Kinematic Moments of $\bar{B}\to X_c \ell \bar{\nu}_\ell$ to Order $\mathcal{O}(\Lambda_{\rm QCD}^5/m_b^5)$

We investigate the heavy-quark expansion (HQE) for inclusive semileptonic $\bar{B}$ decays, at tree level, by computing the fully differential decay rate up to order $\mathcal{O}(\Lambda_{\rm QCD}^5/m_b^5)$. We provide analytic results for the first three moments in the lepton energy, hadronic invariant mass and leptonic invariant mass ($q^2$) with a lower cut on the lepton energy in the $\bar{B}$ rest frame, as well as for the first three $q^2$ moments with a lower cut on $q^2$. By means of the lowest-lying state saturation ansatz we study the numerical behaviour of the HQE providing insights into the theoretical error budget associated with power corrections. Available CLEO data on the second central $q^2$ moment with a lower cut on the lepton energy present puzzling discrepancies with the theoretical expectations. This observation makes new measurements of these observables desirable, which could improve the precision of global fit analyses for the inclusive determination of $|V_{cb}|$.

==> anc/Results/README.txt <==
Folder containing the analytic results from 2501.xxxx.

Linear, not normalized moments, are contained in the folders ResultsElMom/, ResultsHMom/, Resultsq2ElcutMom/ and Resultsq2Mom/, where the factor of \Gamma_0 is omitted such that the functions are dimensionless.
The first three types of moments are computed with a lower cut on the lepton energy Ech = Elcut/mb, 
while the last ones are computed with a lower cut in q2, written in terms of a lower cut tc in the variable t.
In the hadronic moments the variable \[CapitalLambda]bh stands for (mB-mb)/mb, where mB is the B meson mass and mb the b quark mass.
The variable \[Rho] stands for mc^2/mb^2.

Normalized moments can be found in the folder ResultsNormMom/, as well as central moments in the folder ResultsCentralMom/ (notice in these formulas Ec = Elcut/mb).

All formulas for the moments are dimensionless, and the correct powers of mb have to be restored.

The folder ResultsWi/ contains the results for the five structure functions W1, W2, W3, W4 and W5 written as functions of q2h = q^2/mb^2.
The expressions are in form of lists, where the elements are the coefficients of \delta^{(n)}(\hat{u}) with n=0,1,2,....
The HQE parameters are named according to Appendix A.


==> anc/Results/ResultsCentralMom/Hc1.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
-1/10*((-1 + 2*Ec + \[Rho])*(-10*(-1 + 2*Ec)*\[CapitalLambda]bh^2*
       (-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 7*\[Rho] + 7*\[Rho]^2 - 
        4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 8*Ec^3*(-2 + \[Rho]^2) + 
        2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 2*\[Rho]^3)) - 
      10*(-1 + 2*Ec)*\[Rho]*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
        7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
        8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
          2*\[Rho]^3)) + \[CapitalLambda]bh*(-7 + 256*Ec^7 + 18*\[Rho] - 
        142*\[Rho]^2 + 18*\[Rho]^3 - 7*\[Rho]^4 - 64*Ec^6*(19 + 7*\[Rho]) - 
        32*Ec^5*(-52 - 27*\[Rho] + 13*\[Rho]^2) + 
        16*Ec^4*(-55 - 40*\[Rho] + 50*\[Rho]^2 + 3*\[Rho]^3) + 
        8*Ec^3*(20 + 20*\[Rho] - 17*\[Rho]^3 + 7*\[Rho]^4) - 
        4*Ec^2*(7 - 25*\[Rho] + 250*\[Rho]^2 - 33*\[Rho]^3 + 21*\[Rho]^4) + 
        Ec*(28 - 86*\[Rho] + 710*\[Rho]^2 - 94*\[Rho]^3 + 42*\[Rho]^4))) + 
    60*(-1 + 2*Ec)^3*\[Rho]^2*(\[CapitalLambda]bh - 2*\[CapitalLambda]bh^2 - 
      2*\[Rho] + \[CapitalLambda]bh*\[Rho])*Log[1 - 2*Ec] - 
    60*(-1 + 2*Ec)^3*\[Rho]^2*(\[CapitalLambda]bh - 2*\[CapitalLambda]bh^2 - 
      2*\[Rho] + \[CapitalLambda]bh*\[Rho])*Log[\[Rho]])/
   ((-1 + 2*Ec)*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
     8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
     64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
     48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
     16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])) + 
 (\[Rho]3LS*(-10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
     (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 
      288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 
      24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
      384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 
      3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 
      72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 
      2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 
      15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 
      240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 
      36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]]) + \[CapitalLambda]bh*
     (9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 
      512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
      768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
      2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
      1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
      1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
      512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 
      480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
       Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
     (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
      1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
      360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
      640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]]) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*((-1 + 2*Ec + \[Rho])*
       (3 + 1024*Ec^9*(1 + \[CapitalLambda]bh) - 632*\[Rho] + 328*\[Rho]^2 - 
        872*\[Rho]^3 + 213*\[Rho]^4 + 30*\[CapitalLambda]bh^2*
         (-3 + 5*\[Rho] - 19*\[Rho]^2 + 5*\[Rho]^3) + 12*\[CapitalLambda]bh*
         (-1 - 31*\[Rho] - 11*\[Rho]^2 - 31*\[Rho]^3 + 14*\[Rho]^4) - 
        256*Ec^8*(-27 + 10*\[CapitalLambda]bh^2 + 7*\[Rho] + 
          2*\[CapitalLambda]bh*(14 + \[Rho])) + 
        128*Ec^7*(-188 - 9*\[Rho] + 67*\[Rho]^2 + 10*\[CapitalLambda]bh^2*
           (4 + \[Rho]) + \[CapitalLambda]bh*(32 - 54*\[Rho] + 
            62*\[Rho]^2)) - 64*Ec^6*(-442 - 249*\[Rho] + 254*\[Rho]^2 + 
          17*\[Rho]^3 + 10*\[CapitalLambda]bh^2*(6 + 3*\[Rho] + \[Rho]^2) - 
          2*\[CapitalLambda]bh*(56 + 157*\[Rho] - 212*\[Rho]^2 + 
            9*\[Rho]^3)) - 2*Ec*(12 - 2771*\[Rho] + 1521*\[Rho]^2 - 
          4147*\[Rho]^3 + 1065*\[Rho]^4 + 30*\[CapitalLambda]bh^2*
           (-12 + 23*\[Rho] - 90*\[Rho]^2 + 25*\[Rho]^3) + 
          12*\[CapitalLambda]bh*(-4 - 123*\[Rho] - 72*\[Rho]^2 - 
            141*\[Rho]^3 + 70*\[Rho]^4)) - 32*Ec^5*(498 + 503*\[Rho] - 
          307*\[Rho]^2 - 787*\[Rho]^3 + 213*\[Rho]^4 + 
          10*\[CapitalLambda]bh^2*(-4 - 3*\[Rho] - 50*\[Rho]^2 + 
            15*\[Rho]^3) + 2*\[CapitalLambda]bh*(139 + 299*\[Rho] - 
            681*\[Rho]^2 - 101*\[Rho]^3 + 84*\[Rho]^4)) + 
        4*Ec^2*(18 - 4641*\[Rho] + 2628*\[Rho]^2 - 7655*\[Rho]^3 + 
          2130*\[Rho]^4 + 30*\[CapitalLambda]bh^2*(-18 + 39*\[Rho] - 
            165*\[Rho]^2 + 50*\[Rho]^3) + 12*\[CapitalLambda]bh*
           (-6 - 183*\[Rho] - 181*\[Rho]^2 - 240*\[Rho]^3 + 140*\[Rho]^4)) + 
        16*Ec^4*(278 - 665*\[Rho] + 450*\[Rho]^2 - 3680*\[Rho]^3 + 
          1065*\[Rho]^4 + 10*\[CapitalLambda]bh^2*(-10 + 23*\[Rho] - 
            235*\[Rho]^2 + 75*\[Rho]^3) + 4*\[CapitalLambda]bh*
           (52 + 30*\[Rho] - 635*\[Rho]^2 - 320*\[Rho]^3 + 210*\[Rho]^4)) - 
        8*Ec^3*(72 - 3437*\[Rho] + 2005*\[Rho]^2 - 7290*\[Rho]^3 + 
          2130*\[Rho]^4 + 30*\[CapitalLambda]bh^2*(-12 + 29*\[Rho] - 
            156*\[Rho]^2 + 50*\[Rho]^3) + 4*\[CapitalLambda]bh*
           (3 - 328*\[Rho] - 745*\[Rho]^2 - 685*\[Rho]^3 + 420*\[Rho]^4))) + 
      60*(-1 + 2*Ec)^5*\[Rho]*(4 + 3*(1 + 4*\[CapitalLambda]bh + 
          2*\[CapitalLambda]bh^2)*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
      60*(-1 + 2*Ec)^5*\[Rho]*(4 + 3*(1 + 4*\[CapitalLambda]bh + 
          2*\[CapitalLambda]bh^2)*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]])))/
  (60*(mb - 2*Ec*mb)^3*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (m7*(5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(32*(1 - 2*Ec)*Ec^3*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(160*Ec^5 + 5*(-1 + \[Rho])^3 + 
        10*Ec*(-1 + \[Rho])^2*(5 + \[Rho]) + 16*Ec^4*(-25 + 6*\[Rho]) + 
        Ec^2*(-200 + 204*\[Rho] + 6*\[Rho]^2 - 22*\[Rho]^3) + 
        4*Ec^3*(100 - 54*\[Rho] - 3*\[Rho]^2 + 3*\[Rho]^3)) + 
      32*Ec^4*\[CapitalLambda]bh*(512*Ec^6 - 64*Ec^7 + 
        5*(-1 + \[Rho])^3*(-1 + 3*\[Rho]) + 48*Ec^5*(-25 + 4*\[Rho]) + 
        16*Ec^4*(85 - 42*\[Rho] - 9*\[Rho]^2 + \[Rho]^3) - 
        12*Ec^2*(-26 + 56*\[Rho] - 21*\[Rho]^2 - 9*\[Rho]^3 + 2*\[Rho]^4) + 
        4*Ec^3*(-215 + 240*\[Rho] + 24*\[Rho]^2 - 32*\[Rho]^3 + 3*\[Rho]^4) + 
        Ec*(-61 + 228*\[Rho] - 252*\[Rho]^2 + 76*\[Rho]^3 + 9*\[Rho]^4)) + 
      (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(3 - 30*Ec + 120*Ec^2 - 240*Ec^3 + 
        160*Ec^4 + 736*Ec^5 - 3520*Ec^6 + 7680*Ec^7 - 8960*Ec^8 + 5120*Ec^9 - 
        1024*Ec^10 + 125*\[Rho] - 1370*Ec*\[Rho] + 6080*Ec^2*\[Rho] - 
        14080*Ec^3*\[Rho] + 18640*Ec^4*\[Rho] - 15520*Ec^5*\[Rho] + 
        9600*Ec^6*\[Rho] - 3840*Ec^7*\[Rho] - 160*\[Rho]^2 + 
        1480*Ec*\[Rho]^2 - 5320*Ec^2*\[Rho]^2 + 10000*Ec^3*\[Rho]^2 - 
        11440*Ec^4*\[Rho]^2 + 7840*Ec^5*\[Rho]^2 - 1216*Ec^6*\[Rho]^2 - 
        896*Ec^7*\[Rho]^2 - 1024*Ec^8*\[Rho]^2 + 60*\[Rho]^3 - 
        600*Ec*\[Rho]^3 + 2400*Ec^2*\[Rho]^3 - 5760*Ec^3*\[Rho]^3 + 
        7760*Ec^4*\[Rho]^3 - 4000*Ec^5*\[Rho]^3 + 64*Ec^6*\[Rho]^3 - 
        128*Ec^7*\[Rho]^3 - 35*\[Rho]^4 + 350*Ec*\[Rho]^4 - 
        1400*Ec^2*\[Rho]^4 + 3120*Ec^3*\[Rho]^4 - 3360*Ec^4*\[Rho]^4 + 
        1632*Ec^5*\[Rho]^4 - 192*Ec^6*\[Rho]^4 + 7*\[Rho]^5 - 
        70*Ec*\[Rho]^5 + 280*Ec^2*\[Rho]^5 - 560*Ec^3*\[Rho]^5 + 
        560*Ec^4*\[Rho]^5 - 224*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*
         (1 + \[Rho])*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*(1 + \[Rho])*
         Log[\[Rho]])) - 16*Ec^3*(160*Ec^5 + 5*(-1 + \[Rho])^3 + 
      10*Ec*(-1 + \[Rho])^2*(5 + \[Rho]) + 16*Ec^4*(-25 + 6*\[Rho]) + 
      Ec^2*(-200 + 204*\[Rho] + 6*\[Rho]^2 - 22*\[Rho]^3) + 
      4*Ec^3*(100 - 54*\[Rho] - 3*\[Rho]^2 + 3*\[Rho]^3))*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]))))/(300*(mb - 2*Ec*mb)^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (\[Mu]2\[Pi]^2*(-3 + 24*Ec - 72*Ec^2 + 96*Ec^3 + 32*Ec^4 - 640*Ec^5 + 
    1920*Ec^6 - 2560*Ec^7 + 1280*Ec^8 + 24*\[Rho] - 192*Ec*\[Rho] + 
    576*Ec^2*\[Rho] - 768*Ec^3*\[Rho] + 384*Ec^4*\[Rho] - 72*Ec*\[Rho]^2 + 
    504*Ec^2*\[Rho]^2 - 1248*Ec^3*\[Rho]^2 + 1440*Ec^4*\[Rho]^2 - 
    768*Ec^5*\[Rho]^2 - 24*\[Rho]^3 + 192*Ec*\[Rho]^3 - 576*Ec^2*\[Rho]^3 + 
    768*Ec^3*\[Rho]^3 - 704*Ec^4*\[Rho]^3 + 256*Ec^5*\[Rho]^3 + 3*\[Rho]^4 - 
    24*Ec*\[Rho]^4 + 72*Ec^2*\[Rho]^4 - 96*Ec^3*\[Rho]^4 + 48*Ec^4*\[Rho]^4 - 
    36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
     Log[\[Rho]])*((1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-((-1 + 2*Ec + \[Rho])*
        (39 + 1024*Ec^9*(-7 + 5*\[CapitalLambda]bh) - 336*\[Rho] - 
         1056*\[Rho]^2 - 96*\[Rho]^3 + 9*\[Rho]^4 + 60*\[CapitalLambda]bh*
          (1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 30*\[CapitalLambda]bh^2*
          (1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) - 
         256*Ec^8*(-71 + 50*\[CapitalLambda]bh^2 + 11*\[Rho] + 
           10*\[CapitalLambda]bh*(10 + \[Rho])) + 
         128*Ec^7*(-164 + 3*\[Rho] + 71*\[Rho]^2 + 50*\[CapitalLambda]bh^2*
            (4 + \[Rho]) + 10*\[CapitalLambda]bh*(28 + 5*\[Rho] + 
             7*\[Rho]^2)) - 64*Ec^6*(-226 - 117*\[Rho] + 262*\[Rho]^2 + 
           61*\[Rho]^3 + 50*\[CapitalLambda]bh^2*(6 + 3*\[Rho] + \[Rho]^2) + 
           10*\[CapitalLambda]bh*(32 + 3*\[Rho] + 40*\[Rho]^2 + 
             3*\[Rho]^3)) - 6*Ec*(52 - 461*\[Rho] - 1609*\[Rho]^2 - 
           157*\[Rho]^3 + 15*\[Rho]^4 + 20*\[CapitalLambda]bh*
            (4 - 29*\[Rho] - 34*\[Rho]^2 + 5*\[Rho]^3) + 
           10*\[CapitalLambda]bh^2*(4 - 29*\[Rho] - 34*\[Rho]^2 + 
             5*\[Rho]^3)) - 32*Ec^5*(194 + 259*\[Rho] - 791*\[Rho]^2 - 
           271*\[Rho]^3 + 9*\[Rho]^4 + 10*\[CapitalLambda]bh^2*
            (-20 - 15*\[Rho] - 34*\[Rho]^2 + 3*\[Rho]^3) - 
           10*\[CapitalLambda]bh*(13 - 11*\[Rho] + 101*\[Rho]^2 + 
             5*\[Rho]^3)) + 12*Ec^2*(78 - 711*\[Rho] - 2852*\[Rho]^2 - 
           305*\[Rho]^3 + 30*\[Rho]^4 + 20*\[CapitalLambda]bh*
            (6 - 45*\[Rho] - 65*\[Rho]^2 + 10*\[Rho]^3) + 
           10*\[CapitalLambda]bh^2*(6 - 45*\[Rho] - 65*\[Rho]^2 + 
             10*\[Rho]^3)) + 16*Ec^4*(134 - 165*\[Rho] - 3150*\[Rho]^2 - 
           440*\[Rho]^3 + 45*\[Rho]^4 + 20*\[CapitalLambda]bh*
            (4 - 16*\[Rho] - 109*\[Rho]^2 + 10*\[Rho]^3) + 
           10*\[CapitalLambda]bh^2*(-2 - 29*\[Rho] - 95*\[Rho]^2 + 
             15*\[Rho]^3)) - 8*Ec^3*(176 - 1401*\[Rho] - 7335*\[Rho]^2 - 
           770*\[Rho]^3 + 90*\[Rho]^4 + 30*\[CapitalLambda]bh^2*
            (4 - 31*\[Rho] - 60*\[Rho]^2 + 10*\[Rho]^3) + 
           20*\[CapitalLambda]bh*(13 - 90*\[Rho] - 189*\[Rho]^2 + 
             35*\[Rho]^3)))) - 180*(-1 + 2*Ec)^5*\[Rho]^2*
       (5 + 4*\[CapitalLambda]bh + 2*\[CapitalLambda]bh^2 + 3*\[Rho])*
       Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^5*\[Rho]^2*(5 + 4*\[CapitalLambda]bh + 
        2*\[CapitalLambda]bh^2 + 3*\[Rho])*Log[\[Rho]]) - 
    (3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 
      2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
      768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 
      504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 
      768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 
      768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 
      3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 
      48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 
      36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]))))/(360*(1 - 2*Ec)^5*mb^4*
   (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
     32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
     64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
     8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
     \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3) + 
 (\[Mu]2G^2*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
    640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
    768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
    1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
    72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 
    320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 
    120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 
    36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*
   (-5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-((-1 + 2*Ec + \[Rho])*
        (-3 + 512*Ec^8*(-1 + \[CapitalLambda]bh) + 24*\[Rho] - 40*\[Rho]^2 + 
         152*\[Rho]^3 - 37*\[Rho]^4 - 6*\[CapitalLambda]bh^2*
          (-3 + 5*\[Rho] - 19*\[Rho]^2 + 5*\[Rho]^3) - 4*\[CapitalLambda]bh*
          \[Rho]*(7 - 13*\[Rho] - 13*\[Rho]^2 + 7*\[Rho]^3) - 
         128*Ec^7*(-1 + 10*\[CapitalLambda]bh^2 + 3*\[Rho] + 
           2*\[CapitalLambda]bh*(7 + \[Rho])) + 
         64*Ec^6*(13 - 40*\[Rho] + 23*\[Rho]^2 + 2*\[CapitalLambda]bh^2*
            (7 + 5*\[Rho]) + 2*\[CapitalLambda]bh*(9 - 6*\[Rho] + 
             11*\[Rho]^2)) - 32*Ec^5*(25 - 141*\[Rho] + 95*\[Rho]^2 + 
           13*\[Rho]^3 + 2*\[CapitalLambda]bh^2*(-9 + 26*\[Rho] + 
             5*\[Rho]^2) + 2*\[CapitalLambda]bh*(-5 - 21*\[Rho] + 
             65*\[Rho]^2 + \[Rho]^3)) + 2*Ec*(9 - 75*\[Rho] + 153*\[Rho]^2 - 
           571*\[Rho]^3 + 148*\[Rho]^4 + 6*\[CapitalLambda]bh^2*
            (-9 + 18*\[Rho] - 71*\[Rho]^2 + 20*\[Rho]^3) + 
           4*\[CapitalLambda]bh*\[Rho]*(33 - 58*\[Rho] - 45*\[Rho]^2 + 
             28*\[Rho]^3)) - 4*Ec^2*(9 - 78*\[Rho] + 195*\[Rho]^2 - 
           764*\[Rho]^3 + 222*\[Rho]^4 + 6*\[CapitalLambda]bh^2*
            (-9 + 21*\[Rho] - 94*\[Rho]^2 + 30*\[Rho]^3) + 
           4*\[CapitalLambda]bh*\[Rho]*(51 - 95*\[Rho] - 50*\[Rho]^2 + 
             42*\[Rho]^3)) - 16*Ec^4*(-17 + 150*\[Rho] - 112*\[Rho]^2 - 
           154*\[Rho]^3 + 37*\[Rho]^4 + 2*\[CapitalLambda]bh^2*
            (19 - 37*\[Rho] - 57*\[Rho]^2 + 15*\[Rho]^3) + 
           4*\[CapitalLambda]bh*(7 + 16*\[Rho] - 68*\[Rho]^2 - 10*\[Rho]^3 + 
             7*\[Rho]^4)) + 8*Ec^3*(-1 + 25*\[Rho] + 42*\[Rho]^2 - 
           486*\[Rho]^3 + 148*\[Rho]^4 + 2*\[CapitalLambda]bh^2*
            (-1 + 8*\[Rho] - 178*\[Rho]^2 + 60*\[Rho]^3) + 
           4*\[CapitalLambda]bh*(3 + 34*\[Rho] - 91*\[Rho]^2 - 35*\[Rho]^3 + 
             28*\[Rho]^4)))) - 12*(1 - 2*Ec)^4*\[Rho]*
       (6*\[CapitalLambda]bh^2*\[Rho] + \[CapitalLambda]bh*(-4 + 8*\[Rho]) + 
        \[Rho]*(-1 + 9*\[Rho]))*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*
       (6*\[CapitalLambda]bh^2*\[Rho] + \[CapitalLambda]bh*(-4 + 8*\[Rho]) + 
        \[Rho]*(-1 + 9*\[Rho]))*Log[\[Rho]]) + 
    (9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
      640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
      768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
      1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
      72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 
      320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 
      120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 
      36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]))))/(360*(1 - 2*Ec)^3*mb^4*
   (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
     32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
     64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
     8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
     \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3) + 
 (m1*(-3*(5 - 60*Ec + 300*Ec^2 - 800*Ec^3 + 1280*Ec^4 - 1920*Ec^5 + 
      5120*Ec^6 - 12800*Ec^7 + 19200*Ec^8 - 15360*Ec^9 + 5120*Ec^10 - 
      40*\[Rho] + 480*Ec*\[Rho] - 2400*Ec^2*\[Rho] + 6400*Ec^3*\[Rho] - 
      9600*Ec^4*\[Rho] + 7680*Ec^5*\[Rho] - 2560*Ec^6*\[Rho] + 
      120*Ec*\[Rho]^2 - 1320*Ec^2*\[Rho]^2 + 5920*Ec^3*\[Rho]^2 - 
      13440*Ec^4*\[Rho]^2 + 18432*Ec^5*\[Rho]^2 - 16256*Ec^6*\[Rho]^2 + 
      6144*Ec^7*\[Rho]^2 + 40*\[Rho]^3 - 480*Ec*\[Rho]^3 + 
      2400*Ec^2*\[Rho]^3 - 6400*Ec^3*\[Rho]^3 + 9280*Ec^4*\[Rho]^3 - 
      11520*Ec^5*\[Rho]^3 + 7424*Ec^6*\[Rho]^3 - 2048*Ec^7*\[Rho]^3 - 
      5*\[Rho]^4 + 60*Ec*\[Rho]^4 - 300*Ec^2*\[Rho]^4 + 800*Ec^3*\[Rho]^4 - 
      1200*Ec^4*\[Rho]^4 + 960*Ec^5*\[Rho]^4 - 320*Ec^6*\[Rho]^4 + 
      60*(1 - 2*Ec)^6*\[Rho]^2*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]^2*
       Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
        128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
        16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
        72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
        32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
        4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
       (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) + 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(6*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(5 - 60*Ec + 300*Ec^2 - 800*Ec^3 + 
        1280*Ec^4 - 1920*Ec^5 + 5120*Ec^6 - 12800*Ec^7 + 19200*Ec^8 - 
        15360*Ec^9 + 5120*Ec^10 - 40*\[Rho] + 480*Ec*\[Rho] - 
        2400*Ec^2*\[Rho] + 6400*Ec^3*\[Rho] - 9600*Ec^4*\[Rho] + 
        7680*Ec^5*\[Rho] - 2560*Ec^6*\[Rho] + 120*Ec*\[Rho]^2 - 
        1320*Ec^2*\[Rho]^2 + 5920*Ec^3*\[Rho]^2 - 13440*Ec^4*\[Rho]^2 + 
        18432*Ec^5*\[Rho]^2 - 16256*Ec^6*\[Rho]^2 + 6144*Ec^7*\[Rho]^2 + 
        40*\[Rho]^3 - 480*Ec*\[Rho]^3 + 2400*Ec^2*\[Rho]^3 - 
        6400*Ec^3*\[Rho]^3 + 9280*Ec^4*\[Rho]^3 - 11520*Ec^5*\[Rho]^3 + 
        7424*Ec^6*\[Rho]^3 - 2048*Ec^7*\[Rho]^3 - 5*\[Rho]^4 + 
        60*Ec*\[Rho]^4 - 300*Ec^2*\[Rho]^4 + 800*Ec^3*\[Rho]^4 - 
        1200*Ec^4*\[Rho]^4 + 960*Ec^5*\[Rho]^4 - 320*Ec^6*\[Rho]^4 + 
        60*(1 - 2*Ec)^6*\[Rho]^2*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]^2*
         Log[\[Rho]]) - 3*\[CapitalLambda]bh*(3 - 42*Ec + 252*Ec^2 - 
        840*Ec^3 + 1600*Ec^4 - 384*Ec^5 - 12544*Ec^6 + 65024*Ec^7 - 
        188160*Ec^8 + 340480*Ec^9 - 379904*Ec^10 + 239616*Ec^11 - 
        65536*Ec^12 - 45*\[Rho] + 630*Ec*\[Rho] - 3780*Ec^2*\[Rho] + 
        12600*Ec^3*\[Rho] - 25120*Ec^4*\[Rho] + 29120*Ec^5*\[Rho] - 
        13440*Ec^6*\[Rho] - 16640*Ec^7*\[Rho] + 44800*Ec^8*\[Rho] - 
        53760*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 10240*Ec^11*\[Rho] - 
        240*\[Rho]^2 + 3720*Ec*\[Rho]^2 - 24840*Ec^2*\[Rho]^2 + 
        92880*Ec^3*\[Rho]^2 - 210720*Ec^4*\[Rho]^2 + 296256*Ec^5*\[Rho]^2 - 
        250752*Ec^6*\[Rho]^2 + 105216*Ec^7*\[Rho]^2 + 4608*Ec^8*\[Rho]^2 - 
        15360*Ec^9*\[Rho]^2 + 240*\[Rho]^3 - 3000*Ec*\[Rho]^3 + 
        15480*Ec^2*\[Rho]^3 - 41520*Ec^3*\[Rho]^3 + 57440*Ec^4*\[Rho]^3 - 
        37824*Ec^5*\[Rho]^3 - 7040*Ec^6*\[Rho]^3 + 51968*Ec^7*\[Rho]^3 - 
        34304*Ec^8*\[Rho]^3 + 5120*Ec^9*\[Rho]^3 + 45*\[Rho]^4 - 
        630*Ec*\[Rho]^4 + 3780*Ec^2*\[Rho]^4 - 12600*Ec^3*\[Rho]^4 + 
        25360*Ec^4*\[Rho]^4 - 24800*Ec^5*\[Rho]^4 + 28224*Ec^6*\[Rho]^4 - 
        16256*Ec^7*\[Rho]^4 + 4096*Ec^8*\[Rho]^4 - 3*\[Rho]^5 + 
        42*Ec*\[Rho]^5 - 252*Ec^2*\[Rho]^5 + 840*Ec^3*\[Rho]^5 - 
        1680*Ec^4*\[Rho]^5 + 2016*Ec^5*\[Rho]^5 - 1344*Ec^6*\[Rho]^5 + 
        384*Ec^7*\[Rho]^5 - 180*(-1 + 2*Ec)^7*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^7*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (39 - 468*Ec + 2340*Ec^2 - 5760*Ec^3 + 2560*Ec^4 + 35136*Ec^5 - 
        152832*Ec^6 + 362240*Ec^7 - 556800*Ec^8 + 552960*Ec^9 - 
        324608*Ec^10 + 86016*Ec^11 - 405*\[Rho] + 4860*Ec*\[Rho] - 
        24300*Ec^2*\[Rho] + 63840*Ec^3*\[Rho] - 85920*Ec^4*\[Rho] + 
        23040*Ec^5*\[Rho] + 113280*Ec^6*\[Rho] - 192000*Ec^7*\[Rho] + 
        126720*Ec^8*\[Rho] - 15360*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] - 
        480*\[Rho]^2 + 7560*Ec*\[Rho]^2 - 48600*Ec^2*\[Rho]^2 + 
        165600*Ec^3*\[Rho]^2 - 333600*Ec^4*\[Rho]^2 + 430848*Ec^5*\[Rho]^2 - 
        386688*Ec^6*\[Rho]^2 + 247296*Ec^7*\[Rho]^2 - 105984*Ec^8*\[Rho]^2 + 
        30720*Ec^9*\[Rho]^2 + 960*\[Rho]^3 - 11160*Ec*\[Rho]^3 + 
        53640*Ec^2*\[Rho]^3 - 134880*Ec^3*\[Rho]^3 + 209120*Ec^4*\[Rho]^3 - 
        222336*Ec^5*\[Rho]^3 + 143232*Ec^6*\[Rho]^3 - 39424*Ec^7*\[Rho]^3 + 
        4608*Ec^8*\[Rho]^3 - 135*\[Rho]^4 + 1620*Ec*\[Rho]^4 - 
        8100*Ec^2*\[Rho]^4 + 21120*Ec^3*\[Rho]^4 - 43440*Ec^4*\[Rho]^4 + 
        38016*Ec^5*\[Rho]^4 - 16704*Ec^6*\[Rho]^4 + 2304*Ec^7*\[Rho]^4 + 
        21*\[Rho]^5 - 252*Ec*\[Rho]^5 + 1260*Ec^2*\[Rho]^5 - 
        3360*Ec^3*\[Rho]^5 + 5040*Ec^4*\[Rho]^5 - 4032*Ec^5*\[Rho]^5 + 
        1344*Ec^6*\[Rho]^5 + 180*(1 - 2*Ec)^6*\[Rho]^2*(5 + \[Rho])*
         Log[1 - 2*Ec] - 180*(1 - 2*Ec)^6*\[Rho]^2*(5 + \[Rho])*
         Log[\[Rho]]))))/(1200*(1 - 2*Ec)^5*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m9*((125 - 1370*Ec + 6080*Ec^2 - 13520*Ec^3 + 14960*Ec^4 - 8480*Ec^5 + 
      10880*Ec^6 - 20480*Ec^7 + 12800*Ec^8 - 240*\[Rho] + 2400*Ec*\[Rho] - 
      9600*Ec^2*\[Rho] + 19440*Ec^3*\[Rho] - 22560*Ec^4*\[Rho] + 
      21696*Ec^5*\[Rho] - 23424*Ec^6*\[Rho] + 13824*Ec^7*\[Rho] + 
      180*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 7200*Ec^2*\[Rho]^2 - 
      15600*Ec^3*\[Rho]^2 + 19920*Ec^4*\[Rho]^2 - 14016*Ec^5*\[Rho]^2 + 
      4032*Ec^6*\[Rho]^2 - 80*\[Rho]^3 + 800*Ec*\[Rho]^3 - 
      3200*Ec^2*\[Rho]^3 + 7120*Ec^3*\[Rho]^3 - 7360*Ec^4*\[Rho]^3 + 
      3232*Ec^5*\[Rho]^3 - 192*Ec^6*\[Rho]^3 + 15*\[Rho]^4 - 
      150*Ec*\[Rho]^4 + 600*Ec^2*\[Rho]^4 - 1200*Ec^3*\[Rho]^4 + 
      1200*Ec^4*\[Rho]^4 - 480*Ec^5*\[Rho]^4 + 60*(-1 + 2*Ec)^5*
       Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]])) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (125 - 1370*Ec + 6080*Ec^2 - 13520*Ec^3 + 14960*Ec^4 - 8480*Ec^5 + 
        10880*Ec^6 - 20480*Ec^7 + 12800*Ec^8 - 240*\[Rho] + 2400*Ec*\[Rho] - 
        9600*Ec^2*\[Rho] + 19440*Ec^3*\[Rho] - 22560*Ec^4*\[Rho] + 
        21696*Ec^5*\[Rho] - 23424*Ec^6*\[Rho] + 13824*Ec^7*\[Rho] + 
        180*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 7200*Ec^2*\[Rho]^2 - 
        15600*Ec^3*\[Rho]^2 + 19920*Ec^4*\[Rho]^2 - 14016*Ec^5*\[Rho]^2 + 
        4032*Ec^6*\[Rho]^2 - 80*\[Rho]^3 + 800*Ec*\[Rho]^3 - 
        3200*Ec^2*\[Rho]^3 + 7120*Ec^3*\[Rho]^3 - 7360*Ec^4*\[Rho]^3 + 
        3232*Ec^5*\[Rho]^3 - 192*Ec^6*\[Rho]^3 + 15*\[Rho]^4 - 
        150*Ec*\[Rho]^4 + 600*Ec^2*\[Rho]^4 - 1200*Ec^3*\[Rho]^4 + 
        1200*Ec^4*\[Rho]^4 - 480*Ec^5*\[Rho]^4 + 60*(-1 + 2*Ec)^5*
         Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*Log[\[Rho]]) + 
      6*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(3 - 30*Ec + 120*Ec^2 - 
        360*Ec^3 + 1360*Ec^4 - 4080*Ec^5 + 6240*Ec^6 - 2560*Ec^7 - 
        3840*Ec^8 + 3840*Ec^9 - 512*Ec^10 - 45*\[Rho] + 450*Ec*\[Rho] - 
        1800*Ec^2*\[Rho] + 3920*Ec^3*\[Rho] - 5840*Ec^4*\[Rho] + 
        6560*Ec^5*\[Rho] - 2560*Ec^6*\[Rho] - 5120*Ec^7*\[Rho] + 
        5120*Ec^8*\[Rho] - 70*\[Rho]^2 + 940*Ec*\[Rho]^2 - 
        4960*Ec^2*\[Rho]^2 + 13120*Ec^3*\[Rho]^2 - 18160*Ec^4*\[Rho]^2 + 
        12160*Ec^5*\[Rho]^2 - 2944*Ec^6*\[Rho]^2 + 256*Ec^7*\[Rho]^2 - 
        256*Ec^8*\[Rho]^2 + 150*\[Rho]^3 - 1500*Ec*\[Rho]^3 + 
        6000*Ec^2*\[Rho]^3 - 12480*Ec^3*\[Rho]^3 + 14000*Ec^4*\[Rho]^3 - 
        7200*Ec^5*\[Rho]^3 + 576*Ec^6*\[Rho]^3 + 128*Ec^7*\[Rho]^3 - 
        45*\[Rho]^4 + 450*Ec*\[Rho]^4 - 1800*Ec^2*\[Rho]^4 + 
        3880*Ec^3*\[Rho]^4 - 4240*Ec^4*\[Rho]^4 + 2128*Ec^5*\[Rho]^4 - 
        288*Ec^6*\[Rho]^4 + 7*\[Rho]^5 - 70*Ec*\[Rho]^5 + 280*Ec^2*\[Rho]^5 - 
        560*Ec^3*\[Rho]^5 + 560*Ec^4*\[Rho]^5 - 224*Ec^5*\[Rho]^5 - 
        120*(-1 + 2*Ec)^5*\[Rho]^2*Log[1 - 2*Ec] + 120*(-1 + 2*Ec)^5*\[Rho]^2*
         Log[\[Rho]]) + \[CapitalLambda]bh*(39 - 468*Ec + 2340*Ec^2 - 
        6240*Ec^3 + 8160*Ec^4 + 2976*Ec^5 - 29952*Ec^6 + 32640*Ec^7 + 
        34560*Ec^8 - 99840*Ec^9 + 64512*Ec^10 - 6144*Ec^11 + 905*\[Rho] - 
        11700*Ec*\[Rho] + 63540*Ec^2*\[Rho] - 186240*Ec^3*\[Rho] + 
        314640*Ec^4*\[Rho] - 298176*Ec^5*\[Rho] + 118464*Ec^6*\[Rho] + 
        69120*Ec^7*\[Rho] - 139776*Ec^8*\[Rho] + 75776*Ec^9*\[Rho] - 
        540*\[Rho]^2 + 4680*Ec*\[Rho]^2 - 12600*Ec^2*\[Rho]^2 - 
        2400*Ec^3*\[Rho]^2 + 78960*Ec^4*\[Rho]^2 - 171456*Ec^5*\[Rho]^2 + 
        172416*Ec^6*\[Rho]^2 - 91392*Ec^7*\[Rho]^2 + 23808*Ec^8*\[Rho]^2 - 
        480*\[Rho]^3 + 5760*Ec*\[Rho]^3 - 28800*Ec^2*\[Rho]^3 + 
        76800*Ec^3*\[Rho]^3 - 122160*Ec^4*\[Rho]^3 + 116928*Ec^5*\[Rho]^3 - 
        55296*Ec^6*\[Rho]^3 + 5376*Ec^7*\[Rho]^3 + 768*Ec^8*\[Rho]^3 + 
        85*\[Rho]^4 - 1020*Ec*\[Rho]^4 + 5100*Ec^2*\[Rho]^4 - 
        13600*Ec^3*\[Rho]^4 + 23520*Ec^4*\[Rho]^4 - 19488*Ec^5*\[Rho]^4 + 
        7168*Ec^6*\[Rho]^4 - 384*Ec^7*\[Rho]^4 - 9*\[Rho]^5 + 
        108*Ec*\[Rho]^5 - 540*Ec^2*\[Rho]^5 + 1440*Ec^3*\[Rho]^5 - 
        2160*Ec^4*\[Rho]^5 + 1728*Ec^5*\[Rho]^5 - 576*Ec^6*\[Rho]^5 - 
        60*(1 - 2*Ec)^6*\[Rho]*(7 + 15*\[Rho])*Log[1 - 2*Ec] + 
        60*(1 - 2*Ec)^6*\[Rho]*(7 + 15*\[Rho])*Log[\[Rho]]))))/
  (900*(mb - 2*Ec*mb)^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (m3*(-2*(13 - 154*Ec + 736*Ec^2 - 1816*Ec^3 + 2464*Ec^4 - 1888*Ec^5 + 
      1024*Ec^6 - 640*Ec^7 + 256*Ec^8 - 36*\[Rho] + 360*Ec*\[Rho] - 
      1440*Ec^2*\[Rho] + 2952*Ec^3*\[Rho] - 3120*Ec^4*\[Rho] + 
      1056*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 768*Ec^7*\[Rho] + 72*\[Rho]^2 - 
      720*Ec*\[Rho]^2 + 2880*Ec^2*\[Rho]^2 - 6360*Ec^3*\[Rho]^2 + 
      8160*Ec^4*\[Rho]^2 - 5424*Ec^5*\[Rho]^2 + 1440*Ec^6*\[Rho]^2 - 
      76*\[Rho]^3 + 760*Ec*\[Rho]^3 - 3040*Ec^2*\[Rho]^3 + 
      6920*Ec^3*\[Rho]^3 - 8720*Ec^4*\[Rho]^3 + 5648*Ec^5*\[Rho]^3 - 
      1440*Ec^6*\[Rho]^3 + 27*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
      1080*Ec^2*\[Rho]^4 - 2160*Ec^3*\[Rho]^4 + 2160*Ec^4*\[Rho]^4 - 
      864*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*Log[1 - 2*Ec] - 
      12*(-1 + 2*Ec)^5*Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
        128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
        16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
        72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
        32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
        4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
       (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) + 
    (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (20*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (13 - 154*Ec + 736*Ec^2 - 1816*Ec^3 + 2464*Ec^4 - 1888*Ec^5 + 
        1024*Ec^6 - 640*Ec^7 + 256*Ec^8 - 36*\[Rho] + 360*Ec*\[Rho] - 
        1440*Ec^2*\[Rho] + 2952*Ec^3*\[Rho] - 3120*Ec^4*\[Rho] + 
        1056*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 768*Ec^7*\[Rho] + 72*\[Rho]^2 - 
        720*Ec*\[Rho]^2 + 2880*Ec^2*\[Rho]^2 - 6360*Ec^3*\[Rho]^2 + 
        8160*Ec^4*\[Rho]^2 - 5424*Ec^5*\[Rho]^2 + 1440*Ec^6*\[Rho]^2 - 
        76*\[Rho]^3 + 760*Ec*\[Rho]^3 - 3040*Ec^2*\[Rho]^3 + 
        6920*Ec^3*\[Rho]^3 - 8720*Ec^4*\[Rho]^3 + 5648*Ec^5*\[Rho]^3 - 
        1440*Ec^6*\[Rho]^3 + 27*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        1080*Ec^2*\[Rho]^4 - 2160*Ec^3*\[Rho]^4 + 2160*Ec^4*\[Rho]^4 - 
        864*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*Log[\[Rho]]) + 3*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (111 - 1110*Ec + 4440*Ec^2 - 9040*Ec^3 + 10400*Ec^4 - 9184*Ec^5 + 
        9920*Ec^6 - 7680*Ec^7 + 1280*Ec^8 + 1024*Ec^10 + 425*\[Rho] - 
        5090*Ec*\[Rho] + 24560*Ec^2*\[Rho] - 60960*Ec^3*\[Rho] + 
        81360*Ec^4*\[Rho] - 53280*Ec^5*\[Rho] + 8320*Ec^6*\[Rho] + 
        8960*Ec^7*\[Rho] - 5120*Ec^8*\[Rho] - 1100*\[Rho]^2 + 
        11120*Ec*\[Rho]^2 - 45080*Ec^2*\[Rho]^2 + 93680*Ec^3*\[Rho]^2 - 
        102320*Ec^4*\[Rho]^2 + 43040*Ec^5*\[Rho]^2 + 24640*Ec^6*\[Rho]^2 - 
        35200*Ec^7*\[Rho]^2 + 10240*Ec^8*\[Rho]^2 + 960*\[Rho]^3 - 
        9600*Ec*\[Rho]^3 + 38400*Ec^2*\[Rho]^3 - 81920*Ec^3*\[Rho]^3 + 
        97360*Ec^4*\[Rho]^3 - 54560*Ec^5*\[Rho]^3 + 2880*Ec^6*\[Rho]^3 + 
        7040*Ec^7*\[Rho]^3 - 515*\[Rho]^4 + 5150*Ec*\[Rho]^4 - 
        20600*Ec^2*\[Rho]^4 + 45200*Ec^3*\[Rho]^4 - 53600*Ec^4*\[Rho]^4 + 
        31520*Ec^5*\[Rho]^4 - 6720*Ec^6*\[Rho]^4 + 119*\[Rho]^5 - 
        1190*Ec*\[Rho]^5 + 4760*Ec^2*\[Rho]^5 - 9520*Ec^3*\[Rho]^5 + 
        9520*Ec^4*\[Rho]^5 - 3808*Ec^5*\[Rho]^5 - 60*(-1 + 2*Ec)^5*
         (-7 + \[Rho])*\[Rho]*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^5*(-7 + \[Rho])*
         \[Rho]*Log[\[Rho]]) - 2*\[CapitalLambda]bh*(799 - 10188*Ec + 
        54540*Ec^2 - 157440*Ec^3 + 260400*Ec^4 - 239856*Ec^5 + 112512*Ec^6 - 
        41280*Ec^7 + 46080*Ec^8 - 32000*Ec^9 + 9216*Ec^10 - 3072*Ec^11 + 
        55*\[Rho] - 2700*Ec*\[Rho] + 25740*Ec^2*\[Rho] - 109440*Ec^3*\[Rho] + 
        247920*Ec^4*\[Rho] - 308160*Ec^5*\[Rho] + 191040*Ec^6*\[Rho] - 
        30720*Ec^7*\[Rho] - 23040*Ec^8*\[Rho] + 10240*Ec^9*\[Rho] - 
        1440*\[Rho]^2 + 17280*Ec*\[Rho]^2 - 86400*Ec^2*\[Rho]^2 + 
        230400*Ec^3*\[Rho]^2 - 357840*Ec^4*\[Rho]^2 + 340800*Ec^5*\[Rho]^2 - 
        204480*Ec^6*\[Rho]^2 + 69120*Ec^7*\[Rho]^2 - 7680*Ec^8*\[Rho]^2 + 
        920*\[Rho]^3 - 11040*Ec*\[Rho]^3 + 55200*Ec^2*\[Rho]^3 - 
        147200*Ec^3*\[Rho]^3 + 245040*Ec^4*\[Rho]^3 - 272640*Ec^5*\[Rho]^3 + 
        184640*Ec^6*\[Rho]^3 - 65280*Ec^7*\[Rho]^3 + 7680*Ec^8*\[Rho]^3 - 
        415*\[Rho]^4 + 4980*Ec*\[Rho]^4 - 24900*Ec^2*\[Rho]^4 + 
        66400*Ec^3*\[Rho]^4 - 114000*Ec^4*\[Rho]^4 + 116400*Ec^5*\[Rho]^4 - 
        64000*Ec^6*\[Rho]^4 + 14400*Ec^7*\[Rho]^4 + 81*\[Rho]^5 - 
        972*Ec*\[Rho]^5 + 4860*Ec^2*\[Rho]^5 - 12960*Ec^3*\[Rho]^5 + 
        19440*Ec^4*\[Rho]^5 - 15552*Ec^5*\[Rho]^5 + 5184*Ec^6*\[Rho]^5 - 
        60*(1 - 2*Ec)^6*(5 + 17*\[Rho])*Log[1 - 2*Ec] + 
        60*(1 - 2*Ec)^6*(5 + 17*\[Rho])*Log[\[Rho]]))))/
  (180*(mb - 2*Ec*mb)^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (m8*(-((15 - 150*Ec + 600*Ec^2 - 880*Ec^3 - 1760*Ec^4 + 9920*Ec^5 - 
       16000*Ec^6 + 6400*Ec^7 + 8960*Ec^8 - 7680*Ec^9 - 120*\[Rho] + 
       1200*Ec*\[Rho] - 4800*Ec^2*\[Rho] + 8640*Ec^3*\[Rho] - 
       7680*Ec^4*\[Rho] + 10752*Ec^5*\[Rho] - 19968*Ec^6*\[Rho] + 
       12288*Ec^7*\[Rho] + 360*Ec*\[Rho]^2 - 3240*Ec^2*\[Rho]^2 + 
       10320*Ec^3*\[Rho]^2 - 15840*Ec^4*\[Rho]^2 + 13248*Ec^5*\[Rho]^2 - 
       5376*Ec^6*\[Rho]^2 + 120*\[Rho]^3 - 1200*Ec*\[Rho]^3 + 
       4800*Ec^2*\[Rho]^3 - 8000*Ec^3*\[Rho]^3 + 15680*Ec^4*\[Rho]^3 - 
       14336*Ec^5*\[Rho]^3 + 5376*Ec^6*\[Rho]^3 - 15*\[Rho]^4 + 
       150*Ec*\[Rho]^4 - 600*Ec^2*\[Rho]^4 + 1200*Ec^3*\[Rho]^4 - 
       1200*Ec^4*\[Rho]^4 + 480*Ec^5*\[Rho]^4 - 180*(-1 + 2*Ec)^5*\[Rho]^2*
        Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^5*\[Rho]^2*Log[\[Rho]])*
      (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
        (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
         1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
         360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
         960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]))) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (15 - 150*Ec + 600*Ec^2 - 880*Ec^3 - 1760*Ec^4 + 9920*Ec^5 - 
        16000*Ec^6 + 6400*Ec^7 + 8960*Ec^8 - 7680*Ec^9 - 120*\[Rho] + 
        1200*Ec*\[Rho] - 4800*Ec^2*\[Rho] + 8640*Ec^3*\[Rho] - 
        7680*Ec^4*\[Rho] + 10752*Ec^5*\[Rho] - 19968*Ec^6*\[Rho] + 
        12288*Ec^7*\[Rho] + 360*Ec*\[Rho]^2 - 3240*Ec^2*\[Rho]^2 + 
        10320*Ec^3*\[Rho]^2 - 15840*Ec^4*\[Rho]^2 + 13248*Ec^5*\[Rho]^2 - 
        5376*Ec^6*\[Rho]^2 + 120*\[Rho]^3 - 1200*Ec*\[Rho]^3 + 
        4800*Ec^2*\[Rho]^3 - 8000*Ec^3*\[Rho]^3 + 15680*Ec^4*\[Rho]^3 - 
        14336*Ec^5*\[Rho]^3 + 5376*Ec^6*\[Rho]^3 - 15*\[Rho]^4 + 
        150*Ec*\[Rho]^4 - 600*Ec^2*\[Rho]^4 + 1200*Ec^3*\[Rho]^4 - 
        1200*Ec^4*\[Rho]^4 + 480*Ec^5*\[Rho]^4 - 180*(-1 + 2*Ec)^5*\[Rho]^2*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^5*\[Rho]^2*Log[\[Rho]]) - 
      \[CapitalLambda]bh*(9 - 108*Ec + 540*Ec^2 - 1440*Ec^3 + 3200*Ec^4 - 
        12800*Ec^5 + 46080*Ec^6 - 81920*Ec^7 + 24320*Ec^8 + 138240*Ec^9 - 
        203776*Ec^10 + 90112*Ec^11 - 135*\[Rho] + 1620*Ec*\[Rho] - 
        8100*Ec^2*\[Rho] + 21600*Ec^3*\[Rho] - 39840*Ec^4*\[Rho] + 
        72192*Ec^5*\[Rho] - 98688*Ec^6*\[Rho] + 23040*Ec^7*\[Rho] + 
        106752*Ec^8*\[Rho] - 95232*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] - 
        720*\[Rho]^2 + 9720*Ec*\[Rho]^2 - 55080*Ec^2*\[Rho]^2 + 
        168480*Ec^3*\[Rho]^2 - 295200*Ec^4*\[Rho]^2 + 304512*Ec^5*\[Rho]^2 - 
        220032*Ec^6*\[Rho]^2 + 152064*Ec^7*\[Rho]^2 - 62976*Ec^8*\[Rho]^2 + 
        720*\[Rho]^3 - 7560*Ec*\[Rho]^3 + 31320*Ec^2*\[Rho]^3 - 
        61920*Ec^3*\[Rho]^3 + 66400*Ec^4*\[Rho]^3 - 25216*Ec^5*\[Rho]^3 - 
        44928*Ec^6*\[Rho]^3 + 45568*Ec^7*\[Rho]^3 - 11776*Ec^8*\[Rho]^3 + 
        135*\[Rho]^4 - 1620*Ec*\[Rho]^4 + 8100*Ec^2*\[Rho]^4 - 
        21600*Ec^3*\[Rho]^4 + 21360*Ec^4*\[Rho]^4 - 39744*Ec^5*\[Rho]^4 + 
        32064*Ec^6*\[Rho]^4 - 10752*Ec^7*\[Rho]^4 - 9*\[Rho]^5 + 
        108*Ec*\[Rho]^5 - 540*Ec^2*\[Rho]^5 + 1440*Ec^3*\[Rho]^5 - 
        2160*Ec^4*\[Rho]^5 + 1728*Ec^5*\[Rho]^5 - 576*Ec^6*\[Rho]^5 + 
        540*(1 - 2*Ec)^6*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
        540*(1 - 2*Ec)^6*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) - 
      (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(141 - 1410*Ec + 5640*Ec^2 - 
        11120*Ec^3 + 9760*Ec^4 - 128*Ec^5 + 2560*Ec^6 - 42240*Ec^7 + 
        98560*Ec^8 - 99840*Ec^9 + 38912*Ec^10 + 65*\[Rho] - 1130*Ec*\[Rho] + 
        6920*Ec^2*\[Rho] - 24400*Ec^3*\[Rho] + 57280*Ec^4*\[Rho] - 
        73600*Ec^5*\[Rho] + 1920*Ec^6*\[Rho] + 103680*Ec^7*\[Rho] - 
        72960*Ec^8*\[Rho] - 7680*Ec^9*\[Rho] + 1520*\[Rho]^2 - 
        17480*Ec*\[Rho]^2 + 81320*Ec^2*\[Rho]^2 - 193040*Ec^3*\[Rho]^2 + 
        257600*Ec^4*\[Rho]^2 - 233600*Ec^5*\[Rho]^2 + 195968*Ec^6*\[Rho]^2 - 
        119552*Ec^7*\[Rho]^2 + 23552*Ec^8*\[Rho]^2 - 2400*\[Rho]^3 + 
        23640*Ec*\[Rho]^3 - 92760*Ec^2*\[Rho]^3 + 192560*Ec^3*\[Rho]^3 - 
        230080*Ec^4*\[Rho]^3 + 151040*Ec^5*\[Rho]^3 - 43392*Ec^6*\[Rho]^3 + 
        4864*Ec^7*\[Rho]^3 + 835*\[Rho]^4 - 8350*Ec*\[Rho]^4 + 
        33400*Ec^2*\[Rho]^4 - 74640*Ec^3*\[Rho]^4 + 78480*Ec^4*\[Rho]^4 - 
        36576*Ec^5*\[Rho]^4 + 3456*Ec^6*\[Rho]^4 - 161*\[Rho]^5 + 
        1610*Ec*\[Rho]^5 - 6440*Ec^2*\[Rho]^5 + 12880*Ec^3*\[Rho]^5 - 
        12880*Ec^4*\[Rho]^5 + 5152*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*
         (4 + 19*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*
         (4 + 19*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))))/
  (4800*(mb - 2*Ec*mb)^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (m4*(3*(67 - 766*Ec + 3544*Ec^2 - 8432*Ec^3 + 10848*Ec^4 - 7616*Ec^5 + 
      3968*Ec^6 - 2816*Ec^7 + 768*Ec^8 + 512*Ec^9 - 56*\[Rho] + 
      560*Ec*\[Rho] - 2240*Ec^2*\[Rho] + 4416*Ec^3*\[Rho] - 
      4608*Ec^4*\[Rho] + 3584*Ec^5*\[Rho] - 3584*Ec^6*\[Rho] + 
      2048*Ec^7*\[Rho] - 48*\[Rho]^2 + 456*Ec*\[Rho]^2 - 1704*Ec^2*\[Rho]^2 + 
      3920*Ec^3*\[Rho]^2 - 5408*Ec^4*\[Rho]^2 + 3392*Ec^5*\[Rho]^2 - 
      768*Ec^6*\[Rho]^2 + 56*\[Rho]^3 - 560*Ec*\[Rho]^3 + 
      2240*Ec^2*\[Rho]^3 - 5184*Ec^3*\[Rho]^3 + 6080*Ec^4*\[Rho]^3 - 
      3584*Ec^5*\[Rho]^3 + 768*Ec^6*\[Rho]^3 - 19*\[Rho]^4 + 
      190*Ec*\[Rho]^4 - 760*Ec^2*\[Rho]^4 + 1520*Ec^3*\[Rho]^4 - 
      1520*Ec^4*\[Rho]^4 + 608*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*
       (4 + \[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(4 + \[Rho]^2)*
       Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
        128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
        16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
        72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
        32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
        4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
       (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) - 
    (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (30*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (67 - 766*Ec + 3544*Ec^2 - 8432*Ec^3 + 10848*Ec^4 - 7616*Ec^5 + 
        3968*Ec^6 - 2816*Ec^7 + 768*Ec^8 + 512*Ec^9 - 56*\[Rho] + 
        560*Ec*\[Rho] - 2240*Ec^2*\[Rho] + 4416*Ec^3*\[Rho] - 
        4608*Ec^4*\[Rho] + 3584*Ec^5*\[Rho] - 3584*Ec^6*\[Rho] + 
        2048*Ec^7*\[Rho] - 48*\[Rho]^2 + 456*Ec*\[Rho]^2 - 
        1704*Ec^2*\[Rho]^2 + 3920*Ec^3*\[Rho]^2 - 5408*Ec^4*\[Rho]^2 + 
        3392*Ec^5*\[Rho]^2 - 768*Ec^6*\[Rho]^2 + 56*\[Rho]^3 - 
        560*Ec*\[Rho]^3 + 2240*Ec^2*\[Rho]^3 - 5184*Ec^3*\[Rho]^3 + 
        6080*Ec^4*\[Rho]^3 - 3584*Ec^5*\[Rho]^3 + 768*Ec^6*\[Rho]^3 - 
        19*\[Rho]^4 + 190*Ec*\[Rho]^4 - 760*Ec^2*\[Rho]^4 + 
        1520*Ec^3*\[Rho]^4 - 1520*Ec^4*\[Rho]^4 + 608*Ec^5*\[Rho]^4 + 
        12*(-1 + 2*Ec)^5*(4 + \[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + \[Rho]^2)*Log[\[Rho]]) + 
      5*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(45 - 450*Ec + 1800*Ec^2 - 
        3504*Ec^3 + 2464*Ec^4 + 3968*Ec^5 - 12800*Ec^6 + 14080*Ec^7 - 
        1792*Ec^8 - 9728*Ec^9 + 6144*Ec^10 - 1127*\[Rho] + 12038*Ec*\[Rho] - 
        51992*Ec^2*\[Rho] + 114416*Ec^3*\[Rho] - 129920*Ec^4*\[Rho] + 
        59648*Ec^5*\[Rho] + 15232*Ec^6*\[Rho] - 29440*Ec^7*\[Rho] + 
        14080*Ec^8*\[Rho] - 1536*Ec^9*\[Rho] + 1680*\[Rho]^2 - 
        16008*Ec*\[Rho]^2 + 60072*Ec^2*\[Rho]^2 - 114192*Ec^3*\[Rho]^2 + 
        118272*Ec^4*\[Rho]^2 - 66048*Ec^5*\[Rho]^2 + 13440*Ec^6*\[Rho]^2 + 
        6912*Ec^7*\[Rho]^2 - 3072*Ec^8*\[Rho]^2 - 1008*\[Rho]^3 + 
        10008*Ec*\[Rho]^3 - 39672*Ec^2*\[Rho]^3 + 86640*Ec^3*\[Rho]^3 - 
        110080*Ec^4*\[Rho]^3 + 71296*Ec^5*\[Rho]^3 - 14464*Ec^6*\[Rho]^3 - 
        3840*Ec^7*\[Rho]^3 + 515*\[Rho]^4 - 5150*Ec*\[Rho]^4 + 
        20600*Ec^2*\[Rho]^4 - 45136*Ec^3*\[Rho]^4 + 51280*Ec^4*\[Rho]^4 - 
        28000*Ec^5*\[Rho]^4 + 4992*Ec^6*\[Rho]^4 - 105*\[Rho]^5 + 
        1050*Ec*\[Rho]^5 - 4200*Ec^2*\[Rho]^5 + 8400*Ec^3*\[Rho]^5 - 
        8400*Ec^4*\[Rho]^5 + 3360*Ec^5*\[Rho]^5 + 12*(-1 + 2*Ec)^5*\[Rho]*
         (-32 - 33*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*\[Rho]*(-32 - 33*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) - 
      \[CapitalLambda]bh*(3411 - 43812*Ec + 236340*Ec^2 - 687840*Ec^3 + 
        1142400*Ec^4 - 1008384*Ec^5 + 242688*Ec^6 + 414720*Ec^7 - 
        510720*Ec^8 + 230400*Ec^9 + 52224*Ec^10 - 73728*Ec^11 - 9125*\[Rho] + 
        109980*Ec*\[Rho] - 552780*Ec^2*\[Rho] + 1483680*Ec^3*\[Rho] - 
        2245920*Ec^4*\[Rho] + 1800960*Ec^5*\[Rho] - 462720*Ec^6*\[Rho] - 
        422400*Ec^7*\[Rho] + 464640*Ec^8*\[Rho] - 158720*Ec^9*\[Rho] - 
        15360*Ec^10*\[Rho] + 7200*\[Rho]^2 - 80280*Ec*\[Rho]^2 + 
        364680*Ec^2*\[Rho]^2 - 850080*Ec^3*\[Rho]^2 + 1087200*Ec^4*\[Rho]^2 - 
        796800*Ec^5*\[Rho]^2 + 355200*Ec^6*\[Rho]^2 - 69120*Ec^7*\[Rho]^2 - 
        7680*Ec^8*\[Rho]^2 - 2160*\[Rho]^3 + 24840*Ec*\[Rho]^3 - 
        117720*Ec^2*\[Rho]^3 + 292320*Ec^3*\[Rho]^3 - 487200*Ec^4*\[Rho]^3 + 
        570240*Ec^5*\[Rho]^3 - 359040*Ec^6*\[Rho]^3 + 115200*Ec^7*\[Rho]^3 - 
        7680*Ec^8*\[Rho]^3 + 845*\[Rho]^4 - 10140*Ec*\[Rho]^4 + 
        50700*Ec^2*\[Rho]^4 - 135200*Ec^3*\[Rho]^4 + 243600*Ec^4*\[Rho]^4 - 
        231360*Ec^5*\[Rho]^4 + 117440*Ec^6*\[Rho]^4 - 23040*Ec^7*\[Rho]^4 - 
        171*\[Rho]^5 + 2052*Ec*\[Rho]^5 - 10260*Ec^2*\[Rho]^5 + 
        27360*Ec^3*\[Rho]^5 - 41040*Ec^4*\[Rho]^5 + 32832*Ec^5*\[Rho]^5 - 
        10944*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*(24 - 4*\[Rho] - 51*\[Rho]^2 + 
          9*\[Rho]^3)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*(24 - 4*\[Rho] - 
          51*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))))/
  (720*(mb - 2*Ec*mb)^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) - 
 (m6*((1285 - 13810*Ec + 60040*Ec^2 - 130960*Ec^3 + 135520*Ec^4 - 
      22720*Ec^5 - 68480*Ec^6 + 24320*Ec^7 + 37120*Ec^8 - 23040*Ec^9 - 
      1800*\[Rho] + 18000*Ec*\[Rho] - 72000*Ec^2*\[Rho] + 
      157440*Ec^3*\[Rho] - 243840*Ec^4*\[Rho] + 327936*Ec^5*\[Rho] - 
      313344*Ec^6*\[Rho] + 129024*Ec^7*\[Rho] - 1440*\[Rho]^2 + 
      15480*Ec*\[Rho]^2 - 67320*Ec^2*\[Rho]^2 + 150960*Ec^3*\[Rho]^2 - 
      181920*Ec^4*\[Rho]^2 + 110784*Ec^5*\[Rho]^2 - 27648*Ec^6*\[Rho]^2 + 
      3080*\[Rho]^3 - 30800*Ec*\[Rho]^3 + 123200*Ec^2*\[Rho]^3 - 
      275200*Ec^3*\[Rho]^3 + 370240*Ec^4*\[Rho]^3 - 258688*Ec^5*\[Rho]^3 + 
      73728*Ec^6*\[Rho]^3 - 1125*\[Rho]^4 + 11250*Ec*\[Rho]^4 - 
      45000*Ec^2*\[Rho]^4 + 90000*Ec^3*\[Rho]^4 - 90000*Ec^4*\[Rho]^4 + 
      36000*Ec^5*\[Rho]^4 - 60*(-1 + 2*Ec)^5*(-8 + 9*\[Rho]^2)*
       Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^5*(-8 + 9*\[Rho]^2)*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]])) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (3*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(105 - 1050*Ec + 4200*Ec^2 - 
        6320*Ec^3 - 12640*Ec^4 + 80896*Ec^5 - 162560*Ec^6 + 131840*Ec^7 + 
        21760*Ec^8 - 99840*Ec^9 + 43008*Ec^10 + 165*\[Rho] - 1650*Ec*\[Rho] + 
        6600*Ec^2*\[Rho] - 12240*Ec^3*\[Rho] - 3840*Ec^4*\[Rho] + 
        92160*Ec^5*\[Rho] - 251520*Ec^6*\[Rho] + 303360*Ec^7*\[Rho] - 
        134400*Ec^8*\[Rho] - 7680*Ec^9*\[Rho] - 1800*Ec*\[Rho]^2 + 
        16200*Ec^2*\[Rho]^2 - 71760*Ec^3*\[Rho]^2 + 216960*Ec^4*\[Rho]^2 - 
        445440*Ec^5*\[Rho]^2 + 540288*Ec^6*\[Rho]^2 - 321792*Ec^7*\[Rho]^2 + 
        64512*Ec^8*\[Rho]^2 + 480*\[Rho]^3 - 5160*Ec*\[Rho]^3 + 
        22440*Ec^2*\[Rho]^3 - 45520*Ec^3*\[Rho]^3 + 31360*Ec^4*\[Rho]^3 + 
        30080*Ec^5*\[Rho]^3 - 62592*Ec^6*\[Rho]^3 + 33024*Ec^7*\[Rho]^3 - 
        1065*\[Rho]^4 + 10650*Ec*\[Rho]^4 - 42600*Ec^2*\[Rho]^4 + 
        93360*Ec^3*\[Rho]^4 - 123120*Ec^4*\[Rho]^4 + 84384*Ec^5*\[Rho]^4 - 
        23424*Ec^6*\[Rho]^4 + 315*\[Rho]^5 - 3150*Ec*\[Rho]^5 + 
        12600*Ec^2*\[Rho]^5 - 25200*Ec^3*\[Rho]^5 + 25200*Ec^4*\[Rho]^5 - 
        10080*Ec^5*\[Rho]^5 + 180*(-1 + 2*Ec)^5*\[Rho]^2*(5 + \[Rho])*
         Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^5*\[Rho]^2*(5 + \[Rho])*
         Log[\[Rho]]) - 2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1285 - 13810*Ec + 60040*Ec^2 - 
        130960*Ec^3 + 135520*Ec^4 - 22720*Ec^5 - 68480*Ec^6 + 24320*Ec^7 + 
        37120*Ec^8 - 23040*Ec^9 - 1800*\[Rho] + 18000*Ec*\[Rho] - 
        72000*Ec^2*\[Rho] + 157440*Ec^3*\[Rho] - 243840*Ec^4*\[Rho] + 
        327936*Ec^5*\[Rho] - 313344*Ec^6*\[Rho] + 129024*Ec^7*\[Rho] - 
        1440*\[Rho]^2 + 15480*Ec*\[Rho]^2 - 67320*Ec^2*\[Rho]^2 + 
        150960*Ec^3*\[Rho]^2 - 181920*Ec^4*\[Rho]^2 + 110784*Ec^5*\[Rho]^2 - 
        27648*Ec^6*\[Rho]^2 + 3080*\[Rho]^3 - 30800*Ec*\[Rho]^3 + 
        123200*Ec^2*\[Rho]^3 - 275200*Ec^3*\[Rho]^3 + 370240*Ec^4*\[Rho]^3 - 
        258688*Ec^5*\[Rho]^3 + 73728*Ec^6*\[Rho]^3 - 1125*\[Rho]^4 + 
        11250*Ec*\[Rho]^4 - 45000*Ec^2*\[Rho]^4 + 90000*Ec^3*\[Rho]^4 - 
        90000*Ec^4*\[Rho]^4 + 36000*Ec^5*\[Rho]^4 - 60*(-1 + 2*Ec)^5*
         (-8 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^5*(-8 + 9*\[Rho]^2)*
         Log[\[Rho]]) + 3*\[CapitalLambda]bh*(1825 - 22860*Ec + 120060*Ec^2 - 
        339360*Ec^3 + 550400*Ec^4 - 514944*Ec^5 + 319488*Ec^6 - 258560*Ec^7 + 
        188160*Ec^8 + 87040*Ec^9 - 228352*Ec^10 + 98304*Ec^11 - 1135*\[Rho] + 
        8820*Ec*\[Rho] - 15300*Ec^2*\[Rho] - 55200*Ec^3*\[Rho] + 
        282080*Ec^4*\[Rho] - 519168*Ec^5*\[Rho] + 559232*Ec^6*\[Rho] - 
        509440*Ec^7*\[Rho] + 413952*Ec^8*\[Rho] - 177152*Ec^9*\[Rho] + 
        15360*Ec^10*\[Rho] - 720*\[Rho]^2 + 9720*Ec*\[Rho]^2 - 
        55080*Ec^2*\[Rho]^2 + 168480*Ec^3*\[Rho]^2 - 311200*Ec^4*\[Rho]^2 + 
        404352*Ec^5*\[Rho]^2 - 442752*Ec^6*\[Rho]^2 + 356864*Ec^7*\[Rho]^2 - 
        124416*Ec^8*\[Rho]^2 - 880*\[Rho]^3 + 11640*Ec*\[Rho]^3 - 
        64680*Ec^2*\[Rho]^3 + 194080*Ec^3*\[Rho]^3 - 356640*Ec^4*\[Rho]^3 + 
        445824*Ec^5*\[Rho]^3 - 380288*Ec^6*\[Rho]^3 + 178688*Ec^7*\[Rho]^3 - 
        32256*Ec^8*\[Rho]^3 + 1135*\[Rho]^4 - 13620*Ec*\[Rho]^4 + 
        68100*Ec^2*\[Rho]^4 - 181600*Ec^3*\[Rho]^4 + 299760*Ec^4*\[Rho]^4 - 
        329664*Ec^5*\[Rho]^4 + 195904*Ec^6*\[Rho]^4 - 49152*Ec^7*\[Rho]^4 - 
        225*\[Rho]^5 + 2700*Ec*\[Rho]^5 - 13500*Ec^2*\[Rho]^5 + 
        36000*Ec^3*\[Rho]^5 - 54000*Ec^4*\[Rho]^5 + 43200*Ec^5*\[Rho]^5 - 
        14400*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*(-8 - 40*\[Rho] + 9*\[Rho]^2 + 
          9*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*(-8 - 40*\[Rho] + 
          9*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))))/
  (3600*(mb - 2*Ec*mb)^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (r13*(-((120 - 1200*Ec + 4800*Ec^2 - 9600*Ec^3 + 9600*Ec^4 - 3840*Ec^5 - 
       935*\[Rho] + 9830*Ec*\[Rho] - 41720*Ec^2*\[Rho] + 89360*Ec^3*\[Rho] - 
       93920*Ec^4*\[Rho] + 24128*Ec^5*\[Rho] + 42112*Ec^6*\[Rho] - 
       35584*Ec^7*\[Rho] + 256*Ec^8*\[Rho] + 7680*Ec^9*\[Rho] + 
       1080*\[Rho]^2 - 10800*Ec*\[Rho]^2 + 43200*Ec^2*\[Rho]^2 - 
       88800*Ec^3*\[Rho]^2 + 106560*Ec^4*\[Rho]^2 - 86400*Ec^5*\[Rho]^2 + 
       51456*Ec^6*\[Rho]^2 - 18432*Ec^7*\[Rho]^2 + 1140*\[Rho]^3 - 
       12480*Ec*\[Rho]^3 + 55320*Ec^2*\[Rho]^3 - 135120*Ec^3*\[Rho]^3 + 
       184800*Ec^4*\[Rho]^3 - 141312*Ec^5*\[Rho]^3 + 47232*Ec^6*\[Rho]^3 - 
       2080*\[Rho]^4 + 20800*Ec*\[Rho]^4 - 83200*Ec^2*\[Rho]^4 + 
       187040*Ec^3*\[Rho]^4 - 233600*Ec^4*\[Rho]^4 + 148160*Ec^5*\[Rho]^4 - 
       36480*Ec^6*\[Rho]^4 + 675*\[Rho]^5 - 6750*Ec*\[Rho]^5 + 
       27000*Ec^2*\[Rho]^5 - 54000*Ec^3*\[Rho]^5 + 54000*Ec^4*\[Rho]^5 - 
       21600*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
        Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
        (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
       \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 
         544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
         270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
         480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]))) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (120 - 1200*Ec + 4800*Ec^2 - 9600*Ec^3 + 9600*Ec^4 - 3840*Ec^5 - 
        935*\[Rho] + 9830*Ec*\[Rho] - 41720*Ec^2*\[Rho] + 89360*Ec^3*\[Rho] - 
        93920*Ec^4*\[Rho] + 24128*Ec^5*\[Rho] + 42112*Ec^6*\[Rho] - 
        35584*Ec^7*\[Rho] + 256*Ec^8*\[Rho] + 7680*Ec^9*\[Rho] + 
        1080*\[Rho]^2 - 10800*Ec*\[Rho]^2 + 43200*Ec^2*\[Rho]^2 - 
        88800*Ec^3*\[Rho]^2 + 106560*Ec^4*\[Rho]^2 - 86400*Ec^5*\[Rho]^2 + 
        51456*Ec^6*\[Rho]^2 - 18432*Ec^7*\[Rho]^2 + 1140*\[Rho]^3 - 
        12480*Ec*\[Rho]^3 + 55320*Ec^2*\[Rho]^3 - 135120*Ec^3*\[Rho]^3 + 
        184800*Ec^4*\[Rho]^3 - 141312*Ec^5*\[Rho]^3 + 47232*Ec^6*\[Rho]^3 - 
        2080*\[Rho]^4 + 20800*Ec*\[Rho]^4 - 83200*Ec^2*\[Rho]^4 + 
        187040*Ec^3*\[Rho]^4 - 233600*Ec^4*\[Rho]^4 + 148160*Ec^5*\[Rho]^4 - 
        36480*Ec^6*\[Rho]^4 + 675*\[Rho]^5 - 6750*Ec*\[Rho]^5 + 
        27000*Ec^2*\[Rho]^5 - 54000*Ec^3*\[Rho]^5 + 54000*Ec^4*\[Rho]^5 - 
        21600*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
         Log[\[Rho]]) - 3*\[CapitalLambda]bh*(80 - 960*Ec + 4800*Ec^2 - 
        12800*Ec^3 + 19200*Ec^4 - 15360*Ec^5 + 5120*Ec^6 - 1515*\[Rho] + 
        18660*Ec*\[Rho] - 96180*Ec^2*\[Rho] + 266080*Ec^3*\[Rho] - 
        418560*Ec^4*\[Rho] + 361792*Ec^5*\[Rho] - 158976*Ec^6*\[Rho] + 
        72448*Ec^7*\[Rho] - 89344*Ec^8*\[Rho] + 38912*Ec^9*\[Rho] + 
        25600*Ec^10*\[Rho] - 20480*Ec^11*\[Rho] + 585*\[Rho]^2 - 
        2940*Ec*\[Rho]^2 - 9780*Ec^2*\[Rho]^2 + 107680*Ec^3*\[Rho]^2 - 
        325920*Ec^4*\[Rho]^2 + 465920*Ec^5*\[Rho]^2 - 306048*Ec^6*\[Rho]^2 + 
        42496*Ec^7*\[Rho]^2 + 35072*Ec^8*\[Rho]^2 - 1024*Ec^9*\[Rho]^2 - 
        5120*Ec^10*\[Rho]^2 + 1000*\[Rho]^3 - 12360*Ec*\[Rho]^3 + 
        63960*Ec^2*\[Rho]^3 - 177760*Ec^3*\[Rho]^3 + 275680*Ec^4*\[Rho]^3 - 
        236160*Ec^5*\[Rho]^3 + 108928*Ec^6*\[Rho]^3 - 18944*Ec^7*\[Rho]^3 + 
        1536*Ec^8*\[Rho]^3 + 480*\[Rho]^4 - 6840*Ec*\[Rho]^4 + 
        40680*Ec^2*\[Rho]^4 - 130080*Ec^3*\[Rho]^4 + 268320*Ec^4*\[Rho]^4 - 
        350848*Ec^5*\[Rho]^4 + 279168*Ec^6*\[Rho]^4 - 111104*Ec^7*\[Rho]^4 + 
        12800*Ec^8*\[Rho]^4 - 765*\[Rho]^5 + 9180*Ec*\[Rho]^5 - 
        45900*Ec^2*\[Rho]^5 + 122400*Ec^3*\[Rho]^5 - 206800*Ec^4*\[Rho]^5 + 
        209280*Ec^5*\[Rho]^5 - 112320*Ec^6*\[Rho]^5 + 24320*Ec^7*\[Rho]^5 + 
        135*\[Rho]^6 - 1620*Ec*\[Rho]^6 + 8100*Ec^2*\[Rho]^6 - 
        21600*Ec^3*\[Rho]^6 + 32400*Ec^4*\[Rho]^6 - 25920*Ec^5*\[Rho]^6 + 
        8640*Ec^6*\[Rho]^6 - 60*(1 - 2*Ec)^6*\[Rho]*(-4 - 34*\[Rho] + 
          3*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*
         (-4 - 34*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) - 
      (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*(2081 - 21290*Ec + 
        87560*Ec^2 - 181520*Ec^3 + 192800*Ec^4 - 98624*Ec^5 + 49280*Ec^6 - 
        62720*Ec^7 + 16640*Ec^8 + 38400*Ec^9 - 24576*Ec^10 + 965*\[Rho] - 
        20210*Ec*\[Rho] + 133640*Ec^2*\[Rho] - 412400*Ec^3*\[Rho] + 
        654560*Ec^4*\[Rho] - 531008*Ec^5*\[Rho] + 245888*Ec^6*\[Rho] - 
        156416*Ec^7*\[Rho] + 84224*Ec^8*\[Rho] + 7680*Ec^9*\[Rho] - 
        3720*\[Rho]^2 + 41160*Ec*\[Rho]^2 - 184440*Ec^2*\[Rho]^2 + 
        436560*Ec^3*\[Rho]^2 - 651360*Ec^4*\[Rho]^2 + 750144*Ec^5*\[Rho]^2 - 
        691200*Ec^6*\[Rho]^2 + 390144*Ec^7*\[Rho]^2 - 76800*Ec^8*\[Rho]^2 - 
        1640*\[Rho]^3 + 17480*Ec*\[Rho]^3 - 75320*Ec^2*\[Rho]^3 + 
        182800*Ec^3*\[Rho]^3 - 221920*Ec^4*\[Rho]^3 + 100672*Ec^5*\[Rho]^3 + 
        50688*Ec^6*\[Rho]^3 - 53760*Ec^7*\[Rho]^3 + 3175*\[Rho]^4 - 
        31750*Ec*\[Rho]^4 + 127000*Ec^2*\[Rho]^4 - 282320*Ec^3*\[Rho]^4 + 
        345200*Ec^4*\[Rho]^4 - 212960*Ec^5*\[Rho]^4 + 49920*Ec^6*\[Rho]^4 - 
        861*\[Rho]^5 + 8610*Ec*\[Rho]^5 - 34440*Ec^2*\[Rho]^5 + 
        68880*Ec^3*\[Rho]^5 - 68880*Ec^4*\[Rho]^5 + 27552*Ec^5*\[Rho]^5 - 
        60*(-1 + 2*Ec)^5*(-4 - 88*\[Rho] + 33*\[Rho]^2 + 9*\[Rho]^3)*
         Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^5*(-4 - 88*\[Rho] + 33*\[Rho]^2 + 
          9*\[Rho]^3)*Log[\[Rho]]))))/(900*(1 - 2*Ec)^4*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r11*((60 - 720*Ec + 3600*Ec^2 - 9600*Ec^3 + 14400*Ec^4 - 11520*Ec^5 + 
      3840*Ec^6 - 1265*\[Rho] + 16380*Ec*\[Rho] - 89100*Ec^2*\[Rho] + 
      260640*Ec^3*\[Rho] - 428160*Ec^4*\[Rho] + 347904*Ec^5*\[Rho] - 
      16512*Ec^6*\[Rho] - 198144*Ec^7*\[Rho] + 122112*Ec^8*\[Rho] + 
      1024*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 1440*\[Rho]^2 - 
      17280*Ec*\[Rho]^2 + 86400*Ec^2*\[Rho]^2 - 233280*Ec^3*\[Rho]^2 + 
      370080*Ec^4*\[Rho]^2 - 353664*Ec^5*\[Rho]^2 + 202752*Ec^6*\[Rho]^2 - 
      69120*Ec^7*\[Rho]^2 + 13824*Ec^8*\[Rho]^2 + 1380*\[Rho]^3 - 
      17640*Ec*\[Rho]^3 + 94680*Ec^2*\[Rho]^3 - 287520*Ec^3*\[Rho]^3 + 
      537120*Ec^4*\[Rho]^3 - 616896*Ec^5*\[Rho]^3 + 405504*Ec^6*\[Rho]^3 - 
      117504*Ec^7*\[Rho]^3 - 2380*\[Rho]^4 + 28560*Ec*\[Rho]^4 - 
      142800*Ec^2*\[Rho]^4 + 404800*Ec^3*\[Rho]^4 - 693120*Ec^4*\[Rho]^4 + 
      697152*Ec^5*\[Rho]^4 - 373504*Ec^6*\[Rho]^4 + 80640*Ec^7*\[Rho]^4 + 
      765*\[Rho]^5 - 9180*Ec*\[Rho]^5 + 45900*Ec^2*\[Rho]^5 - 
      122400*Ec^3*\[Rho]^5 + 183600*Ec^4*\[Rho]^5 - 146880*Ec^5*\[Rho]^5 + 
      48960*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
       Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]])) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (60 - 720*Ec + 3600*Ec^2 - 9600*Ec^3 + 14400*Ec^4 - 11520*Ec^5 + 
        3840*Ec^6 - 1265*\[Rho] + 16380*Ec*\[Rho] - 89100*Ec^2*\[Rho] + 
        260640*Ec^3*\[Rho] - 428160*Ec^4*\[Rho] + 347904*Ec^5*\[Rho] - 
        16512*Ec^6*\[Rho] - 198144*Ec^7*\[Rho] + 122112*Ec^8*\[Rho] + 
        1024*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 1440*\[Rho]^2 - 
        17280*Ec*\[Rho]^2 + 86400*Ec^2*\[Rho]^2 - 233280*Ec^3*\[Rho]^2 + 
        370080*Ec^4*\[Rho]^2 - 353664*Ec^5*\[Rho]^2 + 202752*Ec^6*\[Rho]^2 - 
        69120*Ec^7*\[Rho]^2 + 13824*Ec^8*\[Rho]^2 + 1380*\[Rho]^3 - 
        17640*Ec*\[Rho]^3 + 94680*Ec^2*\[Rho]^3 - 287520*Ec^3*\[Rho]^3 + 
        537120*Ec^4*\[Rho]^3 - 616896*Ec^5*\[Rho]^3 + 405504*Ec^6*\[Rho]^3 - 
        117504*Ec^7*\[Rho]^3 - 2380*\[Rho]^4 + 28560*Ec*\[Rho]^4 - 
        142800*Ec^2*\[Rho]^4 + 404800*Ec^3*\[Rho]^4 - 693120*Ec^4*\[Rho]^4 + 
        697152*Ec^5*\[Rho]^4 - 373504*Ec^6*\[Rho]^4 + 80640*Ec^7*\[Rho]^4 + 
        765*\[Rho]^5 - 9180*Ec*\[Rho]^5 + 45900*Ec^2*\[Rho]^5 - 
        122400*Ec^3*\[Rho]^5 + 183600*Ec^4*\[Rho]^5 - 146880*Ec^5*\[Rho]^5 + 
        48960*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
         Log[\[Rho]]) - 3*\[CapitalLambda]bh*(40 - 560*Ec + 3360*Ec^2 - 
        11200*Ec^3 + 22400*Ec^4 - 26880*Ec^5 + 17920*Ec^6 - 5120*Ec^7 - 
        2173*\[Rho] + 31622*Ec*\[Rho] - 198132*Ec^2*\[Rho] + 
        694040*Ec^3*\[Rho] - 1473440*Ec^4*\[Rho] + 1919872*Ec^5*\[Rho] - 
        1511424*Ec^6*\[Rho] + 815104*Ec^7*\[Rho] - 602880*Ec^8*\[Rho] + 
        524800*Ec^9*\[Rho] - 166912*Ec^10*\[Rho] - 71680*Ec^11*\[Rho] + 
        40960*Ec^12*\[Rho] + 1415*\[Rho]^2 - 15010*Ec*\[Rho]^2 + 
        56460*Ec^2*\[Rho]^2 - 53800*Ec^3*\[Rho]^2 - 230400*Ec^4*\[Rho]^2 + 
        826880*Ec^5*\[Rho]^2 - 1112576*Ec^6*\[Rho]^2 + 607232*Ec^7*\[Rho]^2 + 
        45312*Ec^8*\[Rho]^2 - 151040*Ec^9*\[Rho]^2 + 13312*Ec^10*\[Rho]^2 + 
        10240*Ec^11*\[Rho]^2 + 680*\[Rho]^3 - 9880*Ec*\[Rho]^3 + 
        61800*Ec^2*\[Rho]^3 - 216080*Ec^3*\[Rho]^3 + 451520*Ec^4*\[Rho]^3 - 
        557824*Ec^5*\[Rho]^3 + 368640*Ec^6*\[Rho]^3 - 72192*Ec^7*\[Rho]^3 - 
        54784*Ec^8*\[Rho]^3 + 25600*Ec^9*\[Rho]^3 + 760*\[Rho]^4 - 
        11720*Ec*\[Rho]^4 + 77880*Ec^2*\[Rho]^4 - 289840*Ec^3*\[Rho]^4 + 
        692160*Ec^4*\[Rho]^4 - 1120000*Ec^5*\[Rho]^4 + 
        1203968*Ec^6*\[Rho]^4 - 794624*Ec^7*\[Rho]^4 + 268800*Ec^8*\[Rho]^4 - 
        27648*Ec^9*\[Rho]^4 - 875*\[Rho]^5 + 12250*Ec*\[Rho]^5 - 
        73500*Ec^2*\[Rho]^5 + 245000*Ec^3*\[Rho]^5 - 517680*Ec^4*\[Rho]^5 + 
        711136*Ec^5*\[Rho]^5 - 601664*Ec^6*\[Rho]^5 + 279424*Ec^7*\[Rho]^5 - 
        53760*Ec^8*\[Rho]^5 + 153*\[Rho]^6 - 2142*Ec*\[Rho]^6 + 
        12852*Ec^2*\[Rho]^6 - 42840*Ec^3*\[Rho]^6 + 85680*Ec^4*\[Rho]^6 - 
        102816*Ec^5*\[Rho]^6 + 68544*Ec^6*\[Rho]^6 - 19584*Ec^7*\[Rho]^6 + 
        60*(-1 + 2*Ec)^7*\[Rho]*(-10 - 40*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*
         Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*\[Rho]*(-10 - 40*\[Rho] + 
          3*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) - 
      (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*(1889 - 23148*Ec + 
        118620*Ec^2 - 328800*Ec^3 + 544320*Ec^4 - 620160*Ec^5 + 695040*Ec^6 - 
        852480*Ec^7 + 695040*Ec^8 - 179200*Ec^9 - 101376*Ec^10 + 
        49152*Ec^11 - 195*\[Rho] - 6300*Ec*\[Rho] + 83340*Ec^2*\[Rho] - 
        401280*Ec^3*\[Rho] + 997440*Ec^4*\[Rho] - 1394688*Ec^5*\[Rho] + 
        1131264*Ec^6*\[Rho] - 617472*Ec^7*\[Rho] + 335616*Ec^8*\[Rho] - 
        119808*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] - 1320*\[Rho]^2 + 
        19800*Ec*\[Rho]^2 - 122760*Ec^2*\[Rho]^2 + 427200*Ec^3*\[Rho]^2 - 
        979200*Ec^4*\[Rho]^2 + 1646592*Ec^5*\[Rho]^2 - 
        2071680*Ec^6*\[Rho]^2 + 1778688*Ec^7*\[Rho]^2 - 
        869376*Ec^8*\[Rho]^2 + 165888*Ec^9*\[Rho]^2 - 3320*\[Rho]^3 + 
        40920*Ec*\[Rho]^3 - 211080*Ec^2*\[Rho]^3 + 608000*Ec^3*\[Rho]^3 - 
        1034880*Ec^4*\[Rho]^3 + 972288*Ec^5*\[Rho]^3 - 348800*Ec^6*\[Rho]^3 - 
        139776*Ec^7*\[Rho]^3 + 119808*Ec^8*\[Rho]^3 + 3975*\[Rho]^4 - 
        47700*Ec*\[Rho]^4 + 238500*Ec^2*\[Rho]^4 - 671040*Ec^3*\[Rho]^4 + 
        1128720*Ec^4*\[Rho]^4 - 1105344*Ec^5*\[Rho]^4 + 
        570048*Ec^6*\[Rho]^4 - 115200*Ec^7*\[Rho]^4 - 1029*\[Rho]^5 + 
        12348*Ec*\[Rho]^5 - 61740*Ec^2*\[Rho]^5 + 164640*Ec^3*\[Rho]^5 - 
        246960*Ec^4*\[Rho]^5 + 197568*Ec^5*\[Rho]^5 - 65856*Ec^6*\[Rho]^5 + 
        60*(1 - 2*Ec)^6*(-4 - 72*\[Rho] + 33*\[Rho]^2 + 9*\[Rho]^3)*
         Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*(-4 - 72*\[Rho] + 33*\[Rho]^2 + 
          9*\[Rho]^3)*Log[\[Rho]]))))/(900*(mb - 2*Ec*mb)^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r17*(3*(385 - 5100*Ec + 28380*Ec^2 - 84640*Ec^3 + 136640*Ec^4 - 
      75904*Ec^5 - 139008*Ec^6 + 331264*Ec^7 - 285952*Ec^8 + 91136*Ec^9 + 
      5120*Ec^10 - 920*\[Rho] + 11040*Ec*\[Rho] - 55200*Ec^2*\[Rho] + 
      154240*Ec^3*\[Rho] - 268160*Ec^4*\[Rho] + 291328*Ec^5*\[Rho] - 
      170496*Ec^6*\[Rho] + 22528*Ec^7*\[Rho] + 16384*Ec^8*\[Rho] + 
      600*\[Rho]^2 - 7560*Ec*\[Rho]^2 + 39960*Ec^2*\[Rho]^2 - 
      119520*Ec^3*\[Rho]^2 + 216000*Ec^4*\[Rho]^2 - 232704*Ec^5*\[Rho]^2 + 
      140160*Ec^6*\[Rho]^2 - 36864*Ec^7*\[Rho]^2 + 440*\[Rho]^3 - 
      5280*Ec*\[Rho]^3 + 26400*Ec^2*\[Rho]^3 - 86400*Ec^3*\[Rho]^3 + 
      187840*Ec^4*\[Rho]^3 - 240384*Ec^5*\[Rho]^3 + 169728*Ec^6*\[Rho]^3 - 
      51200*Ec^7*\[Rho]^3 - 505*\[Rho]^4 + 6060*Ec*\[Rho]^4 - 
      30300*Ec^2*\[Rho]^4 + 80800*Ec^3*\[Rho]^4 - 121200*Ec^4*\[Rho]^4 + 
      96960*Ec^5*\[Rho]^4 - 32320*Ec^6*\[Rho]^4 - 60*(1 - 2*Ec)^6*
       (4 + 3*\[Rho]^2)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*(4 + 3*\[Rho]^2)*
       Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
        128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
        16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
        72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
        32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
        4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
       (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) - 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(6*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(385 - 5100*Ec + 28380*Ec^2 - 
        84640*Ec^3 + 136640*Ec^4 - 75904*Ec^5 - 139008*Ec^6 + 331264*Ec^7 - 
        285952*Ec^8 + 91136*Ec^9 + 5120*Ec^10 - 920*\[Rho] + 
        11040*Ec*\[Rho] - 55200*Ec^2*\[Rho] + 154240*Ec^3*\[Rho] - 
        268160*Ec^4*\[Rho] + 291328*Ec^5*\[Rho] - 170496*Ec^6*\[Rho] + 
        22528*Ec^7*\[Rho] + 16384*Ec^8*\[Rho] + 600*\[Rho]^2 - 
        7560*Ec*\[Rho]^2 + 39960*Ec^2*\[Rho]^2 - 119520*Ec^3*\[Rho]^2 + 
        216000*Ec^4*\[Rho]^2 - 232704*Ec^5*\[Rho]^2 + 140160*Ec^6*\[Rho]^2 - 
        36864*Ec^7*\[Rho]^2 + 440*\[Rho]^3 - 5280*Ec*\[Rho]^3 + 
        26400*Ec^2*\[Rho]^3 - 86400*Ec^3*\[Rho]^3 + 187840*Ec^4*\[Rho]^3 - 
        240384*Ec^5*\[Rho]^3 + 169728*Ec^6*\[Rho]^3 - 51200*Ec^7*\[Rho]^3 - 
        505*\[Rho]^4 + 6060*Ec*\[Rho]^4 - 30300*Ec^2*\[Rho]^4 + 
        80800*Ec^3*\[Rho]^4 - 121200*Ec^4*\[Rho]^4 + 96960*Ec^5*\[Rho]^4 - 
        32320*Ec^6*\[Rho]^4 - 60*(1 - 2*Ec)^6*(4 + 3*\[Rho]^2)*
         Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*(4 + 3*\[Rho]^2)*Log[\[Rho]]) - 
      (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(4821 - 60732*Ec + 320940*Ec^2 - 
        915840*Ec^3 + 1511040*Ec^4 - 1423680*Ec^5 + 633600*Ec^6 + 
        303360*Ec^7 - 1148160*Ec^8 + 1351680*Ec^9 - 605184*Ec^10 + 
        12288*Ec^11 + 1105*\[Rho] - 31500*Ec*\[Rho] + 266940*Ec^2*\[Rho] - 
        1063200*Ec^3*\[Rho] + 2212320*Ec^4*\[Rho] - 2225664*Ec^5*\[Rho] + 
        446592*Ec^6*\[Rho] + 889344*Ec^7*\[Rho] - 421632*Ec^8*\[Rho] - 
        103424*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] - 2160*\[Rho]^2 + 
        19800*Ec*\[Rho]^2 - 62280*Ec^2*\[Rho]^2 - 68640*Ec^3*\[Rho]^2 + 
        1056480*Ec^4*\[Rho]^2 - 3173376*Ec^5*\[Rho]^2 + 
        4687488*Ec^6*\[Rho]^2 - 3758592*Ec^7*\[Rho]^2 + 
        1595904*Ec^8*\[Rho]^2 - 288768*Ec^9*\[Rho]^2 - 3120*\[Rho]^3 + 
        38520*Ec*\[Rho]^3 - 199080*Ec^2*\[Rho]^3 + 631200*Ec^3*\[Rho]^3 - 
        1355040*Ec^4*\[Rho]^3 + 1960320*Ec^5*\[Rho]^3 - 
        1835904*Ec^6*\[Rho]^3 + 993792*Ec^7*\[Rho]^3 - 235008*Ec^8*\[Rho]^3 - 
        2725*\[Rho]^4 + 32700*Ec*\[Rho]^4 - 163500*Ec^2*\[Rho]^4 + 
        504640*Ec^3*\[Rho]^4 - 1018320*Ec^4*\[Rho]^4 + 
        1225344*Ec^5*\[Rho]^4 - 818368*Ec^6*\[Rho]^4 + 234240*Ec^7*\[Rho]^4 + 
        2079*\[Rho]^5 - 24948*Ec*\[Rho]^5 + 124740*Ec^2*\[Rho]^5 - 
        332640*Ec^3*\[Rho]^5 + 498960*Ec^4*\[Rho]^5 - 399168*Ec^5*\[Rho]^5 + 
        133056*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*(-24 - 152*\[Rho] - 
          51*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*
         (-24 - 152*\[Rho] - 51*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) + 
      \[CapitalLambda]bh*(2851 - 40874*Ec + 251964*Ec^2 - 866760*Ec^3 + 
        1801920*Ec^4 - 2260608*Ec^5 + 1436928*Ec^6 + 502272*Ec^7 - 
        2799360*Ec^8 + 4211200*Ec^9 - 3304448*Ec^10 + 1075200*Ec^11 - 
        605*\[Rho] + 1750*Ec*\[Rho] + 36540*Ec^2*\[Rho] - 
        309960*Ec^3*\[Rho] + 1026720*Ec^4*\[Rho] - 1548480*Ec^5*\[Rho] + 
        586368*Ec^6*\[Rho] + 920832*Ec^7*\[Rho] - 417024*Ec^8*\[Rho] - 
        879104*Ec^9*\[Rho] + 547840*Ec^10*\[Rho] + 30720*Ec^11*\[Rho] - 
        720*\[Rho]^2 + 1800*Ec*\[Rho]^2 + 47160*Ec^2*\[Rho]^2 - 
        389040*Ec^3*\[Rho]^2 + 1539360*Ec^4*\[Rho]^2 - 
        3803712*Ec^5*\[Rho]^2 + 5917824*Ec^6*\[Rho]^2 - 
        5412096*Ec^7*\[Rho]^2 + 2588160*Ec^8*\[Rho]^2 - 
        500736*Ec^9*\[Rho]^2 - 880*\[Rho]^3 + 15560*Ec*\[Rho]^3 - 
        116040*Ec^2*\[Rho]^3 + 477520*Ec^3*\[Rho]^3 - 1174880*Ec^4*\[Rho]^3 + 
        1634496*Ec^5*\[Rho]^3 - 1124224*Ec^6*\[Rho]^3 + 
        205568*Ec^7*\[Rho]^3 + 259584*Ec^8*\[Rho]^3 - 144384*Ec^9*\[Rho]^3 - 
        1555*\[Rho]^4 + 21770*Ec*\[Rho]^4 - 130620*Ec^2*\[Rho]^4 + 
        435400*Ec^3*\[Rho]^4 - 1035440*Ec^4*\[Rho]^4 + 
        1810848*Ec^5*\[Rho]^4 - 1930432*Ec^6*\[Rho]^4 + 
        1165952*Ec^7*\[Rho]^4 - 307200*Ec^8*\[Rho]^4 + 909*\[Rho]^5 - 
        12726*Ec*\[Rho]^5 + 76356*Ec^2*\[Rho]^5 - 254520*Ec^3*\[Rho]^5 + 
        509040*Ec^4*\[Rho]^5 - 610848*Ec^5*\[Rho]^5 + 407232*Ec^6*\[Rho]^5 - 
        116352*Ec^7*\[Rho]^5 - 60*(-1 + 2*Ec)^7*(-8 - 56*\[Rho] - 
          69*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^7*
         (-8 - 56*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))))/
  (3600*(mb - 2*Ec*mb)^5*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (\[Rho]3D*(-30*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
     (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 
      8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 
      2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 
      6784*Ec^3*\[Rho] - 5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 
      5120*Ec^6*\[Rho] - 2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
      1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
      3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 80*Ec*\[Rho]^3 - 
      320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 
      128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 200*Ec^2*\[Rho]^4 + 
      400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 160*Ec^5*\[Rho]^4 + 
      12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
      12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]) + 
    3*\[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 
      544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
      270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
      480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
      1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
      480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
      1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
      1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
      270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
      160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
      24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
     (77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 
      14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 
      880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
      5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
      2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 1608*Ec^2*\[Rho]^2 - 
      3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 3264*Ec^5*\[Rho]^2 + 
      1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 
      384*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 
      5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 
      400*Ec^4*\[Rho]^4 + 160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*
       (4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*
       Log[\[Rho]]) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(3*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (177 - 1770*Ec + 7080*Ec^2 - 15280*Ec^3 + 26400*Ec^4 - 60928*Ec^5 + 
        131840*Ec^6 - 175360*Ec^7 + 124160*Ec^8 - 38400*Ec^9 + 2048*Ec^10 - 
        1155*\[Rho] + 11550*Ec*\[Rho] - 46200*Ec^2*\[Rho] + 
        93040*Ec^3*\[Rho] - 98880*Ec^4*\[Rho] + 63360*Ec^5*\[Rho] - 
        54400*Ec^6*\[Rho] + 57600*Ec^7*\[Rho] - 26880*Ec^8*\[Rho] + 
        2560*Ec^9*\[Rho] + 1040*\[Rho]^2 - 8360*Ec*\[Rho]^2 + 
        23240*Ec^2*\[Rho]^2 - 20240*Ec^3*\[Rho]^2 - 16960*Ec^4*\[Rho]^2 + 
        35200*Ec^5*\[Rho]^2 - 8320*Ec^6*\[Rho]^2 - 8960*Ec^7*\[Rho]^2 + 
        5120*Ec^8*\[Rho]^2 - 240*\[Rho]^3 + 2040*Ec*\[Rho]^3 - 
        6360*Ec^2*\[Rho]^3 + 12400*Ec^3*\[Rho]^3 - 18240*Ec^4*\[Rho]^3 + 
        14080*Ec^5*\[Rho]^3 - 1920*Ec^6*\[Rho]^3 - 1280*Ec^7*\[Rho]^3 + 
        255*\[Rho]^4 - 2550*Ec*\[Rho]^4 + 10200*Ec^2*\[Rho]^4 - 
        23440*Ec^3*\[Rho]^4 + 27600*Ec^4*\[Rho]^4 - 15840*Ec^5*\[Rho]^4 + 
        3200*Ec^6*\[Rho]^4 - 77*\[Rho]^5 + 770*Ec*\[Rho]^5 - 
        3080*Ec^2*\[Rho]^5 + 6160*Ec^3*\[Rho]^5 - 6160*Ec^4*\[Rho]^5 + 
        2464*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]^2*(-17 + 3*\[Rho])*
         Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]^2*(-17 + 3*\[Rho])*
         Log[\[Rho]]) + 30*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 
        8736*Ec^4 + 2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 
        512*Ec^9 - 88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 
        6784*Ec^3*\[Rho] - 5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 
        5120*Ec^6*\[Rho] - 2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]) - 
      5*\[CapitalLambda]bh*(729 - 9324*Ec + 50076*Ec^2 - 145056*Ec^3 + 
        242304*Ec^4 - 238464*Ec^5 + 173568*Ec^6 - 195072*Ec^7 + 237312*Ec^8 - 
        150528*Ec^9 + 33792*Ec^10 - 1831*\[Rho] + 21780*Ec*\[Rho] - 
        107748*Ec^2*\[Rho] + 283488*Ec^3*\[Rho] - 420192*Ec^4*\[Rho] + 
        347904*Ec^5*\[Rho] - 180864*Ec^6*\[Rho] + 127488*Ec^7*\[Rho] - 
        99072*Ec^8*\[Rho] + 23552*Ec^9*\[Rho] + 3072*Ec^10*\[Rho] + 
        1296*\[Rho]^2 - 13896*Ec*\[Rho]^2 + 59544*Ec^2*\[Rho]^2 - 
        125664*Ec^3*\[Rho]^2 + 125856*Ec^4*\[Rho]^2 - 35712*Ec^5*\[Rho]^2 - 
        23424*Ec^6*\[Rho]^2 + 13824*Ec^7*\[Rho]^2 - 4608*Ec^8*\[Rho]^2 - 
        144*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 1512*Ec^2*\[Rho]^3 - 
        8928*Ec^3*\[Rho]^3 + 33312*Ec^4*\[Rho]^3 - 46464*Ec^5*\[Rho]^3 + 
        38016*Ec^6*\[Rho]^3 - 16896*Ec^7*\[Rho]^3 + 1536*Ec^8*\[Rho]^3 - 
        41*\[Rho]^4 + 492*Ec*\[Rho]^4 - 2460*Ec^2*\[Rho]^4 + 
        6560*Ec^3*\[Rho]^4 - 6480*Ec^4*\[Rho]^4 + 4416*Ec^5*\[Rho]^4 - 
        1472*Ec^6*\[Rho]^4 - 9*\[Rho]^5 + 108*Ec*\[Rho]^5 - 
        540*Ec^2*\[Rho]^5 + 1440*Ec^3*\[Rho]^5 - 2160*Ec^4*\[Rho]^5 + 
        1728*Ec^5*\[Rho]^5 - 576*Ec^6*\[Rho]^5 - 12*(1 - 2*Ec)^6*
         (24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] + 
        12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
         Log[\[Rho]]))))/(180*(1 - 2*Ec)^4*mb^3*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m5*((397 - 4354*Ec + 19336*Ec^2 - 42640*Ec^3 + 42208*Ec^4 + 1088*Ec^5 - 
      34688*Ec^6 + 18176*Ec^7 + 256*Ec^8 + 1536*Ec^9 - 744*\[Rho] + 
      7440*Ec*\[Rho] - 29760*Ec^2*\[Rho] + 58368*Ec^3*\[Rho] - 
      51840*Ec^4*\[Rho] + 5376*Ec^5*\[Rho] + 18432*Ec^6*\[Rho] - 
      6144*Ec^7*\[Rho] + 1008*\[Rho]^2 - 10728*Ec*\[Rho]^2 + 
      46152*Ec^2*\[Rho]^2 - 106704*Ec^3*\[Rho]^2 + 141024*Ec^4*\[Rho]^2 - 
      100416*Ec^5*\[Rho]^2 + 30720*Ec^6*\[Rho]^2 - 856*\[Rho]^3 + 
      8560*Ec*\[Rho]^3 - 34240*Ec^2*\[Rho]^3 + 75008*Ec^3*\[Rho]^3 - 
      86720*Ec^4*\[Rho]^3 + 48512*Ec^5*\[Rho]^3 - 9216*Ec^6*\[Rho]^3 + 
      195*\[Rho]^4 - 1950*Ec*\[Rho]^4 + 7800*Ec^2*\[Rho]^4 - 
      15600*Ec^3*\[Rho]^4 + 15600*Ec^4*\[Rho]^4 - 6240*Ec^5*\[Rho]^4 + 
      12*(-1 + 2*Ec)^5*(16 + 27*\[Rho]^2)*Log[1 - 2*Ec] - 
      12*(-1 + 2*Ec)^5*(16 + 27*\[Rho]^2)*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]])) - (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(3*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (123 - 1230*Ec + 4920*Ec^2 - 12560*Ec^3 + 35040*Ec^4 - 92672*Ec^5 + 
        136960*Ec^6 - 55040*Ec^7 - 78080*Ec^8 + 69120*Ec^9 - 2048*Ec^10 - 
        465*\[Rho] + 4650*Ec*\[Rho] - 18600*Ec^2*\[Rho] + 47120*Ec^3*\[Rho] - 
        120960*Ec^4*\[Rho] + 288000*Ec^5*\[Rho] - 421760*Ec^6*\[Rho] + 
        295680*Ec^7*\[Rho] - 65280*Ec^8*\[Rho] - 2560*Ec^9*\[Rho] - 
        1280*\[Rho]^2 + 15080*Ec*\[Rho]^2 - 71720*Ec^2*\[Rho]^2 + 
        164240*Ec^3*\[Rho]^2 - 151040*Ec^4*\[Rho]^2 - 60160*Ec^5*\[Rho]^2 + 
        219520*Ec^6*\[Rho]^2 - 136960*Ec^7*\[Rho]^2 + 25600*Ec^8*\[Rho]^2 + 
        3360*\[Rho]^3 - 34680*Ec*\[Rho]^3 + 144120*Ec^2*\[Rho]^3 - 
        317680*Ec^3*\[Rho]^3 + 387840*Ec^4*\[Rho]^3 - 231040*Ec^5*\[Rho]^3 + 
        28800*Ec^6*\[Rho]^3 + 24320*Ec^7*\[Rho]^3 - 2235*\[Rho]^4 + 
        22350*Ec*\[Rho]^4 - 89400*Ec^2*\[Rho]^4 + 196240*Ec^3*\[Rho]^4 - 
        229200*Ec^4*\[Rho]^4 + 131040*Ec^5*\[Rho]^4 - 26240*Ec^6*\[Rho]^4 + 
        497*\[Rho]^5 - 4970*Ec*\[Rho]^5 + 19880*Ec^2*\[Rho]^5 - 
        39760*Ec^3*\[Rho]^5 + 39760*Ec^4*\[Rho]^5 - 15904*Ec^5*\[Rho]^5 + 
        60*(-1 + 2*Ec)^5*\[Rho]^2*(-19 + 9*\[Rho])*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^5*\[Rho]^2*(-19 + 9*\[Rho])*Log[\[Rho]]) + 
      10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (397 - 4354*Ec + 19336*Ec^2 - 42640*Ec^3 + 42208*Ec^4 + 1088*Ec^5 - 
        34688*Ec^6 + 18176*Ec^7 + 256*Ec^8 + 1536*Ec^9 - 744*\[Rho] + 
        7440*Ec*\[Rho] - 29760*Ec^2*\[Rho] + 58368*Ec^3*\[Rho] - 
        51840*Ec^4*\[Rho] + 5376*Ec^5*\[Rho] + 18432*Ec^6*\[Rho] - 
        6144*Ec^7*\[Rho] + 1008*\[Rho]^2 - 10728*Ec*\[Rho]^2 + 
        46152*Ec^2*\[Rho]^2 - 106704*Ec^3*\[Rho]^2 + 141024*Ec^4*\[Rho]^2 - 
        100416*Ec^5*\[Rho]^2 + 30720*Ec^6*\[Rho]^2 - 856*\[Rho]^3 + 
        8560*Ec*\[Rho]^3 - 34240*Ec^2*\[Rho]^3 + 75008*Ec^3*\[Rho]^3 - 
        86720*Ec^4*\[Rho]^3 + 48512*Ec^5*\[Rho]^3 - 9216*Ec^6*\[Rho]^3 + 
        195*\[Rho]^4 - 1950*Ec*\[Rho]^4 + 7800*Ec^2*\[Rho]^4 - 
        15600*Ec^3*\[Rho]^4 + 15600*Ec^4*\[Rho]^4 - 6240*Ec^5*\[Rho]^4 + 
        12*(-1 + 2*Ec)^5*(16 + 27*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(16 + 27*\[Rho]^2)*Log[\[Rho]]) - 
      15*\[CapitalLambda]bh*(249 - 3180*Ec + 17052*Ec^2 - 49312*Ec^3 + 
        82688*Ec^4 - 84352*Ec^5 + 66560*Ec^6 - 59904*Ec^7 + 30464*Ec^8 + 
        21504*Ec^9 - 23552*Ec^10 - 567*\[Rho] + 6612*Ec*\[Rho] - 
        31908*Ec^2*\[Rho] + 81248*Ec^3*\[Rho] - 115872*Ec^4*\[Rho] + 
        94720*Ec^5*\[Rho] - 54656*Ec^6*\[Rho] + 31232*Ec^7*\[Rho] + 
        256*Ec^8*\[Rho] - 13312*Ec^9*\[Rho] - 1024*Ec^10*\[Rho] + 
        240*\[Rho]^2 - 1992*Ec*\[Rho]^2 + 4632*Ec^2*\[Rho]^2 + 
        5408*Ec^3*\[Rho]^2 - 47392*Ec^4*\[Rho]^2 + 100736*Ec^5*\[Rho]^2 - 
        108928*Ec^6*\[Rho]^2 + 68096*Ec^7*\[Rho]^2 - 24064*Ec^8*\[Rho]^2 + 
        336*\[Rho]^3 - 4680*Ec*\[Rho]^3 + 27288*Ec^2*\[Rho]^3 - 
        85728*Ec^3*\[Rho]^3 + 166752*Ec^4*\[Rho]^3 - 204928*Ec^5*\[Rho]^3 + 
        144000*Ec^6*\[Rho]^3 - 48640*Ec^7*\[Rho]^3 + 2560*Ec^8*\[Rho]^3 - 
        297*\[Rho]^4 + 3564*Ec*\[Rho]^4 - 17820*Ec^2*\[Rho]^4 + 
        47520*Ec^3*\[Rho]^4 - 79120*Ec^4*\[Rho]^4 + 74304*Ec^5*\[Rho]^4 - 
        35520*Ec^6*\[Rho]^4 + 6144*Ec^7*\[Rho]^4 + 39*\[Rho]^5 - 
        468*Ec*\[Rho]^5 + 2340*Ec^2*\[Rho]^5 - 6240*Ec^3*\[Rho]^5 + 
        9360*Ec^4*\[Rho]^5 - 7488*Ec^5*\[Rho]^5 + 2496*Ec^6*\[Rho]^5 - 
        12*(1 - 2*Ec)^6*(8 + 8*\[Rho] - 37*\[Rho]^2 + 27*\[Rho]^3)*
         Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(8 + 8*\[Rho] - 37*\[Rho]^2 + 
          27*\[Rho]^3)*Log[\[Rho]]))))/(720*(mb - 2*Ec*mb)^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r14*(-((30 - 360*Ec + 1800*Ec^2 - 4800*Ec^3 + 7200*Ec^4 - 5760*Ec^5 + 
       1920*Ec^6 + 65*\[Rho] - 1080*Ec*\[Rho] + 7200*Ec^2*\[Rho] - 
       25200*Ec^3*\[Rho] + 49080*Ec^4*\[Rho] - 47136*Ec^5*\[Rho] - 
       672*Ec^6*\[Rho] + 55296*Ec^7*\[Rho] - 64128*Ec^8*\[Rho] + 
       34304*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 180*\[Rho]^2 + 
       2160*Ec*\[Rho]^2 - 10800*Ec^2*\[Rho]^2 + 29280*Ec^3*\[Rho]^2 - 
       47280*Ec^4*\[Rho]^2 + 47040*Ec^5*\[Rho]^2 - 28032*Ec^6*\[Rho]^2 + 
       8448*Ec^7*\[Rho]^2 - 768*Ec^8*\[Rho]^2 + 780*\[Rho]^3 - 
       9900*Ec*\[Rho]^3 + 52740*Ec^2*\[Rho]^3 - 157440*Ec^3*\[Rho]^3 + 
       292920*Ec^4*\[Rho]^3 - 342432*Ec^5*\[Rho]^3 + 229536*Ec^6*\[Rho]^3 - 
       67584*Ec^7*\[Rho]^3 - 1010*\[Rho]^4 + 12120*Ec*\[Rho]^4 - 
       60600*Ec^2*\[Rho]^4 + 170480*Ec^3*\[Rho]^4 - 294000*Ec^4*\[Rho]^4 + 
       300480*Ec^5*\[Rho]^4 - 164672*Ec^6*\[Rho]^4 + 36864*Ec^7*\[Rho]^4 + 
       315*\[Rho]^5 - 3780*Ec*\[Rho]^5 + 18900*Ec^2*\[Rho]^5 - 
       50400*Ec^3*\[Rho]^5 + 75600*Ec^4*\[Rho]^5 - 60480*Ec^5*\[Rho]^5 + 
       20160*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*Log[\[Rho]])*
      (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
        (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
         1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
         360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
         960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]))) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (30 - 360*Ec + 1800*Ec^2 - 4800*Ec^3 + 7200*Ec^4 - 5760*Ec^5 + 
        1920*Ec^6 + 65*\[Rho] - 1080*Ec*\[Rho] + 7200*Ec^2*\[Rho] - 
        25200*Ec^3*\[Rho] + 49080*Ec^4*\[Rho] - 47136*Ec^5*\[Rho] - 
        672*Ec^6*\[Rho] + 55296*Ec^7*\[Rho] - 64128*Ec^8*\[Rho] + 
        34304*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 180*\[Rho]^2 + 
        2160*Ec*\[Rho]^2 - 10800*Ec^2*\[Rho]^2 + 29280*Ec^3*\[Rho]^2 - 
        47280*Ec^4*\[Rho]^2 + 47040*Ec^5*\[Rho]^2 - 28032*Ec^6*\[Rho]^2 + 
        8448*Ec^7*\[Rho]^2 - 768*Ec^8*\[Rho]^2 + 780*\[Rho]^3 - 
        9900*Ec*\[Rho]^3 + 52740*Ec^2*\[Rho]^3 - 157440*Ec^3*\[Rho]^3 + 
        292920*Ec^4*\[Rho]^3 - 342432*Ec^5*\[Rho]^3 + 229536*Ec^6*\[Rho]^3 - 
        67584*Ec^7*\[Rho]^3 - 1010*\[Rho]^4 + 12120*Ec*\[Rho]^4 - 
        60600*Ec^2*\[Rho]^4 + 170480*Ec^3*\[Rho]^4 - 294000*Ec^4*\[Rho]^4 + 
        300480*Ec^5*\[Rho]^4 - 164672*Ec^6*\[Rho]^4 + 36864*Ec^7*\[Rho]^4 + 
        315*\[Rho]^5 - 3780*Ec*\[Rho]^5 + 18900*Ec^2*\[Rho]^5 - 
        50400*Ec^3*\[Rho]^5 + 75600*Ec^4*\[Rho]^5 - 60480*Ec^5*\[Rho]^5 + 
        20160*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
         Log[\[Rho]]) - (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*
       (391 - 4932*Ec + 26100*Ec^2 - 74520*Ec^3 + 122400*Ec^4 - 111552*Ec^5 + 
        34944*Ec^6 + 69120*Ec^7 - 180480*Ec^8 + 225280*Ec^9 - 138240*Ec^10 + 
        30720*Ec^11 + 990*\[Rho] - 14220*Ec*\[Rho] + 85140*Ec^2*\[Rho] - 
        272160*Ec^3*\[Rho] + 486840*Ec^4*\[Rho] - 443040*Ec^5*\[Rho] + 
        97440*Ec^6*\[Rho] + 126720*Ec^7*\[Rho] - 55680*Ec^8*\[Rho] - 
        7680*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 960*\[Rho]^2 + 
        10440*Ec*\[Rho]^2 - 45720*Ec^2*\[Rho]^2 + 104880*Ec^3*\[Rho]^2 - 
        147960*Ec^4*\[Rho]^2 + 191712*Ec^5*\[Rho]^2 - 318144*Ec^6*\[Rho]^2 + 
        421632*Ec^7*\[Rho]^2 - 299904*Ec^8*\[Rho]^2 + 84480*Ec^9*\[Rho]^2 - 
        1390*\[Rho]^3 + 17220*Ec*\[Rho]^3 - 89340*Ec^2*\[Rho]^3 + 
        252640*Ec^3*\[Rho]^3 - 425640*Ec^4*\[Rho]^3 + 414624*Ec^5*\[Rho]^3 - 
        170752*Ec^6*\[Rho]^3 - 45696*Ec^7*\[Rho]^3 + 52608*Ec^8*\[Rho]^3 + 
        1305*\[Rho]^4 - 15660*Ec*\[Rho]^4 + 78300*Ec^2*\[Rho]^4 - 
        218520*Ec^3*\[Rho]^4 + 372840*Ec^4*\[Rho]^4 - 375264*Ec^5*\[Rho]^4 + 
        201696*Ec^6*\[Rho]^4 - 43776*Ec^7*\[Rho]^4 - 336*\[Rho]^5 + 
        4032*Ec*\[Rho]^5 - 20160*Ec^2*\[Rho]^5 + 53760*Ec^3*\[Rho]^5 - 
        80640*Ec^4*\[Rho]^5 + 64512*Ec^5*\[Rho]^5 - 21504*Ec^6*\[Rho]^5 + 
        30*(1 - 2*Ec)^6*(-4 - 39*\[Rho] - 18*\[Rho]^2 + 9*\[Rho]^3)*
         Log[1 - 2*Ec] - 30*(1 - 2*Ec)^6*(-4 - 39*\[Rho] - 18*\[Rho]^2 + 
          9*\[Rho]^3)*Log[\[Rho]]) - \[CapitalLambda]bh*
       (60 - 840*Ec + 5040*Ec^2 - 16800*Ec^3 + 33600*Ec^4 - 40320*Ec^5 + 
        26880*Ec^6 - 7680*Ec^7 + 416*\[Rho] - 6664*Ec*\[Rho] + 
        45864*Ec^2*\[Rho] - 176400*Ec^3*\[Rho] + 411360*Ec^4*\[Rho] - 
        587520*Ec^5*\[Rho] + 500352*Ec^6*\[Rho] - 298752*Ec^7*\[Rho] + 
        353280*Ec^8*\[Rho] - 593920*Ec^9*\[Rho] + 598016*Ec^10*\[Rho] - 
        319488*Ec^11*\[Rho] + 73728*Ec^12*\[Rho] - 1685*\[Rho]^2 + 
        24610*Ec*\[Rho]^2 - 154800*Ec^2*\[Rho]^2 + 544560*Ec^3*\[Rho]^2 - 
        1156920*Ec^4*\[Rho]^2 + 1470096*Ec^5*\[Rho]^2 - 
        971232*Ec^6*\[Rho]^2 + 95808*Ec^7*\[Rho]^2 + 251520*Ec^8*\[Rho]^2 - 
        73472*Ec^9*\[Rho]^2 - 43520*Ec^10*\[Rho]^2 + 15360*Ec^11*\[Rho]^2 + 
        750*\[Rho]^3 - 8340*Ec*\[Rho]^3 + 34920*Ec^2*\[Rho]^3 - 
        55920*Ec^3*\[Rho]^3 - 53640*Ec^4*\[Rho]^3 + 420528*Ec^5*\[Rho]^3 - 
        887424*Ec^6*\[Rho]^3 + 994560*Ec^7*\[Rho]^3 - 590208*Ec^8*\[Rho]^3 + 
        149760*Ec^9*\[Rho]^3 + 1420*\[Rho]^4 - 21500*Ec*\[Rho]^4 + 
        140340*Ec^2*\[Rho]^4 - 513160*Ec^3*\[Rho]^4 + 1178120*Ec^4*\[Rho]^4 - 
        1830192*Ec^5*\[Rho]^4 + 1944640*Ec^6*\[Rho]^4 - 
        1287296*Ec^7*\[Rho]^4 + 436608*Ec^8*\[Rho]^4 - 42240*Ec^9*\[Rho]^4 - 
        1150*\[Rho]^5 + 16100*Ec*\[Rho]^5 - 96600*Ec^2*\[Rho]^5 + 
        322000*Ec^3*\[Rho]^5 - 671480*Ec^4*\[Rho]^5 + 924240*Ec^5*\[Rho]^5 - 
        791392*Ec^6*\[Rho]^5 + 373568*Ec^7*\[Rho]^5 - 73728*Ec^8*\[Rho]^5 + 
        189*\[Rho]^6 - 2646*Ec*\[Rho]^6 + 15876*Ec^2*\[Rho]^6 - 
        52920*Ec^3*\[Rho]^6 + 105840*Ec^4*\[Rho]^6 - 127008*Ec^5*\[Rho]^6 + 
        84672*Ec^6*\[Rho]^6 - 24192*Ec^7*\[Rho]^6 + 30*(-1 + 2*Ec)^7*\[Rho]*
         (14 - 17*\[Rho] - 36*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] - 
        30*(-1 + 2*Ec)^7*\[Rho]*(14 - 17*\[Rho] - 36*\[Rho]^2 + 27*\[Rho]^3)*
         Log[\[Rho]]))))/(450*(mb - 2*Ec*mb)^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r8*((985 - 11340*Ec + 53820*Ec^2 - 128160*Ec^3 + 120000*Ec^4 + 
      149376*Ec^5 - 599808*Ec^6 + 781824*Ec^7 - 460032*Ec^8 + 50176*Ec^9 + 
      46080*Ec^10 - 3720*\[Rho] + 44640*Ec*\[Rho] - 223200*Ec^2*\[Rho] + 
      604800*Ec^3*\[Rho] - 938880*Ec^4*\[Rho] + 751104*Ec^5*\[Rho] - 
      102912*Ec^6*\[Rho] - 276480*Ec^7*\[Rho] + 147456*Ec^8*\[Rho] + 
      720*\[Rho]^2 - 7560*Ec*\[Rho]^2 + 31320*Ec^2*\[Rho]^2 - 
      65760*Ec^3*\[Rho]^2 - 14400*Ec^4*\[Rho]^2 + 301824*Ec^5*\[Rho]^2 - 
      417408*Ec^6*\[Rho]^2 + 184320*Ec^7*\[Rho]^2 + 5000*\[Rho]^3 - 
      60000*Ec*\[Rho]^3 + 300000*Ec^2*\[Rho]^3 - 872960*Ec^3*\[Rho]^3 + 
      1709760*Ec^4*\[Rho]^3 - 2049792*Ec^5*\[Rho]^3 + 1360640*Ec^6*\[Rho]^3 - 
      387072*Ec^7*\[Rho]^3 - 2985*\[Rho]^4 + 35820*Ec*\[Rho]^4 - 
      179100*Ec^2*\[Rho]^4 + 477600*Ec^3*\[Rho]^4 - 716400*Ec^4*\[Rho]^4 + 
      573120*Ec^5*\[Rho]^4 - 191040*Ec^6*\[Rho]^4 + 
      60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
      60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]])) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (3*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(525 - 6300*Ec + 31500*Ec^2 - 
        84800*Ec^3 + 135680*Ec^4 - 151104*Ec^5 + 182528*Ec^6 - 285440*Ec^7 + 
        387840*Ec^8 - 389120*Ec^9 + 263168*Ec^10 - 86016*Ec^11 - 
        3215*\[Rho] + 39060*Ec*\[Rho] - 198180*Ec^2*\[Rho] + 
        528800*Ec^3*\[Rho] - 731040*Ec^4*\[Rho] + 285952*Ec^5*\[Rho] + 
        616064*Ec^6*\[Rho] - 993792*Ec^7*\[Rho] + 583936*Ec^8*\[Rho] - 
        140288*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] + 4800*\[Rho]^2 - 
        57000*Ec*\[Rho]^2 + 281400*Ec^2*\[Rho]^2 - 771680*Ec^3*\[Rho]^2 + 
        1348960*Ec^4*\[Rho]^2 - 1718784*Ec^5*\[Rho]^2 + 
        1854080*Ec^6*\[Rho]^2 - 1711616*Ec^7*\[Rho]^2 + 
        1085952*Ec^8*\[Rho]^2 - 321536*Ec^9*\[Rho]^2 - 1680*\[Rho]^3 + 
        19800*Ec*\[Rho]^3 - 96840*Ec^2*\[Rho]^3 + 292320*Ec^3*\[Rho]^3 - 
        575520*Ec^4*\[Rho]^3 + 766336*Ec^5*\[Rho]^3 - 761216*Ec^6*\[Rho]^3 + 
        519680*Ec^7*\[Rho]^3 - 177664*Ec^8*\[Rho]^3 - 1165*\[Rho]^4 + 
        13980*Ec*\[Rho]^4 - 69900*Ec^2*\[Rho]^4 + 198720*Ec^3*\[Rho]^4 - 
        426320*Ec^4*\[Rho]^4 + 561792*Ec^5*\[Rho]^4 - 407232*Ec^6*\[Rho]^4 + 
        125696*Ec^7*\[Rho]^4 + 735*\[Rho]^5 - 8820*Ec*\[Rho]^5 + 
        44100*Ec^2*\[Rho]^5 - 117600*Ec^3*\[Rho]^5 + 176400*Ec^4*\[Rho]^5 - 
        141120*Ec^5*\[Rho]^5 + 47040*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*
         (-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*
         (-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) - 
      2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (985 - 11340*Ec + 53820*Ec^2 - 128160*Ec^3 + 120000*Ec^4 + 
        149376*Ec^5 - 599808*Ec^6 + 781824*Ec^7 - 460032*Ec^8 + 50176*Ec^9 + 
        46080*Ec^10 - 3720*\[Rho] + 44640*Ec*\[Rho] - 223200*Ec^2*\[Rho] + 
        604800*Ec^3*\[Rho] - 938880*Ec^4*\[Rho] + 751104*Ec^5*\[Rho] - 
        102912*Ec^6*\[Rho] - 276480*Ec^7*\[Rho] + 147456*Ec^8*\[Rho] + 
        720*\[Rho]^2 - 7560*Ec*\[Rho]^2 + 31320*Ec^2*\[Rho]^2 - 
        65760*Ec^3*\[Rho]^2 - 14400*Ec^4*\[Rho]^2 + 301824*Ec^5*\[Rho]^2 - 
        417408*Ec^6*\[Rho]^2 + 184320*Ec^7*\[Rho]^2 + 5000*\[Rho]^3 - 
        60000*Ec*\[Rho]^3 + 300000*Ec^2*\[Rho]^3 - 872960*Ec^3*\[Rho]^3 + 
        1709760*Ec^4*\[Rho]^3 - 2049792*Ec^5*\[Rho]^3 + 
        1360640*Ec^6*\[Rho]^3 - 387072*Ec^7*\[Rho]^3 - 2985*\[Rho]^4 + 
        35820*Ec*\[Rho]^4 - 179100*Ec^2*\[Rho]^4 + 477600*Ec^3*\[Rho]^4 - 
        716400*Ec^4*\[Rho]^4 + 573120*Ec^5*\[Rho]^4 - 191040*Ec^6*\[Rho]^4 + 
        60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
        60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*Log[\[Rho]]) - 
      \[CapitalLambda]bh*(8009 - 119806*Ec + 772596*Ec^2 - 2790360*Ec^3 + 
        6116160*Ec^4 - 8185728*Ec^5 + 6307584*Ec^6 - 2486784*Ec^7 + 
        1063680*Ec^8 - 2030080*Ec^9 + 2554880*Ec^10 - 1787904*Ec^11 + 
        589824*Ec^12 - 17615*\[Rho] + 249970*Ec*\[Rho] - 
        1523340*Ec^2*\[Rho] + 5171880*Ec^3*\[Rho] - 10594080*Ec^4*\[Rho] + 
        13130688*Ec^5*\[Rho] - 8980608*Ec^6*\[Rho] + 1902336*Ec^7*\[Rho] + 
        1618176*Ec^8*\[Rho] - 1134080*Ec^9*\[Rho] + 87040*Ec^10*\[Rho] + 
        92160*Ec^11*\[Rho] + 10080*\[Rho]^2 - 137160*Ec*\[Rho]^2 + 
        795240*Ec^2*\[Rho]^2 - 2539920*Ec^3*\[Rho]^2 + 
        4925280*Ec^4*\[Rho]^2 - 5892288*Ec^5*\[Rho]^2 + 
        3844992*Ec^6*\[Rho]^2 - 566016*Ec^7*\[Rho]^2 - 720384*Ec^8*\[Rho]^2 + 
        328704*Ec^9*\[Rho]^2 + 4240*\[Rho]^3 - 62600*Ec*\[Rho]^3 + 
        398280*Ec^2*\[Rho]^3 - 1418320*Ec^3*\[Rho]^3 + 
        3125600*Ec^4*\[Rho]^3 - 5265600*Ec^5*\[Rho]^3 + 
        7156096*Ec^6*\[Rho]^3 - 6106880*Ec^7*\[Rho]^3 + 
        2769408*Ec^8*\[Rho]^3 - 482304*Ec^9*\[Rho]^3 - 6505*\[Rho]^4 + 
        91070*Ec*\[Rho]^4 - 546420*Ec^2*\[Rho]^4 + 1821400*Ec^3*\[Rho]^4 - 
        3825680*Ec^4*\[Rho]^4 + 5830368*Ec^5*\[Rho]^4 - 
        5712448*Ec^6*\[Rho]^4 + 3180416*Ec^7*\[Rho]^4 - 
        774144*Ec^8*\[Rho]^4 + 1791*\[Rho]^5 - 25074*Ec*\[Rho]^5 + 
        150444*Ec^2*\[Rho]^5 - 501480*Ec^3*\[Rho]^5 + 1002960*Ec^4*\[Rho]^5 - 
        1203552*Ec^5*\[Rho]^5 + 802368*Ec^6*\[Rho]^5 - 229248*Ec^7*\[Rho]^5 + 
        60*(-1 + 2*Ec)^7*(64 - 28*\[Rho] - 33*\[Rho]^2 + 27*\[Rho]^3)*
         Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*(64 - 28*\[Rho] - 33*\[Rho]^2 + 
          27*\[Rho]^3)*Log[\[Rho]]))))/(3600*(mb - 2*Ec*mb)^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r12*((180 - 2160*Ec + 10800*Ec^2 - 28800*Ec^3 + 43200*Ec^4 - 34560*Ec^5 + 
      11520*Ec^6 + 25*\[Rho] - 1260*Ec*\[Rho] + 12060*Ec^2*\[Rho] - 
      51360*Ec^3*\[Rho] + 117600*Ec^4*\[Rho] - 159360*Ec^5*\[Rho] + 
      157440*Ec^6*\[Rho] - 161280*Ec^7*\[Rho] + 134400*Ec^8*\[Rho] - 
      35840*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] - 480*\[Rho]^2 + 
      5760*Ec*\[Rho]^2 - 28800*Ec^2*\[Rho]^2 + 78720*Ec^3*\[Rho]^2 - 
      137760*Ec^4*\[Rho]^2 + 192384*Ec^5*\[Rho]^2 - 244224*Ec^6*\[Rho]^2 + 
      219648*Ec^7*\[Rho]^2 - 87552*Ec^8*\[Rho]^2 + 1980*\[Rho]^3 - 
      24840*Ec*\[Rho]^3 + 130680*Ec^2*\[Rho]^3 - 388320*Ec^3*\[Rho]^3 + 
      720000*Ec^4*\[Rho]^3 - 836928*Ec^5*\[Rho]^3 + 559488*Ec^6*\[Rho]^3 - 
      163584*Ec^7*\[Rho]^3 - 2500*\[Rho]^4 + 30000*Ec*\[Rho]^4 - 
      150000*Ec^2*\[Rho]^4 + 424960*Ec^3*\[Rho]^4 - 726720*Ec^4*\[Rho]^4 + 
      729408*Ec^5*\[Rho]^4 - 389632*Ec^6*\[Rho]^4 + 83712*Ec^7*\[Rho]^4 + 
      795*\[Rho]^5 - 9540*Ec*\[Rho]^5 + 47700*Ec^2*\[Rho]^5 - 
      127200*Ec^3*\[Rho]^5 + 190800*Ec^4*\[Rho]^5 - 152640*Ec^5*\[Rho]^5 + 
      50880*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(8 + 9*\[Rho]^2)*
       Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(8 + 9*\[Rho]^2)*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]])) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (180 - 2160*Ec + 10800*Ec^2 - 28800*Ec^3 + 43200*Ec^4 - 34560*Ec^5 + 
        11520*Ec^6 + 25*\[Rho] - 1260*Ec*\[Rho] + 12060*Ec^2*\[Rho] - 
        51360*Ec^3*\[Rho] + 117600*Ec^4*\[Rho] - 159360*Ec^5*\[Rho] + 
        157440*Ec^6*\[Rho] - 161280*Ec^7*\[Rho] + 134400*Ec^8*\[Rho] - 
        35840*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] - 480*\[Rho]^2 + 
        5760*Ec*\[Rho]^2 - 28800*Ec^2*\[Rho]^2 + 78720*Ec^3*\[Rho]^2 - 
        137760*Ec^4*\[Rho]^2 + 192384*Ec^5*\[Rho]^2 - 244224*Ec^6*\[Rho]^2 + 
        219648*Ec^7*\[Rho]^2 - 87552*Ec^8*\[Rho]^2 + 1980*\[Rho]^3 - 
        24840*Ec*\[Rho]^3 + 130680*Ec^2*\[Rho]^3 - 388320*Ec^3*\[Rho]^3 + 
        720000*Ec^4*\[Rho]^3 - 836928*Ec^5*\[Rho]^3 + 559488*Ec^6*\[Rho]^3 - 
        163584*Ec^7*\[Rho]^3 - 2500*\[Rho]^4 + 30000*Ec*\[Rho]^4 - 
        150000*Ec^2*\[Rho]^4 + 424960*Ec^3*\[Rho]^4 - 726720*Ec^4*\[Rho]^4 + 
        729408*Ec^5*\[Rho]^4 - 389632*Ec^6*\[Rho]^4 + 83712*Ec^7*\[Rho]^4 + 
        795*\[Rho]^5 - 9540*Ec*\[Rho]^5 + 47700*Ec^2*\[Rho]^5 - 
        127200*Ec^3*\[Rho]^5 + 190800*Ec^4*\[Rho]^5 - 152640*Ec^5*\[Rho]^5 + 
        50880*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(8 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(8 + 9*\[Rho]^2)*
         Log[\[Rho]]) + (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*
       (209 - 2988*Ec + 17820*Ec^2 - 59520*Ec^3 + 133440*Ec^4 - 247296*Ec^5 + 
        413952*Ec^6 - 522240*Ec^7 + 387840*Ec^8 - 148480*Ec^9 + 70656*Ec^10 - 
        49152*Ec^11 - 1175*\[Rho] + 16740*Ec*\[Rho] - 99540*Ec^2*\[Rho] + 
        322560*Ec^3*\[Rho] - 616800*Ec^4*\[Rho] + 680064*Ec^5*\[Rho] - 
        316032*Ec^6*\[Rho] - 190464*Ec^7*\[Rho] + 367872*Ec^8*\[Rho] - 
        183296*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] - 720*\[Rho]^2 + 
        8280*Ec*\[Rho]^2 - 39240*Ec^2*\[Rho]^2 + 86400*Ec^3*\[Rho]^2 - 
        29280*Ec^4*\[Rho]^2 - 309120*Ec^5*\[Rho]^2 + 810624*Ec^6*\[Rho]^2 - 
        989184*Ec^7*\[Rho]^2 + 634368*Ec^8*\[Rho]^2 - 172032*Ec^9*\[Rho]^2 + 
        4840*\[Rho]^3 - 59160*Ec*\[Rho]^3 + 302280*Ec^2*\[Rho]^3 - 
        855040*Ec^3*\[Rho]^3 + 1444320*Ec^4*\[Rho]^3 - 
        1398912*Ec^5*\[Rho]^3 + 595840*Ec^6*\[Rho]^3 + 86016*Ec^7*\[Rho]^3 - 
        124416*Ec^8*\[Rho]^3 - 4225*\[Rho]^4 + 50700*Ec*\[Rho]^4 - 
        253500*Ec^2*\[Rho]^4 + 712480*Ec^3*\[Rho]^4 - 1195920*Ec^4*\[Rho]^4 + 
        1167168*Ec^5*\[Rho]^4 - 598720*Ec^6*\[Rho]^4 + 119808*Ec^7*\[Rho]^4 + 
        1071*\[Rho]^5 - 12852*Ec*\[Rho]^5 + 64260*Ec^2*\[Rho]^5 - 
        171360*Ec^3*\[Rho]^5 + 257040*Ec^4*\[Rho]^5 - 205632*Ec^5*\[Rho]^5 + 
        68544*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*(4 - 22*\[Rho] + 3*\[Rho]^2 + 
          9*\[Rho]^3)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*(4 - 22*\[Rho] + 
          3*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) - \[CapitalLambda]bh*
       (360 - 5040*Ec + 30240*Ec^2 - 100800*Ec^3 + 201600*Ec^4 - 
        241920*Ec^5 + 161280*Ec^6 - 46080*Ec^7 + 2363*\[Rho] - 
        37162*Ec*\[Rho] + 251532*Ec^2*\[Rho] - 952680*Ec^3*\[Rho] + 
        2192160*Ec^4*\[Rho] - 3098496*Ec^5*\[Rho] + 2563584*Ec^6*\[Rho] - 
        1065984*Ec^7*\[Rho] + 103680*Ec^8*\[Rho] + 74240*Ec^9*\[Rho] + 
        5120*Ec^10*\[Rho] - 153600*Ec^11*\[Rho] + 122880*Ec^12*\[Rho] - 
        3325*\[Rho]^2 + 45350*Ec*\[Rho]^2 - 263700*Ec^2*\[Rho]^2 + 
        845400*Ec^3*\[Rho]^2 - 1602720*Ec^4*\[Rho]^2 + 
        1725888*Ec^5*\[Rho]^2 - 649344*Ec^6*\[Rho]^2 - 
        1006848*Ec^7*\[Rho]^2 + 1976064*Ec^8*\[Rho]^2 - 
        1556992*Ec^9*\[Rho]^2 + 465920*Ec^10*\[Rho]^2 + 
        30720*Ec^11*\[Rho]^2 - 720*\[Rho]^3 + 12600*Ec*\[Rho]^3 - 
        93240*Ec^2*\[Rho]^3 + 381360*Ec^3*\[Rho]^3 - 984480*Ec^4*\[Rho]^3 + 
        1790016*Ec^5*\[Rho]^3 - 2486016*Ec^6*\[Rho]^3 + 
        2574336*Ec^7*\[Rho]^3 - 1680384*Ec^8*\[Rho]^3 + 
        485376*Ec^9*\[Rho]^3 + 3640*\[Rho]^4 - 54200*Ec*\[Rho]^4 + 
        347880*Ec^2*\[Rho]^4 - 1250320*Ec^3*\[Rho]^4 + 
        2853920*Ec^4*\[Rho]^4 - 4414272*Ec^5*\[Rho]^4 + 
        4597504*Ec^6*\[Rho]^4 - 2948096*Ec^7*\[Rho]^4 + 
        952320*Ec^8*\[Rho]^4 - 86016*Ec^9*\[Rho]^4 - 2795*\[Rho]^5 + 
        39130*Ec*\[Rho]^5 - 234780*Ec^2*\[Rho]^5 + 782600*Ec^3*\[Rho]^5 - 
        1651600*Ec^4*\[Rho]^5 + 2262432*Ec^5*\[Rho]^5 - 
        1905344*Ec^6*\[Rho]^5 + 879232*Ec^7*\[Rho]^5 - 167424*Ec^8*\[Rho]^5 + 
        477*\[Rho]^6 - 6678*Ec*\[Rho]^6 + 40068*Ec^2*\[Rho]^6 - 
        133560*Ec^3*\[Rho]^6 + 267120*Ec^4*\[Rho]^6 - 320544*Ec^5*\[Rho]^6 + 
        213696*Ec^6*\[Rho]^6 - 61056*Ec^7*\[Rho]^6 + 60*(-1 + 2*Ec)^7*\[Rho]*
         (34 + 10*\[Rho] - 21*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^7*\[Rho]*(34 + 10*\[Rho] - 21*\[Rho]^2 + 27*\[Rho]^3)*
         Log[\[Rho]]))))/(900*(mb - 2*Ec*mb)^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r9*(-((60 - 720*Ec + 3600*Ec^2 - 9600*Ec^3 + 14400*Ec^4 - 11520*Ec^5 + 
       3840*Ec^6 + 95*\[Rho] - 1440*Ec*\[Rho] + 9000*Ec^2*\[Rho] - 
       30000*Ec^3*\[Rho] + 57960*Ec^4*\[Rho] - 69024*Ec^5*\[Rho] + 
       63072*Ec^6*\[Rho] - 62976*Ec^7*\[Rho] + 48768*Ec^8*\[Rho] - 
       8704*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 300*\[Rho]^2 + 
       3600*Ec*\[Rho]^2 - 18000*Ec^2*\[Rho]^2 + 49440*Ec^3*\[Rho]^2 - 
       85920*Ec^4*\[Rho]^2 + 112128*Ec^5*\[Rho]^2 - 126336*Ec^6*\[Rho]^2 + 
       104448*Ec^7*\[Rho]^2 - 39936*Ec^8*\[Rho]^2 + 660*\[Rho]^3 - 
       8460*Ec*\[Rho]^3 + 45540*Ec^2*\[Rho]^3 - 137280*Ec^3*\[Rho]^3 + 
       255960*Ec^4*\[Rho]^3 - 299520*Ec^5*\[Rho]^3 + 203808*Ec^6*\[Rho]^3 - 
       61056*Ec^7*\[Rho]^3 - 680*\[Rho]^4 + 8160*Ec*\[Rho]^4 - 
       40800*Ec^2*\[Rho]^4 + 113360*Ec^3*\[Rho]^4 - 190320*Ec^4*\[Rho]^4 + 
       187296*Ec^5*\[Rho]^4 - 96704*Ec^6*\[Rho]^4 + 19584*Ec^7*\[Rho]^4 + 
       165*\[Rho]^5 - 1980*Ec*\[Rho]^5 + 9900*Ec^2*\[Rho]^5 - 
       26400*Ec^3*\[Rho]^5 + 39600*Ec^4*\[Rho]^5 - 31680*Ec^5*\[Rho]^5 + 
       10560*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*Log[\[Rho]])*
      (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
        (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
         1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
         360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
         960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]))) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (60 - 720*Ec + 3600*Ec^2 - 9600*Ec^3 + 14400*Ec^4 - 11520*Ec^5 + 
        3840*Ec^6 + 95*\[Rho] - 1440*Ec*\[Rho] + 9000*Ec^2*\[Rho] - 
        30000*Ec^3*\[Rho] + 57960*Ec^4*\[Rho] - 69024*Ec^5*\[Rho] + 
        63072*Ec^6*\[Rho] - 62976*Ec^7*\[Rho] + 48768*Ec^8*\[Rho] - 
        8704*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 300*\[Rho]^2 + 
        3600*Ec*\[Rho]^2 - 18000*Ec^2*\[Rho]^2 + 49440*Ec^3*\[Rho]^2 - 
        85920*Ec^4*\[Rho]^2 + 112128*Ec^5*\[Rho]^2 - 126336*Ec^6*\[Rho]^2 + 
        104448*Ec^7*\[Rho]^2 - 39936*Ec^8*\[Rho]^2 + 660*\[Rho]^3 - 
        8460*Ec*\[Rho]^3 + 45540*Ec^2*\[Rho]^3 - 137280*Ec^3*\[Rho]^3 + 
        255960*Ec^4*\[Rho]^3 - 299520*Ec^5*\[Rho]^3 + 203808*Ec^6*\[Rho]^3 - 
        61056*Ec^7*\[Rho]^3 - 680*\[Rho]^4 + 8160*Ec*\[Rho]^4 - 
        40800*Ec^2*\[Rho]^4 + 113360*Ec^3*\[Rho]^4 - 190320*Ec^4*\[Rho]^4 + 
        187296*Ec^5*\[Rho]^4 - 96704*Ec^6*\[Rho]^4 + 19584*Ec^7*\[Rho]^4 + 
        165*\[Rho]^5 - 1980*Ec*\[Rho]^5 + 9900*Ec^2*\[Rho]^5 - 
        26400*Ec^3*\[Rho]^5 + 39600*Ec^4*\[Rho]^5 - 31680*Ec^5*\[Rho]^5 + 
        10560*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
         Log[\[Rho]]) + (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*
       (157 - 2124*Ec + 12060*Ec^2 - 37560*Ec^3 + 72480*Ec^4 - 102048*Ec^5 + 
        135936*Ec^6 - 174720*Ec^7 + 165120*Ec^8 - 104960*Ec^9 + 58368*Ec^10 - 
        24576*Ec^11 + 30*\[Rho] - 180*Ec*\[Rho] - 180*Ec^2*\[Rho] + 
        7200*Ec^3*\[Rho] - 41400*Ec^4*\[Rho] + 115104*Ec^5*\[Rho] - 
        154272*Ec^6*\[Rho] + 51456*Ec^7*\[Rho] + 89472*Ec^8*\[Rho] - 
        78336*Ec^9*\[Rho] + 7680*Ec^10*\[Rho] - 60*\[Rho]^2 - 
        360*Ec*\[Rho]^2 + 8280*Ec^2*\[Rho]^2 - 49200*Ec^3*\[Rho]^2 + 
        159480*Ec^4*\[Rho]^2 - 320928*Ec^5*\[Rho]^2 + 406464*Ec^6*\[Rho]^2 - 
        320256*Ec^7*\[Rho]^2 + 158592*Ec^8*\[Rho]^2 - 44544*Ec^9*\[Rho]^2 + 
        410*\[Rho]^3 - 5460*Ec*\[Rho]^3 + 30540*Ec^2*\[Rho]^3 - 
        93920*Ec^3*\[Rho]^3 + 169320*Ec^4*\[Rho]^3 - 171168*Ec^5*\[Rho]^3 + 
        69632*Ec^6*\[Rho]^3 + 27264*Ec^7*\[Rho]^3 - 28032*Ec^8*\[Rho]^3 - 
        705*\[Rho]^4 + 8460*Ec*\[Rho]^4 - 42300*Ec^2*\[Rho]^4 + 
        117480*Ec^3*\[Rho]^4 - 199080*Ec^4*\[Rho]^4 + 199296*Ec^5*\[Rho]^4 - 
        106080*Ec^6*\[Rho]^4 + 22656*Ec^7*\[Rho]^4 + 168*\[Rho]^5 - 
        2016*Ec*\[Rho]^5 + 10080*Ec^2*\[Rho]^5 - 26880*Ec^3*\[Rho]^5 + 
        40320*Ec^4*\[Rho]^5 - 32256*Ec^5*\[Rho]^5 + 10752*Ec^6*\[Rho]^5 - 
        30*(1 - 2*Ec)^6*(4 - 3*\[Rho] + 18*\[Rho]^2 + 9*\[Rho]^3)*
         Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*(4 - 3*\[Rho] + 18*\[Rho]^2 + 
          9*\[Rho]^3)*Log[\[Rho]]) - \[CapitalLambda]bh*
       (120 - 1680*Ec + 10080*Ec^2 - 33600*Ec^3 + 67200*Ec^4 - 80640*Ec^5 + 
        53760*Ec^6 - 15360*Ec^7 + 776*\[Rho] - 12064*Ec*\[Rho] + 
        80784*Ec^2*\[Rho] - 302880*Ec^3*\[Rho] + 689520*Ec^4*\[Rho] - 
        958080*Ec^5*\[Rho] + 749568*Ec^6*\[Rho] - 211968*Ec^7*\[Rho] - 
        130560*Ec^8*\[Rho] + 112640*Ec^9*\[Rho] + 45056*Ec^10*\[Rho] - 
        122880*Ec^11*\[Rho] + 61440*Ec^12*\[Rho] - 755*\[Rho]^2 + 
        9430*Ec*\[Rho]^2 - 48600*Ec^2*\[Rho]^2 + 130080*Ec^3*\[Rho]^2 - 
        177240*Ec^4*\[Rho]^2 + 48336*Ec^5*\[Rho]^2 + 284064*Ec^6*\[Rho]^2 - 
        694464*Ec^7*\[Rho]^2 + 939648*Ec^8*\[Rho]^2 - 718592*Ec^9*\[Rho]^2 + 
        214528*Ec^10*\[Rho]^2 + 15360*Ec^11*\[Rho]^2 - 30*\[Rho]^3 + 
        780*Ec*\[Rho]^3 - 7200*Ec^2*\[Rho]^3 + 34080*Ec^3*\[Rho]^3 - 
        105960*Ec^4*\[Rho]^3 + 262512*Ec^5*\[Rho]^3 - 535104*Ec^6*\[Rho]^3 + 
        772992*Ec^7*\[Rho]^3 - 641664*Ec^8*\[Rho]^3 + 218880*Ec^9*\[Rho]^3 + 
        520*\[Rho]^4 - 8900*Ec*\[Rho]^4 + 64740*Ec^2*\[Rho]^4 - 
        261160*Ec^3*\[Rho]^4 + 659240*Ec^4*\[Rho]^4 - 1109232*Ec^5*\[Rho]^4 + 
        1245952*Ec^6*\[Rho]^4 - 856832*Ec^7*\[Rho]^4 + 286848*Ec^8*\[Rho]^4 - 
        22272*Ec^9*\[Rho]^4 - 730*\[Rho]^5 + 10220*Ec*\[Rho]^5 - 
        61320*Ec^2*\[Rho]^5 + 204400*Ec^3*\[Rho]^5 - 422600*Ec^4*\[Rho]^5 + 
        569424*Ec^5*\[Rho]^5 - 474208*Ec^6*\[Rho]^5 + 213824*Ec^7*\[Rho]^5 - 
        39168*Ec^8*\[Rho]^5 + 99*\[Rho]^6 - 1386*Ec*\[Rho]^6 + 
        8316*Ec^2*\[Rho]^6 - 27720*Ec^3*\[Rho]^6 + 55440*Ec^4*\[Rho]^6 - 
        66528*Ec^5*\[Rho]^6 + 44352*Ec^6*\[Rho]^6 - 12672*Ec^7*\[Rho]^6 + 
        30*(-1 + 2*Ec)^7*\[Rho]*(20 + 19*\[Rho] - 6*\[Rho]^2 + 27*\[Rho]^3)*
         Log[1 - 2*Ec] - 30*(-1 + 2*Ec)^7*\[Rho]*(20 + 19*\[Rho] - 
          6*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))))/
  (450*(mb - 2*Ec*mb)^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r10*(-((180 - 2160*Ec + 10800*Ec^2 - 28800*Ec^3 + 43200*Ec^4 - 34560*Ec^5 + 
       11520*Ec^6 - 785*\[Rho] + 10620*Ec*\[Rho] - 60300*Ec^2*\[Rho] + 
       187680*Ec^3*\[Rho] - 355200*Ec^4*\[Rho] + 446208*Ec^5*\[Rho] - 
       434304*Ec^6*\[Rho] + 379392*Ec^7*\[Rho] - 258816*Ec^8*\[Rho] + 
       99328*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 360*\[Rho]^2 - 
       4320*Ec*\[Rho]^2 + 21600*Ec^2*\[Rho]^2 - 66240*Ec^3*\[Rho]^2 + 
       164640*Ec^4*\[Rho]^2 - 341376*Ec^5*\[Rho]^2 + 479232*Ec^6*\[Rho]^2 - 
       370176*Ec^7*\[Rho]^2 + 118272*Ec^8*\[Rho]^2 + 540*\[Rho]^3 - 
       7560*Ec*\[Rho]^3 + 44280*Ec^2*\[Rho]^3 - 126240*Ec^3*\[Rho]^3 + 
       185760*Ec^4*\[Rho]^3 - 142272*Ec^5*\[Rho]^3 + 53760*Ec^6*\[Rho]^3 - 
       6912*Ec^7*\[Rho]^3 + 20*\[Rho]^4 - 240*Ec*\[Rho]^4 + 
       1200*Ec^2*\[Rho]^4 - 19520*Ec^3*\[Rho]^4 + 44160*Ec^4*\[Rho]^4 - 
       53952*Ec^5*\[Rho]^4 + 38144*Ec^6*\[Rho]^4 - 11520*Ec^7*\[Rho]^4 - 
       315*\[Rho]^5 + 3780*Ec*\[Rho]^5 - 18900*Ec^2*\[Rho]^5 + 
       50400*Ec^3*\[Rho]^5 - 75600*Ec^4*\[Rho]^5 + 60480*Ec^5*\[Rho]^5 - 
       20160*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
        Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
        (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
       \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 
         544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
         270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
         480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]))) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (180 - 2160*Ec + 10800*Ec^2 - 28800*Ec^3 + 43200*Ec^4 - 34560*Ec^5 + 
        11520*Ec^6 - 785*\[Rho] + 10620*Ec*\[Rho] - 60300*Ec^2*\[Rho] + 
        187680*Ec^3*\[Rho] - 355200*Ec^4*\[Rho] + 446208*Ec^5*\[Rho] - 
        434304*Ec^6*\[Rho] + 379392*Ec^7*\[Rho] - 258816*Ec^8*\[Rho] + 
        99328*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 360*\[Rho]^2 - 
        4320*Ec*\[Rho]^2 + 21600*Ec^2*\[Rho]^2 - 66240*Ec^3*\[Rho]^2 + 
        164640*Ec^4*\[Rho]^2 - 341376*Ec^5*\[Rho]^2 + 479232*Ec^6*\[Rho]^2 - 
        370176*Ec^7*\[Rho]^2 + 118272*Ec^8*\[Rho]^2 + 540*\[Rho]^3 - 
        7560*Ec*\[Rho]^3 + 44280*Ec^2*\[Rho]^3 - 126240*Ec^3*\[Rho]^3 + 
        185760*Ec^4*\[Rho]^3 - 142272*Ec^5*\[Rho]^3 + 53760*Ec^6*\[Rho]^3 - 
        6912*Ec^7*\[Rho]^3 + 20*\[Rho]^4 - 240*Ec*\[Rho]^4 + 
        1200*Ec^2*\[Rho]^4 - 19520*Ec^3*\[Rho]^4 + 44160*Ec^4*\[Rho]^4 - 
        53952*Ec^5*\[Rho]^4 + 38144*Ec^6*\[Rho]^4 - 11520*Ec^7*\[Rho]^4 - 
        315*\[Rho]^5 + 3780*Ec*\[Rho]^5 - 18900*Ec^2*\[Rho]^5 + 
        50400*Ec^3*\[Rho]^5 - 75600*Ec^4*\[Rho]^5 + 60480*Ec^5*\[Rho]^5 - 
        20160*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
         Log[\[Rho]]) - (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*
       (1633 - 19116*Ec + 92700*Ec^2 - 240480*Ec^3 + 371520*Ec^4 - 
        417408*Ec^5 + 519936*Ec^6 - 668160*Ec^7 + 510720*Ec^8 - 97280*Ec^9 - 
        101376*Ec^10 + 49152*Ec^11 - 5395*\[Rho] + 62820*Ec*\[Rho] - 
        302580*Ec^2*\[Rho] + 762240*Ec^3*\[Rho] - 999360*Ec^4*\[Rho] + 
        385536*Ec^5*\[Rho] + 805632*Ec^6*\[Rho] - 1453056*Ec^7*\[Rho] + 
        1060608*Ec^8*\[Rho] - 308224*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 
        3720*\[Rho]^2 - 40680*Ec*\[Rho]^2 + 179640*Ec^2*\[Rho]^2 - 
        394560*Ec^3*\[Rho]^2 + 364800*Ec^4*\[Rho]^2 + 190464*Ec^5*\[Rho]^2 - 
        815232*Ec^6*\[Rho]^2 + 795648*Ec^7*\[Rho]^2 - 316416*Ec^8*\[Rho]^2 + 
        18432*Ec^9*\[Rho]^2 + 1400*\[Rho]^3 - 15720*Ec*\[Rho]^3 + 
        72120*Ec^2*\[Rho]^3 - 212480*Ec^3*\[Rho]^3 + 435840*Ec^4*\[Rho]^3 - 
        537600*Ec^5*\[Rho]^3 + 315776*Ec^6*\[Rho]^3 - 35328*Ec^7*\[Rho]^3 - 
        27648*Ec^8*\[Rho]^3 - 2345*\[Rho]^4 + 28140*Ec*\[Rho]^4 - 
        140700*Ec^2*\[Rho]^4 + 420800*Ec^3*\[Rho]^4 - 710640*Ec^4*\[Rho]^4 + 
        688704*Ec^5*\[Rho]^4 - 350528*Ec^6*\[Rho]^4 + 69120*Ec^7*\[Rho]^4 + 
        987*\[Rho]^5 - 11844*Ec*\[Rho]^5 + 59220*Ec^2*\[Rho]^5 - 
        157920*Ec^3*\[Rho]^5 + 236880*Ec^4*\[Rho]^5 - 189504*Ec^5*\[Rho]^5 + 
        63168*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*(4 - 16*\[Rho] + 33*\[Rho]^2 + 
          9*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*(4 - 16*\[Rho] + 
          33*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) - \[CapitalLambda]bh*
       (360 - 5040*Ec + 30240*Ec^2 - 100800*Ec^3 + 201600*Ec^4 - 
        241920*Ec^5 + 161280*Ec^6 - 46080*Ec^7 - 8351*\[Rho] + 
        122434*Ec*\[Rho] - 773244*Ec^2*\[Rho] + 2732040*Ec^3*\[Rho] - 
        5850720*Ec^4*\[Rho] + 7648128*Ec^5*\[Rho] - 5795328*Ec^6*\[Rho] + 
        2331648*Ec^7*\[Rho] - 825600*Ec^8*\[Rho] + 755200*Ec^9*\[Rho] - 
        238592*Ec^10*\[Rho] - 215040*Ec^11*\[Rho] + 122880*Ec^12*\[Rho] + 
        9645*\[Rho]^2 - 126390*Ec*\[Rho]^2 + 697860*Ec^2*\[Rho]^2 - 
        2084280*Ec^3*\[Rho]^2 + 3542400*Ec^4*\[Rho]^2 - 
        3083520*Ec^5*\[Rho]^2 + 294912*Ec^6*\[Rho]^2 + 
        2193408*Ec^7*\[Rho]^2 - 2370816*Ec^8*\[Rho]^2 + 
        1242624*Ec^9*\[Rho]^2 - 353280*Ec^10*\[Rho]^2 + 
        30720*Ec^11*\[Rho]^2 - 1080*\[Rho]^3 + 14040*Ec*\[Rho]^3 - 
        76680*Ec^2*\[Rho]^3 + 225360*Ec^3*\[Rho]^3 - 325440*Ec^4*\[Rho]^3 - 
        50688*Ec^5*\[Rho]^3 + 999936*Ec^6*\[Rho]^3 - 1534464*Ec^7*\[Rho]^3 + 
        990720*Ec^8*\[Rho]^3 - 267264*Ec^9*\[Rho]^3 - 280*\[Rho]^4 + 
        680*Ec*\[Rho]^4 + 18600*Ec^2*\[Rho]^4 - 152720*Ec^3*\[Rho]^4 + 
        425920*Ec^4*\[Rho]^4 - 569856*Ec^5*\[Rho]^4 + 475904*Ec^6*\[Rho]^4 - 
        283648*Ec^7*\[Rho]^4 + 93696*Ec^8*\[Rho]^4 - 9216*Ec^9*\[Rho]^4 - 
        105*\[Rho]^5 + 1470*Ec*\[Rho]^5 - 8820*Ec^2*\[Rho]^5 + 
        29400*Ec^3*\[Rho]^5 + 19440*Ec^4*\[Rho]^5 - 76128*Ec^5*\[Rho]^5 + 
        98112*Ec^6*\[Rho]^5 - 74112*Ec^7*\[Rho]^5 + 23040*Ec^8*\[Rho]^5 - 
        189*\[Rho]^6 + 2646*Ec*\[Rho]^6 - 15876*Ec^2*\[Rho]^6 + 
        52920*Ec^3*\[Rho]^6 - 105840*Ec^4*\[Rho]^6 + 127008*Ec^5*\[Rho]^6 - 
        84672*Ec^6*\[Rho]^6 + 24192*Ec^7*\[Rho]^6 + 60*(-1 + 2*Ec)^7*\[Rho]*
         (-46 - 72*\[Rho] + 9*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^7*\[Rho]*(-46 - 72*\[Rho] + 9*\[Rho]^2 + 27*\[Rho]^3)*
         Log[\[Rho]]))))/(900*(mb - 2*Ec*mb)^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r16*((240 - 2400*Ec + 9600*Ec^2 - 19200*Ec^3 + 19200*Ec^4 - 7680*Ec^5 - 
      2605*\[Rho] + 28450*Ec*\[Rho] - 125800*Ec^2*\[Rho] + 
      283600*Ec^3*\[Rho] - 334240*Ec^4*\[Rho] + 192832*Ec^5*\[Rho] - 
      80512*Ec^6*\[Rho] + 89344*Ec^7*\[Rho] - 46336*Ec^8*\[Rho] - 
      7680*Ec^9*\[Rho] + 2040*\[Rho]^2 - 20400*Ec*\[Rho]^2 + 
      81600*Ec^2*\[Rho]^2 - 151680*Ec^3*\[Rho]^2 + 96000*Ec^4*\[Rho]^2 + 
      69120*Ec^5*\[Rho]^2 - 109056*Ec^6*\[Rho]^2 + 33792*Ec^7*\[Rho]^2 + 
      840*\[Rho]^3 - 9480*Ec*\[Rho]^3 + 43320*Ec^2*\[Rho]^3 - 
      116400*Ec^3*\[Rho]^3 + 211680*Ec^4*\[Rho]^3 - 214848*Ec^5*\[Rho]^3 + 
      89088*Ec^6*\[Rho]^3 + 760*\[Rho]^4 - 7600*Ec*\[Rho]^4 + 
      30400*Ec^2*\[Rho]^4 - 103040*Ec^3*\[Rho]^4 + 180800*Ec^4*\[Rho]^4 - 
      164480*Ec^5*\[Rho]^4 + 61440*Ec^6*\[Rho]^4 - 1275*\[Rho]^5 + 
      12750*Ec*\[Rho]^5 - 51000*Ec^2*\[Rho]^5 + 102000*Ec^3*\[Rho]^5 - 
      102000*Ec^4*\[Rho]^5 + 40800*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*
       (-20 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*
       (-20 + 9*\[Rho]^2)*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]])) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (240 - 2400*Ec + 9600*Ec^2 - 19200*Ec^3 + 19200*Ec^4 - 7680*Ec^5 - 
        2605*\[Rho] + 28450*Ec*\[Rho] - 125800*Ec^2*\[Rho] + 
        283600*Ec^3*\[Rho] - 334240*Ec^4*\[Rho] + 192832*Ec^5*\[Rho] - 
        80512*Ec^6*\[Rho] + 89344*Ec^7*\[Rho] - 46336*Ec^8*\[Rho] - 
        7680*Ec^9*\[Rho] + 2040*\[Rho]^2 - 20400*Ec*\[Rho]^2 + 
        81600*Ec^2*\[Rho]^2 - 151680*Ec^3*\[Rho]^2 + 96000*Ec^4*\[Rho]^2 + 
        69120*Ec^5*\[Rho]^2 - 109056*Ec^6*\[Rho]^2 + 33792*Ec^7*\[Rho]^2 + 
        840*\[Rho]^3 - 9480*Ec*\[Rho]^3 + 43320*Ec^2*\[Rho]^3 - 
        116400*Ec^3*\[Rho]^3 + 211680*Ec^4*\[Rho]^3 - 214848*Ec^5*\[Rho]^3 + 
        89088*Ec^6*\[Rho]^3 + 760*\[Rho]^4 - 7600*Ec*\[Rho]^4 + 
        30400*Ec^2*\[Rho]^4 - 103040*Ec^3*\[Rho]^4 + 180800*Ec^4*\[Rho]^4 - 
        164480*Ec^5*\[Rho]^4 + 61440*Ec^6*\[Rho]^4 - 1275*\[Rho]^5 + 
        12750*Ec*\[Rho]^5 - 51000*Ec^2*\[Rho]^5 + 102000*Ec^3*\[Rho]^5 - 
        102000*Ec^4*\[Rho]^5 + 40800*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*
         (-20 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*
         (-20 + 9*\[Rho]^2)*Log[\[Rho]]) - (1 - 2*Ec)*
       (1 + \[CapitalLambda]bh)*\[Rho]*(4429 - 45250*Ec + 185800*Ec^2 - 
        392560*Ec^3 + 487840*Ec^4 - 526336*Ec^5 + 736000*Ec^6 - 774400*Ec^7 + 
        344320*Ec^8 - 7680*Ec^9 - 6144*Ec^10 - 1415*\[Rho] - 6970*Ec*\[Rho] + 
        133480*Ec^2*\[Rho] - 558160*Ec^3*\[Rho] + 1024960*Ec^4*\[Rho] - 
        794752*Ec^5*\[Rho] + 7552*Ec^6*\[Rho] + 302336*Ec^7*\[Rho] - 
        99584*Ec^8*\[Rho] - 7680*Ec^9*\[Rho] - 2640*\[Rho]^2 + 
        34680*Ec*\[Rho]^2 - 180120*Ec^2*\[Rho]^2 + 419760*Ec^3*\[Rho]^2 - 
        275520*Ec^4*\[Rho]^2 - 564864*Ec^5*\[Rho]^2 + 1130880*Ec^6*\[Rho]^2 - 
        685824*Ec^7*\[Rho]^2 + 107520*Ec^8*\[Rho]^2 + 80*\[Rho]^3 + 
        280*Ec*\[Rho]^3 - 6520*Ec^2*\[Rho]^3 + 75440*Ec^3*\[Rho]^3 - 
        345920*Ec^4*\[Rho]^3 + 597248*Ec^5*\[Rho]^3 - 421248*Ec^6*\[Rho]^3 + 
        96000*Ec^7*\[Rho]^3 - 2365*\[Rho]^4 + 23650*Ec*\[Rho]^4 - 
        94600*Ec^2*\[Rho]^4 + 255920*Ec^3*\[Rho]^4 - 383600*Ec^4*\[Rho]^4 + 
        306080*Ec^5*\[Rho]^4 - 101760*Ec^6*\[Rho]^4 + 1911*\[Rho]^5 - 
        19110*Ec*\[Rho]^5 + 76440*Ec^2*\[Rho]^5 - 152880*Ec^3*\[Rho]^5 + 
        152880*Ec^4*\[Rho]^5 - 61152*Ec^5*\[Rho]^5 - 60*(-1 + 2*Ec)^5*
         (-8 - 176*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] + 
        60*(-1 + 2*Ec)^5*(-8 - 176*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*
         Log[\[Rho]]) - \[CapitalLambda]bh*(480 - 5760*Ec + 28800*Ec^2 - 
        76800*Ec^3 + 115200*Ec^4 - 92160*Ec^5 + 30720*Ec^6 - 18115*\[Rho] + 
        226980*Ec*\[Rho] - 1192500*Ec^2*\[Rho] + 3372000*Ec^3*\[Rho] - 
        5450880*Ec^4*\[Rho] + 4911744*Ec^5*\[Rho] - 2345472*Ec^6*\[Rho] + 
        1076736*Ec^7*\[Rho] - 1160448*Ec^8*\[Rho] + 656384*Ec^9*\[Rho] - 
        76800*Ec^10*\[Rho] + 17805*\[Rho]^2 - 181980*Ec*\[Rho]^2 + 
        719820*Ec^2*\[Rho]^2 - 1285920*Ec^3*\[Rho]^2 + 683040*Ec^4*\[Rho]^2 + 
        817920*Ec^5*\[Rho]^2 - 790656*Ec^6*\[Rho]^2 - 603648*Ec^7*\[Rho]^2 + 
        831744*Ec^8*\[Rho]^2 - 242688*Ec^9*\[Rho]^2 + 15360*Ec^10*\[Rho]^2 + 
        240*\[Rho]^3 - 9000*Ec*\[Rho]^3 + 81720*Ec^2*\[Rho]^3 - 
        340320*Ec^3*\[Rho]^3 + 656160*Ec^4*\[Rho]^3 - 240000*Ec^5*\[Rho]^3 - 
        998784*Ec^6*\[Rho]^3 + 1347072*Ec^7*\[Rho]^3 - 526848*Ec^8*\[Rho]^3 - 
        560*\[Rho]^4 + 3480*Ec*\[Rho]^4 + 2040*Ec^2*\[Rho]^4 - 
        70240*Ec^3*\[Rho]^4 + 208800*Ec^4*\[Rho]^4 - 395136*Ec^5*\[Rho]^4 + 
        409216*Ec^6*\[Rho]^4 - 96768*Ec^7*\[Rho]^4 - 53760*Ec^8*\[Rho]^4 + 
        915*\[Rho]^5 - 10980*Ec*\[Rho]^5 + 54900*Ec^2*\[Rho]^5 - 
        146400*Ec^3*\[Rho]^5 + 370800*Ec^4*\[Rho]^5 - 515520*Ec^5*\[Rho]^5 + 
        386880*Ec^6*\[Rho]^5 - 122880*Ec^7*\[Rho]^5 - 765*\[Rho]^6 + 
        9180*Ec*\[Rho]^6 - 45900*Ec^2*\[Rho]^6 + 122400*Ec^3*\[Rho]^6 - 
        183600*Ec^4*\[Rho]^6 + 146880*Ec^5*\[Rho]^6 - 48960*Ec^6*\[Rho]^6 - 
        60*(1 - 2*Ec)^6*\[Rho]*(-80 - 264*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
         Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-80 - 264*\[Rho] + 
          51*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))))/
  (3600*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r18*(-((120 - 1440*Ec + 7200*Ec^2 - 19200*Ec^3 + 28800*Ec^4 - 23040*Ec^5 + 
       7680*Ec^6 - 1225*\[Rho] + 15660*Ec*\[Rho] - 84060*Ec^2*\[Rho] + 
       244320*Ec^3*\[Rho] - 417600*Ec^4*\[Rho] + 451200*Ec^5*\[Rho] - 
       399360*Ec^6*\[Rho] + 407040*Ec^7*\[Rho] - 326400*Ec^8*\[Rho] + 
       97280*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] + 600*\[Rho]^2 - 
       7200*Ec*\[Rho]^2 + 36000*Ec^2*\[Rho]^2 - 83520*Ec^3*\[Rho]^2 + 
       54720*Ec^4*\[Rho]^2 + 123648*Ec^5*\[Rho]^2 - 250368*Ec^6*\[Rho]^2 + 
       147456*Ec^7*\[Rho]^2 - 21504*Ec^8*\[Rho]^2 + 600*\[Rho]^3 - 
       8280*Ec*\[Rho]^3 + 47880*Ec^2*\[Rho]^3 - 157920*Ec^3*\[Rho]^3 + 
       337920*Ec^4*\[Rho]^3 - 472320*Ec^5*\[Rho]^3 + 382848*Ec^6*\[Rho]^3 - 
       132096*Ec^7*\[Rho]^3 + 1360*\[Rho]^4 - 16320*Ec*\[Rho]^4 + 
       81600*Ec^2*\[Rho]^4 - 266560*Ec^3*\[Rho]^4 + 557760*Ec^4*\[Rho]^4 - 
       689664*Ec^5*\[Rho]^4 + 471808*Ec^6*\[Rho]^4 - 138240*Ec^7*\[Rho]^4 - 
       1455*\[Rho]^5 + 17460*Ec*\[Rho]^5 - 87300*Ec^2*\[Rho]^5 + 
       232800*Ec^3*\[Rho]^5 - 349200*Ec^4*\[Rho]^5 + 279360*Ec^5*\[Rho]^5 - 
       93120*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-8 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-8 + 9*\[Rho]^2)*Log[\[Rho]])*
      (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
        (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
         1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
         360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
         960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]))) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (120 - 1440*Ec + 7200*Ec^2 - 19200*Ec^3 + 28800*Ec^4 - 23040*Ec^5 + 
        7680*Ec^6 - 1225*\[Rho] + 15660*Ec*\[Rho] - 84060*Ec^2*\[Rho] + 
        244320*Ec^3*\[Rho] - 417600*Ec^4*\[Rho] + 451200*Ec^5*\[Rho] - 
        399360*Ec^6*\[Rho] + 407040*Ec^7*\[Rho] - 326400*Ec^8*\[Rho] + 
        97280*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] + 600*\[Rho]^2 - 
        7200*Ec*\[Rho]^2 + 36000*Ec^2*\[Rho]^2 - 83520*Ec^3*\[Rho]^2 + 
        54720*Ec^4*\[Rho]^2 + 123648*Ec^5*\[Rho]^2 - 250368*Ec^6*\[Rho]^2 + 
        147456*Ec^7*\[Rho]^2 - 21504*Ec^8*\[Rho]^2 + 600*\[Rho]^3 - 
        8280*Ec*\[Rho]^3 + 47880*Ec^2*\[Rho]^3 - 157920*Ec^3*\[Rho]^3 + 
        337920*Ec^4*\[Rho]^3 - 472320*Ec^5*\[Rho]^3 + 382848*Ec^6*\[Rho]^3 - 
        132096*Ec^7*\[Rho]^3 + 1360*\[Rho]^4 - 16320*Ec*\[Rho]^4 + 
        81600*Ec^2*\[Rho]^4 - 266560*Ec^3*\[Rho]^4 + 557760*Ec^4*\[Rho]^4 - 
        689664*Ec^5*\[Rho]^4 + 471808*Ec^6*\[Rho]^4 - 138240*Ec^7*\[Rho]^4 - 
        1455*\[Rho]^5 + 17460*Ec*\[Rho]^5 - 87300*Ec^2*\[Rho]^5 + 
        232800*Ec^3*\[Rho]^5 - 349200*Ec^4*\[Rho]^5 + 279360*Ec^5*\[Rho]^5 - 
        93120*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-8 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-8 + 9*\[Rho]^2)*
         Log[\[Rho]]) - (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*
       (2893 - 35676*Ec + 184140*Ec^2 - 512640*Ec^3 + 835200*Ec^4 - 
        861504*Ec^5 + 768768*Ec^6 - 864000*Ec^7 + 787200*Ec^8 - 327680*Ec^9 + 
        9216*Ec^10 + 12288*Ec^11 - 1975*\[Rho] + 10260*Ec*\[Rho] + 
        29340*Ec^2*\[Rho] - 352800*Ec^3*\[Rho] + 1108320*Ec^4*\[Rho] - 
        1646592*Ec^5*\[Rho] + 1090176*Ec^6*\[Rho] - 19968*Ec^7*\[Rho] - 
        335616*Ec^8*\[Rho] + 109568*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] - 
        1680*\[Rho]^2 + 28440*Ec*\[Rho]^2 - 191880*Ec^2*\[Rho]^2 + 
        614880*Ec^3*\[Rho]^2 - 823200*Ec^4*\[Rho]^2 - 307200*Ec^5*\[Rho]^2 + 
        2389632*Ec^6*\[Rho]^2 - 2959872*Ec^7*\[Rho]^2 + 
        1503744*Ec^8*\[Rho]^2 - 239616*Ec^9*\[Rho]^2 + 2480*\[Rho]^3 - 
        28680*Ec*\[Rho]^3 + 136920*Ec^2*\[Rho]^3 - 307040*Ec^3*\[Rho]^3 + 
        167520*Ec^4*\[Rho]^3 + 617856*Ec^5*\[Rho]^3 - 1280896*Ec^6*\[Rho]^3 + 
        907776*Ec^7*\[Rho]^3 - 216576*Ec^8*\[Rho]^3 - 3965*\[Rho]^4 + 
        47580*Ec*\[Rho]^4 - 237900*Ec^2*\[Rho]^4 + 714560*Ec^3*\[Rho]^4 - 
        1333200*Ec^4*\[Rho]^4 + 1477248*Ec^5*\[Rho]^4 - 
        902336*Ec^6*\[Rho]^4 + 234240*Ec^7*\[Rho]^4 + 2247*\[Rho]^5 - 
        26964*Ec*\[Rho]^5 + 134820*Ec^2*\[Rho]^5 - 359520*Ec^3*\[Rho]^5 + 
        539280*Ec^4*\[Rho]^5 - 431424*Ec^5*\[Rho]^5 + 143808*Ec^6*\[Rho]^5 + 
        60*(1 - 2*Ec)^6*(-8 - 112*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*
         Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*(-8 - 112*\[Rho] + 69*\[Rho]^2 + 
          9*\[Rho]^3)*Log[\[Rho]]) - \[CapitalLambda]bh*
       (240 - 3360*Ec + 20160*Ec^2 - 67200*Ec^3 + 134400*Ec^4 - 161280*Ec^5 + 
        107520*Ec^6 - 30720*Ec^7 - 10327*\[Rho] + 149858*Ec*\[Rho] - 
        936108*Ec^2*\[Rho] + 3268200*Ec^3*\[Rho] - 6908160*Ec^4*\[Rho] + 
        8907264*Ec^5*\[Rho] - 6675456*Ec^6*\[Rho] + 2727936*Ec^7*\[Rho] - 
        1102080*Ec^8*\[Rho] + 1134080*Ec^9*\[Rho] - 701440*Ec^10*\[Rho] + 
        153600*Ec^11*\[Rho] + 12825*\[Rho]^2 - 163710*Ec*\[Rho]^2 + 
        871380*Ec^2*\[Rho]^2 - 2461080*Ec^3*\[Rho]^2 + 
        3839520*Ec^4*\[Rho]^2 - 3026880*Ec^5*\[Rho]^2 + 
        876672*Ec^6*\[Rho]^2 - 458496*Ec^7*\[Rho]^2 + 1344768*Ec^8*\[Rho]^2 - 
        1181184*Ec^9*\[Rho]^2 + 402432*Ec^10*\[Rho]^2 - 
        30720*Ec^11*\[Rho]^2 - 1680*\[Rho]^3 + 17400*Ec*\[Rho]^3 - 
        61560*Ec^2*\[Rho]^3 + 33840*Ec^3*\[Rho]^3 + 264480*Ec^4*\[Rho]^3 - 
        350016*Ec^5*\[Rho]^3 - 963456*Ec^6*\[Rho]^3 + 2848512*Ec^7*\[Rho]^3 - 
        2655744*Ec^8*\[Rho]^3 + 881664*Ec^9*\[Rho]^3 - 1760*\[Rho]^4 + 
        21400*Ec*\[Rho]^4 - 105720*Ec^2*\[Rho]^4 + 261680*Ec^3*\[Rho]^4 - 
        364000*Ec^4*\[Rho]^4 + 259776*Ec^5*\[Rho]^4 + 75904*Ec^6*\[Rho]^4 - 
        225536*Ec^7*\[Rho]^4 - 62976*Ec^8*\[Rho]^4 + 119808*Ec^9*\[Rho]^4 + 
        1575*\[Rho]^5 - 22050*Ec*\[Rho]^5 + 132300*Ec^2*\[Rho]^5 - 
        441000*Ec^3*\[Rho]^5 + 1060080*Ec^4*\[Rho]^5 - 
        1786656*Ec^5*\[Rho]^5 + 1842624*Ec^6*\[Rho]^5 - 
        1079424*Ec^7*\[Rho]^5 + 276480*Ec^8*\[Rho]^5 - 873*\[Rho]^6 + 
        12222*Ec*\[Rho]^6 - 73332*Ec^2*\[Rho]^6 + 244440*Ec^3*\[Rho]^6 - 
        488880*Ec^4*\[Rho]^6 + 586656*Ec^5*\[Rho]^6 - 391104*Ec^6*\[Rho]^6 + 
        111744*Ec^7*\[Rho]^6 + 60*(-1 + 2*Ec)^7*\[Rho]*(-44 - 132*\[Rho] + 
          51*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*\[Rho]*
         (-44 - 132*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))))/
  (1800*(mb - 2*Ec*mb)^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r15*(3*(80 - 960*Ec + 4800*Ec^2 - 12800*Ec^3 + 19200*Ec^4 - 15360*Ec^5 + 
      5120*Ec^6 - 375*\[Rho] + 4980*Ec*\[Rho] - 27780*Ec^2*\[Rho] + 
      84320*Ec^3*\[Rho] - 152640*Ec^4*\[Rho] + 178816*Ec^5*\[Rho] - 
      167168*Ec^6*\[Rho] + 157184*Ec^7*\[Rho] - 111872*Ec^8*\[Rho] + 
      29696*Ec^9*\[Rho] + 5120*Ec^10*\[Rho] + 200*\[Rho]^2 - 
      2400*Ec*\[Rho]^2 + 12000*Ec^2*\[Rho]^2 - 35200*Ec^3*\[Rho]^2 + 
      71680*Ec^4*\[Rho]^2 - 109056*Ec^5*\[Rho]^2 + 119808*Ec^6*\[Rho]^2 - 
      81920*Ec^7*\[Rho]^2 + 24576*Ec^8*\[Rho]^2 + 280*\[Rho]^3 - 
      3720*Ec*\[Rho]^3 + 20760*Ec^2*\[Rho]^3 - 60640*Ec^3*\[Rho]^3 + 
      102080*Ec^4*\[Rho]^3 - 105984*Ec^5*\[Rho]^3 + 67456*Ec^6*\[Rho]^3 - 
      19456*Ec^7*\[Rho]^3 - 120*\[Rho]^4 + 1440*Ec*\[Rho]^4 - 
      7200*Ec^2*\[Rho]^4 + 18560*Ec^3*\[Rho]^4 - 14400*Ec^4*\[Rho]^4 - 
      6912*Ec^5*\[Rho]^4 + 20224*Ec^6*\[Rho]^4 - 10240*Ec^7*\[Rho]^4 - 
      65*\[Rho]^5 + 780*Ec*\[Rho]^5 - 3900*Ec^2*\[Rho]^5 + 
      10400*Ec^3*\[Rho]^5 - 15600*Ec^4*\[Rho]^5 + 12480*Ec^5*\[Rho]^5 - 
      4160*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-4 + 3*\[Rho]^2)*
       Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-4 + 3*\[Rho]^2)*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]])) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (6*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (80 - 960*Ec + 4800*Ec^2 - 12800*Ec^3 + 19200*Ec^4 - 15360*Ec^5 + 
        5120*Ec^6 - 375*\[Rho] + 4980*Ec*\[Rho] - 27780*Ec^2*\[Rho] + 
        84320*Ec^3*\[Rho] - 152640*Ec^4*\[Rho] + 178816*Ec^5*\[Rho] - 
        167168*Ec^6*\[Rho] + 157184*Ec^7*\[Rho] - 111872*Ec^8*\[Rho] + 
        29696*Ec^9*\[Rho] + 5120*Ec^10*\[Rho] + 200*\[Rho]^2 - 
        2400*Ec*\[Rho]^2 + 12000*Ec^2*\[Rho]^2 - 35200*Ec^3*\[Rho]^2 + 
        71680*Ec^4*\[Rho]^2 - 109056*Ec^5*\[Rho]^2 + 119808*Ec^6*\[Rho]^2 - 
        81920*Ec^7*\[Rho]^2 + 24576*Ec^8*\[Rho]^2 + 280*\[Rho]^3 - 
        3720*Ec*\[Rho]^3 + 20760*Ec^2*\[Rho]^3 - 60640*Ec^3*\[Rho]^3 + 
        102080*Ec^4*\[Rho]^3 - 105984*Ec^5*\[Rho]^3 + 67456*Ec^6*\[Rho]^3 - 
        19456*Ec^7*\[Rho]^3 - 120*\[Rho]^4 + 1440*Ec*\[Rho]^4 - 
        7200*Ec^2*\[Rho]^4 + 18560*Ec^3*\[Rho]^4 - 14400*Ec^4*\[Rho]^4 - 
        6912*Ec^5*\[Rho]^4 + 20224*Ec^6*\[Rho]^4 - 10240*Ec^7*\[Rho]^4 - 
        65*\[Rho]^5 + 780*Ec*\[Rho]^5 - 3900*Ec^2*\[Rho]^5 + 
        10400*Ec^3*\[Rho]^5 - 15600*Ec^4*\[Rho]^5 + 12480*Ec^5*\[Rho]^5 - 
        4160*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-4 + 3*\[Rho]^2)*
         Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-4 + 3*\[Rho]^2)*
         Log[\[Rho]]) - (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*
       (365 - 3420*Ec + 11340*Ec^2 - 15360*Ec^3 + 28800*Ec^4 - 184128*Ec^5 + 
        596736*Ec^6 - 956160*Ec^7 + 787200*Ec^8 - 286720*Ec^9 + 9216*Ec^10 + 
        12288*Ec^11 - 8455*\[Rho] + 105300*Ec*\[Rho] - 549540*Ec^2*\[Rho] + 
        1532640*Ec^3*\[Rho] - 2366880*Ec^4*\[Rho] + 1741824*Ec^5*\[Rho] + 
        18048*Ec^6*\[Rho] - 843264*Ec^7*\[Rho] + 352512*Ec^8*\[Rho] + 
        11264*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] + 10320*\[Rho]^2 - 
        115560*Ec*\[Rho]^2 + 528120*Ec^2*\[Rho]^2 - 1232160*Ec^3*\[Rho]^2 + 
        1503840*Ec^4*\[Rho]^2 - 907776*Ec^5*\[Rho]^2 + 405120*Ec^6*\[Rho]^2 - 
        489984*Ec^7*\[Rho]^2 + 373248*Ec^8*\[Rho]^2 - 67584*Ec^9*\[Rho]^2 - 
        3920*\[Rho]^3 + 48120*Ec*\[Rho]^3 - 247080*Ec^2*\[Rho]^3 + 
        697760*Ec^3*\[Rho]^3 - 1218720*Ec^4*\[Rho]^3 + 
        1393536*Ec^5*\[Rho]^3 - 1005440*Ec^6*\[Rho]^3 + 
        373248*Ec^7*\[Rho]^3 - 44544*Ec^8*\[Rho]^3 + 1795*\[Rho]^4 - 
        21540*Ec*\[Rho]^4 + 107700*Ec^2*\[Rho]^4 - 301120*Ec^3*\[Rho]^4 + 
        425520*Ec^4*\[Rho]^4 - 306048*Ec^5*\[Rho]^4 + 68416*Ec^6*\[Rho]^4 + 
        19200*Ec^7*\[Rho]^4 - 105*\[Rho]^5 + 1260*Ec*\[Rho]^5 - 
        6300*Ec^2*\[Rho]^5 + 16800*Ec^3*\[Rho]^5 - 25200*Ec^4*\[Rho]^5 + 
        20160*Ec^5*\[Rho]^5 - 6720*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*
         (8 + 32*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] - 
        60*(1 - 2*Ec)^6*(8 + 32*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*
         Log[\[Rho]]) - \[CapitalLambda]bh*(480 - 6720*Ec + 40320*Ec^2 - 
        134400*Ec^3 + 268800*Ec^4 - 322560*Ec^5 + 215040*Ec^6 - 61440*Ec^7 - 
        7883*\[Rho] + 115162*Ec*\[Rho] - 724572*Ec^2*\[Rho] + 
        2549640*Ec^3*\[Rho] - 5438400*Ec^4*\[Rho] + 7097472*Ec^5*\[Rho] - 
        5439744*Ec^6*\[Rho] + 2379264*Ec^7*\[Rho] - 1102080*Ec^8*\[Rho] + 
        1093120*Ec^9*\[Rho] - 668672*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] + 
        13445*\[Rho]^2 - 184390*Ec*\[Rho]^2 + 1079460*Ec^2*\[Rho]^2 - 
        3490680*Ec^3*\[Rho]^2 + 6689760*Ec^4*\[Rho]^2 - 
        7433280*Ec^5*\[Rho]^2 + 4017024*Ec^6*\[Rho]^2 - 69888*Ec^7*\[Rho]^2 - 
        738048*Ec^8*\[Rho]^2 - 79360*Ec^9*\[Rho]^2 + 238592*Ec^10*\[Rho]^2 - 
        30720*Ec^11*\[Rho]^2 - 5520*\[Rho]^3 + 71160*Ec*\[Rho]^3 - 
        384120*Ec^2*\[Rho]^3 + 1109040*Ec^3*\[Rho]^3 - 
        1752480*Ec^4*\[Rho]^3 + 1310016*Ec^5*\[Rho]^3 - 
        259200*Ec^6*\[Rho]^3 + 300288*Ec^7*\[Rho]^3 - 812544*Ec^8*\[Rho]^3 + 
        414720*Ec^9*\[Rho]^3 + 80*\[Rho]^4 - 4360*Ec*\[Rho]^4 + 
        48840*Ec^2*\[Rho]^4 - 253520*Ec^3*\[Rho]^4 + 732640*Ec^4*\[Rho]^4 - 
        1237440*Ec^5*\[Rho]^4 + 1324928*Ec^6*\[Rho]^4 - 
        926464*Ec^7*\[Rho]^4 + 238080*Ec^8*\[Rho]^4 + 33792*Ec^9*\[Rho]^4 - 
        485*\[Rho]^5 + 6790*Ec*\[Rho]^5 - 40740*Ec^2*\[Rho]^5 + 
        135800*Ec^3*\[Rho]^5 - 281680*Ec^4*\[Rho]^5 + 199776*Ec^5*\[Rho]^5 + 
        16576*Ec^6*\[Rho]^5 - 127616*Ec^7*\[Rho]^5 + 61440*Ec^8*\[Rho]^5 - 
        117*\[Rho]^6 + 1638*Ec*\[Rho]^6 - 9828*Ec^2*\[Rho]^6 + 
        32760*Ec^3*\[Rho]^6 - 65520*Ec^4*\[Rho]^6 + 78624*Ec^5*\[Rho]^6 - 
        52416*Ec^6*\[Rho]^6 + 14976*Ec^7*\[Rho]^6 + 60*(-1 + 2*Ec)^7*\[Rho]*
         (-40 - 32*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^7*\[Rho]*(-40 - 32*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
         Log[\[Rho]]))))/(1800*(mb - 2*Ec*mb)^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r6*(-((6480 - 90720*Ec + 544320*Ec^2 - 1814400*Ec^3 + 3628800*Ec^4 - 
       4354560*Ec^5 + 2903040*Ec^6 - 829440*Ec^7 - 14375*\[Rho] + 
       213250*Ec*\[Rho] - 1363500*Ec^2*\[Rho] + 4821480*Ec^3*\[Rho] - 
       9868800*Ec^4*\[Rho] + 10191360*Ec^5*\[Rho] + 691200*Ec^6*\[Rho] - 
       16435200*Ec^7*\[Rho] + 21507840*Ec^8*\[Rho] - 12915200*Ec^9*\[Rho] + 
       3066880*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] + 6600*\[Rho]^2 - 
       92400*Ec*\[Rho]^2 + 554400*Ec^2*\[Rho]^2 - 1753920*Ec^3*\[Rho]^2 + 
       2810880*Ec^4*\[Rho]^2 - 969216*Ec^5*\[Rho]^2 - 4336128*Ec^6*\[Rho]^2 + 
       7959552*Ec^7*\[Rho]^2 - 5867520*Ec^8*\[Rho]^2 + 
       1708032*Ec^9*\[Rho]^2 + 5400*\[Rho]^3 - 70200*Ec*\[Rho]^3 + 
       383400*Ec^2*\[Rho]^3 - 1259280*Ec^3*\[Rho]^3 + 2730240*Ec^4*\[Rho]^3 - 
       3818880*Ec^5*\[Rho]^3 + 3206016*Ec^6*\[Rho]^3 - 
       1407744*Ec^7*\[Rho]^3 + 221184*Ec^8*\[Rho]^3 - 14200*\[Rho]^4 + 
       198800*Ec*\[Rho]^4 - 1192800*Ec^2*\[Rho]^4 + 4323520*Ec^3*\[Rho]^4 - 
       10203200*Ec^4*\[Rho]^4 + 15638400*Ec^5*\[Rho]^4 - 
       14882560*Ec^6*\[Rho]^4 + 8061440*Ec^7*\[Rho]^4 - 
       1904640*Ec^8*\[Rho]^4 + 10095*\[Rho]^5 - 141330*Ec*\[Rho]^5 + 
       847980*Ec^2*\[Rho]^5 - 2826600*Ec^3*\[Rho]^5 + 5653200*Ec^4*\[Rho]^5 - 
       6783840*Ec^5*\[Rho]^5 + 4522560*Ec^6*\[Rho]^5 - 
       1292160*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*
        Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
        (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
       \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 
         544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
         270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
         480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]))) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (6480 - 90720*Ec + 544320*Ec^2 - 1814400*Ec^3 + 3628800*Ec^4 - 
        4354560*Ec^5 + 2903040*Ec^6 - 829440*Ec^7 - 14375*\[Rho] + 
        213250*Ec*\[Rho] - 1363500*Ec^2*\[Rho] + 4821480*Ec^3*\[Rho] - 
        9868800*Ec^4*\[Rho] + 10191360*Ec^5*\[Rho] + 691200*Ec^6*\[Rho] - 
        16435200*Ec^7*\[Rho] + 21507840*Ec^8*\[Rho] - 12915200*Ec^9*\[Rho] + 
        3066880*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] + 6600*\[Rho]^2 - 
        92400*Ec*\[Rho]^2 + 554400*Ec^2*\[Rho]^2 - 1753920*Ec^3*\[Rho]^2 + 
        2810880*Ec^4*\[Rho]^2 - 969216*Ec^5*\[Rho]^2 - 
        4336128*Ec^6*\[Rho]^2 + 7959552*Ec^7*\[Rho]^2 - 
        5867520*Ec^8*\[Rho]^2 + 1708032*Ec^9*\[Rho]^2 + 5400*\[Rho]^3 - 
        70200*Ec*\[Rho]^3 + 383400*Ec^2*\[Rho]^3 - 1259280*Ec^3*\[Rho]^3 + 
        2730240*Ec^4*\[Rho]^3 - 3818880*Ec^5*\[Rho]^3 + 
        3206016*Ec^6*\[Rho]^3 - 1407744*Ec^7*\[Rho]^3 + 
        221184*Ec^8*\[Rho]^3 - 14200*\[Rho]^4 + 198800*Ec*\[Rho]^4 - 
        1192800*Ec^2*\[Rho]^4 + 4323520*Ec^3*\[Rho]^4 - 
        10203200*Ec^4*\[Rho]^4 + 15638400*Ec^5*\[Rho]^4 - 
        14882560*Ec^6*\[Rho]^4 + 8061440*Ec^7*\[Rho]^4 - 
        1904640*Ec^8*\[Rho]^4 + 10095*\[Rho]^5 - 141330*Ec*\[Rho]^5 + 
        847980*Ec^2*\[Rho]^5 - 2826600*Ec^3*\[Rho]^5 + 
        5653200*Ec^4*\[Rho]^5 - 6783840*Ec^5*\[Rho]^5 + 
        4522560*Ec^6*\[Rho]^5 - 1292160*Ec^7*\[Rho]^5 - 
        300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
        300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*Log[\[Rho]]) - 
      5*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*(3075 - 37290*Ec + 
        183420*Ec^2 - 463080*Ec^3 + 675840*Ec^4 - 1021632*Ec^5 + 
        2959488*Ec^6 - 7143168*Ec^7 + 10417920*Ec^8 - 9177600*Ec^9 + 
        4783104*Ec^10 - 1222656*Ec^11 + 24576*Ec^12 - 8825*\[Rho] + 
        113950*Ec*\[Rho] - 616500*Ec^2*\[Rho] + 1811160*Ec^3*\[Rho] - 
        3154080*Ec^4*\[Rho] + 3468480*Ec^5*\[Rho] - 2924160*Ec^6*\[Rho] + 
        2784000*Ec^7*\[Rho] - 2776320*Ec^8*\[Rho] + 1922560*Ec^9*\[Rho] - 
        680960*Ec^10*\[Rho] + 30720*Ec^11*\[Rho] + 8880*\[Rho]^2 - 
        118200*Ec*\[Rho]^2 + 666360*Ec^2*\[Rho]^2 - 2091120*Ec^3*\[Rho]^2 + 
        3930720*Ec^4*\[Rho]^2 - 4070208*Ec^5*\[Rho]^2 + 
        696192*Ec^6*\[Rho]^2 + 4104960*Ec^7*\[Rho]^2 - 
        5611008*Ec^8*\[Rho]^2 + 3161088*Ec^9*\[Rho]^2 - 
        675840*Ec^10*\[Rho]^2 - 7440*\[Rho]^3 + 103080*Ec*\[Rho]^3 - 
        610920*Ec^2*\[Rho]^3 + 2065680*Ec^3*\[Rho]^3 - 
        4223520*Ec^4*\[Rho]^3 + 4915008*Ec^5*\[Rho]^3 - 
        2339712*Ec^6*\[Rho]^3 - 1074432*Ec^7*\[Rho]^3 + 
        1767936*Ec^8*\[Rho]^3 - 592896*Ec^9*\[Rho]^3 + 7565*\[Rho]^4 - 
        105910*Ec*\[Rho]^4 + 635460*Ec^2*\[Rho]^4 - 2240600*Ec^3*\[Rho]^4 + 
        5006800*Ec^4*\[Rho]^4 - 7159584*Ec^5*\[Rho]^4 + 
        6297536*Ec^6*\[Rho]^4 - 3104896*Ec^7*\[Rho]^4 + 
        652800*Ec^8*\[Rho]^4 - 3255*\[Rho]^5 + 45570*Ec*\[Rho]^5 - 
        273420*Ec^2*\[Rho]^5 + 911400*Ec^3*\[Rho]^5 - 1822800*Ec^4*\[Rho]^5 + 
        2187360*Ec^5*\[Rho]^5 - 1458240*Ec^6*\[Rho]^5 + 
        416640*Ec^7*\[Rho]^5 + 60*(-1 + 2*Ec)^7*(-48 + 80*\[Rho] - 
          51*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*
         (-48 + 80*\[Rho] - 51*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) - 
      3*\[CapitalLambda]bh*(4320 - 69120*Ec + 483840*Ec^2 - 1935360*Ec^3 + 
        4838400*Ec^4 - 7741440*Ec^5 + 7741440*Ec^6 - 4423680*Ec^7 + 
        1105920*Ec^8 - 35219*\[Rho] + 576944*Ec*\[Rho] - 
        4146128*Ec^2*\[Rho] + 17086272*Ec^3*\[Rho] - 44270800*Ec^4*\[Rho] + 
        74441728*Ec^5*\[Rho] - 81786368*Ec^6*\[Rho] + 61382656*Ec^7*\[Rho] - 
        42083584*Ec^8*\[Rho] + 38768640*Ec^9*\[Rho] - 32706560*Ec^10*\[Rho] + 
        16302080*Ec^11*\[Rho] - 3584000*Ec^12*\[Rho] + 38125*\[Rho]^2 - 
        571600*Ec*\[Rho]^2 + 3694000*Ec^2*\[Rho]^2 - 13342400*Ec^3*\[Rho]^2 + 
        29185360*Ec^4*\[Rho]^2 - 39253504*Ec^5*\[Rho]^2 + 
        32441344*Ec^6*\[Rho]^2 - 19806208*Ec^7*\[Rho]^2 + 
        17561344*Ec^8*\[Rho]^2 - 18173952*Ec^9*\[Rho]^2 + 
        10850304*Ec^10*\[Rho]^2 - 2605056*Ec^11*\[Rho]^2 - 
        102400*Ec^12*\[Rho]^2 - 10800*\[Rho]^3 + 159000*Ec*\[Rho]^3 - 
        1002600*Ec^2*\[Rho]^3 + 3495200*Ec^3*\[Rho]^3 - 
        7438080*Ec^4*\[Rho]^3 + 10302592*Ec^5*\[Rho]^3 - 
        9897216*Ec^6*\[Rho]^3 + 6831616*Ec^7*\[Rho]^3 - 
        3018752*Ec^8*\[Rho]^3 + 483328*Ec^9*\[Rho]^3 + 96256*Ec^10*\[Rho]^3 + 
        6800*\[Rho]^4 - 103400*Ec*\[Rho]^4 + 680600*Ec^2*\[Rho]^4 - 
        2520800*Ec^3*\[Rho]^4 + 6170240*Ec^4*\[Rho]^4 - 
        10968960*Ec^5*\[Rho]^4 + 14287104*Ec^6*\[Rho]^4 - 
        12952064*Ec^7*\[Rho]^4 + 7682048*Ec^8*\[Rho]^4 - 
        2875392*Ec^9*\[Rho]^4 + 563200*Ec^10*\[Rho]^4 - 5245*\[Rho]^5 + 
        83920*Ec*\[Rho]^5 - 587440*Ec^2*\[Rho]^5 + 2349760*Ec^3*\[Rho]^5 - 
        6310080*Ec^4*\[Rho]^5 + 11869440*Ec^5*\[Rho]^5 - 
        15298560*Ec^6*\[Rho]^5 + 12569600*Ec^7*\[Rho]^5 - 
        5999360*Ec^8*\[Rho]^5 + 1269760*Ec^9*\[Rho]^5 + 2019*\[Rho]^6 - 
        32304*Ec*\[Rho]^6 + 226128*Ec^2*\[Rho]^6 - 904512*Ec^3*\[Rho]^6 + 
        2261280*Ec^4*\[Rho]^6 - 3618048*Ec^5*\[Rho]^6 + 
        3618048*Ec^6*\[Rho]^6 - 2067456*Ec^7*\[Rho]^6 + 
        516864*Ec^8*\[Rho]^6 + 60*(1 - 2*Ec)^8*\[Rho]*(112 + 320*\[Rho] - 
          115*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*\[Rho]*
         (112 + 320*\[Rho] - 115*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]]))))/
  (18000*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m2*((533 - 6588*Ec + 34092*Ec^2 - 93984*Ec^3 + 140928*Ec^4 - 86400*Ec^5 - 
      59904*Ec^6 + 155136*Ec^7 - 122112*Ec^8 + 41984*Ec^9 - 3072*Ec^10 - 
      1032*\[Rho] + 12384*Ec*\[Rho] - 61920*Ec^2*\[Rho] + 
      162816*Ec^3*\[Rho] - 227712*Ec^4*\[Rho] + 127488*Ec^5*\[Rho] + 
      62976*Ec^6*\[Rho] - 122880*Ec^7*\[Rho] + 49152*Ec^8*\[Rho] + 
      720*\[Rho]^2 - 9288*Ec*\[Rho]^2 + 50328*Ec^2*\[Rho]^2 - 
      143328*Ec^3*\[Rho]^2 + 233472*Ec^4*\[Rho]^2 - 221184*Ec^5*\[Rho]^2 + 
      113280*Ec^6*\[Rho]^2 - 24576*Ec^7*\[Rho]^2 - 56*\[Rho]^3 + 
      672*Ec*\[Rho]^3 - 3360*Ec^2*\[Rho]^3 + 2048*Ec^3*\[Rho]^3 + 
      9024*Ec^4*\[Rho]^3 - 28416*Ec^5*\[Rho]^3 + 30976*Ec^6*\[Rho]^3 - 
      12288*Ec^7*\[Rho]^3 - 165*\[Rho]^4 + 1980*Ec*\[Rho]^4 - 
      9900*Ec^2*\[Rho]^4 + 26400*Ec^3*\[Rho]^4 - 39600*Ec^4*\[Rho]^4 + 
      31680*Ec^5*\[Rho]^4 - 10560*Ec^6*\[Rho]^4 - 12*(1 - 2*Ec)^6*
       (8 + 27*\[Rho]^2)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(8 + 27*\[Rho]^2)*
       Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
        128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
        16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
        72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
        32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
        4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
       (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) - 
    (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (533 - 6588*Ec + 34092*Ec^2 - 93984*Ec^3 + 140928*Ec^4 - 86400*Ec^5 - 
        59904*Ec^6 + 155136*Ec^7 - 122112*Ec^8 + 41984*Ec^9 - 3072*Ec^10 - 
        1032*\[Rho] + 12384*Ec*\[Rho] - 61920*Ec^2*\[Rho] + 
        162816*Ec^3*\[Rho] - 227712*Ec^4*\[Rho] + 127488*Ec^5*\[Rho] + 
        62976*Ec^6*\[Rho] - 122880*Ec^7*\[Rho] + 49152*Ec^8*\[Rho] + 
        720*\[Rho]^2 - 9288*Ec*\[Rho]^2 + 50328*Ec^2*\[Rho]^2 - 
        143328*Ec^3*\[Rho]^2 + 233472*Ec^4*\[Rho]^2 - 221184*Ec^5*\[Rho]^2 + 
        113280*Ec^6*\[Rho]^2 - 24576*Ec^7*\[Rho]^2 - 56*\[Rho]^3 + 
        672*Ec*\[Rho]^3 - 3360*Ec^2*\[Rho]^3 + 2048*Ec^3*\[Rho]^3 + 
        9024*Ec^4*\[Rho]^3 - 28416*Ec^5*\[Rho]^3 + 30976*Ec^6*\[Rho]^3 - 
        12288*Ec^7*\[Rho]^3 - 165*\[Rho]^4 + 1980*Ec*\[Rho]^4 - 
        9900*Ec^2*\[Rho]^4 + 26400*Ec^3*\[Rho]^4 - 39600*Ec^4*\[Rho]^4 + 
        31680*Ec^5*\[Rho]^4 - 10560*Ec^6*\[Rho]^4 - 12*(1 - 2*Ec)^6*
         (8 + 27*\[Rho]^2)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(8 + 27*\[Rho]^2)*
         Log[\[Rho]]) - (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (1551 - 18612*Ec + 93060*Ec^2 - 259200*Ec^3 + 510720*Ec^4 - 
        1032384*Ec^5 + 2227968*Ec^6 - 3621120*Ec^7 + 3590400*Ec^8 - 
        1904640*Ec^9 + 420864*Ec^10 - 12288*Ec^11 - 9965*\[Rho] + 
        127260*Ec*\[Rho] - 682380*Ec^2*\[Rho] + 1966560*Ec^3*\[Rho] - 
        3171360*Ec^4*\[Rho] + 2434560*Ec^5*\[Rho] + 382080*Ec^6*\[Rho] - 
        2557440*Ec^7*\[Rho] + 2215680*Ec^8*\[Rho] - 711680*Ec^9*\[Rho] - 
        15360*Ec^10*\[Rho] + 13440*\[Rho]^2 - 168120*Ec*\[Rho]^2 + 
        881640*Ec^2*\[Rho]^2 - 2482080*Ec^3*\[Rho]^2 + 
        3988320*Ec^4*\[Rho]^2 - 3567360*Ec^5*\[Rho]^2 + 
        1560960*Ec^6*\[Rho]^2 - 238080*Ec^7*\[Rho]^2 + 84480*Ec^8*\[Rho]^2 - 
        92160*Ec^9*\[Rho]^2 - 3360*\[Rho]^3 + 43560*Ec*\[Rho]^3 - 
        237240*Ec^2*\[Rho]^3 + 627360*Ec^3*\[Rho]^3 - 880800*Ec^4*\[Rho]^3 + 
        731520*Ec^5*\[Rho]^3 - 458880*Ec^6*\[Rho]^3 + 284160*Ec^7*\[Rho]^3 - 
        99840*Ec^8*\[Rho]^3 - 3535*\[Rho]^4 + 42420*Ec*\[Rho]^4 - 
        212100*Ec^2*\[Rho]^4 + 647680*Ec^3*\[Rho]^4 - 1130160*Ec^4*\[Rho]^4 + 
        1165440*Ec^5*\[Rho]^4 - 650560*Ec^6*\[Rho]^4 + 149760*Ec^7*\[Rho]^4 + 
        1869*\[Rho]^5 - 22428*Ec*\[Rho]^5 + 112140*Ec^2*\[Rho]^5 - 
        299040*Ec^3*\[Rho]^5 + 448560*Ec^4*\[Rho]^5 - 358848*Ec^5*\[Rho]^5 + 
        119616*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*\[Rho]*(64 - 57*\[Rho] + 
          27*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]*
         (64 - 57*\[Rho] + 27*\[Rho]^2)*Log[\[Rho]]) + 
      5*\[CapitalLambda]bh*(125 - 2518*Ec + 20484*Ec^2 - 89784*Ec^3 + 
        235968*Ec^4 - 400512*Ec^5 + 521472*Ec^6 - 726528*Ec^7 + 
        1060608*Ec^8 - 1102336*Ec^9 + 625664*Ec^10 - 141312*Ec^11 - 
        947*\[Rho] + 16330*Ec*\[Rho] - 119484*Ec^2*\[Rho] + 
        484296*Ec^3*\[Rho] - 1182048*Ec^4*\[Rho] + 1750848*Ec^5*\[Rho] - 
        1468800*Ec^6*\[Rho] + 509184*Ec^7*\[Rho] + 149760*Ec^8*\[Rho] - 
        212480*Ec^9*\[Rho] + 87040*Ec^10*\[Rho] - 6144*Ec^11*\[Rho] + 
        1008*\[Rho]^2 - 16776*Ec*\[Rho]^2 + 119304*Ec^2*\[Rho]^2 - 
        472272*Ec^3*\[Rho]^2 + 1118880*Ec^4*\[Rho]^2 - 
        1601088*Ec^5*\[Rho]^2 + 1353600*Ec^6*\[Rho]^2 - 
        652032*Ec^7*\[Rho]^2 + 173568*Ec^8*\[Rho]^2 - 21504*Ec^9*\[Rho]^2 - 
        368*\[Rho]^3 + 7096*Ec*\[Rho]^3 - 56184*Ec^2*\[Rho]^3 + 
        241712*Ec^3*\[Rho]^3 - 581344*Ec^4*\[Rho]^3 + 825024*Ec^5*\[Rho]^3 - 
        718976*Ec^6*\[Rho]^3 + 347392*Ec^7*\[Rho]^3 - 66048*Ec^8*\[Rho]^3 - 
        9216*Ec^9*\[Rho]^3 + 83*\[Rho]^4 - 1162*Ec*\[Rho]^4 + 
        6972*Ec^2*\[Rho]^4 - 23240*Ec^3*\[Rho]^4 + 16240*Ec^4*\[Rho]^4 + 
        17376*Ec^5*\[Rho]^4 - 67648*Ec^6*\[Rho]^4 + 68480*Ec^7*\[Rho]^4 - 
        24576*Ec^8*\[Rho]^4 + 99*\[Rho]^5 - 1386*Ec*\[Rho]^5 + 
        8316*Ec^2*\[Rho]^5 - 27720*Ec^3*\[Rho]^5 + 55440*Ec^4*\[Rho]^5 - 
        66528*Ec^5*\[Rho]^5 + 44352*Ec^6*\[Rho]^5 - 12672*Ec^7*\[Rho]^5 - 
        12*(-1 + 2*Ec)^7*(-32 + 128*\[Rho] - 111*\[Rho]^2 + 81*\[Rho]^3)*
         Log[1 - 2*Ec] + 12*(-1 + 2*Ec)^7*(-32 + 128*\[Rho] - 111*\[Rho]^2 + 
          81*\[Rho]^3)*Log[\[Rho]]))))/(720*(1 - 2*Ec)^5*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r4*((1530 - 21420*Ec + 128520*Ec^2 - 428400*Ec^3 + 856800*Ec^4 - 
      1028160*Ec^5 + 685440*Ec^6 - 195840*Ec^7 - 3275*\[Rho] + 
      46150*Ec*\[Rho] - 279000*Ec^2*\[Rho] + 931680*Ec^3*\[Rho] - 
      1817400*Ec^4*\[Rho] + 1905360*Ec^5*\[Rho] - 458400*Ec^6*\[Rho] - 
      1339200*Ec^7*\[Rho] + 1741440*Ec^8*\[Rho] - 992000*Ec^9*\[Rho] + 
      340480*Ec^10*\[Rho] - 76800*Ec^11*\[Rho] + 1800*\[Rho]^2 - 
      25200*Ec*\[Rho]^2 + 151200*Ec^2*\[Rho]^2 - 503520*Ec^3*\[Rho]^2 + 
      1014480*Ec^4*\[Rho]^2 - 1284576*Ec^5*\[Rho]^2 + 1078272*Ec^6*\[Rho]^2 - 
      695808*Ec^7*\[Rho]^2 + 387840*Ec^8*\[Rho]^2 - 127488*Ec^9*\[Rho]^2 - 
      3600*\[Rho]^3 + 53100*Ec*\[Rho]^3 - 337500*Ec^2*\[Rho]^3 + 
      1242120*Ec^3*\[Rho]^3 - 2941560*Ec^4*\[Rho]^3 + 4621200*Ec^5*\[Rho]^3 - 
      4687584*Ec^6*\[Rho]^3 + 2776896*Ec^7*\[Rho]^3 - 731136*Ec^8*\[Rho]^3 + 
      5750*\[Rho]^4 - 80500*Ec*\[Rho]^4 + 483000*Ec^2*\[Rho]^4 - 
      1681280*Ec^3*\[Rho]^4 + 3701200*Ec^4*\[Rho]^4 - 5235360*Ec^5*\[Rho]^4 + 
      4571840*Ec^6*\[Rho]^4 - 2227840*Ec^7*\[Rho]^4 + 460800*Ec^8*\[Rho]^4 - 
      2205*\[Rho]^5 + 30870*Ec*\[Rho]^5 - 185220*Ec^2*\[Rho]^5 + 
      617400*Ec^3*\[Rho]^5 - 1234800*Ec^4*\[Rho]^5 + 1481760*Ec^5*\[Rho]^5 - 
      987840*Ec^6*\[Rho]^5 + 282240*Ec^7*\[Rho]^5 - 150*(-1 + 2*Ec)^7*\[Rho]*
       (1 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 150*(-1 + 2*Ec)^7*\[Rho]*
       (1 + 9*\[Rho]^2)*Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
        128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
        16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
        72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
        32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
        4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
       (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) - 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1530 - 21420*Ec + 128520*Ec^2 - 
        428400*Ec^3 + 856800*Ec^4 - 1028160*Ec^5 + 685440*Ec^6 - 
        195840*Ec^7 - 3275*\[Rho] + 46150*Ec*\[Rho] - 279000*Ec^2*\[Rho] + 
        931680*Ec^3*\[Rho] - 1817400*Ec^4*\[Rho] + 1905360*Ec^5*\[Rho] - 
        458400*Ec^6*\[Rho] - 1339200*Ec^7*\[Rho] + 1741440*Ec^8*\[Rho] - 
        992000*Ec^9*\[Rho] + 340480*Ec^10*\[Rho] - 76800*Ec^11*\[Rho] + 
        1800*\[Rho]^2 - 25200*Ec*\[Rho]^2 + 151200*Ec^2*\[Rho]^2 - 
        503520*Ec^3*\[Rho]^2 + 1014480*Ec^4*\[Rho]^2 - 
        1284576*Ec^5*\[Rho]^2 + 1078272*Ec^6*\[Rho]^2 - 
        695808*Ec^7*\[Rho]^2 + 387840*Ec^8*\[Rho]^2 - 127488*Ec^9*\[Rho]^2 - 
        3600*\[Rho]^3 + 53100*Ec*\[Rho]^3 - 337500*Ec^2*\[Rho]^3 + 
        1242120*Ec^3*\[Rho]^3 - 2941560*Ec^4*\[Rho]^3 + 
        4621200*Ec^5*\[Rho]^3 - 4687584*Ec^6*\[Rho]^3 + 
        2776896*Ec^7*\[Rho]^3 - 731136*Ec^8*\[Rho]^3 + 5750*\[Rho]^4 - 
        80500*Ec*\[Rho]^4 + 483000*Ec^2*\[Rho]^4 - 1681280*Ec^3*\[Rho]^4 + 
        3701200*Ec^4*\[Rho]^4 - 5235360*Ec^5*\[Rho]^4 + 
        4571840*Ec^6*\[Rho]^4 - 2227840*Ec^7*\[Rho]^4 + 
        460800*Ec^8*\[Rho]^4 - 2205*\[Rho]^5 + 30870*Ec*\[Rho]^5 - 
        185220*Ec^2*\[Rho]^5 + 617400*Ec^3*\[Rho]^5 - 1234800*Ec^4*\[Rho]^5 + 
        1481760*Ec^5*\[Rho]^5 - 987840*Ec^6*\[Rho]^5 + 282240*Ec^7*\[Rho]^5 - 
        150*(-1 + 2*Ec)^7*\[Rho]*(1 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
        150*(-1 + 2*Ec)^7*\[Rho]*(1 + 9*\[Rho]^2)*Log[\[Rho]]) + 
      5*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*(525 - 8790*Ec + 
        62820*Ec^2 - 246000*Ec^3 + 550320*Ec^4 - 594240*Ec^5 - 174720*Ec^6 + 
        1505280*Ec^7 - 2208000*Ec^8 + 1743360*Ec^9 - 875520*Ec^10 + 
        307200*Ec^11 - 61440*Ec^12 + 340*\[Rho] - 4460*Ec*\[Rho] + 
        24660*Ec^2*\[Rho] - 74040*Ec^3*\[Rho] + 125400*Ec^4*\[Rho] - 
        90960*Ec^5*\[Rho] - 89760*Ec^6*\[Rho] + 319680*Ec^7*\[Rho] - 
        385920*Ec^8*\[Rho] + 236800*Ec^9*\[Rho] - 74240*Ec^10*\[Rho] + 
        15360*Ec^11*\[Rho] - 720*\[Rho]^2 + 9000*Ec*\[Rho]^2 - 
        46440*Ec^2*\[Rho]^2 + 129120*Ec^3*\[Rho]^2 - 220920*Ec^4*\[Rho]^2 + 
        301968*Ec^5*\[Rho]^2 - 499968*Ec^6*\[Rho]^2 + 859008*Ec^7*\[Rho]^2 - 
        1017216*Ec^8*\[Rho]^2 + 678144*Ec^9*\[Rho]^2 - 
        193536*Ec^10*\[Rho]^2 - 1470*\[Rho]^3 + 21120*Ec*\[Rho]^3 - 
        130500*Ec^2*\[Rho]^3 + 465240*Ec^3*\[Rho]^3 - 1046280*Ec^4*\[Rho]^3 + 
        1490352*Ec^5*\[Rho]^3 - 1232064*Ec^6*\[Rho]^3 + 
        386688*Ec^7*\[Rho]^3 + 177792*Ec^8*\[Rho]^3 - 135936*Ec^9*\[Rho]^3 + 
        1955*\[Rho]^4 - 27370*Ec*\[Rho]^4 + 164220*Ec^2*\[Rho]^4 - 
        570560*Ec^3*\[Rho]^4 + 1241080*Ec^4*\[Rho]^4 - 
        1719024*Ec^5*\[Rho]^4 + 1458464*Ec^6*\[Rho]^4 - 
        683968*Ec^7*\[Rho]^4 + 133632*Ec^8*\[Rho]^4 - 630*\[Rho]^5 + 
        8820*Ec*\[Rho]^5 - 52920*Ec^2*\[Rho]^5 + 176400*Ec^3*\[Rho]^5 - 
        352800*Ec^4*\[Rho]^5 + 423360*Ec^5*\[Rho]^5 - 282240*Ec^6*\[Rho]^5 + 
        80640*Ec^7*\[Rho]^5 - 30*(-1 + 2*Ec)^7*(-24 + 5*\[Rho] - 
          18*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] + 30*(-1 + 2*Ec)^7*
         (-24 + 5*\[Rho] - 18*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) - 
      \[CapitalLambda]bh*(3060 - 48960*Ec + 342720*Ec^2 - 1370880*Ec^3 + 
        3427200*Ec^4 - 5483520*Ec^5 + 5483520*Ec^6 - 3133440*Ec^7 + 
        783360*Ec^8 - 3102*\[Rho] + 37752*Ec*\[Rho] - 169224*Ec^2*\[Rho] + 
        233376*Ec^3*\[Rho] + 720000*Ec^4*\[Rho] - 3487296*Ec^5*\[Rho] + 
        5237376*Ec^6*\[Rho] - 110592*Ec^7*\[Rho] - 11277312*Ec^8*\[Rho] + 
        18769920*Ec^9*\[Rho] - 16343040*Ec^10*\[Rho] + 9216000*Ec^11*\[Rho] - 
        3563520*Ec^12*\[Rho] + 737280*Ec^13*\[Rho] + 3475*\[Rho]^2 - 
        49900*Ec*\[Rho]^2 + 303700*Ec^2*\[Rho]^2 - 1002000*Ec^3*\[Rho]^2 + 
        1882680*Ec^4*\[Rho]^2 - 1853952*Ec^5*\[Rho]^2 + 
        498432*Ec^6*\[Rho]^2 + 723456*Ec^7*\[Rho]^2 - 811008*Ec^8*\[Rho]^2 + 
        523264*Ec^9*\[Rho]^2 - 160768*Ec^10*\[Rho]^2 - 
        217088*Ec^11*\[Rho]^2 + 153600*Ec^12*\[Rho]^2 - 1350*\[Rho]^3 + 
        10800*Ec*\[Rho]^3 + 10800*Ec^2*\[Rho]^3 - 446400*Ec^3*\[Rho]^3 + 
        2414760*Ec^4*\[Rho]^3 - 7065024*Ec^5*\[Rho]^3 + 
        13372512*Ec^6*\[Rho]^3 - 17306112*Ec^7*\[Rho]^3 + 
        15060864*Ec^8*\[Rho]^3 - 7965696*Ec^9*\[Rho]^3 + 
        1939968*Ec^10*\[Rho]^3 - 7500*\[Rho]^4 + 128100*Ec*\[Rho]^4 - 
        961500*Ec^2*\[Rho]^4 + 4148400*Ec^3*\[Rho]^4 - 
        11614680*Ec^4*\[Rho]^4 + 22455360*Ec^5*\[Rho]^4 - 
        30612768*Ec^6*\[Rho]^4 + 28670208*Ec^7*\[Rho]^4 - 
        16849536*Ec^8*\[Rho]^4 + 5167104*Ec^9*\[Rho]^4 - 
        483840*Ec^10*\[Rho]^4 + 6740*\[Rho]^5 - 107840*Ec*\[Rho]^5 + 
        754880*Ec^2*\[Rho]^5 - 3019520*Ec^3*\[Rho]^5 + 
        7807160*Ec^4*\[Rho]^5 - 13593920*Ec^5*\[Rho]^5 + 
        15941120*Ec^6*\[Rho]^5 - 11901440*Ec^7*\[Rho]^5 + 
        5048960*Ec^8*\[Rho]^5 - 921600*Ec^9*\[Rho]^5 - 1323*\[Rho]^6 + 
        21168*Ec*\[Rho]^6 - 148176*Ec^2*\[Rho]^6 + 592704*Ec^3*\[Rho]^6 - 
        1481760*Ec^4*\[Rho]^6 + 2370816*Ec^5*\[Rho]^6 - 
        2370816*Ec^6*\[Rho]^6 + 1354752*Ec^7*\[Rho]^6 - 
        338688*Ec^8*\[Rho]^6 + 30*(1 - 2*Ec)^8*\[Rho]*(-198 + 95*\[Rho] - 
          180*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 30*(1 - 2*Ec)^8*\[Rho]*
         (-198 + 95*\[Rho] - 180*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]))))/
  (2250*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r1*((5635 - 81290*Ec + 504540*Ec^2 - 1793160*Ec^3 + 4224000*Ec^4 - 
      7703040*Ec^5 + 12602880*Ec^6 - 18017280*Ec^7 + 18597120*Ec^8 - 
      10995200*Ec^9 + 2237440*Ec^10 + 460800*Ec^11 + 4200*\[Rho] - 
      58800*Ec*\[Rho] + 352800*Ec^2*\[Rho] - 1008960*Ec^3*\[Rho] + 
      627840*Ec^4*\[Rho] + 4676352*Ec^5*\[Rho] - 15757824*Ec^6*\[Rho] + 
      23172096*Ec^7*\[Rho] - 17264640*Ec^8*\[Rho] + 5308416*Ec^9*\[Rho] + 
      13680*\[Rho]^2 - 196920*Ec*\[Rho]^2 + 1219320*Ec^2*\[Rho]^2 - 
      4795440*Ec^3*\[Rho]^2 + 12961920*Ec^4*\[Rho]^2 - 
      23587200*Ec^5*\[Rho]^2 + 27297408*Ec^6*\[Rho]^2 - 
      17924352*Ec^7*\[Rho]^2 + 5087232*Ec^8*\[Rho]^2 - 58600*\[Rho]^3 + 
      820400*Ec*\[Rho]^3 - 4922400*Ec^2*\[Rho]^3 + 17632960*Ec^3*\[Rho]^3 - 
      40395200*Ec^4*\[Rho]^3 + 60247680*Ec^5*\[Rho]^3 - 
      56116480*Ec^6*\[Rho]^3 + 29672960*Ec^7*\[Rho]^3 - 
      6819840*Ec^8*\[Rho]^3 + 35085*\[Rho]^4 - 491190*Ec*\[Rho]^4 + 
      2947140*Ec^2*\[Rho]^4 - 9823800*Ec^3*\[Rho]^4 + 
      19647600*Ec^4*\[Rho]^4 - 23577120*Ec^5*\[Rho]^4 + 
      15718080*Ec^6*\[Rho]^4 - 4490880*Ec^7*\[Rho]^4 + 
      300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
      300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]])) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (15*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(1011 - 14154*Ec + 84924*Ec^2 - 
        282280*Ec^3 + 554880*Ec^4 - 609728*Ec^5 + 203392*Ec^6 + 453888*Ec^7 - 
        958720*Ec^8 + 1164800*Ec^9 - 1041408*Ec^10 + 612352*Ec^11 - 
        172032*Ec^12 + 335*\[Rho] - 5170*Ec*\[Rho] + 34380*Ec^2*\[Rho] - 
        113640*Ec^3*\[Rho] + 111840*Ec^4*\[Rho] + 538560*Ec^5*\[Rho] - 
        2440320*Ec^6*\[Rho] + 4765440*Ec^7*\[Rho] - 5233920*Ec^8*\[Rho] + 
        3192320*Ec^9*\[Rho] - 885760*Ec^10*\[Rho] + 30720*Ec^11*\[Rho] - 
        2240*\[Rho]^2 + 30760*Ec*\[Rho]^2 - 180360*Ec^2*\[Rho]^2 + 
        576720*Ec^3*\[Rho]^2 - 1113120*Ec^4*\[Rho]^2 + 
        1536192*Ec^5*\[Rho]^2 - 2223744*Ec^6*\[Rho]^2 + 
        3625728*Ec^7*\[Rho]^2 - 4419072*Ec^8*\[Rho]^2 + 
        3066880*Ec^9*\[Rho]^2 - 905216*Ec^10*\[Rho]^2 - 4080*\[Rho]^3 + 
        57480*Ec*\[Rho]^3 - 347400*Ec^2*\[Rho]^3 + 1254800*Ec^3*\[Rho]^3 - 
        2853920*Ec^4*\[Rho]^3 + 3874368*Ec^5*\[Rho]^3 - 
        2523008*Ec^6*\[Rho]^3 - 338176*Ec^7*\[Rho]^3 + 
        1544704*Ec^8*\[Rho]^3 - 683008*Ec^9*\[Rho]^3 + 8845*\[Rho]^4 - 
        123830*Ec*\[Rho]^4 + 742980*Ec^2*\[Rho]^4 - 2632280*Ec^3*\[Rho]^4 + 
        5841360*Ec^4*\[Rho]^4 - 8295712*Ec^5*\[Rho]^4 + 
        7265216*Ec^6*\[Rho]^4 - 3561600*Ec^7*\[Rho]^4 + 
        742912*Ec^8*\[Rho]^4 - 3871*\[Rho]^5 + 54194*Ec*\[Rho]^5 - 
        325164*Ec^2*\[Rho]^5 + 1083880*Ec^3*\[Rho]^5 - 
        2167760*Ec^4*\[Rho]^5 + 2601312*Ec^5*\[Rho]^5 - 
        1734208*Ec^6*\[Rho]^5 + 495488*Ec^7*\[Rho]^5 - 
        60*(-1 + 2*Ec)^7*\[Rho]*(-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] + 
        60*(-1 + 2*Ec)^7*\[Rho]*(-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) - 
      2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (5635 - 81290*Ec + 504540*Ec^2 - 1793160*Ec^3 + 4224000*Ec^4 - 
        7703040*Ec^5 + 12602880*Ec^6 - 18017280*Ec^7 + 18597120*Ec^8 - 
        10995200*Ec^9 + 2237440*Ec^10 + 460800*Ec^11 + 4200*\[Rho] - 
        58800*Ec*\[Rho] + 352800*Ec^2*\[Rho] - 1008960*Ec^3*\[Rho] + 
        627840*Ec^4*\[Rho] + 4676352*Ec^5*\[Rho] - 15757824*Ec^6*\[Rho] + 
        23172096*Ec^7*\[Rho] - 17264640*Ec^8*\[Rho] + 5308416*Ec^9*\[Rho] + 
        13680*\[Rho]^2 - 196920*Ec*\[Rho]^2 + 1219320*Ec^2*\[Rho]^2 - 
        4795440*Ec^3*\[Rho]^2 + 12961920*Ec^4*\[Rho]^2 - 
        23587200*Ec^5*\[Rho]^2 + 27297408*Ec^6*\[Rho]^2 - 
        17924352*Ec^7*\[Rho]^2 + 5087232*Ec^8*\[Rho]^2 - 58600*\[Rho]^3 + 
        820400*Ec*\[Rho]^3 - 4922400*Ec^2*\[Rho]^3 + 17632960*Ec^3*\[Rho]^3 - 
        40395200*Ec^4*\[Rho]^3 + 60247680*Ec^5*\[Rho]^3 - 
        56116480*Ec^6*\[Rho]^3 + 29672960*Ec^7*\[Rho]^3 - 
        6819840*Ec^8*\[Rho]^3 + 35085*\[Rho]^4 - 491190*Ec*\[Rho]^4 + 
        2947140*Ec^2*\[Rho]^4 - 9823800*Ec^3*\[Rho]^4 + 
        19647600*Ec^4*\[Rho]^4 - 23577120*Ec^5*\[Rho]^4 + 
        15718080*Ec^6*\[Rho]^4 - 4490880*Ec^7*\[Rho]^4 + 
        300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
        300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[\[Rho]]) - 
      \[CapitalLambda]bh*(32531 - 574256*Ec + 4449872*Ec^2 - 19806528*Ec^3 + 
        55563600*Ec^4 - 101202432*Ec^5 + 118344192*Ec^6 - 83595264*Ec^7 + 
        28452096*Ec^8 + 7024640*Ec^9 - 24227840*Ec^10 + 30556160*Ec^11 - 
        20828160*Ec^12 + 5898240*Ec^13 - 14645*\[Rho] + 217520*Ec*\[Rho] - 
        1388240*Ec^2*\[Rho] + 4925760*Ec^3*\[Rho] - 10841040*Ec^4*\[Rho] + 
        17481216*Ec^5*\[Rho] - 29546496*Ec^6*\[Rho] + 57280512*Ec^7*\[Rho] - 
        88624896*Ec^8*\[Rho] + 86929408*Ec^9*\[Rho] - 47067136*Ec^10*\[Rho] + 
        9846784*Ec^11*\[Rho] + 921600*Ec^12*\[Rho] - 4320*\[Rho]^2 + 
        49320*Ec*\[Rho]^2 - 186840*Ec^2*\[Rho]^2 + 8160*Ec^3*\[Rho]^2 + 
        4033920*Ec^4*\[Rho]^2 - 23227008*Ec^5*\[Rho]^2 + 
        67163904*Ec^6*\[Rho]^2 - 113647104*Ec^7*\[Rho]^2 + 
        114751488*Ec^8*\[Rho]^2 - 64684032*Ec^9*\[Rho]^2 + 
        15968256*Ec^10*\[Rho]^2 - 61520*\[Rho]^3 + 1000520*Ec*\[Rho]^3 - 
        7133240*Ec^2*\[Rho]^3 + 29137760*Ec^3*\[Rho]^3 - 
        80130560*Ec^4*\[Rho]^3 + 159082880*Ec^5*\[Rho]^3 - 
        229158656*Ec^6*\[Rho]^3 + 230283776*Ec^7*\[Rho]^3 - 
        146481152*Ec^8*\[Rho]^3 + 50946048*Ec^9*\[Rho]^3 - 
        6789120*Ec^10*\[Rho]^3 + 69005*\[Rho]^4 - 1104080*Ec*\[Rho]^4 + 
        7728560*Ec^2*\[Rho]^4 - 30914240*Ec^3*\[Rho]^4 + 
        82070720*Ec^4*\[Rho]^4 - 148263680*Ec^5*\[Rho]^4 + 
        183203840*Ec^6*\[Rho]^4 - 145771520*Ec^7*\[Rho]^4 + 
        67132160*Ec^8*\[Rho]^4 - 13639680*Ec^9*\[Rho]^4 - 21051*\[Rho]^5 + 
        336816*Ec*\[Rho]^5 - 2357712*Ec^2*\[Rho]^5 + 9430848*Ec^3*\[Rho]^5 - 
        23577120*Ec^4*\[Rho]^5 + 37723392*Ec^5*\[Rho]^5 - 
        37723392*Ec^6*\[Rho]^5 + 21556224*Ec^7*\[Rho]^5 - 
        5389056*Ec^8*\[Rho]^5 + 60*(1 - 2*Ec)^8*(-448 - 140*\[Rho] - 
          165*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 
        60*(1 - 2*Ec)^8*(-448 - 140*\[Rho] - 165*\[Rho]^2 + 135*\[Rho]^3)*
         Log[\[Rho]]))))/(18000*(1 - 2*Ec)^6*mb^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r3*(-((3240 - 45360*Ec + 272160*Ec^2 - 907200*Ec^3 + 1814400*Ec^4 - 
       2177280*Ec^5 + 1451520*Ec^6 - 414720*Ec^7 - 4175*\[Rho] + 
       52450*Ec*\[Rho] - 272700*Ec^2*\[Rho] + 737640*Ec^3*\[Rho] - 
       1029600*Ec^4*\[Rho] + 502080*Ec^5*\[Rho] + 278400*Ec^6*\[Rho] + 
       172800*Ec^7*\[Rho] - 1370880*Ec^8*\[Rho] + 1292800*Ec^9*\[Rho] - 
       220160*Ec^10*\[Rho] - 153600*Ec^11*\[Rho] + 2400*\[Rho]^2 - 
       33600*Ec*\[Rho]^2 + 201600*Ec^2*\[Rho]^2 - 694560*Ec^3*\[Rho]^2 + 
       1616640*Ec^4*\[Rho]^2 - 2936448*Ec^5*\[Rho]^2 + 
       4409856*Ec^6*\[Rho]^2 - 4944384*Ec^7*\[Rho]^2 + 
       3409920*Ec^8*\[Rho]^2 - 1050624*Ec^9*\[Rho]^2 - 8100*\[Rho]^3 + 
       118800*Ec*\[Rho]^3 - 750600*Ec^2*\[Rho]^3 + 2709360*Ec^3*\[Rho]^3 - 
       6288480*Ec^4*\[Rho]^3 + 9792000*Ec^5*\[Rho]^3 - 
       9954432*Ec^6*\[Rho]^3 + 5937408*Ec^7*\[Rho]^3 - 
       1571328*Ec^8*\[Rho]^3 + 9800*\[Rho]^4 - 137200*Ec*\[Rho]^4 + 
       823200*Ec^2*\[Rho]^4 - 2831840*Ec^3*\[Rho]^4 + 6203200*Ec^4*\[Rho]^4 - 
       8710080*Ec^5*\[Rho]^4 + 7521920*Ec^6*\[Rho]^4 - 
       3608320*Ec^7*\[Rho]^4 + 729600*Ec^8*\[Rho]^4 - 3165*\[Rho]^5 + 
       44310*Ec*\[Rho]^5 - 265860*Ec^2*\[Rho]^5 + 886200*Ec^3*\[Rho]^5 - 
       1772400*Ec^4*\[Rho]^5 + 2126880*Ec^5*\[Rho]^5 - 
       1417920*Ec^6*\[Rho]^5 + 405120*Ec^7*\[Rho]^5 - 
       300*(-1 + 2*Ec)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
       300*(-1 + 2*Ec)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[\[Rho]])*
      (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
        (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
         1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
         360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
         960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]))) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (3240 - 45360*Ec + 272160*Ec^2 - 907200*Ec^3 + 1814400*Ec^4 - 
        2177280*Ec^5 + 1451520*Ec^6 - 414720*Ec^7 - 4175*\[Rho] + 
        52450*Ec*\[Rho] - 272700*Ec^2*\[Rho] + 737640*Ec^3*\[Rho] - 
        1029600*Ec^4*\[Rho] + 502080*Ec^5*\[Rho] + 278400*Ec^6*\[Rho] + 
        172800*Ec^7*\[Rho] - 1370880*Ec^8*\[Rho] + 1292800*Ec^9*\[Rho] - 
        220160*Ec^10*\[Rho] - 153600*Ec^11*\[Rho] + 2400*\[Rho]^2 - 
        33600*Ec*\[Rho]^2 + 201600*Ec^2*\[Rho]^2 - 694560*Ec^3*\[Rho]^2 + 
        1616640*Ec^4*\[Rho]^2 - 2936448*Ec^5*\[Rho]^2 + 
        4409856*Ec^6*\[Rho]^2 - 4944384*Ec^7*\[Rho]^2 + 
        3409920*Ec^8*\[Rho]^2 - 1050624*Ec^9*\[Rho]^2 - 8100*\[Rho]^3 + 
        118800*Ec*\[Rho]^3 - 750600*Ec^2*\[Rho]^3 + 2709360*Ec^3*\[Rho]^3 - 
        6288480*Ec^4*\[Rho]^3 + 9792000*Ec^5*\[Rho]^3 - 
        9954432*Ec^6*\[Rho]^3 + 5937408*Ec^7*\[Rho]^3 - 
        1571328*Ec^8*\[Rho]^3 + 9800*\[Rho]^4 - 137200*Ec*\[Rho]^4 + 
        823200*Ec^2*\[Rho]^4 - 2831840*Ec^3*\[Rho]^4 + 
        6203200*Ec^4*\[Rho]^4 - 8710080*Ec^5*\[Rho]^4 + 
        7521920*Ec^6*\[Rho]^4 - 3608320*Ec^7*\[Rho]^4 + 
        729600*Ec^8*\[Rho]^4 - 3165*\[Rho]^5 + 44310*Ec*\[Rho]^5 - 
        265860*Ec^2*\[Rho]^5 + 886200*Ec^3*\[Rho]^5 - 1772400*Ec^4*\[Rho]^5 + 
        2126880*Ec^5*\[Rho]^5 - 1417920*Ec^6*\[Rho]^5 + 
        405120*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*\[Rho]*(-10 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*(-10 + 9*\[Rho]^2)*
         Log[\[Rho]]) + 5*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*
       (2211 - 33834*Ec + 223164*Ec^2 - 817320*Ec^3 + 1756800*Ec^4 - 
        2025984*Ec^5 + 462336*Ec^6 + 1972224*Ec^7 - 2722560*Ec^8 + 
        1497600*Ec^9 - 408576*Ec^10 + 190464*Ec^11 - 98304*Ec^12 - 
        3005*\[Rho] + 41830*Ec*\[Rho] - 249300*Ec^2*\[Rho] + 
        829560*Ec^3*\[Rho] - 1697760*Ec^4*\[Rho] + 2287680*Ec^5*\[Rho] - 
        2344320*Ec^6*\[Rho] + 2361600*Ec^7*\[Rho] - 2315520*Ec^8*\[Rho] + 
        1553920*Ec^9*\[Rho] - 496640*Ec^10*\[Rho] + 30720*Ec^11*\[Rho] + 
        1200*\[Rho]^2 - 16440*Ec*\[Rho]^2 + 96120*Ec^2*\[Rho]^2 - 
        301200*Ec^3*\[Rho]^2 + 523680*Ec^4*\[Rho]^2 - 417216*Ec^5*\[Rho]^2 - 
        211584*Ec^6*\[Rho]^2 + 1054464*Ec^7*\[Rho]^2 - 
        1463808*Ec^8*\[Rho]^2 + 1047552*Ec^9*\[Rho]^2 - 
        319488*Ec^10*\[Rho]^2 - 2040*\[Rho]^3 + 29640*Ec*\[Rho]^3 - 
        185400*Ec^2*\[Rho]^3 + 642960*Ec^3*\[Rho]^3 - 1393440*Ec^4*\[Rho]^3 + 
        1957056*Ec^5*\[Rho]^3 - 1617792*Ec^6*\[Rho]^3 + 
        463104*Ec^7*\[Rho]^3 + 308736*Ec^8*\[Rho]^3 - 211968*Ec^9*\[Rho]^3 + 
        2285*\[Rho]^4 - 31990*Ec*\[Rho]^4 + 191940*Ec^2*\[Rho]^4 - 
        656120*Ec^3*\[Rho]^4 + 1440400*Ec^4*\[Rho]^4 - 
        2034912*Ec^5*\[Rho]^4 + 1773632*Ec^6*\[Rho]^4 - 
        863104*Ec^7*\[Rho]^4 + 178176*Ec^8*\[Rho]^4 - 651*\[Rho]^5 + 
        9114*Ec*\[Rho]^5 - 54684*Ec^2*\[Rho]^5 + 182280*Ec^3*\[Rho]^5 - 
        364560*Ec^4*\[Rho]^5 + 437472*Ec^5*\[Rho]^5 - 291648*Ec^6*\[Rho]^5 + 
        83328*Ec^7*\[Rho]^5 - 60*(-1 + 2*Ec)^7*(-24 - 2*\[Rho] + 3*\[Rho]^2 + 
          9*\[Rho]^3)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^7*(-24 - 2*\[Rho] + 
          3*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) - \[CapitalLambda]bh*
       (6480 - 103680*Ec + 725760*Ec^2 - 2903040*Ec^3 + 7257600*Ec^4 - 
        11612160*Ec^5 + 11612160*Ec^6 - 6635520*Ec^7 + 1658880*Ec^8 + 
        26899*\[Rho] - 484624*Ec*\[Rho] + 3826288*Ec^2*\[Rho] - 
        17330112*Ec^3*\[Rho] + 49371600*Ec^4*\[Rho] - 90823488*Ec^5*\[Rho] + 
        105443328*Ec^6*\[Rho] - 69835776*Ec^7*\[Rho] + 17681664*Ec^8*\[Rho] + 
        3880960*Ec^9*\[Rho] - 471040*Ec^10*\[Rho] - 327680*Ec^11*\[Rho] - 
        2150400*Ec^12*\[Rho] + 1228800*Ec^13*\[Rho] - 37925*\[Rho]^2 + 
        590000*Ec*\[Rho]^2 - 3995600*Ec^2*\[Rho]^2 + 15355200*Ec^3*\[Rho]^2 - 
        36582960*Ec^4*\[Rho]^2 + 55663104*Ec^5*\[Rho]^2 - 
        55294464*Ec^6*\[Rho]^2 + 41330688*Ec^7*\[Rho]^2 - 
        35107584*Ec^8*\[Rho]^2 + 33206272*Ec^9*\[Rho]^2 - 
        20107264*Ec^10*\[Rho]^2 + 4734976*Ec^11*\[Rho]^2 + 
        307200*Ec^12*\[Rho]^2 + 10800*\[Rho]^3 - 185400*Ec*\[Rho]^3 + 
        1398600*Ec^2*\[Rho]^3 - 6064800*Ec^3*\[Rho]^3 + 
        16733280*Ec^4*\[Rho]^3 - 31527552*Ec^5*\[Rho]^3 + 
        44021376*Ec^6*\[Rho]^3 - 48754176*Ec^7*\[Rho]^3 + 
        41206272*Ec^8*\[Rho]^3 - 22315008*Ec^9*\[Rho]^3 + 
        5566464*Ec^10*\[Rho]^3 - 16000*\[Rho]^4 + 272200*Ec*\[Rho]^4 - 
        2035000*Ec^2*\[Rho]^4 + 8744800*Ec^3*\[Rho]^4 - 
        23988640*Ec^4*\[Rho]^4 + 45066880*Ec^5*\[Rho]^4 - 
        60091264*Ec^6*\[Rho]^4 + 55273984*Ec^7*\[Rho]^4 - 
        31702528*Ec^8*\[Rho]^4 + 9326592*Ec^9*\[Rho]^4 - 
        798720*Ec^10*\[Rho]^4 + 11645*\[Rho]^5 - 186320*Ec*\[Rho]^5 + 
        1304240*Ec^2*\[Rho]^5 - 5216960*Ec^3*\[Rho]^5 + 
        13299680*Ec^4*\[Rho]^5 - 23034560*Ec^5*\[Rho]^5 + 
        26792960*Ec^6*\[Rho]^5 - 19742720*Ec^7*\[Rho]^5 + 
        8218880*Ec^8*\[Rho]^5 - 1459200*Ec^9*\[Rho]^5 - 1899*\[Rho]^6 + 
        30384*Ec*\[Rho]^6 - 212688*Ec^2*\[Rho]^6 + 850752*Ec^3*\[Rho]^6 - 
        2126880*Ec^4*\[Rho]^6 + 3403008*Ec^5*\[Rho]^6 - 
        3403008*Ec^6*\[Rho]^6 + 1944576*Ec^7*\[Rho]^6 - 
        486144*Ec^8*\[Rho]^6 + 60*(1 - 2*Ec)^8*\[Rho]*(-452 - 140*\[Rho] - 
          105*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*\[Rho]*
         (-452 - 140*\[Rho] - 105*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]))))/
  (4500*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r2*(6*(255 - 3570*Ec + 21420*Ec^2 - 71400*Ec^3 + 142800*Ec^4 - 
      171360*Ec^5 + 114240*Ec^6 - 32640*Ec^7 - 200*\[Rho] + 1750*Ec*\[Rho] - 
      3150*Ec^2*\[Rho] - 20620*Ec^3*\[Rho] + 132100*Ec^4*\[Rho] - 
      356440*Ec^5*\[Rho] + 572400*Ec^6*\[Rho] - 602400*Ec^7*\[Rho] + 
      431040*Ec^8*\[Rho] - 208000*Ec^9*\[Rho] + 65280*Ec^10*\[Rho] - 
      12800*Ec^11*\[Rho] + 100*\[Rho]^2 - 1400*Ec*\[Rho]^2 + 
      8400*Ec^2*\[Rho]^2 - 26120*Ec^3*\[Rho]^2 + 39080*Ec^4*\[Rho]^2 - 
      6096*Ec^5*\[Rho]^2 - 66688*Ec^6*\[Rho]^2 + 92032*Ec^7*\[Rho]^2 - 
      44160*Ec^8*\[Rho]^2 + 4352*Ec^9*\[Rho]^2 - 150*\[Rho]^3 + 
      2550*Ec*\[Rho]^3 - 18450*Ec^2*\[Rho]^3 + 68020*Ec^3*\[Rho]^3 - 
      141260*Ec^4*\[Rho]^3 + 180600*Ec^5*\[Rho]^3 - 154064*Ec^6*\[Rho]^3 + 
      85216*Ec^7*\[Rho]^3 - 22656*Ec^8*\[Rho]^3 - 175*\[Rho]^4 + 
      2450*Ec*\[Rho]^4 - 14700*Ec^2*\[Rho]^4 + 56120*Ec^3*\[Rho]^4 - 
      137800*Ec^4*\[Rho]^4 + 205440*Ec^5*\[Rho]^4 - 188160*Ec^6*\[Rho]^4 + 
      98560*Ec^7*\[Rho]^4 - 22400*Ec^8*\[Rho]^4 + 170*\[Rho]^5 - 
      2380*Ec*\[Rho]^5 + 14280*Ec^2*\[Rho]^5 - 47600*Ec^3*\[Rho]^5 + 
      95200*Ec^4*\[Rho]^5 - 114240*Ec^5*\[Rho]^5 + 76160*Ec^6*\[Rho]^5 - 
      21760*Ec^7*\[Rho]^5 - 75*(-1 + 2*Ec)^7*\[Rho]*(-7 + 3*\[Rho]^2)*
       Log[1 - 2*Ec] + 75*(-1 + 2*Ec)^7*\[Rho]*(-7 + 3*\[Rho]^2)*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]])) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (12*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (255 - 3570*Ec + 21420*Ec^2 - 71400*Ec^3 + 142800*Ec^4 - 171360*Ec^5 + 
        114240*Ec^6 - 32640*Ec^7 - 200*\[Rho] + 1750*Ec*\[Rho] - 
        3150*Ec^2*\[Rho] - 20620*Ec^3*\[Rho] + 132100*Ec^4*\[Rho] - 
        356440*Ec^5*\[Rho] + 572400*Ec^6*\[Rho] - 602400*Ec^7*\[Rho] + 
        431040*Ec^8*\[Rho] - 208000*Ec^9*\[Rho] + 65280*Ec^10*\[Rho] - 
        12800*Ec^11*\[Rho] + 100*\[Rho]^2 - 1400*Ec*\[Rho]^2 + 
        8400*Ec^2*\[Rho]^2 - 26120*Ec^3*\[Rho]^2 + 39080*Ec^4*\[Rho]^2 - 
        6096*Ec^5*\[Rho]^2 - 66688*Ec^6*\[Rho]^2 + 92032*Ec^7*\[Rho]^2 - 
        44160*Ec^8*\[Rho]^2 + 4352*Ec^9*\[Rho]^2 - 150*\[Rho]^3 + 
        2550*Ec*\[Rho]^3 - 18450*Ec^2*\[Rho]^3 + 68020*Ec^3*\[Rho]^3 - 
        141260*Ec^4*\[Rho]^3 + 180600*Ec^5*\[Rho]^3 - 154064*Ec^6*\[Rho]^3 + 
        85216*Ec^7*\[Rho]^3 - 22656*Ec^8*\[Rho]^3 - 175*\[Rho]^4 + 
        2450*Ec*\[Rho]^4 - 14700*Ec^2*\[Rho]^4 + 56120*Ec^3*\[Rho]^4 - 
        137800*Ec^4*\[Rho]^4 + 205440*Ec^5*\[Rho]^4 - 188160*Ec^6*\[Rho]^4 + 
        98560*Ec^7*\[Rho]^4 - 22400*Ec^8*\[Rho]^4 + 170*\[Rho]^5 - 
        2380*Ec*\[Rho]^5 + 14280*Ec^2*\[Rho]^5 - 47600*Ec^3*\[Rho]^5 + 
        95200*Ec^4*\[Rho]^5 - 114240*Ec^5*\[Rho]^5 + 76160*Ec^6*\[Rho]^5 - 
        21760*Ec^7*\[Rho]^5 - 75*(-1 + 2*Ec)^7*\[Rho]*(-7 + 3*\[Rho]^2)*
         Log[1 - 2*Ec] + 75*(-1 + 2*Ec)^7*\[Rho]*(-7 + 3*\[Rho]^2)*
         Log[\[Rho]]) + 5*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*
       (1833 - 27102*Ec + 172692*Ec^2 - 612960*Ec^3 + 1293840*Ec^4 - 
        1547232*Ec^5 + 694848*Ec^6 + 657792*Ec^7 - 1159680*Ec^8 + 
        721920*Ec^9 - 288768*Ec^10 + 141312*Ec^11 - 49152*Ec^12 - 
        3940*\[Rho] + 55220*Ec*\[Rho] - 331740*Ec^2*\[Rho] + 
        1105320*Ec^3*\[Rho] - 2191080*Ec^4*\[Rho] + 2518320*Ec^5*\[Rho] - 
        1353120*Ec^6*\[Rho] - 179520*Ec^7*\[Rho] + 581760*Ec^8*\[Rho] - 
        183040*Ec^9*\[Rho] - 33280*Ec^10*\[Rho] + 15360*Ec^11*\[Rho] + 
        1860*\[Rho]^2 - 24960*Ec*\[Rho]^2 + 142200*Ec^2*\[Rho]^2 - 
        439200*Ec^3*\[Rho]^2 + 775560*Ec^4*\[Rho]^2 - 747312*Ec^5*\[Rho]^2 + 
        327552*Ec^6*\[Rho]^2 - 70272*Ec^7*\[Rho]^2 + 119424*Ec^8*\[Rho]^2 - 
        105216*Ec^9*\[Rho]^2 + 21504*Ec^10*\[Rho]^2 + 1110*\[Rho]^3 - 
        15000*Ec*\[Rho]^3 + 86220*Ec^2*\[Rho]^3 - 296520*Ec^3*\[Rho]^3 + 
        683640*Ec^4*\[Rho]^3 - 1034448*Ec^5*\[Rho]^3 + 922176*Ec^6*\[Rho]^3 - 
        373632*Ec^7*\[Rho]^3 - 21888*Ec^8*\[Rho]^3 + 48384*Ec^9*\[Rho]^3 - 
        1325*\[Rho]^4 + 18550*Ec*\[Rho]^4 - 111300*Ec^2*\[Rho]^4 + 
        389840*Ec^3*\[Rho]^4 - 857320*Ec^4*\[Rho]^4 + 1167216*Ec^5*\[Rho]^4 - 
        958496*Ec^6*\[Rho]^4 + 428992*Ec^7*\[Rho]^4 - 77568*Ec^8*\[Rho]^4 + 
        462*\[Rho]^5 - 6468*Ec*\[Rho]^5 + 38808*Ec^2*\[Rho]^5 - 
        129360*Ec^3*\[Rho]^5 + 258720*Ec^4*\[Rho]^5 - 310464*Ec^5*\[Rho]^5 + 
        206976*Ec^6*\[Rho]^5 - 59136*Ec^7*\[Rho]^5 - 30*(-1 + 2*Ec)^7*
         (-24 + \[Rho] + 18*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] + 
        30*(-1 + 2*Ec)^7*(-24 + \[Rho] + 18*\[Rho]^2 + 9*\[Rho]^3)*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3060 - 48960*Ec + 342720*Ec^2 - 
        1370880*Ec^3 + 3427200*Ec^4 - 5483520*Ec^5 + 5483520*Ec^6 - 
        3133440*Ec^7 + 783360*Ec^8 + 27013*\[Rho] - 471688*Ec*\[Rho] + 
        3617656*Ec^2*\[Rho] - 15944544*Ec^3*\[Rho] + 44259600*Ec^4*\[Rho] - 
        79393056*Ec^5*\[Rho] + 89847936*Ec^6*\[Rho] - 57626112*Ec^7*\[Rho] + 
        12787968*Ec^8*\[Rho] + 6046720*Ec^9*\[Rho] - 3604480*Ec^10*\[Rho] + 
        1392640*Ec^11*\[Rho] - 1536000*Ec^12*\[Rho] + 614400*Ec^13*\[Rho] - 
        35300*\[Rho]^2 + 547100*Ec*\[Rho]^2 - 3688100*Ec^2*\[Rho]^2 + 
        14091600*Ec^3*\[Rho]^2 - 33212520*Ec^4*\[Rho]^2 + 
        48872448*Ec^5*\[Rho]^2 - 42432768*Ec^6*\[Rho]^2 + 
        17389056*Ec^7*\[Rho]^2 + 321792*Ec^8*\[Rho]^2 - 
        1166336*Ec^9*\[Rho]^2 - 1235968*Ec^10*\[Rho]^2 + 
        397312*Ec^11*\[Rho]^2 + 153600*Ec^12*\[Rho]^2 + 3150*\[Rho]^3 - 
        52200*Ec*\[Rho]^3 + 379800*Ec^2*\[Rho]^3 - 1586400*Ec^3*\[Rho]^3 + 
        4040760*Ec^4*\[Rho]^3 - 6124224*Ec^5*\[Rho]^3 + 
        5082912*Ec^6*\[Rho]^3 - 2291712*Ec^7*\[Rho]^3 + 
        1716864*Ec^8*\[Rho]^3 - 1975296*Ec^9*\[Rho]^3 + 
        787968*Ec^10*\[Rho]^3 + 2300*\[Rho]^4 - 28700*Ec*\[Rho]^4 + 
        136100*Ec^2*\[Rho]^4 - 242000*Ec^3*\[Rho]^4 - 6280*Ec^4*\[Rho]^4 + 
        410560*Ec^5*\[Rho]^4 - 412768*Ec^6*\[Rho]^4 + 510208*Ec^7*\[Rho]^4 - 
        497536*Ec^8*\[Rho]^4 + 98304*Ec^9*\[Rho]^4 + 53760*Ec^10*\[Rho]^4 - 
        835*\[Rho]^5 + 13360*Ec*\[Rho]^5 - 93520*Ec^2*\[Rho]^5 + 
        374080*Ec^3*\[Rho]^5 - 1114840*Ec^4*\[Rho]^5 + 
        2402080*Ec^5*\[Rho]^5 - 3143680*Ec^6*\[Rho]^5 + 
        2575360*Ec^7*\[Rho]^5 - 1248640*Ec^8*\[Rho]^5 + 
        268800*Ec^9*\[Rho]^5 + 612*\[Rho]^6 - 9792*Ec*\[Rho]^6 + 
        68544*Ec^2*\[Rho]^6 - 274176*Ec^3*\[Rho]^6 + 685440*Ec^4*\[Rho]^6 - 
        1096704*Ec^5*\[Rho]^6 + 1096704*Ec^6*\[Rho]^6 - 
        626688*Ec^7*\[Rho]^6 + 156672*Ec^8*\[Rho]^6 + 30*(1 - 2*Ec)^8*\[Rho]*
         (-658 - 295*\[Rho] - 30*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 
        30*(1 - 2*Ec)^8*\[Rho]*(-658 - 295*\[Rho] - 30*\[Rho]^2 + 
          135*\[Rho]^3)*Log[\[Rho]]))))/(2250*(1 - 2*Ec)^6*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r5*(-((2880 - 40320*Ec + 241920*Ec^2 - 806400*Ec^3 + 1612800*Ec^4 - 
       1935360*Ec^5 + 1290240*Ec^6 - 368640*Ec^7 + 2425*\[Rho] - 
       50750*Ec*\[Rho] + 422100*Ec^2*\[Rho] - 1908120*Ec^3*\[Rho] + 
       5308800*Ec^4*\[Rho] - 9757440*Ec^5*\[Rho] + 12595200*Ec^6*\[Rho] - 
       12134400*Ec^7*\[Rho] + 8759040*Ec^8*\[Rho] - 4006400*Ec^9*\[Rho] + 
       609280*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] - 3000*\[Rho]^2 + 
       42000*Ec*\[Rho]^2 - 252000*Ec^2*\[Rho]^2 + 847680*Ec^3*\[Rho]^2 - 
       1864320*Ec^4*\[Rho]^2 + 3158784*Ec^5*\[Rho]^2 - 
       4489728*Ec^6*\[Rho]^2 + 4733952*Ec^7*\[Rho]^2 - 
       2949120*Ec^8*\[Rho]^2 + 786432*Ec^9*\[Rho]^2 - 9000*\[Rho]^3 + 
       131400*Ec*\[Rho]^3 - 826200*Ec^2*\[Rho]^3 + 3012720*Ec^3*\[Rho]^3 - 
       6869760*Ec^4*\[Rho]^3 + 9813120*Ec^5*\[Rho]^3 - 
       8621184*Ec^6*\[Rho]^3 + 4429056*Ec^7*\[Rho]^3 - 
       1007616*Ec^8*\[Rho]^3 + 8600*\[Rho]^4 - 120400*Ec*\[Rho]^4 + 
       722400*Ec^2*\[Rho]^4 - 2492480*Ec^3*\[Rho]^4 + 5252800*Ec^4*\[Rho]^4 - 
       6672000*Ec^5*\[Rho]^4 + 5008640*Ec^6*\[Rho]^4 - 
       1922560*Ec^7*\[Rho]^4 + 245760*Ec^8*\[Rho]^4 - 1905*\[Rho]^5 + 
       26670*Ec*\[Rho]^5 - 160020*Ec^2*\[Rho]^5 + 533400*Ec^3*\[Rho]^5 - 
       1066800*Ec^4*\[Rho]^5 + 1280160*Ec^5*\[Rho]^5 - 853440*Ec^6*\[Rho]^5 + 
       243840*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*\[Rho]*(-28 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*(-28 + 9*\[Rho]^2)*
        Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
        (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
       \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 
         544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
         270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
         480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]))) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (2880 - 40320*Ec + 241920*Ec^2 - 806400*Ec^3 + 1612800*Ec^4 - 
        1935360*Ec^5 + 1290240*Ec^6 - 368640*Ec^7 + 2425*\[Rho] - 
        50750*Ec*\[Rho] + 422100*Ec^2*\[Rho] - 1908120*Ec^3*\[Rho] + 
        5308800*Ec^4*\[Rho] - 9757440*Ec^5*\[Rho] + 12595200*Ec^6*\[Rho] - 
        12134400*Ec^7*\[Rho] + 8759040*Ec^8*\[Rho] - 4006400*Ec^9*\[Rho] + 
        609280*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] - 3000*\[Rho]^2 + 
        42000*Ec*\[Rho]^2 - 252000*Ec^2*\[Rho]^2 + 847680*Ec^3*\[Rho]^2 - 
        1864320*Ec^4*\[Rho]^2 + 3158784*Ec^5*\[Rho]^2 - 
        4489728*Ec^6*\[Rho]^2 + 4733952*Ec^7*\[Rho]^2 - 
        2949120*Ec^8*\[Rho]^2 + 786432*Ec^9*\[Rho]^2 - 9000*\[Rho]^3 + 
        131400*Ec*\[Rho]^3 - 826200*Ec^2*\[Rho]^3 + 3012720*Ec^3*\[Rho]^3 - 
        6869760*Ec^4*\[Rho]^3 + 9813120*Ec^5*\[Rho]^3 - 
        8621184*Ec^6*\[Rho]^3 + 4429056*Ec^7*\[Rho]^3 - 
        1007616*Ec^8*\[Rho]^3 + 8600*\[Rho]^4 - 120400*Ec*\[Rho]^4 + 
        722400*Ec^2*\[Rho]^4 - 2492480*Ec^3*\[Rho]^4 + 
        5252800*Ec^4*\[Rho]^4 - 6672000*Ec^5*\[Rho]^4 + 
        5008640*Ec^6*\[Rho]^4 - 1922560*Ec^7*\[Rho]^4 + 
        245760*Ec^8*\[Rho]^4 - 1905*\[Rho]^5 + 26670*Ec*\[Rho]^5 - 
        160020*Ec^2*\[Rho]^5 + 533400*Ec^3*\[Rho]^5 - 1066800*Ec^4*\[Rho]^5 + 
        1280160*Ec^5*\[Rho]^5 - 853440*Ec^6*\[Rho]^5 + 243840*Ec^7*\[Rho]^5 - 
        300*(-1 + 2*Ec)^7*\[Rho]*(-28 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
        300*(-1 + 2*Ec)^7*\[Rho]*(-28 + 9*\[Rho]^2)*Log[\[Rho]]) - 
      5*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*(75 - 1050*Ec + 
        6300*Ec^2 - 20520*Ec^3 + 34560*Ec^4 - 192*Ec^5 - 158592*Ec^6 + 
        444672*Ec^7 - 672000*Ec^8 + 591360*Ec^9 - 254976*Ec^10 + 6144*Ec^11 + 
        24576*Ec^12 + 11615*\[Rho] - 173170*Ec*\[Rho] + 1112940*Ec^2*\[Rho] - 
        4018920*Ec^3*\[Rho] + 8882400*Ec^4*\[Rho] - 12194880*Ec^5*\[Rho] + 
        9924480*Ec^6*\[Rho] - 4020480*Ec^7*\[Rho] + 234240*Ec^8*\[Rho] + 
        243200*Ec^9*\[Rho] - 25600*Ec^10*\[Rho] + 30720*Ec^11*\[Rho] - 
        16560*\[Rho]^2 + 223560*Ec*\[Rho]^2 - 1283400*Ec^2*\[Rho]^2 + 
        4112400*Ec^3*\[Rho]^2 - 8082720*Ec^4*\[Rho]^2 + 
        10041792*Ec^5*\[Rho]^2 - 7797888*Ec^6*\[Rho]^2 + 
        3552000*Ec^7*\[Rho]^2 - 726528*Ec^8*\[Rho]^2 - 95232*Ec^9*\[Rho]^2 + 
        61440*Ec^10*\[Rho]^2 + 8880*\[Rho]^3 - 125400*Ec*\[Rho]^3 + 
        759960*Ec^2*\[Rho]^3 - 2657520*Ec^3*\[Rho]^3 + 
        5885280*Ec^4*\[Rho]^3 - 8352192*Ec^5*\[Rho]^3 + 
        7337088*Ec^6*\[Rho]^3 - 3593472*Ec^7*\[Rho]^3 + 
        631296*Ec^8*\[Rho]^3 + 82944*Ec^9*\[Rho]^3 - 4955*\[Rho]^4 + 
        69370*Ec*\[Rho]^4 - 416220*Ec^2*\[Rho]^4 + 1428200*Ec^3*\[Rho]^4 - 
        3012400*Ec^4*\[Rho]^4 + 3861216*Ec^5*\[Rho]^4 - 
        2913344*Ec^6*\[Rho]^4 + 1124224*Ec^7*\[Rho]^4 - 
        145920*Ec^8*\[Rho]^4 + 945*\[Rho]^5 - 13230*Ec*\[Rho]^5 + 
        79380*Ec^2*\[Rho]^5 - 264600*Ec^3*\[Rho]^5 + 529200*Ec^4*\[Rho]^5 - 
        635040*Ec^5*\[Rho]^5 + 423360*Ec^6*\[Rho]^5 - 120960*Ec^7*\[Rho]^5 + 
        60*(-1 + 2*Ec)^7*\[Rho]*(88 + 69*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^7*\[Rho]*(88 + 69*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]) - 
      \[CapitalLambda]bh*(5760 - 92160*Ec + 645120*Ec^2 - 2580480*Ec^3 + 
        6451200*Ec^4 - 10321920*Ec^5 + 10321920*Ec^6 - 5898240*Ec^7 + 
        1474560*Ec^8 + 45943*\[Rho] - 805168*Ec*\[Rho] + 
        6196816*Ec^2*\[Rho] - 27403584*Ec^3*\[Rho] + 76304400*Ec^4*\[Rho] - 
        137174016*Ec^5*\[Rho] + 154999296*Ec^6*\[Rho] - 
        97554432*Ec^7*\[Rho] + 17826048*Ec^8*\[Rho] + 13496320*Ec^9*\[Rho] - 
        3911680*Ec^10*\[Rho] - 3522560*Ec^11*\[Rho] + 1536000*Ec^12*\[Rho] - 
        94425*\[Rho]^2 + 1510800*Ec*\[Rho]^2 - 10575600*Ec^2*\[Rho]^2 + 
        42302400*Ec^3*\[Rho]^2 - 105787920*Ec^4*\[Rho]^2 + 
        169241088*Ec^5*\[Rho]^2 - 167943168*Ec^6*\[Rho]^2 + 
        90494976*Ec^7*\[Rho]^2 - 12442368*Ec^8*\[Rho]^2 - 
        9056256*Ec^9*\[Rho]^2 + 602112*Ec^10*\[Rho]^2 + 
        2015232*Ec^11*\[Rho]^2 - 307200*Ec^12*\[Rho]^2 + 46800*\[Rho]^3 - 
        718200*Ec*\[Rho]^3 + 4782600*Ec^2*\[Rho]^3 - 17988000*Ec^3*\[Rho]^3 + 
        42140160*Ec^4*\[Rho]^3 - 64170624*Ec^5*\[Rho]^3 + 
        64426752*Ec^6*\[Rho]^3 - 43709952*Ec^7*\[Rho]^3 + 
        23506944*Ec^8*\[Rho]^3 - 12066816*Ec^9*\[Rho]^3 + 
        3360768*Ec^10*\[Rho]^3 - 12400*\[Rho]^4 + 214600*Ec*\[Rho]^4 - 
        1631800*Ec^2*\[Rho]^4 + 7132000*Ec^3*\[Rho]^4 - 
        20529280*Ec^4*\[Rho]^4 + 40616320*Ec^5*\[Rho]^4 - 
        53663488*Ec^6*\[Rho]^4 + 45726208*Ec^7*\[Rho]^4 - 
        24365056*Ec^8*\[Rho]^4 + 6119424*Ec^9*\[Rho]^4 - 
        153600*Ec^10*\[Rho]^4 + 9465*\[Rho]^5 - 151440*Ec*\[Rho]^5 + 
        1060080*Ec^2*\[Rho]^5 - 4240320*Ec^3*\[Rho]^5 + 
        10973760*Ec^4*\[Rho]^5 - 18689280*Ec^5*\[Rho]^5 + 
        19691520*Ec^6*\[Rho]^5 - 12672000*Ec^7*\[Rho]^5 + 
        4273920*Ec^8*\[Rho]^5 - 491520*Ec^9*\[Rho]^5 - 1143*\[Rho]^6 + 
        18288*Ec*\[Rho]^6 - 128016*Ec^2*\[Rho]^6 + 512064*Ec^3*\[Rho]^6 - 
        1280160*Ec^4*\[Rho]^6 + 2048256*Ec^5*\[Rho]^6 - 
        2048256*Ec^6*\[Rho]^6 + 1170432*Ec^7*\[Rho]^6 - 
        292608*Ec^8*\[Rho]^6 + 60*(1 - 2*Ec)^8*\[Rho]*(-584 + 255*\[Rho]^2 + 
          135*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*\[Rho]*
         (-584 + 255*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]))))/
  (18000*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r7*((720 - 10080*Ec + 60480*Ec^2 - 201600*Ec^3 + 403200*Ec^4 - 
      483840*Ec^5 + 322560*Ec^6 - 92160*Ec^7 - 175*\[Rho] + 19250*Ec*\[Rho] - 
      233100*Ec^2*\[Rho] + 1249320*Ec^3*\[Rho] - 3676800*Ec^4*\[Rho] + 
      6186240*Ec^5*\[Rho] - 5260800*Ec^6*\[Rho] + 230400*Ec^7*\[Rho] + 
      3874560*Ec^8*\[Rho] - 3289600*Ec^9*\[Rho] + 773120*Ec^10*\[Rho] + 
      153600*Ec^11*\[Rho] - 3000*\[Rho]^2 + 42000*Ec*\[Rho]^2 - 
      252000*Ec^2*\[Rho]^2 + 803520*Ec^3*\[Rho]^2 - 1390080*Ec^4*\[Rho]^2 + 
      1122816*Ec^5*\[Rho]^2 - 41472*Ec^6*\[Rho]^2 - 433152*Ec^7*\[Rho]^2 + 
      30720*Ec^8*\[Rho]^2 + 135168*Ec^9*\[Rho]^2 - 1800*\[Rho]^3 + 
      30600*Ec*\[Rho]^3 - 221400*Ec^2*\[Rho]^3 + 1002480*Ec^3*\[Rho]^3 - 
      2970240*Ec^4*\[Rho]^3 + 5700480*Ec^5*\[Rho]^3 - 6911616*Ec^6*\[Rho]^3 + 
      4825344*Ec^7*\[Rho]^3 - 1449984*Ec^8*\[Rho]^3 - 1400*\[Rho]^4 + 
      19600*Ec*\[Rho]^4 - 117600*Ec^2*\[Rho]^4 + 562880*Ec^3*\[Rho]^4 - 
      2094400*Ec^4*\[Rho]^4 + 4617600*Ec^5*\[Rho]^4 - 5815040*Ec^6*\[Rho]^4 + 
      3996160*Ec^7*\[Rho]^4 - 1167360*Ec^8*\[Rho]^4 + 5655*\[Rho]^5 - 
      79170*Ec*\[Rho]^5 + 475020*Ec^2*\[Rho]^5 - 1583400*Ec^3*\[Rho]^5 + 
      3166800*Ec^4*\[Rho]^5 - 3800160*Ec^5*\[Rho]^5 + 2533440*Ec^6*\[Rho]^5 - 
      723840*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*\[Rho]*(28 + 9*\[Rho]^2)*
       Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*(28 + 9*\[Rho]^2)*
       Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
        128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
        16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
        72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
        32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
        4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
       (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) - 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(720 - 10080*Ec + 60480*Ec^2 - 
        201600*Ec^3 + 403200*Ec^4 - 483840*Ec^5 + 322560*Ec^6 - 92160*Ec^7 - 
        175*\[Rho] + 19250*Ec*\[Rho] - 233100*Ec^2*\[Rho] + 
        1249320*Ec^3*\[Rho] - 3676800*Ec^4*\[Rho] + 6186240*Ec^5*\[Rho] - 
        5260800*Ec^6*\[Rho] + 230400*Ec^7*\[Rho] + 3874560*Ec^8*\[Rho] - 
        3289600*Ec^9*\[Rho] + 773120*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] - 
        3000*\[Rho]^2 + 42000*Ec*\[Rho]^2 - 252000*Ec^2*\[Rho]^2 + 
        803520*Ec^3*\[Rho]^2 - 1390080*Ec^4*\[Rho]^2 + 
        1122816*Ec^5*\[Rho]^2 - 41472*Ec^6*\[Rho]^2 - 433152*Ec^7*\[Rho]^2 + 
        30720*Ec^8*\[Rho]^2 + 135168*Ec^9*\[Rho]^2 - 1800*\[Rho]^3 + 
        30600*Ec*\[Rho]^3 - 221400*Ec^2*\[Rho]^3 + 1002480*Ec^3*\[Rho]^3 - 
        2970240*Ec^4*\[Rho]^3 + 5700480*Ec^5*\[Rho]^3 - 
        6911616*Ec^6*\[Rho]^3 + 4825344*Ec^7*\[Rho]^3 - 
        1449984*Ec^8*\[Rho]^3 - 1400*\[Rho]^4 + 19600*Ec*\[Rho]^4 - 
        117600*Ec^2*\[Rho]^4 + 562880*Ec^3*\[Rho]^4 - 2094400*Ec^4*\[Rho]^4 + 
        4617600*Ec^5*\[Rho]^4 - 5815040*Ec^6*\[Rho]^4 + 
        3996160*Ec^7*\[Rho]^4 - 1167360*Ec^8*\[Rho]^4 + 5655*\[Rho]^5 - 
        79170*Ec*\[Rho]^5 + 475020*Ec^2*\[Rho]^5 - 1583400*Ec^3*\[Rho]^5 + 
        3166800*Ec^4*\[Rho]^5 - 3800160*Ec^5*\[Rho]^5 + 
        2533440*Ec^6*\[Rho]^5 - 723840*Ec^7*\[Rho]^5 - 
        300*(-1 + 2*Ec)^7*\[Rho]*(28 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
        300*(-1 + 2*Ec)^7*\[Rho]*(28 + 9*\[Rho]^2)*Log[\[Rho]]) - 
      5*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*(13467 - 194298*Ec + 
        1206108*Ec^2 - 4169640*Ec^3 + 8609280*Ec^4 - 10289856*Ec^5 + 
        5410944*Ec^6 + 2171136*Ec^7 - 5095680*Ec^8 + 3048960*Ec^9 - 
        746496*Ec^10 + 6144*Ec^11 + 24576*Ec^12 - 15025*\[Rho] + 
        194030*Ec*\[Rho] - 1049940*Ec^2*\[Rho] + 3021720*Ec^3*\[Rho] - 
        4692000*Ec^4*\[Rho] + 2865600*Ec^5*\[Rho] + 2321280*Ec^6*\[Rho] - 
        5464320*Ec^7*\[Rho] + 3797760*Ec^8*\[Rho] - 985600*Ec^9*\[Rho] - 
        25600*Ec^10*\[Rho] + 30720*Ec^11*\[Rho] + 2640*\[Rho]^2 - 
        45240*Ec*\[Rho]^2 + 329400*Ec^2*\[Rho]^2 - 1271280*Ec^3*\[Rho]^2 + 
        2696160*Ec^4*\[Rho]^2 - 2674752*Ec^5*\[Rho]^2 - 
        569472*Ec^6*\[Rho]^2 + 4627200*Ec^7*\[Rho]^2 - 
        5125632*Ec^8*\[Rho]^2 + 2460672*Ec^9*\[Rho]^2 - 
        430080*Ec^10*\[Rho]^2 + 240*\[Rho]^3 - 4440*Ec*\[Rho]^3 + 
        34200*Ec^2*\[Rho]^3 - 246000*Ec^3*\[Rho]^3 + 1127520*Ec^4*\[Rho]^3 - 
        3008448*Ec^5*\[Rho]^3 + 4778112*Ec^6*\[Rho]^3 - 
        4386048*Ec^7*\[Rho]^3 + 2056704*Ec^8*\[Rho]^3 - 
        359424*Ec^9*\[Rho]^3 + 85*\[Rho]^4 - 1190*Ec*\[Rho]^4 + 
        7140*Ec^2*\[Rho]^4 - 63640*Ec^3*\[Rho]^4 + 401360*Ec^4*\[Rho]^4 - 
        1095456*Ec^5*\[Rho]^4 + 1537984*Ec^6*\[Rho]^4 - 
        1130624*Ec^7*\[Rho]^4 + 345600*Ec^8*\[Rho]^4 - 1407*\[Rho]^5 + 
        19698*Ec*\[Rho]^5 - 118188*Ec^2*\[Rho]^5 + 393960*Ec^3*\[Rho]^5 - 
        787920*Ec^4*\[Rho]^5 + 945504*Ec^5*\[Rho]^5 - 630336*Ec^6*\[Rho]^5 + 
        180096*Ec^7*\[Rho]^5 + 60*(-1 + 2*Ec)^7*(48 + 136*\[Rho] + 
          69*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*
         (48 + 136*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) - 
      \[CapitalLambda]bh*(1440 - 23040*Ec + 161280*Ec^2 - 645120*Ec^3 + 
        1612800*Ec^4 - 2580480*Ec^5 + 2580480*Ec^6 - 1474560*Ec^7 + 
        368640*Ec^8 - 131393*\[Rho] + 2225168*Ec*\[Rho] - 
        16559216*Ec^2*\[Rho] + 70824384*Ec^3*\[Rho] - 190767600*Ec^4*\[Rho] + 
        332092416*Ec^5*\[Rho] - 365277696*Ec^6*\[Rho] + 
        229343232*Ec^7*\[Rho] - 51963648*Ec^8*\[Rho] - 23121920*Ec^9*\[Rho] + 
        17223680*Ec^10*\[Rho] - 5488640*Ec^11*\[Rho] + 1536000*Ec^12*\[Rho] + 
        116975*\[Rho]^2 - 1732400*Ec*\[Rho]^2 + 11013200*Ec^2*\[Rho]^2 - 
        38856000*Ec^3*\[Rho]^2 + 81339120*Ec^4*\[Rho]^2 - 
        96972288*Ec^5*\[Rho]^2 + 46906368*Ec^6*\[Rho]^2 + 
        29927424*Ec^7*\[Rho]^2 - 58405632*Ec^8*\[Rho]^2 + 
        37523456*Ec^9*\[Rho]^2 - 14323712*Ec^10*\[Rho]^2 + 
        3719168*Ec^11*\[Rho]^2 - 307200*Ec^12*\[Rho]^2 + 3600*\[Rho]^3 - 
        27000*Ec*\[Rho]^3 - 55800*Ec^2*\[Rho]^3 + 1365600*Ec^3*\[Rho]^3 - 
        6226560*Ec^4*\[Rho]^3 + 12657024*Ec^5*\[Rho]^3 - 
        8861952*Ec^6*\[Rho]^3 - 11662848*Ec^7*\[Rho]^3 + 
        30099456*Ec^8*\[Rho]^3 - 24797184*Ec^9*\[Rho]^3 + 
        7391232*Ec^10*\[Rho]^3 + 9200*\[Rho]^4 - 131000*Ec*\[Rho]^4 + 
        787400*Ec^2*\[Rho]^4 - 2544800*Ec^3*\[Rho]^4 + 
        4244480*Ec^4*\[Rho]^4 - 2453120*Ec^5*\[Rho]^4 - 
        3258112*Ec^6*\[Rho]^4 + 7854592*Ec^7*\[Rho]^4 - 
        5791744*Ec^8*\[Rho]^4 + 24576*Ec^9*\[Rho]^4 + 
        1075200*Ec^10*\[Rho]^4 - 3215*\[Rho]^5 + 51440*Ec*\[Rho]^5 - 
        360080*Ec^2*\[Rho]^5 + 1440320*Ec^3*\[Rho]^5 - 
        4141760*Ec^4*\[Rho]^5 + 9946880*Ec^5*\[Rho]^5 - 
        16363520*Ec^6*\[Rho]^5 + 16409600*Ec^7*\[Rho]^5 - 
        9355520*Ec^8*\[Rho]^5 + 2334720*Ec^9*\[Rho]^5 + 3393*\[Rho]^6 - 
        54288*Ec*\[Rho]^6 + 380016*Ec^2*\[Rho]^6 - 1520064*Ec^3*\[Rho]^6 + 
        3800160*Ec^4*\[Rho]^6 - 6080256*Ec^5*\[Rho]^6 + 
        6080256*Ec^6*\[Rho]^6 - 3474432*Ec^7*\[Rho]^6 + 
        868608*Ec^8*\[Rho]^6 + 60*(1 - 2*Ec)^8*\[Rho]*(1024 + 1160*\[Rho] + 
          255*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*\[Rho]*
         (1024 + 1160*\[Rho] + 255*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]))))/
  (18000*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 \[Mu]2\[Pi]*(-1/60*(-10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
        128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
        16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
        72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
        32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
        4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 
        96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 
        24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
        384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 
        1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 
        24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 
        768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 
        3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 
        48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]]) + \[CapitalLambda]bh*
       (3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 
        2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 
        504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 
        768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 
        576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 
        256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 
        96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + 
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(-((-1 + 2*Ec + \[Rho])*
          (39 + 1024*Ec^9*(-7 + 5*\[CapitalLambda]bh) - 336*\[Rho] - 
           1056*\[Rho]^2 - 96*\[Rho]^3 + 9*\[Rho]^4 + 60*\[CapitalLambda]bh*
            (1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 30*\[CapitalLambda]bh^2*
            (1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) - 
           256*Ec^8*(-71 + 50*\[CapitalLambda]bh^2 + 11*\[Rho] + 
             10*\[CapitalLambda]bh*(10 + \[Rho])) + 
           128*Ec^7*(-164 + 3*\[Rho] + 71*\[Rho]^2 + 50*\[CapitalLambda]bh^2*
              (4 + \[Rho]) + 10*\[CapitalLambda]bh*(28 + 5*\[Rho] + 7*
                \[Rho]^2)) - 64*Ec^6*(-226 - 117*\[Rho] + 262*\[Rho]^2 + 
             61*\[Rho]^3 + 50*\[CapitalLambda]bh^2*(6 + 3*\[Rho] + \[Rho]^
                2) + 10*\[CapitalLambda]bh*(32 + 3*\[Rho] + 40*\[Rho]^2 + 3*
                \[Rho]^3)) - 6*Ec*(52 - 461*\[Rho] - 1609*\[Rho]^2 - 
             157*\[Rho]^3 + 15*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (4 - 29*\[Rho] - 34*\[Rho]^2 + 5*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(4 - 29*\[Rho] - 34*\[Rho]^2 + 5*
                \[Rho]^3)) - 32*Ec^5*(194 + 259*\[Rho] - 791*\[Rho]^2 - 
             271*\[Rho]^3 + 9*\[Rho]^4 + 10*\[CapitalLambda]bh^2*
              (-20 - 15*\[Rho] - 34*\[Rho]^2 + 3*\[Rho]^3) - 
             10*\[CapitalLambda]bh*(13 - 11*\[Rho] + 101*\[Rho]^2 + 5*
                \[Rho]^3)) + 12*Ec^2*(78 - 711*\[Rho] - 2852*\[Rho]^2 - 
             305*\[Rho]^3 + 30*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (6 - 45*\[Rho] - 65*\[Rho]^2 + 10*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(6 - 45*\[Rho] - 65*\[Rho]^2 + 10*
                \[Rho]^3)) + 16*Ec^4*(134 - 165*\[Rho] - 3150*\[Rho]^2 - 
             440*\[Rho]^3 + 45*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (4 - 16*\[Rho] - 109*\[Rho]^2 + 10*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(-2 - 29*\[Rho] - 95*\[Rho]^2 + 15*
                \[Rho]^3)) - 8*Ec^3*(176 - 1401*\[Rho] - 7335*\[Rho]^2 - 
             770*\[Rho]^3 + 90*\[Rho]^4 + 30*\[CapitalLambda]bh^2*
              (4 - 31*\[Rho] - 60*\[Rho]^2 + 10*\[Rho]^3) + 
             20*\[CapitalLambda]bh*(13 - 90*\[Rho] - 189*\[Rho]^2 + 35*
                \[Rho]^3)))) - 180*(-1 + 2*Ec)^5*\[Rho]^2*
         (5 + 4*\[CapitalLambda]bh + 2*\[CapitalLambda]bh^2 + 3*\[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^5*\[Rho]^2*
         (5 + 4*\[CapitalLambda]bh + 2*\[CapitalLambda]bh^2 + 3*\[Rho])*
         Log[\[Rho]]))/((1 - 2*Ec)^3*mb^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 
        80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 
        32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 
        24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 
        32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 
        4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
   (\[Rho]3LS*((1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 
        128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 
        3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 
        72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 
        2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 
        15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 
        480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (-((-1 + 2*Ec + \[Rho])*(39 + 1024*Ec^9*(-7 + 5*\[CapitalLambda]bh) - 
           336*\[Rho] - 1056*\[Rho]^2 - 96*\[Rho]^3 + 9*\[Rho]^4 + 
           60*\[CapitalLambda]bh*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
           30*\[CapitalLambda]bh^2*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) - 
           256*Ec^8*(-71 + 50*\[CapitalLambda]bh^2 + 11*\[Rho] + 
             10*\[CapitalLambda]bh*(10 + \[Rho])) + 
           128*Ec^7*(-164 + 3*\[Rho] + 71*\[Rho]^2 + 50*\[CapitalLambda]bh^2*
              (4 + \[Rho]) + 10*\[CapitalLambda]bh*(28 + 5*\[Rho] + 7*
                \[Rho]^2)) - 64*Ec^6*(-226 - 117*\[Rho] + 262*\[Rho]^2 + 
             61*\[Rho]^3 + 50*\[CapitalLambda]bh^2*(6 + 3*\[Rho] + \[Rho]^
                2) + 10*\[CapitalLambda]bh*(32 + 3*\[Rho] + 40*\[Rho]^2 + 3*
                \[Rho]^3)) - 6*Ec*(52 - 461*\[Rho] - 1609*\[Rho]^2 - 
             157*\[Rho]^3 + 15*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (4 - 29*\[Rho] - 34*\[Rho]^2 + 5*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(4 - 29*\[Rho] - 34*\[Rho]^2 + 5*
                \[Rho]^3)) - 32*Ec^5*(194 + 259*\[Rho] - 791*\[Rho]^2 - 
             271*\[Rho]^3 + 9*\[Rho]^4 + 10*\[CapitalLambda]bh^2*
              (-20 - 15*\[Rho] - 34*\[Rho]^2 + 3*\[Rho]^3) - 
             10*\[CapitalLambda]bh*(13 - 11*\[Rho] + 101*\[Rho]^2 + 5*
                \[Rho]^3)) + 12*Ec^2*(78 - 711*\[Rho] - 2852*\[Rho]^2 - 
             305*\[Rho]^3 + 30*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (6 - 45*\[Rho] - 65*\[Rho]^2 + 10*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(6 - 45*\[Rho] - 65*\[Rho]^2 + 10*
                \[Rho]^3)) + 16*Ec^4*(134 - 165*\[Rho] - 3150*\[Rho]^2 - 
             440*\[Rho]^3 + 45*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (4 - 16*\[Rho] - 109*\[Rho]^2 + 10*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(-2 - 29*\[Rho] - 95*\[Rho]^2 + 15*
                \[Rho]^3)) - 8*Ec^3*(176 - 1401*\[Rho] - 7335*\[Rho]^2 - 
             770*\[Rho]^3 + 90*\[Rho]^4 + 30*\[CapitalLambda]bh^2*
              (4 - 31*\[Rho] - 60*\[Rho]^2 + 10*\[Rho]^3) + 
             20*\[CapitalLambda]bh*(13 - 90*\[Rho] - 189*\[Rho]^2 + 35*
                \[Rho]^3)))) - 180*(-1 + 2*Ec)^5*\[Rho]^2*
         (5 + 4*\[CapitalLambda]bh + 2*\[CapitalLambda]bh^2 + 3*\[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^5*\[Rho]^2*
         (5 + 4*\[CapitalLambda]bh + 2*\[CapitalLambda]bh^2 + 3*\[Rho])*
         Log[\[Rho]]) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*((-1 + 2*Ec + \[Rho])*
         (3 + 1024*Ec^9*(1 + \[CapitalLambda]bh) - 632*\[Rho] + 
          328*\[Rho]^2 - 872*\[Rho]^3 + 213*\[Rho]^4 + 
          30*\[CapitalLambda]bh^2*(-3 + 5*\[Rho] - 19*\[Rho]^2 + 
            5*\[Rho]^3) + 12*\[CapitalLambda]bh*(-1 - 31*\[Rho] - 
            11*\[Rho]^2 - 31*\[Rho]^3 + 14*\[Rho]^4) - 
          256*Ec^8*(-27 + 10*\[CapitalLambda]bh^2 + 7*\[Rho] + 
            2*\[CapitalLambda]bh*(14 + \[Rho])) + 
          128*Ec^7*(-188 - 9*\[Rho] + 67*\[Rho]^2 + 10*\[CapitalLambda]bh^2*
             (4 + \[Rho]) + \[CapitalLambda]bh*(32 - 54*\[Rho] + 
              62*\[Rho]^2)) - 64*Ec^6*(-442 - 249*\[Rho] + 254*\[Rho]^2 + 
            17*\[Rho]^3 + 10*\[CapitalLambda]bh^2*(6 + 3*\[Rho] + \[Rho]^2) - 
            2*\[CapitalLambda]bh*(56 + 157*\[Rho] - 212*\[Rho]^2 + 
              9*\[Rho]^3)) - 2*Ec*(12 - 2771*\[Rho] + 1521*\[Rho]^2 - 
            4147*\[Rho]^3 + 1065*\[Rho]^4 + 30*\[CapitalLambda]bh^2*
             (-12 + 23*\[Rho] - 90*\[Rho]^2 + 25*\[Rho]^3) + 
            12*\[CapitalLambda]bh*(-4 - 123*\[Rho] - 72*\[Rho]^2 - 
              141*\[Rho]^3 + 70*\[Rho]^4)) - 32*Ec^5*(498 + 503*\[Rho] - 
            307*\[Rho]^2 - 787*\[Rho]^3 + 213*\[Rho]^4 + 
            10*\[CapitalLambda]bh^2*(-4 - 3*\[Rho] - 50*\[Rho]^2 + 
              15*\[Rho]^3) + 2*\[CapitalLambda]bh*(139 + 299*\[Rho] - 
              681*\[Rho]^2 - 101*\[Rho]^3 + 84*\[Rho]^4)) + 
          4*Ec^2*(18 - 4641*\[Rho] + 2628*\[Rho]^2 - 7655*\[Rho]^3 + 
            2130*\[Rho]^4 + 30*\[CapitalLambda]bh^2*(-18 + 39*\[Rho] - 
              165*\[Rho]^2 + 50*\[Rho]^3) + 12*\[CapitalLambda]bh*
             (-6 - 183*\[Rho] - 181*\[Rho]^2 - 240*\[Rho]^3 + 
              140*\[Rho]^4)) + 16*Ec^4*(278 - 665*\[Rho] + 450*\[Rho]^2 - 
            3680*\[Rho]^3 + 1065*\[Rho]^4 + 10*\[CapitalLambda]bh^2*
             (-10 + 23*\[Rho] - 235*\[Rho]^2 + 75*\[Rho]^3) + 
            4*\[CapitalLambda]bh*(52 + 30*\[Rho] - 635*\[Rho]^2 - 
              320*\[Rho]^3 + 210*\[Rho]^4)) - 8*Ec^3*(72 - 3437*\[Rho] + 
            2005*\[Rho]^2 - 7290*\[Rho]^3 + 2130*\[Rho]^4 + 
            30*\[CapitalLambda]bh^2*(-12 + 29*\[Rho] - 156*\[Rho]^2 + 
              50*\[Rho]^3) + 4*\[CapitalLambda]bh*(3 - 328*\[Rho] - 
              745*\[Rho]^2 - 685*\[Rho]^3 + 420*\[Rho]^4))) + 
        60*(-1 + 2*Ec)^5*\[Rho]*(4 + 3*(1 + 4*\[CapitalLambda]bh + 
            2*\[CapitalLambda]bh^2)*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^5*\[Rho]*(4 + 3*(1 + 4*\[CapitalLambda]bh + 
            2*\[CapitalLambda]bh^2)*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]) - 
      2*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 
        2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 
        504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 
        768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 
        576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 
        256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 
        96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 
        512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
        2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
        1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
        1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
        512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
        360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
         (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
          80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
          32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
          24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
          32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
          4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
           Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
        \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 
          544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
          270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 
          80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
          640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
          4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
          960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
          1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
          320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
          540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
          3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]))))/
    (360*(mb - 2*Ec*mb)^5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
       64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3) - 
   (\[Mu]2G*((1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(-((-1 + 2*Ec + \[Rho])*
          (39 + 1024*Ec^9*(-7 + 5*\[CapitalLambda]bh) - 336*\[Rho] - 
           1056*\[Rho]^2 - 96*\[Rho]^3 + 9*\[Rho]^4 + 60*\[CapitalLambda]bh*
            (1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 30*\[CapitalLambda]bh^2*
            (1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) - 
           256*Ec^8*(-71 + 50*\[CapitalLambda]bh^2 + 11*\[Rho] + 
             10*\[CapitalLambda]bh*(10 + \[Rho])) + 
           128*Ec^7*(-164 + 3*\[Rho] + 71*\[Rho]^2 + 50*\[CapitalLambda]bh^2*
              (4 + \[Rho]) + 10*\[CapitalLambda]bh*(28 + 5*\[Rho] + 7*
                \[Rho]^2)) - 64*Ec^6*(-226 - 117*\[Rho] + 262*\[Rho]^2 + 
             61*\[Rho]^3 + 50*\[CapitalLambda]bh^2*(6 + 3*\[Rho] + \[Rho]^
                2) + 10*\[CapitalLambda]bh*(32 + 3*\[Rho] + 40*\[Rho]^2 + 3*
                \[Rho]^3)) - 6*Ec*(52 - 461*\[Rho] - 1609*\[Rho]^2 - 
             157*\[Rho]^3 + 15*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (4 - 29*\[Rho] - 34*\[Rho]^2 + 5*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(4 - 29*\[Rho] - 34*\[Rho]^2 + 5*
                \[Rho]^3)) - 32*Ec^5*(194 + 259*\[Rho] - 791*\[Rho]^2 - 
             271*\[Rho]^3 + 9*\[Rho]^4 + 10*\[CapitalLambda]bh^2*
              (-20 - 15*\[Rho] - 34*\[Rho]^2 + 3*\[Rho]^3) - 
             10*\[CapitalLambda]bh*(13 - 11*\[Rho] + 101*\[Rho]^2 + 5*
                \[Rho]^3)) + 12*Ec^2*(78 - 711*\[Rho] - 2852*\[Rho]^2 - 
             305*\[Rho]^3 + 30*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (6 - 45*\[Rho] - 65*\[Rho]^2 + 10*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(6 - 45*\[Rho] - 65*\[Rho]^2 + 10*
                \[Rho]^3)) + 16*Ec^4*(134 - 165*\[Rho] - 3150*\[Rho]^2 - 
             440*\[Rho]^3 + 45*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (4 - 16*\[Rho] - 109*\[Rho]^2 + 10*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(-2 - 29*\[Rho] - 95*\[Rho]^2 + 15*
                \[Rho]^3)) - 8*Ec^3*(176 - 1401*\[Rho] - 7335*\[Rho]^2 - 
             770*\[Rho]^3 + 90*\[Rho]^4 + 30*\[CapitalLambda]bh^2*
              (4 - 31*\[Rho] - 60*\[Rho]^2 + 10*\[Rho]^3) + 
             20*\[CapitalLambda]bh*(13 - 90*\[Rho] - 189*\[Rho]^2 + 35*
                \[Rho]^3)))) - 180*(-1 + 2*Ec)^5*\[Rho]^2*
         (5 + 4*\[CapitalLambda]bh + 2*\[CapitalLambda]bh^2 + 3*\[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^5*\[Rho]^2*
         (5 + 4*\[CapitalLambda]bh + 2*\[CapitalLambda]bh^2 + 3*\[Rho])*
         Log[\[Rho]]) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(-((-1 + 2*Ec + \[Rho])*
          (-3 + 512*Ec^8*(-1 + \[CapitalLambda]bh) + 24*\[Rho] - 
           40*\[Rho]^2 + 152*\[Rho]^3 - 37*\[Rho]^4 - 6*\[CapitalLambda]bh^2*
            (-3 + 5*\[Rho] - 19*\[Rho]^2 + 5*\[Rho]^3) - 4*\[CapitalLambda]bh*
            \[Rho]*(7 - 13*\[Rho] - 13*\[Rho]^2 + 7*\[Rho]^3) - 
           128*Ec^7*(-1 + 10*\[CapitalLambda]bh^2 + 3*\[Rho] + 
             2*\[CapitalLambda]bh*(7 + \[Rho])) + 64*Ec^6*(13 - 40*\[Rho] + 
             23*\[Rho]^2 + 2*\[CapitalLambda]bh^2*(7 + 5*\[Rho]) + 
             2*\[CapitalLambda]bh*(9 - 6*\[Rho] + 11*\[Rho]^2)) - 
           32*Ec^5*(25 - 141*\[Rho] + 95*\[Rho]^2 + 13*\[Rho]^3 + 
             2*\[CapitalLambda]bh^2*(-9 + 26*\[Rho] + 5*\[Rho]^2) + 
             2*\[CapitalLambda]bh*(-5 - 21*\[Rho] + 65*\[Rho]^2 + \[Rho]^
                3)) + 2*Ec*(9 - 75*\[Rho] + 153*\[Rho]^2 - 571*\[Rho]^3 + 
             148*\[Rho]^4 + 6*\[CapitalLambda]bh^2*(-9 + 18*\[Rho] - 71*
                \[Rho]^2 + 20*\[Rho]^3) + 4*\[CapitalLambda]bh*\[Rho]*
              (33 - 58*\[Rho] - 45*\[Rho]^2 + 28*\[Rho]^3)) - 
           4*Ec^2*(9 - 78*\[Rho] + 195*\[Rho]^2 - 764*\[Rho]^3 + 
             222*\[Rho]^4 + 6*\[CapitalLambda]bh^2*(-9 + 21*\[Rho] - 94*
                \[Rho]^2 + 30*\[Rho]^3) + 4*\[CapitalLambda]bh*\[Rho]*
              (51 - 95*\[Rho] - 50*\[Rho]^2 + 42*\[Rho]^3)) - 
           16*Ec^4*(-17 + 150*\[Rho] - 112*\[Rho]^2 - 154*\[Rho]^3 + 
             37*\[Rho]^4 + 2*\[CapitalLambda]bh^2*(19 - 37*\[Rho] - 57*
                \[Rho]^2 + 15*\[Rho]^3) + 4*\[CapitalLambda]bh*
              (7 + 16*\[Rho] - 68*\[Rho]^2 - 10*\[Rho]^3 + 7*\[Rho]^4)) + 
           8*Ec^3*(-1 + 25*\[Rho] + 42*\[Rho]^2 - 486*\[Rho]^3 + 
             148*\[Rho]^4 + 2*\[CapitalLambda]bh^2*(-1 + 8*\[Rho] - 178*
                \[Rho]^2 + 60*\[Rho]^3) + 4*\[CapitalLambda]bh*
              (3 + 34*\[Rho] - 91*\[Rho]^2 - 35*\[Rho]^3 + 28*\[Rho]^4)))) - 
        12*(1 - 2*Ec)^4*\[Rho]*(6*\[CapitalLambda]bh^2*\[Rho] + 
          \[CapitalLambda]bh*(-4 + 8*\[Rho]) + \[Rho]*(-1 + 9*\[Rho]))*
         Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*
         (6*\[CapitalLambda]bh^2*\[Rho] + \[CapitalLambda]bh*
           (-4 + 8*\[Rho]) + \[Rho]*(-1 + 9*\[Rho]))*Log[\[Rho]]) - 
      2*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 
        2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 
        504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 
        768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 
        576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 
        256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 
        96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
        640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
         (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
          80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
          32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
          24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
          32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
          4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
           Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
        \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 
          544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
          270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 
          80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
          640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
          4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
          960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
          1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
          320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
          540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
          3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]))))/
    (360*(mb - 2*Ec*mb)^4*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
       64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3) + 
   (\[Rho]3D*(3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(-((-1 + 2*Ec + \[Rho])*
          (39 + 1024*Ec^9*(-7 + 5*\[CapitalLambda]bh) - 336*\[Rho] - 
           1056*\[Rho]^2 - 96*\[Rho]^3 + 9*\[Rho]^4 + 60*\[CapitalLambda]bh*
            (1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 30*\[CapitalLambda]bh^2*
            (1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) - 
           256*Ec^8*(-71 + 50*\[CapitalLambda]bh^2 + 11*\[Rho] + 
             10*\[CapitalLambda]bh*(10 + \[Rho])) + 
           128*Ec^7*(-164 + 3*\[Rho] + 71*\[Rho]^2 + 50*\[CapitalLambda]bh^2*
              (4 + \[Rho]) + 10*\[CapitalLambda]bh*(28 + 5*\[Rho] + 7*
                \[Rho]^2)) - 64*Ec^6*(-226 - 117*\[Rho] + 262*\[Rho]^2 + 
             61*\[Rho]^3 + 50*\[CapitalLambda]bh^2*(6 + 3*\[Rho] + \[Rho]^
                2) + 10*\[CapitalLambda]bh*(32 + 3*\[Rho] + 40*\[Rho]^2 + 3*
                \[Rho]^3)) - 6*Ec*(52 - 461*\[Rho] - 1609*\[Rho]^2 - 
             157*\[Rho]^3 + 15*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (4 - 29*\[Rho] - 34*\[Rho]^2 + 5*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(4 - 29*\[Rho] - 34*\[Rho]^2 + 5*
                \[Rho]^3)) - 32*Ec^5*(194 + 259*\[Rho] - 791*\[Rho]^2 - 
             271*\[Rho]^3 + 9*\[Rho]^4 + 10*\[CapitalLambda]bh^2*
              (-20 - 15*\[Rho] - 34*\[Rho]^2 + 3*\[Rho]^3) - 
             10*\[CapitalLambda]bh*(13 - 11*\[Rho] + 101*\[Rho]^2 + 5*
                \[Rho]^3)) + 12*Ec^2*(78 - 711*\[Rho] - 2852*\[Rho]^2 - 
             305*\[Rho]^3 + 30*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (6 - 45*\[Rho] - 65*\[Rho]^2 + 10*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(6 - 45*\[Rho] - 65*\[Rho]^2 + 10*
                \[Rho]^3)) + 16*Ec^4*(134 - 165*\[Rho] - 3150*\[Rho]^2 - 
             440*\[Rho]^3 + 45*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (4 - 16*\[Rho] - 109*\[Rho]^2 + 10*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(-2 - 29*\[Rho] - 95*\[Rho]^2 + 15*
                \[Rho]^3)) - 8*Ec^3*(176 - 1401*\[Rho] - 7335*\[Rho]^2 - 
             770*\[Rho]^3 + 90*\[Rho]^4 + 30*\[CapitalLambda]bh^2*
              (4 - 31*\[Rho] - 60*\[Rho]^2 + 10*\[Rho]^3) + 
             20*\[CapitalLambda]bh*(13 - 90*\[Rho] - 189*\[Rho]^2 + 35*
                \[Rho]^3)))) - 180*(-1 + 2*Ec)^5*\[Rho]^2*
         (5 + 4*\[CapitalLambda]bh + 2*\[CapitalLambda]bh^2 + 3*\[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^5*\[Rho]^2*
         (5 + 4*\[CapitalLambda]bh + 2*\[CapitalLambda]bh^2 + 3*\[Rho])*
         Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 
        2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 
        88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]) - 
      6*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 
        2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 
        504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 
        768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 
        576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 
        256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 
        96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 
        14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 
        880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
       (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
         (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
         (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
          1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
          540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
          480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
          240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
          4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
          720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
          45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
          360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
          18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) + 
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(3*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
         (177 - 1770*Ec + 7080*Ec^2 - 15280*Ec^3 + 26400*Ec^4 - 60928*Ec^5 + 
          131840*Ec^6 - 175360*Ec^7 + 124160*Ec^8 - 38400*Ec^9 + 2048*Ec^10 - 
          1155*\[Rho] + 11550*Ec*\[Rho] - 46200*Ec^2*\[Rho] + 
          93040*Ec^3*\[Rho] - 98880*Ec^4*\[Rho] + 63360*Ec^5*\[Rho] - 
          54400*Ec^6*\[Rho] + 57600*Ec^7*\[Rho] - 26880*Ec^8*\[Rho] + 
          2560*Ec^9*\[Rho] + 1040*\[Rho]^2 - 8360*Ec*\[Rho]^2 + 
          23240*Ec^2*\[Rho]^2 - 20240*Ec^3*\[Rho]^2 - 16960*Ec^4*\[Rho]^2 + 
          35200*Ec^5*\[Rho]^2 - 8320*Ec^6*\[Rho]^2 - 8960*Ec^7*\[Rho]^2 + 
          5120*Ec^8*\[Rho]^2 - 240*\[Rho]^3 + 2040*Ec*\[Rho]^3 - 
          6360*Ec^2*\[Rho]^3 + 12400*Ec^3*\[Rho]^3 - 18240*Ec^4*\[Rho]^3 + 
          14080*Ec^5*\[Rho]^3 - 1920*Ec^6*\[Rho]^3 - 1280*Ec^7*\[Rho]^3 + 
          255*\[Rho]^4 - 2550*Ec*\[Rho]^4 + 10200*Ec^2*\[Rho]^4 - 
          23440*Ec^3*\[Rho]^4 + 27600*Ec^4*\[Rho]^4 - 15840*Ec^5*\[Rho]^4 + 
          3200*Ec^6*\[Rho]^4 - 77*\[Rho]^5 + 770*Ec*\[Rho]^5 - 
          3080*Ec^2*\[Rho]^5 + 6160*Ec^3*\[Rho]^5 - 6160*Ec^4*\[Rho]^5 + 
          2464*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]^2*(-17 + 3*\[Rho])*
           Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]^2*(-17 + 3*\[Rho])*
           Log[\[Rho]]) + 30*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
         (\[CapitalLambda]bh + \[Rho])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 
          8736*Ec^4 + 2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 
          512*Ec^9 - 88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 
          6784*Ec^3*\[Rho] - 5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 
          5120*Ec^6*\[Rho] - 2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 
          312*Ec*\[Rho]^2 + 1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 
          4896*Ec^4*\[Rho]^2 - 3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 
          8*\[Rho]^3 + 80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 
          384*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 
          5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 200*Ec^2*\[Rho]^4 + 
          400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 160*Ec^5*\[Rho]^4 + 
          12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
          12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]) - 
        5*\[CapitalLambda]bh*(729 - 9324*Ec + 50076*Ec^2 - 145056*Ec^3 + 
          242304*Ec^4 - 238464*Ec^5 + 173568*Ec^6 - 195072*Ec^7 + 
          237312*Ec^8 - 150528*Ec^9 + 33792*Ec^10 - 1831*\[Rho] + 
          21780*Ec*\[Rho] - 107748*Ec^2*\[Rho] + 283488*Ec^3*\[Rho] - 
          420192*Ec^4*\[Rho] + 347904*Ec^5*\[Rho] - 180864*Ec^6*\[Rho] + 
          127488*Ec^7*\[Rho] - 99072*Ec^8*\[Rho] + 23552*Ec^9*\[Rho] + 
          3072*Ec^10*\[Rho] + 1296*\[Rho]^2 - 13896*Ec*\[Rho]^2 + 
          59544*Ec^2*\[Rho]^2 - 125664*Ec^3*\[Rho]^2 + 125856*Ec^4*\[Rho]^2 - 
          35712*Ec^5*\[Rho]^2 - 23424*Ec^6*\[Rho]^2 + 13824*Ec^7*\[Rho]^2 - 
          4608*Ec^8*\[Rho]^2 - 144*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
          1512*Ec^2*\[Rho]^3 - 8928*Ec^3*\[Rho]^3 + 33312*Ec^4*\[Rho]^3 - 
          46464*Ec^5*\[Rho]^3 + 38016*Ec^6*\[Rho]^3 - 16896*Ec^7*\[Rho]^3 + 
          1536*Ec^8*\[Rho]^3 - 41*\[Rho]^4 + 492*Ec*\[Rho]^4 - 
          2460*Ec^2*\[Rho]^4 + 6560*Ec^3*\[Rho]^4 - 6480*Ec^4*\[Rho]^4 + 
          4416*Ec^5*\[Rho]^4 - 1472*Ec^6*\[Rho]^4 - 9*\[Rho]^5 + 
          108*Ec*\[Rho]^5 - 540*Ec^2*\[Rho]^5 + 1440*Ec^3*\[Rho]^5 - 
          2160*Ec^4*\[Rho]^5 + 1728*Ec^5*\[Rho]^5 - 576*Ec^6*\[Rho]^5 - 
          12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
           Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 
            27*\[Rho]^3)*Log[\[Rho]]))))/(1080*(1 - 2*Ec)^6*mb^5*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3)) + 
 \[Mu]2G*(-1/60*(-10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
        128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
        16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
        72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
        32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
        4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 
        8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 
        144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 
        72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 1224*Ec^2*\[Rho]^2 - 
        1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 72*\[Rho]^3 + 
        432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 
        180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]]) + 
      \[CapitalLambda]bh*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 
        288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 
        288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 
        504*Ec*\[Rho]^2 + 1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 
        576*Ec^4*\[Rho]^2 - 72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 
        864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 
        15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 
        120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 
        24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 
        45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 
        80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
        640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + 
      5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(-((-1 + 2*Ec + \[Rho])*
          (-3 + 512*Ec^8*(-1 + \[CapitalLambda]bh) + 24*\[Rho] - 
           40*\[Rho]^2 + 152*\[Rho]^3 - 37*\[Rho]^4 - 6*\[CapitalLambda]bh^2*
            (-3 + 5*\[Rho] - 19*\[Rho]^2 + 5*\[Rho]^3) - 4*\[CapitalLambda]bh*
            \[Rho]*(7 - 13*\[Rho] - 13*\[Rho]^2 + 7*\[Rho]^3) - 
           128*Ec^7*(-1 + 10*\[CapitalLambda]bh^2 + 3*\[Rho] + 
             2*\[CapitalLambda]bh*(7 + \[Rho])) + 64*Ec^6*(13 - 40*\[Rho] + 
             23*\[Rho]^2 + 2*\[CapitalLambda]bh^2*(7 + 5*\[Rho]) + 
             2*\[CapitalLambda]bh*(9 - 6*\[Rho] + 11*\[Rho]^2)) - 
           32*Ec^5*(25 - 141*\[Rho] + 95*\[Rho]^2 + 13*\[Rho]^3 + 
             2*\[CapitalLambda]bh^2*(-9 + 26*\[Rho] + 5*\[Rho]^2) + 
             2*\[CapitalLambda]bh*(-5 - 21*\[Rho] + 65*\[Rho]^2 + \[Rho]^
                3)) + 2*Ec*(9 - 75*\[Rho] + 153*\[Rho]^2 - 571*\[Rho]^3 + 
             148*\[Rho]^4 + 6*\[CapitalLambda]bh^2*(-9 + 18*\[Rho] - 71*
                \[Rho]^2 + 20*\[Rho]^3) + 4*\[CapitalLambda]bh*\[Rho]*
              (33 - 58*\[Rho] - 45*\[Rho]^2 + 28*\[Rho]^3)) - 
           4*Ec^2*(9 - 78*\[Rho] + 195*\[Rho]^2 - 764*\[Rho]^3 + 
             222*\[Rho]^4 + 6*\[CapitalLambda]bh^2*(-9 + 21*\[Rho] - 94*
                \[Rho]^2 + 30*\[Rho]^3) + 4*\[CapitalLambda]bh*\[Rho]*
              (51 - 95*\[Rho] - 50*\[Rho]^2 + 42*\[Rho]^3)) - 
           16*Ec^4*(-17 + 150*\[Rho] - 112*\[Rho]^2 - 154*\[Rho]^3 + 
             37*\[Rho]^4 + 2*\[CapitalLambda]bh^2*(19 - 37*\[Rho] - 57*
                \[Rho]^2 + 15*\[Rho]^3) + 4*\[CapitalLambda]bh*
              (7 + 16*\[Rho] - 68*\[Rho]^2 - 10*\[Rho]^3 + 7*\[Rho]^4)) + 
           8*Ec^3*(-1 + 25*\[Rho] + 42*\[Rho]^2 - 486*\[Rho]^3 + 
             148*\[Rho]^4 + 2*\[CapitalLambda]bh^2*(-1 + 8*\[Rho] - 178*
                \[Rho]^2 + 60*\[Rho]^3) + 4*\[CapitalLambda]bh*
              (3 + 34*\[Rho] - 91*\[Rho]^2 - 35*\[Rho]^3 + 28*\[Rho]^4)))) - 
        12*(1 - 2*Ec)^4*\[Rho]*(6*\[CapitalLambda]bh^2*\[Rho] + 
          \[CapitalLambda]bh*(-4 + 8*\[Rho]) + \[Rho]*(-1 + 9*\[Rho]))*
         Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*
         (6*\[CapitalLambda]bh^2*\[Rho] + \[CapitalLambda]bh*
           (-4 + 8*\[Rho]) + \[Rho]*(-1 + 9*\[Rho]))*Log[\[Rho]]))/
     ((1 - 2*Ec)^2*mb^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
        64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
        64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
        48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
        16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])^2) + 
   (\[Rho]3LS*((1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*((-1 + 2*Ec + \[Rho])*
         (3 + 1024*Ec^9*(1 + \[CapitalLambda]bh) - 632*\[Rho] + 
          328*\[Rho]^2 - 872*\[Rho]^3 + 213*\[Rho]^4 + 
          30*\[CapitalLambda]bh^2*(-3 + 5*\[Rho] - 19*\[Rho]^2 + 
            5*\[Rho]^3) + 12*\[CapitalLambda]bh*(-1 - 31*\[Rho] - 
            11*\[Rho]^2 - 31*\[Rho]^3 + 14*\[Rho]^4) - 
          256*Ec^8*(-27 + 10*\[CapitalLambda]bh^2 + 7*\[Rho] + 
            2*\[CapitalLambda]bh*(14 + \[Rho])) + 
          128*Ec^7*(-188 - 9*\[Rho] + 67*\[Rho]^2 + 10*\[CapitalLambda]bh^2*
             (4 + \[Rho]) + \[CapitalLambda]bh*(32 - 54*\[Rho] + 
              62*\[Rho]^2)) - 64*Ec^6*(-442 - 249*\[Rho] + 254*\[Rho]^2 + 
            17*\[Rho]^3 + 10*\[CapitalLambda]bh^2*(6 + 3*\[Rho] + \[Rho]^2) - 
            2*\[CapitalLambda]bh*(56 + 157*\[Rho] - 212*\[Rho]^2 + 
              9*\[Rho]^3)) - 2*Ec*(12 - 2771*\[Rho] + 1521*\[Rho]^2 - 
            4147*\[Rho]^3 + 1065*\[Rho]^4 + 30*\[CapitalLambda]bh^2*
             (-12 + 23*\[Rho] - 90*\[Rho]^2 + 25*\[Rho]^3) + 
            12*\[CapitalLambda]bh*(-4 - 123*\[Rho] - 72*\[Rho]^2 - 
              141*\[Rho]^3 + 70*\[Rho]^4)) - 32*Ec^5*(498 + 503*\[Rho] - 
            307*\[Rho]^2 - 787*\[Rho]^3 + 213*\[Rho]^4 + 
            10*\[CapitalLambda]bh^2*(-4 - 3*\[Rho] - 50*\[Rho]^2 + 
              15*\[Rho]^3) + 2*\[CapitalLambda]bh*(139 + 299*\[Rho] - 
              681*\[Rho]^2 - 101*\[Rho]^3 + 84*\[Rho]^4)) + 
          4*Ec^2*(18 - 4641*\[Rho] + 2628*\[Rho]^2 - 7655*\[Rho]^3 + 
            2130*\[Rho]^4 + 30*\[CapitalLambda]bh^2*(-18 + 39*\[Rho] - 
              165*\[Rho]^2 + 50*\[Rho]^3) + 12*\[CapitalLambda]bh*
             (-6 - 183*\[Rho] - 181*\[Rho]^2 - 240*\[Rho]^3 + 
              140*\[Rho]^4)) + 16*Ec^4*(278 - 665*\[Rho] + 450*\[Rho]^2 - 
            3680*\[Rho]^3 + 1065*\[Rho]^4 + 10*\[CapitalLambda]bh^2*
             (-10 + 23*\[Rho] - 235*\[Rho]^2 + 75*\[Rho]^3) + 
            4*\[CapitalLambda]bh*(52 + 30*\[Rho] - 635*\[Rho]^2 - 
              320*\[Rho]^3 + 210*\[Rho]^4)) - 8*Ec^3*(72 - 3437*\[Rho] + 
            2005*\[Rho]^2 - 7290*\[Rho]^3 + 2130*\[Rho]^4 + 
            30*\[CapitalLambda]bh^2*(-12 + 29*\[Rho] - 156*\[Rho]^2 + 
              50*\[Rho]^3) + 4*\[CapitalLambda]bh*(3 - 328*\[Rho] - 
              745*\[Rho]^2 - 685*\[Rho]^3 + 420*\[Rho]^4))) + 
        60*(-1 + 2*Ec)^5*\[Rho]*(4 + 3*(1 + 4*\[CapitalLambda]bh + 
            2*\[CapitalLambda]bh^2)*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^5*\[Rho]*(4 + 3*(1 + 4*\[CapitalLambda]bh + 
            2*\[CapitalLambda]bh^2)*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]) + 
      5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 
        128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 
        3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 
        72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 
        2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 
        15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 
        480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (-((-1 + 2*Ec + \[Rho])*(-3 + 512*Ec^8*(-1 + \[CapitalLambda]bh) + 
           24*\[Rho] - 40*\[Rho]^2 + 152*\[Rho]^3 - 37*\[Rho]^4 - 
           6*\[CapitalLambda]bh^2*(-3 + 5*\[Rho] - 19*\[Rho]^2 + 
             5*\[Rho]^3) - 4*\[CapitalLambda]bh*\[Rho]*(7 - 13*\[Rho] - 
             13*\[Rho]^2 + 7*\[Rho]^3) - 128*Ec^7*
            (-1 + 10*\[CapitalLambda]bh^2 + 3*\[Rho] + 2*\[CapitalLambda]bh*
              (7 + \[Rho])) + 64*Ec^6*(13 - 40*\[Rho] + 23*\[Rho]^2 + 
             2*\[CapitalLambda]bh^2*(7 + 5*\[Rho]) + 2*\[CapitalLambda]bh*
              (9 - 6*\[Rho] + 11*\[Rho]^2)) - 32*Ec^5*(25 - 141*\[Rho] + 
             95*\[Rho]^2 + 13*\[Rho]^3 + 2*\[CapitalLambda]bh^2*
              (-9 + 26*\[Rho] + 5*\[Rho]^2) + 2*\[CapitalLambda]bh*
              (-5 - 21*\[Rho] + 65*\[Rho]^2 + \[Rho]^3)) + 
           2*Ec*(9 - 75*\[Rho] + 153*\[Rho]^2 - 571*\[Rho]^3 + 148*\[Rho]^4 + 
             6*\[CapitalLambda]bh^2*(-9 + 18*\[Rho] - 71*\[Rho]^2 + 20*
                \[Rho]^3) + 4*\[CapitalLambda]bh*\[Rho]*(33 - 58*\[Rho] - 45*
                \[Rho]^2 + 28*\[Rho]^3)) - 4*Ec^2*(9 - 78*\[Rho] + 
             195*\[Rho]^2 - 764*\[Rho]^3 + 222*\[Rho]^4 + 
             6*\[CapitalLambda]bh^2*(-9 + 21*\[Rho] - 94*\[Rho]^2 + 30*
                \[Rho]^3) + 4*\[CapitalLambda]bh*\[Rho]*(51 - 95*\[Rho] - 50*
                \[Rho]^2 + 42*\[Rho]^3)) - 16*Ec^4*(-17 + 150*\[Rho] - 
             112*\[Rho]^2 - 154*\[Rho]^3 + 37*\[Rho]^4 + 
             2*\[CapitalLambda]bh^2*(19 - 37*\[Rho] - 57*\[Rho]^2 + 15*
                \[Rho]^3) + 4*\[CapitalLambda]bh*(7 + 16*\[Rho] - 68*
                \[Rho]^2 - 10*\[Rho]^3 + 7*\[Rho]^4)) + 
           8*Ec^3*(-1 + 25*\[Rho] + 42*\[Rho]^2 - 486*\[Rho]^3 + 
             148*\[Rho]^4 + 2*\[CapitalLambda]bh^2*(-1 + 8*\[Rho] - 178*
                \[Rho]^2 + 60*\[Rho]^3) + 4*\[CapitalLambda]bh*
              (3 + 34*\[Rho] - 91*\[Rho]^2 - 35*\[Rho]^3 + 28*\[Rho]^4)))) - 
        12*(1 - 2*Ec)^4*\[Rho]*(6*\[CapitalLambda]bh^2*\[Rho] + 
          \[CapitalLambda]bh*(-4 + 8*\[Rho]) + \[Rho]*(-1 + 9*\[Rho]))*
         Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*
         (6*\[CapitalLambda]bh^2*\[Rho] + \[CapitalLambda]bh*
           (-4 + 8*\[Rho]) + \[Rho]*(-1 + 9*\[Rho]))*Log[\[Rho]]) - 
      2*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 
        512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
        2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
        1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
        1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
        512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
        360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
         (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
          80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
          32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
          24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
          32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
          4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
           Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
        \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 
          544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
          270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 
          80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
          640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
          4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
          960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
          1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
          320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
          540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
          3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]))))/
    (360*(1 - 2*Ec)^4*mb^5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3) + 
   (\[Rho]3D*(15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 
        2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 
        88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
       (-((-1 + 2*Ec + \[Rho])*(-3 + 512*Ec^8*(-1 + \[CapitalLambda]bh) + 
           24*\[Rho] - 40*\[Rho]^2 + 152*\[Rho]^3 - 37*\[Rho]^4 - 
           6*\[CapitalLambda]bh^2*(-3 + 5*\[Rho] - 19*\[Rho]^2 + 
             5*\[Rho]^3) - 4*\[CapitalLambda]bh*\[Rho]*(7 - 13*\[Rho] - 
             13*\[Rho]^2 + 7*\[Rho]^3) - 128*Ec^7*
            (-1 + 10*\[CapitalLambda]bh^2 + 3*\[Rho] + 2*\[CapitalLambda]bh*
              (7 + \[Rho])) + 64*Ec^6*(13 - 40*\[Rho] + 23*\[Rho]^2 + 
             2*\[CapitalLambda]bh^2*(7 + 5*\[Rho]) + 2*\[CapitalLambda]bh*
              (9 - 6*\[Rho] + 11*\[Rho]^2)) - 32*Ec^5*(25 - 141*\[Rho] + 
             95*\[Rho]^2 + 13*\[Rho]^3 + 2*\[CapitalLambda]bh^2*
              (-9 + 26*\[Rho] + 5*\[Rho]^2) + 2*\[CapitalLambda]bh*
              (-5 - 21*\[Rho] + 65*\[Rho]^2 + \[Rho]^3)) + 
           2*Ec*(9 - 75*\[Rho] + 153*\[Rho]^2 - 571*\[Rho]^3 + 148*\[Rho]^4 + 
             6*\[CapitalLambda]bh^2*(-9 + 18*\[Rho] - 71*\[Rho]^2 + 20*
                \[Rho]^3) + 4*\[CapitalLambda]bh*\[Rho]*(33 - 58*\[Rho] - 45*
                \[Rho]^2 + 28*\[Rho]^3)) - 4*Ec^2*(9 - 78*\[Rho] + 
             195*\[Rho]^2 - 764*\[Rho]^3 + 222*\[Rho]^4 + 
             6*\[CapitalLambda]bh^2*(-9 + 21*\[Rho] - 94*\[Rho]^2 + 30*
                \[Rho]^3) + 4*\[CapitalLambda]bh*\[Rho]*(51 - 95*\[Rho] - 50*
                \[Rho]^2 + 42*\[Rho]^3)) - 16*Ec^4*(-17 + 150*\[Rho] - 
             112*\[Rho]^2 - 154*\[Rho]^3 + 37*\[Rho]^4 + 
             2*\[CapitalLambda]bh^2*(19 - 37*\[Rho] - 57*\[Rho]^2 + 15*
                \[Rho]^3) + 4*\[CapitalLambda]bh*(7 + 16*\[Rho] - 68*
                \[Rho]^2 - 10*\[Rho]^3 + 7*\[Rho]^4)) + 
           8*Ec^3*(-1 + 25*\[Rho] + 42*\[Rho]^2 - 486*\[Rho]^3 + 
             148*\[Rho]^4 + 2*\[CapitalLambda]bh^2*(-1 + 8*\[Rho] - 178*
                \[Rho]^2 + 60*\[Rho]^3) + 4*\[CapitalLambda]bh*
              (3 + 34*\[Rho] - 91*\[Rho]^2 - 35*\[Rho]^3 + 28*\[Rho]^4)))) - 
        12*(1 - 2*Ec)^4*\[Rho]*(6*\[CapitalLambda]bh^2*\[Rho] + 
          \[CapitalLambda]bh*(-4 + 8*\[Rho]) + \[Rho]*(-1 + 9*\[Rho]))*
         Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*
         (6*\[CapitalLambda]bh^2*\[Rho] + \[CapitalLambda]bh*
           (-4 + 8*\[Rho]) + \[Rho]*(-1 + 9*\[Rho]))*Log[\[Rho]]) - 
      6*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
        640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 
        2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 
        88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
       (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
         (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
         (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
          1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
          540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
          480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
          240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
          4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
          720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
          45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
          360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
          18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) + 
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(3*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
         (177 - 1770*Ec + 7080*Ec^2 - 15280*Ec^3 + 26400*Ec^4 - 60928*Ec^5 + 
          131840*Ec^6 - 175360*Ec^7 + 124160*Ec^8 - 38400*Ec^9 + 2048*Ec^10 - 
          1155*\[Rho] + 11550*Ec*\[Rho] - 46200*Ec^2*\[Rho] + 
          93040*Ec^3*\[Rho] - 98880*Ec^4*\[Rho] + 63360*Ec^5*\[Rho] - 
          54400*Ec^6*\[Rho] + 57600*Ec^7*\[Rho] - 26880*Ec^8*\[Rho] + 
          2560*Ec^9*\[Rho] + 1040*\[Rho]^2 - 8360*Ec*\[Rho]^2 + 
          23240*Ec^2*\[Rho]^2 - 20240*Ec^3*\[Rho]^2 - 16960*Ec^4*\[Rho]^2 + 
          35200*Ec^5*\[Rho]^2 - 8320*Ec^6*\[Rho]^2 - 8960*Ec^7*\[Rho]^2 + 
          5120*Ec^8*\[Rho]^2 - 240*\[Rho]^3 + 2040*Ec*\[Rho]^3 - 
          6360*Ec^2*\[Rho]^3 + 12400*Ec^3*\[Rho]^3 - 18240*Ec^4*\[Rho]^3 + 
          14080*Ec^5*\[Rho]^3 - 1920*Ec^6*\[Rho]^3 - 1280*Ec^7*\[Rho]^3 + 
          255*\[Rho]^4 - 2550*Ec*\[Rho]^4 + 10200*Ec^2*\[Rho]^4 - 
          23440*Ec^3*\[Rho]^4 + 27600*Ec^4*\[Rho]^4 - 15840*Ec^5*\[Rho]^4 + 
          3200*Ec^6*\[Rho]^4 - 77*\[Rho]^5 + 770*Ec*\[Rho]^5 - 
          3080*Ec^2*\[Rho]^5 + 6160*Ec^3*\[Rho]^5 - 6160*Ec^4*\[Rho]^5 + 
          2464*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]^2*(-17 + 3*\[Rho])*
           Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]^2*(-17 + 3*\[Rho])*
           Log[\[Rho]]) + 30*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
         (\[CapitalLambda]bh + \[Rho])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 
          8736*Ec^4 + 2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 
          512*Ec^9 - 88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 
          6784*Ec^3*\[Rho] - 5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 
          5120*Ec^6*\[Rho] - 2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 
          312*Ec*\[Rho]^2 + 1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 
          4896*Ec^4*\[Rho]^2 - 3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 
          8*\[Rho]^3 + 80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 
          384*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 
          5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 200*Ec^2*\[Rho]^4 + 
          400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 160*Ec^5*\[Rho]^4 + 
          12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
          12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]) - 
        5*\[CapitalLambda]bh*(729 - 9324*Ec + 50076*Ec^2 - 145056*Ec^3 + 
          242304*Ec^4 - 238464*Ec^5 + 173568*Ec^6 - 195072*Ec^7 + 
          237312*Ec^8 - 150528*Ec^9 + 33792*Ec^10 - 1831*\[Rho] + 
          21780*Ec*\[Rho] - 107748*Ec^2*\[Rho] + 283488*Ec^3*\[Rho] - 
          420192*Ec^4*\[Rho] + 347904*Ec^5*\[Rho] - 180864*Ec^6*\[Rho] + 
          127488*Ec^7*\[Rho] - 99072*Ec^8*\[Rho] + 23552*Ec^9*\[Rho] + 
          3072*Ec^10*\[Rho] + 1296*\[Rho]^2 - 13896*Ec*\[Rho]^2 + 
          59544*Ec^2*\[Rho]^2 - 125664*Ec^3*\[Rho]^2 + 125856*Ec^4*\[Rho]^2 - 
          35712*Ec^5*\[Rho]^2 - 23424*Ec^6*\[Rho]^2 + 13824*Ec^7*\[Rho]^2 - 
          4608*Ec^8*\[Rho]^2 - 144*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
          1512*Ec^2*\[Rho]^3 - 8928*Ec^3*\[Rho]^3 + 33312*Ec^4*\[Rho]^3 - 
          46464*Ec^5*\[Rho]^3 + 38016*Ec^6*\[Rho]^3 - 16896*Ec^7*\[Rho]^3 + 
          1536*Ec^8*\[Rho]^3 - 41*\[Rho]^4 + 492*Ec*\[Rho]^4 - 
          2460*Ec^2*\[Rho]^4 + 6560*Ec^3*\[Rho]^4 - 6480*Ec^4*\[Rho]^4 + 
          4416*Ec^5*\[Rho]^4 - 1472*Ec^6*\[Rho]^4 - 9*\[Rho]^5 + 
          108*Ec*\[Rho]^5 - 540*Ec^2*\[Rho]^5 + 1440*Ec^3*\[Rho]^5 - 
          2160*Ec^4*\[Rho]^5 + 1728*Ec^5*\[Rho]^5 - 576*Ec^6*\[Rho]^5 - 
          12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
           Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 
            27*\[Rho]^3)*Log[\[Rho]]))))/(1080*(mb - 2*Ec*mb)^5*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3))


==> anc/Results/ResultsCentralMom/Lc1.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
   75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
   960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
   1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
   200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 
   160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 
   3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
   60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
   60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])/
  (20*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
    8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
    64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
    48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
    16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
    12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
     Log[\[Rho]])) + (m7*(-60 + 720*Ec - 3600*Ec^2 + 11120*Ec^3 - 
    34800*Ec^4 + 128640*Ec^5 - 376640*Ec^6 + 710400*Ec^7 - 808960*Ec^8 + 
    496640*Ec^9 - 61440*Ec^10 - 204800*Ec^11 + 307200*Ec^12 - 245760*Ec^13 + 
    81920*Ec^14 + 155*\[Rho] - 1260*Ec*\[Rho] + 2700*Ec^2*\[Rho] + 
    1360*Ec^3*\[Rho] + 1760*Ec^4*\[Rho] - 60288*Ec^5*\[Rho] + 
    85248*Ec^6*\[Rho] + 251904*Ec^7*\[Rho] - 919296*Ec^8*\[Rho] + 
    1233920*Ec^9*\[Rho] - 973824*Ec^10*\[Rho] + 651264*Ec^11*\[Rho] - 
    401408*Ec^12*\[Rho] + 131072*Ec^13*\[Rho] + 3200*\[Rho]^2 - 
    44640*Ec*\[Rho]^2 + 260640*Ec^2*\[Rho]^2 - 825520*Ec^3*\[Rho]^2 + 
    1645680*Ec^4*\[Rho]^2 - 2841312*Ec^5*\[Rho]^2 + 5993088*Ec^6*\[Rho]^2 - 
    11572608*Ec^7*\[Rho]^2 + 14522880*Ec^8*\[Rho]^2 - 
    10385920*Ec^9*\[Rho]^2 + 3753984*Ec^10*\[Rho]^2 - 546816*Ec^11*\[Rho]^2 + 
    45056*Ec^12*\[Rho]^2 - 5580*\[Rho]^3 + 59160*Ec*\[Rho]^3 - 
    234600*Ec^2*\[Rho]^3 + 400400*Ec^3*\[Rho]^3 - 414480*Ec^4*\[Rho]^3 + 
    1816704*Ec^5*\[Rho]^3 - 6919552*Ec^6*\[Rho]^3 + 12461568*Ec^7*\[Rho]^3 - 
    11560960*Ec^8*\[Rho]^3 + 5498880*Ec^9*\[Rho]^3 - 1118208*Ec^10*\[Rho]^3 - 
    4096*Ec^11*\[Rho]^3 + 36864*Ec^12*\[Rho]^3 - 40*\[Rho]^4 + 
    19680*Ec*\[Rho]^4 - 213600*Ec^2*\[Rho]^4 + 890000*Ec^3*\[Rho]^4 - 
    1666000*Ec^4*\[Rho]^4 + 924960*Ec^5*\[Rho]^4 + 1606720*Ec^6*\[Rho]^4 - 
    3459200*Ec^7*\[Rho]^4 + 3045120*Ec^8*\[Rho]^4 - 1333760*Ec^9*\[Rho]^4 + 
    189440*Ec^10*\[Rho]^4 + 30720*Ec^11*\[Rho]^4 + 4310*\[Rho]^5 - 
    59520*Ec*\[Rho]^5 + 344400*Ec^2*\[Rho]^5 - 1025520*Ec^3*\[Rho]^5 + 
    1765200*Ec^4*\[Rho]^5 - 1940160*Ec^5*\[Rho]^5 + 1273920*Ec^6*\[Rho]^5 - 
    103680*Ec^7*\[Rho]^5 - 426240*Ec^8*\[Rho]^5 + 220160*Ec^9*\[Rho]^5 - 
    15360*Ec^10*\[Rho]^5 - 2880*\[Rho]^6 + 36960*Ec*\[Rho]^6 - 
    199200*Ec^2*\[Rho]^6 + 565040*Ec^3*\[Rho]^6 - 990960*Ec^4*\[Rho]^6 + 
    1126368*Ec^5*\[Rho]^6 - 741888*Ec^6*\[Rho]^6 + 210816*Ec^7*\[Rho]^6 + 
    25856*Ec^8*\[Rho]^6 - 15360*Ec^9*\[Rho]^6 + 1100*\[Rho]^7 - 
    13560*Ec*\[Rho]^7 + 69960*Ec^2*\[Rho]^7 - 193680*Ec^3*\[Rho]^7 + 
    315920*Ec^4*\[Rho]^7 - 315648*Ec^5*\[Rho]^7 + 188032*Ec^6*\[Rho]^7 - 
    55552*Ec^7*\[Rho]^7 + 3840*Ec^8*\[Rho]^7 - 220*\[Rho]^8 + 
    2640*Ec*\[Rho]^8 - 13200*Ec^2*\[Rho]^8 + 35200*Ec^3*\[Rho]^8 - 
    54720*Ec^4*\[Rho]^8 + 50016*Ec^5*\[Rho]^8 - 24448*Ec^6*\[Rho]^8 + 
    4992*Ec^7*\[Rho]^8 + 15*\[Rho]^9 - 180*Ec*\[Rho]^9 + 900*Ec^2*\[Rho]^9 - 
    2400*Ec^3*\[Rho]^9 + 3600*Ec^4*\[Rho]^9 - 2880*Ec^5*\[Rho]^9 + 
    960*Ec^6*\[Rho]^9 + 3600*(1 - 2*Ec)^6*\[Rho]^3*Log[1 - 2*Ec]^2 + 
    60*(-1 + 2*Ec)*\[Rho]*(5 - 52*\[Rho] - 65*\[Rho]^2 + 160*\[Rho]^3 - 
      65*\[Rho]^4 + 20*\[Rho]^5 - 3*\[Rho]^6 + 2560*Ec^9*(-1 + 3*\[Rho]) + 
      256*Ec^8*(35 - 115*\[Rho] + 6*\[Rho]^2) + 
      128*Ec^7*(-100 + 350*\[Rho] - 60*\[Rho]^2 - 15*\[Rho]^3 + 3*\[Rho]^4) - 
      64*Ec^6*(-150 + 550*\[Rho] - 162*\[Rho]^2 - 88*\[Rho]^3 + 21*\[Rho]^4 + 
        3*\[Rho]^5) + 80*Ec^3*(-6 + 56*\[Rho] + 152*\[Rho]^2 - 155*\[Rho]^3 + 
        65*\[Rho]^4 - 21*\[Rho]^5 + 3*\[Rho]^6) + 
      10*Ec*(-5 + 52*\[Rho] + 89*\[Rho]^2 - 160*\[Rho]^3 + 65*\[Rho]^4 - 
        20*\[Rho]^5 + 3*\[Rho]^6) - 40*Ec^2*(-5 + 52*\[Rho] + 119*\[Rho]^2 - 
        160*\[Rho]^3 + 65*\[Rho]^4 - 20*\[Rho]^5 + 3*\[Rho]^6) - 
      80*Ec^4*(-16 + 95*\[Rho] + 173*\[Rho]^2 - 157*\[Rho]^3 + 74*\[Rho]^4 - 
        18*\[Rho]^5 + 3*\[Rho]^6) + 32*Ec^5*(-130 + 527*\[Rho] + 
        47*\[Rho]^2 - 268*\[Rho]^3 + 116*\[Rho]^4 - 9*\[Rho]^5 + 3*\[Rho]^6))*
     Log[\[Rho]] + 3600*(1 - 2*Ec)^6*\[Rho]^3*Log[\[Rho]]^2 - 
    60*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(5 - 52*\[Rho] - 65*\[Rho]^2 + 
      160*\[Rho]^3 - 65*\[Rho]^4 + 20*\[Rho]^5 - 3*\[Rho]^6 + 
      2560*Ec^9*(-1 + 3*\[Rho]) + 256*Ec^8*(35 - 115*\[Rho] + 6*\[Rho]^2) + 
      128*Ec^7*(-100 + 350*\[Rho] - 60*\[Rho]^2 - 15*\[Rho]^3 + 3*\[Rho]^4) - 
      64*Ec^6*(-150 + 550*\[Rho] - 162*\[Rho]^2 - 88*\[Rho]^3 + 21*\[Rho]^4 + 
        3*\[Rho]^5) + 80*Ec^3*(-6 + 56*\[Rho] + 152*\[Rho]^2 - 155*\[Rho]^3 + 
        65*\[Rho]^4 - 21*\[Rho]^5 + 3*\[Rho]^6) + 
      10*Ec*(-5 + 52*\[Rho] + 89*\[Rho]^2 - 160*\[Rho]^3 + 65*\[Rho]^4 - 
        20*\[Rho]^5 + 3*\[Rho]^6) - 40*Ec^2*(-5 + 52*\[Rho] + 119*\[Rho]^2 - 
        160*\[Rho]^3 + 65*\[Rho]^4 - 20*\[Rho]^5 + 3*\[Rho]^6) - 
      80*Ec^4*(-16 + 95*\[Rho] + 173*\[Rho]^2 - 157*\[Rho]^3 + 74*\[Rho]^4 - 
        18*\[Rho]^5 + 3*\[Rho]^6) + 32*Ec^5*(-130 + 527*\[Rho] + 
        47*\[Rho]^2 - 268*\[Rho]^3 + 116*\[Rho]^4 - 9*\[Rho]^5 + 
        3*\[Rho]^6) + 120*(-1 + 2*Ec)^5*\[Rho]^2*Log[\[Rho]])))/
  (600*(1 - 2*Ec)^2*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) - (m3*(-418 + 5400*Ec - 29304*Ec^2 + 95088*Ec^3 - 
    282576*Ec^4 + 1035392*Ec^5 - 3399360*Ec^6 + 7731456*Ec^7 - 
    11453952*Ec^8 + 10732544*Ec^9 - 5978112*Ec^10 + 1720320*Ec^11 - 
    208896*Ec^12 + 49152*Ec^13 - 16384*Ec^14 + 2951*\[Rho] - 
    36972*Ec*\[Rho] + 194220*Ec^2*\[Rho] - 563792*Ec^3*\[Rho] + 
    1103264*Ec^4*\[Rho] - 2160768*Ec^5*\[Rho] + 5193216*Ec^6*\[Rho] - 
    10601472*Ec^7*\[Rho] + 14416128*Ec^8*\[Rho] - 12172288*Ec^9*\[Rho] + 
    5993472*Ec^10*\[Rho] - 1388544*Ec^11*\[Rho] - 106496*Ec^12*\[Rho] + 
    131072*Ec^13*\[Rho] - 2092*\[Rho]^2 + 21024*Ec*\[Rho]^2 - 
    80640*Ec^2*\[Rho]^2 + 128720*Ec^3*\[Rho]^2 - 135120*Ec^4*\[Rho]^2 + 
    1185888*Ec^5*\[Rho]^2 - 6337536*Ec^6*\[Rho]^2 + 16613760*Ec^7*\[Rho]^2 - 
    25221120*Ec^8*\[Rho]^2 + 23482880*Ec^9*\[Rho]^2 - 
    13283328*Ec^10*\[Rho]^2 + 4110336*Ec^11*\[Rho]^2 - 
    471040*Ec^12*\[Rho]^2 + 2816*\[Rho]^3 - 45912*Ec*\[Rho]^3 + 
    310920*Ec^2*\[Rho]^3 - 1070480*Ec^3*\[Rho]^3 + 2130480*Ec^4*\[Rho]^3 - 
    3612160*Ec^5*\[Rho]^3 + 8806400*Ec^6*\[Rho]^3 - 20574720*Ec^7*\[Rho]^3 + 
    31552000*Ec^8*\[Rho]^3 - 29675520*Ec^9*\[Rho]^3 + 
    16336896*Ec^10*\[Rho]^3 - 4698112*Ec^11*\[Rho]^3 + 
    552960*Ec^12*\[Rho]^3 - 26512*\[Rho]^4 + 353184*Ec*\[Rho]^4 - 
    1976160*Ec^2*\[Rho]^4 + 6038480*Ec^3*\[Rho]^4 - 11299600*Ec^4*\[Rho]^4 + 
    14710368*Ec^5*\[Rho]^4 - 17176256*Ec^6*\[Rho]^4 + 
    22103680*Ec^7*\[Rho]^4 - 25355520*Ec^8*\[Rho]^4 + 
    19202560*Ec^9*\[Rho]^4 - 7932928*Ec^10*\[Rho]^4 + 
    1345536*Ec^11*\[Rho]^4 + 48338*\[Rho]^5 - 586560*Ec*\[Rho]^5 + 
    2971824*Ec^2*\[Rho]^5 - 8491728*Ec^3*\[Rho]^5 + 15398736*Ec^4*\[Rho]^5 - 
    18737856*Ec^5*\[Rho]^5 + 16491840*Ec^6*\[Rho]^5 - 
    12642048*Ec^7*\[Rho]^5 + 9229056*Ec^8*\[Rho]^5 - 4867072*Ec^9*\[Rho]^5 + 
    1152000*Ec^10*\[Rho]^5 - 30676*\[Rho]^6 + 342912*Ec*\[Rho]^6 - 
    1563360*Ec^2*\[Rho]^6 + 3985712*Ec^3*\[Rho]^6 - 6029424*Ec^4*\[Rho]^6 + 
    5080736*Ec^5*\[Rho]^6 - 2001792*Ec^6*\[Rho]^6 + 392832*Ec^7*\[Rho]^6 - 
    504064*Ec^8*\[Rho]^6 + 322560*Ec^9*\[Rho]^6 + 3392*\[Rho]^7 - 
    26664*Ec*\[Rho]^7 + 49080*Ec^2*\[Rho]^7 + 143760*Ec^3*\[Rho]^7 - 
    809200*Ec^4*\[Rho]^7 + 1562496*Ec^5*\[Rho]^7 - 1498112*Ec^6*\[Rho]^7 + 
    661760*Ec^7*\[Rho]^7 - 80640*Ec^8*\[Rho]^7 + 2354*\[Rho]^8 - 
    28248*Ec*\[Rho]^8 + 141240*Ec^2*\[Rho]^8 - 376640*Ec^3*\[Rho]^8 + 
    579360*Ec^4*\[Rho]^8 - 521952*Ec^5*\[Rho]^8 + 264704*Ec^6*\[Rho]^8 - 
    63360*Ec^7*\[Rho]^8 - 153*\[Rho]^9 + 1836*Ec*\[Rho]^9 - 
    9180*Ec^2*\[Rho]^9 + 24480*Ec^3*\[Rho]^9 - 36720*Ec^4*\[Rho]^9 + 
    29376*Ec^5*\[Rho]^9 - 9792*Ec^6*\[Rho]^9 + 2160*(1 - 2*Ec)^6*\[Rho]^3*
     Log[1 - 2*Ec]^2 + 12*(-1 + 2*Ec)*(16 + 16384*Ec^10 - 65*\[Rho] - 
      170*\[Rho]^2 - 505*\[Rho]^3 + 1460*\[Rho]^4 - 271*\[Rho]^5 - 
      1050*\[Rho]^6 + 585*\[Rho]^7 - 2560*Ec^9*(28 - \[Rho] + 3*\[Rho]^2) + 
      1280*Ec^8*(104 - 7*\[Rho] + 11*\[Rho]^2 + 18*\[Rho]^3) + 
      640*Ec^7*(-212 + 20*\[Rho] - 10*\[Rho]^2 - 100*\[Rho]^3 - 57*\[Rho]^4 + 
        45*\[Rho]^5) - 320*Ec^6*(-256 + 30*\[Rho] + 10*\[Rho]^2 - 
        134*\[Rho]^3 - 400*\[Rho]^4 + 315*\[Rho]^5 + 45*\[Rho]^6) - 
      32*Ec^5*(932 - 190*\[Rho] - 295*\[Rho]^2 - 1195*\[Rho]^3 + 
        6590*\[Rho]^4 - 4426*\[Rho]^5 - 2055*\[Rho]^6 + 585*\[Rho]^7) + 
      80*Ec^4*(88 - 76*\[Rho] - 187*\[Rho]^2 - 1053*\[Rho]^3 + 
        2585*\[Rho]^4 - 1276*\[Rho]^5 - 1380*\[Rho]^6 + 585*\[Rho]^7) - 
      80*Ec^3*(22 - 66*\[Rho] - 172*\[Rho]^2 - 810*\[Rho]^3 + 1681*\[Rho]^4 - 
        511*\[Rho]^5 - 1155*\[Rho]^6 + 585*\[Rho]^7) + 
      40*Ec^2*(16 - 65*\[Rho] - 170*\[Rho]^2 - 667*\[Rho]^3 + 1460*\[Rho]^4 - 
        271*\[Rho]^5 - 1050*\[Rho]^6 + 585*\[Rho]^7) - 
      10*Ec*(16 - 65*\[Rho] - 170*\[Rho]^2 - 577*\[Rho]^3 + 1460*\[Rho]^4 - 
        271*\[Rho]^5 - 1050*\[Rho]^6 + 585*\[Rho]^7))*Log[\[Rho]] + 
    2160*(1 - 2*Ec)^6*\[Rho]^3*Log[\[Rho]]^2 - 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*
     (16 + 16384*Ec^10 - 65*\[Rho] - 170*\[Rho]^2 - 505*\[Rho]^3 + 
      1460*\[Rho]^4 - 271*\[Rho]^5 - 1050*\[Rho]^6 + 585*\[Rho]^7 - 
      2560*Ec^9*(28 - \[Rho] + 3*\[Rho]^2) + 
      1280*Ec^8*(104 - 7*\[Rho] + 11*\[Rho]^2 + 18*\[Rho]^3) + 
      640*Ec^7*(-212 + 20*\[Rho] - 10*\[Rho]^2 - 100*\[Rho]^3 - 57*\[Rho]^4 + 
        45*\[Rho]^5) - 320*Ec^6*(-256 + 30*\[Rho] + 10*\[Rho]^2 - 
        134*\[Rho]^3 - 400*\[Rho]^4 + 315*\[Rho]^5 + 45*\[Rho]^6) - 
      32*Ec^5*(932 - 190*\[Rho] - 295*\[Rho]^2 - 1195*\[Rho]^3 + 
        6590*\[Rho]^4 - 4426*\[Rho]^5 - 2055*\[Rho]^6 + 585*\[Rho]^7) + 
      80*Ec^4*(88 - 76*\[Rho] - 187*\[Rho]^2 - 1053*\[Rho]^3 + 
        2585*\[Rho]^4 - 1276*\[Rho]^5 - 1380*\[Rho]^6 + 585*\[Rho]^7) - 
      80*Ec^3*(22 - 66*\[Rho] - 172*\[Rho]^2 - 810*\[Rho]^3 + 1681*\[Rho]^4 - 
        511*\[Rho]^5 - 1155*\[Rho]^6 + 585*\[Rho]^7) + 
      40*Ec^2*(16 - 65*\[Rho] - 170*\[Rho]^2 - 667*\[Rho]^3 + 1460*\[Rho]^4 - 
        271*\[Rho]^5 - 1050*\[Rho]^6 + 585*\[Rho]^7) - 
      10*Ec*(16 - 65*\[Rho] - 170*\[Rho]^2 - 577*\[Rho]^3 + 1460*\[Rho]^4 - 
        271*\[Rho]^5 - 1050*\[Rho]^6 + 585*\[Rho]^7) + 
      360*(-1 + 2*Ec)^5*\[Rho]^3*Log[\[Rho]])))/
  (360*(1 - 2*Ec)^2*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (\[Mu]2\[Pi]^2*((-1280*Ec^5*(-1 + 2*Ec + \[Rho])^2*(-1 + 8*Ec^3 - \[Rho] - 
       4*\[Rho]^2 - 4*Ec^2*(3 + \[Rho]) + 2*Ec*(3 + 2*\[Rho] + \[Rho]^2))*
      (640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 160*Ec^5*(3 + 2*\[Rho] + 
         \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
       16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
       6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
       24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
       12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(1 - 2*Ec)^10 + 
    (46080*Ec^5*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 - \[Rho] - 
       4*\[Rho]^2 - 4*Ec^2*(3 + \[Rho]) + 2*Ec*(3 + 2*\[Rho] + \[Rho]^2))*
      Log[1 - 2*Ec]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
       64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(1 - 2*Ec)^6 - 
    (46080*Ec^5*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 - \[Rho] - 
       4*\[Rho]^2 - 4*Ec^2*(3 + \[Rho]) + 2*Ec*(3 + 2*\[Rho] + \[Rho]^2))*
      Log[\[Rho]]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
       64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(1 - 2*Ec)^6 + 1296*\[Rho]^4*Log[1 - 2*Ec]^2*
     (((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 188*\[Rho]^2 - 
         12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*(-23 + 3*\[Rho]) + 
         32*Ec^5*(-23 + 7*\[Rho]) + 4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 
           3*\[Rho]^2) - 16*Ec^4*(-15 + 7*\[Rho]^2) - 
         2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 21*\[Rho]^3 + 6*\[Rho]^4)))/
       (1 - 2*Ec)^2 + 60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
      60*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]) - 2592*\[Rho]^4*Log[1 - 2*Ec]*
     Log[\[Rho]]*(((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 
         188*\[Rho]^2 - 12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*
          (-23 + 3*\[Rho]) + 32*Ec^5*(-23 + 7*\[Rho]) + 
         4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 3*\[Rho]^2) - 
         16*Ec^4*(-15 + 7*\[Rho]^2) - 2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 
           21*\[Rho]^3 + 6*\[Rho]^4)))/(1 - 2*Ec)^2 + 
      60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 60*\[Rho]^2*(3 + \[Rho])*
       Log[\[Rho]]) + 1296*\[Rho]^4*Log[\[Rho]]^2*
     (((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 188*\[Rho]^2 - 
         12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*(-23 + 3*\[Rho]) + 
         32*Ec^5*(-23 + 7*\[Rho]) + 4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 
           3*\[Rho]^2) - 16*Ec^4*(-15 + 7*\[Rho]^2) - 
         2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 21*\[Rho]^3 + 6*\[Rho]^4)))/
       (1 - 2*Ec)^2 + 60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
      60*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]) + 
    ((-1 + 2*Ec + \[Rho])^2*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
        160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
          \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
        6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
        24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
        12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))^2*
      (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
       75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
       960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
       1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
       160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
       60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^10 - 
    (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
       160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
         \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
       6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
       24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
       12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[1 - 2*Ec]*
      (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
       75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
       960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
       1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
       160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
       60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^6 + 
    (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
       160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
         \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
       6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
       24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
       12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[\[Rho]]*
      (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
       75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
       960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
       1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
       160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
       60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^6))/
  (720*mb^4*(((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
        7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
        8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
          2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
     12*\[Rho]^2*Log[\[Rho]])^3) + 
 (\[Mu]2G^2*(-8640*\[Rho]^3*Log[1 - 2*Ec]^2*
     (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
         7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
         8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
           2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
      12*\[Rho]^2*Log[\[Rho]]) + 17280*\[Rho]^3*Log[1 - 2*Ec]*Log[\[Rho]]*
     (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
         7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
         8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
           2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
      12*\[Rho]^2*Log[\[Rho]]) - 8640*\[Rho]^3*Log[\[Rho]]^2*
     (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
         7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
         8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
           2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
      12*\[Rho]^2*Log[\[Rho]]) - (20*(-1 + 2*Ec + \[Rho])^2*
      (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
       32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
       8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
       6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
       12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*
      (6 + 256*Ec^7 + \[Rho] + 13*\[Rho]^2 - 11*\[Rho]^3 + 3*\[Rho]^4 - 
       64*Ec^6*(1 + 2*\[Rho]) + 32*Ec^5*(-4 + 7*\[Rho] + 2*\[Rho]^2) + 
       16*Ec^4*(3 - 7*\[Rho] - 14*\[Rho]^2 + 3*\[Rho]^3) - 
       8*Ec^3*\[Rho]*(4 - 2*\[Rho] - 2*\[Rho]^2 + 3*\[Rho]^3) - 
       2*Ec*(12 + 8*\[Rho] + 31*\[Rho]^2 - 30*\[Rho]^3 + 9*\[Rho]^4) + 
       4*Ec^2*(6 + 13*\[Rho] + 18*\[Rho]^2 - 24*\[Rho]^3 + 9*\[Rho]^4))*
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(1 - 2*Ec)^8 + (240*\[Rho]*(-1 + 2*Ec + \[Rho])*
      (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
       32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
       8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
       6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
       12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[1 - 2*Ec]*
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(-1 + 2*Ec)^5 + (720*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
      (6 + 256*Ec^7 + \[Rho] + 13*\[Rho]^2 - 11*\[Rho]^3 + 3*\[Rho]^4 - 
       64*Ec^6*(1 + 2*\[Rho]) + 32*Ec^5*(-4 + 7*\[Rho] + 2*\[Rho]^2) + 
       16*Ec^4*(3 - 7*\[Rho] - 14*\[Rho]^2 + 3*\[Rho]^3) - 
       8*Ec^3*\[Rho]*(4 - 2*\[Rho] - 2*\[Rho]^2 + 3*\[Rho]^3) - 
       2*Ec*(12 + 8*\[Rho] + 31*\[Rho]^2 - 30*\[Rho]^3 + 9*\[Rho]^4) + 
       4*Ec^2*(6 + 13*\[Rho] + 18*\[Rho]^2 - 24*\[Rho]^3 + 9*\[Rho]^4))*
      Log[1 - 2*Ec]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
       64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(-1 + 2*Ec)^5 - (720*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
      (6 + 256*Ec^7 + \[Rho] + 13*\[Rho]^2 - 11*\[Rho]^3 + 3*\[Rho]^4 - 
       64*Ec^6*(1 + 2*\[Rho]) + 32*Ec^5*(-4 + 7*\[Rho] + 2*\[Rho]^2) + 
       16*Ec^4*(3 - 7*\[Rho] - 14*\[Rho]^2 + 3*\[Rho]^3) - 
       8*Ec^3*\[Rho]*(4 - 2*\[Rho] - 2*\[Rho]^2 + 3*\[Rho]^3) - 
       2*Ec*(12 + 8*\[Rho] + 31*\[Rho]^2 - 30*\[Rho]^3 + 9*\[Rho]^4) + 
       4*Ec^2*(6 + 13*\[Rho] + 18*\[Rho]^2 - 24*\[Rho]^3 + 9*\[Rho]^4))*
      Log[\[Rho]]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
       64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(-1 + 2*Ec)^5 + (240*\[Rho]*(-1 + 2*Ec + \[Rho])*
      (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
       32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
       8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
       6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
       12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]]*
      (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
       8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
       64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
       48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
       16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(-1 + 2*Ec)^5 + 1296*\[Rho]^4*Log[1 - 2*Ec]^2*
     (((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 188*\[Rho]^2 - 
         12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*(-23 + 3*\[Rho]) + 
         32*Ec^5*(-23 + 7*\[Rho]) + 4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 
           3*\[Rho]^2) - 16*Ec^4*(-15 + 7*\[Rho]^2) - 
         2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 21*\[Rho]^3 + 6*\[Rho]^4)))/
       (1 - 2*Ec)^2 + 60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
      60*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]) - 2592*\[Rho]^4*Log[1 - 2*Ec]*
     Log[\[Rho]]*(((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 
         188*\[Rho]^2 - 12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*
          (-23 + 3*\[Rho]) + 32*Ec^5*(-23 + 7*\[Rho]) + 
         4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 3*\[Rho]^2) - 
         16*Ec^4*(-15 + 7*\[Rho]^2) - 2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 
           21*\[Rho]^3 + 6*\[Rho]^4)))/(1 - 2*Ec)^2 + 
      60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 60*\[Rho]^2*(3 + \[Rho])*
       Log[\[Rho]]) + 1296*\[Rho]^4*Log[\[Rho]]^2*
     (((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 188*\[Rho]^2 - 
         12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*(-23 + 3*\[Rho]) + 
         32*Ec^5*(-23 + 7*\[Rho]) + 4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 
           3*\[Rho]^2) - 16*Ec^4*(-15 + 7*\[Rho]^2) - 
         2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 21*\[Rho]^3 + 6*\[Rho]^4)))/
       (1 - 2*Ec)^2 + 60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
      60*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]) + 
    ((-1 + 2*Ec + \[Rho])^2*(9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 
        15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
        16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
        8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
        6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
        12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))^2*
      (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
       75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
       960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
       1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
       160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
       60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^8 - 
    (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(9 + 320*Ec^6 - 15*\[Rho] + 
       57*\[Rho]^2 - 15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
       16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
       8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
       6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
       12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[1 - 2*Ec]*
      (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
       75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
       960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
       1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
       160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
       60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/(-1 + 2*Ec)^5 + 
    (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(9 + 320*Ec^6 - 15*\[Rho] + 
       57*\[Rho]^2 - 15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
       16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
       8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
       6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
       12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]]*
      (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
       75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
       960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
       1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
       160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
       60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/(-1 + 2*Ec)^5))/
  (720*mb^4*(((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
        7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
        8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
          2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
     12*\[Rho]^2*Log[\[Rho]])^3) + 
 (\[Rho]3LS*((-1 + 2*Ec + \[Rho])^2*(2048*Ec^11*(-1 + \[Rho]) - 
      1024*Ec^10*(-3 + \[Rho] + 2*\[Rho]^2) - 
      512*Ec^9*(3 + \[Rho] - 163*\[Rho]^2 + 51*\[Rho]^3) - 
      256*Ec^8*(63 - 129*\[Rho] + 1589*\[Rho]^2 - 671*\[Rho]^3 + 
        104*\[Rho]^4) - 128*Ec^7*(-392 + 1036*\[Rho] - 6032*\[Rho]^2 + 
        3060*\[Rho]^3 - 725*\[Rho]^4 + 41*\[Rho]^5) + 
      64*Ec^6*(-936 + 2932*\[Rho] - 11032*\[Rho]^2 + 5868*\[Rho]^3 - 
        1375*\[Rho]^4 - 47*\[Rho]^5 + 42*\[Rho]^6) - 
      3*(3 - 25*\[Rho] + 739*\[Rho]^2 - 57*\[Rho]^3 + 2893*\[Rho]^4 - 
        535*\[Rho]^5 - 147*\[Rho]^6 + 9*\[Rho]^7) + 
      32*Ec^5*(1096 - 3844*\[Rho] + 9794*\[Rho]^2 - 2590*\[Rho]^3 + 
        4417*\[Rho]^4 - 533*\[Rho]^5 - 399*\[Rho]^6 + 27*\[Rho]^7) + 
      6*Ec*(9 - 81*\[Rho] + 2429*\[Rho]^2 - 189*\[Rho]^3 + 12423*\[Rho]^4 - 
        2399*\[Rho]^5 - 717*\[Rho]^6 + 45*\[Rho]^7) - 
      12*Ec^2*(9 - 87*\[Rho] + 2734*\[Rho]^2 + 108*\[Rho]^3 + 
        19785*\[Rho]^4 - 4219*\[Rho]^5 - 1380*\[Rho]^6 + 90*\[Rho]^7) + 
      24*Ec^3*(51 - 223*\[Rho] + 1228*\[Rho]^2 + 1620*\[Rho]^3 + 
        15855*\[Rho]^4 - 3651*\[Rho]^5 - 1290*\[Rho]^6 + 90*\[Rho]^7) - 
      16*Ec^4*(632 - 2396*\[Rho] + 3918*\[Rho]^2 + 4978*\[Rho]^3 + 
        20303*\[Rho]^4 - 4509*\[Rho]^5 - 1797*\[Rho]^6 + 135*\[Rho]^7)) + 
    2160*(-1 + 2*Ec)^5*\[Rho]^4*(3 + \[Rho])*Log[1 - 2*Ec]^2 - 
    24*(-1 + 2*Ec)*\[Rho]^2*(8192*Ec^9 + 512*Ec^8*(-47 + 10*\[Rho]) - 
      1024*Ec^7*(-27 + 10*\[Rho]) + 64*Ec^6*(-244 + 120*\[Rho] - 
        75*\[Rho]^2 + 25*\[Rho]^3) - 128*Ec^5*(-34 + 20*\[Rho] - 
        165*\[Rho]^2 + 25*\[Rho]^3 + 10*\[Rho]^4) + 
      96*Ec^3*(7 + 45*\[Rho] + 325*\[Rho]^2 - 55*\[Rho]^3 - 85*\[Rho]^4 + 
        23*\[Rho]^5) - 3*(7 + 45*\[Rho] + 100*\[Rho]^2 - 100*\[Rho]^3 - 
        75*\[Rho]^4 + 23*\[Rho]^5) + 24*Ec*(7 + 45*\[Rho] + 145*\[Rho]^2 - 
        85*\[Rho]^3 - 75*\[Rho]^4 + 23*\[Rho]^5) - 
      72*Ec^2*(7 + 45*\[Rho] + 205*\[Rho]^2 - 65*\[Rho]^3 - 75*\[Rho]^4 + 
        23*\[Rho]^5) - 16*Ec^4*(51 + 115*\[Rho] + 2235*\[Rho]^2 - 
        255*\[Rho]^3 - 355*\[Rho]^4 + 69*\[Rho]^5))*Log[\[Rho]] + 
    2160*(-1 + 2*Ec)^5*\[Rho]^4*(3 + \[Rho])*Log[\[Rho]]^2 + 
    24*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*(8192*Ec^9 + 
      512*Ec^8*(-47 + 10*\[Rho]) - 1024*Ec^7*(-27 + 10*\[Rho]) + 
      64*Ec^6*(-244 + 120*\[Rho] - 75*\[Rho]^2 + 25*\[Rho]^3) - 
      128*Ec^5*(-34 + 20*\[Rho] - 165*\[Rho]^2 + 25*\[Rho]^3 + 10*\[Rho]^4) + 
      96*Ec^3*(7 + 45*\[Rho] + 325*\[Rho]^2 - 55*\[Rho]^3 - 85*\[Rho]^4 + 
        23*\[Rho]^5) - 3*(7 + 45*\[Rho] + 100*\[Rho]^2 - 100*\[Rho]^3 - 
        75*\[Rho]^4 + 23*\[Rho]^5) + 24*Ec*(7 + 45*\[Rho] + 145*\[Rho]^2 - 
        85*\[Rho]^3 - 75*\[Rho]^4 + 23*\[Rho]^5) - 
      72*Ec^2*(7 + 45*\[Rho] + 205*\[Rho]^2 - 65*\[Rho]^3 - 75*\[Rho]^4 + 
        23*\[Rho]^5) - 16*Ec^4*(51 + 115*\[Rho] + 2235*\[Rho]^2 - 
        255*\[Rho]^3 - 355*\[Rho]^4 + 69*\[Rho]^5) - 
      180*(1 - 2*Ec)^4*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])))/
  (120*(-1 + 2*Ec)*mb^3*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) - (m1*(-35 + 490*Ec - 2940*Ec^2 + 9800*Ec^3 - 
    18960*Ec^4 + 14560*Ec^5 + 38080*Ec^6 - 174720*Ec^7 + 357120*Ec^8 - 
    412160*Ec^9 + 179200*Ec^10 + 276480*Ec^11 - 716800*Ec^12 + 860160*Ec^13 - 
    573440*Ec^14 + 163840*Ec^15 + 655*\[Rho] - 9170*Ec*\[Rho] + 
    55020*Ec^2*\[Rho] - 183400*Ec^3*\[Rho] + 362000*Ec^4*\[Rho] - 
    372960*Ec^5*\[Rho] - 109760*Ec^6*\[Rho] + 1260160*Ec^7*\[Rho] - 
    2686720*Ec^8*\[Rho] + 3207680*Ec^9*\[Rho] - 2042880*Ec^10*\[Rho] + 
    256000*Ec^11*\[Rho] + 716800*Ec^12*\[Rho] - 860160*Ec^13*\[Rho] + 
    573440*Ec^14*\[Rho] - 163840*Ec^15*\[Rho] - 2400*\[Rho]^2 + 
    30960*Ec*\[Rho]^2 - 167280*Ec^2*\[Rho]^2 + 483680*Ec^3*\[Rho]^2 - 
    766240*Ec^4*\[Rho]^2 + 382656*Ec^5*\[Rho]^2 + 1518080*Ec^6*\[Rho]^2 - 
    5681152*Ec^7*\[Rho]^2 + 10996736*Ec^8*\[Rho]^2 - 13035520*Ec^9*\[Rho]^2 + 
    8982528*Ec^10*\[Rho]^2 - 2744320*Ec^11*\[Rho]^2 - 434176*Ec^12*\[Rho]^2 + 
    442368*Ec^13*\[Rho]^2 - 6080*\[Rho]^3 + 107920*Ec*\[Rho]^3 - 
    807120*Ec^2*\[Rho]^3 + 3328800*Ec^3*\[Rho]^3 - 8228960*Ec^4*\[Rho]^3 + 
    12473920*Ec^5*\[Rho]^3 - 11500288*Ec^6*\[Rho]^3 + 5555712*Ec^7*\[Rho]^3 + 
    2295808*Ec^8*\[Rho]^3 - 9195520*Ec^9*\[Rho]^3 + 10321920*Ec^10*\[Rho]^3 - 
    5996544*Ec^11*\[Rho]^3 + 1826816*Ec^12*\[Rho]^3 - 147456*Ec^13*\[Rho]^3 + 
    11110*\[Rho]^4 - 136340*Ec*\[Rho]^4 + 640440*Ec^2*\[Rho]^4 - 
    1222800*Ec^3*\[Rho]^4 - 453600*Ec^4*\[Rho]^4 + 6415680*Ec^5*\[Rho]^4 - 
    12846720*Ec^6*\[Rho]^4 + 14856960*Ec^7*\[Rho]^4 - 
    13076480*Ec^8*\[Rho]^4 + 8560640*Ec^9*\[Rho]^4 - 4198400*Ec^10*\[Rho]^4 + 
    1761280*Ec^11*\[Rho]^4 - 327680*Ec^12*\[Rho]^4 + 3810*\[Rho]^5 - 
    91740*Ec*\[Rho]^5 + 804840*Ec^2*\[Rho]^5 - 3633200*Ec^3*\[Rho]^5 + 
    9345760*Ec^4*\[Rho]^5 - 14802240*Ec^5*\[Rho]^5 + 16233600*Ec^6*\[Rho]^5 - 
    13029120*Ec^7*\[Rho]^5 + 6246400*Ec^8*\[Rho]^5 - 1617920*Ec^9*\[Rho]^5 + 
    430080*Ec^10*\[Rho]^5 - 122880*Ec^11*\[Rho]^5 - 8480*\[Rho]^6 + 
    117520*Ec*\[Rho]^6 - 696720*Ec^2*\[Rho]^6 + 2288800*Ec^3*\[Rho]^6 - 
    4415200*Ec^4*\[Rho]^6 + 5803840*Ec^5*\[Rho]^6 - 5667840*Ec^6*\[Rho]^6 + 
    3363840*Ec^7*\[Rho]^6 - 1093120*Ec^8*\[Rho]^6 + 107520*Ec^9*\[Rho]^6 + 
    1600*\[Rho]^7 - 22160*Ec*\[Rho]^7 + 131280*Ec^2*\[Rho]^7 - 
    430880*Ec^3*\[Rho]^7 + 838240*Ec^4*\[Rho]^7 - 1022016*Ec^5*\[Rho]^7 + 
    861440*Ec^6*\[Rho]^7 - 506368*Ec^7*\[Rho]^7 + 152064*Ec^8*\[Rho]^7 - 
    15360*Ec^9*\[Rho]^7 - 195*\[Rho]^8 + 2730*Ec*\[Rho]^8 - 
    16380*Ec^2*\[Rho]^8 + 54600*Ec^3*\[Rho]^8 - 108240*Ec^4*\[Rho]^8 + 
    140640*Ec^5*\[Rho]^8 - 124992*Ec^6*\[Rho]^8 + 60288*Ec^7*\[Rho]^8 - 
    12288*Ec^8*\[Rho]^8 + 15*\[Rho]^9 - 210*Ec*\[Rho]^9 + 
    1260*Ec^2*\[Rho]^9 - 4200*Ec^3*\[Rho]^9 + 8400*Ec^4*\[Rho]^9 - 
    10080*Ec^5*\[Rho]^9 + 6720*Ec^6*\[Rho]^9 - 1920*Ec^7*\[Rho]^9 + 
    3600*(-1 + 2*Ec)^7*\[Rho]^4*(3 + \[Rho])*Log[1 - 2*Ec]^2 - 
    120*(-1 + 2*Ec)*\[Rho]^2*(11 - 95*\[Rho] - 30720*Ec^9*\[Rho] + 
      10240*Ec^10*\[Rho] - 80*\[Rho]^2 + 160*\[Rho]^3 + 5*\[Rho]^4 - 
      \[Rho]^5 + 768*Ec^8*\[Rho]*(50 - 3*\[Rho] + \[Rho]^2) - 
      256*Ec^7*\[Rho]*(100 - 63*\[Rho] + 9*\[Rho]^2 + 4*\[Rho]^3) - 
      64*Ec^6*(-11 - 55*\[Rho] + 674*\[Rho]^2 - 136*\[Rho]^3 - 43*\[Rho]^4 + 
        \[Rho]^5) + 192*Ec^5*(-11 + 85*\[Rho] + 347*\[Rho]^2 - 91*\[Rho]^3 - 
        15*\[Rho]^4 + \[Rho]^5) + 12*Ec*(-11 + 95*\[Rho] + 110*\[Rho]^2 - 
        150*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
      60*Ec^2*(-11 + 95*\[Rho] + 146*\[Rho]^2 - 138*\[Rho]^3 - 5*\[Rho]^4 + 
        \[Rho]^5) + 160*Ec^3*(-11 + 95*\[Rho] + 191*\[Rho]^2 - 123*\[Rho]^3 - 
        5*\[Rho]^4 + \[Rho]^5) - 80*Ec^4*(-33 + 283*\[Rho] + 747*\[Rho]^2 - 
        303*\[Rho]^3 - 13*\[Rho]^4 + 3*\[Rho]^5))*Log[\[Rho]] + 
    3600*(-1 + 2*Ec)^7*\[Rho]^4*(3 + \[Rho])*Log[\[Rho]]^2 + 
    120*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*(11 - 95*\[Rho] - 
      30720*Ec^9*\[Rho] + 10240*Ec^10*\[Rho] - 80*\[Rho]^2 + 160*\[Rho]^3 + 
      5*\[Rho]^4 - \[Rho]^5 + 768*Ec^8*\[Rho]*(50 - 3*\[Rho] + \[Rho]^2) - 
      256*Ec^7*\[Rho]*(100 - 63*\[Rho] + 9*\[Rho]^2 + 4*\[Rho]^3) - 
      64*Ec^6*(-11 - 55*\[Rho] + 674*\[Rho]^2 - 136*\[Rho]^3 - 43*\[Rho]^4 + 
        \[Rho]^5) + 192*Ec^5*(-11 + 85*\[Rho] + 347*\[Rho]^2 - 91*\[Rho]^3 - 
        15*\[Rho]^4 + \[Rho]^5) + 12*Ec*(-11 + 95*\[Rho] + 110*\[Rho]^2 - 
        150*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
      60*Ec^2*(-11 + 95*\[Rho] + 146*\[Rho]^2 - 138*\[Rho]^3 - 5*\[Rho]^4 + 
        \[Rho]^5) + 160*Ec^3*(-11 + 95*\[Rho] + 191*\[Rho]^2 - 123*\[Rho]^3 - 
        5*\[Rho]^4 + \[Rho]^5) - 80*Ec^4*(-33 + 283*\[Rho] + 747*\[Rho]^2 - 
        303*\[Rho]^3 - 13*\[Rho]^4 + 3*\[Rho]^5) - 60*(1 - 2*Ec)^6*\[Rho]^2*
       (3 + \[Rho])*Log[\[Rho]])))/(800*(-1 + 2*Ec)^3*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (m9*(-1415 + 17820*Ec - 94140*Ec^2 + 274800*Ec^3 - 502320*Ec^4 + 
    549760*Ec^5 + 425280*Ec^6 - 4535040*Ec^7 + 12314880*Ec^8 - 
    17500160*Ec^9 + 12887040*Ec^10 - 3440640*Ec^11 - 552960*Ec^12 - 
    245760*Ec^13 + 409600*Ec^14 + 12450*\[Rho] - 153000*Ec*\[Rho] + 
    786600*Ec^2*\[Rho] - 2115120*Ec^3*\[Rho] + 2595360*Ec^4*\[Rho] + 
    2299008*Ec^5*\[Rho] - 18092928*Ec^6*\[Rho] + 44038656*Ec^7*\[Rho] - 
    64057344*Ec^8*\[Rho] + 56586240*Ec^9*\[Rho] - 26996736*Ec^10*\[Rho] + 
    5492736*Ec^11*\[Rho] - 1523712*Ec^12*\[Rho] + 1179648*Ec^13*\[Rho] + 
    24540*\[Rho]^2 - 410040*Ec*\[Rho]^2 + 2786760*Ec^2*\[Rho]^2 - 
    10146000*Ec^3*\[Rho]^2 + 22018560*Ec^4*\[Rho]^2 - 
    32197728*Ec^5*\[Rho]^2 + 44085312*Ec^6*\[Rho]^2 - 
    72661632*Ec^7*\[Rho]^2 + 100872960*Ec^8*\[Rho]^2 - 
    84533760*Ec^9*\[Rho]^2 + 35828736*Ec^10*\[Rho]^2 - 
    6948864*Ec^11*\[Rho]^2 + 1511424*Ec^12*\[Rho]^2 - 89960*\[Rho]^3 + 
    1104720*Ec*\[Rho]^3 - 5530800*Ec^2*\[Rho]^3 + 14174000*Ec^3*\[Rho]^3 - 
    19331520*Ec^4*\[Rho]^3 + 16993216*Ec^5*\[Rho]^3 - 
    30077888*Ec^6*\[Rho]^3 + 70482432*Ec^7*\[Rho]^3 - 
    89194240*Ec^8*\[Rho]^3 + 55249920*Ec^9*\[Rho]^3 - 
    16131072*Ec^10*\[Rho]^3 + 2707456*Ec^11*\[Rho]^3 - 36864*Ec^12*\[Rho]^3 + 
    65010*\[Rho]^4 - 645120*Ec*\[Rho]^4 + 2415600*Ec^2*\[Rho]^4 - 
    3800400*Ec^3*\[Rho]^4 + 1456800*Ec^4*\[Rho]^4 - 1206240*Ec^5*\[Rho]^4 + 
    15152640*Ec^6*\[Rho]^4 - 33072000*Ec^7*\[Rho]^4 + 
    31764480*Ec^8*\[Rho]^4 - 15843840*Ec^9*\[Rho]^4 + 
    4055040*Ec^10*\[Rho]^4 - 276480*Ec^11*\[Rho]^4 - 9660*\[Rho]^5 + 
    53280*Ec*\[Rho]^5 + 109440*Ec^2*\[Rho]^5 - 1328400*Ec^3*\[Rho]^5 + 
    3573120*Ec^4*\[Rho]^5 - 4237440*Ec^5*\[Rho]^5 + 1013760*Ec^6*\[Rho]^5 + 
    4051200*Ec^7*\[Rho]^5 - 5483520*Ec^8*\[Rho]^5 + 2611200*Ec^9*\[Rho]^5 - 
    368640*Ec^10*\[Rho]^5 - 4700*\[Rho]^6 + 82200*Ec*\[Rho]^6 - 
    565800*Ec^2*\[Rho]^6 + 1917520*Ec^3*\[Rho]^6 - 3912960*Ec^4*\[Rho]^6 + 
    5011552*Ec^5*\[Rho]^6 - 3563712*Ec^6*\[Rho]^6 + 964224*Ec^7*\[Rho]^6 + 
    258304*Ec^8*\[Rho]^6 - 138240*Ec^9*\[Rho]^6 + 5160*\[Rho]^7 - 
    66960*Ec*\[Rho]^7 + 365040*Ec^2*\[Rho]^7 - 1076400*Ec^3*\[Rho]^7 + 
    1880640*Ec^4*\[Rho]^7 - 2006592*Ec^5*\[Rho]^7 + 1268928*Ec^6*\[Rho]^7 - 
    407808*Ec^7*\[Rho]^7 + 34560*Ec^8*\[Rho]^7 - 1515*\[Rho]^8 + 
    18180*Ec*\[Rho]^8 - 90900*Ec^2*\[Rho]^8 + 242400*Ec^3*\[Rho]^8 - 
    373680*Ec^4*\[Rho]^8 + 334944*Ec^5*\[Rho]^8 - 161472*Ec^6*\[Rho]^8 + 
    33408*Ec^7*\[Rho]^8 + 90*\[Rho]^9 - 1080*Ec*\[Rho]^9 + 
    5400*Ec^2*\[Rho]^9 - 14400*Ec^3*\[Rho]^9 + 21600*Ec^4*\[Rho]^9 - 
    17280*Ec^5*\[Rho]^9 + 5760*Ec^6*\[Rho]^9 + 3600*(1 - 2*Ec)^6*\[Rho]^2*
     (3 + 10*\[Rho])*Log[1 - 2*Ec]^2 - 60*(-1 + 2*Ec)*
     (-7 + 8192*Ec^10 + 30*\[Rho] + 963*\[Rho]^2 - 210*\[Rho]^3 - 
      1125*\[Rho]^4 + 522*\[Rho]^5 - 215*\[Rho]^6 + 42*\[Rho]^7 - 
      2560*Ec^9*(11 - 12*\[Rho] + 15*\[Rho]^2) - 
      256*Ec^8*(-155 + 390*\[Rho] - 495*\[Rho]^2 + 94*\[Rho]^3) + 
      128*Ec^7*(-230 + 1050*\[Rho] - 1170*\[Rho]^2 + 700*\[Rho]^3 + 
        45*\[Rho]^4 + 3*\[Rho]^5) - 64*Ec^6*(-190 + 1500*\[Rho] - 
        1410*\[Rho]^2 + 1178*\[Rho]^3 - 48*\[Rho]^4 - 39*\[Rho]^5 + 
        3*\[Rho]^6) - 64*Ec^5*(38 - 585*\[Rho] + 1269*\[Rho]^2 + 
        664*\[Rho]^3 - 291*\[Rho]^4 + 333*\[Rho]^5 - 118*\[Rho]^6 + 
        21*\[Rho]^7) + 80*Ec^4*(-4 - 72*\[Rho] + 1458*\[Rho]^2 + 
        1246*\[Rho]^3 - 969*\[Rho]^4 + 528*\[Rho]^5 - 227*\[Rho]^6 + 
        42*\[Rho]^7) - 80*Ec^3*(-7 + 21*\[Rho] + 1245*\[Rho]^2 + 
        727*\[Rho]^3 - 1092*\[Rho]^4 + 510*\[Rho]^5 - 224*\[Rho]^6 + 
        42*\[Rho]^7) - 10*Ec*(-7 + 30*\[Rho] + 1035*\[Rho]^2 + 30*\[Rho]^3 - 
        1125*\[Rho]^4 + 522*\[Rho]^5 - 215*\[Rho]^6 + 42*\[Rho]^7) + 
      40*Ec^2*(-7 + 30*\[Rho] + 1125*\[Rho]^2 + 330*\[Rho]^3 - 
        1125*\[Rho]^4 + 522*\[Rho]^5 - 215*\[Rho]^6 + 42*\[Rho]^7))*
     Log[\[Rho]] + 3600*(1 - 2*Ec)^6*\[Rho]^2*(3 + 10*\[Rho])*Log[\[Rho]]^2 + 
    60*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-7 + 8192*Ec^10 + 30*\[Rho] + 
      963*\[Rho]^2 - 210*\[Rho]^3 - 1125*\[Rho]^4 + 522*\[Rho]^5 - 
      215*\[Rho]^6 + 42*\[Rho]^7 - 2560*Ec^9*(11 - 12*\[Rho] + 15*\[Rho]^2) - 
      256*Ec^8*(-155 + 390*\[Rho] - 495*\[Rho]^2 + 94*\[Rho]^3) + 
      128*Ec^7*(-230 + 1050*\[Rho] - 1170*\[Rho]^2 + 700*\[Rho]^3 + 
        45*\[Rho]^4 + 3*\[Rho]^5) - 64*Ec^6*(-190 + 1500*\[Rho] - 
        1410*\[Rho]^2 + 1178*\[Rho]^3 - 48*\[Rho]^4 - 39*\[Rho]^5 + 
        3*\[Rho]^6) - 64*Ec^5*(38 - 585*\[Rho] + 1269*\[Rho]^2 + 
        664*\[Rho]^3 - 291*\[Rho]^4 + 333*\[Rho]^5 - 118*\[Rho]^6 + 
        21*\[Rho]^7) + 80*Ec^4*(-4 - 72*\[Rho] + 1458*\[Rho]^2 + 
        1246*\[Rho]^3 - 969*\[Rho]^4 + 528*\[Rho]^5 - 227*\[Rho]^6 + 
        42*\[Rho]^7) - 80*Ec^3*(-7 + 21*\[Rho] + 1245*\[Rho]^2 + 
        727*\[Rho]^3 - 1092*\[Rho]^4 + 510*\[Rho]^5 - 224*\[Rho]^6 + 
        42*\[Rho]^7) - 10*Ec*(-7 + 30*\[Rho] + 1035*\[Rho]^2 + 30*\[Rho]^3 - 
        1125*\[Rho]^4 + 522*\[Rho]^5 - 215*\[Rho]^6 + 42*\[Rho]^7) + 
      40*Ec^2*(-7 + 30*\[Rho] + 1125*\[Rho]^2 + 330*\[Rho]^3 - 
        1125*\[Rho]^4 + 522*\[Rho]^5 - 215*\[Rho]^6 + 42*\[Rho]^7) - 
      120*(-1 + 2*Ec)^5*\[Rho]^2*(3 + 10*\[Rho])*Log[\[Rho]])))/
  (1800*(1 - 2*Ec)^2*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m8*(495 - 5940*Ec + 29700*Ec^2 - 91040*Ec^3 + 277200*Ec^4 - 1001280*Ec^5 + 
    2905280*Ec^6 - 5452800*Ec^7 + 6181120*Ec^8 - 3783680*Ec^9 + 
    506880*Ec^10 + 1433600*Ec^11 - 2150400*Ec^12 + 1720320*Ec^13 - 
    573440*Ec^14 - 3335*\[Rho] + 37620*Ec*\[Rho] - 173700*Ec^2*\[Rho] + 
    463520*Ec^3*\[Rho] - 1089680*Ec^4*\[Rho] + 3099456*Ec^5*\[Rho] - 
    7690176*Ec^6*\[Rho] + 12490752*Ec^7*\[Rho] - 11774208*Ec^8*\[Rho] + 
    4787200*Ec^9*\[Rho] + 1164288*Ec^10*\[Rho] - 1056768*Ec^11*\[Rho] - 
    815104*Ec^12*\[Rho] + 311296*Ec^13*\[Rho] + 245760*Ec^14*\[Rho] - 
    2000*\[Rho]^2 + 49680*Ec*\[Rho]^2 - 402480*Ec^2*\[Rho]^2 + 
    1542400*Ec^3*\[Rho]^2 - 3351840*Ec^4*\[Rho]^2 + 5773824*Ec^5*\[Rho]^2 - 
    12001536*Ec^6*\[Rho]^2 + 22588416*Ec^7*\[Rho]^2 - 
    26234880*Ec^8*\[Rho]^2 + 16691200*Ec^9*\[Rho]^2 - 
    5357568*Ec^10*\[Rho]^2 + 49152*Ec^11*\[Rho]^2 + 729088*Ec^12*\[Rho]^2 - 
    25440*\[Rho]^3 + 361680*Ec*\[Rho]^3 - 2204400*Ec^2*\[Rho]^3 + 
    7206400*Ec^3*\[Rho]^3 - 13390560*Ec^4*\[Rho]^3 + 15219072*Ec^5*\[Rho]^3 - 
    15904256*Ec^6*\[Rho]^3 + 21978624*Ec^7*\[Rho]^3 - 
    19604480*Ec^8*\[Rho]^3 + 2119680*Ec^9*\[Rho]^3 + 7213056*Ec^10*\[Rho]^3 - 
    3596288*Ec^11*\[Rho]^3 + 663552*Ec^12*\[Rho]^3 + 49330*\[Rho]^4 - 
    524760*Ec*\[Rho]^4 + 2091000*Ec^2*\[Rho]^4 - 3113600*Ec^3*\[Rho]^4 - 
    380000*Ec^4*\[Rho]^4 + 2292480*Ec^5*\[Rho]^4 + 9311360*Ec^6*\[Rho]^4 - 
    21644800*Ec^7*\[Rho]^4 + 16450560*Ec^8*\[Rho]^4 - 4065280*Ec^9*\[Rho]^4 - 
    1556480*Ec^10*\[Rho]^4 + 860160*Ec^11*\[Rho]^4 + 10030*\[Rho]^5 - 
    290760*Ec*\[Rho]^5 + 2433000*Ec^2*\[Rho]^5 - 9240960*Ec^3*\[Rho]^5 + 
    19202400*Ec^4*\[Rho]^5 - 24689280*Ec^5*\[Rho]^5 + 
    19340160*Ec^6*\[Rho]^5 - 4746240*Ec^7*\[Rho]^5 - 4101120*Ec^8*\[Rho]^5 + 
    2375680*Ec^9*\[Rho]^5 - 122880*Ec^10*\[Rho]^5 - 43440*\[Rho]^6 + 
    551280*Ec*\[Rho]^6 - 2936400*Ec^2*\[Rho]^6 + 8154880*Ec^3*\[Rho]^6 - 
    14769120*Ec^4*\[Rho]^6 + 17961984*Ec^5*\[Rho]^6 - 
    11929344*Ec^6*\[Rho]^6 + 3038208*Ec^7*\[Rho]^6 + 644608*Ec^8*\[Rho]^6 - 
    307200*Ec^9*\[Rho]^6 + 18400*\[Rho]^7 - 227280*Ec*\[Rho]^7 + 
    1175280*Ec^2*\[Rho]^7 - 3264000*Ec^3*\[Rho]^7 + 5379040*Ec^4*\[Rho]^7 - 
    5483904*Ec^5*\[Rho]^7 + 3332096*Ec^6*\[Rho]^7 - 989696*Ec^7*\[Rho]^7 + 
    69120*Ec^8*\[Rho]^7 - 4385*\[Rho]^8 + 52620*Ec*\[Rho]^8 - 
    263100*Ec^2*\[Rho]^8 + 701600*Ec^3*\[Rho]^8 - 1099440*Ec^4*\[Rho]^8 + 
    1025088*Ec^5*\[Rho]^8 - 513344*Ec^6*\[Rho]^8 + 109056*Ec^7*\[Rho]^8 + 
    345*\[Rho]^9 - 4140*Ec*\[Rho]^9 + 20700*Ec^2*\[Rho]^9 - 
    55200*Ec^3*\[Rho]^9 + 82800*Ec^4*\[Rho]^9 - 66240*Ec^5*\[Rho]^9 + 
    22080*Ec^6*\[Rho]^9 - 3600*(1 - 2*Ec)^6*\[Rho]^3*
     (4 + 9*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec]^2 + 
    120*(-1 + 2*Ec)*\[Rho]*(-10 + 107*\[Rho] + 235*\[Rho]^2 + 280*\[Rho]^3 - 
      710*\[Rho]^4 + 125*\[Rho]^5 - 27*\[Rho]^6 + 
      5120*Ec^9*(1 - 3*\[Rho] + 3*\[Rho]^2) - 
      512*Ec^8*(35 - 115*\[Rho] + 33*\[Rho]^2) + 
      128*Ec^7*(200 - 700*\[Rho] - 180*\[Rho]^2 - 45*\[Rho]^3 + 
        27*\[Rho]^4) - 64*Ec^6*(300 - 1100*\[Rho] - 648*\[Rho]^2 - 
        247*\[Rho]^3 + 219*\[Rho]^4 + 42*\[Rho]^5) + 
      80*Ec^3*(12 - 115*\[Rho] - 409*\[Rho]^2 - 677*\[Rho]^3 + 545*\[Rho]^4 - 
        135*\[Rho]^5 + 27*\[Rho]^6) - 40*Ec^2*(10 - 107*\[Rho] - 
        343*\[Rho]^2 - 523*\[Rho]^3 + 629*\[Rho]^4 - 125*\[Rho]^5 + 
        27*\[Rho]^6) + 10*Ec*(10 - 107*\[Rho] - 283*\[Rho]^2 - 388*\[Rho]^3 + 
        674*\[Rho]^4 - 125*\[Rho]^5 + 27*\[Rho]^6) - 
      80*Ec^4*(32 - 193*\[Rho] - 517*\[Rho]^2 - 877*\[Rho]^3 + 575*\[Rho]^4 - 
        87*\[Rho]^5 + 27*\[Rho]^6) + 32*Ec^5*(260 - 1057*\[Rho] - 
        1177*\[Rho]^2 - 1387*\[Rho]^3 + 1079*\[Rho]^4 + 39*\[Rho]^5 + 
        27*\[Rho]^6))*Log[\[Rho]] - 3600*(1 - 2*Ec)^6*\[Rho]^3*
     (4 + 9*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]^2 - 120*(-1 + 2*Ec)*\[Rho]*
     Log[1 - 2*Ec]*(-10 + 107*\[Rho] + 235*\[Rho]^2 + 280*\[Rho]^3 - 
      710*\[Rho]^4 + 125*\[Rho]^5 - 27*\[Rho]^6 + 
      5120*Ec^9*(1 - 3*\[Rho] + 3*\[Rho]^2) - 
      512*Ec^8*(35 - 115*\[Rho] + 33*\[Rho]^2) + 
      128*Ec^7*(200 - 700*\[Rho] - 180*\[Rho]^2 - 45*\[Rho]^3 + 
        27*\[Rho]^4) - 64*Ec^6*(300 - 1100*\[Rho] - 648*\[Rho]^2 - 
        247*\[Rho]^3 + 219*\[Rho]^4 + 42*\[Rho]^5) + 
      80*Ec^3*(12 - 115*\[Rho] - 409*\[Rho]^2 - 677*\[Rho]^3 + 545*\[Rho]^4 - 
        135*\[Rho]^5 + 27*\[Rho]^6) - 40*Ec^2*(10 - 107*\[Rho] - 
        343*\[Rho]^2 - 523*\[Rho]^3 + 629*\[Rho]^4 - 125*\[Rho]^5 + 
        27*\[Rho]^6) + 10*Ec*(10 - 107*\[Rho] - 283*\[Rho]^2 - 388*\[Rho]^3 + 
        674*\[Rho]^4 - 125*\[Rho]^5 + 27*\[Rho]^6) - 
      80*Ec^4*(32 - 193*\[Rho] - 517*\[Rho]^2 - 877*\[Rho]^3 + 575*\[Rho]^4 - 
        87*\[Rho]^5 + 27*\[Rho]^6) + 32*Ec^5*(260 - 1057*\[Rho] - 
        1177*\[Rho]^2 - 1387*\[Rho]^3 + 1079*\[Rho]^4 + 39*\[Rho]^5 + 
        27*\[Rho]^6) - 60*(-1 + 2*Ec)^5*\[Rho]^2*(4 + 9*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]])))/(9600*(1 - 2*Ec)^2*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r18*(-360 + 5040*Ec - 30240*Ec^2 + 120000*Ec^3 - 518400*Ec^4 + 
    2557440*Ec^5 - 9999360*Ec^6 + 26818560*Ec^7 - 48384000*Ec^8 + 
    58060800*Ec^9 - 44605440*Ec^10 + 19906560*Ec^11 - 3932160*Ec^12 + 
    19505*\[Rho] - 280750*Ec*\[Rho] + 1738260*Ec^2*\[Rho] - 
    6461400*Ec^3*\[Rho] + 19846320*Ec^4*\[Rho] - 67899040*Ec^5*\[Rho] + 
    226516160*Ec^6*\[Rho] - 573164160*Ec^7*\[Rho] + 1001998080*Ec^8*\[Rho] - 
    1174766080*Ec^9*\[Rho] + 891284480*Ec^10*\[Rho] - 
    405841920*Ec^11*\[Rho] + 97505280*Ec^12*\[Rho] - 19292160*Ec^13*\[Rho] + 
    13844480*Ec^14*\[Rho] - 5079040*Ec^15*\[Rho] - 183065*\[Rho]^2 + 
    2618110*Ec*\[Rho]^2 - 16095060*Ec^2*\[Rho]^2 + 56350040*Ec^3*\[Rho]^2 - 
    131242800*Ec^4*\[Rho]^2 + 252666016*Ec^5*\[Rho]^2 - 
    504796608*Ec^6*\[Rho]^2 + 965073024*Ec^7*\[Rho]^2 - 
    1393542912*Ec^8*\[Rho]^2 + 1319420416*Ec^9*\[Rho]^2 - 
    727411712*Ec^10*\[Rho]^2 + 162441216*Ec^11*\[Rho]^2 + 
    37302272*Ec^12*\[Rho]^2 - 23371776*Ec^13*\[Rho]^2 + 
    114688*Ec^14*\[Rho]^2 + 491520*Ec^15*\[Rho]^2 + 499000*\[Rho]^3 - 
    6856640*Ec*\[Rho]^3 + 40234320*Ec^2*\[Rho]^3 - 132170720*Ec^3*\[Rho]^3 + 
    274061920*Ec^4*\[Rho]^3 - 416304960*Ec^5*\[Rho]^3 + 
    606948096*Ec^6*\[Rho]^3 - 944239104*Ec^7*\[Rho]^3 + 
    1195198464*Ec^8*\[Rho]^3 - 922357760*Ec^9*\[Rho]^3 + 
    257228800*Ec^10*\[Rho]^3 + 161906688*Ec^11*\[Rho]^3 - 
    143286272*Ec^12*\[Rho]^3 + 28721152*Ec^13*\[Rho]^3 - 295240*\[Rho]^4 + 
    3282560*Ec*\[Rho]^4 - 13682160*Ec^2*\[Rho]^4 + 19568800*Ec^3*\[Rho]^4 + 
    35851360*Ec^4*\[Rho]^4 - 184015168*Ec^5*\[Rho]^4 + 
    262884352*Ec^6*\[Rho]^4 - 24896512*Ec^7*\[Rho]^4 - 
    418073600*Ec^8*\[Rho]^4 + 636405760*Ec^9*\[Rho]^4 - 
    513798144*Ec^10*\[Rho]^4 + 295264256*Ec^11*\[Rho]^4 - 
    124297216*Ec^12*\[Rho]^4 + 25804800*Ec^13*\[Rho]^4 - 347930*\[Rho]^5 + 
    5730220*Ec*\[Rho]^5 - 40784520*Ec^2*\[Rho]^5 + 171185200*Ec^3*\[Rho]^5 - 
    471493600*Ec^4*\[Rho]^5 + 865149760*Ec^5*\[Rho]^5 - 
    982491520*Ec^6*\[Rho]^5 + 462327040*Ec^7*\[Rho]^5 + 
    439162880*Ec^8*\[Rho]^5 - 969564160*Ec^9*\[Rho]^5 + 
    805109760*Ec^10*\[Rho]^5 - 352747520*Ec^11*\[Rho]^5 + 
    69304320*Ec^12*\[Rho]^5 + 106570*\[Rho]^6 - 1342700*Ec*\[Rho]^6 + 
    6881640*Ec^2*\[Rho]^6 - 13695600*Ec^3*\[Rho]^6 - 19098720*Ec^4*\[Rho]^6 + 
    172330560*Ec^5*\[Rho]^6 - 456297600*Ec^6*\[Rho]^6 + 
    723106560*Ec^7*\[Rho]^6 - 781685760*Ec^8*\[Rho]^6 + 
    582092800*Ec^9*\[Rho]^6 - 275824640*Ec^10*\[Rho]^6 + 
    63406080*Ec^11*\[Rho]^6 + 426440*\[Rho]^7 - 5906560*Ec*\[Rho]^7 + 
    34994160*Ec^2*\[Rho]^7 - 124231840*Ec^3*\[Rho]^7 + 
    286388000*Ec^4*\[Rho]^7 - 423357376*Ec^5*\[Rho]^7 + 
    385680128*Ec^6*\[Rho]^7 - 211244544*Ec^7*\[Rho]^7 + 
    85478912*Ec^8*\[Rho]^7 - 47174656*Ec^9*\[Rho]^7 + 
    18800640*Ec^10*\[Rho]^7 - 165200*\[Rho]^8 + 1914640*Ec*\[Rho]^8 - 
    8700720*Ec^2*\[Rho]^8 + 18143520*Ec^3*\[Rho]^8 - 8561120*Ec^4*\[Rho]^8 - 
    39788480*Ec^5*\[Rho]^8 + 91579904*Ec^6*\[Rho]^8 - 
    85533696*Ec^7*\[Rho]^8 + 35846656*Ec^8*\[Rho]^8 - 4684800*Ec^9*\[Rho]^8 - 
    64535*\[Rho]^9 + 903490*Ec*\[Rho]^9 - 5420940*Ec^2*\[Rho]^9 + 
    18069800*Ec^3*\[Rho]^9 - 36620560*Ec^4*\[Rho]^9 + 
    46568928*Ec^5*\[Rho]^9 - 36936512*Ec^6*\[Rho]^9 + 
    17287552*Ec^7*\[Rho]^9 - 3870720*Ec^8*\[Rho]^9 + 4815*\[Rho]^10 - 
    67410*Ec*\[Rho]^10 + 404460*Ec^2*\[Rho]^10 - 1348200*Ec^3*\[Rho]^10 + 
    2696400*Ec^4*\[Rho]^10 - 3235680*Ec^5*\[Rho]^10 + 
    2157120*Ec^6*\[Rho]^10 - 616320*Ec^7*\[Rho]^10 + 
    3600*(-1 + 2*Ec)^7*\[Rho]^4*(-4 + 27*\[Rho] + 9*\[Rho]^2)*
     Log[1 - 2*Ec]^2 - 120*(-1 + 2*Ec)*\[Rho]*(32 - 230*\[Rho] - 
      539*\[Rho]^2 + 3545*\[Rho]^3 - 3580*\[Rho]^4 - 622*\[Rho]^5 - 
      265*\[Rho]^6 + 1659*\[Rho]^7 + 32768*Ec^11*(-2 + 3*\[Rho]^2) + 
      2048*Ec^10*(156 - 25*\[Rho] - 84*\[Rho]^2 + 30*\[Rho]^3) - 
      2048*Ec^9*(330 - 100*\[Rho] + 70*\[Rho]^2 + 139*\[Rho]^3) - 
      256*Ec^8*(-3160 + 1350*\[Rho] - 2310*\[Rho]^2 - 2476*\[Rho]^3 + 
        339*\[Rho]^4 + 585*\[Rho]^5) + 256*Ec^7*(-2340 + 1250*\[Rho] - 
        2400*\[Rho]^2 - 3876*\[Rho]^3 + 1619*\[Rho]^4 + 2823*\[Rho]^5 + 
        270*\[Rho]^6) + 64*Ec^6*(4424 - 2980*\[Rho] + 4353*\[Rho]^2 + 
        19545*\[Rho]^3 - 15248*\[Rho]^4 - 21328*\[Rho]^5 - 3271*\[Rho]^6 + 
        1659*\[Rho]^7) - 160*Ec^3*(38 - 235*\[Rho] - 537*\[Rho]^2 + 
        3818*\[Rho]^3 - 4620*\[Rho]^4 - 1441*\[Rho]^5 - 418*\[Rho]^6 + 
        1659*\[Rho]^7) + 60*Ec^2*(32 - 230*\[Rho] - 539*\[Rho]^2 + 
        3633*\[Rho]^3 - 4174*\[Rho]^4 - 820*\[Rho]^5 - 265*\[Rho]^6 + 
        1659*\[Rho]^7) - 12*Ec*(32 - 230*\[Rho] - 539*\[Rho]^2 + 
        3585*\[Rho]^3 - 3850*\[Rho]^4 - 712*\[Rho]^5 - 265*\[Rho]^6 + 
        1659*\[Rho]^7) - 64*Ec^5*(1372 - 1590*\[Rho] - 321*\[Rho]^2 + 
        20519*\[Rho]^3 - 22167*\[Rho]^4 - 20871*\[Rho]^5 - 4143*\[Rho]^6 + 
        4977*\[Rho]^7) + 80*Ec^4*(264 - 820*\[Rho] - 1491*\[Rho]^2 + 
        13419*\[Rho]^3 - 16259*\[Rho]^4 - 9117*\[Rho]^5 - 2241*\[Rho]^6 + 
        4977*\[Rho]^7))*Log[\[Rho]] + 3600*(-1 + 2*Ec)^7*\[Rho]^4*
     (-4 + 27*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]^2 + 
    120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(32 - 230*\[Rho] - 539*\[Rho]^2 + 
      3545*\[Rho]^3 - 3580*\[Rho]^4 - 622*\[Rho]^5 - 265*\[Rho]^6 + 
      1659*\[Rho]^7 + 32768*Ec^11*(-2 + 3*\[Rho]^2) + 
      2048*Ec^10*(156 - 25*\[Rho] - 84*\[Rho]^2 + 30*\[Rho]^3) - 
      2048*Ec^9*(330 - 100*\[Rho] + 70*\[Rho]^2 + 139*\[Rho]^3) - 
      256*Ec^8*(-3160 + 1350*\[Rho] - 2310*\[Rho]^2 - 2476*\[Rho]^3 + 
        339*\[Rho]^4 + 585*\[Rho]^5) + 256*Ec^7*(-2340 + 1250*\[Rho] - 
        2400*\[Rho]^2 - 3876*\[Rho]^3 + 1619*\[Rho]^4 + 2823*\[Rho]^5 + 
        270*\[Rho]^6) + 64*Ec^6*(4424 - 2980*\[Rho] + 4353*\[Rho]^2 + 
        19545*\[Rho]^3 - 15248*\[Rho]^4 - 21328*\[Rho]^5 - 3271*\[Rho]^6 + 
        1659*\[Rho]^7) - 160*Ec^3*(38 - 235*\[Rho] - 537*\[Rho]^2 + 
        3818*\[Rho]^3 - 4620*\[Rho]^4 - 1441*\[Rho]^5 - 418*\[Rho]^6 + 
        1659*\[Rho]^7) + 60*Ec^2*(32 - 230*\[Rho] - 539*\[Rho]^2 + 
        3633*\[Rho]^3 - 4174*\[Rho]^4 - 820*\[Rho]^5 - 265*\[Rho]^6 + 
        1659*\[Rho]^7) - 12*Ec*(32 - 230*\[Rho] - 539*\[Rho]^2 + 
        3585*\[Rho]^3 - 3850*\[Rho]^4 - 712*\[Rho]^5 - 265*\[Rho]^6 + 
        1659*\[Rho]^7) - 64*Ec^5*(1372 - 1590*\[Rho] - 321*\[Rho]^2 + 
        20519*\[Rho]^3 - 22167*\[Rho]^4 - 20871*\[Rho]^5 - 4143*\[Rho]^6 + 
        4977*\[Rho]^7) + 80*Ec^4*(264 - 820*\[Rho] - 1491*\[Rho]^2 + 
        13419*\[Rho]^3 - 16259*\[Rho]^4 - 9117*\[Rho]^5 - 2241*\[Rho]^6 + 
        4977*\[Rho]^7) - 60*(1 - 2*Ec)^6*\[Rho]^3*(-4 + 27*\[Rho] + 
        9*\[Rho]^2)*Log[\[Rho]])))/(3600*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m4*(-2257 + 28908*Ec - 155484*Ec^2 + 508384*Ec^3 - 1604080*Ec^4 + 
    6249408*Ec^5 - 20945472*Ec^6 + 47993856*Ec^7 - 71636736*Ec^8 + 
    67773440*Ec^9 - 38028288*Ec^10 + 10739712*Ec^11 - 1150976*Ec^12 + 
    475136*Ec^13 - 245760*Ec^14 + 18561*\[Rho] - 231372*Ec*\[Rho] + 
    1208700*Ec^2*\[Rho] - 3529568*Ec^3*\[Rho] + 7254448*Ec^4*\[Rho] - 
    15393216*Ec^5*\[Rho] + 36751680*Ec^6*\[Rho] - 69894144*Ec^7*\[Rho] + 
    86370048*Ec^8*\[Rho] - 63501312*Ec^9*\[Rho] + 24634368*Ec^10*\[Rho] - 
    4104192*Ec^11*\[Rho] + 1036288*Ec^12*\[Rho] - 671744*Ec^13*\[Rho] + 
    49152*Ec^14*\[Rho] - 57968*\[Rho]^2 + 710256*Ec*\[Rho]^2 - 
    3650640*Ec^2*\[Rho]^2 + 10219648*Ec^3*\[Rho]^2 - 17225568*Ec^4*\[Rho]^2 + 
    19881984*Ec^5*\[Rho]^2 - 22205952*Ec^6*\[Rho]^2 + 
    29251584*Ec^7*\[Rho]^2 - 29285376*Ec^8*\[Rho]^2 + 
    12783616*Ec^9*\[Rho]^2 + 3108864*Ec^10*\[Rho]^2 - 
    3932160*Ec^11*\[Rho]^2 + 335872*Ec^12*\[Rho]^2 + 53024*\[Rho]^3 - 
    562128*Ec*\[Rho]^3 + 2342640*Ec^2*\[Rho]^3 - 4664320*Ec^3*\[Rho]^3 + 
    3582176*Ec^4*\[Rho]^3 + 2352768*Ec^5*\[Rho]^3 - 6942464*Ec^6*\[Rho]^3 + 
    8048128*Ec^7*\[Rho]^3 - 14254080*Ec^8*\[Rho]^3 + 22079488*Ec^9*\[Rho]^3 - 
    16433152*Ec^10*\[Rho]^3 + 4792320*Ec^11*\[Rho]^3 - 
    516096*Ec^12*\[Rho]^3 + 29010*\[Rho]^4 - 441720*Ec*\[Rho]^4 + 
    2744280*Ec^2*\[Rho]^4 - 9336320*Ec^3*\[Rho]^4 + 19717600*Ec^4*\[Rho]^4 - 
    27621120*Ec^5*\[Rho]^4 + 27800960*Ec^6*\[Rho]^4 - 
    25899520*Ec^7*\[Rho]^4 + 26880000*Ec^8*\[Rho]^4 - 
    21063680*Ec^9*\[Rho]^4 + 8581120*Ec^10*\[Rho]^4 - 
    1351680*Ec^11*\[Rho]^4 - 71138*\[Rho]^5 + 844632*Ec*\[Rho]^5 - 
    4177656*Ec^2*\[Rho]^5 + 11807616*Ec^3*\[Rho]^5 - 21183840*Ec^4*\[Rho]^5 + 
    24429696*Ec^5*\[Rho]^5 - 18993024*Ec^6*\[Rho]^5 + 
    13427712*Ec^7*\[Rho]^5 - 10248192*Ec^8*\[Rho]^5 + 5632000*Ec^9*\[Rho]^5 - 
    1290240*Ec^10*\[Rho]^5 + 34544*\[Rho]^6 - 377328*Ec*\[Rho]^6 + 
    1663440*Ec^2*\[Rho]^6 - 4109952*Ec^3*\[Rho]^6 + 5701472*Ec^4*\[Rho]^6 - 
    3718656*Ec^5*\[Rho]^6 + 438784*Ec^6*\[Rho]^6 + 272384*Ec^7*\[Rho]^6 + 
    572928*Ec^8*\[Rho]^6 - 405504*Ec^9*\[Rho]^6 - 672*\[Rho]^7 - 
    8496*Ec*\[Rho]^7 + 141840*Ec^2*\[Rho]^7 - 700928*Ec^3*\[Rho]^7 + 
    1784608*Ec^4*\[Rho]^7 - 2644608*Ec^5*\[Rho]^7 + 2233600*Ec^6*\[Rho]^7 - 
    909824*Ec^7*\[Rho]^7 + 99840*Ec^8*\[Rho]^7 - 3329*\[Rho]^8 + 
    39948*Ec*\[Rho]^8 - 199740*Ec^2*\[Rho]^8 + 532640*Ec^3*\[Rho]^8 - 
    822576*Ec^4*\[Rho]^8 + 746304*Ec^5*\[Rho]^8 - 376640*Ec^6*\[Rho]^8 + 
    87552*Ec^7*\[Rho]^8 + 225*\[Rho]^9 - 2700*Ec*\[Rho]^9 + 
    13500*Ec^2*\[Rho]^9 - 36000*Ec^3*\[Rho]^9 + 54000*Ec^4*\[Rho]^9 - 
    43200*Ec^5*\[Rho]^9 + 14400*Ec^6*\[Rho]^9 - 720*(1 - 2*Ec)^6*\[Rho]^2*
     (4 + 8*\[Rho] + 9*\[Rho]^2 + 3*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    24*(-1 + 2*Ec)*(38 + 49152*Ec^10 - 180*\[Rho] + 305*\[Rho]^2 + 
      1545*\[Rho]^3 - 1950*\[Rho]^4 - 188*\[Rho]^5 + 775*\[Rho]^6 - 
      345*\[Rho]^7 + 5120*Ec^9*(-41 + 8*\[Rho] - 9*\[Rho]^2 + 3*\[Rho]^3) - 
      2560*Ec^8*(-149 + 54*\[Rho] - 53*\[Rho]^2 + 25*\[Rho]^3) - 
      640*Ec^7*(596 - 300*\[Rho] + 236*\[Rho]^2 - 196*\[Rho]^3 - 
        51*\[Rho]^4 + 21*\[Rho]^5) + 320*Ec^6*(708 - 440*\[Rho] + 
        268*\[Rho]^2 - 264*\[Rho]^3 - 269*\[Rho]^4 + 141*\[Rho]^5 + 
        18*\[Rho]^6) + 32*Ec^5*(-2536 + 1980*\[Rho] - 1555*\[Rho]^2 - 
        2255*\[Rho]^3 + 4785*\[Rho]^4 - 1777*\[Rho]^5 - 1195*\[Rho]^6 + 
        345*\[Rho]^7) - 80*Ec^4*(-232 + 336*\[Rho] - 643*\[Rho]^2 - 
        2291*\[Rho]^3 + 2283*\[Rho]^4 - 433*\[Rho]^5 - 925*\[Rho]^6 + 
        345*\[Rho]^7) + 80*Ec^3*(-54 + 194*\[Rho] - 493*\[Rho]^2 - 
        1959*\[Rho]^3 + 1753*\[Rho]^4 - 73*\[Rho]^5 - 841*\[Rho]^6 + 
        345*\[Rho]^7) - 40*Ec^2*(-38 + 180*\[Rho] - 413*\[Rho]^2 - 
        1761*\[Rho]^3 + 1707*\[Rho]^4 + 107*\[Rho]^5 - 775*\[Rho]^6 + 
        345*\[Rho]^7) + 10*Ec*(-38 + 180*\[Rho] - 353*\[Rho]^2 - 
        1641*\[Rho]^3 + 1842*\[Rho]^4 + 152*\[Rho]^5 - 775*\[Rho]^6 + 
        345*\[Rho]^7))*Log[\[Rho]] - 720*(1 - 2*Ec)^6*\[Rho]^2*
     (4 + 8*\[Rho] + 9*\[Rho]^2 + 3*\[Rho]^3)*Log[\[Rho]]^2 - 
    24*(-1 + 2*Ec)*Log[1 - 2*Ec]*(38 + 49152*Ec^10 - 180*\[Rho] + 
      305*\[Rho]^2 + 1545*\[Rho]^3 - 1950*\[Rho]^4 - 188*\[Rho]^5 + 
      775*\[Rho]^6 - 345*\[Rho]^7 + 5120*Ec^9*(-41 + 8*\[Rho] - 9*\[Rho]^2 + 
        3*\[Rho]^3) - 2560*Ec^8*(-149 + 54*\[Rho] - 53*\[Rho]^2 + 
        25*\[Rho]^3) - 640*Ec^7*(596 - 300*\[Rho] + 236*\[Rho]^2 - 
        196*\[Rho]^3 - 51*\[Rho]^4 + 21*\[Rho]^5) + 
      320*Ec^6*(708 - 440*\[Rho] + 268*\[Rho]^2 - 264*\[Rho]^3 - 
        269*\[Rho]^4 + 141*\[Rho]^5 + 18*\[Rho]^6) + 
      32*Ec^5*(-2536 + 1980*\[Rho] - 1555*\[Rho]^2 - 2255*\[Rho]^3 + 
        4785*\[Rho]^4 - 1777*\[Rho]^5 - 1195*\[Rho]^6 + 345*\[Rho]^7) - 
      80*Ec^4*(-232 + 336*\[Rho] - 643*\[Rho]^2 - 2291*\[Rho]^3 + 
        2283*\[Rho]^4 - 433*\[Rho]^5 - 925*\[Rho]^6 + 345*\[Rho]^7) + 
      80*Ec^3*(-54 + 194*\[Rho] - 493*\[Rho]^2 - 1959*\[Rho]^3 + 
        1753*\[Rho]^4 - 73*\[Rho]^5 - 841*\[Rho]^6 + 345*\[Rho]^7) - 
      40*Ec^2*(-38 + 180*\[Rho] - 413*\[Rho]^2 - 1761*\[Rho]^3 + 
        1707*\[Rho]^4 + 107*\[Rho]^5 - 775*\[Rho]^6 + 345*\[Rho]^7) + 
      10*Ec*(-38 + 180*\[Rho] - 353*\[Rho]^2 - 1641*\[Rho]^3 + 
        1842*\[Rho]^4 + 152*\[Rho]^5 - 775*\[Rho]^6 + 345*\[Rho]^7) - 
      60*(-1 + 2*Ec)^5*\[Rho]^2*(4 + 8*\[Rho] + 9*\[Rho]^2 + 3*\[Rho]^3)*
       Log[\[Rho]])))/(1440*(1 - 2*Ec)^2*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r17*(7115 - 108730*Ec + 716220*Ec^2 - 2899400*Ec^3 + 10432080*Ec^4 - 
    43125856*Ec^5 + 164051520*Ec^6 - 456562560*Ec^7 + 869694720*Ec^8 - 
    1110177280*Ec^9 + 917955584*Ec^10 - 449771520*Ec^11 + 88944640*Ec^12 + 
    34037760*Ec^13 - 33832960*Ec^14 + 10715136*Ec^15 - 32655*\[Rho] + 
    478770*Ec*\[Rho] - 3023820*Ec^2*\[Rho] + 11195560*Ec^3*\[Rho] - 
    32497360*Ec^4*\[Rho] + 106337632*Ec^5*\[Rho] - 362568768*Ec^6*\[Rho] + 
    945578880*Ec^7*\[Rho] - 1665861888*Ec^8*\[Rho] + 1916640768*Ec^9*\[Rho] - 
    1406505984*Ec^10*\[Rho] + 643209216*Ec^11*\[Rho] - 
    181514240*Ec^12*\[Rho] + 23699456*Ec^13*\[Rho] + 5914624*Ec^14*\[Rho] - 
    491520*Ec^15*\[Rho] + 69400*\[Rho]^2 - 995840*Ec*\[Rho]^2 + 
    6202320*Ec^2*\[Rho]^2 - 20176160*Ec^3*\[Rho]^2 + 29736160*Ec^4*\[Rho]^2 + 
    13781184*Ec^5*\[Rho]^2 - 135445248*Ec^6*\[Rho]^2 + 
    242425344*Ec^7*\[Rho]^2 - 194500608*Ec^8*\[Rho]^2 - 
    29265920*Ec^9*\[Rho]^2 + 284434432*Ec^10*\[Rho]^2 - 
    338509824*Ec^11*\[Rho]^2 + 164503552*Ec^12*\[Rho]^2 - 
    20824064*Ec^13*\[Rho]^2 - 438040*\[Rho]^3 + 6632960*Ec*\[Rho]^3 - 
    43703760*Ec^2*\[Rho]^3 + 164218400*Ec^3*\[Rho]^3 - 
    388905440*Ec^4*\[Rho]^3 + 600513344*Ec^5*\[Rho]^3 - 
    576114176*Ec^6*\[Rho]^3 + 227864576*Ec^7*\[Rho]^3 + 
    213498880*Ec^8*\[Rho]^3 - 420792320*Ec^9*\[Rho]^3 + 
    385462272*Ec^10*\[Rho]^3 - 281878528*Ec^11*\[Rho]^3 + 
    143106048*Ec^12*\[Rho]^3 - 28753920*Ec^13*\[Rho]^3 + 794130*\[Rho]^4 - 
    11413020*Ec*\[Rho]^4 + 70933320*Ec^2*\[Rho]^4 - 257356400*Ec^3*\[Rho]^4 + 
    611856800*Ec^4*\[Rho]^4 - 978246080*Ec^5*\[Rho]^4 + 
    972295040*Ec^6*\[Rho]^4 - 364325120*Ec^7*\[Rho]^4 - 
    484295680*Ec^8*\[Rho]^4 + 941516800*Ec^9*\[Rho]^4 - 
    794583040*Ec^10*\[Rho]^4 + 366100480*Ec^11*\[Rho]^4 - 
    73728000*Ec^12*\[Rho]^4 - 110090*\[Rho]^5 + 902380*Ec*\[Rho]^5 - 
    812520*Ec^2*\[Rho]^5 - 19016400*Ec^3*\[Rho]^5 + 121290720*Ec^4*\[Rho]^5 - 
    383625024*Ec^5*\[Rho]^5 + 742623360*Ec^6*\[Rho]^5 - 
    954781440*Ec^7*\[Rho]^5 + 877163520*Ec^8*\[Rho]^5 - 
    595159040*Ec^9*\[Rho]^5 + 276594688*Ec^10*\[Rho]^5 - 
    64880640*Ec^11*\[Rho]^5 - 560920*\[Rho]^6 + 7897280*Ec*\[Rho]^6 - 
    47694480*Ec^2*\[Rho]^6 + 169556640*Ec^3*\[Rho]^6 - 
    389599840*Ec^4*\[Rho]^6 + 578596928*Ec^5*\[Rho]^6 - 
    535630592*Ec^6*\[Rho]^6 + 298053120*Ec^7*\[Rho]^6 - 
    109629952*Ec^8*\[Rho]^6 + 47741952*Ec^9*\[Rho]^6 - 
    18432000*Ec^10*\[Rho]^6 + 216600*\[Rho]^7 - 2631360*Ec*\[Rho]^7 + 
    12980880*Ec^2*\[Rho]^7 - 32347040*Ec^3*\[Rho]^7 + 
    37363040*Ec^4*\[Rho]^7 + 2969536*Ec^5*\[Rho]^7 - 62477312*Ec^6*\[Rho]^7 + 
    72467456*Ec^7*\[Rho]^7 - 33239552*Ec^8*\[Rho]^7 + 4684800*Ec^9*\[Rho]^7 + 
    58915*\[Rho]^8 - 824810*Ec*\[Rho]^8 + 4948860*Ec^2*\[Rho]^8 - 
    16496200*Ec^3*\[Rho]^8 + 33404240*Ec^4*\[Rho]^8 - 
    42467424*Ec^5*\[Rho]^8 + 33833536*Ec^6*\[Rho]^8 - 
    16052096*Ec^7*\[Rho]^8 + 3686400*Ec^8*\[Rho]^8 - 4455*\[Rho]^9 + 
    62370*Ec*\[Rho]^9 - 374220*Ec^2*\[Rho]^9 + 1247400*Ec^3*\[Rho]^9 - 
    2494800*Ec^4*\[Rho]^9 + 2993760*Ec^5*\[Rho]^9 - 1995840*Ec^6*\[Rho]^9 + 
    570240*Ec^7*\[Rho]^9 - 3600*(-1 + 2*Ec)^7*\[Rho]^2*
     (4 - 28*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    120*(-1 + 2*Ec)*(-38 + 90*\[Rho] - 101*\[Rho]^2 + 2085*\[Rho]^3 - 
      1230*\[Rho]^4 - 2662*\[Rho]^5 + 185*\[Rho]^6 + 1671*\[Rho]^7 + 
      98304*Ec^11*(1 + \[Rho]^2) + 2048*Ec^10*(-229 - 5*\[Rho] + 
        45*\[Rho]^2 + 30*\[Rho]^3) - 2048*Ec^9*(-475 - 25*\[Rho] + 
        643*\[Rho]^2 + 136*\[Rho]^3) - 768*Ec^8*(1490 + 130*\[Rho] - 
        3546*\[Rho]^2 - 804*\[Rho]^3 + 131*\[Rho]^4 + 215*\[Rho]^5) + 
      256*Ec^7*(3260 + 400*\[Rho] - 10476*\[Rho]^2 - 4612*\[Rho]^3 + 
        1507*\[Rho]^4 + 3051*\[Rho]^5 + 300*\[Rho]^6) + 
      64*Ec^6*(-6076 - 860*\[Rho] + 22569*\[Rho]^2 + 26953*\[Rho]^3 - 
        12050*\[Rho]^4 - 24832*\[Rho]^5 - 3133*\[Rho]^6 + 1671*\[Rho]^7) - 
      192*Ec^5*(-616 - 20*\[Rho] + 2021*\[Rho]^2 + 8877*\[Rho]^3 - 
        5079*\[Rho]^4 - 9425*\[Rho]^5 - 1033*\[Rho]^6 + 1671*\[Rho]^7) - 
      160*Ec^3*(-46 + 88*\[Rho] - 213*\[Rho]^2 + 3327*\[Rho]^3 - 
        2335*\[Rho]^4 - 3499*\[Rho]^5 + 35*\[Rho]^6 + 1671*\[Rho]^7) + 
      60*Ec^2*(-38 + 90*\[Rho] - 189*\[Rho]^2 + 2701*\[Rho]^3 - 
        1824*\[Rho]^4 - 2860*\[Rho]^5 + 185*\[Rho]^6 + 1671*\[Rho]^7) - 
      12*Ec*(-38 + 90*\[Rho] - 141*\[Rho]^2 + 2365*\[Rho]^3 - 1500*\[Rho]^4 - 
        2752*\[Rho]^5 + 185*\[Rho]^6 + 1671*\[Rho]^7) + 
      80*Ec^4*(-340 + 220*\[Rho] + 27*\[Rho]^2 + 14347*\[Rho]^3 - 
        9631*\[Rho]^4 - 15645*\[Rho]^5 - 987*\[Rho]^6 + 5013*\[Rho]^7))*
     Log[\[Rho]] - 3600*(-1 + 2*Ec)^7*\[Rho]^2*(4 - 28*\[Rho] + 27*\[Rho]^2 + 
      9*\[Rho]^3)*Log[\[Rho]]^2 - 120*(-1 + 2*Ec)*Log[1 - 2*Ec]*
     (-38 + 90*\[Rho] - 101*\[Rho]^2 + 2085*\[Rho]^3 - 1230*\[Rho]^4 - 
      2662*\[Rho]^5 + 185*\[Rho]^6 + 1671*\[Rho]^7 + 
      98304*Ec^11*(1 + \[Rho]^2) + 2048*Ec^10*(-229 - 5*\[Rho] + 
        45*\[Rho]^2 + 30*\[Rho]^3) - 2048*Ec^9*(-475 - 25*\[Rho] + 
        643*\[Rho]^2 + 136*\[Rho]^3) - 768*Ec^8*(1490 + 130*\[Rho] - 
        3546*\[Rho]^2 - 804*\[Rho]^3 + 131*\[Rho]^4 + 215*\[Rho]^5) + 
      256*Ec^7*(3260 + 400*\[Rho] - 10476*\[Rho]^2 - 4612*\[Rho]^3 + 
        1507*\[Rho]^4 + 3051*\[Rho]^5 + 300*\[Rho]^6) + 
      64*Ec^6*(-6076 - 860*\[Rho] + 22569*\[Rho]^2 + 26953*\[Rho]^3 - 
        12050*\[Rho]^4 - 24832*\[Rho]^5 - 3133*\[Rho]^6 + 1671*\[Rho]^7) - 
      192*Ec^5*(-616 - 20*\[Rho] + 2021*\[Rho]^2 + 8877*\[Rho]^3 - 
        5079*\[Rho]^4 - 9425*\[Rho]^5 - 1033*\[Rho]^6 + 1671*\[Rho]^7) - 
      160*Ec^3*(-46 + 88*\[Rho] - 213*\[Rho]^2 + 3327*\[Rho]^3 - 
        2335*\[Rho]^4 - 3499*\[Rho]^5 + 35*\[Rho]^6 + 1671*\[Rho]^7) + 
      60*Ec^2*(-38 + 90*\[Rho] - 189*\[Rho]^2 + 2701*\[Rho]^3 - 
        1824*\[Rho]^4 - 2860*\[Rho]^5 + 185*\[Rho]^6 + 1671*\[Rho]^7) - 
      12*Ec*(-38 + 90*\[Rho] - 141*\[Rho]^2 + 2365*\[Rho]^3 - 1500*\[Rho]^4 - 
        2752*\[Rho]^5 + 185*\[Rho]^6 + 1671*\[Rho]^7) + 
      80*Ec^4*(-340 + 220*\[Rho] + 27*\[Rho]^2 + 14347*\[Rho]^3 - 
        9631*\[Rho]^4 - 15645*\[Rho]^5 - 987*\[Rho]^6 + 5013*\[Rho]^7) - 
      60*(1 - 2*Ec)^6*\[Rho]^2*(4 - 28*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
       Log[\[Rho]])))/(7200*(-1 + 2*Ec)^3*mb^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r16*(720 - 8640*Ec + 43200*Ec^2 - 153600*Ec^3 + 729600*Ec^4 - 
    3655680*Ec^5 + 12687360*Ec^6 - 28262400*Ec^7 + 40243200*Ec^8 - 
    35635200*Ec^9 + 17940480*Ec^10 - 3932160*Ec^11 - 29285*\[Rho] + 
    363420*Ec*\[Rho] - 1889100*Ec^2*\[Rho] + 6057120*Ec^3*\[Rho] - 
    19616880*Ec^4*\[Rho] + 77692096*Ec^5*\[Rho] - 254518848*Ec^6*\[Rho] + 
    562120704*Ec^7*\[Rho] - 805516032*Ec^8*\[Rho] + 729342976*Ec^9*\[Rho] - 
    387781632*Ec^10*\[Rho] + 97837056*Ec^11*\[Rho] - 4067328*Ec^12*\[Rho] + 
    2310144*Ec^13*\[Rho] - 2342912*Ec^14*\[Rho] + 258905*\[Rho]^2 - 
    3176460*Ec*\[Rho]^2 + 16299900*Ec^2*\[Rho]^2 - 46748960*Ec^3*\[Rho]^2 + 
    94983920*Ec^4*\[Rho]^2 - 200399040*Ec^5*\[Rho]^2 + 
    468075072*Ec^6*\[Rho]^2 - 858544128*Ec^7*\[Rho]^2 + 
    1017585408*Ec^8*\[Rho]^2 - 711930880*Ec^9*\[Rho]^2 + 
    247342080*Ec^10*\[Rho]^2 - 9068544*Ec^11*\[Rho]^2 - 
    17199104*Ec^12*\[Rho]^2 + 2146304*Ec^13*\[Rho]^2 + 
    245760*Ec^14*\[Rho]^2 - 771880*\[Rho]^3 + 9278640*Ec*\[Rho]^3 - 
    46662480*Ec^2*\[Rho]^3 + 127705280*Ec^3*\[Rho]^3 - 
    213766560*Ec^4*\[Rho]^3 + 263742336*Ec^5*\[Rho]^3 - 
    343346688*Ec^6*\[Rho]^3 + 473359872*Ec^7*\[Rho]^3 - 
    451384320*Ec^8*\[Rho]^3 + 184924160*Ec^9*\[Rho]^3 + 
    58994688*Ec^10*\[Rho]^3 - 82550784*Ec^11*\[Rho]^3 + 
    20013056*Ec^12*\[Rho]^3 + 648520*\[Rho]^4 - 6873840*Ec*\[Rho]^4 + 
    28861200*Ec^2*\[Rho]^4 - 56420800*Ec^3*\[Rho]^4 + 
    31886880*Ec^4*\[Rho]^4 + 71309440*Ec^5*\[Rho]^4 - 
    144331520*Ec^6*\[Rho]^4 + 81169920*Ec^7*\[Rho]^4 + 
    28405760*Ec^8*\[Rho]^4 - 62945280*Ec^9*\[Rho]^4 + 
    53944320*Ec^10*\[Rho]^4 - 37068800*Ec^11*\[Rho]^4 + 
    11427840*Ec^12*\[Rho]^4 + 288050*\[Rho]^5 - 4625400*Ec*\[Rho]^5 + 
    30528600*Ec^2*\[Rho]^5 - 116219200*Ec^3*\[Rho]^5 + 
    285197600*Ec^4*\[Rho]^5 - 452691840*Ec^5*\[Rho]^5 + 
    418192000*Ec^6*\[Rho]^5 - 121640960*Ec^7*\[Rho]^5 - 
    178836480*Ec^8*\[Rho]^5 + 239288320*Ec^9*\[Rho]^5 - 
    128942080*Ec^10*\[Rho]^5 + 30474240*Ec^11*\[Rho]^5 - 294490*\[Rho]^6 + 
    3416280*Ec*\[Rho]^6 - 16246200*Ec^2*\[Rho]^6 + 38306880*Ec^3*\[Rho]^6 - 
    37074720*Ec^4*\[Rho]^6 - 30911616*Ec^5*\[Rho]^6 + 
    144697728*Ec^6*\[Rho]^6 - 216305664*Ec^7*\[Rho]^6 + 
    189545472*Ec^8*\[Rho]^6 - 102424576*Ec^9*\[Rho]^6 + 
    27648000*Ec^10*\[Rho]^6 - 318680*\[Rho]^7 + 3897360*Ec*\[Rho]^7 - 
    19926000*Ec^2*\[Rho]^7 + 62685760*Ec^3*\[Rho]^7 - 
    122481120*Ec^4*\[Rho]^7 + 139408000*Ec^5*\[Rho]^7 - 
    88230912*Ec^6*\[Rho]^7 + 33274368*Ec^7*\[Rho]^7 - 
    16598528*Ec^8*\[Rho]^7 + 8110080*Ec^9*\[Rho]^7 + 168680*\[Rho]^8 - 
    1677840*Ec*\[Rho]^8 + 6311280*Ec^2*\[Rho]^8 - 10178880*Ec^3*\[Rho]^8 + 
    1412960*Ec^4*\[Rho]^8 + 19108224*Ec^5*\[Rho]^8 - 26938112*Ec^6*\[Rho]^8 + 
    13849088*Ec^7*\[Rho]^8 - 2035200*Ec^8*\[Rho]^8 + 53555*\[Rho]^9 - 
    642660*Ec*\[Rho]^9 + 3213300*Ec^2*\[Rho]^9 - 8568800*Ec^3*\[Rho]^9 + 
    13253520*Ec^4*\[Rho]^9 - 12183360*Ec^5*\[Rho]^9 + 6457280*Ec^6*\[Rho]^9 - 
    1658880*Ec^7*\[Rho]^9 - 4095*\[Rho]^10 + 49140*Ec*\[Rho]^10 - 
    245700*Ec^2*\[Rho]^10 + 655200*Ec^3*\[Rho]^10 - 982800*Ec^4*\[Rho]^10 + 
    786240*Ec^5*\[Rho]^10 - 262080*Ec^6*\[Rho]^10 + 
    3600*(1 - 2*Ec)^6*\[Rho]^3*(-12 - 4*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
     Log[1 - 2*Ec]^2 - 120*(-1 + 2*Ec)*\[Rho]*(-50 + 290*\[Rho] - 
      67*\[Rho]^2 - 3785*\[Rho]^3 + 4870*\[Rho]^4 + 490*\[Rho]^5 - 
      305*\[Rho]^6 - 1443*\[Rho]^7 + 16384*Ec^10*(-5 + 3*\[Rho]^2) + 
      1024*Ec^9*(335 - 55*\[Rho] - 69*\[Rho]^2 + 30*\[Rho]^3) - 
      512*Ec^8*(1195 - 355*\[Rho] + 23*\[Rho]^2 + 302*\[Rho]^3) - 
      128*Ec^7*(-4700 + 1900*\[Rho] - 176*\[Rho]^2 - 2592*\[Rho]^3 + 
        429*\[Rho]^4 + 525*\[Rho]^5) + 64*Ec^6*(-5500 + 2700*\[Rho] + 
        488*\[Rho]^2 - 7080*\[Rho]^3 + 3961*\[Rho]^4 + 4761*\[Rho]^5 + 
        480*\[Rho]^6) + 32*Ec^5*(3880 - 2440*\[Rho] + 149*\[Rho]^2 + 
        15117*\[Rho]^3 - 16933*\[Rho]^4 - 15487*\[Rho]^5 - 1885*\[Rho]^6 + 
        1443*\[Rho]^7) - 80*Ec^4*(344 - 472*\[Rho] + 749*\[Rho]^2 + 
        5717*\[Rho]^3 - 8425*\[Rho]^4 - 4795*\[Rho]^5 - 445*\[Rho]^6 + 
        1443*\[Rho]^7) + 80*Ec^3*(74 - 306*\[Rho] + 599*\[Rho]^2 + 
        4205*\[Rho]^3 - 6347*\[Rho]^4 - 1801*\[Rho]^5 + 41*\[Rho]^6 + 
        1443*\[Rho]^7) - 40*Ec^2*(50 - 290*\[Rho] + 391*\[Rho]^2 + 
        3893*\[Rho]^3 - 5599*\[Rho]^4 - 733*\[Rho]^5 + 305*\[Rho]^6 + 
        1443*\[Rho]^7) + 10*Ec*(50 - 290*\[Rho] + 211*\[Rho]^2 + 
        3833*\[Rho]^3 - 5194*\[Rho]^4 - 598*\[Rho]^5 + 305*\[Rho]^6 + 
        1443*\[Rho]^7))*Log[\[Rho]] + 3600*(1 - 2*Ec)^6*\[Rho]^3*
     (-12 - 4*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^2 + 
    120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(-50 + 290*\[Rho] - 67*\[Rho]^2 - 
      3785*\[Rho]^3 + 4870*\[Rho]^4 + 490*\[Rho]^5 - 305*\[Rho]^6 - 
      1443*\[Rho]^7 + 16384*Ec^10*(-5 + 3*\[Rho]^2) + 
      1024*Ec^9*(335 - 55*\[Rho] - 69*\[Rho]^2 + 30*\[Rho]^3) - 
      512*Ec^8*(1195 - 355*\[Rho] + 23*\[Rho]^2 + 302*\[Rho]^3) - 
      128*Ec^7*(-4700 + 1900*\[Rho] - 176*\[Rho]^2 - 2592*\[Rho]^3 + 
        429*\[Rho]^4 + 525*\[Rho]^5) + 64*Ec^6*(-5500 + 2700*\[Rho] + 
        488*\[Rho]^2 - 7080*\[Rho]^3 + 3961*\[Rho]^4 + 4761*\[Rho]^5 + 
        480*\[Rho]^6) + 32*Ec^5*(3880 - 2440*\[Rho] + 149*\[Rho]^2 + 
        15117*\[Rho]^3 - 16933*\[Rho]^4 - 15487*\[Rho]^5 - 1885*\[Rho]^6 + 
        1443*\[Rho]^7) - 80*Ec^4*(344 - 472*\[Rho] + 749*\[Rho]^2 + 
        5717*\[Rho]^3 - 8425*\[Rho]^4 - 4795*\[Rho]^5 - 445*\[Rho]^6 + 
        1443*\[Rho]^7) + 80*Ec^3*(74 - 306*\[Rho] + 599*\[Rho]^2 + 
        4205*\[Rho]^3 - 6347*\[Rho]^4 - 1801*\[Rho]^5 + 41*\[Rho]^6 + 
        1443*\[Rho]^7) - 40*Ec^2*(50 - 290*\[Rho] + 391*\[Rho]^2 + 
        3893*\[Rho]^3 - 5599*\[Rho]^4 - 733*\[Rho]^5 + 305*\[Rho]^6 + 
        1443*\[Rho]^7) + 10*Ec*(50 - 290*\[Rho] + 211*\[Rho]^2 + 
        3833*\[Rho]^3 - 5194*\[Rho]^4 - 598*\[Rho]^5 + 305*\[Rho]^6 + 
        1443*\[Rho]^7) - 60*(-1 + 2*Ec)^5*\[Rho]^2*(-12 - 4*\[Rho] + 
        27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
  (7200*(1 - 2*Ec)^2*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r9*(-180 + 2520*Ec - 15120*Ec^2 + 60000*Ec^3 - 259200*Ec^4 + 1278720*Ec^5 - 
    4999680*Ec^6 + 13409280*Ec^7 - 24192000*Ec^8 + 29030400*Ec^9 - 
    22302720*Ec^10 + 9953280*Ec^11 - 1966080*Ec^12 - 1115*\[Rho] + 
    17710*Ec*\[Rho] - 120960*Ec^2*\[Rho] + 485680*Ec^3*\[Rho] - 
    1504680*Ec^4*\[Rho] + 5038192*Ec^5*\[Rho] - 17866720*Ec^6*\[Rho] + 
    50986560*Ec^7*\[Rho] - 102681600*Ec^8*\[Rho] + 140170240*Ec^9*\[Rho] - 
    124894208*Ec^10*\[Rho] + 67123200*Ec^11*\[Rho] - 18606080*Ec^12*\[Rho] + 
    3502080*Ec^13*\[Rho] - 2908160*Ec^14*\[Rho] + 1261568*Ec^15*\[Rho] + 
    5190*\[Rho]^2 - 75360*Ec*\[Rho]^2 + 471060*Ec^2*\[Rho]^2 - 
    1758200*Ec^3*\[Rho]^2 + 5192120*Ec^4*\[Rho]^2 - 16015184*Ec^5*\[Rho]^2 + 
    48525216*Ec^6*\[Rho]^2 - 115051200*Ec^7*\[Rho]^2 + 
    191675136*Ec^8*\[Rho]^2 - 216178176*Ec^9*\[Rho]^2 + 
    160063488*Ec^10*\[Rho]^2 - 75866112*Ec^11*\[Rho]^2 + 
    26490880*Ec^12*\[Rho]^2 - 11456512*Ec^13*\[Rho]^2 + 
    4268032*Ec^14*\[Rho]^2 - 245760*Ec^15*\[Rho]^2 - 23030*\[Rho]^3 + 
    336520*Ec*\[Rho]^3 - 2125020*Ec^2*\[Rho]^3 + 7551640*Ec^3*\[Rho]^3 - 
    17065160*Ec^4*\[Rho]^3 + 30920400*Ec^5*\[Rho]^3 - 
    70135584*Ec^6*\[Rho]^3 + 185620416*Ec^7*\[Rho]^3 - 
    377824896*Ec^8*\[Rho]^3 + 507800320*Ec^9*\[Rho]^3 - 
    433103360*Ec^10*\[Rho]^3 + 227724288*Ec^11*\[Rho]^3 - 
    72200192*Ec^12*\[Rho]^3 + 12746752*Ec^13*\[Rho]^3 + 39850*\[Rho]^4 - 
    521000*Ec*\[Rho]^4 + 2860500*Ec^2*\[Rho]^4 - 8297400*Ec^3*\[Rho]^4 + 
    14374520*Ec^4*\[Rho]^4 - 27961808*Ec^5*\[Rho]^4 + 
    104921888*Ec^6*\[Rho]^4 - 318101696*Ec^7*\[Rho]^4 + 
    585110144*Ec^8*\[Rho]^4 - 656239360*Ec^9*\[Rho]^4 + 
    452891136*Ec^10*\[Rho]^4 - 189910016*Ec^11*\[Rho]^4 + 
    44490752*Ec^12*\[Rho]^4 - 3391488*Ec^13*\[Rho]^4 - 105060*\[Rho]^5 + 
    1599540*Ec*\[Rho]^5 - 10692540*Ec^2*\[Rho]^5 + 41474200*Ec^3*\[Rho]^5 - 
    105827800*Ec^4*\[Rho]^5 + 197338480*Ec^5*\[Rho]^5 - 
    299784160*Ec^6*\[Rho]^5 + 391551040*Ec^7*\[Rho]^5 - 
    418698880*Ec^8*\[Rho]^5 + 335845120*Ec^9*\[Rho]^5 - 
    186319360*Ec^10*\[Rho]^5 + 61987840*Ec^11*\[Rho]^5 - 
    8294400*Ec^12*\[Rho]^5 + 183490*\[Rho]^6 - 2680160*Ec*\[Rho]^6 + 
    16795260*Ec^2*\[Rho]^6 - 59983080*Ec^3*\[Rho]^6 + 
    136636680*Ec^4*\[Rho]^6 - 210545712*Ec^5*\[Rho]^6 + 
    228246240*Ec^6*\[Rho]^6 - 184246080*Ec^7*\[Rho]^6 + 
    125320320*Ec^8*\[Rho]^6 - 77576960*Ec^9*\[Rho]^6 + 
    34599424*Ec^10*\[Rho]^6 - 6773760*Ec^11*\[Rho]^6 - 112490*\[Rho]^7 + 
    1468360*Ec*\[Rho]^7 - 8064660*Ec^2*\[Rho]^7 + 24734600*Ec^3*\[Rho]^7 - 
    46625720*Ec^4*\[Rho]^7 + 54184624*Ec^5*\[Rho]^7 - 
    35604576*Ec^6*\[Rho]^7 + 10812480*Ec^7*\[Rho]^7 - 2671616*Ec^8*\[Rho]^7 + 
    3585536*Ec^9*\[Rho]^7 - 1751040*Ec^10*\[Rho]^7 + 7530*\[Rho]^8 - 
    66720*Ec*\[Rho]^8 + 129420*Ec^2*\[Rho]^8 + 643960*Ec^3*\[Rho]^8 - 
    4069240*Ec^4*\[Rho]^8 + 9983440*Ec^5*\[Rho]^8 - 13482656*Ec^6*\[Rho]^8 + 
    10291904*Ec^7*\[Rho]^8 - 3916544*Ec^8*\[Rho]^8 + 453120*Ec^9*\[Rho]^8 + 
    6175*\[Rho]^9 - 86450*Ec*\[Rho]^9 + 518700*Ec^2*\[Rho]^9 - 
    1729000*Ec^3*\[Rho]^9 + 3486080*Ec^4*\[Rho]^9 - 4363872*Ec^5*\[Rho]^9 + 
    3360832*Ec^6*\[Rho]^9 - 1506944*Ec^7*\[Rho]^9 + 320256*Ec^8*\[Rho]^9 - 
    360*\[Rho]^10 + 5040*Ec*\[Rho]^10 - 30240*Ec^2*\[Rho]^10 + 
    100800*Ec^3*\[Rho]^10 - 201600*Ec^4*\[Rho]^10 + 241920*Ec^5*\[Rho]^10 - 
    161280*Ec^6*\[Rho]^10 + 46080*Ec^7*\[Rho]^10 + 
    1800*(-1 + 2*Ec)^7*\[Rho]^3*(1 + \[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
     Log[1 - 2*Ec]^2 - 30*(-1 + 2*Ec)*\[Rho]*(16384*Ec^11*(5 + 6*\[Rho]^2) + 
      1024*Ec^10*(-385 + 55*\[Rho] - 564*\[Rho]^2 + 150*\[Rho]^3) - 
      1024*Ec^9*(-805 + 215*\[Rho] - 1262*\[Rho]^2 + 596*\[Rho]^3) + 
      256*Ec^8*(-3815 + 1425*\[Rho] - 5676*\[Rho]^2 + 4786*\[Rho]^3 - 
        372*\[Rho]^4 + 216*\[Rho]^5) - 256*Ec^7*(-2800 + 1300*\[Rho] - 
        3462*\[Rho]^2 + 5546*\[Rho]^3 - 2687*\[Rho]^4 + 630*\[Rho]^5 + 
        153*\[Rho]^6) - 5*(7 - 9*\[Rho] + 47*\[Rho]^2 + 123*\[Rho]^3 + 
        429*\[Rho]^4 - 371*\[Rho]^5 - 355*\[Rho]^6 + 129*\[Rho]^7) + 
      60*Ec*(7 - 9*\[Rho] + 51*\[Rho]^2 + 127*\[Rho]^3 + 537*\[Rho]^4 - 
        335*\[Rho]^5 - 355*\[Rho]^6 + 129*\[Rho]^7) - 
      64*Ec^6*(5250 - 2870*\[Rho] + 4779*\[Rho]^2 - 14339*\[Rho]^3 + 
        25318*\[Rho]^4 - 4162*\[Rho]^5 - 3437*\[Rho]^6 + 645*\[Rho]^7) + 
      160*Ec^3*(42 - 50*\[Rho] + 300*\[Rho]^2 + 640*\[Rho]^3 + 
        4316*\[Rho]^4 - 1297*\[Rho]^5 - 1832*\[Rho]^6 + 645*\[Rho]^7) - 
      60*Ec^2*(35 - 45*\[Rho] + 279*\[Rho]^2 + 659*\[Rho]^3 + 3333*\[Rho]^4 - 
        1459*\[Rho]^5 - 1775*\[Rho]^6 + 645*\[Rho]^7) + 
      64*Ec^5*(1610 - 1050*\[Rho] + 1599*\[Rho]^2 - 3743*\[Rho]^3 + 
        31023*\[Rho]^4 - 5244*\[Rho]^5 - 7098*\[Rho]^6 + 1935*\[Rho]^7) - 
      80*Ec^4*(302 - 266*\[Rho] + 957*\[Rho]^2 + 1123*\[Rho]^3 + 
        18404*\[Rho]^4 - 3936*\[Rho]^5 - 6003*\[Rho]^6 + 1935*\[Rho]^7))*
     Log[\[Rho]] + 1800*(-1 + 2*Ec)^7*\[Rho]^3*(1 + \[Rho] + 27*\[Rho]^2 + 
      9*\[Rho]^3)*Log[\[Rho]]^2 + 30*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (16384*Ec^11*(5 + 6*\[Rho]^2) + 1024*Ec^10*(-385 + 55*\[Rho] - 
        564*\[Rho]^2 + 150*\[Rho]^3) - 1024*Ec^9*(-805 + 215*\[Rho] - 
        1262*\[Rho]^2 + 596*\[Rho]^3) + 256*Ec^8*(-3815 + 1425*\[Rho] - 
        5676*\[Rho]^2 + 4786*\[Rho]^3 - 372*\[Rho]^4 + 216*\[Rho]^5) - 
      256*Ec^7*(-2800 + 1300*\[Rho] - 3462*\[Rho]^2 + 5546*\[Rho]^3 - 
        2687*\[Rho]^4 + 630*\[Rho]^5 + 153*\[Rho]^6) - 
      5*(7 - 9*\[Rho] + 47*\[Rho]^2 + 123*\[Rho]^3 + 429*\[Rho]^4 - 
        371*\[Rho]^5 - 355*\[Rho]^6 + 129*\[Rho]^7) + 
      60*Ec*(7 - 9*\[Rho] + 51*\[Rho]^2 + 127*\[Rho]^3 + 537*\[Rho]^4 - 
        335*\[Rho]^5 - 355*\[Rho]^6 + 129*\[Rho]^7) - 
      64*Ec^6*(5250 - 2870*\[Rho] + 4779*\[Rho]^2 - 14339*\[Rho]^3 + 
        25318*\[Rho]^4 - 4162*\[Rho]^5 - 3437*\[Rho]^6 + 645*\[Rho]^7) + 
      160*Ec^3*(42 - 50*\[Rho] + 300*\[Rho]^2 + 640*\[Rho]^3 + 
        4316*\[Rho]^4 - 1297*\[Rho]^5 - 1832*\[Rho]^6 + 645*\[Rho]^7) - 
      60*Ec^2*(35 - 45*\[Rho] + 279*\[Rho]^2 + 659*\[Rho]^3 + 3333*\[Rho]^4 - 
        1459*\[Rho]^5 - 1775*\[Rho]^6 + 645*\[Rho]^7) + 
      64*Ec^5*(1610 - 1050*\[Rho] + 1599*\[Rho]^2 - 3743*\[Rho]^3 + 
        31023*\[Rho]^4 - 5244*\[Rho]^5 - 7098*\[Rho]^6 + 1935*\[Rho]^7) - 
      80*Ec^4*(302 - 266*\[Rho] + 957*\[Rho]^2 + 1123*\[Rho]^3 + 
        18404*\[Rho]^4 - 3936*\[Rho]^5 - 6003*\[Rho]^6 + 1935*\[Rho]^7) - 
      120*(1 - 2*Ec)^6*\[Rho]^2*(1 + \[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
       Log[\[Rho]])))/(900*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r14*(-90 + 1260*Ec - 7560*Ec^2 + 30000*Ec^3 - 129600*Ec^4 + 639360*Ec^5 - 
    2499840*Ec^6 + 6704640*Ec^7 - 12096000*Ec^8 + 14515200*Ec^9 - 
    11151360*Ec^10 + 4976640*Ec^11 - 983040*Ec^12 - 1535*\[Rho] + 
    23590*Ec*\[Rho] - 156240*Ec^2*\[Rho] + 609040*Ec^3*\[Rho] - 
    1833240*Ec^4*\[Rho] + 5973328*Ec^5*\[Rho] - 20608480*Ec^6*\[Rho] + 
    57061440*Ec^7*\[Rho] - 111175680*Ec^8*\[Rho] + 146621440*Ec^9*\[Rho] - 
    126620672*Ec^10*\[Rho] + 66816000*Ec^11*\[Rho] - 18053120*Ec^12*\[Rho] + 
    921600*Ec^13*\[Rho] + 532480*Ec^14*\[Rho] - 114688*Ec^15*\[Rho] + 
    10410*\[Rho]^2 - 152040*Ec*\[Rho]^2 + 956340*Ec^2*\[Rho]^2 - 
    3448280*Ec^3*\[Rho]^2 + 8553080*Ec^4*\[Rho]^2 - 19302800*Ec^5*\[Rho]^2 + 
    48386976*Ec^6*\[Rho]^2 - 111043776*Ec^7*\[Rho]^2 + 
    185862912*Ec^8*\[Rho]^2 - 206550528*Ec^9*\[Rho]^2 + 
    144322560*Ec^10*\[Rho]^2 - 59154432*Ec^11*\[Rho]^2 + 
    13514752*Ec^12*\[Rho]^2 - 2658304*Ec^13*\[Rho]^2 + 
    925696*Ec^14*\[Rho]^2 - 245760*Ec^15*\[Rho]^2 - 13190*\[Rho]^3 + 
    182920*Ec*\[Rho]^3 - 1092540*Ec^2*\[Rho]^3 + 3656440*Ec^3*\[Rho]^3 - 
    7825400*Ec^4*\[Rho]^3 + 14589456*Ec^5*\[Rho]^3 - 38503200*Ec^6*\[Rho]^3 + 
    111019968*Ec^7*\[Rho]^3 - 234466944*Ec^8*\[Rho]^3 + 
    332788480*Ec^9*\[Rho]^3 - 315249152*Ec^10*\[Rho]^3 + 
    194718720*Ec^11*\[Rho]^3 - 71745536*Ec^12*\[Rho]^3 + 
    11911168*Ec^13*\[Rho]^3 - 10790*\[Rho]^4 + 180760*Ec*\[Rho]^4 - 
    1299660*Ec^2*\[Rho]^4 + 5584200*Ec^3*\[Rho]^4 - 15629320*Ec^4*\[Rho]^4 + 
    22845040*Ec^5*\[Rho]^4 + 19800416*Ec^6*\[Rho]^4 - 
    184898624*Ec^7*\[Rho]^4 + 445253504*Ec^8*\[Rho]^4 - 
    601504000*Ec^9*\[Rho]^4 + 498562560*Ec^10*\[Rho]^4 - 
    248579072*Ec^11*\[Rho]^4 + 66449408*Ec^12*\[Rho]^4 - 
    6709248*Ec^13*\[Rho]^4 - 91740*\[Rho]^5 + 1528260*Ec*\[Rho]^5 - 
    11071260*Ec^2*\[Rho]^5 + 45674200*Ec^3*\[Rho]^5 - 
    120531400*Ec^4*\[Rho]^5 + 223586800*Ec^5*\[Rho]^5 - 
    327444640*Ec^6*\[Rho]^5 + 422633920*Ec^7*\[Rho]^5 - 
    483310720*Ec^8*\[Rho]^5 + 440277760*Ec^9*\[Rho]^5 - 
    278218240*Ec^10*\[Rho]^5 + 103183360*Ec^11*\[Rho]^5 - 
    15974400*Ec^12*\[Rho]^5 + 272710*\[Rho]^6 - 4019240*Ec*\[Rho]^6 + 
    25459740*Ec^2*\[Rho]^6 - 92156040*Ec^3*\[Rho]^6 + 
    213960840*Ec^4*\[Rho]^6 - 338018928*Ec^5*\[Rho]^6 + 
    376109280*Ec^6*\[Rho]^6 - 309875520*Ec^7*\[Rho]^6 + 
    212972160*Ec^8*\[Rho]^6 - 132657920*Ec^9*\[Rho]^6 + 
    61190656*Ec^10*\[Rho]^6 - 13040640*Ec^11*\[Rho]^6 - 202010*\[Rho]^7 + 
    2685640*Ec*\[Rho]^7 - 15116340*Ec^2*\[Rho]^7 + 48077480*Ec^3*\[Rho]^7 - 
    95455880*Ec^4*\[Rho]^7 + 119576560*Ec^5*\[Rho]^7 - 
    89205216*Ec^6*\[Rho]^7 + 35551296*Ec^7*\[Rho]^7 - 9612032*Ec^8*\[Rho]^7 + 
    7075328*Ec^9*\[Rho]^7 - 3409920*Ec^10*\[Rho]^7 + 25440*\[Rho]^8 - 
    280020*Ec*\[Rho]^8 + 1147140*Ec^2*\[Rho]^8 - 1721240*Ec^3*\[Rho]^8 - 
    1924600*Ec^4*\[Rho]^8 + 11968144*Ec^5*\[Rho]^8 - 20653280*Ec^6*\[Rho]^8 + 
    17686592*Ec^7*\[Rho]^8 - 7156736*Ec^8*\[Rho]^8 + 875520*Ec^9*\[Rho]^8 + 
    11515*\[Rho]^9 - 161210*Ec*\[Rho]^9 + 967260*Ec^2*\[Rho]^9 - 
    3224200*Ec^3*\[Rho]^9 + 6506720*Ec^4*\[Rho]^9 - 8174400*Ec^5*\[Rho]^9 + 
    6350464*Ec^6*\[Rho]^9 - 2894336*Ec^7*\[Rho]^9 + 631296*Ec^8*\[Rho]^9 - 
    720*\[Rho]^10 + 10080*Ec*\[Rho]^10 - 60480*Ec^2*\[Rho]^10 + 
    201600*Ec^3*\[Rho]^10 - 403200*Ec^4*\[Rho]^10 + 483840*Ec^5*\[Rho]^10 - 
    322560*Ec^6*\[Rho]^10 + 92160*Ec^7*\[Rho]^10 + 
    1800*(-1 + 2*Ec)^7*\[Rho]^3*(1 + \[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
     Log[1 - 2*Ec]^2 - 30*(-1 + 2*Ec)*\[Rho]*(-35 + 105*\[Rho] + 
      29*\[Rho]^2 - 495*\[Rho]^3 - 4065*\[Rho]^4 + 3355*\[Rho]^5 + 
      2375*\[Rho]^6 - 1269*\[Rho]^7 + 16384*Ec^11*(5 + 6*\[Rho]^2) + 
      1024*Ec^10*(-385 + 55*\[Rho] - 312*\[Rho]^2 + 150*\[Rho]^3) - 
      1024*Ec^9*(-805 + 215*\[Rho] - 338*\[Rho]^2 + 476*\[Rho]^3) + 
      256*Ec^8*(-3815 + 1425*\[Rho] - 174*\[Rho]^2 + 2638*\[Rho]^3 - 
        780*\[Rho]^4 + 486*\[Rho]^5) - 512*Ec^7*(-1400 + 650*\[Rho] + 
        411*\[Rho]^2 + 1084*\[Rho]^3 - 1948*\[Rho]^4 + 897*\[Rho]^5 + 
        144*\[Rho]^6) - 64*Ec^6*(5250 - 2930*\[Rho] - 2877*\[Rho]^2 - 
        4031*\[Rho]^3 + 33400*\[Rho]^4 - 13348*\[Rho]^5 - 5501*\[Rho]^6 + 
        1269*\[Rho]^7) + 160*Ec^3*(42 - 110*\[Rho] + 36*\[Rho]^2 + 
        556*\[Rho]^3 + 6284*\[Rho]^4 - 2947*\[Rho]^5 - 2486*\[Rho]^6 + 
        1269*\[Rho]^7) + 12*Ec*(35 - 105*\[Rho] - 9*\[Rho]^2 + 515*\[Rho]^3 + 
        4605*\[Rho]^4 - 3175*\[Rho]^5 - 2375*\[Rho]^6 + 1269*\[Rho]^7) - 
      60*Ec^2*(35 - 105*\[Rho] + 15*\[Rho]^2 + 539*\[Rho]^3 + 5253*\[Rho]^4 - 
        2959*\[Rho]^5 - 2375*\[Rho]^6 + 1269*\[Rho]^7) + 
      64*Ec^5*(1610 - 1230*\[Rho] - 873*\[Rho]^2 + 247*\[Rho]^3 + 
        40704*\[Rho]^4 - 15918*\[Rho]^5 - 10455*\[Rho]^6 + 3807*\[Rho]^7) - 
      80*Ec^4*(302 - 446*\[Rho] + 39*\[Rho]^2 + 1531*\[Rho]^3 + 
        25094*\[Rho]^4 - 10392*\[Rho]^5 - 8415*\[Rho]^6 + 3807*\[Rho]^7))*
     Log[\[Rho]] + 1800*(-1 + 2*Ec)^7*\[Rho]^3*(1 + \[Rho] + 27*\[Rho]^2 + 
      9*\[Rho]^3)*Log[\[Rho]]^2 + 30*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-35 + 105*\[Rho] + 29*\[Rho]^2 - 495*\[Rho]^3 - 4065*\[Rho]^4 + 
      3355*\[Rho]^5 + 2375*\[Rho]^6 - 1269*\[Rho]^7 + 
      16384*Ec^11*(5 + 6*\[Rho]^2) + 1024*Ec^10*(-385 + 55*\[Rho] - 
        312*\[Rho]^2 + 150*\[Rho]^3) - 1024*Ec^9*(-805 + 215*\[Rho] - 
        338*\[Rho]^2 + 476*\[Rho]^3) + 256*Ec^8*(-3815 + 1425*\[Rho] - 
        174*\[Rho]^2 + 2638*\[Rho]^3 - 780*\[Rho]^4 + 486*\[Rho]^5) - 
      512*Ec^7*(-1400 + 650*\[Rho] + 411*\[Rho]^2 + 1084*\[Rho]^3 - 
        1948*\[Rho]^4 + 897*\[Rho]^5 + 144*\[Rho]^6) - 
      64*Ec^6*(5250 - 2930*\[Rho] - 2877*\[Rho]^2 - 4031*\[Rho]^3 + 
        33400*\[Rho]^4 - 13348*\[Rho]^5 - 5501*\[Rho]^6 + 1269*\[Rho]^7) + 
      160*Ec^3*(42 - 110*\[Rho] + 36*\[Rho]^2 + 556*\[Rho]^3 + 
        6284*\[Rho]^4 - 2947*\[Rho]^5 - 2486*\[Rho]^6 + 1269*\[Rho]^7) + 
      12*Ec*(35 - 105*\[Rho] - 9*\[Rho]^2 + 515*\[Rho]^3 + 4605*\[Rho]^4 - 
        3175*\[Rho]^5 - 2375*\[Rho]^6 + 1269*\[Rho]^7) - 
      60*Ec^2*(35 - 105*\[Rho] + 15*\[Rho]^2 + 539*\[Rho]^3 + 5253*\[Rho]^4 - 
        2959*\[Rho]^5 - 2375*\[Rho]^6 + 1269*\[Rho]^7) + 
      64*Ec^5*(1610 - 1230*\[Rho] - 873*\[Rho]^2 + 247*\[Rho]^3 + 
        40704*\[Rho]^4 - 15918*\[Rho]^5 - 10455*\[Rho]^6 + 3807*\[Rho]^7) - 
      80*Ec^4*(302 - 446*\[Rho] + 39*\[Rho]^2 + 1531*\[Rho]^3 + 
        25094*\[Rho]^4 - 10392*\[Rho]^5 - 8415*\[Rho]^6 + 3807*\[Rho]^7) - 
      120*(1 - 2*Ec)^6*\[Rho]^2*(1 + \[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
       Log[\[Rho]])))/(900*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r11*(-180 + 2520*Ec - 15120*Ec^2 + 60000*Ec^3 - 259200*Ec^4 + 
    1278720*Ec^5 - 4999680*Ec^6 + 13409280*Ec^7 - 24192000*Ec^8 + 
    29030400*Ec^9 - 22302720*Ec^10 + 9953280*Ec^11 - 1966080*Ec^12 + 
    7245*\[Rho] - 105030*Ec*\[Rho] + 655380*Ec^2*\[Rho] - 
    2554520*Ec^3*\[Rho] + 9372720*Ec^4*\[Rho] - 40341792*Ec^5*\[Rho] + 
    154004800*Ec^6*\[Rho] - 422471040*Ec^7*\[Rho] + 792764160*Ec^8*\[Rho] - 
    1001894400*Ec^9*\[Rho] + 824552448*Ec^10*\[Rho] - 
    403630080*Ec^11*\[Rho] + 85135360*Ec^12*\[Rho] + 13148160*Ec^13*\[Rho] - 
    10567680*Ec^14*\[Rho] + 1933312*Ec^15*\[Rho] - 48745*\[Rho]^2 + 
    688430*Ec*\[Rho]^2 - 4172580*Ec^2*\[Rho]^2 + 14693240*Ec^3*\[Rho]^2 - 
    38464720*Ec^4*\[Rho]^2 + 104578272*Ec^5*\[Rho]^2 - 
    305428800*Ec^6*\[Rho]^2 + 725173632*Ec^7*\[Rho]^2 - 
    1193571072*Ec^8*\[Rho]^2 + 1286818304*Ec^9*\[Rho]^2 - 
    864799744*Ec^10*\[Rho]^2 + 332113920*Ec^11*\[Rho]^2 - 
    62746624*Ec^12*\[Rho]^2 + 5218304*Ec^13*\[Rho]^2 + 
    540672*Ec^14*\[Rho]^2 - 491520*Ec^15*\[Rho]^2 + 218460*\[Rho]^3 - 
    3221400*Ec*\[Rho]^3 + 20613120*Ec^2*\[Rho]^3 - 74295360*Ec^3*\[Rho]^3 + 
    162191520*Ec^4*\[Rho]^3 - 206808192*Ec^5*\[Rho]^3 + 
    101112192*Ec^6*\[Rho]^3 + 151677696*Ec^7*\[Rho]^3 - 
    427252224*Ec^8*\[Rho]^3 + 598502400*Ec^9*\[Rho]^3 - 
    572553216*Ec^10*\[Rho]^3 + 357666816*Ec^11*\[Rho]^3 - 
    127352832*Ec^12*\[Rho]^3 + 19611648*Ec^13*\[Rho]^3 - 375660*\[Rho]^4 + 
    5368440*Ec*\[Rho]^4 - 33003840*Ec^2*\[Rho]^4 + 113704000*Ec^3*\[Rho]^4 - 
    235319040*Ec^4*\[Rho]^4 + 268808064*Ec^5*\[Rho]^4 - 
    24642816*Ec^6*\[Rho]^4 - 543465984*Ec^7*\[Rho]^4 + 
    1194685440*Ec^8*\[Rho]^4 - 1490810880*Ec^9*\[Rho]^4 + 
    1188052992*Ec^10*\[Rho]^4 - 578961408*Ec^11*\[Rho]^4 + 
    150519808*Ec^12*\[Rho]^4 - 14745600*Ec^13*\[Rho]^4 - 29590*\[Rho]^5 + 
    1077860*Ec*\[Rho]^5 - 11501160*Ec^2*\[Rho]^5 + 60404400*Ec^3*\[Rho]^5 - 
    189348000*Ec^4*\[Rho]^5 + 401919360*Ec^5*\[Rho]^5 - 
    659936640*Ec^6*\[Rho]^5 + 943875840*Ec^7*\[Rho]^5 - 
    1169886720*Ec^8*\[Rho]^5 + 1110225920*Ec^9*\[Rho]^5 - 
    702115840*Ec^10*\[Rho]^5 + 252764160*Ec^11*\[Rho]^5 - 
    37478400*Ec^12*\[Rho]^5 + 613830*\[Rho]^6 - 9005220*Ec*\[Rho]^6 + 
    56782920*Ec^2*\[Rho]^6 - 205175280*Ec^3*\[Rho]^6 + 
    474146880*Ec^4*\[Rho]^6 - 739665408*Ec^5*\[Rho]^6 + 
    813646080*Ec^6*\[Rho]^6 - 685370880*Ec^7*\[Rho]^6 + 
    508485120*Ec^8*\[Rho]^6 - 339348480*Ec^9*\[Rho]^6 + 
    157710336*Ec^10*\[Rho]^6 - 32624640*Ec^11*\[Rho]^6 - 455580*\[Rho]^7 + 
    5980920*Ec*\[Rho]^7 - 33105120*Ec^2*\[Rho]^7 + 103701760*Ec^3*\[Rho]^7 - 
    200458080*Ec^4*\[Rho]^7 + 237704448*Ec^5*\[Rho]^7 - 
    158769280*Ec^6*\[Rho]^7 + 49513728*Ec^7*\[Rho]^7 - 
    13713408*Ec^8*\[Rho]^7 + 18697216*Ec^9*\[Rho]^7 - 
    9216000*Ec^10*\[Rho]^7 + 38240*\[Rho]^8 - 338800*Ec*\[Rho]^8 + 
    656880*Ec^2*\[Rho]^8 + 3254560*Ec^3*\[Rho]^8 - 20813120*Ec^4*\[Rho]^8 + 
    51816192*Ec^5*\[Rho]^8 - 70842112*Ec^6*\[Rho]^8 + 
    54270464*Ec^7*\[Rho]^8 - 20453376*Ec^8*\[Rho]^8 + 2304000*Ec^9*\[Rho]^8 + 
    34185*\[Rho]^9 - 478590*Ec*\[Rho]^9 + 2871540*Ec^2*\[Rho]^9 - 
    9571800*Ec^3*\[Rho]^9 + 19353840*Ec^4*\[Rho]^9 - 24400224*Ec^5*\[Rho]^9 + 
    18970176*Ec^6*\[Rho]^9 - 8566656*Ec^7*\[Rho]^9 + 1820160*Ec^8*\[Rho]^9 - 
    2205*\[Rho]^10 + 30870*Ec*\[Rho]^10 - 185220*Ec^2*\[Rho]^10 + 
    617400*Ec^3*\[Rho]^10 - 1234800*Ec^4*\[Rho]^10 + 1481760*Ec^5*\[Rho]^10 - 
    987840*Ec^6*\[Rho]^10 + 282240*Ec^7*\[Rho]^10 + 
    3600*(-1 + 2*Ec)^7*\[Rho]^3*(-10 + 2*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
     Log[1 - 2*Ec]^2 - 120*(-1 + 2*Ec)*\[Rho]*(15 - 25*\[Rho] + 
      679*\[Rho]^2 - 455*\[Rho]^3 - 2765*\[Rho]^4 + 1715*\[Rho]^5 + 
      1655*\[Rho]^6 - 819*\[Rho]^7 + 16384*Ec^11*(-5 + 3*\[Rho]^2) + 
      5120*Ec^10*(73 - 9*\[Rho] - 51*\[Rho]^2 + 15*\[Rho]^3) - 
      1024*Ec^9*(725 - 155*\[Rho] - 667*\[Rho]^2 + 185*\[Rho]^3) + 
      256*Ec^8*(3275 - 915*\[Rho] - 4146*\[Rho]^2 + 419*\[Rho]^3 - 
        351*\[Rho]^4 + 270*\[Rho]^5) - 128*Ec^7*(4600 - 1500*\[Rho] - 
        7644*\[Rho]^2 - 1202*\[Rho]^3 - 3531*\[Rho]^4 + 2106*\[Rho]^5 + 
        315*\[Rho]^6) - 64*Ec^6*(-4130 + 1500*\[Rho] + 6636*\[Rho]^2 + 
        4816*\[Rho]^3 + 16439*\[Rho]^4 - 7967*\[Rho]^5 - 3383*\[Rho]^6 + 
        819*\[Rho]^7) + 160*Ec^3*(-20 + 27*\[Rho] - 1032*\[Rho]^2 + 
        557*\[Rho]^3 + 3896*\[Rho]^4 - 1565*\[Rho]^5 - 1730*\[Rho]^6 + 
        819*\[Rho]^7) + 12*Ec*(-15 + 25*\[Rho] - 779*\[Rho]^2 + 
        475*\[Rho]^3 + 3035*\[Rho]^4 - 1625*\[Rho]^5 - 1655*\[Rho]^6 + 
        819*\[Rho]^7) - 60*Ec^2*(-15 + 25*\[Rho] - 899*\[Rho]^2 + 
        499*\[Rho]^3 + 3359*\[Rho]^4 - 1517*\[Rho]^5 - 1655*\[Rho]^6 + 
        819*\[Rho]^7) - 80*Ec^4*(-190 + 132*\[Rho] - 3309*\[Rho]^2 + 
        2242*\[Rho]^3 + 14808*\[Rho]^4 - 5811*\[Rho]^5 - 5727*\[Rho]^6 + 
        2457*\[Rho]^7) + 32*Ec^5*(-2380 + 1020*\[Rho] - 3360*\[Rho]^2 + 
        8650*\[Rho]^3 + 44319*\[Rho]^4 - 18636*\[Rho]^5 - 13683*\[Rho]^6 + 
        4914*\[Rho]^7))*Log[\[Rho]] + 3600*(-1 + 2*Ec)^7*\[Rho]^3*
     (-10 + 2*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^2 + 
    120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(15 - 25*\[Rho] + 679*\[Rho]^2 - 
      455*\[Rho]^3 - 2765*\[Rho]^4 + 1715*\[Rho]^5 + 1655*\[Rho]^6 - 
      819*\[Rho]^7 + 16384*Ec^11*(-5 + 3*\[Rho]^2) + 
      5120*Ec^10*(73 - 9*\[Rho] - 51*\[Rho]^2 + 15*\[Rho]^3) - 
      1024*Ec^9*(725 - 155*\[Rho] - 667*\[Rho]^2 + 185*\[Rho]^3) + 
      256*Ec^8*(3275 - 915*\[Rho] - 4146*\[Rho]^2 + 419*\[Rho]^3 - 
        351*\[Rho]^4 + 270*\[Rho]^5) - 128*Ec^7*(4600 - 1500*\[Rho] - 
        7644*\[Rho]^2 - 1202*\[Rho]^3 - 3531*\[Rho]^4 + 2106*\[Rho]^5 + 
        315*\[Rho]^6) - 64*Ec^6*(-4130 + 1500*\[Rho] + 6636*\[Rho]^2 + 
        4816*\[Rho]^3 + 16439*\[Rho]^4 - 7967*\[Rho]^5 - 3383*\[Rho]^6 + 
        819*\[Rho]^7) + 160*Ec^3*(-20 + 27*\[Rho] - 1032*\[Rho]^2 + 
        557*\[Rho]^3 + 3896*\[Rho]^4 - 1565*\[Rho]^5 - 1730*\[Rho]^6 + 
        819*\[Rho]^7) + 12*Ec*(-15 + 25*\[Rho] - 779*\[Rho]^2 + 
        475*\[Rho]^3 + 3035*\[Rho]^4 - 1625*\[Rho]^5 - 1655*\[Rho]^6 + 
        819*\[Rho]^7) - 60*Ec^2*(-15 + 25*\[Rho] - 899*\[Rho]^2 + 
        499*\[Rho]^3 + 3359*\[Rho]^4 - 1517*\[Rho]^5 - 1655*\[Rho]^6 + 
        819*\[Rho]^7) - 80*Ec^4*(-190 + 132*\[Rho] - 3309*\[Rho]^2 + 
        2242*\[Rho]^3 + 14808*\[Rho]^4 - 5811*\[Rho]^5 - 5727*\[Rho]^6 + 
        2457*\[Rho]^7) + 32*Ec^5*(-2380 + 1020*\[Rho] - 3360*\[Rho]^2 + 
        8650*\[Rho]^3 + 44319*\[Rho]^4 - 18636*\[Rho]^5 - 13683*\[Rho]^6 + 
        4914*\[Rho]^7) - 60*(1 - 2*Ec)^6*\[Rho]^2*(-10 + 2*\[Rho] + 
        27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
  (1800*(-1 + 2*Ec)^3*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r13*(360 - 4320*Ec + 21600*Ec^2 - 76800*Ec^3 + 364800*Ec^4 - 1827840*Ec^5 + 
    6343680*Ec^6 - 14131200*Ec^7 + 20121600*Ec^8 - 17817600*Ec^9 + 
    8970240*Ec^10 - 1966080*Ec^11 - 5235*\[Rho] + 64260*Ec*\[Rho] - 
    329940*Ec^2*\[Rho] + 1110080*Ec^3*\[Rho] - 4358960*Ec^4*\[Rho] + 
    19889984*Ec^5*\[Rho] - 68119872*Ec^6*\[Rho] + 152864256*Ec^7*\[Rho] - 
    220992768*Ec^8*\[Rho] + 200745984*Ec^9*\[Rho] - 105704448*Ec^10*\[Rho] + 
    24305664*Ec^11*\[Rho] + 2797568*Ec^12*\[Rho] - 3129344*Ec^13*\[Rho] + 
    868352*Ec^14*\[Rho] + 41305*\[Rho]^2 - 508860*Ec*\[Rho]^2 + 
    2623500*Ec^2*\[Rho]^2 - 7681280*Ec^3*\[Rho]^2 + 17349840*Ec^4*\[Rho]^2 - 
    45794880*Ec^5*\[Rho]^2 + 126310848*Ec^6*\[Rho]^2 - 
    254318592*Ec^7*\[Rho]^2 + 325869312*Ec^8*\[Rho]^2 - 
    250557440*Ec^9*\[Rho]^2 + 107320320*Ec^10*\[Rho]^2 - 
    24969216*Ec^11*\[Rho]^2 + 5484544*Ec^12*\[Rho]^2 - 
    835584*Ec^13*\[Rho]^2 - 245760*Ec^14*\[Rho]^2 - 174180*\[Rho]^3 + 
    2180400*Ec*\[Rho]^3 - 11501040*Ec^2*\[Rho]^3 + 32764320*Ec^3*\[Rho]^3 - 
    52442880*Ec^4*\[Rho]^3 + 39455424*Ec^5*\[Rho]^3 + 
    13494528*Ec^6*\[Rho]^3 - 79978752*Ec^7*\[Rho]^3 + 
    142033920*Ec^8*\[Rho]^3 - 171002880*Ec^9*\[Rho]^3 + 
    126124032*Ec^10*\[Rho]^3 - 47763456*Ec^11*\[Rho]^3 + 
    6979584*Ec^12*\[Rho]^3 + 307020*\[Rho]^4 - 3735840*Ec*\[Rho]^4 + 
    19017600*Ec^2*\[Rho]^4 - 52362400*Ec^3*\[Rho]^4 + 
    81593920*Ec^4*\[Rho]^4 - 56452480*Ec^5*\[Rho]^4 - 
    54225920*Ec^6*\[Rho]^4 + 232824320*Ec^7*\[Rho]^4 - 
    389903360*Ec^8*\[Rho]^4 + 384788480*Ec^9*\[Rho]^4 - 
    217702400*Ec^10*\[Rho]^4 + 62259200*Ec^11*\[Rho]^4 - 
    6635520*Ec^12*\[Rho]^4 + 20170*\[Rho]^5 - 866040*Ec*\[Rho]^5 + 
    8463000*Ec^2*\[Rho]^5 - 37802400*Ec^3*\[Rho]^5 + 94972800*Ec^4*\[Rho]^5 - 
    156782400*Ec^5*\[Rho]^5 + 216410880*Ec^6*\[Rho]^5 - 
    295338240*Ec^7*\[Rho]^5 + 334778880*Ec^8*\[Rho]^5 - 
    249451520*Ec^9*\[Rho]^5 + 101959680*Ec^10*\[Rho]^5 - 
    16650240*Ec^11*\[Rho]^5 - 534990*\[Rho]^6 + 6858840*Ec*\[Rho]^6 - 
    36798360*Ec^2*\[Rho]^6 + 110437920*Ec^3*\[Rho]^6 - 
    205539840*Ec^4*\[Rho]^6 + 251122176*Ec^5*\[Rho]^6 - 
    218093568*Ec^6*\[Rho]^6 + 160387584*Ec^7*\[Rho]^6 - 
    114396672*Ec^8*\[Rho]^6 + 60880896*Ec^9*\[Rho]^6 - 
    14284800*Ec^10*\[Rho]^6 + 413220*\[Rho]^7 - 4629840*Ec*\[Rho]^7 + 
    21176400*Ec^2*\[Rho]^7 - 53746720*Ec^3*\[Rho]^7 + 
    80340160*Ec^4*\[Rho]^7 - 66040000*Ec^5*\[Rho]^7 + 
    24069632*Ec^6*\[Rho]^7 - 3630848*Ec^7*\[Rho]^7 + 5900288*Ec^8*\[Rho]^7 - 
    3962880*Ec^9*\[Rho]^7 - 40820*\[Rho]^8 + 319200*Ec*\[Rho]^8 - 
    572160*Ec^2*\[Rho]^8 - 1834720*Ec^3*\[Rho]^8 + 10068480*Ec^4*\[Rho]^8 - 
    19361664*Ec^5*\[Rho]^8 + 18529792*Ec^6*\[Rho]^8 - 8199168*Ec^7*\[Rho]^8 + 
    998400*Ec^8*\[Rho]^8 - 28695*\[Rho]^9 + 344340*Ec*\[Rho]^9 - 
    1721700*Ec^2*\[Rho]^9 + 4591200*Ec^3*\[Rho]^9 - 7056720*Ec^4*\[Rho]^9 + 
    6347520*Ec^5*\[Rho]^9 - 3218880*Ec^6*\[Rho]^9 + 771840*Ec^7*\[Rho]^9 + 
    1845*\[Rho]^10 - 22140*Ec*\[Rho]^10 + 110700*Ec^2*\[Rho]^10 - 
    295200*Ec^3*\[Rho]^10 + 442800*Ec^4*\[Rho]^10 - 354240*Ec^5*\[Rho]^10 + 
    118080*Ec^6*\[Rho]^10 + 3600*(1 - 2*Ec)^6*\[Rho]^3*
     (-4 + 2*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    120*(-1 + 2*Ec)*\[Rho]*(-6 + 55*\[Rho] - 376*\[Rho]^2 + 215*\[Rho]^3 + 
      2600*\[Rho]^4 - 1829*\[Rho]^5 - 1370*\[Rho]^6 + 711*\[Rho]^7 + 
      8192*Ec^10*(-2 + 3*\[Rho]^2) + 512*Ec^9*(130 - 15*\[Rho] - 
        222*\[Rho]^2 + 75*\[Rho]^3) - 256*Ec^8*(450 - 85*\[Rho] - 
        926*\[Rho]^2 + 241*\[Rho]^3) + 256*Ec^7*(430 - 100*\[Rho] - 
        1088*\[Rho]^2 - 91*\[Rho]^3 - 153*\[Rho]^4 + 120*\[Rho]^5) - 
      64*Ec^6*(980 - 250*\[Rho] - 2912*\[Rho]^2 - 1980*\[Rho]^3 - 
        2649*\[Rho]^4 + 1686*\[Rho]^5 + 285*\[Rho]^6) - 
      32*Ec^5*(-672 + 230*\[Rho] + 1378*\[Rho]^2 + 3802*\[Rho]^3 + 
        11447*\[Rho]^4 - 5921*\[Rho]^5 - 2645*\[Rho]^6 + 711*\[Rho]^7) + 
      80*Ec^4*(-56 + 68*\[Rho] - 494*\[Rho]^2 + 804*\[Rho]^3 + 
        5678*\[Rho]^4 - 2531*\[Rho]^5 - 1790*\[Rho]^6 + 711*\[Rho]^7) - 
      80*Ec^3*(-10 + 56*\[Rho] - 548*\[Rho]^2 + 356*\[Rho]^3 + 
        4070*\[Rho]^4 - 1730*\[Rho]^5 - 1499*\[Rho]^6 + 711*\[Rho]^7) - 
      10*Ec*(-6 + 55*\[Rho] - 424*\[Rho]^2 + 239*\[Rho]^3 + 2924*\[Rho]^4 - 
        1721*\[Rho]^5 - 1370*\[Rho]^6 + 711*\[Rho]^7) + 
      40*Ec^2*(-6 + 55*\[Rho] - 484*\[Rho]^2 + 269*\[Rho]^3 + 3329*\[Rho]^4 - 
        1586*\[Rho]^5 - 1370*\[Rho]^6 + 711*\[Rho]^7))*Log[\[Rho]] + 
    3600*(1 - 2*Ec)^6*\[Rho]^3*(-4 + 2*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
     Log[\[Rho]]^2 + 120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-6 + 55*\[Rho] - 376*\[Rho]^2 + 215*\[Rho]^3 + 2600*\[Rho]^4 - 
      1829*\[Rho]^5 - 1370*\[Rho]^6 + 711*\[Rho]^7 + 
      8192*Ec^10*(-2 + 3*\[Rho]^2) + 512*Ec^9*(130 - 15*\[Rho] - 
        222*\[Rho]^2 + 75*\[Rho]^3) - 256*Ec^8*(450 - 85*\[Rho] - 
        926*\[Rho]^2 + 241*\[Rho]^3) + 256*Ec^7*(430 - 100*\[Rho] - 
        1088*\[Rho]^2 - 91*\[Rho]^3 - 153*\[Rho]^4 + 120*\[Rho]^5) - 
      64*Ec^6*(980 - 250*\[Rho] - 2912*\[Rho]^2 - 1980*\[Rho]^3 - 
        2649*\[Rho]^4 + 1686*\[Rho]^5 + 285*\[Rho]^6) - 
      32*Ec^5*(-672 + 230*\[Rho] + 1378*\[Rho]^2 + 3802*\[Rho]^3 + 
        11447*\[Rho]^4 - 5921*\[Rho]^5 - 2645*\[Rho]^6 + 711*\[Rho]^7) + 
      80*Ec^4*(-56 + 68*\[Rho] - 494*\[Rho]^2 + 804*\[Rho]^3 + 
        5678*\[Rho]^4 - 2531*\[Rho]^5 - 1790*\[Rho]^6 + 711*\[Rho]^7) - 
      80*Ec^3*(-10 + 56*\[Rho] - 548*\[Rho]^2 + 356*\[Rho]^3 + 
        4070*\[Rho]^4 - 1730*\[Rho]^5 - 1499*\[Rho]^6 + 711*\[Rho]^7) - 
      10*Ec*(-6 + 55*\[Rho] - 424*\[Rho]^2 + 239*\[Rho]^3 + 2924*\[Rho]^4 - 
        1721*\[Rho]^5 - 1370*\[Rho]^6 + 711*\[Rho]^7) + 
      40*Ec^2*(-6 + 55*\[Rho] - 484*\[Rho]^2 + 269*\[Rho]^3 + 3329*\[Rho]^4 - 
        1586*\[Rho]^5 - 1370*\[Rho]^6 + 711*\[Rho]^7) - 
      60*(-1 + 2*Ec)^5*\[Rho]^2*(-4 + 2*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
       Log[\[Rho]])))/(1800*(1 - 2*Ec)^2*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r12*(540 - 7560*Ec + 45360*Ec^2 - 180000*Ec^3 + 777600*Ec^4 - 
    3836160*Ec^5 + 14999040*Ec^6 - 40227840*Ec^7 + 72576000*Ec^8 - 
    87091200*Ec^9 + 66908160*Ec^10 - 29859840*Ec^11 + 5898240*Ec^12 + 
    1405*\[Rho] - 24950*Ec*\[Rho] + 186660*Ec^2*\[Rho] - 780920*Ec^3*\[Rho] + 
    2241360*Ec^4*\[Rho] - 6545120*Ec^5*\[Rho] + 24032960*Ec^6*\[Rho] - 
    78418560*Ec^7*\[Rho] + 180437760*Ec^8*\[Rho] - 276707840*Ec^9*\[Rho] + 
    273280000*Ec^10*\[Rho] - 161310720*Ec^11*\[Rho] + 48148480*Ec^12*\[Rho] - 
    7741440*Ec^13*\[Rho] + 6307840*Ec^14*\[Rho] - 3112960*Ec^15*\[Rho] + 
    395*\[Rho]^2 - 3130*Ec*\[Rho]^2 + 1980*Ec^2*\[Rho]^2 + 
    221240*Ec^3*\[Rho]^2 - 2726320*Ec^4*\[Rho]^2 + 17144352*Ec^5*\[Rho]^2 - 
    66664896*Ec^6*\[Rho]^2 + 171719808*Ec^7*\[Rho]^2 - 
    300774144*Ec^8*\[Rho]^2 + 356751872*Ec^9*\[Rho]^2 - 
    277371904*Ec^10*\[Rho]^2 + 135432192*Ec^11*\[Rho]^2 - 
    47435776*Ec^12*\[Rho]^2 + 22274048*Ec^13*\[Rho]^2 - 
    9191424*Ec^14*\[Rho]^2 + 491520*Ec^15*\[Rho]^2 - 3060*\[Rho]^3 - 
    35880*Ec*\[Rho]^3 + 823920*Ec^2*\[Rho]^3 - 5474400*Ec^3*\[Rho]^3 + 
    19921920*Ec^4*\[Rho]^3 - 54556224*Ec^5*\[Rho]^3 + 
    153668352*Ec^6*\[Rho]^3 - 424051200*Ec^7*\[Rho]^3 + 
    887430144*Ec^8*\[Rho]^3 - 1239828480*Ec^9*\[Rho]^3 + 
    1101938688*Ec^10*\[Rho]^3 - 601227264*Ec^11*\[Rho]^3 + 
    194641920*Ec^12*\[Rho]^3 - 33865728*Ec^13*\[Rho]^3 + 340*\[Rho]^4 + 
    21640*Ec*\[Rho]^4 - 199440*Ec^2*\[Rho]^4 - 482400*Ec^3*\[Rho]^4 + 
    5274080*Ec^4*\[Rho]^4 + 16903744*Ec^5*\[Rho]^4 - 
    230737024*Ec^6*\[Rho]^4 + 853996288*Ec^7*\[Rho]^4 - 
    1680005632*Ec^8*\[Rho]^4 + 1984424960*Ec^9*\[Rho]^4 - 
    1453529088*Ec^10*\[Rho]^4 + 653774848*Ec^11*\[Rho]^4 - 
    165462016*Ec^12*\[Rho]^4 + 15335424*Ec^13*\[Rho]^4 + 286490*\[Rho]^5 - 
    4495660*Ec*\[Rho]^5 + 30756360*Ec^2*\[Rho]^5 - 120505200*Ec^3*\[Rho]^5 + 
    307603200*Ec^4*\[Rho]^5 - 575359680*Ec^5*\[Rho]^5 + 
    896866560*Ec^6*\[Rho]^5 - 1243054080*Ec^7*\[Rho]^5 + 
    1444884480*Ec^8*\[Rho]^5 - 1267732480*Ec^9*\[Rho]^5 + 
    758712320*Ec^10*\[Rho]^5 - 267202560*Ec^11*\[Rho]^5 + 
    38952960*Ec^12*\[Rho]^5 - 680130*\[Rho]^6 + 9851100*Ec*\[Rho]^6 - 
    61281960*Ec^2*\[Rho]^6 + 218825520*Ec^3*\[Rho]^6 - 
    503484960*Ec^4*\[Rho]^6 + 791469120*Ec^5*\[Rho]^6 - 
    886366080*Ec^6*\[Rho]^6 + 758703360*Ec^7*\[Rho]^6 - 
    561039360*Ec^8*\[Rho]^6 + 366704640*Ec^9*\[Rho]^6 - 
    166748160*Ec^10*\[Rho]^6 + 33914880*Ec^11*\[Rho]^6 + 467380*\[Rho]^7 - 
    6128120*Ec*\[Rho]^7 + 33862320*Ec^2*\[Rho]^7 - 105948640*Ec^3*\[Rho]^7 + 
    205001920*Ec^4*\[Rho]^7 - 244730432*Ec^5*\[Rho]^7 + 
    167517696*Ec^6*\[Rho]^7 - 57835008*Ec^7*\[Rho]^7 + 
    19062784*Ec^8*\[Rho]^7 - 20749312*Ec^9*\[Rho]^7 + 
    9584640*Ec^10*\[Rho]^7 - 40240*\[Rho]^8 + 358880*Ec*\[Rho]^8 - 
    721920*Ec^2*\[Rho]^8 - 3243200*Ec^3*\[Rho]^8 + 21251680*Ec^4*\[Rho]^8 - 
    53052096*Ec^5*\[Rho]^8 + 72514688*Ec^6*\[Rho]^8 - 
    55555840*Ec^7*\[Rho]^8 + 20990976*Ec^8*\[Rho]^8 - 2396160*Ec^9*\[Rho]^8 - 
    35415*\[Rho]^9 + 495810*Ec*\[Rho]^9 - 2974860*Ec^2*\[Rho]^9 + 
    9916200*Ec^3*\[Rho]^9 - 20051280*Ec^4*\[Rho]^9 + 25285536*Ec^5*\[Rho]^9 - 
    19670976*Ec^6*\[Rho]^9 + 8894592*Ec^7*\[Rho]^9 - 1893888*Ec^8*\[Rho]^9 + 
    2295*\[Rho]^10 - 32130*Ec*\[Rho]^10 + 192780*Ec^2*\[Rho]^10 - 
    642600*Ec^3*\[Rho]^10 + 1285200*Ec^4*\[Rho]^10 - 1542240*Ec^5*\[Rho]^10 + 
    1028160*Ec^6*\[Rho]^10 - 293760*Ec^7*\[Rho]^10 - 
    3600*(-1 + 2*Ec)^7*\[Rho]^3*(4 + 8*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
     Log[1 - 2*Ec]^2 + 240*(-1 + 2*Ec)*\[Rho]*(-11 + 5*\[Rho] - 
      164*\[Rho]^2 + 55*\[Rho]^3 - 1010*\[Rho]^4 + 686*\[Rho]^5 + 
      865*\[Rho]^6 - 426*\[Rho]^7 + 8192*Ec^11*(4 + 3*\[Rho]^2) + 
      512*Ec^10*(-302 + 60*\[Rho] - 309*\[Rho]^2 + 75*\[Rho]^3) - 
      512*Ec^9*(-620 + 230*\[Rho] - 725*\[Rho]^2 + 299*\[Rho]^3) + 
      128*Ec^8*(-2890 + 1500*\[Rho] - 3330*\[Rho]^2 + 2423*\[Rho]^3 - 
        333*\[Rho]^4 + 282*\[Rho]^5) - 64*Ec^7*(-4180 + 2700*\[Rho] - 
        4140*\[Rho]^2 + 5366*\[Rho]^3 - 4083*\[Rho]^4 + 2034*\[Rho]^5 + 
        327*\[Rho]^6) + 12*Ec*(11 - 5*\[Rho] + 184*\[Rho]^2 - 15*\[Rho]^3 + 
        1145*\[Rho]^4 - 641*\[Rho]^5 - 865*\[Rho]^6 + 426*\[Rho]^7) - 
      60*Ec^2*(11 - 5*\[Rho] + 208*\[Rho]^2 + 33*\[Rho]^3 + 1307*\[Rho]^4 - 
        587*\[Rho]^5 - 865*\[Rho]^6 + 426*\[Rho]^7) - 
      32*Ec^6*(3864 - 2910*\[Rho] + 3477*\[Rho]^2 - 5905*\[Rho]^3 + 
        18325*\[Rho]^4 - 7093*\[Rho]^5 - 3524*\[Rho]^6 + 852*\[Rho]^7) + 
      80*Ec^3*(27 - 15*\[Rho] + 471*\[Rho]^2 + 173*\[Rho]^3 + 3184*\[Rho]^4 - 
        1216*\[Rho]^5 - 1808*\[Rho]^6 + 852*\[Rho]^7) - 
      40*Ec^4*(208 - 162*\[Rho] + 1620*\[Rho]^2 + 671*\[Rho]^3 + 
        13146*\[Rho]^4 - 4647*\[Rho]^5 - 5982*\[Rho]^6 + 2556*\[Rho]^7) + 
      16*Ec^5*(2324 - 1920*\[Rho] + 4542*\[Rho]^2 - 1484*\[Rho]^3 + 
        44115*\[Rho]^4 - 15576*\[Rho]^5 - 14277*\[Rho]^6 + 5112*\[Rho]^7))*
     Log[\[Rho]] - 3600*(-1 + 2*Ec)^7*\[Rho]^3*(4 + 8*\[Rho] + 27*\[Rho]^2 + 
      9*\[Rho]^3)*Log[\[Rho]]^2 - 240*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-11 + 5*\[Rho] - 164*\[Rho]^2 + 55*\[Rho]^3 - 1010*\[Rho]^4 + 
      686*\[Rho]^5 + 865*\[Rho]^6 - 426*\[Rho]^7 + 
      8192*Ec^11*(4 + 3*\[Rho]^2) + 512*Ec^10*(-302 + 60*\[Rho] - 
        309*\[Rho]^2 + 75*\[Rho]^3) - 512*Ec^9*(-620 + 230*\[Rho] - 
        725*\[Rho]^2 + 299*\[Rho]^3) + 128*Ec^8*(-2890 + 1500*\[Rho] - 
        3330*\[Rho]^2 + 2423*\[Rho]^3 - 333*\[Rho]^4 + 282*\[Rho]^5) - 
      64*Ec^7*(-4180 + 2700*\[Rho] - 4140*\[Rho]^2 + 5366*\[Rho]^3 - 
        4083*\[Rho]^4 + 2034*\[Rho]^5 + 327*\[Rho]^6) + 
      12*Ec*(11 - 5*\[Rho] + 184*\[Rho]^2 - 15*\[Rho]^3 + 1145*\[Rho]^4 - 
        641*\[Rho]^5 - 865*\[Rho]^6 + 426*\[Rho]^7) - 
      60*Ec^2*(11 - 5*\[Rho] + 208*\[Rho]^2 + 33*\[Rho]^3 + 1307*\[Rho]^4 - 
        587*\[Rho]^5 - 865*\[Rho]^6 + 426*\[Rho]^7) - 
      32*Ec^6*(3864 - 2910*\[Rho] + 3477*\[Rho]^2 - 5905*\[Rho]^3 + 
        18325*\[Rho]^4 - 7093*\[Rho]^5 - 3524*\[Rho]^6 + 852*\[Rho]^7) + 
      80*Ec^3*(27 - 15*\[Rho] + 471*\[Rho]^2 + 173*\[Rho]^3 + 3184*\[Rho]^4 - 
        1216*\[Rho]^5 - 1808*\[Rho]^6 + 852*\[Rho]^7) - 
      40*Ec^4*(208 - 162*\[Rho] + 1620*\[Rho]^2 + 671*\[Rho]^3 + 
        13146*\[Rho]^4 - 4647*\[Rho]^5 - 5982*\[Rho]^6 + 2556*\[Rho]^7) + 
      16*Ec^5*(2324 - 1920*\[Rho] + 4542*\[Rho]^2 - 1484*\[Rho]^3 + 
        44115*\[Rho]^4 - 15576*\[Rho]^5 - 14277*\[Rho]^6 + 5112*\[Rho]^7) - 
      30*(1 - 2*Ec)^6*\[Rho]^2*(4 + 8*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
       Log[\[Rho]])))/(1800*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r10*(540 - 7560*Ec + 45360*Ec^2 - 180000*Ec^3 + 777600*Ec^4 - 
    3836160*Ec^5 + 14999040*Ec^6 - 40227840*Ec^7 + 72576000*Ec^8 - 
    87091200*Ec^9 + 66908160*Ec^10 - 29859840*Ec^11 + 5898240*Ec^12 - 
    17365*\[Rho] + 256310*Ec*\[Rho] - 1630260*Ec^2*\[Rho] + 
    6163800*Ec^3*\[Rho] - 18488880*Ec^4*\[Rho] + 60087584*Ec^5*\[Rho] - 
    197304640*Ec^6*\[Rho] + 505445760*Ec^7*\[Rho] - 901236480*Ec^8*\[Rho] + 
    1078223360*Ec^9*\[Rho] - 837078016*Ec^10*\[Rho] + 
    398960640*Ec^11*\[Rho] - 111022080*Ec^12*\[Rho] + 24207360*Ec^13*\[Rho] - 
    7782400*Ec^14*\[Rho] + 1212416*Ec^15*\[Rho] + 150985*\[Rho]^2 - 
    2206190*Ec*\[Rho]^2 + 13883940*Ec^2*\[Rho]^2 - 49154680*Ec^3*\[Rho]^2 + 
    108987600*Ec^4*\[Rho]^2 - 169934048*Ec^5*\[Rho]^2 + 
    241787712*Ec^6*\[Rho]^2 - 391889280*Ec^7*\[Rho]^2 + 
    575884032*Ec^8*\[Rho]^2 - 581130752*Ec^9*\[Rho]^2 + 
    365341696*Ec^10*\[Rho]^2 - 163375104*Ec^11*\[Rho]^2 + 
    86896640*Ec^12*\[Rho]^2 - 44212224*Ec^13*\[Rho]^2 + 
    8372224*Ec^14*\[Rho]^2 + 491520*Ec^15*\[Rho]^2 - 200780*\[Rho]^3 + 
    2600440*Ec*\[Rho]^3 - 14042880*Ec^2*\[Rho]^3 + 39430720*Ec^3*\[Rho]^3 - 
    54181280*Ec^4*\[Rho]^3 + 5541504*Ec^5*\[Rho]^3 + 98182272*Ec^6*\[Rho]^3 - 
    153198336*Ec^7*\[Rho]^3 + 126669312*Ec^8*\[Rho]^3 - 
    112163840*Ec^9*\[Rho]^3 + 111450112*Ec^10*\[Rho]^3 - 
    53366784*Ec^11*\[Rho]^3 - 4210688*Ec^12*\[Rho]^3 + 
    7192576*Ec^13*\[Rho]^3 - 40420*\[Rho]^4 + 744680*Ec*\[Rho]^4 - 
    5575680*Ec^2*\[Rho]^4 + 22734400*Ec^3*\[Rho]^4 - 50585600*Ec^4*\[Rho]^4 + 
    34769024*Ec^5*\[Rho]^4 + 115796224*Ec^6*\[Rho]^4 - 
    343473664*Ec^7*\[Rho]^4 + 387988480*Ec^8*\[Rho]^4 - 
    188672000*Ec^9*\[Rho]^4 + 25362432*Ec^10*\[Rho]^4 - 
    12894208*Ec^11*\[Rho]^4 + 16990208*Ec^12*\[Rho]^4 - 
    2949120*Ec^13*\[Rho]^4 + 164950*\[Rho]^5 - 2281700*Ec*\[Rho]^5 + 
    13885800*Ec^2*\[Rho]^5 - 46766000*Ec^3*\[Rho]^5 + 
    81120800*Ec^4*\[Rho]^5 - 20570240*Ec^5*\[Rho]^5 - 
    197307520*Ec^6*\[Rho]^5 + 413175040*Ec^7*\[Rho]^5 - 
    430266880*Ec^8*\[Rho]^5 + 306560000*Ec^9*\[Rho]^5 - 
    176025600*Ec^10*\[Rho]^5 + 71557120*Ec^11*\[Rho]^5 - 
    12656640*Ec^12*\[Rho]^5 + 8890*\[Rho]^6 - 125660*Ec*\[Rho]^6 + 
    891960*Ec^2*\[Rho]^6 - 9334800*Ec^3*\[Rho]^6 + 52985280*Ec^4*\[Rho]^6 - 
    153122304*Ec^5*\[Rho]^6 + 260087040*Ec^6*\[Rho]^6 - 
    299558400*Ec^7*\[Rho]^6 + 260958720*Ec^8*\[Rho]^6 - 
    173327360*Ec^9*\[Rho]^6 + 76515328*Ec^10*\[Rho]^6 - 
    16035840*Ec^11*\[Rho]^6 - 115060*\[Rho]^7 + 1580840*Ec*\[Rho]^7 - 
    9275040*Ec^2*\[Rho]^7 + 33620480*Ec^3*\[Rho]^7 - 74903200*Ec^4*\[Rho]^7 + 
    101673728*Ec^5*\[Rho]^7 - 87329152*Ec^6*\[Rho]^7 + 
    51951360*Ec^7*\[Rho]^7 - 29550592*Ec^8*\[Rho]^7 + 
    18301952*Ec^9*\[Rho]^7 - 6266880*Ec^10*\[Rho]^7 + 25480*\[Rho]^8 - 
    242240*Ec*\[Rho]^8 + 652080*Ec^2*\[Rho]^8 + 878880*Ec^3*\[Rho]^8 - 
    9917120*Ec^4*\[Rho]^8 + 27794176*Ec^5*\[Rho]^8 - 40206592*Ec^6*\[Rho]^8 + 
    31489536*Ec^7*\[Rho]^8 - 11896832*Ec^8*\[Rho]^8 + 1382400*Ec^9*\[Rho]^8 + 
    24895*\[Rho]^9 - 348530*Ec*\[Rho]^9 + 2091180*Ec^2*\[Rho]^9 - 
    6970600*Ec^3*\[Rho]^9 + 14214800*Ec^4*\[Rho]^9 - 18301344*Ec^5*\[Rho]^9 + 
    14658496*Ec^6*\[Rho]^9 - 6847616*Ec^7*\[Rho]^9 + 1497600*Ec^8*\[Rho]^9 - 
    2115*\[Rho]^10 + 29610*Ec*\[Rho]^10 - 177660*Ec^2*\[Rho]^10 + 
    592200*Ec^3*\[Rho]^10 - 1184400*Ec^4*\[Rho]^10 + 1421280*Ec^5*\[Rho]^10 - 
    947520*Ec^6*\[Rho]^10 + 270720*Ec^7*\[Rho]^10 - 
    3600*(-1 + 2*Ec)^7*\[Rho]^3*(6 + 10*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
     Log[1 - 2*Ec]^2 + 120*(-1 + 2*Ec)*\[Rho]*(55 - 385*\[Rho] - 
      877*\[Rho]^2 + 745*\[Rho]^3 + 115*\[Rho]^4 - 5*\[Rho]^5 - 
      125*\[Rho]^6 + 477*\[Rho]^7 + 16384*Ec^11*(-5 + 3*\[Rho]^2) + 
      1024*Ec^10*(405 - 25*\[Rho] - 111*\[Rho]^2 + 75*\[Rho]^3) - 
      1024*Ec^9*(885 - 115*\[Rho] + \[Rho]^2 + 97*\[Rho]^3) - 
      256*Ec^8*(-4355 + 855*\[Rho] - 1158*\[Rho]^2 + 1033*\[Rho]^3 + 
        123*\[Rho]^4 + 90*\[Rho]^5) + 128*Ec^7*(-6600 + 1700*\[Rho] - 
        3372*\[Rho]^2 + 6306*\[Rho]^3 + 779*\[Rho]^4 + 702*\[Rho]^5 + 
        45*\[Rho]^6) + 64*Ec^6*(6370 - 2360*\[Rho] + 3072*\[Rho]^2 - 
        13692*\[Rho]^3 - 2995*\[Rho]^4 - 2765*\[Rho]^5 - 413*\[Rho]^6 + 
        477*\[Rho]^7) - 160*Ec^3*(64 - 389*\[Rho] - 1086*\[Rho]^2 + 
        307*\[Rho]^3 - 780*\[Rho]^4 - 449*\[Rho]^5 - 176*\[Rho]^6 + 
        477*\[Rho]^7) + 60*Ec^2*(55 - 385*\[Rho] - 1009*\[Rho]^2 + 
        525*\[Rho]^3 - 479*\[Rho]^4 - 203*\[Rho]^5 - 125*\[Rho]^6 + 
        477*\[Rho]^7) - 12*Ec*(55 - 385*\[Rho] - 937*\[Rho]^2 + 
        645*\[Rho]^3 - 155*\[Rho]^4 - 95*\[Rho]^5 - 125*\[Rho]^6 + 
        477*\[Rho]^7) + 80*Ec^4*(414 - 1256*\[Rho] - 3351*\[Rho]^2 - 
        834*\[Rho]^3 - 3160*\[Rho]^4 - 2193*\[Rho]^5 - 621*\[Rho]^6 + 
        1431*\[Rho]^7) - 32*Ec^5*(4060 - 3660*\[Rho] - 4656*\[Rho]^2 - 
        14098*\[Rho]^3 - 8679*\[Rho]^4 - 6948*\[Rho]^5 - 1533*\[Rho]^6 + 
        2862*\[Rho]^7))*Log[\[Rho]] - 3600*(-1 + 2*Ec)^7*\[Rho]^3*
     (6 + 10*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^2 - 
    120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(55 - 385*\[Rho] - 877*\[Rho]^2 + 
      745*\[Rho]^3 + 115*\[Rho]^4 - 5*\[Rho]^5 - 125*\[Rho]^6 + 
      477*\[Rho]^7 + 16384*Ec^11*(-5 + 3*\[Rho]^2) + 
      1024*Ec^10*(405 - 25*\[Rho] - 111*\[Rho]^2 + 75*\[Rho]^3) - 
      1024*Ec^9*(885 - 115*\[Rho] + \[Rho]^2 + 97*\[Rho]^3) - 
      256*Ec^8*(-4355 + 855*\[Rho] - 1158*\[Rho]^2 + 1033*\[Rho]^3 + 
        123*\[Rho]^4 + 90*\[Rho]^5) + 128*Ec^7*(-6600 + 1700*\[Rho] - 
        3372*\[Rho]^2 + 6306*\[Rho]^3 + 779*\[Rho]^4 + 702*\[Rho]^5 + 
        45*\[Rho]^6) + 64*Ec^6*(6370 - 2360*\[Rho] + 3072*\[Rho]^2 - 
        13692*\[Rho]^3 - 2995*\[Rho]^4 - 2765*\[Rho]^5 - 413*\[Rho]^6 + 
        477*\[Rho]^7) - 160*Ec^3*(64 - 389*\[Rho] - 1086*\[Rho]^2 + 
        307*\[Rho]^3 - 780*\[Rho]^4 - 449*\[Rho]^5 - 176*\[Rho]^6 + 
        477*\[Rho]^7) + 60*Ec^2*(55 - 385*\[Rho] - 1009*\[Rho]^2 + 
        525*\[Rho]^3 - 479*\[Rho]^4 - 203*\[Rho]^5 - 125*\[Rho]^6 + 
        477*\[Rho]^7) - 12*Ec*(55 - 385*\[Rho] - 937*\[Rho]^2 + 
        645*\[Rho]^3 - 155*\[Rho]^4 - 95*\[Rho]^5 - 125*\[Rho]^6 + 
        477*\[Rho]^7) + 80*Ec^4*(414 - 1256*\[Rho] - 3351*\[Rho]^2 - 
        834*\[Rho]^3 - 3160*\[Rho]^4 - 2193*\[Rho]^5 - 621*\[Rho]^6 + 
        1431*\[Rho]^7) - 32*Ec^5*(4060 - 3660*\[Rho] - 4656*\[Rho]^2 - 
        14098*\[Rho]^3 - 8679*\[Rho]^4 - 6948*\[Rho]^5 - 1533*\[Rho]^6 + 
        2862*\[Rho]^7) - 60*(1 - 2*Ec)^6*\[Rho]^2*(6 + 10*\[Rho] + 
        27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
  (1800*(-1 + 2*Ec)^3*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r15*(720 - 10080*Ec + 60480*Ec^2 - 240000*Ec^3 + 1036800*Ec^4 - 
    5114880*Ec^5 + 19998720*Ec^6 - 53637120*Ec^7 + 96768000*Ec^8 - 
    116121600*Ec^9 + 89210880*Ec^10 - 39813120*Ec^11 + 7864320*Ec^12 - 
    24185*\[Rho] + 354910*Ec*\[Rho] - 2243700*Ec^2*\[Rho] + 
    8454680*Ec^3*\[Rho] - 25486320*Ec^4*\[Rho] + 83405344*Ec^5*\[Rho] - 
    272760000*Ec^6*\[Rho] + 691405440*Ec^7*\[Rho] - 1218113280*Ec^8*\[Rho] + 
    1439019520*Ec^9*\[Rho] - 1099344896*Ec^10*\[Rho] + 
    507586560*Ec^11*\[Rho] - 129863680*Ec^12*\[Rho] + 28631040*Ec^13*\[Rho] - 
    15810560*Ec^14*\[Rho] + 4816896*Ec^15*\[Rho] + 216505*\[Rho]^2 - 
    3148670*Ec*\[Rho]^2 + 19715220*Ec^2*\[Rho]^2 - 69724760*Ec^3*\[Rho]^2 + 
    157270960*Ec^4*\[Rho]^2 - 262629024*Ec^5*\[Rho]^2 + 
    421440960*Ec^6*\[Rho]^2 - 720511104*Ec^7*\[Rho]^2 + 
    1033737984*Ec^8*\[Rho]^2 - 1011204608*Ec^9*\[Rho]^2 + 
    619015168*Ec^10*\[Rho]^2 - 241182720*Ec^11*\[Rho]^2 + 
    82137088*Ec^12*\[Rho]^2 - 32595968*Ec^13*\[Rho]^2 + 
    8011776*Ec^14*\[Rho]^2 - 491520*Ec^15*\[Rho]^2 - 351480*\[Rho]^3 + 
    4621440*Ec*\[Rho]^3 - 25518480*Ec^2*\[Rho]^3 + 74957280*Ec^3*\[Rho]^3 - 
    119811360*Ec^4*\[Rho]^3 + 88837824*Ec^5*\[Rho]^3 - 
    17727744*Ec^6*\[Rho]^3 + 63287808*Ec^7*\[Rho]^3 - 
    188669952*Ec^8*\[Rho]^3 + 141066240*Ec^9*\[Rho]^3 + 
    61857792*Ec^10*\[Rho]^3 - 141852672*Ec^11*\[Rho]^3 + 
    68788224*Ec^12*\[Rho]^3 - 9486336*Ec^13*\[Rho]^3 + 36040*\[Rho]^4 - 
    37760*Ec*\[Rho]^4 - 2868240*Ec^2*\[Rho]^4 + 21359200*Ec^3*\[Rho]^4 - 
    68426080*Ec^4*\[Rho]^4 + 104775232*Ec^5*\[Rho]^4 - 
    42247168*Ec^6*\[Rho]^4 - 71416832*Ec^7*\[Rho]^4 + 
    17024000*Ec^8*\[Rho]^4 + 190023680*Ec^9*\[Rho]^4 - 
    238301184*Ec^10*\[Rho]^4 + 94068736*Ec^11*\[Rho]^4 + 
    958464*Ec^12*\[Rho]^4 - 5160960*Ec^13*\[Rho]^4 + 316330*\[Rho]^5 - 
    4620620*Ec*\[Rho]^5 + 29456520*Ec^2*\[Rho]^5 - 105054000*Ec^3*\[Rho]^5 + 
    227728800*Ec^4*\[Rho]^5 - 307995840*Ec^5*\[Rho]^5 + 
    265176960*Ec^6*\[Rho]^5 - 173640960*Ec^7*\[Rho]^5 + 
    133002240*Ec^8*\[Rho]^5 - 87357440*Ec^9*\[Rho]^5 + 
    7659520*Ec^10*\[Rho]^5 + 26296320*Ec^11*\[Rho]^5 - 
    10813440*Ec^12*\[Rho]^5 - 206490*\[Rho]^6 + 2790540*Ec*\[Rho]^6 - 
    15911400*Ec^2*\[Rho]^6 + 47278320*Ec^3*\[Rho]^6 - 
    69365280*Ec^4*\[Rho]^6 + 14786496*Ec^5*\[Rho]^6 + 
    109146240*Ec^6*\[Rho]^6 - 173464320*Ec^7*\[Rho]^6 + 
    124554240*Ec^8*\[Rho]^6 - 50841600*Ec^9*\[Rho]^6 + 
    18751488*Ec^10*\[Rho]^6 - 6635520*Ec^11*\[Rho]^6 - 60680*\[Rho]^7 + 
    1040320*Ec*\[Rho]^7 - 7577520*Ec^2*\[Rho]^7 + 31385760*Ec^3*\[Rho]^7 - 
    87755360*Ec^4*\[Rho]^7 + 160995904*Ec^5*\[Rho]^7 - 
    180340480*Ec^6*\[Rho]^7 + 115966464*Ec^7*\[Rho]^7 - 
    36145664*Ec^8*\[Rho]^7 + 3836928*Ec^9*\[Rho]^7 - 737280*Ec^10*\[Rho]^7 + 
    75880*\[Rho]^8 - 1027040*Ec*\[Rho]^8 + 5915280*Ec^2*\[Rho]^8 - 
    18832480*Ec^3*\[Rho]^8 + 36328160*Ec^4*\[Rho]^8 - 
    43255104*Ec^5*\[Rho]^8 + 30191104*Ec^6*\[Rho]^8 - 
    10370048*Ec^7*\[Rho]^8 + 671232*Ec^8*\[Rho]^8 + 384000*Ec^9*\[Rho]^8 - 
    2865*\[Rho]^9 + 40110*Ec*\[Rho]^9 - 240660*Ec^2*\[Rho]^9 + 
    802200*Ec^3*\[Rho]^9 - 1687920*Ec^4*\[Rho]^9 + 2223648*Ec^5*\[Rho]^9 - 
    1612992*Ec^6*\[Rho]^9 + 500352*Ec^7*\[Rho]^9 + 225*\[Rho]^10 - 
    3150*Ec*\[Rho]^10 + 18900*Ec^2*\[Rho]^10 - 63000*Ec^3*\[Rho]^10 + 
    126000*Ec^4*\[Rho]^10 - 151200*Ec^5*\[Rho]^10 + 100800*Ec^6*\[Rho]^10 - 
    28800*Ec^7*\[Rho]^10 - 3600*(-1 + 2*Ec)^7*\[Rho]^3*
     (8 + 12*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    120*(-1 + 2*Ec)*\[Rho]*(68 - 490*\[Rho] - 1247*\[Rho]^2 + 1945*\[Rho]^3 - 
      800*\[Rho]^4 - 418*\[Rho]^5 + 795*\[Rho]^6 + 147*\[Rho]^7 + 
      98304*Ec^11*(-1 + \[Rho]^2) + 2048*Ec^10*(244 - 15*\[Rho] - 
        90*\[Rho]^2 + 30*\[Rho]^3) - 2048*Ec^9*(535 - 70*\[Rho] + 
        43*\[Rho]^2 + 75*\[Rho]^3) - 768*Ec^8*(-1760 + 350*\[Rho] - 
        676*\[Rho]^2 - 16*\[Rho]^3 + 79*\[Rho]^4 + 55*\[Rho]^5) + 
      256*Ec^7*(-4010 + 1050*\[Rho] - 2166*\[Rho]^2 + 1462*\[Rho]^3 + 
        1041*\[Rho]^4 + 789*\[Rho]^5 + 60*\[Rho]^6) + 
      64*Ec^6*(7756 - 2940*\[Rho] + 2133*\[Rho]^2 - 7807*\[Rho]^3 - 
        8228*\[Rho]^4 - 6364*\[Rho]^5 + 141*\[Rho]^6 + 147*\[Rho]^7) - 
      192*Ec^5*(826 - 770*\[Rho] - 1545*\[Rho]^2 - 785*\[Rho]^3 - 
        3463*\[Rho]^4 - 2311*\[Rho]^5 + 561*\[Rho]^6 + 147*\[Rho]^7) - 
      160*Ec^3*(79 - 495*\[Rho] - 1542*\[Rho]^2 + 1422*\[Rho]^3 - 
        1769*\[Rho]^4 - 751*\[Rho]^5 + 789*\[Rho]^6 + 147*\[Rho]^7) + 
      60*Ec^2*(68 - 490*\[Rho] - 1423*\[Rho]^2 + 1681*\[Rho]^3 - 
        1394*\[Rho]^4 - 616*\[Rho]^5 + 795*\[Rho]^6 + 147*\[Rho]^7) - 
      12*Ec*(68 - 490*\[Rho] - 1327*\[Rho]^2 + 1825*\[Rho]^3 - 
        1070*\[Rho]^4 - 508*\[Rho]^5 + 795*\[Rho]^6 + 147*\[Rho]^7) + 
      80*Ec^4*(508 - 1596*\[Rho] - 5001*\[Rho]^2 + 2519*\[Rho]^3 - 
        6897*\[Rho]^4 - 3537*\[Rho]^5 + 2115*\[Rho]^6 + 441*\[Rho]^7))*
     Log[\[Rho]] - 3600*(-1 + 2*Ec)^7*\[Rho]^3*(8 + 12*\[Rho] + 27*\[Rho]^2 + 
      9*\[Rho]^3)*Log[\[Rho]]^2 - 120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (68 - 490*\[Rho] - 1247*\[Rho]^2 + 1945*\[Rho]^3 - 800*\[Rho]^4 - 
      418*\[Rho]^5 + 795*\[Rho]^6 + 147*\[Rho]^7 + 
      98304*Ec^11*(-1 + \[Rho]^2) + 2048*Ec^10*(244 - 15*\[Rho] - 
        90*\[Rho]^2 + 30*\[Rho]^3) - 2048*Ec^9*(535 - 70*\[Rho] + 
        43*\[Rho]^2 + 75*\[Rho]^3) - 768*Ec^8*(-1760 + 350*\[Rho] - 
        676*\[Rho]^2 - 16*\[Rho]^3 + 79*\[Rho]^4 + 55*\[Rho]^5) + 
      256*Ec^7*(-4010 + 1050*\[Rho] - 2166*\[Rho]^2 + 1462*\[Rho]^3 + 
        1041*\[Rho]^4 + 789*\[Rho]^5 + 60*\[Rho]^6) + 
      64*Ec^6*(7756 - 2940*\[Rho] + 2133*\[Rho]^2 - 7807*\[Rho]^3 - 
        8228*\[Rho]^4 - 6364*\[Rho]^5 + 141*\[Rho]^6 + 147*\[Rho]^7) - 
      192*Ec^5*(826 - 770*\[Rho] - 1545*\[Rho]^2 - 785*\[Rho]^3 - 
        3463*\[Rho]^4 - 2311*\[Rho]^5 + 561*\[Rho]^6 + 147*\[Rho]^7) - 
      160*Ec^3*(79 - 495*\[Rho] - 1542*\[Rho]^2 + 1422*\[Rho]^3 - 
        1769*\[Rho]^4 - 751*\[Rho]^5 + 789*\[Rho]^6 + 147*\[Rho]^7) + 
      60*Ec^2*(68 - 490*\[Rho] - 1423*\[Rho]^2 + 1681*\[Rho]^3 - 
        1394*\[Rho]^4 - 616*\[Rho]^5 + 795*\[Rho]^6 + 147*\[Rho]^7) - 
      12*Ec*(68 - 490*\[Rho] - 1327*\[Rho]^2 + 1825*\[Rho]^3 - 
        1070*\[Rho]^4 - 508*\[Rho]^5 + 795*\[Rho]^6 + 147*\[Rho]^7) + 
      80*Ec^4*(508 - 1596*\[Rho] - 5001*\[Rho]^2 + 2519*\[Rho]^3 - 
        6897*\[Rho]^4 - 3537*\[Rho]^5 + 2115*\[Rho]^6 + 441*\[Rho]^7) - 
      60*(1 - 2*Ec)^6*\[Rho]^2*(8 + 12*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
       Log[\[Rho]])))/(3600*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r8*(9575 - 140290*Ec + 885420*Ec^2 - 3128680*Ec^3 + 6650640*Ec^4 - 
    7775968*Ec^5 - 716480*Ec^6 + 27039360*Ec^7 - 71274240*Ec^8 + 
    105935360*Ec^9 - 85347328*Ec^10 + 10168320*Ec^11 + 53964800*Ec^12 - 
    60825600*Ec^13 + 32030720*Ec^14 - 7503872*Ec^15 - 109355*\[Rho] + 
    1586170*Ec*\[Rho] - 9903420*Ec^2*\[Rho] + 34043080*Ec^3*\[Rho] - 
    64372880*Ec^4*\[Rho] + 30579168*Ec^5*\[Rho] + 198893760*Ec^6*\[Rho] - 
    699503232*Ec^7*\[Rho] + 1295008512*Ec^8*\[Rho] - 1552239104*Ec^9*\[Rho] + 
    1206098944*Ec^10*\[Rho] - 551946240*Ec^11*\[Rho] + 
    96538624*Ec^12*\[Rho] + 31399936*Ec^13*\[Rho] - 17743872*Ec^14*\[Rho] + 
    1474560*Ec^15*\[Rho] + 30240*\[Rho]^2 - 169680*Ec*\[Rho]^2 - 
    815280*Ec^2*\[Rho]^2 + 9750240*Ec^3*\[Rho]^2 - 37299360*Ec^4*\[Rho]^2 + 
    86298048*Ec^5*\[Rho]^2 - 170533632*Ec^6*\[Rho]^2 + 
    335611392*Ec^7*\[Rho]^2 - 543989760*Ec^8*\[Rho]^2 + 
    590561280*Ec^9*\[Rho]^2 - 358342656*Ec^10*\[Rho]^2 + 
    49496064*Ec^11*\[Rho]^2 + 75472896*Ec^12*\[Rho]^2 - 
    36618240*Ec^13*\[Rho]^2 + 979040*\[Rho]^3 - 14701360*Ec*\[Rho]^3 + 
    95574960*Ec^2*\[Rho]^3 - 350901600*Ec^3*\[Rho]^3 + 
    799334560*Ec^4*\[Rho]^3 - 1156087744*Ec^5*\[Rho]^3 + 
    968217088*Ec^6*\[Rho]^3 - 117243904*Ec^7*\[Rho]^3 - 
    956337152*Ec^8*\[Rho]^3 + 1641318400*Ec^9*\[Rho]^3 - 
    1660096512*Ec^10*\[Rho]^3 + 1124655104*Ec^11*\[Rho]^3 - 
    447537152*Ec^12*\[Rho]^3 + 72105984*Ec^13*\[Rho]^3 - 1256750*\[Rho]^4 + 
    16444900*Ec*\[Rho]^4 - 90233400*Ec^2*\[Rho]^4 + 272067600*Ec^3*\[Rho]^4 - 
    487221600*Ec^4*\[Rho]^4 + 456943680*Ec^5*\[Rho]^4 + 
    114142080*Ec^6*\[Rho]^4 - 1135683840*Ec^7*\[Rho]^4 + 
    2036259840*Ec^8*\[Rho]^4 - 2279290880*Ec^9*\[Rho]^4 + 
    1732894720*Ec^10*\[Rho]^4 - 795033600*Ec^11*\[Rho]^4 + 
    158269440*Ec^12*\[Rho]^4 - 693450*\[Rho]^5 + 12191340*Ec*\[Rho]^5 - 
    90399720*Ec^2*\[Rho]^5 + 379064880*Ec^3*\[Rho]^5 - 
    1041150240*Ec^4*\[Rho]^5 + 2017000128*Ec^5*\[Rho]^5 - 
    2783817600*Ec^6*\[Rho]^5 + 2710237440*Ec^7*\[Rho]^5 - 
    1935006720*Ec^8*\[Rho]^5 + 1107916800*Ec^9*\[Rho]^5 - 
    496582656*Ec^10*\[Rho]^5 + 119439360*Ec^11*\[Rho]^5 + 1616480*\[Rho]^6 - 
    22588720*Ec*\[Rho]^6 + 135238320*Ec^2*\[Rho]^6 - 
    464250080*Ec^3*\[Rho]^6 + 1027890080*Ec^4*\[Rho]^6 - 
    1497370048*Ec^5*\[Rho]^6 + 1378279680*Ec^6*\[Rho]^6 - 
    750002688*Ec^7*\[Rho]^6 + 234649088*Ec^8*\[Rho]^6 - 
    71791616*Ec^9*\[Rho]^6 + 28016640*Ec^10*\[Rho]^6 - 508640*\[Rho]^7 + 
    6437680*Ec*\[Rho]^7 - 33843120*Ec^2*\[Rho]^7 + 94187360*Ec^3*\[Rho]^7 - 
    143950240*Ec^4*\[Rho]^7 + 101318592*Ec^5*\[Rho]^7 + 
    16433152*Ec^6*\[Rho]^7 - 78605312*Ec^7*\[Rho]^7 + 
    46056960*Ec^8*\[Rho]^7 - 7541760*Ec^9*\[Rho]^7 - 71865*\[Rho]^8 + 
    1006110*Ec*\[Rho]^8 - 6036660*Ec^2*\[Rho]^8 + 20122200*Ec^3*\[Rho]^8 - 
    40466160*Ec^4*\[Rho]^8 + 50720544*Ec^5*\[Rho]^8 - 
    40045248*Ec^6*\[Rho]^8 + 19304064*Ec^7*\[Rho]^8 - 4681728*Ec^8*\[Rho]^8 + 
    4725*\[Rho]^9 - 66150*Ec*\[Rho]^9 + 396900*Ec^2*\[Rho]^9 - 
    1323000*Ec^3*\[Rho]^9 + 2646000*Ec^4*\[Rho]^9 - 3175200*Ec^5*\[Rho]^9 + 
    2116800*Ec^6*\[Rho]^9 - 604800*Ec^7*\[Rho]^9 - 
    3600*(-1 + 2*Ec)^7*\[Rho]^2*(-4 + 28*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
     Log[1 - 2*Ec]^2 + 120*(-1 + 2*Ec)*(-26 + 32768*Ec^11 + 230*\[Rho] + 
      1057*\[Rho]^2 - 4145*\[Rho]^3 - 4790*\[Rho]^4 + 10346*\[Rho]^5 + 
      175*\[Rho]^6 - 2847*\[Rho]^7 + 2048*Ec^10*(-83 + 45*\[Rho] - 
        138*\[Rho]^2 + 45*\[Rho]^3) - 2048*Ec^9*(-185 + 185*\[Rho] - 
        626*\[Rho]^2 + 185*\[Rho]^3) + 256*Ec^8*(-1850 + 2550*\[Rho] - 
        9516*\[Rho]^2 + 2614*\[Rho]^3 - 297*\[Rho]^4 + 1467*\[Rho]^5) - 
      256*Ec^7*(-1420 + 2400*\[Rho] - 9792*\[Rho]^2 + 1424*\[Rho]^3 - 
        2235*\[Rho]^4 + 6309*\[Rho]^5 + 756*\[Rho]^6) - 
      64*Ec^6*(2772 - 5580*\[Rho] + 22179*\[Rho]^2 + 10531*\[Rho]^3 + 
        22370*\[Rho]^4 - 51632*\[Rho]^5 - 8305*\[Rho]^6 + 2847*\[Rho]^7) + 
      160*Ec^3*(30 - 240*\[Rho] - 1149*\[Rho]^2 + 5299*\[Rho]^3 + 
        5777*\[Rho]^4 - 10709*\[Rho]^5 - 403*\[Rho]^6 + 2847*\[Rho]^7) + 
      12*Ec*(26 - 230*\[Rho] - 1097*\[Rho]^2 + 4425*\[Rho]^3 + 
        5060*\[Rho]^4 - 10256*\[Rho]^5 - 175*\[Rho]^6 + 2847*\[Rho]^7) - 
      60*Ec^2*(26 - 230*\[Rho] - 1145*\[Rho]^2 + 4761*\[Rho]^3 + 
        5384*\[Rho]^4 - 10148*\[Rho]^5 - 175*\[Rho]^6 + 2847*\[Rho]^7) + 
      64*Ec^5*(896 - 2460*\[Rho] + 4329*\[Rho]^2 + 24265*\[Rho]^3 + 
        29661*\[Rho]^4 - 63213*\[Rho]^5 - 9039*\[Rho]^6 + 8541*\[Rho]^7) - 
      80*Ec^4*(188 - 948*\[Rho] - 2511*\[Rho]^2 + 18817*\[Rho]^3 + 
        20295*\[Rho]^4 - 40011*\[Rho]^5 - 3711*\[Rho]^6 + 8541*\[Rho]^7))*
     Log[\[Rho]] - 3600*(-1 + 2*Ec)^7*\[Rho]^2*(-4 + 28*\[Rho] + 
      27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^2 - 120*(-1 + 2*Ec)*Log[1 - 2*Ec]*
     (-26 + 32768*Ec^11 + 230*\[Rho] + 1057*\[Rho]^2 - 4145*\[Rho]^3 - 
      4790*\[Rho]^4 + 10346*\[Rho]^5 + 175*\[Rho]^6 - 2847*\[Rho]^7 + 
      2048*Ec^10*(-83 + 45*\[Rho] - 138*\[Rho]^2 + 45*\[Rho]^3) - 
      2048*Ec^9*(-185 + 185*\[Rho] - 626*\[Rho]^2 + 185*\[Rho]^3) + 
      256*Ec^8*(-1850 + 2550*\[Rho] - 9516*\[Rho]^2 + 2614*\[Rho]^3 - 
        297*\[Rho]^4 + 1467*\[Rho]^5) - 256*Ec^7*(-1420 + 2400*\[Rho] - 
        9792*\[Rho]^2 + 1424*\[Rho]^3 - 2235*\[Rho]^4 + 6309*\[Rho]^5 + 
        756*\[Rho]^6) - 64*Ec^6*(2772 - 5580*\[Rho] + 22179*\[Rho]^2 + 
        10531*\[Rho]^3 + 22370*\[Rho]^4 - 51632*\[Rho]^5 - 8305*\[Rho]^6 + 
        2847*\[Rho]^7) + 160*Ec^3*(30 - 240*\[Rho] - 1149*\[Rho]^2 + 
        5299*\[Rho]^3 + 5777*\[Rho]^4 - 10709*\[Rho]^5 - 403*\[Rho]^6 + 
        2847*\[Rho]^7) + 12*Ec*(26 - 230*\[Rho] - 1097*\[Rho]^2 + 
        4425*\[Rho]^3 + 5060*\[Rho]^4 - 10256*\[Rho]^5 - 175*\[Rho]^6 + 
        2847*\[Rho]^7) - 60*Ec^2*(26 - 230*\[Rho] - 1145*\[Rho]^2 + 
        4761*\[Rho]^3 + 5384*\[Rho]^4 - 10148*\[Rho]^5 - 175*\[Rho]^6 + 
        2847*\[Rho]^7) + 64*Ec^5*(896 - 2460*\[Rho] + 4329*\[Rho]^2 + 
        24265*\[Rho]^3 + 29661*\[Rho]^4 - 63213*\[Rho]^5 - 9039*\[Rho]^6 + 
        8541*\[Rho]^7) - 80*Ec^4*(188 - 948*\[Rho] - 2511*\[Rho]^2 + 
        18817*\[Rho]^3 + 20295*\[Rho]^4 - 40011*\[Rho]^5 - 3711*\[Rho]^6 + 
        8541*\[Rho]^7) - 60*(1 - 2*Ec)^6*\[Rho]^2*(-4 + 28*\[Rho] + 
        27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
  (7200*(-1 + 2*Ec)^3*mb^5*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (\[Rho]3D*(999 - 12852*Ec + 69444*Ec^2 - 249696*Ec^3 + 1055568*Ec^4 - 
    5077056*Ec^5 + 18241728*Ec^6 - 43186176*Ec^7 + 66388224*Ec^8 - 
    64637952*Ec^9 + 36412416*Ec^10 - 7938048*Ec^11 - 2740224*Ec^12 + 
    2113536*Ec^13 - 442368*Ec^14 - 7595*\[Rho] + 94500*Ec*\[Rho] - 
    492660*Ec^2*\[Rho] + 1579232*Ec^3*\[Rho] - 4914896*Ec^4*\[Rho] + 
    17865792*Ec^5*\[Rho] - 53297856*Ec^6*\[Rho] + 105566208*Ec^7*\[Rho] - 
    130866432*Ec^8*\[Rho] + 95681536*Ec^9*\[Rho] - 34827264*Ec^10*\[Rho] + 
    1646592*Ec^11*\[Rho] + 2576384*Ec^12*\[Rho] - 671744*Ec^13*\[Rho] + 
    49152*Ec^14*\[Rho] + 58456*\[Rho]^2 - 770256*Ec*\[Rho]^2 + 
    4298544*Ec^2*\[Rho]^2 - 13183424*Ec^3*\[Rho]^2 + 24235104*Ec^4*\[Rho]^2 - 
    28100736*Ec^5*\[Rho]^2 + 23987712*Ec^6*\[Rho]^2 - 
    22989312*Ec^7*\[Rho]^2 + 26569728*Ec^8*\[Rho]^2 - 
    24332288*Ec^9*\[Rho]^2 + 14512128*Ec^10*\[Rho]^2 - 
    4792320*Ec^11*\[Rho]^2 + 483328*Ec^12*\[Rho]^2 - 86904*\[Rho]^3 + 
    988368*Ec*\[Rho]^3 - 4534320*Ec^2*\[Rho]^3 + 10176960*Ec^3*\[Rho]^3 - 
    8702304*Ec^4*\[Rho]^3 - 9717120*Ec^5*\[Rho]^3 + 32795904*Ec^6*\[Rho]^3 - 
    33040896*Ec^7*\[Rho]^3 + 10321920*Ec^8*\[Rho]^3 + 5695488*Ec^9*\[Rho]^3 - 
    4399104*Ec^10*\[Rho]^3 + 614400*Ec^11*\[Rho]^3 - 73728*Ec^12*\[Rho]^3 + 
    21274*\[Rho]^4 - 157848*Ec*\[Rho]^4 + 282360*Ec^2*\[Rho]^4 + 
    976960*Ec^3*\[Rho]^4 - 6234080*Ec^4*\[Rho]^4 + 15341184*Ec^5*\[Rho]^4 - 
    20960128*Ec^6*\[Rho]^4 + 16363520*Ec^7*\[Rho]^4 - 7879680*Ec^8*\[Rho]^4 + 
    3522560*Ec^9*\[Rho]^4 - 1409024*Ec^10*\[Rho]^4 + 196608*Ec^11*\[Rho]^4 + 
    19726*\[Rho]^5 - 217608*Ec*\[Rho]^5 + 999336*Ec^2*\[Rho]^5 - 
    2823744*Ec^3*\[Rho]^5 + 5842272*Ec^4*\[Rho]^5 - 8740992*Ec^5*\[Rho]^5 + 
    8996736*Ec^6*\[Rho]^5 - 6868992*Ec^7*\[Rho]^5 + 4205568*Ec^8*\[Rho]^5 - 
    1777664*Ec^9*\[Rho]^5 + 368640*Ec^10*\[Rho]^5 - 8280*\[Rho]^6 + 
    97680*Ec*\[Rho]^6 - 478320*Ec^2*\[Rho]^6 + 1422528*Ec^3*\[Rho]^6 - 
    2494944*Ec^4*\[Rho]^6 + 2429568*Ec^5*\[Rho]^6 - 1388544*Ec^6*\[Rho]^6 + 
    594432*Ec^7*\[Rho]^6 - 333312*Ec^8*\[Rho]^6 + 147456*Ec^9*\[Rho]^6 + 
    1144*\[Rho]^7 - 7824*Ec*\[Rho]^7 + 3696*Ec^2*\[Rho]^7 + 
    101184*Ec^3*\[Rho]^7 - 398624*Ec^4*\[Rho]^7 + 729984*Ec^5*\[Rho]^7 - 
    705280*Ec^6*\[Rho]^7 + 315904*Ec^7*\[Rho]^7 - 38400*Ec^8*\[Rho]^7 + 
    1279*\[Rho]^8 - 15348*Ec*\[Rho]^8 + 76740*Ec^2*\[Rho]^8 - 
    204640*Ec^3*\[Rho]^8 + 317904*Ec^4*\[Rho]^8 - 293952*Ec^5*\[Rho]^8 + 
    153280*Ec^6*\[Rho]^8 - 36864*Ec^7*\[Rho]^8 - 99*\[Rho]^9 + 
    1188*Ec*\[Rho]^9 - 5940*Ec^2*\[Rho]^9 + 15840*Ec^3*\[Rho]^9 - 
    23760*Ec^4*\[Rho]^9 + 19008*Ec^5*\[Rho]^9 - 6336*Ec^6*\[Rho]^9 + 
    720*(1 - 2*Ec)^6*\[Rho]^2*(12 + 28*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
     Log[1 - 2*Ec]^2 - 24*(-1 + 2*Ec)*(18 - 70*\[Rho] + 1433*\[Rho]^2 + 
      1135*\[Rho]^3 - 2030*\[Rho]^4 - 398*\[Rho]^5 + 35*\[Rho]^6 - 
      123*\[Rho]^7 + 49152*Ec^10*(1 + \[Rho]^2) + 
      5120*Ec^9*(-39 + 13*\[Rho] - 15*\[Rho]^2 + 6*\[Rho]^3) - 
      2560*Ec^8*(-135 + 85*\[Rho] + 49*\[Rho]^2 + 26*\[Rho]^3) - 
      640*Ec^7*(516 - 460*\[Rho] - 676*\[Rho]^2 - 32*\[Rho]^3 + 21*\[Rho]^4 + 
        9*\[Rho]^5) + 320*Ec^6*(588 - 660*\[Rho] - 1388*\[Rho]^2 + 
        344*\[Rho]^3 + 161*\[Rho]^4 + 69*\[Rho]^5) + 
      32*Ec^5*(-2016 + 2720*\[Rho] + 4169*\[Rho]^2 - 8075*\[Rho]^3 - 
        1765*\[Rho]^4 - 1207*\[Rho]^5 - 65*\[Rho]^6 + 123*\[Rho]^7) - 
      80*Ec^4*(-168 + 296*\[Rho] - 1615*\[Rho]^2 - 3779*\[Rho]^3 + 
        119*\[Rho]^4 - 403*\[Rho]^5 - 65*\[Rho]^6 + 123*\[Rho]^7) + 
      80*Ec^3*(-30 + 90*\[Rho] - 1921*\[Rho]^2 - 2519*\[Rho]^3 + 
        817*\[Rho]^4 - 73*\[Rho]^5 - 59*\[Rho]^6 + 123*\[Rho]^7) - 
      40*Ec^2*(-18 + 70*\[Rho] - 1757*\[Rho]^2 - 1891*\[Rho]^3 + 
        1301*\[Rho]^4 + 155*\[Rho]^5 - 35*\[Rho]^6 + 123*\[Rho]^7) + 
      10*Ec*(-18 + 70*\[Rho] - 1577*\[Rho]^2 - 1471*\[Rho]^3 + 
        1706*\[Rho]^4 + 290*\[Rho]^5 - 35*\[Rho]^6 + 123*\[Rho]^7))*
     Log[\[Rho]] + 720*(1 - 2*Ec)^6*\[Rho]^2*(12 + 28*\[Rho] + 27*\[Rho]^2 + 
      9*\[Rho]^3)*Log[\[Rho]]^2 + 24*(-1 + 2*Ec)*Log[1 - 2*Ec]*
     (18 - 70*\[Rho] + 1433*\[Rho]^2 + 1135*\[Rho]^3 - 2030*\[Rho]^4 - 
      398*\[Rho]^5 + 35*\[Rho]^6 - 123*\[Rho]^7 + 
      49152*Ec^10*(1 + \[Rho]^2) + 5120*Ec^9*(-39 + 13*\[Rho] - 15*\[Rho]^2 + 
        6*\[Rho]^3) - 2560*Ec^8*(-135 + 85*\[Rho] + 49*\[Rho]^2 + 
        26*\[Rho]^3) - 640*Ec^7*(516 - 460*\[Rho] - 676*\[Rho]^2 - 
        32*\[Rho]^3 + 21*\[Rho]^4 + 9*\[Rho]^5) + 
      320*Ec^6*(588 - 660*\[Rho] - 1388*\[Rho]^2 + 344*\[Rho]^3 + 
        161*\[Rho]^4 + 69*\[Rho]^5) + 32*Ec^5*(-2016 + 2720*\[Rho] + 
        4169*\[Rho]^2 - 8075*\[Rho]^3 - 1765*\[Rho]^4 - 1207*\[Rho]^5 - 
        65*\[Rho]^6 + 123*\[Rho]^7) - 80*Ec^4*(-168 + 296*\[Rho] - 
        1615*\[Rho]^2 - 3779*\[Rho]^3 + 119*\[Rho]^4 - 403*\[Rho]^5 - 
        65*\[Rho]^6 + 123*\[Rho]^7) + 80*Ec^3*(-30 + 90*\[Rho] - 
        1921*\[Rho]^2 - 2519*\[Rho]^3 + 817*\[Rho]^4 - 73*\[Rho]^5 - 
        59*\[Rho]^6 + 123*\[Rho]^7) - 40*Ec^2*(-18 + 70*\[Rho] - 
        1757*\[Rho]^2 - 1891*\[Rho]^3 + 1301*\[Rho]^4 + 155*\[Rho]^5 - 
        35*\[Rho]^6 + 123*\[Rho]^7) + 10*Ec*(-18 + 70*\[Rho] - 
        1577*\[Rho]^2 - 1471*\[Rho]^3 + 1706*\[Rho]^4 + 290*\[Rho]^5 - 
        35*\[Rho]^6 + 123*\[Rho]^7) - 60*(-1 + 2*Ec)^5*\[Rho]^2*
       (12 + 28*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
  (360*(1 - 2*Ec)^2*mb^3*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + (m6*(11805 - 144540*Ec + 739980*Ec^2 - 2377120*Ec^3 + 
    8121520*Ec^4 - 33641920*Ec^5 + 111232320*Ec^6 - 245176320*Ec^7 + 
    350012160*Ec^8 - 315294720*Ec^9 + 164459520*Ec^10 - 34529280*Ec^11 - 
    8826880*Ec^12 + 6799360*Ec^13 - 1392640*Ec^14 - 74825*\[Rho] + 
    859500*Ec*\[Rho] - 4067100*Ec^2*\[Rho] + 10738720*Ec^3*\[Rho] - 
    22067760*Ec^4*\[Rho] + 55770048*Ec^5*\[Rho] - 145612608*Ec^6*\[Rho] + 
    269285376*Ec^7*\[Rho] - 316303104*Ec^8*\[Rho] + 234173440*Ec^9*\[Rho] - 
    120431616*Ec^10*\[Rho] + 61956096*Ec^11*\[Rho] - 33738752*Ec^12*\[Rho] + 
    8798208*Ec^13*\[Rho] + 737280*Ec^14*\[Rho] + 161280*\[Rho]^2 - 
    1675920*Ec*\[Rho]^2 + 6938160*Ec^2*\[Rho]^2 - 12763200*Ec^3*\[Rho]^2 - 
    2639520*Ec^4*\[Rho]^2 + 76943232*Ec^5*\[Rho]^2 - 
    220293888*Ec^6*\[Rho]^2 + 354912768*Ec^7*\[Rho]^2 - 
    358256640*Ec^8*\[Rho]^2 + 227481600*Ec^9*\[Rho]^2 - 
    85868544*Ec^10*\[Rho]^2 + 10592256*Ec^11*\[Rho]^2 + 
    4890624*Ec^12*\[Rho]^2 - 363360*\[Rho]^3 + 4632720*Ec*\[Rho]^3 - 
    25719600*Ec^2*\[Rho]^3 + 81396800*Ec^3*\[Rho]^3 - 
    162848480*Ec^4*\[Rho]^3 + 217072256*Ec^5*\[Rho]^3 - 
    182747648*Ec^6*\[Rho]^3 + 15452672*Ec^7*\[Rho]^3 + 
    249256960*Ec^8*\[Rho]^3 - 395253760*Ec^9*\[Rho]^3 + 
    277762048*Ec^10*\[Rho]^3 - 91316224*Ec^11*\[Rho]^3 + 
    13049856*Ec^12*\[Rho]^3 + 146950*\[Rho]^4 - 1422600*Ec*\[Rho]^4 + 
    4679400*Ec^2*\[Rho]^4 - 6724800*Ec^3*\[Rho]^4 + 12554400*Ec^4*\[Rho]^4 - 
    39676800*Ec^5*\[Rho]^4 + 27192960*Ec^6*\[Rho]^4 + 
    142694400*Ec^7*\[Rho]^4 - 350238720*Ec^8*\[Rho]^4 + 
    335810560*Ec^9*\[Rho]^4 - 155136000*Ec^10*\[Rho]^4 + 
    29491200*Ec^11*\[Rho]^4 + 641970*\[Rho]^5 - 8444760*Ec*\[Rho]^5 + 
    46540920*Ec^2*\[Rho]^5 - 141622080*Ec^3*\[Rho]^5 + 
    266966880*Ec^4*\[Rho]^5 - 337526400*Ec^5*\[Rho]^5 + 
    310995840*Ec^6*\[Rho]^5 - 234792960*Ec^7*\[Rho]^5 + 
    162263040*Ec^8*\[Rho]^5 - 87429120*Ec^9*\[Rho]^5 + 
    22671360*Ec^10*\[Rho]^5 - 681600*\[Rho]^6 + 7827600*Ec*\[Rho]^6 - 
    37028400*Ec^2*\[Rho]^6 + 97033280*Ec^3*\[Rho]^6 - 
    155327840*Ec^4*\[Rho]^6 + 148022912*Ec^5*\[Rho]^6 - 
    72255232*Ec^6*\[Rho]^6 + 15599104*Ec^7*\[Rho]^6 - 7676416*Ec^8*\[Rho]^6 + 
    5529600*Ec^9*\[Rho]^6 + 125920*\[Rho]^7 - 1249680*Ec*\[Rho]^7 + 
    4680240*Ec^2*\[Rho]^7 - 7336000*Ec^3*\[Rho]^7 + 426720*Ec^4*\[Rho]^7 + 
    14621568*Ec^5*\[Rho]^7 - 20006912*Ec^6*\[Rho]^7 + 
    10286592*Ec^7*\[Rho]^7 - 1405440*Ec^8*\[Rho]^7 + 33885*\[Rho]^8 - 
    406620*Ec*\[Rho]^8 + 2033100*Ec^2*\[Rho]^8 - 5421600*Ec^3*\[Rho]^8 + 
    8279280*Ec^4*\[Rho]^8 - 7356096*Ec^5*\[Rho]^8 + 3751488*Ec^6*\[Rho]^8 - 
    940032*Ec^7*\[Rho]^8 - 2025*\[Rho]^9 + 24300*Ec*\[Rho]^9 - 
    121500*Ec^2*\[Rho]^9 + 324000*Ec^3*\[Rho]^9 - 486000*Ec^4*\[Rho]^9 + 
    388800*Ec^5*\[Rho]^9 - 129600*Ec^6*\[Rho]^9 - 3600*(1 - 2*Ec)^6*\[Rho]^2*
     (-8 + 64*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    120*(-1 + 2*Ec)*(12 + 32768*Ec^10 + 160*\[Rho] - 1081*\[Rho]^2 - 
      1135*\[Rho]^3 - 1420*\[Rho]^4 + 3088*\[Rho]^5 + 1465*\[Rho]^6 - 
      1089*\[Rho]^7 - 5120*Ec^9*(26 + 12*\[Rho] - 6*\[Rho]^2 + 9*\[Rho]^3) - 
      512*Ec^8*(-450 - 440*\[Rho] + 470*\[Rho]^2 + 131*\[Rho]^3) - 
      128*Ec^7*(1720 + 2600*\[Rho] - 4040*\[Rho]^2 - 4180*\[Rho]^3 - 
        585*\[Rho]^4 + 531*\[Rho]^5) + 64*Ec^6*(1960 + 4000*\[Rho] - 
        7720*\[Rho]^2 - 14364*\[Rho]^3 - 3141*\[Rho]^4 + 4167*\[Rho]^5 + 
        576*\[Rho]^6) + 32*Ec^5*(-1344 - 3560*\[Rho] + 7781*\[Rho]^2 + 
        28781*\[Rho]^3 + 9721*\[Rho]^4 - 14065*\[Rho]^5 - 3967*\[Rho]^6 + 
        1089*\[Rho]^7) - 80*Ec^4*(-112 - 464*\[Rho] + 1253*\[Rho]^2 + 
        8469*\[Rho]^3 + 4141*\[Rho]^4 - 5173*\[Rho]^5 - 2239*\[Rho]^6 + 
        1089*\[Rho]^7) + 80*Ec^3*(-20 - 188*\[Rho] + 785*\[Rho]^2 + 
        4435*\[Rho]^3 + 2773*\[Rho]^4 - 3193*\[Rho]^5 - 1645*\[Rho]^6 + 
        1089*\[Rho]^7) + 10*Ec*(-12 - 160*\[Rho] + 985*\[Rho]^2 + 
        1903*\[Rho]^3 + 1744*\[Rho]^4 - 2980*\[Rho]^5 - 1465*\[Rho]^6 + 
        1089*\[Rho]^7) - 40*Ec^2*(-12 - 160*\[Rho] + 865*\[Rho]^2 + 
        2863*\[Rho]^3 + 2149*\[Rho]^4 - 2845*\[Rho]^5 - 1465*\[Rho]^6 + 
        1089*\[Rho]^7))*Log[\[Rho]] - 3600*(1 - 2*Ec)^6*\[Rho]^2*
     (-8 + 64*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^2 + 
    120*(-1 + 2*Ec)*Log[1 - 2*Ec]*(12 + 32768*Ec^10 + 160*\[Rho] - 
      1081*\[Rho]^2 - 1135*\[Rho]^3 - 1420*\[Rho]^4 + 3088*\[Rho]^5 + 
      1465*\[Rho]^6 - 1089*\[Rho]^7 - 5120*Ec^9*(26 + 12*\[Rho] - 
        6*\[Rho]^2 + 9*\[Rho]^3) - 512*Ec^8*(-450 - 440*\[Rho] + 
        470*\[Rho]^2 + 131*\[Rho]^3) - 128*Ec^7*(1720 + 2600*\[Rho] - 
        4040*\[Rho]^2 - 4180*\[Rho]^3 - 585*\[Rho]^4 + 531*\[Rho]^5) + 
      64*Ec^6*(1960 + 4000*\[Rho] - 7720*\[Rho]^2 - 14364*\[Rho]^3 - 
        3141*\[Rho]^4 + 4167*\[Rho]^5 + 576*\[Rho]^6) + 
      32*Ec^5*(-1344 - 3560*\[Rho] + 7781*\[Rho]^2 + 28781*\[Rho]^3 + 
        9721*\[Rho]^4 - 14065*\[Rho]^5 - 3967*\[Rho]^6 + 1089*\[Rho]^7) - 
      80*Ec^4*(-112 - 464*\[Rho] + 1253*\[Rho]^2 + 8469*\[Rho]^3 + 
        4141*\[Rho]^4 - 5173*\[Rho]^5 - 2239*\[Rho]^6 + 1089*\[Rho]^7) + 
      80*Ec^3*(-20 - 188*\[Rho] + 785*\[Rho]^2 + 4435*\[Rho]^3 + 
        2773*\[Rho]^4 - 3193*\[Rho]^5 - 1645*\[Rho]^6 + 1089*\[Rho]^7) + 
      10*Ec*(-12 - 160*\[Rho] + 985*\[Rho]^2 + 1903*\[Rho]^3 + 
        1744*\[Rho]^4 - 2980*\[Rho]^5 - 1465*\[Rho]^6 + 1089*\[Rho]^7) - 
      40*Ec^2*(-12 - 160*\[Rho] + 865*\[Rho]^2 + 2863*\[Rho]^3 + 
        2149*\[Rho]^4 - 2845*\[Rho]^5 - 1465*\[Rho]^6 + 1089*\[Rho]^7) + 
      60*(-1 + 2*Ec)^5*\[Rho]^2*(-8 + 64*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
       Log[\[Rho]])))/(7200*(1 - 2*Ec)^2*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m2*(3453 - 48918*Ec + 297540*Ec^2 - 1128248*Ec^3 + 4023408*Ec^4 - 
    16778784*Ec^5 + 61749952*Ec^6 - 162545280*Ec^7 + 291201792*Ec^8 - 
    348989952*Ec^9 + 269368320*Ec^10 - 120440832*Ec^11 + 19763200*Ec^12 + 
    6955008*Ec^13 - 4374528*Ec^14 + 950272*Ec^15 - 24753*\[Rho] + 
    337902*Ec*\[Rho] - 1966932*Ec^2*\[Rho] + 6734872*Ec^3*\[Rho] - 
    18441328*Ec^4*\[Rho] + 56552992*Ec^5*\[Rho] - 174893760*Ec^6*\[Rho] + 
    412089984*Ec^7*\[Rho] - 663457536*Ec^8*\[Rho] + 704549376*Ec^9*\[Rho] - 
    470559744*Ec^10*\[Rho] + 172419072*Ec^11*\[Rho] - 14520320*Ec^12*\[Rho] - 
    12722176*Ec^13*\[Rho] + 3850240*Ec^14*\[Rho] + 98304*Ec^15*\[Rho] + 
    111760*\[Rho]^2 - 1525808*Ec*\[Rho]^2 + 8906064*Ec^2*\[Rho]^2 - 
    29253920*Ec^3*\[Rho]^2 + 62042464*Ec^4*\[Rho]^2 - 
    104030784*Ec^5*\[Rho]^2 + 186805248*Ec^6*\[Rho]^2 - 
    358272000*Ec^7*\[Rho]^2 + 557171712*Ec^8*\[Rho]^2 - 
    604878848*Ec^9*\[Rho]^2 + 432222208*Ec^10*\[Rho]^2 - 
    188719104*Ec^11*\[Rho]^2 + 41181184*Ec^12*\[Rho]^2 - 
    1654784*Ec^13*\[Rho]^2 - 240816*\[Rho]^3 + 3305904*Ec*\[Rho]^3 - 
    19584144*Ec^2*\[Rho]^3 + 65145760*Ec^3*\[Rho]^3 - 
    130969056*Ec^4*\[Rho]^3 + 156269376*Ec^5*\[Rho]^3 - 
    99771648*Ec^6*\[Rho]^3 + 46490112*Ec^7*\[Rho]^3 - 
    101289984*Ec^8*\[Rho]^3 + 179945472*Ec^9*\[Rho]^3 - 
    140156928*Ec^10*\[Rho]^3 + 38092800*Ec^11*\[Rho]^3 + 
    5496832*Ec^12*\[Rho]^3 - 2506752*Ec^13*\[Rho]^3 + 229686*\[Rho]^4 - 
    3160884*Ec*\[Rho]^4 + 18815544*Ec^2*\[Rho]^4 - 62422160*Ec^3*\[Rho]^4 + 
    121592480*Ec^4*\[Rho]^4 - 129297344*Ec^5*\[Rho]^4 + 
    43377536*Ec^6*\[Rho]^4 + 58296064*Ec^7*\[Rho]^4 - 
    88514560*Ec^8*\[Rho]^4 + 75673600*Ec^9*\[Rho]^4 - 
    60583936*Ec^10*\[Rho]^4 + 33562624*Ec^11*\[Rho]^4 - 
    7471104*Ec^12*\[Rho]^4 - 38318*\[Rho]^5 + 441028*Ec*\[Rho]^5 - 
    1900440*Ec^2*\[Rho]^5 + 969168*Ec^3*\[Rho]^5 + 19312992*Ec^4*\[Rho]^5 - 
    74912832*Ec^5*\[Rho]^5 + 140663424*Ec^6*\[Rho]^5 - 
    164463360*Ec^7*\[Rho]^5 + 132655104*Ec^8*\[Rho]^5 - 
    79314944*Ec^9*\[Rho]^5 + 34041856*Ec^10*\[Rho]^5 - 
    7741440*Ec^11*\[Rho]^5 - 75792*\[Rho]^6 + 1084848*Ec*\[Rho]^6 - 
    6675408*Ec^2*\[Rho]^6 + 24475168*Ec^3*\[Rho]^6 - 56349792*Ec^4*\[Rho]^6 + 
    82818624*Ec^5*\[Rho]^6 - 78267904*Ec^6*\[Rho]^6 + 
    46940160*Ec^7*\[Rho]^6 - 19557888*Ec^8*\[Rho]^6 + 8012800*Ec^9*\[Rho]^6 - 
    2654208*Ec^10*\[Rho]^6 + 26160*\[Rho]^7 - 313392*Ec*\[Rho]^7 + 
    1510416*Ec^2*\[Rho]^7 - 3627680*Ec^3*\[Rho]^7 + 3635936*Ec^4*\[Rho]^7 + 
    2256064*Ec^5*\[Rho]^7 - 10019072*Ec^6*\[Rho]^7 + 10476032*Ec^7*\[Rho]^7 - 
    4562432*Ec^8*\[Rho]^7 + 599040*Ec^9*\[Rho]^7 + 9421*\[Rho]^8 - 
    131894*Ec*\[Rho]^8 + 791364*Ec^2*\[Rho]^8 - 2637880*Ec^3*\[Rho]^8 + 
    5374256*Ec^4*\[Rho]^8 - 6908064*Ec^5*\[Rho]^8 + 5540800*Ec^6*\[Rho]^8 - 
    2620544*Ec^7*\[Rho]^8 + 589824*Ec^8*\[Rho]^8 - 801*\[Rho]^9 + 
    11214*Ec*\[Rho]^9 - 67284*Ec^2*\[Rho]^9 + 224280*Ec^3*\[Rho]^9 - 
    448560*Ec^4*\[Rho]^9 + 538272*Ec^5*\[Rho]^9 - 358848*Ec^6*\[Rho]^9 + 
    102528*Ec^7*\[Rho]^9 - 720*(-1 + 2*Ec)^7*\[Rho]^2*
     (8 - 72*\[Rho] + 81*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    24*(-1 + 2*Ec)*(-12 - 180*\[Rho] + 809*\[Rho]^2 - 1365*\[Rho]^3 + 
      1140*\[Rho]^4 - 1988*\[Rho]^5 + 495*\[Rho]^6 + 1101*\[Rho]^7 + 
      65536*Ec^11*(1 + 3*\[Rho]^2) - 10240*Ec^9*(-58 - 58*\[Rho] - 
        2*\[Rho]^2 + 39*\[Rho]^3) + 2048*Ec^10*(-146 - 70*\[Rho] - 
        258*\[Rho]^2 + 105*\[Rho]^3) - 1280*Ec^8*(524 + 804*\[Rho] - 
        1092*\[Rho]^2 + 122*\[Rho]^3 + 111*\[Rho]^4 + 75*\[Rho]^5) + 
      1280*Ec^7*(368 + 760*\[Rho] - 1632*\[Rho]^2 + 596*\[Rho]^3 + 
        469*\[Rho]^4 + 345*\[Rho]^5 + 24*\[Rho]^6) + 
      64*Ec^6*(-3304 - 8680*\[Rho] + 22653*\[Rho]^2 - 4615*\[Rho]^3 - 
        17830*\[Rho]^4 - 15248*\[Rho]^5 - 855*\[Rho]^6 + 1101*\[Rho]^7) - 
      160*Ec^3*(-16 - 196*\[Rho] + 573*\[Rho]^2 + 1219*\[Rho]^3 - 
        1733*\[Rho]^4 - 3251*\[Rho]^5 + 387*\[Rho]^6 + 1101*\[Rho]^7) + 
      60*Ec^2*(-12 - 180*\[Rho] + 633*\[Rho]^2 + 219*\[Rho]^3 - 
        642*\[Rho]^4 - 2582*\[Rho]^5 + 495*\[Rho]^6 + 1101*\[Rho]^7) - 
      12*Ec*(-12 - 180*\[Rho] + 729*\[Rho]^2 - 645*\[Rho]^3 + 330*\[Rho]^4 - 
        2258*\[Rho]^5 + 495*\[Rho]^6 + 1101*\[Rho]^7) - 
      64*Ec^5*(-952 - 3360*\[Rho] + 9159*\[Rho]^2 + 7615*\[Rho]^3 - 
        19095*\[Rho]^4 - 19869*\[Rho]^5 - 45*\[Rho]^6 + 3303*\[Rho]^7) + 
      80*Ec^4*(-152 - 952*\[Rho] + 2487*\[Rho]^2 + 6731*\[Rho]^3 - 
        9737*\[Rho]^4 - 12963*\[Rho]^5 + 783*\[Rho]^6 + 3303*\[Rho]^7))*
     Log[\[Rho]] - 720*(-1 + 2*Ec)^7*\[Rho]^2*(8 - 72*\[Rho] + 81*\[Rho]^2 + 
      27*\[Rho]^3)*Log[\[Rho]]^2 - 24*(-1 + 2*Ec)*Log[1 - 2*Ec]*
     (-12 - 180*\[Rho] + 809*\[Rho]^2 - 1365*\[Rho]^3 + 1140*\[Rho]^4 - 
      1988*\[Rho]^5 + 495*\[Rho]^6 + 1101*\[Rho]^7 + 
      65536*Ec^11*(1 + 3*\[Rho]^2) - 10240*Ec^9*(-58 - 58*\[Rho] - 
        2*\[Rho]^2 + 39*\[Rho]^3) + 2048*Ec^10*(-146 - 70*\[Rho] - 
        258*\[Rho]^2 + 105*\[Rho]^3) - 1280*Ec^8*(524 + 804*\[Rho] - 
        1092*\[Rho]^2 + 122*\[Rho]^3 + 111*\[Rho]^4 + 75*\[Rho]^5) + 
      1280*Ec^7*(368 + 760*\[Rho] - 1632*\[Rho]^2 + 596*\[Rho]^3 + 
        469*\[Rho]^4 + 345*\[Rho]^5 + 24*\[Rho]^6) + 
      64*Ec^6*(-3304 - 8680*\[Rho] + 22653*\[Rho]^2 - 4615*\[Rho]^3 - 
        17830*\[Rho]^4 - 15248*\[Rho]^5 - 855*\[Rho]^6 + 1101*\[Rho]^7) - 
      160*Ec^3*(-16 - 196*\[Rho] + 573*\[Rho]^2 + 1219*\[Rho]^3 - 
        1733*\[Rho]^4 - 3251*\[Rho]^5 + 387*\[Rho]^6 + 1101*\[Rho]^7) + 
      60*Ec^2*(-12 - 180*\[Rho] + 633*\[Rho]^2 + 219*\[Rho]^3 - 
        642*\[Rho]^4 - 2582*\[Rho]^5 + 495*\[Rho]^6 + 1101*\[Rho]^7) - 
      12*Ec*(-12 - 180*\[Rho] + 729*\[Rho]^2 - 645*\[Rho]^3 + 330*\[Rho]^4 - 
        2258*\[Rho]^5 + 495*\[Rho]^6 + 1101*\[Rho]^7) - 
      64*Ec^5*(-952 - 3360*\[Rho] + 9159*\[Rho]^2 + 7615*\[Rho]^3 - 
        19095*\[Rho]^4 - 19869*\[Rho]^5 - 45*\[Rho]^6 + 3303*\[Rho]^7) + 
      80*Ec^4*(-152 - 952*\[Rho] + 2487*\[Rho]^2 + 6731*\[Rho]^3 - 
        9737*\[Rho]^4 - 12963*\[Rho]^5 + 783*\[Rho]^6 + 3303*\[Rho]^7) - 
      60*(1 - 2*Ec)^6*\[Rho]^2*(8 - 72*\[Rho] + 81*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]])))/(1440*(-1 + 2*Ec)^3*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (m5*(-875 + 11268*Ec - 60948*Ec^2 + 139360*Ec^3 + 322736*Ec^4 - 
    4120000*Ec^5 + 17809728*Ec^6 - 46123008*Ec^7 + 76880640*Ec^8 - 
    81142784*Ec^9 + 49075200*Ec^10 - 11132928*Ec^11 - 3387392*Ec^12 + 
    1556480*Ec^13 + 180224*Ec^14 + 10671*\[Rho] - 136692*Ec*\[Rho] + 
    735300*Ec^2*\[Rho] - 1863392*Ec^3*\[Rho] - 182576*Ec^4*\[Rho] + 
    19093440*Ec^5*\[Rho] - 74551104*Ec^6*\[Rho] + 159614976*Ec^7*\[Rho] - 
    212340480*Ec^8*\[Rho] + 172397568*Ec^9*\[Rho] - 74793984*Ec^10*\[Rho] + 
    8871936*Ec^11*\[Rho] + 3616768*Ec^12*\[Rho] - 376832*Ec^13*\[Rho] - 
    49152*Ec^14*\[Rho] + 71824*\[Rho]^2 - 1039056*Ec*\[Rho]^2 + 
    6350448*Ec^2*\[Rho]^2 - 21406784*Ec^3*\[Rho]^2 + 44653536*Ec^4*\[Rho]^2 - 
    67797120*Ec^5*\[Rho]^2 + 105259776*Ec^6*\[Rho]^2 - 
    185961984*Ec^7*\[Rho]^2 + 266201088*Ec^8*\[Rho]^2 - 
    245983232*Ec^9*\[Rho]^2 + 133177344*Ec^10*\[Rho]^2 - 
    38658048*Ec^11*\[Rho]^2 + 5349376*Ec^12*\[Rho]^2 - 198896*\[Rho]^3 + 
    2401872*Ec*\[Rho]^3 - 11938800*Ec^2*\[Rho]^3 + 30354240*Ec^3*\[Rho]^3 - 
    38970976*Ec^4*\[Rho]^3 + 22871168*Ec^5*\[Rho]^3 - 
    34710528*Ec^6*\[Rho]^3 + 136202752*Ec^7*\[Rho]^3 - 
    243829760*Ec^8*\[Rho]^3 + 221120512*Ec^9*\[Rho]^3 - 
    105828352*Ec^10*\[Rho]^3 + 24485888*Ec^11*\[Rho]^3 - 
    1695744*Ec^12*\[Rho]^3 + 236166*\[Rho]^4 - 2805192*Ec*\[Rho]^4 + 
    14086440*Ec^2*\[Rho]^4 - 38559680*Ec^3*\[Rho]^4 + 
    64049440*Ec^4*\[Rho]^4 - 75993984*Ec^5*\[Rho]^4 + 
    92590208*Ec^6*\[Rho]^4 - 129495040*Ec^7*\[Rho]^4 + 
    143462400*Ec^8*\[Rho]^4 - 97710080*Ec^9*\[Rho]^4 + 
    34975744*Ec^10*\[Rho]^4 - 4620288*Ec^11*\[Rho]^4 - 225710*\[Rho]^5 + 
    2737512*Ec*\[Rho]^5 - 13783752*Ec^2*\[Rho]^5 + 38374080*Ec^3*\[Rho]^5 - 
    65450016*Ec^4*\[Rho]^5 + 71241600*Ec^5*\[Rho]^5 - 
    54370944*Ec^6*\[Rho]^5 + 41293824*Ec^7*\[Rho]^5 - 
    35112960*Ec^8*\[Rho]^5 + 19812352*Ec^9*\[Rho]^5 - 
    4239360*Ec^10*\[Rho]^5 + 112624*\[Rho]^6 - 1188528*Ec*\[Rho]^6 + 
    4964880*Ec^2*\[Rho]^6 - 11105728*Ec^3*\[Rho]^6 + 12973856*Ec^4*\[Rho]^6 - 
    4508032*Ec^5*\[Rho]^6 - 4689152*Ec^6*\[Rho]^6 + 3259904*Ec^7*\[Rho]^6 + 
    1539584*Ec^8*\[Rho]^6 - 1253376*Ec^9*\[Rho]^6 + 3696*\[Rho]^7 - 
    95184*Ec*\[Rho]^7 + 780912*Ec^2*\[Rho]^7 - 3096896*Ec^3*\[Rho]^7 + 
    6969184*Ec^4*\[Rho]^7 - 9418368*Ec^5*\[Rho]^7 + 7430656*Ec^6*\[Rho]^7 - 
    2918912*Ec^7*\[Rho]^7 + 314880*Ec^8*\[Rho]^7 - 10139*\[Rho]^8 + 
    121668*Ec*\[Rho]^8 - 608340*Ec^2*\[Rho]^8 + 1622240*Ec^3*\[Rho]^8 - 
    2496144*Ec^4*\[Rho]^8 + 2243904*Ec^5*\[Rho]^8 - 1121216*Ec^6*\[Rho]^8 + 
    258048*Ec^7*\[Rho]^8 + 639*\[Rho]^9 - 7668*Ec*\[Rho]^9 + 
    38340*Ec^2*\[Rho]^9 - 102240*Ec^3*\[Rho]^9 + 153360*Ec^4*\[Rho]^9 - 
    122688*Ec^5*\[Rho]^9 + 40896*Ec^6*\[Rho]^9 + 720*(1 - 2*Ec)^6*\[Rho]^2*
     (32 + 56*\[Rho] + 81*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    24*(-1 + 2*Ec)*(-16 + 180*\[Rho] + 3691*\[Rho]^2 - 315*\[Rho]^3 - 
      600*\[Rho]^4 - 604*\[Rho]^5 - 3395*\[Rho]^6 + 1059*\[Rho]^7 + 
      32768*Ec^10*(2 + 3*\[Rho]^2) + 5120*Ec^9*(-48 + 22*\[Rho] - 
        72*\[Rho]^2 + 21*\[Rho]^3) - 2560*Ec^8*(-152 + 138*\[Rho] - 
        184*\[Rho]^2 + 85*\[Rho]^3) + 640*Ec^7*(-528 + 720*\[Rho] - 
        160*\[Rho]^2 + 204*\[Rho]^3 - 183*\[Rho]^4 + 45*\[Rho]^5) - 
      320*Ec^6*(-544 + 1000*\[Rho] + 640*\[Rho]^2 - 412*\[Rho]^3 - 
        1619*\[Rho]^4 + 201*\[Rho]^5 + 72*\[Rho]^6) - 
      32*Ec^5*(1648 - 3720*\[Rho] + 1787*\[Rho]^2 + 11675*\[Rho]^3 + 
        26955*\[Rho]^4 - 1339*\[Rho]^5 - 5045*\[Rho]^6 + 1059*\[Rho]^7) + 
      80*Ec^4*(96 - 144*\[Rho] + 5339*\[Rho]^2 + 4707*\[Rho]^3 + 
        8799*\[Rho]^4 + 41*\[Rho]^5 - 3965*\[Rho]^6 + 1059*\[Rho]^7) - 
      80*Ec^3*(-8 + 152*\[Rho] + 5099*\[Rho]^2 + 2417*\[Rho]^3 + 
        3763*\[Rho]^4 + 233*\[Rho]^5 - 3599*\[Rho]^6 + 1059*\[Rho]^7) - 
      10*Ec*(-16 + 180*\[Rho] + 4075*\[Rho]^2 + 357*\[Rho]^3 + 372*\[Rho]^4 - 
        280*\[Rho]^5 - 3395*\[Rho]^6 + 1059*\[Rho]^7) + 
      40*Ec^2*(-16 + 180*\[Rho] + 4555*\[Rho]^2 + 1197*\[Rho]^3 + 
        1587*\[Rho]^4 + 125*\[Rho]^5 - 3395*\[Rho]^6 + 1059*\[Rho]^7))*
     Log[\[Rho]] + 720*(1 - 2*Ec)^6*\[Rho]^2*(32 + 56*\[Rho] + 81*\[Rho]^2 + 
      27*\[Rho]^3)*Log[\[Rho]]^2 + 24*(-1 + 2*Ec)*Log[1 - 2*Ec]*
     (-16 + 180*\[Rho] + 3691*\[Rho]^2 - 315*\[Rho]^3 - 600*\[Rho]^4 - 
      604*\[Rho]^5 - 3395*\[Rho]^6 + 1059*\[Rho]^7 + 
      32768*Ec^10*(2 + 3*\[Rho]^2) + 5120*Ec^9*(-48 + 22*\[Rho] - 
        72*\[Rho]^2 + 21*\[Rho]^3) - 2560*Ec^8*(-152 + 138*\[Rho] - 
        184*\[Rho]^2 + 85*\[Rho]^3) + 640*Ec^7*(-528 + 720*\[Rho] - 
        160*\[Rho]^2 + 204*\[Rho]^3 - 183*\[Rho]^4 + 45*\[Rho]^5) - 
      320*Ec^6*(-544 + 1000*\[Rho] + 640*\[Rho]^2 - 412*\[Rho]^3 - 
        1619*\[Rho]^4 + 201*\[Rho]^5 + 72*\[Rho]^6) - 
      32*Ec^5*(1648 - 3720*\[Rho] + 1787*\[Rho]^2 + 11675*\[Rho]^3 + 
        26955*\[Rho]^4 - 1339*\[Rho]^5 - 5045*\[Rho]^6 + 1059*\[Rho]^7) + 
      80*Ec^4*(96 - 144*\[Rho] + 5339*\[Rho]^2 + 4707*\[Rho]^3 + 
        8799*\[Rho]^4 + 41*\[Rho]^5 - 3965*\[Rho]^6 + 1059*\[Rho]^7) - 
      80*Ec^3*(-8 + 152*\[Rho] + 5099*\[Rho]^2 + 2417*\[Rho]^3 + 
        3763*\[Rho]^4 + 233*\[Rho]^5 - 3599*\[Rho]^6 + 1059*\[Rho]^7) - 
      10*Ec*(-16 + 180*\[Rho] + 4075*\[Rho]^2 + 357*\[Rho]^3 + 372*\[Rho]^4 - 
        280*\[Rho]^5 - 3395*\[Rho]^6 + 1059*\[Rho]^7) + 
      40*Ec^2*(-16 + 180*\[Rho] + 4555*\[Rho]^2 + 1197*\[Rho]^3 + 
        1587*\[Rho]^4 + 125*\[Rho]^5 - 3395*\[Rho]^6 + 1059*\[Rho]^7) - 
      60*(-1 + 2*Ec)^5*\[Rho]^2*(32 + 56*\[Rho] + 81*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]])))/(1440*(1 - 2*Ec)^2*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r6*(19440 - 311040*Ec + 2177280*Ec^2 - 9745920*Ec^3 + 40953600*Ec^4 - 
    194088960*Ec^5 + 816168960*Ec^6 - 2528133120*Ec^7 + 5509140480*Ec^8 - 
    8360755200*Ec^9 + 8679260160*Ec^10 - 5892341760*Ec^11 + 
    2362245120*Ec^12 - 424673280*Ec^13 - 322615*\[Rho] + 5380240*Ec*\[Rho] - 
    39408880*Ec^2*\[Rho] + 173496000*Ec^3*\[Rho] - 578532960*Ec^4*\[Rho] + 
    1881908480*Ec^5*\[Rho] - 6205226240*Ec^6*\[Rho] + 
    17243847680*Ec^7*\[Rho] - 35423278080*Ec^8*\[Rho] + 
    51131002880*Ec^9*\[Rho] - 50188636160*Ec^10*\[Rho] + 
    31676579840*Ec^11*\[Rho] - 11059568640*Ec^12*\[Rho] + 
    677314560*Ec^13*\[Rho] + 1160314880*Ec^14*\[Rho] - 
    575406080*Ec^15*\[Rho] + 120258560*Ec^16*\[Rho] + 3152995*\[Rho]^2 - 
    52624720*Ec*\[Rho]^2 + 385787440*Ec^2*\[Rho]^2 - 
    1640724160*Ec^3*\[Rho]^2 + 4579258400*Ec^4*\[Rho]^2 - 
    9427282688*Ec^5*\[Rho]^2 + 16975397632*Ec^6*\[Rho]^2 - 
    30244678656*Ec^7*\[Rho]^2 + 48532789248*Ec^8*\[Rho]^2 - 
    58733441024*Ec^9*\[Rho]^2 + 47163920384*Ec^10*\[Rho]^2 - 
    21932294144*Ec^11*\[Rho]^2 + 3801669632*Ec^12*\[Rho]^2 + 
    1175650304*Ec^13*\[Rho]^2 - 746258432*Ec^14*\[Rho]^2 + 
    165412864*Ec^15*\[Rho]^2 - 4915200*Ec^16*\[Rho]^2 - 5065400*\[Rho]^3 + 
    76505840*Ec*\[Rho]^3 - 496278800*Ec^2*\[Rho]^3 + 
    1786319680*Ec^3*\[Rho]^3 - 3792038560*Ec^4*\[Rho]^3 + 
    4368183040*Ec^5*\[Rho]^3 - 775516032*Ec^6*\[Rho]^3 - 
    6613521408*Ec^7*\[Rho]^3 + 14506914816*Ec^8*\[Rho]^3 - 
    19775627264*Ec^9*\[Rho]^3 + 19404800000*Ec^10*\[Rho]^3 - 
    12654411776*Ec^11*\[Rho]^3 + 4762034176*Ec^12*\[Rho]^3 - 
    896008192*Ec^13*\[Rho]^3 + 111443968*Ec^14*\[Rho]^3 + 1281080*\[Rho]^4 - 
    11772080*Ec*\[Rho]^4 + 14042960*Ec^2*\[Rho]^4 + 278983360*Ec^3*\[Rho]^4 - 
    1931384800*Ec^4*\[Rho]^4 + 6857015040*Ec^5*\[Rho]^4 - 
    16519612800*Ec^6*\[Rho]^4 + 29609088000*Ec^7*\[Rho]^4 - 
    40666782720*Ec^8*\[Rho]^4 + 42741432320*Ec^9*\[Rho]^4 - 
    34006630400*Ec^10*\[Rho]^4 + 20303052800*Ec^11*\[Rho]^4 - 
    8915640320*Ec^12*\[Rho]^4 + 2612264960*Ec^13*\[Rho]^4 - 
    358318080*Ec^14*\[Rho]^4 + 2142310*\[Rho]^5 - 36391360*Ec*\[Rho]^5 + 
    269710720*Ec^2*\[Rho]^5 - 1157982080*Ec^3*\[Rho]^5 + 
    3278160000*Ec^4*\[Rho]^5 - 6778202880*Ec^5*\[Rho]^5 + 
    11486534400*Ec^6*\[Rho]^5 - 17700956160*Ec^7*\[Rho]^5 + 
    25001341440*Ec^8*\[Rho]^5 - 29568757760*Ec^9*\[Rho]^5 + 
    26341314560*Ec^10*\[Rho]^5 - 16027811840*Ec^11*\[Rho]^5 + 
    5850726400*Ec^12*\[Rho]^5 - 961413120*Ec^13*\[Rho]^5 - 3716510*\[Rho]^6 + 
    60676160*Ec*\[Rho]^6 - 435077120*Ec^2*\[Rho]^6 + 
    1864310400*Ec^3*\[Rho]^6 - 5410275840*Ec^4*\[Rho]^6 + 
    11327619840*Ec^5*\[Rho]^6 - 17781584640*Ec^6*\[Rho]^6 + 
    21658122240*Ec^7*\[Rho]^6 - 21257034240*Ec^8*\[Rho]^6 + 
    17109422080*Ec^9*\[Rho]^6 - 10689925120*Ec^10*\[Rho]^6 + 
    4444979200*Ec^11*\[Rho]^6 - 886210560*Ec^12*\[Rho]^6 + 3997880*\[Rho]^7 - 
    62498480*Ec*\[Rho]^7 + 425748560*Ec^2*\[Rho]^7 - 
    1717464640*Ec^3*\[Rho]^7 + 4533364000*Ec^4*\[Rho]^7 - 
    8038975232*Ec^5*\[Rho]^7 + 9471768448*Ec^6*\[Rho]^7 - 
    7207189504*Ec^7*\[Rho]^7 + 3585807872*Ec^8*\[Rho]^7 - 
    1538441216*Ec^9*\[Rho]^7 + 812890112*Ec^10*\[Rho]^7 - 
    266895360*Ec^11*\[Rho]^7 - 1058600*\[Rho]^8 + 14146160*Ec*\[Rho]^8 - 
    76691600*Ec^2*\[Rho]^8 + 204909120*Ec^3*\[Rho]^8 - 
    203995040*Ec^4*\[Rho]^8 - 338425600*Ec^5*\[Rho]^8 + 
    1389724032*Ec^6*\[Rho]^8 - 2010207232*Ec^7*\[Rho]^8 + 
    1500158464*Ec^8*\[Rho]^8 - 544342016*Ec^9*\[Rho]^8 + 
    65280000*Ec^10*\[Rho]^8 - 465455*\[Rho]^9 + 7447280*Ec*\[Rho]^9 - 
    52130960*Ec^2*\[Rho]^9 + 208523840*Ec^3*\[Rho]^9 - 
    524981600*Ec^4*\[Rho]^9 + 864853760*Ec^5*\[Rho]^9 - 
    938766080*Ec^6*\[Rho]^9 + 656983040*Ec^7*\[Rho]^9 - 
    276151040*Ec^8*\[Rho]^9 + 55296000*Ec^9*\[Rho]^9 + 34875*\[Rho]^10 - 
    558000*Ec*\[Rho]^10 + 3906000*Ec^2*\[Rho]^10 - 15624000*Ec^3*\[Rho]^10 + 
    39060000*Ec^4*\[Rho]^10 - 62496000*Ec^5*\[Rho]^10 + 
    62496000*Ec^6*\[Rho]^10 - 35712000*Ec^7*\[Rho]^10 + 
    8928000*Ec^8*\[Rho]^10 - 3600*(1 - 2*Ec)^8*\[Rho]^3*
     (-204 - 100*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    120*(-1 + 2*Ec)*\[Rho]*(910 - 9070*\[Rho] - 18919*\[Rho]^2 + 
      36355*\[Rho]^3 - 8810*\[Rho]^4 + 5050*\[Rho]^5 + 6115*\[Rho]^6 - 
      11631*\[Rho]^7 + 327680*Ec^12*(5 + 3*\[Rho]^2) + 
      20480*Ec^11*(-481 + 25*\[Rho] + 51*\[Rho]^2 + 30*\[Rho]^3) - 
      2048*Ec^10*(-12495 + 1635*\[Rho] + 9005*\[Rho]^2 + 818*\[Rho]^3) - 
      512*Ec^9*(73850 - 15890*\[Rho] - 95170*\[Rho]^2 + 1156*\[Rho]^3 + 
        561*\[Rho]^4 + 3945*\[Rho]^5) + 256*Ec^8*(137270 - 40670*\[Rho] - 
        259110*\[Rho]^2 + 28772*\[Rho]^3 + 3415*\[Rho]^4 + 38343*\[Rho]^5 + 
        3720*\[Rho]^6) + 128*Ec^7*(-167860 + 71020*\[Rho] + 469689*\[Rho]^2 - 
        121455*\[Rho]^3 - 5292*\[Rho]^4 - 158902*\[Rho]^5 - 30505*\[Rho]^6 + 
        11631*\[Rho]^7) - 64*Ec^6*(-139580 + 121940*\[Rho] + 
        696783*\[Rho]^2 - 356393*\[Rho]^3 + 14152*\[Rho]^4 - 
        367990*\[Rho]^5 - 109375*\[Rho]^6 + 81417*\[Rho]^7) - 
      80*Ec^4*(-10300 + 65668*\[Rho] + 216627*\[Rho]^2 - 237865*\[Rho]^3 + 
        30649*\[Rho]^4 - 93157*\[Rho]^5 - 56875*\[Rho]^6 + 81417*\[Rho]^7) + 
      40*Ec^3*(-6874 + 63794*\[Rho] + 179025*\[Rho]^2 - 236173*\[Rho]^3 + 
        36372*\[Rho]^4 - 56356*\[Rho]^5 - 47149*\[Rho]^6 + 81417*\[Rho]^7) - 
      12*Ec^2*(-6370 + 63490*\[Rho] + 158953*\[Rho]^2 - 241485*\[Rho]^3 + 
        44120*\[Rho]^4 - 41200*\[Rho]^5 - 42805*\[Rho]^6 + 81417*\[Rho]^7) + 
      2*Ec*(-6370 + 63490*\[Rho] + 144673*\[Rho]^2 - 248485*\[Rho]^3 + 
        53570*\[Rho]^4 - 38050*\[Rho]^5 - 42805*\[Rho]^6 + 81417*\[Rho]^7) + 
      32*Ec^5*(-86500 + 224140*\[Rho] + 947409*\[Rho]^2 - 782003*\[Rho]^3 + 
        75575*\[Rho]^4 - 518811*\[Rho]^5 - 223665*\[Rho]^6 + 
        244251*\[Rho]^7))*Log[\[Rho]] - 3600*(1 - 2*Ec)^8*\[Rho]^3*
     (-204 - 100*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]]^2 - 
    120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(910 - 9070*\[Rho] - 
      18919*\[Rho]^2 + 36355*\[Rho]^3 - 8810*\[Rho]^4 + 5050*\[Rho]^5 + 
      6115*\[Rho]^6 - 11631*\[Rho]^7 + 327680*Ec^12*(5 + 3*\[Rho]^2) + 
      20480*Ec^11*(-481 + 25*\[Rho] + 51*\[Rho]^2 + 30*\[Rho]^3) - 
      2048*Ec^10*(-12495 + 1635*\[Rho] + 9005*\[Rho]^2 + 818*\[Rho]^3) - 
      512*Ec^9*(73850 - 15890*\[Rho] - 95170*\[Rho]^2 + 1156*\[Rho]^3 + 
        561*\[Rho]^4 + 3945*\[Rho]^5) + 256*Ec^8*(137270 - 40670*\[Rho] - 
        259110*\[Rho]^2 + 28772*\[Rho]^3 + 3415*\[Rho]^4 + 38343*\[Rho]^5 + 
        3720*\[Rho]^6) + 128*Ec^7*(-167860 + 71020*\[Rho] + 469689*\[Rho]^2 - 
        121455*\[Rho]^3 - 5292*\[Rho]^4 - 158902*\[Rho]^5 - 30505*\[Rho]^6 + 
        11631*\[Rho]^7) - 64*Ec^6*(-139580 + 121940*\[Rho] + 
        696783*\[Rho]^2 - 356393*\[Rho]^3 + 14152*\[Rho]^4 - 
        367990*\[Rho]^5 - 109375*\[Rho]^6 + 81417*\[Rho]^7) - 
      80*Ec^4*(-10300 + 65668*\[Rho] + 216627*\[Rho]^2 - 237865*\[Rho]^3 + 
        30649*\[Rho]^4 - 93157*\[Rho]^5 - 56875*\[Rho]^6 + 81417*\[Rho]^7) + 
      40*Ec^3*(-6874 + 63794*\[Rho] + 179025*\[Rho]^2 - 236173*\[Rho]^3 + 
        36372*\[Rho]^4 - 56356*\[Rho]^5 - 47149*\[Rho]^6 + 81417*\[Rho]^7) - 
      12*Ec^2*(-6370 + 63490*\[Rho] + 158953*\[Rho]^2 - 241485*\[Rho]^3 + 
        44120*\[Rho]^4 - 41200*\[Rho]^5 - 42805*\[Rho]^6 + 81417*\[Rho]^7) + 
      2*Ec*(-6370 + 63490*\[Rho] + 144673*\[Rho]^2 - 248485*\[Rho]^3 + 
        53570*\[Rho]^4 - 38050*\[Rho]^5 - 42805*\[Rho]^6 + 81417*\[Rho]^7) + 
      32*Ec^5*(-86500 + 224140*\[Rho] + 947409*\[Rho]^2 - 782003*\[Rho]^3 + 
        75575*\[Rho]^4 - 518811*\[Rho]^5 - 223665*\[Rho]^6 + 
        244251*\[Rho]^7) - 60*(-1 + 2*Ec)^7*\[Rho]^2*(-204 - 100*\[Rho] + 
        135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]])))/
  (36000*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r2*(-2295 + 36720*Ec - 257040*Ec^2 + 1150560*Ec^3 - 4834800*Ec^4 + 
    22913280*Ec^5 - 96353280*Ec^6 + 298460160*Ec^7 - 650384640*Ec^8 + 
    987033600*Ec^9 - 1024634880*Ec^10 + 695623680*Ec^11 - 278876160*Ec^12 + 
    50135040*Ec^13 - 19005*\[Rho] + 342330*Ec*\[Rho] - 2702310*Ec^2*\[Rho] + 
    12376800*Ec^3*\[Rho] - 38036820*Ec^4*\[Rho] + 95448960*Ec^5*\[Rho] - 
    252319680*Ec^6*\[Rho] + 698492160*Ec^7*\[Rho] - 1613684160*Ec^8*\[Rho] + 
    2718773760*Ec^9*\[Rho] - 3181278720*Ec^10*\[Rho] + 
    2506874880*Ec^11*\[Rho] - 1284295680*Ec^12*\[Rho] + 
    421969920*Ec^13*\[Rho] - 101744640*Ec^14*\[Rho] + 20643840*Ec^15*\[Rho] - 
    737280*Ec^16*\[Rho] + 121840*\[Rho]^2 - 2096290*Ec*\[Rho]^2 + 
    15848830*Ec^2*\[Rho]^2 - 69151720*Ec^3*\[Rho]^2 + 
    193982300*Ec^4*\[Rho]^2 - 380194016*Ec^5*\[Rho]^2 + 
    600927904*Ec^6*\[Rho]^2 - 942488832*Ec^7*\[Rho]^2 + 
    1482872256*Ec^8*\[Rho]^2 - 1876233728*Ec^9*\[Rho]^2 + 
    1593594368*Ec^10*\[Rho]^2 - 817031168*Ec^11*\[Rho]^2 + 
    253359104*Ec^12*\[Rho]^2 - 79962112*Ec^13*\[Rho]^2 + 
    24272896*Ec^14*\[Rho]^2 + 3801088*Ec^15*\[Rho]^2 - 
    1228800*Ec^16*\[Rho]^2 + 15025*\[Rho]^3 - 484270*Ec*\[Rho]^3 + 
    5654050*Ec^2*\[Rho]^3 - 34949840*Ec^3*\[Rho]^3 + 
    129222980*Ec^4*\[Rho]^3 - 292249040*Ec^5*\[Rho]^3 + 
    373832256*Ec^6*\[Rho]^3 - 169942656*Ec^7*\[Rho]^3 - 
    150071808*Ec^8*\[Rho]^3 + 81667072*Ec^9*\[Rho]^3 + 
    352624640*Ec^10*\[Rho]^3 - 516257792*Ec^11*\[Rho]^3 + 
    270380032*Ec^12*\[Rho]^3 - 55496704*Ec^13*\[Rho]^3 + 
    6823936*Ec^14*\[Rho]^3 - 417165*\[Rho]^4 + 6881790*Ec*\[Rho]^4 - 
    50027730*Ec^2*\[Rho]^4 + 210535320*Ec^3*\[Rho]^4 - 
    561473700*Ec^4*\[Rho]^4 + 962776320*Ec^5*\[Rho]^4 - 
    999307680*Ec^6*\[Rho]^4 + 479656320*Ec^7*\[Rho]^4 + 
    105212160*Ec^8*\[Rho]^4 - 250659840*Ec^9*\[Rho]^4 + 
    199941120*Ec^10*\[Rho]^4 - 255037440*Ec^11*\[Rho]^4 + 
    234808320*Ec^12*\[Rho]^4 - 97198080*Ec^13*\[Rho]^4 + 
    14745600*Ec^14*\[Rho]^4 + 345145*\[Rho]^5 - 5358370*Ec*\[Rho]^5 + 
    36682990*Ec^2*\[Rho]^5 - 143603360*Ec^3*\[Rho]^5 + 
    343123500*Ec^4*\[Rho]^5 - 477978960*Ec^5*\[Rho]^5 + 
    263740800*Ec^6*\[Rho]^5 + 316903680*Ec^7*\[Rho]^5 - 
    906654720*Ec^8*\[Rho]^5 + 1217082880*Ec^9*\[Rho]^5 - 
    1155566080*Ec^10*\[Rho]^5 + 746782720*Ec^11*\[Rho]^5 - 
    281062400*Ec^12*\[Rho]^5 + 45404160*Ec^13*\[Rho]^5 + 119755*\[Rho]^6 - 
    1987030*Ec*\[Rho]^6 + 14638810*Ec^2*\[Rho]^6 - 69663000*Ec^3*\[Rho]^6 + 
    238997220*Ec^4*\[Rho]^6 - 584961120*Ec^5*\[Rho]^6 + 
    1001327520*Ec^6*\[Rho]^6 - 1230846720*Ec^7*\[Rho]^6 + 
    1175233920*Ec^8*\[Rho]^6 - 932119040*Ec^9*\[Rho]^6 + 
    586204160*Ec^10*\[Rho]^6 - 244736000*Ec^11*\[Rho]^6 + 
    47969280*Ec^12*\[Rho]^6 - 234465*\[Rho]^7 + 3642390*Ec*\[Rho]^7 - 
    24624330*Ec^2*\[Rho]^7 + 98967120*Ec^3*\[Rho]^7 - 
    258622500*Ec^4*\[Rho]^7 + 443053776*Ec^5*\[Rho]^7 - 
    490162944*Ec^6*\[Rho]^7 + 344867712*Ec^7*\[Rho]^7 - 
    162839616*Ec^8*\[Rho]^7 + 79150848*Ec^9*\[Rho]^7 - 
    49207296*Ec^10*\[Rho]^7 + 16404480*Ec^11*\[Rho]^7 + 42100*\[Rho]^8 - 
    512230*Ec*\[Rho]^8 + 2294650*Ec^2*\[Rho]^8 - 3325560*Ec^3*\[Rho]^8 - 
    9611180*Ec^4*\[Rho]^8 + 55574720*Ec^5*\[Rho]^8 - 
    122151456*Ec^6*\[Rho]^8 + 149038976*Ec^7*\[Rho]^8 - 
    102544832*Ec^8*\[Rho]^8 + 35143168*Ec^9*\[Rho]^8 - 
    3878400*Ec^10*\[Rho]^8 + 31540*\[Rho]^9 - 504640*Ec*\[Rho]^9 + 
    3532480*Ec^2*\[Rho]^9 - 14129920*Ec^3*\[Rho]^9 + 35607400*Ec^4*\[Rho]^9 - 
    58857520*Ec^5*\[Rho]^9 + 64203520*Ec^6*\[Rho]^9 - 
    45015040*Ec^7*\[Rho]^9 + 18805120*Ec^8*\[Rho]^9 - 3697920*Ec^9*\[Rho]^9 - 
    2475*\[Rho]^10 + 39600*Ec*\[Rho]^10 - 277200*Ec^2*\[Rho]^10 + 
    1108800*Ec^3*\[Rho]^10 - 2772000*Ec^4*\[Rho]^10 + 
    4435200*Ec^5*\[Rho]^10 - 4435200*Ec^6*\[Rho]^10 + 
    2534400*Ec^7*\[Rho]^10 - 633600*Ec^8*\[Rho]^10 + 
    900*(1 - 2*Ec)^8*\[Rho]^3*(87 - 55*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*
     Log[1 - 2*Ec]^2 - 15*(-1 + 2*Ec)*\[Rho]*(-1275 + 4895*\[Rho] + 
      8129*\[Rho]^2 - 6905*\[Rho]^3 - 5465*\[Rho]^4 + 2365*\[Rho]^5 + 
      3635*\[Rho]^6 - 5379*\[Rho]^7 + 491520*Ec^12*(-7 + 2*\[Rho]^2) + 
      10240*Ec^11*(1893 - 265*\[Rho] - 354*\[Rho]^2 + 150*\[Rho]^3) - 
      1024*Ec^10*(46755 - 12795*\[Rho] - 3290*\[Rho]^2 + 5354*\[Rho]^3) - 
      512*Ec^9*(-132825 + 52465*\[Rho] - 9280*\[Rho]^2 - 17486*\[Rho]^3 - 
        186*\[Rho]^4 + 1500*\[Rho]^5) + 256*Ec^8*(-239295 + 120295*\[Rho] - 
        50340*\[Rho]^2 - 35142*\[Rho]^3 + 2740*\[Rho]^4 + 14712*\[Rho]^5 + 
        1050*\[Rho]^6) + 128*Ec^7*(285090 - 174470*\[Rho] + 67221*\[Rho]^2 + 
        63435*\[Rho]^3 - 21798*\[Rho]^4 - 64978*\[Rho]^5 - 10775*\[Rho]^6 + 
        5379*\[Rho]^7) - 64*Ec^6*(230790 - 185290*\[Rho] - 63213*\[Rho]^2 + 
        143613*\[Rho]^3 - 71042*\[Rho]^4 - 169510*\[Rho]^5 - 46025*\[Rho]^6 + 
        37653*\[Rho]^7) - 80*Ec^4*(15270 - 39458*\[Rho] - 107847*\[Rho]^2 + 
        82005*\[Rho]^3 - 29744*\[Rho]^4 - 60748*\[Rho]^5 - 31415*\[Rho]^6 + 
        37653*\[Rho]^7) + 40*Ec^3*(9729 - 34969*\[Rho] - 93495*\[Rho]^2 + 
        71403*\[Rho]^3 - 14517*\[Rho]^4 - 40399*\[Rho]^5 - 27581*\[Rho]^6 + 
        37653*\[Rho]^7) - 12*Ec^2*(8925 - 34265*\[Rho] - 79523*\[Rho]^2 + 
        62635*\[Rho]^3 + 3155*\[Rho]^4 - 28255*\[Rho]^5 - 25445*\[Rho]^6 + 
        37653*\[Rho]^7) + 2*Ec*(8925 - 34265*\[Rho] - 67343*\[Rho]^2 + 
        54935*\[Rho]^3 + 22055*\[Rho]^4 - 21955*\[Rho]^5 - 25445*\[Rho]^6 + 
        37653*\[Rho]^7) + 32*Ec^5*(137130 - 185990*\[Rho] - 342249*\[Rho]^2 + 
        295323*\[Rho]^3 - 135430*\[Rho]^4 - 283944*\[Rho]^5 - 
        109275*\[Rho]^6 + 112959*\[Rho]^7))*Log[\[Rho]] + 
    900*(1 - 2*Ec)^8*\[Rho]^3*(87 - 55*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*
     Log[\[Rho]]^2 + 15*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-1275 + 4895*\[Rho] + 8129*\[Rho]^2 - 6905*\[Rho]^3 - 5465*\[Rho]^4 + 
      2365*\[Rho]^5 + 3635*\[Rho]^6 - 5379*\[Rho]^7 + 
      491520*Ec^12*(-7 + 2*\[Rho]^2) + 10240*Ec^11*(1893 - 265*\[Rho] - 
        354*\[Rho]^2 + 150*\[Rho]^3) - 1024*Ec^10*(46755 - 12795*\[Rho] - 
        3290*\[Rho]^2 + 5354*\[Rho]^3) - 512*Ec^9*(-132825 + 52465*\[Rho] - 
        9280*\[Rho]^2 - 17486*\[Rho]^3 - 186*\[Rho]^4 + 1500*\[Rho]^5) + 
      256*Ec^8*(-239295 + 120295*\[Rho] - 50340*\[Rho]^2 - 35142*\[Rho]^3 + 
        2740*\[Rho]^4 + 14712*\[Rho]^5 + 1050*\[Rho]^6) + 
      128*Ec^7*(285090 - 174470*\[Rho] + 67221*\[Rho]^2 + 63435*\[Rho]^3 - 
        21798*\[Rho]^4 - 64978*\[Rho]^5 - 10775*\[Rho]^6 + 5379*\[Rho]^7) - 
      64*Ec^6*(230790 - 185290*\[Rho] - 63213*\[Rho]^2 + 143613*\[Rho]^3 - 
        71042*\[Rho]^4 - 169510*\[Rho]^5 - 46025*\[Rho]^6 + 37653*\[Rho]^7) - 
      80*Ec^4*(15270 - 39458*\[Rho] - 107847*\[Rho]^2 + 82005*\[Rho]^3 - 
        29744*\[Rho]^4 - 60748*\[Rho]^5 - 31415*\[Rho]^6 + 37653*\[Rho]^7) + 
      40*Ec^3*(9729 - 34969*\[Rho] - 93495*\[Rho]^2 + 71403*\[Rho]^3 - 
        14517*\[Rho]^4 - 40399*\[Rho]^5 - 27581*\[Rho]^6 + 37653*\[Rho]^7) - 
      12*Ec^2*(8925 - 34265*\[Rho] - 79523*\[Rho]^2 + 62635*\[Rho]^3 + 
        3155*\[Rho]^4 - 28255*\[Rho]^5 - 25445*\[Rho]^6 + 37653*\[Rho]^7) + 
      2*Ec*(8925 - 34265*\[Rho] - 67343*\[Rho]^2 + 54935*\[Rho]^3 + 
        22055*\[Rho]^4 - 21955*\[Rho]^5 - 25445*\[Rho]^6 + 37653*\[Rho]^7) + 
      32*Ec^5*(137130 - 185990*\[Rho] - 342249*\[Rho]^2 + 295323*\[Rho]^3 - 
        135430*\[Rho]^4 - 283944*\[Rho]^5 - 109275*\[Rho]^6 + 
        112959*\[Rho]^7) - 120*(-1 + 2*Ec)^7*\[Rho]^2*
       (87 - 55*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]])))/
  (2250*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r3*(9720 - 155520*Ec + 1088640*Ec^2 - 4872960*Ec^3 + 20476800*Ec^4 - 
    97044480*Ec^5 + 408084480*Ec^6 - 1264066560*Ec^7 + 2754570240*Ec^8 - 
    4180377600*Ec^9 + 4339630080*Ec^10 - 2946170880*Ec^11 + 
    1181122560*Ec^12 - 212336640*Ec^13 + 21305*\[Rho] - 435680*Ec*\[Rho] + 
    3808160*Ec^2*\[Rho] - 18362400*Ec^3*\[Rho] + 51589920*Ec^4*\[Rho] - 
    77397760*Ec^5*\[Rho] + 32423680*Ec^6*\[Rho] + 28375040*Ec^7*\[Rho] + 
    228725760*Ec^8*\[Rho] - 1051893760*Ec^9*\[Rho] + 
    1948549120*Ec^10*\[Rho] - 2042798080*Ec^11*\[Rho] + 
    1278074880*Ec^12*\[Rho] - 435486720*Ec^13*\[Rho] + 
    14090240*Ec^14*\[Rho] + 69468160*Ec^15*\[Rho] - 29163520*Ec^16*\[Rho] - 
    35115*\[Rho]^2 + 799440*Ec*\[Rho]^2 - 7496880*Ec^2*\[Rho]^2 + 
    39858720*Ec^3*\[Rho]^2 - 140488800*Ec^4*\[Rho]^2 + 
    374411136*Ec^5*\[Rho]^2 - 844272384*Ec^6*\[Rho]^2 + 
    1638531072*Ec^7*\[Rho]^2 - 2480818176*Ec^8*\[Rho]^2 + 
    2516287488*Ec^9*\[Rho]^2 - 1263587328*Ec^10*\[Rho]^2 - 
    319414272*Ec^11*\[Rho]^2 + 966844416*Ec^12*\[Rho]^2 - 
    745832448*Ec^13*\[Rho]^2 + 368246784*Ec^14*\[Rho]^2 - 
    109314048*Ec^15*\[Rho]^2 + 4915200*Ec^16*\[Rho]^2 - 476100*\[Rho]^3 + 
    8316720*Ec*\[Rho]^3 - 64933200*Ec^2*\[Rho]^3 + 294467040*Ec^3*\[Rho]^3 - 
    841181280*Ec^4*\[Rho]^3 + 1544341440*Ec^5*\[Rho]^3 - 
    1903051776*Ec^6*\[Rho]^3 + 2321573376*Ec^7*\[Rho]^3 - 
    4915448832*Ec^8*\[Rho]^3 + 10245439488*Ec^9*\[Rho]^3 - 
    13976739840*Ec^10*\[Rho]^3 + 11859935232*Ec^11*\[Rho]^3 - 
    6223798272*Ec^12*\[Rho]^3 + 1984118784*Ec^13*\[Rho]^3 - 
    335609856*Ec^14*\[Rho]^3 + 961340*\[Rho]^4 - 15899840*Ec*\[Rho]^4 + 
    115734080*Ec^2*\[Rho]^4 - 484826720*Ec^3*\[Rho]^4 + 
    1298492000*Ec^4*\[Rho]^4 - 2471243520*Ec^5*\[Rho]^4 + 
    4231802880*Ec^6*\[Rho]^4 - 8303109120*Ec^7*\[Rho]^4 + 
    15837680640*Ec^8*\[Rho]^4 - 22682152960*Ec^9*\[Rho]^4 + 
    22132142080*Ec^10*\[Rho]^4 - 14321704960*Ec^11*\[Rho]^4 + 
    5974958080*Ec^12*\[Rho]^4 - 1449656320*Ec^13*\[Rho]^4 + 
    132710400*Ec^14*\[Rho]^4 - 1629870*\[Rho]^5 + 28176720*Ec*\[Rho]^5 - 
    215971440*Ec^2*\[Rho]^5 + 968072160*Ec^3*\[Rho]^5 - 
    2855664000*Ec^4*\[Rho]^5 + 6045524160*Ec^5*\[Rho]^5 - 
    10031692800*Ec^6*\[Rho]^5 + 14043870720*Ec^7*\[Rho]^5 - 
    16844090880*Ec^8*\[Rho]^5 + 16595435520*Ec^9*\[Rho]^5 - 
    12621803520*Ec^10*\[Rho]^5 + 6821806080*Ec^11*\[Rho]^5 - 
    2254848000*Ec^12*\[Rho]^5 + 319242240*Ec^13*\[Rho]^5 + 2742570*\[Rho]^6 - 
    45753120*Ec*\[Rho]^6 + 334599840*Ec^2*\[Rho]^6 - 
    1423202400*Ec^3*\[Rho]^6 + 3961207680*Ec^4*\[Rho]^6 - 
    7686641280*Ec^5*\[Rho]^6 + 10761703680*Ec^6*\[Rho]^6 - 
    11128942080*Ec^7*\[Rho]^6 + 8885460480*Ec^8*\[Rho]^6 - 
    5942261760*Ec^9*\[Rho]^6 + 3394007040*Ec^10*\[Rho]^6 - 
    1375027200*Ec^11*\[Rho]^6 + 260997120*Ec^12*\[Rho]^6 - 1979260*\[Rho]^7 + 
    30358960*Ec*\[Rho]^7 - 202039120*Ec^2*\[Rho]^7 + 
    775966880*Ec^3*\[Rho]^7 - 1917836000*Ec^4*\[Rho]^7 + 
    3155255104*Ec^5*\[Rho]^7 - 3409918976*Ec^6*\[Rho]^7 + 
    2310414848*Ec^7*\[Rho]^7 - 943358464*Ec^8*\[Rho]^7 + 
    320852992*Ec^9*\[Rho]^7 - 184336384*Ec^10*\[Rho]^7 + 
    67461120*Ec^11*\[Rho]^7 + 281100*\[Rho]^8 - 3738720*Ec*\[Rho]^8 + 
    20100000*Ec^2*\[Rho]^8 - 52388640*Ec^3*\[Rho]^8 + 
    46992480*Ec^4*\[Rho]^8 + 102631680*Ec^5*\[Rho]^8 - 
    381306624*Ec^6*\[Rho]^8 + 541960704*Ec^7*\[Rho]^8 - 
    404694528*Ec^8*\[Rho]^8 + 148303872*Ec^9*\[Rho]^8 - 
    17817600*Ec^10*\[Rho]^8 + 111285*\[Rho]^9 - 1780560*Ec*\[Rho]^9 + 
    12463920*Ec^2*\[Rho]^9 - 49855680*Ec^3*\[Rho]^9 + 
    125128800*Ec^4*\[Rho]^9 - 204569280*Ec^5*\[Rho]^9 + 
    219444480*Ec^6*\[Rho]^9 - 151349760*Ec^7*\[Rho]^9 + 
    62772480*Ec^8*\[Rho]^9 - 12487680*Ec^9*\[Rho]^9 - 6975*\[Rho]^10 + 
    111600*Ec*\[Rho]^10 - 781200*Ec^2*\[Rho]^10 + 3124800*Ec^3*\[Rho]^10 - 
    7812000*Ec^4*\[Rho]^10 + 12499200*Ec^5*\[Rho]^10 - 
    12499200*Ec^6*\[Rho]^10 + 7142400*Ec^7*\[Rho]^10 - 
    1785600*Ec^8*\[Rho]^10 - 3600*(1 - 2*Ec)^8*\[Rho]^3*
     (78 - 20*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    120*(-1 + 2*Ec)*\[Rho]*(-395 + 990*\[Rho] + 2913*\[Rho]^2 - 
      2160*\[Rho]^3 + 8745*\[Rho]^4 - 7800*\[Rho]^5 - 5455*\[Rho]^6 + 
      3162*\[Rho]^7 + 163840*Ec^12*(-5 + 3*\[Rho]^2) + 
      10240*Ec^11*(469 - 60*\[Rho] - 324*\[Rho]^2 + 75*\[Rho]^3) - 
      1024*Ec^10*(11955 - 3090*\[Rho] - 8520*\[Rho]^2 + 3623*\[Rho]^3) + 
      512*Ec^9*(34825 - 13230*\[Rho] - 23490*\[Rho]^2 + 18207*\[Rho]^3 - 
        1368*\[Rho]^4 + 1200*\[Rho]^5) - 256*Ec^8*(64015 - 31290*\[Rho] - 
        40170*\[Rho]^2 + 56629*\[Rho]^3 - 19155*\[Rho]^4 + 9606*\[Rho]^5 + 
        1425*\[Rho]^6) - 128*Ec^7*(-77570 + 46140*\[Rho] + 58353*\[Rho]^2 - 
        113895*\[Rho]^3 + 98601*\[Rho]^4 - 38919*\[Rho]^5 - 14650*\[Rho]^6 + 
        3162*\[Rho]^7) + 64*Ec^6*(-63910 + 47880*\[Rho] + 104391*\[Rho]^2 - 
        156781*\[Rho]^3 + 275079*\[Rho]^4 - 103965*\[Rho]^5 - 
        62650*\[Rho]^6 + 22134*\[Rho]^7) + 80*Ec^4*(-4550 + 8376*\[Rho] + 
        46209*\[Rho]^2 - 28355*\[Rho]^3 + 114738*\[Rho]^4 - 51459*\[Rho]^5 - 
        42655*\[Rho]^6 + 22134*\[Rho]^7) - 40*Ec^3*(-2993 + 7128*\[Rho] + 
        37215*\[Rho]^2 - 20486*\[Rho]^3 + 91899*\[Rho]^4 - 47562*\[Rho]^5 - 
        39283*\[Rho]^6 + 22134*\[Rho]^7) - 
      2*Ec*(-2765 + 6930*\[Rho] + 25071*\[Rho]^2 - 16320*\[Rho]^3 + 
        69315*\[Rho]^4 - 51900*\[Rho]^5 - 38185*\[Rho]^6 + 22134*\[Rho]^7) + 
      12*Ec^2*(-2765 + 6930*\[Rho] + 30531*\[Rho]^2 - 17720*\[Rho]^3 + 
        78765*\[Rho]^4 - 48750*\[Rho]^5 - 38185*\[Rho]^6 + 22134*\[Rho]^7) - 
      32*Ec^5*(-39050 + 43680*\[Rho] + 184143*\[Rho]^2 - 162901*\[Rho]^3 + 
        484185*\[Rho]^4 - 194727*\[Rho]^5 - 147750*\[Rho]^6 + 
        66402*\[Rho]^7))*Log[\[Rho]] - 3600*(1 - 2*Ec)^8*\[Rho]^3*
     (78 - 20*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]]^2 - 
    120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(-395 + 990*\[Rho] + 2913*\[Rho]^2 - 
      2160*\[Rho]^3 + 8745*\[Rho]^4 - 7800*\[Rho]^5 - 5455*\[Rho]^6 + 
      3162*\[Rho]^7 + 163840*Ec^12*(-5 + 3*\[Rho]^2) + 
      10240*Ec^11*(469 - 60*\[Rho] - 324*\[Rho]^2 + 75*\[Rho]^3) - 
      1024*Ec^10*(11955 - 3090*\[Rho] - 8520*\[Rho]^2 + 3623*\[Rho]^3) + 
      512*Ec^9*(34825 - 13230*\[Rho] - 23490*\[Rho]^2 + 18207*\[Rho]^3 - 
        1368*\[Rho]^4 + 1200*\[Rho]^5) - 256*Ec^8*(64015 - 31290*\[Rho] - 
        40170*\[Rho]^2 + 56629*\[Rho]^3 - 19155*\[Rho]^4 + 9606*\[Rho]^5 + 
        1425*\[Rho]^6) - 128*Ec^7*(-77570 + 46140*\[Rho] + 58353*\[Rho]^2 - 
        113895*\[Rho]^3 + 98601*\[Rho]^4 - 38919*\[Rho]^5 - 14650*\[Rho]^6 + 
        3162*\[Rho]^7) + 64*Ec^6*(-63910 + 47880*\[Rho] + 104391*\[Rho]^2 - 
        156781*\[Rho]^3 + 275079*\[Rho]^4 - 103965*\[Rho]^5 - 
        62650*\[Rho]^6 + 22134*\[Rho]^7) + 80*Ec^4*(-4550 + 8376*\[Rho] + 
        46209*\[Rho]^2 - 28355*\[Rho]^3 + 114738*\[Rho]^4 - 51459*\[Rho]^5 - 
        42655*\[Rho]^6 + 22134*\[Rho]^7) - 40*Ec^3*(-2993 + 7128*\[Rho] + 
        37215*\[Rho]^2 - 20486*\[Rho]^3 + 91899*\[Rho]^4 - 47562*\[Rho]^5 - 
        39283*\[Rho]^6 + 22134*\[Rho]^7) - 
      2*Ec*(-2765 + 6930*\[Rho] + 25071*\[Rho]^2 - 16320*\[Rho]^3 + 
        69315*\[Rho]^4 - 51900*\[Rho]^5 - 38185*\[Rho]^6 + 22134*\[Rho]^7) + 
      12*Ec^2*(-2765 + 6930*\[Rho] + 30531*\[Rho]^2 - 17720*\[Rho]^3 + 
        78765*\[Rho]^4 - 48750*\[Rho]^5 - 38185*\[Rho]^6 + 22134*\[Rho]^7) - 
      32*Ec^5*(-39050 + 43680*\[Rho] + 184143*\[Rho]^2 - 162901*\[Rho]^3 + 
        484185*\[Rho]^4 - 194727*\[Rho]^5 - 147750*\[Rho]^6 + 
        66402*\[Rho]^7) - 60*(-1 + 2*Ec)^7*\[Rho]^2*(78 - 20*\[Rho] + 
        135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]])))/
  (9000*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r4*(-4590 + 73440*Ec - 514080*Ec^2 + 2301120*Ec^3 - 9669600*Ec^4 + 
    45826560*Ec^5 - 192706560*Ec^6 + 596920320*Ec^7 - 1300769280*Ec^8 + 
    1974067200*Ec^9 - 2049269760*Ec^10 + 1391247360*Ec^11 - 557752320*Ec^12 + 
    100270080*Ec^13 + 31965*\[Rho] - 508740*Ec*\[Rho] + 3539580*Ec^2*\[Rho] - 
    15105200*Ec^3*\[Rho] + 53508760*Ec^4*\[Rho] - 203873280*Ec^5*\[Rho] + 
    751747840*Ec^6*\[Rho] - 2160404480*Ec^7*\[Rho] + 4431818880*Ec^8*\[Rho] - 
    6323758080*Ec^9*\[Rho] + 6125276160*Ec^10*\[Rho] - 
    3810570240*Ec^11*\[Rho] + 1301309440*Ec^12*\[Rho] - 
    78479360*Ec^13*\[Rho] - 102727680*Ec^14*\[Rho] + 28180480*Ec^15*\[Rho] + 
    163840*Ec^16*\[Rho] - 348420*\[Rho]^2 + 5725020*Ec*\[Rho]^2 - 
    41277540*Ec^2*\[Rho]^2 + 172461760*Ec^3*\[Rho]^2 - 
    473380200*Ec^4*\[Rho]^2 + 969687168*Ec^5*\[Rho]^2 - 
    1794310592*Ec^6*\[Rho]^2 + 3377627136*Ec^7*\[Rho]^2 - 
    5716956288*Ec^8*\[Rho]^2 + 7290399744*Ec^9*\[Rho]^2 - 
    6314916864*Ec^10*\[Rho]^2 + 3434840064*Ec^11*\[Rho]^2 - 
    1045870592*Ec^12*\[Rho]^2 + 156696576*Ec^13*\[Rho]^2 - 
    38289408*Ec^14*\[Rho]^2 + 20709376*Ec^15*\[Rho]^2 - 
    2457600*Ec^16*\[Rho]^2 + 802150*\[Rho]^3 - 12665140*Ec*\[Rho]^3 + 
    87424300*Ec^2*\[Rho]^3 - 343658480*Ec^3*\[Rho]^3 + 
    836381960*Ec^4*\[Rho]^3 - 1277886080*Ec^5*\[Rho]^3 + 
    1214046912*Ec^6*\[Rho]^3 - 941363712*Ec^7*\[Rho]^3 + 
    1622045184*Ec^8*\[Rho]^3 - 3491373056*Ec^9*\[Rho]^3 + 
    4864378880*Ec^10*\[Rho]^3 - 4262825984*Ec^11*\[Rho]^3 + 
    2382936064*Ec^12*\[Rho]^3 - 814071808*Ec^13*\[Rho]^3 + 
    136118272*Ec^14*\[Rho]^3 - 425730*\[Rho]^4 + 5845980*Ec*\[Rho]^4 - 
    33304260*Ec^2*\[Rho]^4 + 92743840*Ec^3*\[Rho]^4 - 
    80575400*Ec^4*\[Rho]^4 - 244690560*Ec^5*\[Rho]^4 + 
    708013440*Ec^6*\[Rho]^4 + 18896640*Ec^7*\[Rho]^4 - 
    3278330880*Ec^8*\[Rho]^4 + 7621355520*Ec^9*\[Rho]^4 - 
    9296885760*Ec^10*\[Rho]^4 + 6954577920*Ec^11*\[Rho]^4 - 
    3213916160*Ec^12*\[Rho]^4 + 832061440*Ec^13*\[Rho]^4 - 
    84787200*Ec^14*\[Rho]^4 + 327840*\[Rho]^5 - 6108540*Ec*\[Rho]^5 + 
    50636580*Ec^2*\[Rho]^5 - 244031120*Ec^3*\[Rho]^5 + 
    773583000*Ec^4*\[Rho]^5 - 1778373120*Ec^5*\[Rho]^5 + 
    3284524800*Ec^6*\[Rho]^5 - 5286455040*Ec^7*\[Rho]^5 + 
    7421468160*Ec^8*\[Rho]^5 - 8469642240*Ec^9*\[Rho]^5 + 
    7221335040*Ec^10*\[Rho]^5 - 4202741760*Ec^11*\[Rho]^5 + 
    1452697600*Ec^12*\[Rho]^5 - 215777280*Ec^13*\[Rho]^5 - 1364090*\[Rho]^6 + 
    23116340*Ec*\[Rho]^6 - 171817580*Ec^2*\[Rho]^6 + 
    748900800*Ec^3*\[Rho]^6 - 2145975960*Ec^4*\[Rho]^6 + 
    4279397760*Ec^5*\[Rho]^6 - 6138567360*Ec^6*\[Rho]^6 + 
    6536136960*Ec^7*\[Rho]^6 - 5467157760*Ec^8*\[Rho]^6 + 
    3893278720*Ec^9*\[Rho]^6 - 2341857280*Ec^10*\[Rho]^6 + 
    976691200*Ec^11*\[Rho]^6 - 189757440*Ec^12*\[Rho]^6 + 1258170*\[Rho]^7 - 
    19337820*Ec*\[Rho]^7 + 129021540*Ec^2*\[Rho]^7 - 
    500354960*Ec^3*\[Rho]^7 + 1245551800*Ec^4*\[Rho]^7 - 
    2053400448*Ec^5*\[Rho]^7 + 2218517312*Ec^6*\[Rho]^7 - 
    1505790976*Ec^7*\[Rho]^7 + 634743168*Ec^8*\[Rho]^7 - 
    249979904*Ec^9*\[Rho]^7 + 154283008*Ec^10*\[Rho]^7 - 
    54743040*Ec^11*\[Rho]^7 - 188400*\[Rho]^8 + 2437140*Ec*\[Rho]^8 - 
    12441900*Ec^2*\[Rho]^8 + 28571680*Ec^3*\[Rho]^8 - 6810360*Ec^4*\[Rho]^8 - 
    129221760*Ec^5*\[Rho]^8 + 351845888*Ec^6*\[Rho]^8 - 
    460098048*Ec^7*\[Rho]^8 + 328619136*Ec^8*\[Rho]^8 - 
    116286464*Ec^9*\[Rho]^8 + 13363200*Ec^10*\[Rho]^8 - 95645*\[Rho]^9 + 
    1530320*Ec*\[Rho]^9 - 10712240*Ec^2*\[Rho]^9 + 42848960*Ec^3*\[Rho]^9 - 
    107817200*Ec^4*\[Rho]^9 + 177224960*Ec^5*\[Rho]^9 - 
    191394560*Ec^6*\[Rho]^9 + 132811520*Ec^7*\[Rho]^9 - 
    55208960*Ec^8*\[Rho]^9 + 10920960*Ec^9*\[Rho]^9 + 6750*\[Rho]^10 - 
    108000*Ec*\[Rho]^10 + 756000*Ec^2*\[Rho]^10 - 3024000*Ec^3*\[Rho]^10 + 
    7560000*Ec^4*\[Rho]^10 - 12096000*Ec^5*\[Rho]^10 + 
    12096000*Ec^6*\[Rho]^10 - 6912000*Ec^7*\[Rho]^10 + 
    1728000*Ec^8*\[Rho]^10 + 1800*(1 - 2*Ec)^8*\[Rho]^3*
     (17 - 15*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    30*(-1 + 2*Ec)*\[Rho]*(-45 - 2505*\[Rho] - 2821*\[Rho]^2 + 
      16095*\[Rho]^3 + 14385*\[Rho]^4 - 21515*\[Rho]^5 - 13215*\[Rho]^6 + 
      9621*\[Rho]^7 + 163840*Ec^12*(1 + 6*\[Rho]^2) + 
      10240*Ec^11*(-69 - 5*\[Rho] - 384*\[Rho]^2 + 150*\[Rho]^3) - 
      1024*Ec^10*(-1275 - 395*\[Rho] - 4340*\[Rho]^2 + 6054*\[Rho]^3) + 
      512*Ec^9*(-2625 - 2065*\[Rho] + 6130*\[Rho]^2 + 23686*\[Rho]^3 - 
        3864*\[Rho]^4 + 3150*\[Rho]^5) - 256*Ec^8*(-3255 - 5495*\[Rho] + 
        49890*\[Rho]^2 + 57342*\[Rho]^3 - 44840*\[Rho]^4 + 27138*\[Rho]^5 + 
        3600*\[Rho]^6) + Ec*(630 + 35070*\[Rho] + 35414*\[Rho]^2 - 
        221730*\[Rho]^3 - 233790*\[Rho]^4 + 290410*\[Rho]^5 + 
        185010*\[Rho]^6 - 134694*\[Rho]^7) - 
      128*Ec^7*(2370 + 6070*\[Rho] - 109521*\[Rho]^2 - 76335*\[Rho]^3 + 
        213448*\[Rho]^4 - 115952*\[Rho]^5 - 36525*\[Rho]^6 + 9621*\[Rho]^7) + 
      64*Ec^6*(630 - 9310*\[Rho] - 129687*\[Rho]^2 + 8287*\[Rho]^3 + 
        567992*\[Rho]^4 - 315800*\[Rho]^5 - 154875*\[Rho]^6 + 
        67347*\[Rho]^7) + 80*Ec^4*(-330 - 17222*\[Rho] - 15573*\[Rho]^2 + 
        100275*\[Rho]^3 + 216194*\[Rho]^4 - 154412*\[Rho]^5 - 
        104535*\[Rho]^6 + 67347*\[Rho]^7) - 
      40*Ec^3*(-319 - 17491*\[Rho] - 13515*\[Rho]^2 + 105937*\[Rho]^3 + 
        164767*\[Rho]^4 - 139961*\[Rho]^5 - 96069*\[Rho]^6 + 
        67347*\[Rho]^7) + 12*Ec^2*(-315 - 17535*\[Rho] - 15327*\[Rho]^2 + 
        108765*\[Rho]^3 + 135795*\[Rho]^4 - 138905*\[Rho]^5 - 
        92505*\[Rho]^6 + 67347*\[Rho]^7) - 32*Ec^5*(-870 - 47810*\[Rho] - 
        102651*\[Rho]^2 + 248877*\[Rho]^3 + 957530*\[Rho]^4 - 
        589836*\[Rho]^5 - 363225*\[Rho]^6 + 202041*\[Rho]^7))*Log[\[Rho]] + 
    1800*(1 - 2*Ec)^8*\[Rho]^3*(17 - 15*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*
     Log[\[Rho]]^2 + 30*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-45 - 2505*\[Rho] - 2821*\[Rho]^2 + 16095*\[Rho]^3 + 14385*\[Rho]^4 - 
      21515*\[Rho]^5 - 13215*\[Rho]^6 + 9621*\[Rho]^7 + 
      163840*Ec^12*(1 + 6*\[Rho]^2) + 10240*Ec^11*(-69 - 5*\[Rho] - 
        384*\[Rho]^2 + 150*\[Rho]^3) - 1024*Ec^10*(-1275 - 395*\[Rho] - 
        4340*\[Rho]^2 + 6054*\[Rho]^3) + 512*Ec^9*(-2625 - 2065*\[Rho] + 
        6130*\[Rho]^2 + 23686*\[Rho]^3 - 3864*\[Rho]^4 + 3150*\[Rho]^5) - 
      256*Ec^8*(-3255 - 5495*\[Rho] + 49890*\[Rho]^2 + 57342*\[Rho]^3 - 
        44840*\[Rho]^4 + 27138*\[Rho]^5 + 3600*\[Rho]^6) + 
      Ec*(630 + 35070*\[Rho] + 35414*\[Rho]^2 - 221730*\[Rho]^3 - 
        233790*\[Rho]^4 + 290410*\[Rho]^5 + 185010*\[Rho]^6 - 
        134694*\[Rho]^7) - 128*Ec^7*(2370 + 6070*\[Rho] - 109521*\[Rho]^2 - 
        76335*\[Rho]^3 + 213448*\[Rho]^4 - 115952*\[Rho]^5 - 36525*\[Rho]^6 + 
        9621*\[Rho]^7) + 64*Ec^6*(630 - 9310*\[Rho] - 129687*\[Rho]^2 + 
        8287*\[Rho]^3 + 567992*\[Rho]^4 - 315800*\[Rho]^5 - 154875*\[Rho]^6 + 
        67347*\[Rho]^7) + 80*Ec^4*(-330 - 17222*\[Rho] - 15573*\[Rho]^2 + 
        100275*\[Rho]^3 + 216194*\[Rho]^4 - 154412*\[Rho]^5 - 
        104535*\[Rho]^6 + 67347*\[Rho]^7) - 
      40*Ec^3*(-319 - 17491*\[Rho] - 13515*\[Rho]^2 + 105937*\[Rho]^3 + 
        164767*\[Rho]^4 - 139961*\[Rho]^5 - 96069*\[Rho]^6 + 
        67347*\[Rho]^7) + 12*Ec^2*(-315 - 17535*\[Rho] - 15327*\[Rho]^2 + 
        108765*\[Rho]^3 + 135795*\[Rho]^4 - 138905*\[Rho]^5 - 
        92505*\[Rho]^6 + 67347*\[Rho]^7) - 32*Ec^5*(-870 - 47810*\[Rho] - 
        102651*\[Rho]^2 + 248877*\[Rho]^3 + 957530*\[Rho]^4 - 
        589836*\[Rho]^5 - 363225*\[Rho]^6 + 202041*\[Rho]^7) - 
      120*(-1 + 2*Ec)^7*\[Rho]^2*(17 - 15*\[Rho] + 135*\[Rho]^2 + 
        45*\[Rho]^3)*Log[\[Rho]])))/(4500*(1 - 2*Ec)^4*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r5*(-8640 + 138240*Ec - 967680*Ec^2 + 4331520*Ec^3 - 18201600*Ec^4 + 
    86261760*Ec^5 - 362741760*Ec^6 + 1123614720*Ec^7 - 2448506880*Ec^8 + 
    3715891200*Ec^9 - 3857448960*Ec^10 + 2618818560*Ec^11 - 
    1049886720*Ec^12 + 188743680*Ec^13 - 130785*\[Rho] + 2272560*Ec*\[Rho] - 
    17347920*Ec^2*\[Rho] + 78030400*Ec^3*\[Rho] - 248289440*Ec^4*\[Rho] + 
    711064320*Ec^5*\[Rho] - 2168572160*Ec^6*\[Rho] + 6198891520*Ec^7*\[Rho] - 
    13822571520*Ec^8*\[Rho] + 22159134720*Ec^9*\[Rho] - 
    24687882240*Ec^10*\[Rho] + 18515804160*Ec^11*\[Rho] - 
    8958402560*Ec^12*\[Rho] + 2769879040*Ec^13*\[Rho] - 
    724500480*Ec^14*\[Rho] + 234618880*Ec^15*\[Rho] - 41615360*Ec^16*\[Rho] + 
    936805*\[Rho]^2 - 15668080*Ec*\[Rho]^2 + 115110160*Ec^2*\[Rho]^2 - 
    489503040*Ec^3*\[Rho]^2 + 1356264800*Ec^4*\[Rho]^2 - 
    2737210112*Ec^5*\[Rho]^2 + 4832192768*Ec^6*\[Rho]^2 - 
    8777401344*Ec^7*\[Rho]^2 + 14959460352*Ec^8*\[Rho]^2 - 
    19574706176*Ec^9*\[Rho]^2 + 17402556416*Ec^10*\[Rho]^2 - 
    9826451456*Ec^11*\[Rho]^2 + 3532627968*Ec^12*\[Rho]^2 - 
    1119944704*Ec^13*\[Rho]^2 + 425132032*Ec^14*\[Rho]^2 - 
    86769664*Ec^15*\[Rho]^2 + 4915200*Ec^16*\[Rho]^2 - 1215400*\[Rho]^3 + 
    18058960*Ec*\[Rho]^3 - 114218800*Ec^2*\[Rho]^3 + 
    397718720*Ec^3*\[Rho]^3 - 825177440*Ec^4*\[Rho]^3 + 
    1079202560*Ec^5*\[Rho]^3 - 1206499968*Ec^6*\[Rho]^3 + 
    2025643008*Ec^7*\[Rho]^3 - 3110716416*Ec^8*\[Rho]^3 + 
    1551294464*Ec^9*\[Rho]^3 + 3217408000*Ec^10*\[Rho]^3 - 
    6261735424*Ec^11*\[Rho]^3 + 4532609024*Ec^12*\[Rho]^3 - 
    1473118208*Ec^13*\[Rho]^3 + 173637632*Ec^14*\[Rho]^3 - 435480*\[Rho]^4 + 
    9306480*Ec*\[Rho]^4 - 83567760*Ec^2*\[Rho]^4 + 411787840*Ec^3*\[Rho]^4 - 
    1226679200*Ec^4*\[Rho]^4 + 2283528960*Ec^5*\[Rho]^4 - 
    2721552000*Ec^6*\[Rho]^4 + 2769484800*Ec^7*\[Rho]^4 - 
    5106938880*Ec^8*\[Rho]^4 + 10821550080*Ec^9*\[Rho]^4 - 
    14635008000*Ec^10*\[Rho]^4 + 11383603200*Ec^11*\[Rho]^4 - 
    4787118080*Ec^12*\[Rho]^4 + 936509440*Ec^13*\[Rho]^4 - 
    54558720*Ec^14*\[Rho]^4 + 2558890*\[Rho]^5 - 42739840*Ec*\[Rho]^5 + 
    315503680*Ec^2*\[Rho]^5 - 1358235520*Ec^3*\[Rho]^5 + 
    3784848000*Ec^4*\[Rho]^5 - 7181003520*Ec^5*\[Rho]^5 + 
    9700704000*Ec^6*\[Rho]^5 - 10412912640*Ec^7*\[Rho]^5 + 
    10978997760*Ec^8*\[Rho]^5 - 11805962240*Ec^9*\[Rho]^5 + 
    10038333440*Ec^10*\[Rho]^5 - 5418844160*Ec^11*\[Rho]^5 + 
    1558937600*Ec^12*\[Rho]^5 - 169082880*Ec^13*\[Rho]^5 - 2863090*\[Rho]^6 + 
    45687040*Ec*\[Rho]^6 - 318182080*Ec^2*\[Rho]^6 + 
    1291363200*Ec^3*\[Rho]^6 - 3366149760*Ec^4*\[Rho]^6 + 
    5792060160*Ec^5*\[Rho]^6 - 6616162560*Ec^6*\[Rho]^6 + 
    5313116160*Ec^7*\[Rho]^6 - 3866088960*Ec^8*\[Rho]^6 + 
    3290501120*Ec^9*\[Rho]^6 - 2466836480*Ec^10*\[Rho]^6 + 
    1074790400*Ec^11*\[Rho]^6 - 182845440*Ec^12*\[Rho]^6 + 1105320*\[Rho]^7 - 
    15624720*Ec*\[Rho]^7 + 92889840*Ec^2*\[Rho]^7 - 310132160*Ec^3*\[Rho]^7 + 
    602840800*Ec^4*\[Rho]^7 - 550733568*Ec^5*\[Rho]^7 - 
    156965248*Ec^6*\[Rho]^7 + 884962304*Ec^7*\[Rho]^7 - 
    777795072*Ec^8*\[Rho]^7 + 137814016*Ec^9*\[Rho]^7 + 
    151103488*Ec^10*\[Rho]^7 - 64880640*Ec^11*\[Rho]^7 + 189400*\[Rho]^8 - 
    3622960*Ec*\[Rho]^8 + 30101200*Ec^2*\[Rho]^8 - 142387520*Ec^3*\[Rho]^8 + 
    427755040*Ec^4*\[Rho]^8 - 859974400*Ec^5*\[Rho]^8 + 
    1172682368*Ec^6*\[Rho]^8 - 1058311168*Ec^7*\[Rho]^8 + 
    588238336*Ec^8*\[Rho]^8 - 170205184*Ec^9*\[Rho]^8 + 
    14592000*Ec^10*\[Rho]^8 - 147145*\[Rho]^9 + 2354320*Ec*\[Rho]^9 - 
    16480240*Ec^2*\[Rho]^9 + 65920960*Ec^3*\[Rho]^9 - 
    166026400*Ec^4*\[Rho]^9 + 273591040*Ec^5*\[Rho]^9 - 
    295409920*Ec^6*\[Rho]^9 + 202101760*Ec^7*\[Rho]^9 - 
    80661760*Ec^8*\[Rho]^9 + 14745600*Ec^9*\[Rho]^9 + 10125*\[Rho]^10 - 
    162000*Ec*\[Rho]^10 + 1134000*Ec^2*\[Rho]^10 - 4536000*Ec^3*\[Rho]^10 + 
    11340000*Ec^4*\[Rho]^10 - 18144000*Ec^5*\[Rho]^10 + 
    18144000*Ec^6*\[Rho]^10 - 10368000*Ec^7*\[Rho]^10 + 
    2592000*Ec^8*\[Rho]^10 + 3600*(1 - 2*Ec)^8*\[Rho]^3*
     (76 + 20*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    120*(-1 + 2*Ec)*\[Rho]*(-750 + 2830*\[Rho] + 5781*\[Rho]^2 - 
      9745*\[Rho]^3 + 7490*\[Rho]^4 + 510*\[Rho]^5 - 8585*\[Rho]^6 + 
      2469*\[Rho]^7 + 327680*Ec^12*(-7 + 3*\[Rho]^2) + 
      20480*Ec^11*(621 - 65*\[Rho] - 129*\[Rho]^2 + 30*\[Rho]^3) - 
      2048*Ec^10*(15135 - 3115*\[Rho] - 195*\[Rho]^2 + 818*\[Rho]^3) + 
      512*Ec^9*(85050 - 25410*\[Rho] + 14670*\[Rho]^2 + 1844*\[Rho]^3 - 
        2061*\[Rho]^4 + 255*\[Rho]^5) - 256*Ec^8*(151830 - 58030*\[Rho] + 
        51810*\[Rho]^2 - 7572*\[Rho]^3 - 19915*\[Rho]^4 + 1257*\[Rho]^5 + 
        480*\[Rho]^6) - 128*Ec^7*(-179460 + 84380*\[Rho] - 72789*\[Rho]^2 + 
        17955*\[Rho]^3 + 89692*\[Rho]^4 + 462*\[Rho]^5 - 11795*\[Rho]^6 + 
        2469*\[Rho]^7) + 64*Ec^6*(-144060 + 92260*\[Rho] + 717*\[Rho]^2 - 
        27707*\[Rho]^3 + 252648*\[Rho]^4 + 14910*\[Rho]^5 - 69125*\[Rho]^6 + 
        17283*\[Rho]^7) + 80*Ec^4*(-9180 + 22292*\[Rho] + 61173*\[Rho]^2 - 
        62475*\[Rho]^3 + 110571*\[Rho]^4 + 12477*\[Rho]^5 - 62825*\[Rho]^6 + 
        17283*\[Rho]^7) - 40*Ec^3*(-5746 + 20146*\[Rho] + 56235*\[Rho]^2 - 
        64367*\[Rho]^3 + 85288*\[Rho]^4 + 11376*\[Rho]^5 - 61151*\[Rho]^6 + 
        17283*\[Rho]^7) - 2*Ec*(-5250 + 19810*\[Rho] + 45027*\[Rho]^2 - 
        67015*\[Rho]^3 + 60530*\[Rho]^4 + 6270*\[Rho]^5 - 60095*\[Rho]^6 + 
        17283*\[Rho]^7) + 12*Ec^2*(-5250 + 19810*\[Rho] + 50347*\[Rho]^2 - 
        65615*\[Rho]^3 + 69980*\[Rho]^4 + 9420*\[Rho]^5 - 60095*\[Rho]^6 + 
        17283*\[Rho]^7) - 32*Ec^5*(-84420 + 99260*\[Rho] + 172191*\[Rho]^2 - 
        167697*\[Rho]^3 + 464125*\[Rho]^4 + 42171*\[Rho]^5 - 
        194235*\[Rho]^6 + 51849*\[Rho]^7))*Log[\[Rho]] + 
    3600*(1 - 2*Ec)^8*\[Rho]^3*(76 + 20*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*
     Log[\[Rho]]^2 + 120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-750 + 2830*\[Rho] + 5781*\[Rho]^2 - 9745*\[Rho]^3 + 7490*\[Rho]^4 + 
      510*\[Rho]^5 - 8585*\[Rho]^6 + 2469*\[Rho]^7 + 
      327680*Ec^12*(-7 + 3*\[Rho]^2) + 20480*Ec^11*(621 - 65*\[Rho] - 
        129*\[Rho]^2 + 30*\[Rho]^3) - 2048*Ec^10*(15135 - 3115*\[Rho] - 
        195*\[Rho]^2 + 818*\[Rho]^3) + 512*Ec^9*(85050 - 25410*\[Rho] + 
        14670*\[Rho]^2 + 1844*\[Rho]^3 - 2061*\[Rho]^4 + 255*\[Rho]^5) - 
      256*Ec^8*(151830 - 58030*\[Rho] + 51810*\[Rho]^2 - 7572*\[Rho]^3 - 
        19915*\[Rho]^4 + 1257*\[Rho]^5 + 480*\[Rho]^6) - 
      128*Ec^7*(-179460 + 84380*\[Rho] - 72789*\[Rho]^2 + 17955*\[Rho]^3 + 
        89692*\[Rho]^4 + 462*\[Rho]^5 - 11795*\[Rho]^6 + 2469*\[Rho]^7) + 
      64*Ec^6*(-144060 + 92260*\[Rho] + 717*\[Rho]^2 - 27707*\[Rho]^3 + 
        252648*\[Rho]^4 + 14910*\[Rho]^5 - 69125*\[Rho]^6 + 17283*\[Rho]^7) + 
      80*Ec^4*(-9180 + 22292*\[Rho] + 61173*\[Rho]^2 - 62475*\[Rho]^3 + 
        110571*\[Rho]^4 + 12477*\[Rho]^5 - 62825*\[Rho]^6 + 17283*\[Rho]^7) - 
      40*Ec^3*(-5746 + 20146*\[Rho] + 56235*\[Rho]^2 - 64367*\[Rho]^3 + 
        85288*\[Rho]^4 + 11376*\[Rho]^5 - 61151*\[Rho]^6 + 17283*\[Rho]^7) - 
      2*Ec*(-5250 + 19810*\[Rho] + 45027*\[Rho]^2 - 67015*\[Rho]^3 + 
        60530*\[Rho]^4 + 6270*\[Rho]^5 - 60095*\[Rho]^6 + 17283*\[Rho]^7) + 
      12*Ec^2*(-5250 + 19810*\[Rho] + 50347*\[Rho]^2 - 65615*\[Rho]^3 + 
        69980*\[Rho]^4 + 9420*\[Rho]^5 - 60095*\[Rho]^6 + 17283*\[Rho]^7) - 
      32*Ec^5*(-84420 + 99260*\[Rho] + 172191*\[Rho]^2 - 167697*\[Rho]^3 + 
        464125*\[Rho]^4 + 42171*\[Rho]^5 - 194235*\[Rho]^6 + 
        51849*\[Rho]^7) - 60*(-1 + 2*Ec)^7*\[Rho]^2*(76 + 20*\[Rho] + 
        135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]])))/
  (36000*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r7*(-2160 + 34560*Ec - 241920*Ec^2 + 1082880*Ec^3 - 4550400*Ec^4 + 
    21565440*Ec^5 - 90685440*Ec^6 + 280903680*Ec^7 - 612126720*Ec^8 + 
    928972800*Ec^9 - 964362240*Ec^10 + 654704640*Ec^11 - 262471680*Ec^12 + 
    47185920*Ec^13 + 146335*\[Rho] - 2545360*Ec*\[Rho] + 
    19449520*Ec^2*\[Rho] - 87819200*Ec^3*\[Rho] + 282646240*Ec^4*\[Rho] - 
    821976320*Ec^5*\[Rho] + 2502600960*Ec^6*\[Rho] - 7003601920*Ec^7*\[Rho] + 
    15173790720*Ec^8*\[Rho] - 23551569920*Ec^9*\[Rho] + 
    25274224640*Ec^10*\[Rho] - 18034933760*Ec^11*\[Rho] + 
    7950376960*Ec^12*\[Rho] - 1783562240*Ec^13*\[Rho] - 
    16056320*Ec^14*\[Rho] + 145489920*Ec^15*\[Rho] - 46858240*Ec^16*\[Rho] - 
    1286955*\[Rho]^2 + 21966480*Ec*\[Rho]^2 - 164766960*Ec^2*\[Rho]^2 + 
    712853440*Ec^3*\[Rho]^2 - 1976407200*Ec^4*\[Rho]^2 + 
    3781178112*Ec^5*\[Rho]^2 - 5646925568*Ec^6*\[Rho]^2 + 
    8103250944*Ec^7*\[Rho]^2 - 11908657152*Ec^8*\[Rho]^2 + 
    14530277376*Ec^9*\[Rho]^2 - 11923132416*Ec^10*\[Rho]^2 + 
    5647712256*Ec^11*\[Rho]^2 - 1285971968*Ec^12*\[Rho]^2 + 
    169672704*Ec^13*\[Rho]^2 - 35192832*Ec^14*\[Rho]^2 - 
    31195136*Ec^15*\[Rho]^2 + 4915200*Ec^16*\[Rho]^2 + 539800*\[Rho]^3 - 
    6944560*Ec*\[Rho]^3 + 33403600*Ec^2*\[Rho]^3 - 46944320*Ec^3*\[Rho]^3 - 
    231432160*Ec^4*\[Rho]^3 + 1433539840*Ec^5*\[Rho]^3 - 
    4034735232*Ec^6*\[Rho]^3 + 7584187392*Ec^7*\[Rho]^3 - 
    10647696384*Ec^8*\[Rho]^3 + 11085684736*Ec^9*\[Rho]^3 - 
    7257702400*Ec^10*\[Rho]^3 + 1206452224*Ec^11*\[Rho]^3 + 
    2109054976*Ec^12*\[Rho]^3 - 1525153792*Ec^13*\[Rho]^3 + 
    293306368*Ec^14*\[Rho]^3 + 2466280*\[Rho]^4 - 41163280*Ec*\[Rho]^4 + 
    303205360*Ec^2*\[Rho]^4 - 1298082240*Ec^3*\[Rho]^4 + 
    3575516000*Ec^4*\[Rho]^4 - 6669269760*Ec^5*\[Rho]^4 + 
    8844451200*Ec^6*\[Rho]^4 - 9140044800*Ec^7*\[Rho]^4 + 
    8355118080*Ec^8*\[Rho]^4 - 6753812480*Ec^9*\[Rho]^4 + 
    4134502400*Ec^10*\[Rho]^4 - 2008678400*Ec^11*\[Rho]^4 + 
    1285447680*Ec^12*\[Rho]^4 - 808714240*Ec^13*\[Rho]^4 + 
    216760320*Ec^14*\[Rho]^4 - 762390*\[Rho]^5 + 7827840*Ec*\[Rho]^5 - 
    17887680*Ec^2*\[Rho]^5 - 145412480*Ec^3*\[Rho]^5 + 
    1250592000*Ec^4*\[Rho]^5 - 4467866880*Ec^5*\[Rho]^5 + 
    9100550400*Ec^6*\[Rho]^5 - 10845788160*Ec^7*\[Rho]^5 + 
    6133501440*Ec^8*\[Rho]^5 + 1936650240*Ec^9*\[Rho]^5 - 
    6662000640*Ec^10*\[Rho]^5 + 5808783360*Ec^11*\[Rho]^5 - 
    2650112000*Ec^12*\[Rho]^5 + 552468480*Ec^13*\[Rho]^5 - 1172210*\[Rho]^6 + 
    19285760*Ec*\[Rho]^6 - 138595520*Ec^2*\[Rho]^6 + 
    571305600*Ec^3*\[Rho]^6 - 1406759040*Ec^4*\[Rho]^6 + 
    1829418240*Ec^5*\[Rho]^6 - 188432640*Ec^6*\[Rho]^6 - 
    3664680960*Ec^7*\[Rho]^6 + 7045839360*Ec^8*\[Rho]^6 - 
    7330795520*Ec^9*\[Rho]^6 + 4937338880*Ec^10*\[Rho]^6 - 
    2151219200*Ec^11*\[Rho]^6 + 477757440*Ec^12*\[Rho]^6 - 1056920*\[Rho]^7 + 
    18126320*Ec*\[Rho]^7 - 136609040*Ec^2*\[Rho]^7 + 
    624253760*Ec^3*\[Rho]^7 - 1928522400*Ec^4*\[Rho]^7 + 
    4052634368*Ec^5*\[Rho]^7 - 5644026752*Ec^6*\[Rho]^7 + 
    5052189696*Ec^7*\[Rho]^7 - 2839612928*Ec^8*\[Rho]^7 + 
    1094467584*Ec^9*\[Rho]^7 - 423589888*Ec^10*\[Rho]^7 + 
    131235840*Ec^11*\[Rho]^7 + 952200*\[Rho]^8 - 13771440*Ec*\[Rho]^8 + 
    84690000*Ec^2*\[Rho]^8 - 285442880*Ec^3*\[Rho]^8 + 
    557974560*Ec^4*\[Rho]^8 - 576748800*Ec^5*\[Rho]^8 + 
    107580032*Ec^6*\[Rho]^8 + 455943168*Ec^7*\[Rho]^8 - 
    531534336*Ec^8*\[Rho]^8 + 234717184*Ec^9*\[Rho]^8 - 
    34560000*Ec^10*\[Rho]^8 + 191095*\[Rho]^9 - 3057520*Ec*\[Rho]^9 + 
    21402640*Ec^2*\[Rho]^9 - 85610560*Ec^3*\[Rho]^9 + 
    215221600*Ec^4*\[Rho]^9 - 354307840*Ec^5*\[Rho]^9 + 
    386840320*Ec^6*\[Rho]^9 - 276136960*Ec^7*\[Rho]^9 + 
    120943360*Ec^8*\[Rho]^9 - 25804800*Ec^9*\[Rho]^9 - 15075*\[Rho]^10 + 
    241200*Ec*\[Rho]^10 - 1688400*Ec^2*\[Rho]^10 + 6753600*Ec^3*\[Rho]^10 - 
    16884000*Ec^4*\[Rho]^10 + 27014400*Ec^5*\[Rho]^10 - 
    27014400*Ec^6*\[Rho]^10 + 15436800*Ec^7*\[Rho]^10 - 
    3859200*Ec^8*\[Rho]^10 + 3600*(1 - 2*Ec)^8*\[Rho]^3*
     (-116 + 100*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    120*(-1 + 2*Ec)*\[Rho]*(850 - 5730*\[Rho] - 7051*\[Rho]^2 + 
      7095*\[Rho]^3 + 18210*\[Rho]^4 - 2210*\[Rho]^5 - 5065*\[Rho]^6 - 
      6099*\[Rho]^7 + 327680*Ec^12*(7 + 3*\[Rho]^2) + 
      20480*Ec^11*(-631 + 95*\[Rho] - 117*\[Rho]^2 + 30*\[Rho]^3) - 
      2048*Ec^10*(-15585 + 4565*\[Rho] + 5*\[Rho]^2 + 1282*\[Rho]^3) - 
      512*Ec^9*(88550 - 37310*\[Rho] - 12130*\[Rho]^2 - 8956*\[Rho]^3 + 
        2289*\[Rho]^4 + 2505*\[Rho]^5) + 256*Ec^8*(159530 - 85330*\[Rho] - 
        41190*\[Rho]^2 - 15772*\[Rho]^3 + 23735*\[Rho]^4 + 27207*\[Rho]^5 + 
        2280*\[Rho]^6) + 128*Ec^7*(-190060 + 125780*\[Rho] + 93501*\[Rho]^2 - 
        195*\[Rho]^3 - 116908*\[Rho]^4 - 114238*\[Rho]^5 - 9845*\[Rho]^6 + 
        6099*\[Rho]^7) - 64*Ec^6*(-153860 + 146860*\[Rho] + 197547*\[Rho]^2 - 
        87957*\[Rho]^3 - 355352*\[Rho]^4 - 246190*\[Rho]^5 - 5075*\[Rho]^6 + 
        42693*\[Rho]^7) - 80*Ec^4*(-10180 + 43772*\[Rho] + 89583*\[Rho]^2 - 
        78085*\[Rho]^3 - 186239*\[Rho]^4 - 31813*\[Rho]^5 + 27265*\[Rho]^6 + 
        42693*\[Rho]^7) + 40*Ec^3*(-6486 + 40606*\[Rho] + 74685*\[Rho]^2 - 
        70217*\[Rho]^3 - 160192*\[Rho]^4 - 1984*\[Rho]^5 + 33319*\[Rho]^6 + 
        42693*\[Rho]^7) - 12*Ec^2*(-5950 + 40110*\[Rho] + 64437*\[Rho]^2 - 
        62665*\[Rho]^3 - 145020*\[Rho]^4 + 9620*\[Rho]^5 + 35455*\[Rho]^6 + 
        42693*\[Rho]^7) + 2*Ec*(-5950 + 40110*\[Rho] + 56317*\[Rho]^2 - 
        55665*\[Rho]^3 - 135570*\[Rho]^4 + 12770*\[Rho]^5 + 35455*\[Rho]^6 + 
        42693*\[Rho]^7) + 32*Ec^5*(-91420 + 179060*\[Rho] + 352581*\[Rho]^2 - 
        257447*\[Rho]^3 - 707825*\[Rho]^4 - 286779*\[Rho]^5 + 
        48915*\[Rho]^6 + 128079*\[Rho]^7))*Log[\[Rho]] + 
    3600*(1 - 2*Ec)^8*\[Rho]^3*(-116 + 100*\[Rho] + 135*\[Rho]^2 + 
      45*\[Rho]^3)*Log[\[Rho]]^2 + 120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (850 - 5730*\[Rho] - 7051*\[Rho]^2 + 7095*\[Rho]^3 + 18210*\[Rho]^4 - 
      2210*\[Rho]^5 - 5065*\[Rho]^6 - 6099*\[Rho]^7 + 
      327680*Ec^12*(7 + 3*\[Rho]^2) + 20480*Ec^11*(-631 + 95*\[Rho] - 
        117*\[Rho]^2 + 30*\[Rho]^3) - 2048*Ec^10*(-15585 + 4565*\[Rho] + 
        5*\[Rho]^2 + 1282*\[Rho]^3) - 512*Ec^9*(88550 - 37310*\[Rho] - 
        12130*\[Rho]^2 - 8956*\[Rho]^3 + 2289*\[Rho]^4 + 2505*\[Rho]^5) + 
      256*Ec^8*(159530 - 85330*\[Rho] - 41190*\[Rho]^2 - 15772*\[Rho]^3 + 
        23735*\[Rho]^4 + 27207*\[Rho]^5 + 2280*\[Rho]^6) + 
      128*Ec^7*(-190060 + 125780*\[Rho] + 93501*\[Rho]^2 - 195*\[Rho]^3 - 
        116908*\[Rho]^4 - 114238*\[Rho]^5 - 9845*\[Rho]^6 + 6099*\[Rho]^7) - 
      64*Ec^6*(-153860 + 146860*\[Rho] + 197547*\[Rho]^2 - 87957*\[Rho]^3 - 
        355352*\[Rho]^4 - 246190*\[Rho]^5 - 5075*\[Rho]^6 + 42693*\[Rho]^7) - 
      80*Ec^4*(-10180 + 43772*\[Rho] + 89583*\[Rho]^2 - 78085*\[Rho]^3 - 
        186239*\[Rho]^4 - 31813*\[Rho]^5 + 27265*\[Rho]^6 + 42693*\[Rho]^7) + 
      40*Ec^3*(-6486 + 40606*\[Rho] + 74685*\[Rho]^2 - 70217*\[Rho]^3 - 
        160192*\[Rho]^4 - 1984*\[Rho]^5 + 33319*\[Rho]^6 + 42693*\[Rho]^7) - 
      12*Ec^2*(-5950 + 40110*\[Rho] + 64437*\[Rho]^2 - 62665*\[Rho]^3 - 
        145020*\[Rho]^4 + 9620*\[Rho]^5 + 35455*\[Rho]^6 + 42693*\[Rho]^7) + 
      2*Ec*(-5950 + 40110*\[Rho] + 56317*\[Rho]^2 - 55665*\[Rho]^3 - 
        135570*\[Rho]^4 + 12770*\[Rho]^5 + 35455*\[Rho]^6 + 42693*\[Rho]^7) + 
      32*Ec^5*(-91420 + 179060*\[Rho] + 352581*\[Rho]^2 - 257447*\[Rho]^3 - 
        707825*\[Rho]^4 - 286779*\[Rho]^5 + 48915*\[Rho]^6 + 
        128079*\[Rho]^7) - 60*(-1 + 2*Ec)^7*\[Rho]^2*(-116 + 100*\[Rho] + 
        135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]])))/
  (36000*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r1*(3965 - 147440*Ec + 1704080*Ec^2 - 9693760*Ec^3 + 29547680*Ec^4 - 
    33253120*Ec^5 - 113529600*Ec^6 + 684620800*Ec^7 - 1927173120*Ec^8 + 
    3632476160*Ec^9 - 4851568640*Ec^10 + 4592844800*Ec^11 - 
    3134955520*Ec^12 + 1779630080*Ec^13 - 1059389440*Ec^14 + 
    546570240*Ec^15 - 137953280*Ec^16 - 73385*\[Rho] + 1819760*Ec*\[Rho] - 
    17903120*Ec^2*\[Rho] + 99052480*Ec^3*\[Rho] - 362984800*Ec^4*\[Rho] + 
    993835264*Ec^5*\[Rho] - 2230200576*Ec^6*\[Rho] + 4209681408*Ec^7*\[Rho] - 
    6334040064*Ec^8*\[Rho] + 6879711232*Ec^9*\[Rho] - 
    4503826432*Ec^10*\[Rho] + 339361792*Ec^11*\[Rho] + 
    2819252224*Ec^12*\[Rho] - 3340828672*Ec^13*\[Rho] + 
    1942552576*Ec^14*\[Rho] - 511967232*Ec^15*\[Rho] + 
    14745600*Ec^16*\[Rho] - 1100640*\[Rho]^2 + 19613520*Ec*\[Rho]^2 - 
    155797680*Ec^2*\[Rho]^2 + 710143680*Ec^3*\[Rho]^2 - 
    2007397920*Ec^4*\[Rho]^2 + 3598583040*Ec^5*\[Rho]^2 - 
    4335613824*Ec^6*\[Rho]^2 + 5362811904*Ec^7*\[Rho]^2 - 
    11298382848*Ec^8*\[Rho]^2 + 22658383872*Ec^9*\[Rho]^2 - 
    30244085760*Ec^10*\[Rho]^2 + 26237534208*Ec^11*\[Rho]^2 - 
    15171821568*Ec^12*\[Rho]^2 + 5812125696*Ec^13*\[Rho]^2 - 
    1193508864*Ec^14*\[Rho]^2 - 1591840*\[Rho]^3 + 27909040*Ec*\[Rho]^3 - 
    216896080*Ec^2*\[Rho]^3 + 1001795520*Ec^3*\[Rho]^3 - 
    2911589600*Ec^4*\[Rho]^3 + 4597290240*Ec^5*\[Rho]^3 + 
    736356480*Ec^6*\[Rho]^3 - 23226731520*Ec^7*\[Rho]^3 + 
    61840604160*Ec^8*\[Rho]^3 - 94269153280*Ec^9*\[Rho]^3 + 
    96100065280*Ec^10*\[Rho]^3 - 68513628160*Ec^11*\[Rho]^3 + 
    33656217600*Ec^12*\[Rho]^3 - 10120724480*Ec^13*\[Rho]^3 + 
    1287290880*Ec^14*\[Rho]^3 + 2256550*\[Rho]^4 - 28513600*Ec*\[Rho]^4 + 
    136921600*Ec^2*\[Rho]^4 - 221942400*Ec^3*\[Rho]^4 - 
    904771200*Ec^4*\[Rho]^4 + 7024001280*Ec^5*\[Rho]^4 - 
    23953309440*Ec^6*\[Rho]^4 + 53664399360*Ec^7*\[Rho]^4 - 
    86715287040*Ec^8*\[Rho]^4 + 103987425280*Ec^9*\[Rho]^4 - 
    91579617280*Ec^10*\[Rho]^4 + 55856005120*Ec^11*\[Rho]^4 - 
    20656128000*Ec^12*\[Rho]^4 + 3375759360*Ec^13*\[Rho]^4 + 
    11791410*\[Rho]^5 - 205109760*Ec*\[Rho]^5 + 1566697920*Ec^2*\[Rho]^5 - 
    7149949440*Ec^3*\[Rho]^5 + 21896296320*Ec^4*\[Rho]^5 - 
    47443226880*Ec^5*\[Rho]^5 + 74928718080*Ec^6*\[Rho]^5 - 
    88608215040*Ec^7*\[Rho]^5 + 81635980800*Ec^8*\[Rho]^5 - 
    61415485440*Ec^9*\[Rho]^5 + 37125058560*Ec^10*\[Rho]^5 - 
    15448473600*Ec^11*\[Rho]^5 + 3093626880*Ec^12*\[Rho]^5 - 
    16702240*\[Rho]^6 + 261381040*Ec*\[Rho]^6 - 1782828880*Ec^2*\[Rho]^6 + 
    7160230720*Ec^3*\[Rho]^6 - 18630655200*Ec^4*\[Rho]^6 + 
    32415805696*Ec^5*\[Rho]^6 - 37586587264*Ec^6*\[Rho]^6 + 
    28296655872*Ec^7*\[Rho]^6 - 13907984896*Ec^8*\[Rho]^6 + 
    5748645888*Ec^9*\[Rho]^6 - 2900166656*Ec^10*\[Rho]^6 + 
    940769280*Ec^11*\[Rho]^6 + 3924640*\[Rho]^7 - 53087920*Ec*\[Rho]^7 + 
    293964880*Ec^2*\[Rho]^7 - 822239680*Ec^3*\[Rho]^7 + 
    982897120*Ec^4*\[Rho]^7 + 738033920*Ec^5*\[Rho]^7 - 
    4365501056*Ec^6*\[Rho]^7 + 6655794176*Ec^7*\[Rho]^7 - 
    5063071232*Ec^8*\[Rho]^7 + 1854087168*Ec^9*\[Rho]^7 - 
    222873600*Ec^10*\[Rho]^7 + 1615965*\[Rho]^8 - 25855440*Ec*\[Rho]^8 + 
    180988080*Ec^2*\[Rho]^8 - 723952320*Ec^3*\[Rho]^8 + 
    1823892000*Ec^4*\[Rho]^8 - 3008221440*Ec^5*\[Rho]^8 + 
    3268988160*Ec^6*\[Rho]^8 - 2291020800*Ec^7*\[Rho]^8 + 
    965771520*Ec^8*\[Rho]^8 - 194273280*Ec^9*\[Rho]^8 - 124425*\[Rho]^9 + 
    1990800*Ec*\[Rho]^9 - 13935600*Ec^2*\[Rho]^9 + 55742400*Ec^3*\[Rho]^9 - 
    139356000*Ec^4*\[Rho]^9 + 222969600*Ec^5*\[Rho]^9 - 
    222969600*Ec^6*\[Rho]^9 + 127411200*Ec^7*\[Rho]^9 - 
    31852800*Ec^8*\[Rho]^9 - 3600*(1 - 2*Ec)^8*\[Rho]^2*
     (172 + 140*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    120*(-1 + 2*Ec)*(-350 + 327680*Ec^12 + 2690*\[Rho] + 8347*\[Rho]^2 + 
      10165*\[Rho]^3 + 31630*\[Rho]^4 - 68530*\[Rho]^5 - 24395*\[Rho]^6 + 
      40443*\[Rho]^7 + 20480*Ec^11*(-43 + 45*\[Rho] - 282*\[Rho]^2 + 
        45*\[Rho]^3) - 2048*Ec^10*(-105 + 1595*\[Rho] - 12950*\[Rho]^2 + 
        4091*\[Rho]^3) + 512*Ec^9*(3850 + 9730*\[Rho] - 103060*\[Rho]^2 + 
        57618*\[Rho]^3 - 4077*\[Rho]^4 + 13095*\[Rho]^5) - 
      256*Ec^8*(13510 + 16590*\[Rho] - 238380*\[Rho]^2 + 201886*\[Rho]^3 - 
        60315*\[Rho]^4 + 121689*\[Rho]^5 + 13320*\[Rho]^6) - 
      128*Ec^7*(-22820 - 14460*\[Rho] + 378927*\[Rho]^2 - 381345*\[Rho]^3 + 
        314824*\[Rho]^4 - 531586*\[Rho]^5 - 111005*\[Rho]^6 + 
        40443*\[Rho]^7) + 64*Ec^6*(-24220 + 7980*\[Rho] + 495369*\[Rho]^2 - 
        347079*\[Rho]^3 + 869116*\[Rho]^4 - 1411090*\[Rho]^5 - 
        404075*\[Rho]^6 + 283101*\[Rho]^7) + 
      80*Ec^4*(-3260 + 18684*\[Rho] + 126081*\[Rho]^2 + 83905*\[Rho]^3 + 
        341767*\[Rho]^4 - 604411*\[Rho]^5 - 218135*\[Rho]^6 + 
        283101*\[Rho]^7) - 40*Ec^3*(-2562 + 18822*\[Rho] + 97125*\[Rho]^2 + 
        95411*\[Rho]^3 + 269836*\[Rho]^4 - 508768*\[Rho]^5 - 
        186077*\[Rho]^6 + 283101*\[Rho]^7) - 
      2*Ec*(-2450 + 18830*\[Rho] + 68749*\[Rho]^2 + 79555*\[Rho]^3 + 
        229510*\[Rho]^4 - 477010*\[Rho]^5 - 170765*\[Rho]^6 + 
        283101*\[Rho]^7) + 12*Ec^2*(-2450 + 18830*\[Rho] + 80789*\[Rho]^2 + 
        89355*\[Rho]^3 + 238960*\[Rho]^4 - 473860*\[Rho]^5 - 
        170765*\[Rho]^6 + 283101*\[Rho]^7) - 
      32*Ec^5*(-19940 + 52500*\[Rho] + 601587*\[Rho]^2 + 23411*\[Rho]^3 + 
        1489185*\[Rho]^4 - 2485173*\[Rho]^5 - 838365*\[Rho]^6 + 
        849303*\[Rho]^7))*Log[\[Rho]] - 3600*(1 - 2*Ec)^8*\[Rho]^2*
     (172 + 140*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]]^2 - 
    120*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-350 + 327680*Ec^12 + 2690*\[Rho] + 
      8347*\[Rho]^2 + 10165*\[Rho]^3 + 31630*\[Rho]^4 - 68530*\[Rho]^5 - 
      24395*\[Rho]^6 + 40443*\[Rho]^7 + 20480*Ec^11*(-43 + 45*\[Rho] - 
        282*\[Rho]^2 + 45*\[Rho]^3) - 2048*Ec^10*(-105 + 1595*\[Rho] - 
        12950*\[Rho]^2 + 4091*\[Rho]^3) + 512*Ec^9*(3850 + 9730*\[Rho] - 
        103060*\[Rho]^2 + 57618*\[Rho]^3 - 4077*\[Rho]^4 + 13095*\[Rho]^5) - 
      256*Ec^8*(13510 + 16590*\[Rho] - 238380*\[Rho]^2 + 201886*\[Rho]^3 - 
        60315*\[Rho]^4 + 121689*\[Rho]^5 + 13320*\[Rho]^6) - 
      128*Ec^7*(-22820 - 14460*\[Rho] + 378927*\[Rho]^2 - 381345*\[Rho]^3 + 
        314824*\[Rho]^4 - 531586*\[Rho]^5 - 111005*\[Rho]^6 + 
        40443*\[Rho]^7) + 64*Ec^6*(-24220 + 7980*\[Rho] + 495369*\[Rho]^2 - 
        347079*\[Rho]^3 + 869116*\[Rho]^4 - 1411090*\[Rho]^5 - 
        404075*\[Rho]^6 + 283101*\[Rho]^7) + 
      80*Ec^4*(-3260 + 18684*\[Rho] + 126081*\[Rho]^2 + 83905*\[Rho]^3 + 
        341767*\[Rho]^4 - 604411*\[Rho]^5 - 218135*\[Rho]^6 + 
        283101*\[Rho]^7) - 40*Ec^3*(-2562 + 18822*\[Rho] + 97125*\[Rho]^2 + 
        95411*\[Rho]^3 + 269836*\[Rho]^4 - 508768*\[Rho]^5 - 
        186077*\[Rho]^6 + 283101*\[Rho]^7) - 
      2*Ec*(-2450 + 18830*\[Rho] + 68749*\[Rho]^2 + 79555*\[Rho]^3 + 
        229510*\[Rho]^4 - 477010*\[Rho]^5 - 170765*\[Rho]^6 + 
        283101*\[Rho]^7) + 12*Ec^2*(-2450 + 18830*\[Rho] + 80789*\[Rho]^2 + 
        89355*\[Rho]^3 + 238960*\[Rho]^4 - 473860*\[Rho]^5 - 
        170765*\[Rho]^6 + 283101*\[Rho]^7) - 
      32*Ec^5*(-19940 + 52500*\[Rho] + 601587*\[Rho]^2 + 23411*\[Rho]^3 + 
        1489185*\[Rho]^4 - 2485173*\[Rho]^5 - 838365*\[Rho]^6 + 
        849303*\[Rho]^7) - 60*(-1 + 2*Ec)^7*\[Rho]^2*(172 + 140*\[Rho] + 
        135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]])))/
  (36000*(1 - 2*Ec)^4*mb^5*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 \[Mu]2\[Pi]*
  ((\[Mu]2G*(4320*\[Rho]^3*Log[1 - 2*Ec]^2*
       (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
           7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
           8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
             2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
        12*\[Rho]^2*Log[\[Rho]]) - 8640*\[Rho]^3*Log[1 - 2*Ec]*Log[\[Rho]]*
       (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
           7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
           8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
             2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
        12*\[Rho]^2*Log[\[Rho]]) + 4320*\[Rho]^3*Log[\[Rho]]^2*
       (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
           7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
           8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
             2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
        12*\[Rho]^2*Log[\[Rho]]) + (640*Ec^5*(-1 + 2*Ec + \[Rho])^2*
        (-1 + 8*Ec^3 - \[Rho] - 4*\[Rho]^2 - 4*Ec^2*(3 + \[Rho]) + 
         2*Ec*(3 + 2*\[Rho] + \[Rho]^2))*(9 + 320*Ec^6 - 15*\[Rho] + 
         57*\[Rho]^2 - 15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
         16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
         8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
         6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
         12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(-1 + 2*Ec)^9 + 
      (10*(-1 + 2*Ec + \[Rho])^2*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
         160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
           \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
         6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
         24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
         12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*
        (6 + 256*Ec^7 + \[Rho] + 13*\[Rho]^2 - 11*\[Rho]^3 + 3*\[Rho]^4 - 
         64*Ec^6*(1 + 2*\[Rho]) + 32*Ec^5*(-4 + 7*\[Rho] + 2*\[Rho]^2) + 
         16*Ec^4*(3 - 7*\[Rho] - 14*\[Rho]^2 + 3*\[Rho]^3) - 
         8*Ec^3*\[Rho]*(4 - 2*\[Rho] - 2*\[Rho]^2 + 3*\[Rho]^3) - 
         2*Ec*(12 + 8*\[Rho] + 31*\[Rho]^2 - 30*\[Rho]^3 + 9*\[Rho]^4) + 
         4*Ec^2*(6 + 13*\[Rho] + 18*\[Rho]^2 - 24*\[Rho]^3 + 9*\[Rho]^4))*
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(-1 + 2*Ec)^9 - 
      (23040*Ec^5*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 - \[Rho] - 
         4*\[Rho]^2 - 4*Ec^2*(3 + \[Rho]) + 2*Ec*(3 + 2*\[Rho] + \[Rho]^2))*
        Log[1 - 2*Ec]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
         64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
         16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(1 - 2*Ec)^6 - 
      (360*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(6 + 256*Ec^7 + \[Rho] + 
         13*\[Rho]^2 - 11*\[Rho]^3 + 3*\[Rho]^4 - 64*Ec^6*(1 + 2*\[Rho]) + 
         32*Ec^5*(-4 + 7*\[Rho] + 2*\[Rho]^2) + 
         16*Ec^4*(3 - 7*\[Rho] - 14*\[Rho]^2 + 3*\[Rho]^3) - 
         8*Ec^3*\[Rho]*(4 - 2*\[Rho] - 2*\[Rho]^2 + 3*\[Rho]^3) - 
         2*Ec*(12 + 8*\[Rho] + 31*\[Rho]^2 - 30*\[Rho]^3 + 9*\[Rho]^4) + 
         4*Ec^2*(6 + 13*\[Rho] + 18*\[Rho]^2 - 24*\[Rho]^3 + 9*\[Rho]^4))*
        Log[1 - 2*Ec]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
         64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
         16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(-1 + 2*Ec)^5 + 
      (23040*Ec^5*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 - \[Rho] - 
         4*\[Rho]^2 - 4*Ec^2*(3 + \[Rho]) + 2*Ec*(3 + 2*\[Rho] + \[Rho]^2))*
        Log[\[Rho]]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
         64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
         16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(1 - 2*Ec)^6 + 
      (120*\[Rho]*(-1 + 2*Ec + \[Rho])*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
         160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
           \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
         6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
         24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
         12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[\[Rho]]*
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(1 - 2*Ec)^6 + 
      (360*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(6 + 256*Ec^7 + \[Rho] + 
         13*\[Rho]^2 - 11*\[Rho]^3 + 3*\[Rho]^4 - 64*Ec^6*(1 + 2*\[Rho]) + 
         32*Ec^5*(-4 + 7*\[Rho] + 2*\[Rho]^2) + 
         16*Ec^4*(3 - 7*\[Rho] - 14*\[Rho]^2 + 3*\[Rho]^3) - 
         8*Ec^3*\[Rho]*(4 - 2*\[Rho] - 2*\[Rho]^2 + 3*\[Rho]^3) - 
         2*Ec*(12 + 8*\[Rho] + 31*\[Rho]^2 - 30*\[Rho]^3 + 9*\[Rho]^4) + 
         4*Ec^2*(6 + 13*\[Rho] + 18*\[Rho]^2 - 24*\[Rho]^3 + 9*\[Rho]^4))*
        Log[\[Rho]]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
         64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
         16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(-1 + 2*Ec)^5 + 
      (120*\[Rho]*(-1 + 2*Ec + \[Rho])*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
         160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
           \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
         6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
         24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
         12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[1 - 2*Ec]*
        (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
         8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
         64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
         72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
         32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
         4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(1 - 2*Ec)^6 - 
      1296*\[Rho]^4*Log[1 - 2*Ec]^2*
       (((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 188*\[Rho]^2 - 
           12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*(-23 + 3*\[Rho]) + 
           32*Ec^5*(-23 + 7*\[Rho]) + 4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 
             3*\[Rho]^2) - 16*Ec^4*(-15 + 7*\[Rho]^2) - 
           2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 21*\[Rho]^3 + 6*\[Rho]^4)))/
         (1 - 2*Ec)^2 + 60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
        60*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]) + 2592*\[Rho]^4*Log[1 - 2*Ec]*
       Log[\[Rho]]*(((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 
           188*\[Rho]^2 - 12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*
            (-23 + 3*\[Rho]) + 32*Ec^5*(-23 + 7*\[Rho]) + 
           4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 3*\[Rho]^2) - 
           16*Ec^4*(-15 + 7*\[Rho]^2) - 2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 
             21*\[Rho]^3 + 6*\[Rho]^4)))/(1 - 2*Ec)^2 + 
        60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 60*\[Rho]^2*(3 + \[Rho])*
         Log[\[Rho]]) - 1296*\[Rho]^4*Log[\[Rho]]^2*
       (((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 188*\[Rho]^2 - 
           12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*(-23 + 3*\[Rho]) + 
           32*Ec^5*(-23 + 7*\[Rho]) + 4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 
             3*\[Rho]^2) - 16*Ec^4*(-15 + 7*\[Rho]^2) - 
           2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 21*\[Rho]^3 + 6*\[Rho]^4)))/
         (1 - 2*Ec)^2 + 60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
        60*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]) - 
      ((-1 + 2*Ec + \[Rho])^2*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
         160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
           \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
         6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
         24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
         12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*
        (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
         32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
         8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
         6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
         12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*
        (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
         75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
         960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
         1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
         200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
         160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 
         60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 
         12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
          Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/
       (-1 + 2*Ec)^9 + (36*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
        (640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 160*Ec^5*(3 + 2*\[Rho] + 
           \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
         16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
         6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
         24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
         12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[1 - 2*Ec]*
        (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
         75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
         960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
         1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
         200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
         160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 
         60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 
         12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
          Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/
       (1 - 2*Ec)^6 + (36*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
        (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
         32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
         8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
         6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
         12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[1 - 2*Ec]*
        (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
         75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
         960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
         1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
         200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
         160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 
         60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 
         12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
          Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/
       (-1 + 2*Ec)^5 - (36*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
        (640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 160*Ec^5*(3 + 2*\[Rho] + 
           \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
         16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
         6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
         24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
         12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[\[Rho]]*
        (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
         75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
         960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
         1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
         200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
         160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 
         60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 
         12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
          Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/
       (1 - 2*Ec)^6 - (36*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
        (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
         32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
         8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
         6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
         12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]]*
        (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
         75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
         960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
         1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
         200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
         160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 
         60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 
         12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
          Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/
       (-1 + 2*Ec)^5))/(360*mb^4*
     (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
          7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
          8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
            2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
       12*\[Rho]^2*Log[\[Rho]])^3) + 
   ((-1 + 2*Ec + \[Rho])^2*(-21 + 10240*Ec^11*(-1 + \[Rho]) + 351*\[Rho] - 
       717*\[Rho]^2 - 5433*\[Rho]^3 - 3483*\[Rho]^4 + 753*\[Rho]^5 - 
       99*\[Rho]^6 + 9*\[Rho]^7 - 5120*Ec^10*(-3 + \[Rho] + 2*\[Rho]^2) - 
       512*Ec^9*(15 + 5*\[Rho] - 167*\[Rho]^2 + 39*\[Rho]^3) - 
       256*Ec^8*(-69 + 507*\[Rho] + 1753*\[Rho]^2 - 259*\[Rho]^3 + 
         16*\[Rho]^4) + 128*Ec^7*(-272 + 2188*\[Rho] + 5824*\[Rho]^2 - 
         108*\[Rho]^3 + 25*\[Rho]^4 + 11*\[Rho]^5) - 
       64*Ec^6*(-432 + 3460*\[Rho] + 8504*\[Rho]^2 + 1692*\[Rho]^3 + 
         467*\[Rho]^4 + 19*\[Rho]^5 + 6*\[Rho]^6) - 
       32*Ec^5*(304 - 2404*\[Rho] - 5842*\[Rho]^2 - 2842*\[Rho]^3 - 
         3365*\[Rho]^4 + 217*\[Rho]^5 - 93*\[Rho]^6 + 9*\[Rho]^7) - 
       6*Ec*(-21 + 365*\[Rho] - 673*\[Rho]^2 - 6927*\[Rho]^3 - 
         5291*\[Rho]^4 + 1171*\[Rho]^5 - 159*\[Rho]^6 + 15*\[Rho]^7) + 
       12*Ec^2*(-21 + 379*\[Rho] - 518*\[Rho]^2 - 9516*\[Rho]^3 - 
         9205*\[Rho]^4 + 2111*\[Rho]^5 - 300*\[Rho]^6 + 30*\[Rho]^7) - 
       24*Ec^3*(-7 + 131*\[Rho] + 4*\[Rho]^2 - 5220*\[Rho]^3 - 
         7235*\[Rho]^4 + 1767*\[Rho]^5 - 270*\[Rho]^6 + 30*\[Rho]^7) + 
       16*Ec^4*(80 - 620*\[Rho] - 1302*\[Rho]^2 - 3722*\[Rho]^3 - 
         9547*\[Rho]^4 + 1953*\[Rho]^5 - 375*\[Rho]^6 + 45*\[Rho]^7)) + 
     2160*(-1 + 2*Ec)^5*\[Rho]^4*(3 + \[Rho])*Log[1 - 2*Ec]^2 - 
     24*(-1 + 2*Ec)*\[Rho]^2*(16384*Ec^9 + 512*Ec^8*(-94 + 5*\[Rho]) - 
       1024*Ec^7*(-54 + 5*\[Rho]) + 64*Ec^6*(-488 + 60*\[Rho] - 15*\[Rho]^2 + 
         5*\[Rho]^3) - 128*Ec^5*(-68 + 10*\[Rho] - 60*\[Rho]^2 + 5*\[Rho]^3 + 
         5*\[Rho]^4) - 3*(-11 + 95*\[Rho] + 80*\[Rho]^2 - 160*\[Rho]^3 - 
         5*\[Rho]^4 + \[Rho]^5) + 24*Ec*(-11 + 95*\[Rho] + 125*\[Rho]^2 - 
         145*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
       72*Ec^2*(-11 + 95*\[Rho] + 185*\[Rho]^2 - 125*\[Rho]^3 - 5*\[Rho]^4 + 
         \[Rho]^5) + 96*Ec^3*(-11 + 95*\[Rho] + 275*\[Rho]^2 - 95*\[Rho]^3 - 
         5*\[Rho]^4 + \[Rho]^5) - 16*Ec^4*(27 + 275*\[Rho] + 1455*\[Rho]^2 - 
         195*\[Rho]^3 - 65*\[Rho]^4 + 3*\[Rho]^5))*Log[\[Rho]] + 
     2160*(-1 + 2*Ec)^5*\[Rho]^4*(3 + \[Rho])*Log[\[Rho]]^2 + 
     24*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*(16384*Ec^9 + 
       512*Ec^8*(-94 + 5*\[Rho]) - 1024*Ec^7*(-54 + 5*\[Rho]) + 
       64*Ec^6*(-488 + 60*\[Rho] - 15*\[Rho]^2 + 5*\[Rho]^3) - 
       128*Ec^5*(-68 + 10*\[Rho] - 60*\[Rho]^2 + 5*\[Rho]^3 + 5*\[Rho]^4) - 
       3*(-11 + 95*\[Rho] + 80*\[Rho]^2 - 160*\[Rho]^3 - 5*\[Rho]^4 + 
         \[Rho]^5) + 24*Ec*(-11 + 95*\[Rho] + 125*\[Rho]^2 - 145*\[Rho]^3 - 
         5*\[Rho]^4 + \[Rho]^5) - 72*Ec^2*(-11 + 95*\[Rho] + 185*\[Rho]^2 - 
         125*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) + 
       96*Ec^3*(-11 + 95*\[Rho] + 275*\[Rho]^2 - 95*\[Rho]^3 - 5*\[Rho]^4 + 
         \[Rho]^5) - 16*Ec^4*(27 + 275*\[Rho] + 1455*\[Rho]^2 - 
         195*\[Rho]^3 - 65*\[Rho]^4 + 3*\[Rho]^5) - 180*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + \[Rho])*Log[\[Rho]]))/(120*(-1 + 2*Ec)*mb^2*
     (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
       8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
       64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
       48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
       16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^2) + 
   (\[Rho]3LS*(-((-1 + 2*Ec + \[Rho])^3*(1310720*Ec^18*(-1 + \[Rho]) - 
         1966080*Ec^17*(-2 + \[Rho] + \[Rho]^2) - 196608*Ec^16*
          (25 - 177*\[Rho]^2 + 44*\[Rho]^3) - 65536*Ec^15*
          (14 - 57*\[Rho] + 3105*\[Rho]^2 - 778*\[Rho]^3 + 46*\[Rho]^4) - 
         32768*Ec^14*(-566 + 783*\[Rho] - 16488*\[Rho]^2 + 3411*\[Rho]^3 - 
           549*\[Rho]^4 + 27*\[Rho]^5) - 49152*Ec^13*(814 - 1479*\[Rho] + 
           16089*\[Rho]^2 - 2091*\[Rho]^3 + 1739*\[Rho]^4 - 519*\[Rho]^5 + 
           73*\[Rho]^6) - 8192*Ec^12*(-5650 + 12555*\[Rho] - 84618*\[Rho]^2 - 
           6234*\[Rho]^3 - 50435*\[Rho]^4 + 22419*\[Rho]^5 - 3413*\[Rho]^6 + 
           206*\[Rho]^7) + 4096*Ec^11*(-7858 + 18369*\[Rho] - 
           88605*\[Rho]^2 - 68480*\[Rho]^3 - 271380*\[Rho]^4 + 
           116481*\[Rho]^5 - 15189*\[Rho]^6 + 1614*\[Rho]^7 + 30*\[Rho]^8) + 
         3072*Ec^10*(3874 - 3136*\[Rho] + 29200*\[Rho]^2 + 138290*\[Rho]^3 + 
           557546*\[Rho]^4 - 201972*\[Rho]^5 + 24884*\[Rho]^6 - 
           5830*\[Rho]^7 - 423*\[Rho]^8 + 27*\[Rho]^9) + 
         9*(9 - 170*\[Rho] + 271*\[Rho]^2 + 3516*\[Rho]^3 + 730*\[Rho]^4 + 
           23152*\[Rho]^5 + 15534*\[Rho]^6 - 9212*\[Rho]^7 + 733*\[Rho]^8 - 
           6*\[Rho]^9 + 3*\[Rho]^10) - 54*Ec*(18 - 349*\[Rho] + 
           563*\[Rho]^2 + 7714*\[Rho]^3 + 1078*\[Rho]^4 + 57548*\[Rho]^5 + 
           43556*\[Rho]^6 - 25794*\[Rho]^7 + 2072*\[Rho]^8 - 15*\[Rho]^9 + 
           9*\[Rho]^10) - 512*Ec^9*(-1576 + 77888*\[Rho] - 43632*\[Rho]^2 + 
           798170*\[Rho]^3 + 3233966*\[Rho]^4 - 866844*\[Rho]^5 + 
           244292*\[Rho]^6 - 101518*\[Rho]^7 - 5868*\[Rho]^8 + 459*\[Rho]^9 + 
           27*\[Rho]^10) + 108*Ec^2*(45 - 895*\[Rho] + 1408*\[Rho]^2 + 
           21502*\[Rho]^3 + 1850*\[Rho]^4 + 183804*\[Rho]^5 + 
           158828*\[Rho]^6 - 94894*\[Rho]^7 + 7721*\[Rho]^8 - 45*\[Rho]^9 + 
           36*\[Rho]^10) - 144*Ec^3*(78 - 1703*\[Rho] + 2387*\[Rho]^2 + 
           48264*\[Rho]^3 + 5072*\[Rho]^4 + 500091*\[Rho]^5 + 
           497121*\[Rho]^6 - 300810*\[Rho]^7 + 24916*\[Rho]^8 - 
           102*\[Rho]^9 + 126*\[Rho]^10) + 1152*Ec^6*(-886 + 9223*\[Rho] - 
           9280*\[Rho]^2 + 36435*\[Rho]^3 + 132077*\[Rho]^4 + 
           217299*\[Rho]^5 + 391156*\[Rho]^6 - 218602*\[Rho]^7 + 
           16137*\[Rho]^8 + 75*\[Rho]^9 + 126*\[Rho]^10) - 
         768*Ec^7*(-3530 + 37235*\[Rho] - 31603*\[Rho]^2 + 167902*\[Rho]^3 + 
           619770*\[Rho]^4 + 152902*\[Rho]^5 + 531946*\[Rho]^6 - 
           273968*\[Rho]^7 + 13302*\[Rho]^8 + 270*\[Rho]^9 + 162*\[Rho]^10) + 
         256*Ec^8*(-15782 + 183642*\[Rho] - 145770*\[Rho]^2 + 
           1081816*\[Rho]^3 + 4164450*\[Rho]^4 - 521148*\[Rho]^5 + 
           1013470*\[Rho]^6 - 480396*\[Rho]^7 + 189*\[Rho]^8 + 
           1134*\[Rho]^9 + 243*\[Rho]^10) + 96*Ec^4*(-118 - 791*\[Rho] - 
           438*\[Rho]^2 + 126242*\[Rho]^3 + 58693*\[Rho]^4 + 
           1723023*\[Rho]^5 + 1994339*\[Rho]^6 - 1211090*\[Rho]^7 + 
           101805*\[Rho]^8 - 216*\[Rho]^9 + 567*\[Rho]^10) - 
         192*Ec^5*(-1150 + 11271*\[Rho] - 14921*\[Rho]^2 + 87035*\[Rho]^3 + 
           183141*\[Rho]^4 + 1313119*\[Rho]^5 + 1823483*\[Rho]^6 - 
           1080858*\[Rho]^7 + 89494*\[Rho]^8 + 27*\[Rho]^9 + 
           567*\[Rho]^10))) + 77760*(-1 + 2*Ec)^9*\[Rho]^6*(3 + \[Rho])*
       Log[1 - 2*Ec]^3 + 12*(-1 + 2*Ec)*\[Rho]^2*(-1 + 2*Ec + \[Rho])^2*
       (3670016*Ec^15 - 49152*Ec^14*(291 + 41*\[Rho]) + 
        16384*Ec^13*(1443 + 458*\[Rho] + 67*\[Rho]^2) + 
        4096*Ec^12*(-5255 - 2735*\[Rho] - 3733*\[Rho]^2 + 787*\[Rho]^3) - 
        8192*Ec^11*(-1485 - 1108*\[Rho] - 7394*\[Rho]^2 + 1302*\[Rho]^3 + 
          153*\[Rho]^4) + 1024*Ec^10*(-5829 - 5467*\[Rho] - 118298*\[Rho]^2 + 
          12834*\[Rho]^3 + 2161*\[Rho]^4 + 839*\[Rho]^5) - 
        1024*Ec^9*(-4673 - 4138*\[Rho] - 141983*\[Rho]^2 + 4892*\[Rho]^3 - 
          2681*\[Rho]^4 + 2426*\[Rho]^5 + 285*\[Rho]^6) - 
        9*(-35 + 233*\[Rho] + 613*\[Rho]^2 + 3089*\[Rho]^3 + 6099*\[Rho]^4 - 
          1081*\[Rho]^5 - 309*\[Rho]^6 + 31*\[Rho]^7) + 
        3072*Ec^7*(870 + 360*\[Rho] + 18124*\[Rho]^2 + 4612*\[Rho]^3 + 
          12929*\[Rho]^4 - 2213*\[Rho]^5 - 1043*\[Rho]^6 + 93*\[Rho]^7) + 
        36*Ec*(-105 + 734*\[Rho] + 1773*\[Rho]^2 + 10460*\[Rho]^3 + 
          22593*\[Rho]^4 - 4134*\[Rho]^5 - 1205*\[Rho]^6 + 124*\[Rho]^7) - 
        256*Ec^8*(16827 + 11767*\[Rho] + 436655*\[Rho]^2 + 24315*\[Rho]^3 + 
          66479*\[Rho]^4 - 14525*\[Rho]^5 - 5613*\[Rho]^6 + 279*\[Rho]^7) + 
        288*Ec^3*(-169 + 1316*\[Rho] + 2726*\[Rho]^2 + 24350*\[Rho]^3 + 
          64299*\[Rho]^4 - 13090*\[Rho]^5 - 3906*\[Rho]^6 + 434*\[Rho]^7) - 
        36*Ec^2*(-525 + 3845*\[Rho] + 8562*\[Rho]^2 + 60230*\[Rho]^3 + 
          143499*\[Rho]^4 - 27603*\[Rho]^5 - 8156*\[Rho]^6 + 868*\[Rho]^7) - 
        192*Ec^6*(5325 + 623*\[Rho] + 91620*\[Rho]^2 + 98764*\[Rho]^3 + 
          313354*\[Rho]^4 - 60714*\[Rho]^5 - 23284*\[Rho]^6 + 
          2604*\[Rho]^7) + 192*Ec^5*(967 + 1594*\[Rho] + 20115*\[Rho]^2 + 
          100992*\[Rho]^3 + 318410*\[Rho]^4 - 67008*\[Rho]^5 - 
          21994*\[Rho]^6 + 2604*\[Rho]^7) - 48*Ec^4*(-909 + 11251*\[Rho] + 
          27757*\[Rho]^2 + 296557*\[Rho]^3 + 865154*\[Rho]^4 - 
          183574*\[Rho]^5 - 56074*\[Rho]^6 + 6510*\[Rho]^7))*Log[\[Rho]] + 
      1296*(1 - 2*Ec)^6*\[Rho]^4*(11 + 4096*Ec^8 + 145*\[Rho] + 
        360*\[Rho]^2 - 440*\[Rho]^3 - 115*\[Rho]^4 + 39*\[Rho]^5 + 
        128*Ec^7*(-93 + 5*\[Rho]) - 192*Ec^6*(-61 + 5*\[Rho]) + 
        32*Ec^5*(-151 + 15*\[Rho] - 30*\[Rho]^2 + 10*\[Rho]^3) - 
        80*Ec^4*(-9 + \[Rho] - 90*\[Rho]^2 + 6*\[Rho]^3 + 8*\[Rho]^4) - 
        8*Ec^3*(11 + 145*\[Rho] + 1590*\[Rho]^2 - 270*\[Rho]^3 - 
          195*\[Rho]^4 + 39*\[Rho]^5) - 6*Ec*(11 + 145*\[Rho] + 
          540*\[Rho]^2 - 380*\[Rho]^3 - 115*\[Rho]^4 + 39*\[Rho]^5) + 
        12*Ec^2*(11 + 145*\[Rho] + 810*\[Rho]^2 - 290*\[Rho]^3 - 
          115*\[Rho]^4 + 39*\[Rho]^5))*Log[\[Rho]]^2 - 
      77760*(-1 + 2*Ec)^9*\[Rho]^6*(3 + \[Rho])*Log[\[Rho]]^3 + 
      1296*(1 - 2*Ec)^6*\[Rho]^4*Log[1 - 2*Ec]^2*(11 + 4096*Ec^8 + 
        145*\[Rho] + 360*\[Rho]^2 - 440*\[Rho]^3 - 115*\[Rho]^4 + 
        39*\[Rho]^5 + 128*Ec^7*(-93 + 5*\[Rho]) - 192*Ec^6*(-61 + 5*\[Rho]) + 
        32*Ec^5*(-151 + 15*\[Rho] - 30*\[Rho]^2 + 10*\[Rho]^3) - 
        80*Ec^4*(-9 + \[Rho] - 90*\[Rho]^2 + 6*\[Rho]^3 + 8*\[Rho]^4) - 
        8*Ec^3*(11 + 145*\[Rho] + 1590*\[Rho]^2 - 270*\[Rho]^3 - 
          195*\[Rho]^4 + 39*\[Rho]^5) - 6*Ec*(11 + 145*\[Rho] + 
          540*\[Rho]^2 - 380*\[Rho]^3 - 115*\[Rho]^4 + 39*\[Rho]^5) + 
        12*Ec^2*(11 + 145*\[Rho] + 810*\[Rho]^2 - 290*\[Rho]^3 - 
          115*\[Rho]^4 + 39*\[Rho]^5) - 180*(-1 + 2*Ec)^3*\[Rho]^2*
         (3 + \[Rho])*Log[\[Rho]]) - 12*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*
       ((-1 + 2*Ec + \[Rho])^2*(3670016*Ec^15 - 49152*Ec^14*
           (291 + 41*\[Rho]) + 16384*Ec^13*(1443 + 458*\[Rho] + 
            67*\[Rho]^2) + 4096*Ec^12*(-5255 - 2735*\[Rho] - 3733*\[Rho]^2 + 
            787*\[Rho]^3) - 8192*Ec^11*(-1485 - 1108*\[Rho] - 7394*\[Rho]^2 + 
            1302*\[Rho]^3 + 153*\[Rho]^4) + 1024*Ec^10*(-5829 - 5467*\[Rho] - 
            118298*\[Rho]^2 + 12834*\[Rho]^3 + 2161*\[Rho]^4 + 
            839*\[Rho]^5) - 1024*Ec^9*(-4673 - 4138*\[Rho] - 
            141983*\[Rho]^2 + 4892*\[Rho]^3 - 2681*\[Rho]^4 + 2426*\[Rho]^5 + 
            285*\[Rho]^6) - 9*(-35 + 233*\[Rho] + 613*\[Rho]^2 + 
            3089*\[Rho]^3 + 6099*\[Rho]^4 - 1081*\[Rho]^5 - 309*\[Rho]^6 + 
            31*\[Rho]^7) + 3072*Ec^7*(870 + 360*\[Rho] + 18124*\[Rho]^2 + 
            4612*\[Rho]^3 + 12929*\[Rho]^4 - 2213*\[Rho]^5 - 1043*\[Rho]^6 + 
            93*\[Rho]^7) + 36*Ec*(-105 + 734*\[Rho] + 1773*\[Rho]^2 + 
            10460*\[Rho]^3 + 22593*\[Rho]^4 - 4134*\[Rho]^5 - 1205*\[Rho]^6 + 
            124*\[Rho]^7) - 256*Ec^8*(16827 + 11767*\[Rho] + 
            436655*\[Rho]^2 + 24315*\[Rho]^3 + 66479*\[Rho]^4 - 
            14525*\[Rho]^5 - 5613*\[Rho]^6 + 279*\[Rho]^7) + 
          288*Ec^3*(-169 + 1316*\[Rho] + 2726*\[Rho]^2 + 24350*\[Rho]^3 + 
            64299*\[Rho]^4 - 13090*\[Rho]^5 - 3906*\[Rho]^6 + 434*\[Rho]^7) - 
          36*Ec^2*(-525 + 3845*\[Rho] + 8562*\[Rho]^2 + 60230*\[Rho]^3 + 
            143499*\[Rho]^4 - 27603*\[Rho]^5 - 8156*\[Rho]^6 + 
            868*\[Rho]^7) - 192*Ec^6*(5325 + 623*\[Rho] + 91620*\[Rho]^2 + 
            98764*\[Rho]^3 + 313354*\[Rho]^4 - 60714*\[Rho]^5 - 
            23284*\[Rho]^6 + 2604*\[Rho]^7) + 192*Ec^5*(967 + 1594*\[Rho] + 
            20115*\[Rho]^2 + 100992*\[Rho]^3 + 318410*\[Rho]^4 - 
            67008*\[Rho]^5 - 21994*\[Rho]^6 + 2604*\[Rho]^7) - 
          48*Ec^4*(-909 + 11251*\[Rho] + 27757*\[Rho]^2 + 296557*\[Rho]^3 + 
            865154*\[Rho]^4 - 183574*\[Rho]^5 - 56074*\[Rho]^6 + 
            6510*\[Rho]^7)) + 216*(-1 + 2*Ec)^5*\[Rho]^2*
         (11 + 4096*Ec^8 + 145*\[Rho] + 360*\[Rho]^2 - 440*\[Rho]^3 - 
          115*\[Rho]^4 + 39*\[Rho]^5 + 128*Ec^7*(-93 + 5*\[Rho]) - 
          192*Ec^6*(-61 + 5*\[Rho]) + 32*Ec^5*(-151 + 15*\[Rho] - 
            30*\[Rho]^2 + 10*\[Rho]^3) - 80*Ec^4*(-9 + \[Rho] - 90*\[Rho]^2 + 
            6*\[Rho]^3 + 8*\[Rho]^4) - 8*Ec^3*(11 + 145*\[Rho] + 
            1590*\[Rho]^2 - 270*\[Rho]^3 - 195*\[Rho]^4 + 39*\[Rho]^5) - 
          6*Ec*(11 + 145*\[Rho] + 540*\[Rho]^2 - 380*\[Rho]^3 - 
            115*\[Rho]^4 + 39*\[Rho]^5) + 12*Ec^2*(11 + 145*\[Rho] + 
            810*\[Rho]^2 - 290*\[Rho]^3 - 115*\[Rho]^4 + 39*\[Rho]^5))*
         Log[\[Rho]] - 19440*(1 - 2*Ec)^8*\[Rho]^4*(3 + \[Rho])*
         Log[\[Rho]]^2)))/(360*(-1 + 2*Ec)^3*mb^5*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3) + 
   (\[Rho]3D*(-((-1 + 2*Ec + \[Rho])^2*(15728640*Ec^20*(-5 + \[Rho]) - 
         5242880*Ec^19*(-72 + \[Rho] + 3*\[Rho]^2) - 262144*Ec^18*
          (2100 + 350*\[Rho] - 723*\[Rho]^2 + 81*\[Rho]^3) + 
         262144*Ec^17*(-4812 + 2891*\[Rho] - 3400*\[Rho]^2 - 427*\[Rho]^3 + 
           144*\[Rho]^4) + 65536*Ec^16*(115071 - 80977*\[Rho] - 
           9385*\[Rho]^2 + 19955*\[Rho]^3 - 5210*\[Rho]^4 + 282*\[Rho]^5) - 
         131072*Ec^15*(129948 - 136340*\[Rho] - 86474*\[Rho]^2 + 
           37881*\[Rho]^3 - 8279*\[Rho]^4 + 171*\[Rho]^5 + 51*\[Rho]^6) + 
         32768*Ec^14*(709692 - 1011692*\[Rho] - 867316*\[Rho]^2 + 
           288034*\[Rho]^3 - 18818*\[Rho]^4 - 7838*\[Rho]^5 + 745*\[Rho]^6 + 
           249*\[Rho]^7) + 32768*Ec^13*(-643008 + 1111604*\[Rho] + 
           982206*\[Rho]^2 - 214085*\[Rho]^3 - 114871*\[Rho]^4 + 
           24964*\[Rho]^5 + 3685*\[Rho]^6 - 2581*\[Rho]^7 + 204*\[Rho]^8) - 
         4096*Ec^12*(-3096774 + 5291742*\[Rho] + 2980776*\[Rho]^2 + 
           1762332*\[Rho]^3 - 2425440*\[Rho]^4 + 15068*\[Rho]^5 + 
           192426*\[Rho]^6 - 69658*\[Rho]^7 + 7275*\[Rho]^8 + 249*\[Rho]^9) - 
         4096*Ec^11*(1077816 - 152202*\[Rho] + 3322182*\[Rho]^2 - 
           6239766*\[Rho]^3 + 2755578*\[Rho]^4 + 901846*\[Rho]^5 - 
           482022*\[Rho]^6 + 138562*\[Rho]^7 - 17378*\[Rho]^8 - 
           3227*\[Rho]^9 + 243*\[Rho]^10) - 3*(-309 + 7643*\[Rho] + 
           2219*\[Rho]^2 - 348773*\[Rho]^3 + 25962*\[Rho]^4 + 
           318794*\[Rho]^5 - 46550*\[Rho]^6 + 21066*\[Rho]^7 + 
           19403*\[Rho]^8 + 1243*\[Rho]^9 - 725*\[Rho]^10 + 27*\[Rho]^11) - 
         1024*Ec^10*(13824 - 11487316*\[Rho] - 22556250*\[Rho]^2 + 
           34599858*\[Rho]^3 - 7142580*\[Rho]^4 - 8138572*\[Rho]^5 + 
           2818698*\[Rho]^6 - 825906*\[Rho]^7 + 140824*\[Rho]^8 + 
           51286*\[Rho]^9 - 5739*\[Rho]^10 + 81*\[Rho]^11) + 
         12*Ec*(-1380 + 34025*\[Rho] + 14712*\[Rho]^2 - 1609107*\[Rho]^3 - 
           113138*\[Rho]^4 + 1405908*\[Rho]^5 - 268650*\[Rho]^6 + 
           100108*\[Rho]^7 + 88662*\[Rho]^8 + 6723*\[Rho]^9 - 
           3598*\[Rho]^10 + 135*\[Rho]^11) + 1024*Ec^9*
          (1048056 - 12017126*\[Rho] - 15759576*\[Rho]^2 + 
           30970260*\[Rho]^3 - 5075634*\[Rho]^4 - 9121720*\[Rho]^5 + 
           2347914*\[Rho]^6 - 968428*\[Rho]^7 + 254494*\[Rho]^8 + 
           105621*\[Rho]^9 - 15978*\[Rho]^10 + 405*\[Rho]^11) - 
         12*Ec^2*(-10812 + 266066*\[Rho] + 164815*\[Rho]^2 - 
           13147009*\[Rho]^3 - 3009820*\[Rho]^4 + 10981732*\[Rho]^5 - 
           2728186*\[Rho]^6 + 856130*\[Rho]^7 + 717784*\[Rho]^8 + 
           64970*\[Rho]^9 - 32085*\[Rho]^10 + 1215*\[Rho]^11) + 
         48*Ec^3*(-10512 + 280841*\[Rho] + 288511*\[Rho]^2 - 
           15492114*\[Rho]^3 - 6382618*\[Rho]^4 + 12451830*\[Rho]^5 - 
           4023446*\[Rho]^6 + 1007594*\[Rho]^7 + 856574*\[Rho]^8 + 
           91133*\[Rho]^9 - 42213*\[Rho]^10 + 1620*\[Rho]^11) + 
         512*Ec^7*(581916 - 5664548*\[Rho] - 1812326*\[Rho]^2 + 
           9284281*\[Rho]^3 - 19031887*\[Rho]^4 + 591061*\[Rho]^5 - 
           3356391*\[Rho]^6 - 681450*\[Rho]^7 + 940846*\[Rho]^8 + 
           241583*\[Rho]^9 - 65115*\[Rho]^10 + 2430*\[Rho]^11) - 
         256*Ec^8*(2894046 - 28655138*\[Rho] - 24029162*\[Rho]^2 + 
           72439330*\[Rho]^3 - 30012552*\[Rho]^4 - 20754364*\[Rho]^5 + 
           1558446*\[Rho]^6 - 3163546*\[Rho]^7 + 1554507*\[Rho]^8 + 
           542471*\[Rho]^9 - 110403*\[Rho]^10 + 3645*\[Rho]^11) + 
         128*Ec^5*(90816 - 605828*\[Rho] + 1706534*\[Rho]^2 - 
           30211043*\[Rho]^3 - 32391425*\[Rho]^4 + 25006466*\[Rho]^5 - 
           13102235*\[Rho]^6 + 1444261*\[Rho]^7 + 2198528*\[Rho]^8 + 
           325969*\[Rho]^9 - 129546*\[Rho]^10 + 5103*\[Rho]^11) - 
         128*Ec^6*(608892 - 5738924*\[Rho] + 2306524*\[Rho]^2 - 
           22091310*\[Rho]^3 - 61648742*\[Rho]^4 + 26360074*\[Rho]^5 - 
           18745077*\[Rho]^6 + 377167*\[Rho]^7 + 3391432*\[Rho]^8 + 
           639966*\[Rho]^9 - 217467*\[Rho]^10 + 8505*\[Rho]^11) - 
         16*Ec^4*(-3909 + 1478129*\[Rho] + 4247736*\[Rho]^2 - 
           136438652*\[Rho]^3 - 88969504*\[Rho]^4 + 107829324*\[Rho]^5 - 
           44666390*\[Rho]^6 + 8154998*\[Rho]^7 + 8076441*\[Rho]^8 + 
           1002463*\[Rho]^9 - 436446*\[Rho]^10 + 17010*\[Rho]^11))) + 
      25920*(1 - 2*Ec)^10*\[Rho]^4*(24 + 20*\[Rho] + 27*\[Rho]^2 + 
        9*\[Rho]^3)*Log[1 - 2*Ec]^3 + 12*(-1 + 2*Ec)*
       (12582912*Ec^18*(5 + 7*\[Rho]^2) + 131072*Ec^17*(-2880 + 620*\[Rho] - 
          1155*\[Rho]^2 + 303*\[Rho]^3) - 65536*Ec^16*(-15720 + 6580*\[Rho] + 
          12653*\[Rho]^2 + 415*\[Rho]^3) + 393216*Ec^15*
         (-4290 + 2610*\[Rho] + 9111*\[Rho]^2 - 1191*\[Rho]^3 - 
          307*\[Rho]^4 + 37*\[Rho]^5) + 65536*Ec^14*(27948 - 20964*\[Rho] - 
          88557*\[Rho]^2 + 20253*\[Rho]^3 + 11725*\[Rho]^4 - 1869*\[Rho]^5 + 
          102*\[Rho]^6) + 16384*Ec^13*(-82884 + 57892*\[Rho] + 
          228394*\[Rho]^2 - 56686*\[Rho]^3 - 127780*\[Rho]^4 + 
          27160*\[Rho]^5 - 2131*\[Rho]^6 + 183*\[Rho]^7) - 
        24576*Ec^12*(-26592 - 4384*\[Rho] - 89358*\[Rho]^2 + 86802*\[Rho]^3 - 
          124664*\[Rho]^4 + 31328*\[Rho]^5 - 3533*\[Rho]^6 + 385*\[Rho]^7 + 
          132*\[Rho]^8) + 8192*Ec^11*(-16722 - 126894*\[Rho] - 
          866745*\[Rho]^2 + 787881*\[Rho]^3 - 298733*\[Rho]^4 + 
          31953*\[Rho]^5 - 12108*\[Rho]^6 + 698*\[Rho]^7 + 2085*\[Rho]^8 + 
          15*\[Rho]^9) - 3*(-1 + \[Rho])^2*(-24 + 524*\[Rho] + 
          2195*\[Rho]^2 - 34077*\[Rho]^3 - 92701*\[Rho]^4 - 30421*\[Rho]^5 - 
          12819*\[Rho]^6 - 4195*\[Rho]^7 - 1483*\[Rho]^8 + 201*\[Rho]^9) + 
        4096*Ec^10*(-17892 + 312516*\[Rho] + 1858353*\[Rho]^2 - 
          2140473*\[Rho]^3 + 262571*\[Rho]^4 + 349431*\[Rho]^5 - 
          9618*\[Rho]^6 + 3518*\[Rho]^7 - 10583*\[Rho]^8 - 1621*\[Rho]^9 + 
          456*\[Rho]^10) + 1536*Ec^9*(58072 - 609856*\[Rho] - 
          3257178*\[Rho]^2 + 4859882*\[Rho]^3 - 677960*\[Rho]^4 - 
          1850168*\[Rho]^5 + 153266*\[Rho]^6 - 4106*\[Rho]^7 + 
          48064*\[Rho]^8 + 17700*\[Rho]^9 - 6397*\[Rho]^10 + 201*\[Rho]^11) + 
        18*Ec*(-72 + 1716*\[Rho] + 4521*\[Rho]^2 - 123749*\[Rho]^3 - 
          103208*\[Rho]^4 + 371152*\[Rho]^5 - 119314*\[Rho]^6 - 
          8566*\[Rho]^7 - 15376*\[Rho]^8 - 2052*\[Rho]^9 - 5655*\[Rho]^10 + 
          603*\[Rho]^11) - 144*Ec^2*(-72 + 1716*\[Rho] + 5817*\[Rho]^2 - 
          134909*\[Rho]^3 - 148199*\[Rho]^4 + 377047*\[Rho]^5 - 
          107614*\[Rho]^6 + 10478*\[Rho]^7 - 12721*\[Rho]^8 - 891*\[Rho]^9 - 
          5655*\[Rho]^10 + 603*\[Rho]^11) - 768*Ec^6*(4932 - 40476*\[Rho] - 
          106587*\[Rho]^2 - 654661*\[Rho]^3 - 3713267*\[Rho]^4 + 
          1665405*\[Rho]^5 - 483264*\[Rho]^6 + 397144*\[Rho]^7 + 
          71768*\[Rho]^8 + 50706*\[Rho]^9 - 44721*\[Rho]^10 + 
          4221*\[Rho]^11) + 96*Ec^3*(-474 + 11722*\[Rho] + 50295*\[Rho]^2 - 
          1026071*\[Rho]^3 - 1440185*\[Rho]^4 + 2646993*\[Rho]^5 - 
          693938*\[Rho]^6 + 198250*\[Rho]^7 - 60189*\[Rho]^8 + 
          3445*\[Rho]^9 - 39669*\[Rho]^10 + 4221*\[Rho]^11) - 
        256*Ec^8*(188784 - 1816552*\[Rho] - 8627286*\[Rho]^2 + 
          15587526*\[Rho]^3 - 9638680*\[Rho]^4 - 8741184*\[Rho]^5 + 
          711942*\[Rho]^6 + 381506*\[Rho]^7 + 372672*\[Rho]^8 + 
          199140*\[Rho]^9 - 91935*\[Rho]^10 + 5427*\[Rho]^11) + 
        512*Ec^7*(32934 - 306662*\[Rho] - 1236889*\[Rho]^2 + 
          1767865*\[Rho]^3 - 6682087*\[Rho]^4 - 370455*\[Rho]^5 - 
          265008*\[Rho]^6 + 491652*\[Rho]^7 + 177304*\[Rho]^8 + 
          109106*\[Rho]^9 - 67467*\[Rho]^10 + 5427*\[Rho]^11) + 
        192*Ec^5*(1996 + 1972*\[Rho] + 116050*\[Rho]^2 - 3185670*\[Rho]^3 - 
          8083076*\[Rho]^4 + 7032244*\[Rho]^5 - 1783217*\[Rho]^6 + 
          1106089*\[Rho]^7 + 69676*\[Rho]^8 + 90700*\[Rho]^9 - 
          124227*\[Rho]^10 + 12663*\[Rho]^11) - 
        32*Ec^4*(-2496 + 88288*\[Rho] + 507994*\[Rho]^2 - 9814246*\[Rho]^3 - 
          17740340*\[Rho]^4 + 23235100*\[Rho]^5 - 5837407*\[Rho]^6 + 
          2705071*\[Rho]^7 - 192524*\[Rho]^8 + 137420*\[Rho]^9 - 
          360849*\[Rho]^10 + 37989*\[Rho]^11))*Log[\[Rho]] + 
      144*(-1 + 2*Ec)^5*\[Rho]^2*(49152*Ec^10*(11 + 9*\[Rho]^2) + 
        2560*Ec^9*(-792 + 32*\[Rho] - 567*\[Rho]^2 + 27*\[Rho]^3) - 
        1280*Ec^8*(-2448 + 280*\[Rho] - 1011*\[Rho]^2 + 183*\[Rho]^3) - 
        1280*Ec^7*(2028 - 460*\[Rho] - 465*\[Rho]^2 - 135*\[Rho]^3 + 
          81*\[Rho]^4 + 9*\[Rho]^5) - 640*Ec^6*(-1944 + 760*\[Rho] + 
          2181*\[Rho]^2 - 693*\[Rho]^3 - 841*\[Rho]^4 - 117*\[Rho]^5 + 
          36*\[Rho]^6) + 240*Ec^3*(132 - 1220*\[Rho] - 7755*\[Rho]^2 - 
          1881*\[Rho]^3 - 1863*\[Rho]^4 + 931*\[Rho]^5 + 247*\[Rho]^6 + 
          129*\[Rho]^7) - 120*Ec^2*(144 - 1240*\[Rho] - 6463*\[Rho]^2 - 
          565*\[Rho]^3 - 347*\[Rho]^4 + 1567*\[Rho]^5 + 295*\[Rho]^6 + 
          129*\[Rho]^7) + 30*Ec*(144 - 1240*\[Rho] - 5383*\[Rho]^2 + 
          335*\[Rho]^3 + 868*\[Rho]^4 + 1972*\[Rho]^5 + 295*\[Rho]^6 + 
          129*\[Rho]^7) - 3*(144 - 1240*\[Rho] - 4519*\[Rho]^2 + 
          1055*\[Rho]^3 + 1840*\[Rho]^4 + 2296*\[Rho]^5 + 295*\[Rho]^6 + 
          129*\[Rho]^7) - 80*Ec^4*(-192 - 3088*\[Rho] - 26460*\[Rho]^2 - 
          12888*\[Rho]^3 - 12548*\[Rho]^4 + 624*\[Rho]^5 + 885*\[Rho]^6 + 
          387*\[Rho]^7) + 32*Ec^5*(-10296 + 3080*\[Rho] - 11844*\[Rho]^2 - 
          34320*\[Rho]^3 - 32360*\[Rho]^4 - 3012*\[Rho]^5 + 1965*\[Rho]^6 + 
          387*\[Rho]^7))*Log[\[Rho]]^2 - 25920*(1 - 2*Ec)^10*\[Rho]^4*
       (24 + 20*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^3 + 
      144*(-1 + 2*Ec)^5*\[Rho]^2*Log[1 - 2*Ec]^2*
       (49152*Ec^10*(11 + 9*\[Rho]^2) + 2560*Ec^9*(-792 + 32*\[Rho] - 
          567*\[Rho]^2 + 27*\[Rho]^3) - 1280*Ec^8*(-2448 + 280*\[Rho] - 
          1011*\[Rho]^2 + 183*\[Rho]^3) - 1280*Ec^7*(2028 - 460*\[Rho] - 
          465*\[Rho]^2 - 135*\[Rho]^3 + 81*\[Rho]^4 + 9*\[Rho]^5) - 
        640*Ec^6*(-1944 + 760*\[Rho] + 2181*\[Rho]^2 - 693*\[Rho]^3 - 
          841*\[Rho]^4 - 117*\[Rho]^5 + 36*\[Rho]^6) + 
        240*Ec^3*(132 - 1220*\[Rho] - 7755*\[Rho]^2 - 1881*\[Rho]^3 - 
          1863*\[Rho]^4 + 931*\[Rho]^5 + 247*\[Rho]^6 + 129*\[Rho]^7) - 
        120*Ec^2*(144 - 1240*\[Rho] - 6463*\[Rho]^2 - 565*\[Rho]^3 - 
          347*\[Rho]^4 + 1567*\[Rho]^5 + 295*\[Rho]^6 + 129*\[Rho]^7) + 
        30*Ec*(144 - 1240*\[Rho] - 5383*\[Rho]^2 + 335*\[Rho]^3 + 
          868*\[Rho]^4 + 1972*\[Rho]^5 + 295*\[Rho]^6 + 129*\[Rho]^7) - 
        3*(144 - 1240*\[Rho] - 4519*\[Rho]^2 + 1055*\[Rho]^3 + 
          1840*\[Rho]^4 + 2296*\[Rho]^5 + 295*\[Rho]^6 + 129*\[Rho]^7) - 
        80*Ec^4*(-192 - 3088*\[Rho] - 26460*\[Rho]^2 - 12888*\[Rho]^3 - 
          12548*\[Rho]^4 + 624*\[Rho]^5 + 885*\[Rho]^6 + 387*\[Rho]^7) + 
        32*Ec^5*(-10296 + 3080*\[Rho] - 11844*\[Rho]^2 - 34320*\[Rho]^3 - 
          32360*\[Rho]^4 - 3012*\[Rho]^5 + 1965*\[Rho]^6 + 387*\[Rho]^7) - 
        540*(-1 + 2*Ec)^5*\[Rho]^2*(24 + 20*\[Rho] + 27*\[Rho]^2 + 
          9*\[Rho]^3)*Log[\[Rho]]) - 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*
       (12582912*Ec^18*(5 + 7*\[Rho]^2) + 131072*Ec^17*(-2880 + 620*\[Rho] - 
          1155*\[Rho]^2 + 303*\[Rho]^3) - 65536*Ec^16*(-15720 + 6580*\[Rho] + 
          12653*\[Rho]^2 + 415*\[Rho]^3) + 393216*Ec^15*
         (-4290 + 2610*\[Rho] + 9111*\[Rho]^2 - 1191*\[Rho]^3 - 
          307*\[Rho]^4 + 37*\[Rho]^5) + 65536*Ec^14*(27948 - 20964*\[Rho] - 
          88557*\[Rho]^2 + 20253*\[Rho]^3 + 11725*\[Rho]^4 - 1869*\[Rho]^5 + 
          102*\[Rho]^6) + 16384*Ec^13*(-82884 + 57892*\[Rho] + 
          228394*\[Rho]^2 - 56686*\[Rho]^3 - 127780*\[Rho]^4 + 
          27160*\[Rho]^5 - 2131*\[Rho]^6 + 183*\[Rho]^7) - 
        24576*Ec^12*(-26592 - 4384*\[Rho] - 89358*\[Rho]^2 + 86802*\[Rho]^3 - 
          124664*\[Rho]^4 + 31328*\[Rho]^5 - 3533*\[Rho]^6 + 385*\[Rho]^7 + 
          132*\[Rho]^8) + 8192*Ec^11*(-16722 - 126894*\[Rho] - 
          866745*\[Rho]^2 + 787881*\[Rho]^3 - 298733*\[Rho]^4 + 
          31953*\[Rho]^5 - 12108*\[Rho]^6 + 698*\[Rho]^7 + 2085*\[Rho]^8 + 
          15*\[Rho]^9) - 3*(-1 + \[Rho])^2*(-24 + 524*\[Rho] + 
          2195*\[Rho]^2 - 34077*\[Rho]^3 - 92701*\[Rho]^4 - 30421*\[Rho]^5 - 
          12819*\[Rho]^6 - 4195*\[Rho]^7 - 1483*\[Rho]^8 + 201*\[Rho]^9) + 
        4096*Ec^10*(-17892 + 312516*\[Rho] + 1858353*\[Rho]^2 - 
          2140473*\[Rho]^3 + 262571*\[Rho]^4 + 349431*\[Rho]^5 - 
          9618*\[Rho]^6 + 3518*\[Rho]^7 - 10583*\[Rho]^8 - 1621*\[Rho]^9 + 
          456*\[Rho]^10) + 1536*Ec^9*(58072 - 609856*\[Rho] - 
          3257178*\[Rho]^2 + 4859882*\[Rho]^3 - 677960*\[Rho]^4 - 
          1850168*\[Rho]^5 + 153266*\[Rho]^6 - 4106*\[Rho]^7 + 
          48064*\[Rho]^8 + 17700*\[Rho]^9 - 6397*\[Rho]^10 + 201*\[Rho]^11) + 
        18*Ec*(-72 + 1716*\[Rho] + 4521*\[Rho]^2 - 123749*\[Rho]^3 - 
          103208*\[Rho]^4 + 371152*\[Rho]^5 - 119314*\[Rho]^6 - 
          8566*\[Rho]^7 - 15376*\[Rho]^8 - 2052*\[Rho]^9 - 5655*\[Rho]^10 + 
          603*\[Rho]^11) - 144*Ec^2*(-72 + 1716*\[Rho] + 5817*\[Rho]^2 - 
          134909*\[Rho]^3 - 148199*\[Rho]^4 + 377047*\[Rho]^5 - 
          107614*\[Rho]^6 + 10478*\[Rho]^7 - 12721*\[Rho]^8 - 891*\[Rho]^9 - 
          5655*\[Rho]^10 + 603*\[Rho]^11) - 768*Ec^6*(4932 - 40476*\[Rho] - 
          106587*\[Rho]^2 - 654661*\[Rho]^3 - 3713267*\[Rho]^4 + 
          1665405*\[Rho]^5 - 483264*\[Rho]^6 + 397144*\[Rho]^7 + 
          71768*\[Rho]^8 + 50706*\[Rho]^9 - 44721*\[Rho]^10 + 
          4221*\[Rho]^11) + 96*Ec^3*(-474 + 11722*\[Rho] + 50295*\[Rho]^2 - 
          1026071*\[Rho]^3 - 1440185*\[Rho]^4 + 2646993*\[Rho]^5 - 
          693938*\[Rho]^6 + 198250*\[Rho]^7 - 60189*\[Rho]^8 + 
          3445*\[Rho]^9 - 39669*\[Rho]^10 + 4221*\[Rho]^11) - 
        256*Ec^8*(188784 - 1816552*\[Rho] - 8627286*\[Rho]^2 + 
          15587526*\[Rho]^3 - 9638680*\[Rho]^4 - 8741184*\[Rho]^5 + 
          711942*\[Rho]^6 + 381506*\[Rho]^7 + 372672*\[Rho]^8 + 
          199140*\[Rho]^9 - 91935*\[Rho]^10 + 5427*\[Rho]^11) + 
        512*Ec^7*(32934 - 306662*\[Rho] - 1236889*\[Rho]^2 + 
          1767865*\[Rho]^3 - 6682087*\[Rho]^4 - 370455*\[Rho]^5 - 
          265008*\[Rho]^6 + 491652*\[Rho]^7 + 177304*\[Rho]^8 + 
          109106*\[Rho]^9 - 67467*\[Rho]^10 + 5427*\[Rho]^11) + 
        192*Ec^5*(1996 + 1972*\[Rho] + 116050*\[Rho]^2 - 3185670*\[Rho]^3 - 
          8083076*\[Rho]^4 + 7032244*\[Rho]^5 - 1783217*\[Rho]^6 + 
          1106089*\[Rho]^7 + 69676*\[Rho]^8 + 90700*\[Rho]^9 - 
          124227*\[Rho]^10 + 12663*\[Rho]^11) - 
        32*Ec^4*(-2496 + 88288*\[Rho] + 507994*\[Rho]^2 - 9814246*\[Rho]^3 - 
          17740340*\[Rho]^4 + 23235100*\[Rho]^5 - 5837407*\[Rho]^6 + 
          2705071*\[Rho]^7 - 192524*\[Rho]^8 + 137420*\[Rho]^9 - 
          360849*\[Rho]^10 + 37989*\[Rho]^11) + 24*(1 - 2*Ec)^4*\[Rho]^2*
         (49152*Ec^10*(11 + 9*\[Rho]^2) + 2560*Ec^9*(-792 + 32*\[Rho] - 
            567*\[Rho]^2 + 27*\[Rho]^3) - 1280*Ec^8*(-2448 + 280*\[Rho] - 
            1011*\[Rho]^2 + 183*\[Rho]^3) - 1280*Ec^7*(2028 - 460*\[Rho] - 
            465*\[Rho]^2 - 135*\[Rho]^3 + 81*\[Rho]^4 + 9*\[Rho]^5) - 
          640*Ec^6*(-1944 + 760*\[Rho] + 2181*\[Rho]^2 - 693*\[Rho]^3 - 
            841*\[Rho]^4 - 117*\[Rho]^5 + 36*\[Rho]^6) + 
          240*Ec^3*(132 - 1220*\[Rho] - 7755*\[Rho]^2 - 1881*\[Rho]^3 - 
            1863*\[Rho]^4 + 931*\[Rho]^5 + 247*\[Rho]^6 + 129*\[Rho]^7) - 
          120*Ec^2*(144 - 1240*\[Rho] - 6463*\[Rho]^2 - 565*\[Rho]^3 - 
            347*\[Rho]^4 + 1567*\[Rho]^5 + 295*\[Rho]^6 + 129*\[Rho]^7) + 
          30*Ec*(144 - 1240*\[Rho] - 5383*\[Rho]^2 + 335*\[Rho]^3 + 
            868*\[Rho]^4 + 1972*\[Rho]^5 + 295*\[Rho]^6 + 129*\[Rho]^7) - 
          3*(144 - 1240*\[Rho] - 4519*\[Rho]^2 + 1055*\[Rho]^3 + 
            1840*\[Rho]^4 + 2296*\[Rho]^5 + 295*\[Rho]^6 + 129*\[Rho]^7) - 
          80*Ec^4*(-192 - 3088*\[Rho] - 26460*\[Rho]^2 - 12888*\[Rho]^3 - 
            12548*\[Rho]^4 + 624*\[Rho]^5 + 885*\[Rho]^6 + 387*\[Rho]^7) + 
          32*Ec^5*(-10296 + 3080*\[Rho] - 11844*\[Rho]^2 - 34320*\[Rho]^3 - 
            32360*\[Rho]^4 - 3012*\[Rho]^5 + 1965*\[Rho]^6 + 387*\[Rho]^7))*
         Log[\[Rho]] - 6480*(-1 + 2*Ec)^9*\[Rho]^4*(24 + 20*\[Rho] + 
          27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^2)))/
    (1080*(1 - 2*Ec)^4*mb^5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3)) + 
 \[Mu]2G*(-1/120*((-1 + 2*Ec + \[Rho])^2*(57 - 103*\[Rho] - 447*\[Rho]^2 - 
        1007*\[Rho]^3 + 9703*\[Rho]^4 - 2169*\[Rho]^5 - 289*\[Rho]^6 + 
        15*\[Rho]^7 + 1024*Ec^10*(-9 + 5*\[Rho]) - 
        1024*Ec^9*(-9 + 12*\[Rho] + 5*\[Rho]^2) - 
        256*Ec^8*(9 - 19*\[Rho] - 205*\[Rho]^2 + 75*\[Rho]^3) - 
        512*Ec^7*(8 + 42*\[Rho] + 532*\[Rho]^2 - 155*\[Rho]^3 + 
          25*\[Rho]^4) - 64*Ec^6*(-344 - 140*\[Rho] - 4976*\[Rho]^2 + 
          1292*\[Rho]^3 - 465*\[Rho]^4 + 25*\[Rho]^5) + 
        64*Ec^5*(-444 + 444*\[Rho] - 1944*\[Rho]^2 - 1074*\[Rho]^3 - 
          409*\[Rho]^4 - 52*\[Rho]^5 + 15*\[Rho]^6) - 
        32*Ec^3*(74 - 134*\[Rho] - 290*\[Rho]^2 + 795*\[Rho]^3 + 
          4450*\[Rho]^4 - 1306*\[Rho]^5 - 244*\[Rho]^6 + 15*\[Rho]^7) + 
        16*Ec^4*(872 - 1516*\[Rho] + 750*\[Rho]^2 + 7950*\[Rho]^3 + 
          4895*\[Rho]^4 - 769*\[Rho]^5 - 229*\[Rho]^6 + 15*\[Rho]^7) - 
        4*Ec*(57 - 40*\[Rho] - 1157*\[Rho]^2 - 2086*\[Rho]^3 + 
          16255*\[Rho]^4 - 3856*\[Rho]^5 - 563*\[Rho]^6 + 30*\[Rho]^7) + 
        4*Ec^2*(57 + 143*\[Rho] - 2932*\[Rho]^2 - 5040*\[Rho]^3 + 
          35965*\[Rho]^4 - 9869*\[Rho]^5 - 1614*\[Rho]^6 + 90*\[Rho]^7)) + 
      720*(1 - 2*Ec)^4*\[Rho]^3*(-4 + 9*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec]^2 - 24*(-1 + 2*Ec)*\[Rho]*(10 - 83*\[Rho] + 
        8192*Ec^8*\[Rho] + 5*\[Rho]^2 + 620*\[Rho]^3 - 430*\[Rho]^4 - 
        185*\[Rho]^5 + 63*\[Rho]^6 + 256*Ec^7*(-5 - 63*\[Rho] + 5*\[Rho]^2) + 
        128*Ec^6*(25 + 53*\[Rho] + 15*\[Rho]^2) + 
        32*Ec^5*(-90 + 118*\[Rho] - 270*\[Rho]^2 - 105*\[Rho]^3 + 
          35*\[Rho]^4) - 80*Ec^4*(-14 + 42*\[Rho] - 58*\[Rho]^2 - 
          109*\[Rho]^3 + 33*\[Rho]^4 + 10*\[Rho]^5) - 
        8*Ec^3*(30 - 163*\[Rho] - 295*\[Rho]^2 + 1870*\[Rho]^3 - 
          340*\[Rho]^4 - 285*\[Rho]^5 + 63*\[Rho]^6) - 
        6*Ec*(10 - 83*\[Rho] - 75*\[Rho]^2 + 800*\[Rho]^3 - 370*\[Rho]^4 - 
          185*\[Rho]^5 + 63*\[Rho]^6) + 12*Ec^2*(10 - 83*\[Rho] - 
          195*\[Rho]^2 + 1070*\[Rho]^3 - 280*\[Rho]^4 - 185*\[Rho]^5 + 
          63*\[Rho]^6))*Log[\[Rho]] + 720*(1 - 2*Ec)^4*\[Rho]^3*
       (-4 + 9*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]^2 + 24*(-1 + 2*Ec)*\[Rho]*
       Log[1 - 2*Ec]*(10 - 83*\[Rho] + 8192*Ec^8*\[Rho] + 5*\[Rho]^2 + 
        620*\[Rho]^3 - 430*\[Rho]^4 - 185*\[Rho]^5 + 63*\[Rho]^6 + 
        256*Ec^7*(-5 - 63*\[Rho] + 5*\[Rho]^2) + 
        128*Ec^6*(25 + 53*\[Rho] + 15*\[Rho]^2) + 
        32*Ec^5*(-90 + 118*\[Rho] - 270*\[Rho]^2 - 105*\[Rho]^3 + 
          35*\[Rho]^4) - 80*Ec^4*(-14 + 42*\[Rho] - 58*\[Rho]^2 - 
          109*\[Rho]^3 + 33*\[Rho]^4 + 10*\[Rho]^5) - 
        8*Ec^3*(30 - 163*\[Rho] - 295*\[Rho]^2 + 1870*\[Rho]^3 - 
          340*\[Rho]^4 - 285*\[Rho]^5 + 63*\[Rho]^6) - 
        6*Ec*(10 - 83*\[Rho] - 75*\[Rho]^2 + 800*\[Rho]^3 - 370*\[Rho]^4 - 
          185*\[Rho]^5 + 63*\[Rho]^6) + 12*Ec^2*(10 - 83*\[Rho] - 
          195*\[Rho]^2 + 1070*\[Rho]^3 - 280*\[Rho]^4 - 185*\[Rho]^5 + 
          63*\[Rho]^6) - 60*(-1 + 2*Ec)^3*\[Rho]^2*(-4 + 9*\[Rho] + 
          3*\[Rho]^2)*Log[\[Rho]]))/
     (mb^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
        8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
        64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
        48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
        16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])^2) + 
   (\[Rho]3LS*((-1 + 2*Ec + \[Rho])^3*(131072*Ec^17*(-7 + 5*\[Rho]) - 
        65536*Ec^16*(-31 + 16*\[Rho] + 15*\[Rho]^2) - 
        327680*Ec^15*(5 - \[Rho] - 55*\[Rho]^2 + 15*\[Rho]^3) - 
        32768*Ec^14*(73 - 128*\[Rho] + 2650*\[Rho]^2 - 686*\[Rho]^3 + 
          55*\[Rho]^4) - 32768*Ec^13*(-306 + 527*\[Rho] - 5011*\[Rho]^2 + 
          289*\[Rho]^3 - 37*\[Rho]^4 + 15*\[Rho]^5) - 
        16384*Ec^12*(794 - 1266*\[Rho] + 7365*\[Rho]^2 + 6595*\[Rho]^3 + 
          667*\[Rho]^4 - 1232*\[Rho]^5 + 255*\[Rho]^6) - 
        4096*Ec^11*(-1559 - 573*\[Rho] + 4638*\[Rho]^2 - 61572*\[Rho]^3 - 
          50535*\[Rho]^4 + 38915*\[Rho]^5 - 9397*\[Rho]^6 + 845*\[Rho]^7) - 
        2048*Ec^10*(-549 + 12192*\[Rho] - 31329*\[Rho]^2 + 89366*\[Rho]^3 + 
          323547*\[Rho]^4 - 208924*\[Rho]^5 + 56902*\[Rho]^6 - 
          8470*\[Rho]^7 + 225*\[Rho]^8) + 512*Ec^9*(-2438 + 34158*\[Rho] + 
          60186*\[Rho]^2 - 178634*\[Rho]^3 + 1948508*\[Rho]^4 - 
          1040872*\[Rho]^5 + 330784*\[Rho]^6 - 65336*\[Rho]^7 - 
          1733*\[Rho]^8 + 615*\[Rho]^9) + 3*(-99 + 432*\[Rho] - 
          3727*\[Rho]^2 + 8048*\[Rho]^3 - 47778*\[Rho]^4 + 67232*\[Rho]^5 - 
          185914*\[Rho]^6 + 79920*\[Rho]^7 - 2395*\[Rho]^8 - 2224*\[Rho]^9 + 
          105*\[Rho]^10) + 256*Ec^8*(-10438 + 22096*\[Rho] - 
          458232*\[Rho]^2 + 1028648*\[Rho]^3 - 3340446*\[Rho]^4 + 
          1112960*\[Rho]^5 - 674044*\[Rho]^6 + 239420*\[Rho]^7 + 
          16345*\[Rho]^8 - 7992*\[Rho]^9 + 315*\[Rho]^10) - 
        6*Ec*(-495 + 2097*\[Rho] - 17918*\[Rho]^2 + 44638*\[Rho]^3 - 
          287808*\[Rho]^4 + 464932*\[Rho]^5 - 1315898*\[Rho]^6 + 
          582834*\[Rho]^7 - 17345*\[Rho]^8 - 17477*\[Rho]^9 + 
          840*\[Rho]^10) - 256*Ec^7*(-16489 + 63829*\[Rho] - 
          415647*\[Rho]^2 + 812099*\[Rho]^3 - 1666956*\[Rho]^4 - 
          99964*\[Rho]^5 - 907141*\[Rho]^6 + 523859*\[Rho]^7 + 
          13720*\[Rho]^8 - 23868*\[Rho]^9 + 1260*\[Rho]^10) + 
        24*Ec^2*(-495 + 1944*\[Rho] - 16529*\[Rho]^2 + 47698*\[Rho]^3 - 
          354999*\[Rho]^4 + 662584*\[Rho]^5 - 1960337*\[Rho]^6 + 
          909738*\[Rho]^7 - 27998*\[Rho]^8 - 29876*\[Rho]^9 + 
          1470*\[Rho]^10) - 48*Ec^3*(-819 + 3023*\[Rho] - 16148*\[Rho]^2 + 
          45602*\[Rho]^3 - 453243*\[Rho]^4 + 963295*\[Rho]^5 - 
          3261694*\[Rho]^6 + 1602928*\[Rho]^7 - 51512*\[Rho]^8 - 
          58012*\[Rho]^9 + 2940*\[Rho]^10) + 
        128*Ec^6*(-21567 + 90568*\[Rho] - 394484*\[Rho]^2 + 642930*\[Rho]^3 - 
          925097*\[Rho]^4 - 724292*\[Rho]^5 - 2891739*\[Rho]^6 + 
          1739464*\[Rho]^7 - 18449*\[Rho]^8 - 79788*\[Rho]^9 + 
          4410*\[Rho]^10) - 64*Ec^5*(-15612 + 66386*\[Rho] - 
          211264*\[Rho]^2 + 253596*\[Rho]^3 - 495244*\[Rho]^4 + 
          69932*\[Rho]^5 - 6715413*\[Rho]^6 + 3761945*\[Rho]^7 - 
          101641*\[Rho]^8 - 162501*\[Rho]^9 + 8820*\[Rho]^10) + 
        32*Ec^4*(-6708 + 27268*\[Rho] - 73148*\[Rho]^2 + 87306*\[Rho]^3 - 
          921584*\[Rho]^4 + 1984456*\[Rho]^5 - 10111617*\[Rho]^6 + 
          5285614*\[Rho]^7 - 169520*\[Rho]^8 - 210180*\[Rho]^9 + 
          11025*\[Rho]^10)) - 25920*(1 - 2*Ec)^8*\[Rho]^5*
       (-2 + 9*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec]^3 - 
      12*(-1 + 2*Ec)*\[Rho]*(-1 + 2*Ec + \[Rho])^2*(1835008*Ec^14*\[Rho] - 
        8192*Ec^13*(10 + 597*\[Rho] + 123*\[Rho]^2) + 
        4096*Ec^12*(70 + 1005*\[Rho] + 1117*\[Rho]^2 + 134*\[Rho]^3) + 
        2048*Ec^11*(-200 - 10*\[Rho] - 3688*\[Rho]^2 - 4207*\[Rho]^3 + 
          1063*\[Rho]^4) - 1024*Ec^10*(-300 + 1414*\[Rho] - 5340*\[Rho]^2 - 
          29053*\[Rho]^3 + 6129*\[Rho]^4 + 528*\[Rho]^5) + 
        512*Ec^9*(-350 - 1339*\[Rho] - 1575*\[Rho]^2 - 90949*\[Rho]^3 + 
          10155*\[Rho]^4 + 1141*\[Rho]^5 + 935*\[Rho]^6) + 
        256*Ec^8*(790 + 9079*\[Rho] - 5099*\[Rho]^2 + 152445*\[Rho]^3 + 
          17979*\[Rho]^4 + 16271*\[Rho]^5 - 10345*\[Rho]^6 + 114*\[Rho]^7) + 
        3*(30 - 173*\[Rho] + 625*\[Rho]^2 + 2431*\[Rho]^3 - 2863*\[Rho]^4 + 
          26117*\[Rho]^5 - 985*\[Rho]^6 - 4263*\[Rho]^7 + 681*\[Rho]^8) - 
        128*Ec^7*(1920 + 13520*\[Rho] - 5936*\[Rho]^2 + 135586*\[Rho]^3 + 
          101506*\[Rho]^4 + 132168*\[Rho]^5 - 46946*\[Rho]^6 - 
          8007*\[Rho]^7 + 2043*\[Rho]^8) - 6*Ec*(150 - 925*\[Rho] + 
          2931*\[Rho]^2 + 13903*\[Rho]^3 - 24197*\[Rho]^4 + 170541*\[Rho]^5 - 
          9091*\[Rho]^6 - 28479*\[Rho]^7 + 4767*\[Rho]^8) + 
        12*Ec^2*(300 - 1970*\[Rho] + 5324*\[Rho]^2 + 33279*\[Rho]^3 - 
          77863*\[Rho]^4 + 465316*\[Rho]^5 - 36498*\[Rho]^6 - 
          79989*\[Rho]^7 + 14301*\[Rho]^8) + 64*Ec^6*(2800 + 8860*\[Rho] - 
          904*\[Rho]^2 + 50846*\[Rho]^3 + 153266*\[Rho]^4 + 515368*\[Rho]^5 - 
          128346*\[Rho]^6 - 60429*\[Rho]^7 + 14301*\[Rho]^8) - 
        24*Ec^3*(360 - 2206*\[Rho] + 4656*\[Rho]^2 + 41165*\[Rho]^3 - 
          119757*\[Rho]^4 + 707932*\[Rho]^5 - 77674*\[Rho]^6 - 
          123631*\[Rho]^7 + 23835*\[Rho]^8) - 32*Ec^5*(2390 + 967*\[Rho] + 
          2685*\[Rho]^2 + 15686*\[Rho]^3 + 19742*\[Rho]^4 + 
          1259898*\[Rho]^5 - 235792*\[Rho]^6 - 192495*\[Rho]^7 + 
          42903*\[Rho]^8) + 16*Ec^4*(1450 - 4173*\[Rho] + 6595*\[Rho]^2 + 
          72024*\[Rho]^3 - 244770*\[Rho]^4 + 2022134*\[Rho]^5 - 
          291628*\[Rho]^6 - 343761*\[Rho]^7 + 71505*\[Rho]^8))*Log[\[Rho]] - 
      144*(1 - 2*Ec)^4*\[Rho]^3*(60 - 459*\[Rho] + 73728*Ec^9*\[Rho] + 
        1245*\[Rho]^2 - 6360*\[Rho]^3 + 4500*\[Rho]^4 + 1635*\[Rho]^5 - 
        621*\[Rho]^6 - 512*Ec^7*(-35 - 426*\[Rho] + 15*\[Rho]^2) + 
        256*Ec^8*(-20 - 891*\[Rho] + 45*\[Rho]^2) + 
        384*Ec^6*(-60 - 131*\[Rho] - 185*\[Rho]^2 - 120*\[Rho]^3 + 
          30*\[Rho]^4) - 128*Ec^5*(-110 + 279*\[Rho] - 600*\[Rho]^2 - 
          1630*\[Rho]^3 + 270*\[Rho]^4 + 135*\[Rho]^5) + 
        96*Ec^3*(-15 + 118*\[Rho] - 770*\[Rho]^2 + 4220*\[Rho]^3 - 
          1155*\[Rho]^4 - 655*\[Rho]^5 + 207*\[Rho]^6) + 
        24*Ec*(-20 + 153*\[Rho] - 505*\[Rho]^2 + 2525*\[Rho]^3 - 
          1365*\[Rho]^4 - 545*\[Rho]^5 + 207*\[Rho]^6) - 
        72*Ec^2*(-20 + 153*\[Rho] - 625*\[Rho]^2 + 3065*\[Rho]^3 - 
          1185*\[Rho]^4 - 545*\[Rho]^5 + 207*\[Rho]^6) - 
        16*Ec^4*(200 - 906*\[Rho] - 1530*\[Rho]^2 + 25090*\[Rho]^3 - 
          4950*\[Rho]^4 - 3315*\[Rho]^5 + 621*\[Rho]^6))*Log[\[Rho]]^2 + 
      25920*(1 - 2*Ec)^8*\[Rho]^5*(-2 + 9*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]]^3 - 144*(1 - 2*Ec)^4*\[Rho]^3*Log[1 - 2*Ec]^2*
       (60 - 459*\[Rho] + 73728*Ec^9*\[Rho] + 1245*\[Rho]^2 - 6360*\[Rho]^3 + 
        4500*\[Rho]^4 + 1635*\[Rho]^5 - 621*\[Rho]^6 - 
        512*Ec^7*(-35 - 426*\[Rho] + 15*\[Rho]^2) + 
        256*Ec^8*(-20 - 891*\[Rho] + 45*\[Rho]^2) + 
        384*Ec^6*(-60 - 131*\[Rho] - 185*\[Rho]^2 - 120*\[Rho]^3 + 
          30*\[Rho]^4) - 128*Ec^5*(-110 + 279*\[Rho] - 600*\[Rho]^2 - 
          1630*\[Rho]^3 + 270*\[Rho]^4 + 135*\[Rho]^5) + 
        96*Ec^3*(-15 + 118*\[Rho] - 770*\[Rho]^2 + 4220*\[Rho]^3 - 
          1155*\[Rho]^4 - 655*\[Rho]^5 + 207*\[Rho]^6) + 
        24*Ec*(-20 + 153*\[Rho] - 505*\[Rho]^2 + 2525*\[Rho]^3 - 
          1365*\[Rho]^4 - 545*\[Rho]^5 + 207*\[Rho]^6) - 
        72*Ec^2*(-20 + 153*\[Rho] - 625*\[Rho]^2 + 3065*\[Rho]^3 - 
          1185*\[Rho]^4 - 545*\[Rho]^5 + 207*\[Rho]^6) - 
        16*Ec^4*(200 - 906*\[Rho] - 1530*\[Rho]^2 + 25090*\[Rho]^3 - 
          4950*\[Rho]^4 - 3315*\[Rho]^5 + 621*\[Rho]^6) - 
        540*(1 - 2*Ec)^4*\[Rho]^2*(-2 + 9*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) + 
      12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*((-1 + 2*Ec + \[Rho])^2*
         (1835008*Ec^14*\[Rho] - 8192*Ec^13*(10 + 597*\[Rho] + 
            123*\[Rho]^2) + 4096*Ec^12*(70 + 1005*\[Rho] + 1117*\[Rho]^2 + 
            134*\[Rho]^3) + 2048*Ec^11*(-200 - 10*\[Rho] - 3688*\[Rho]^2 - 
            4207*\[Rho]^3 + 1063*\[Rho]^4) - 1024*Ec^10*(-300 + 1414*\[Rho] - 
            5340*\[Rho]^2 - 29053*\[Rho]^3 + 6129*\[Rho]^4 + 528*\[Rho]^5) + 
          512*Ec^9*(-350 - 1339*\[Rho] - 1575*\[Rho]^2 - 90949*\[Rho]^3 + 
            10155*\[Rho]^4 + 1141*\[Rho]^5 + 935*\[Rho]^6) + 
          256*Ec^8*(790 + 9079*\[Rho] - 5099*\[Rho]^2 + 152445*\[Rho]^3 + 
            17979*\[Rho]^4 + 16271*\[Rho]^5 - 10345*\[Rho]^6 + 
            114*\[Rho]^7) + 3*(30 - 173*\[Rho] + 625*\[Rho]^2 + 
            2431*\[Rho]^3 - 2863*\[Rho]^4 + 26117*\[Rho]^5 - 985*\[Rho]^6 - 
            4263*\[Rho]^7 + 681*\[Rho]^8) - 128*Ec^7*(1920 + 13520*\[Rho] - 
            5936*\[Rho]^2 + 135586*\[Rho]^3 + 101506*\[Rho]^4 + 
            132168*\[Rho]^5 - 46946*\[Rho]^6 - 8007*\[Rho]^7 + 
            2043*\[Rho]^8) - 6*Ec*(150 - 925*\[Rho] + 2931*\[Rho]^2 + 
            13903*\[Rho]^3 - 24197*\[Rho]^4 + 170541*\[Rho]^5 - 
            9091*\[Rho]^6 - 28479*\[Rho]^7 + 4767*\[Rho]^8) + 
          12*Ec^2*(300 - 1970*\[Rho] + 5324*\[Rho]^2 + 33279*\[Rho]^3 - 
            77863*\[Rho]^4 + 465316*\[Rho]^5 - 36498*\[Rho]^6 - 
            79989*\[Rho]^7 + 14301*\[Rho]^8) + 64*Ec^6*(2800 + 8860*\[Rho] - 
            904*\[Rho]^2 + 50846*\[Rho]^3 + 153266*\[Rho]^4 + 
            515368*\[Rho]^5 - 128346*\[Rho]^6 - 60429*\[Rho]^7 + 
            14301*\[Rho]^8) - 24*Ec^3*(360 - 2206*\[Rho] + 4656*\[Rho]^2 + 
            41165*\[Rho]^3 - 119757*\[Rho]^4 + 707932*\[Rho]^5 - 
            77674*\[Rho]^6 - 123631*\[Rho]^7 + 23835*\[Rho]^8) - 
          32*Ec^5*(2390 + 967*\[Rho] + 2685*\[Rho]^2 + 15686*\[Rho]^3 + 
            19742*\[Rho]^4 + 1259898*\[Rho]^5 - 235792*\[Rho]^6 - 
            192495*\[Rho]^7 + 42903*\[Rho]^8) + 16*Ec^4*(1450 - 4173*\[Rho] + 
            6595*\[Rho]^2 + 72024*\[Rho]^3 - 244770*\[Rho]^4 + 
            2022134*\[Rho]^5 - 291628*\[Rho]^6 - 343761*\[Rho]^7 + 
            71505*\[Rho]^8)) + 24*(-1 + 2*Ec)^3*\[Rho]^2*
         (60 - 459*\[Rho] + 73728*Ec^9*\[Rho] + 1245*\[Rho]^2 - 
          6360*\[Rho]^3 + 4500*\[Rho]^4 + 1635*\[Rho]^5 - 621*\[Rho]^6 - 
          512*Ec^7*(-35 - 426*\[Rho] + 15*\[Rho]^2) + 
          256*Ec^8*(-20 - 891*\[Rho] + 45*\[Rho]^2) + 
          384*Ec^6*(-60 - 131*\[Rho] - 185*\[Rho]^2 - 120*\[Rho]^3 + 
            30*\[Rho]^4) - 128*Ec^5*(-110 + 279*\[Rho] - 600*\[Rho]^2 - 
            1630*\[Rho]^3 + 270*\[Rho]^4 + 135*\[Rho]^5) + 
          96*Ec^3*(-15 + 118*\[Rho] - 770*\[Rho]^2 + 4220*\[Rho]^3 - 
            1155*\[Rho]^4 - 655*\[Rho]^5 + 207*\[Rho]^6) + 
          24*Ec*(-20 + 153*\[Rho] - 505*\[Rho]^2 + 2525*\[Rho]^3 - 
            1365*\[Rho]^4 - 545*\[Rho]^5 + 207*\[Rho]^6) - 
          72*Ec^2*(-20 + 153*\[Rho] - 625*\[Rho]^2 + 3065*\[Rho]^3 - 
            1185*\[Rho]^4 - 545*\[Rho]^5 + 207*\[Rho]^6) - 
          16*Ec^4*(200 - 906*\[Rho] - 1530*\[Rho]^2 + 25090*\[Rho]^3 - 
            4950*\[Rho]^4 - 3315*\[Rho]^5 + 621*\[Rho]^6))*Log[\[Rho]] - 
        6480*(-1 + 2*Ec)^7*\[Rho]^4*(-2 + 9*\[Rho] + 3*\[Rho]^2)*
         Log[\[Rho]]^2)))/(360*(1 - 2*Ec)^2*mb^5*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3) + 
   (\[Rho]3D*((-1 + 2*Ec + \[Rho])^2*(1572864*Ec^19*(-27 + 5*\[Rho]) - 
        262144*Ec^18*(-483 + 19*\[Rho] + 30*\[Rho]^2) - 
        131072*Ec^17*(-375 + 1249*\[Rho] - 777*\[Rho]^2 + 135*\[Rho]^3) + 
        65536*Ec^16*(-17457 + 14281*\[Rho] - 5963*\[Rho]^2 - 1217*\[Rho]^3 + 
          180*\[Rho]^4) + 65536*Ec^15*(46971 - 43123*\[Rho] - 
          19972*\[Rho]^2 + 17510*\[Rho]^3 - 3229*\[Rho]^4 + 105*\[Rho]^5) - 
        32768*Ec^14*(117183 - 122935*\[Rho] - 265090*\[Rho]^2 + 
          145668*\[Rho]^3 - 27485*\[Rho]^4 - 519*\[Rho]^5 + 120*\[Rho]^6) + 
        16384*Ec^13*(105657 - 41019*\[Rho] - 1061786*\[Rho]^2 + 
          480538*\[Rho]^3 - 49241*\[Rho]^4 - 25307*\[Rho]^5 + 1993*\[Rho]^6 + 
          735*\[Rho]^7) + 8192*Ec^12*(172137 - 729745*\[Rho] + 
          1812408*\[Rho]^2 + 29152*\[Rho]^3 - 392355*\[Rho]^4 + 
          188005*\[Rho]^5 - 7439*\[Rho]^6 - 12959*\[Rho]^7 + 1470*\[Rho]^8) + 
        2048*Ec^11*(-1138380 + 4221228*\[Rho] + 821664*\[Rho]^2 - 
          10208340*\[Rho]^3 + 4994750*\[Rho]^4 - 872486*\[Rho]^5 - 
          75504*\[Rho]^6 + 181616*\[Rho]^7 - 31077*\[Rho]^8 + 255*\[Rho]^9) - 
        1024*Ec^10*(-779952 + 4434228*\[Rho] + 17638620*\[Rho]^2 - 
          35116632*\[Rho]^3 + 11995222*\[Rho]^4 + 1621602*\[Rho]^5 - 
          998592*\[Rho]^6 + 716900*\[Rho]^7 - 155851*\[Rho]^8 - 
          9397*\[Rho]^9 + 1890*\[Rho]^10) + 3*(-3693 + 18865*\[Rho] - 
          91777*\[Rho]^2 + 267941*\[Rho]^3 - 988894*\[Rho]^4 + 
          939686*\[Rho]^5 - 144310*\[Rho]^6 - 46018*\[Rho]^7 + 
          53579*\[Rho]^8 - 1111*\[Rho]^9 - 4553*\[Rho]^10 + 285*\[Rho]^11) - 
        512*Ec^9*(-1653000 + 1989140*\[Rho] - 41855502*\[Rho]^2 + 
          61644150*\[Rho]^3 - 12150830*\[Rho]^4 - 13947266*\[Rho]^5 + 
          4302834*\[Rho]^6 - 1924586*\[Rho]^7 + 587789*\[Rho]^8 + 
          82121*\[Rho]^9 - 23829*\[Rho]^10 + 855*\[Rho]^11) - 
        6*Ec*(-27867 + 135625*\[Rho] - 657243*\[Rho]^2 + 2145257*\[Rho]^3 - 
          8500094*\[Rho]^4 + 7686114*\[Rho]^5 - 1413550*\[Rho]^6 - 
          343502*\[Rho]^7 + 449913*\[Rho]^8 - 7051*\[Rho]^9 - 
          40407*\[Rho]^10 + 2565*\[Rho]^11) + 
        36*Ec^2*(-30219 + 137983*\[Rho] - 662350*\[Rho]^2 + 
          2494448*\[Rho]^3 - 10641738*\[Rho]^4 + 9149110*\[Rho]^5 - 
          2011748*\[Rho]^6 - 358780*\[Rho]^7 + 553317*\[Rho]^8 - 
          6117*\[Rho]^9 - 52926*\[Rho]^10 + 3420*\[Rho]^11) + 
        256*Ec^8*(-4685592 + 12050548*\[Rho] - 55335810*\[Rho]^2 + 
          63878442*\[Rho]^3 - 2993650*\[Rho]^4 - 32925350*\[Rho]^5 + 
          8939238*\[Rho]^6 - 4072422*\[Rho]^7 + 1971467*\[Rho]^8 + 
          285645*\[Rho]^9 - 138591*\[Rho]^10 + 7695*\[Rho]^11) - 
        256*Ec^7*(-2860461 + 8521829*\[Rho] - 23238556*\[Rho]^2 + 
          20473778*\[Rho]^3 - 9958741*\[Rho]^4 - 12977865*\[Rho]^5 + 
          2985420*\[Rho]^6 - 3654364*\[Rho]^7 + 2734930*\[Rho]^8 + 
          271552*\[Rho]^9 - 238032*\[Rho]^10 + 15390*\[Rho]^11) + 
        128*Ec^6*(-2138457 + 6829633*\[Rho] - 13030550*\[Rho]^2 + 
          12877744*\[Rho]^3 - 53015101*\[Rho]^4 + 22289779*\[Rho]^5 - 
          7484238*\[Rho]^6 - 5422224*\[Rho]^7 + 5591212*\[Rho]^8 + 
          307160*\[Rho]^9 - 528408*\[Rho]^10 + 35910*\[Rho]^11) + 
        32*Ec^4*(-512289 + 1850265*\[Rho] - 5289376*\[Rho]^2 + 
          25564388*\[Rho]^3 - 136283865*\[Rho]^4 + 104007593*\[Rho]^5 - 
          29189563*\[Rho]^6 - 5342547*\[Rho]^7 + 7974884*\[Rho]^8 + 
          48512*\[Rho]^9 - 799587*\[Rho]^10 + 53865*\[Rho]^11) - 
        64*Ec^5*(-1111455 + 3708973*\[Rho] - 6444950*\[Rho]^2 + 
          18406350*\[Rho]^3 - 112725701*\[Rho]^4 + 76127983*\[Rho]^5 - 
          22783899*\[Rho]^6 - 6290471*\[Rho]^7 + 8014804*\[Rho]^8 + 
          197688*\[Rho]^9 - 788427*\[Rho]^10 + 53865*\[Rho]^11) - 
        8*Ec^3*(-549645 + 2269291*\[Rho] - 9848592*\[Rho]^2 + 
          43846388*\[Rho]^3 - 205148882*\[Rho]^4 + 167251686*\[Rho]^5 - 
          42500296*\[Rho]^6 - 6672008*\[Rho]^7 + 10934967*\[Rho]^8 - 
          51193*\[Rho]^9 - 1088496*\[Rho]^10 + 71820*\[Rho]^11)) - 
      25920*(-1 + 2*Ec)^9*\[Rho]^3*(-8 + 24*\[Rho] + 14*\[Rho]^2 + 
        27*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec]^3 - 
      12*(-1 + 2*Ec)*(6291456*Ec^17*(5 + 7*\[Rho]^2) + 
        65536*Ec^16*(-2232 + 590*\[Rho] - 327*\[Rho]^2 + 303*\[Rho]^3) + 
        131072*Ec^15*(2154 - 939*\[Rho] - 3872*\[Rho]^2 + 461*\[Rho]^3) + 
        65536*Ec^14*(-4104 + 1658*\[Rho] + 21551*\[Rho]^2 - 5381*\[Rho]^3 - 
          768*\[Rho]^4 + 318*\[Rho]^5) + 32768*Ec^13*(2604 + 2960*\[Rho] - 
          38764*\[Rho]^2 + 4129*\[Rho]^3 + 11113*\[Rho]^4 - 4029*\[Rho]^5 + 
          579*\[Rho]^6) + 8192*Ec^12*(8544 - 37684*\[Rho] - 97240*\[Rho]^2 + 
          193684*\[Rho]^3 - 122382*\[Rho]^4 + 39556*\[Rho]^5 - 
          12589*\[Rho]^6 + 993*\[Rho]^7) - 8192*Ec^11*(6606 - 36687*\[Rho] - 
          394101*\[Rho]^2 + 479526*\[Rho]^3 - 159790*\[Rho]^4 + 
          29390*\[Rho]^5 - 31757*\[Rho]^6 + 5763*\[Rho]^7 + 198*\[Rho]^8) - 
        4096*Ec^10*(13464 + 26586*\[Rho] + 946275*\[Rho]^2 - 
          1127787*\[Rho]^3 + 153433*\[Rho]^4 + 125873*\[Rho]^5 + 
          90808*\[Rho]^6 - 32318*\[Rho]^7 - 3606*\[Rho]^8 + 300*\[Rho]^9) + 
        3*(-1 + \[Rho])^2*(-168 - 318*\[Rho] + 1295*\[Rho]^2 + 
          9705*\[Rho]^3 - 99597*\[Rho]^4 - 40567*\[Rho]^5 - 9927*\[Rho]^6 - 
          2145*\[Rho]^7 - 1795*\[Rho]^8 + 957*\[Rho]^9) + 
        2048*Ec^9*(56628 - 31116*\[Rho] + 1320798*\[Rho]^2 - 
          1559628*\[Rho]^3 - 139978*\[Rho]^4 + 735178*\[Rho]^5 + 
          142118*\[Rho]^6 - 107889*\[Rho]^7 - 23951*\[Rho]^8 + 
          2537*\[Rho]^9 + 843*\[Rho]^10) - 48*Ec*(-168 - 102*\[Rho] + 
          2435*\[Rho]^2 + 9257*\[Rho]^3 - 137629*\[Rho]^4 + 173507*\[Rho]^5 - 
          25270*\[Rho]^6 - 16510*\[Rho]^7 - 4747*\[Rho]^8 + 1979*\[Rho]^9 - 
          3709*\[Rho]^10 + 957*\[Rho]^11) + 256*Ec^8*
         (-374352 + 421980*\[Rho] - 4694178*\[Rho]^2 + 5395578*\[Rho]^3 + 
          286720*\[Rho]^4 - 6314588*\[Rho]^5 - 339442*\[Rho]^6 + 
          878354*\[Rho]^7 + 367796*\[Rho]^8 - 35798*\[Rho]^9 - 
          35991*\[Rho]^10 + 2871*\[Rho]^11) - 
        512*Ec^7*(-94446 + 131861*\[Rho] - 619998*\[Rho]^2 + 
          896739*\[Rho]^3 - 2158178*\[Rho]^4 - 1139200*\[Rho]^5 + 
          17923*\[Rho]^6 + 268251*\[Rho]^7 + 237778*\[Rho]^8 - 
          16339*\[Rho]^9 - 41553*\[Rho]^10 + 5742*\[Rho]^11) + 
        48*Ec^2*(-1176 - 1674*\[Rho] + 22421*\[Rho]^2 + 88799*\[Rho]^3 - 
          1135699*\[Rho]^4 + 1248389*\[Rho]^5 - 166510*\[Rho]^6 - 
          69646*\[Rho]^7 - 11749*\[Rho]^8 + 10469*\[Rho]^9 - 
          25963*\[Rho]^10 + 6699*\[Rho]^11) + 
        256*Ec^6*(-64344 + 86766*\[Rho] - 64003*\[Rho]^2 + 901261*\[Rho]^3 - 
          7181674*\[Rho]^4 + 2189512*\[Rho]^5 - 177802*\[Rho]^6 + 
          184108*\[Rho]^7 + 424941*\[Rho]^8 - 12135*\[Rho]^9 - 
          110937*\[Rho]^10 + 20097*\[Rho]^11) - 
        128*Ec^5*(-32436 + 18776*\[Rho] + 235244*\[Rho]^2 + 
          1217527*\[Rho]^3 - 11931307*\[Rho]^4 + 7106411*\[Rho]^5 - 
          748793*\[Rho]^6 + 47087*\[Rho]^7 + 502817*\[Rho]^8 + 
          11983*\[Rho]^9 - 188643*\[Rho]^10 + 40194*\[Rho]^11) - 
        32*Ec^3*(-7734 - 14945*\[Rho] + 173179*\[Rho]^2 + 720236*\[Rho]^3 - 
          8120072*\[Rho]^4 + 7656514*\[Rho]^5 - 972244*\[Rho]^6 - 
          199874*\[Rho]^7 + 89254*\[Rho]^8 + 46847*\[Rho]^9 - 
          159795*\[Rho]^10 + 40194*\[Rho]^11) + 
        32*Ec^4*(-30048 - 32284*\[Rho] + 546152*\[Rho]^2 + 2367268*\[Rho]^3 - 
          24490978*\[Rho]^4 + 19173008*\[Rho]^5 - 2297201*\[Rho]^6 - 
          160747*\[Rho]^7 + 694082*\[Rho]^8 + 82408*\[Rho]^9 - 
          424965*\[Rho]^10 + 100485*\[Rho]^11))*Log[\[Rho]] - 
      144*(1 - 2*Ec)^4*\[Rho]*(49152*Ec^10*\[Rho]*(11 + 9*\[Rho]^2) + 
        2560*Ec^9*(-24 - 720*\[Rho] + 20*\[Rho]^2 - 513*\[Rho]^3 + 
          27*\[Rho]^4) - 1280*Ec^8*(-168 - 1848*\[Rho] + 56*\[Rho]^2 - 
          489*\[Rho]^3 + 111*\[Rho]^4) + 1280*Ec^7*(-240 - 1068*\[Rho] - 
          298*\[Rho]^2 + 1137*\[Rho]^3 - 279*\[Rho]^4 - 216*\[Rho]^5 + 
          18*\[Rho]^6) - 640*Ec^6*(-360 - 384*\[Rho] - 1056*\[Rho]^2 + 
          2643*\[Rho]^3 - 1773*\[Rho]^4 - 1468*\[Rho]^5 + 126*\[Rho]^6 + 
          90*\[Rho]^7) + 3*(40 - 224*\[Rho] - 820*\[Rho]^2 + 6639*\[Rho]^3 - 
          1725*\[Rho]^4 - 1040*\[Rho]^5 - 2116*\[Rho]^6 - 895*\[Rho]^7 + 
          141*\[Rho]^8) - 30*Ec*(40 - 224*\[Rho] - 1108*\[Rho]^2 + 
          7503*\[Rho]^3 - 1221*\[Rho]^4 - 68*\[Rho]^5 - 1792*\[Rho]^6 - 
          895*\[Rho]^7 + 141*\[Rho]^8) + 120*Ec^2*(40 - 224*\[Rho] - 
          1468*\[Rho]^2 + 8583*\[Rho]^3 - 591*\[Rho]^4 + 1147*\[Rho]^5 - 
          1387*\[Rho]^6 - 895*\[Rho]^7 + 141*\[Rho]^8) - 
        32*Ec^5*(3120 - 3744*\[Rho] + 3560*\[Rho]^2 + 23334*\[Rho]^3 + 
          38610*\[Rho]^4 + 44830*\[Rho]^5 - 3738*\[Rho]^6 - 6105*\[Rho]^7 + 
          423*\[Rho]^8) + 80*Ec^4*(384 - 1320*\[Rho] - 6004*\[Rho]^2 + 
          34554*\[Rho]^3 + 8178*\[Rho]^4 + 15982*\[Rho]^5 - 1974*\[Rho]^6 - 
          3405*\[Rho]^7 + 423*\[Rho]^8) - 80*Ec^3*(144 - 756*\[Rho] - 
          5606*\[Rho]^2 + 29955*\[Rho]^3 + 1221*\[Rho]^4 + 7943*\[Rho]^5 - 
          2685*\[Rho]^6 - 2721*\[Rho]^7 + 423*\[Rho]^8))*Log[\[Rho]]^2 + 
      25920*(-1 + 2*Ec)^9*\[Rho]^3*(-8 + 24*\[Rho] + 14*\[Rho]^2 + 
        27*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]^3 - 144*(1 - 2*Ec)^4*\[Rho]*
       Log[1 - 2*Ec]^2*(49152*Ec^10*\[Rho]*(11 + 9*\[Rho]^2) + 
        2560*Ec^9*(-24 - 720*\[Rho] + 20*\[Rho]^2 - 513*\[Rho]^3 + 
          27*\[Rho]^4) - 1280*Ec^8*(-168 - 1848*\[Rho] + 56*\[Rho]^2 - 
          489*\[Rho]^3 + 111*\[Rho]^4) + 1280*Ec^7*(-240 - 1068*\[Rho] - 
          298*\[Rho]^2 + 1137*\[Rho]^3 - 279*\[Rho]^4 - 216*\[Rho]^5 + 
          18*\[Rho]^6) - 640*Ec^6*(-360 - 384*\[Rho] - 1056*\[Rho]^2 + 
          2643*\[Rho]^3 - 1773*\[Rho]^4 - 1468*\[Rho]^5 + 126*\[Rho]^6 + 
          90*\[Rho]^7) + 3*(40 - 224*\[Rho] - 820*\[Rho]^2 + 6639*\[Rho]^3 - 
          1725*\[Rho]^4 - 1040*\[Rho]^5 - 2116*\[Rho]^6 - 895*\[Rho]^7 + 
          141*\[Rho]^8) - 30*Ec*(40 - 224*\[Rho] - 1108*\[Rho]^2 + 
          7503*\[Rho]^3 - 1221*\[Rho]^4 - 68*\[Rho]^5 - 1792*\[Rho]^6 - 
          895*\[Rho]^7 + 141*\[Rho]^8) + 120*Ec^2*(40 - 224*\[Rho] - 
          1468*\[Rho]^2 + 8583*\[Rho]^3 - 591*\[Rho]^4 + 1147*\[Rho]^5 - 
          1387*\[Rho]^6 - 895*\[Rho]^7 + 141*\[Rho]^8) - 
        32*Ec^5*(3120 - 3744*\[Rho] + 3560*\[Rho]^2 + 23334*\[Rho]^3 + 
          38610*\[Rho]^4 + 44830*\[Rho]^5 - 3738*\[Rho]^6 - 6105*\[Rho]^7 + 
          423*\[Rho]^8) + 80*Ec^4*(384 - 1320*\[Rho] - 6004*\[Rho]^2 + 
          34554*\[Rho]^3 + 8178*\[Rho]^4 + 15982*\[Rho]^5 - 1974*\[Rho]^6 - 
          3405*\[Rho]^7 + 423*\[Rho]^8) - 80*Ec^3*(144 - 756*\[Rho] - 
          5606*\[Rho]^2 + 29955*\[Rho]^3 + 1221*\[Rho]^4 + 7943*\[Rho]^5 - 
          2685*\[Rho]^6 - 2721*\[Rho]^7 + 423*\[Rho]^8) - 
        540*(-1 + 2*Ec)^5*\[Rho]^2*(-8 + 24*\[Rho] + 14*\[Rho]^2 + 
          27*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]) + 
      12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(6291456*Ec^17*(5 + 7*\[Rho]^2) + 
        65536*Ec^16*(-2232 + 590*\[Rho] - 327*\[Rho]^2 + 303*\[Rho]^3) + 
        131072*Ec^15*(2154 - 939*\[Rho] - 3872*\[Rho]^2 + 461*\[Rho]^3) + 
        65536*Ec^14*(-4104 + 1658*\[Rho] + 21551*\[Rho]^2 - 5381*\[Rho]^3 - 
          768*\[Rho]^4 + 318*\[Rho]^5) + 32768*Ec^13*(2604 + 2960*\[Rho] - 
          38764*\[Rho]^2 + 4129*\[Rho]^3 + 11113*\[Rho]^4 - 4029*\[Rho]^5 + 
          579*\[Rho]^6) + 8192*Ec^12*(8544 - 37684*\[Rho] - 97240*\[Rho]^2 + 
          193684*\[Rho]^3 - 122382*\[Rho]^4 + 39556*\[Rho]^5 - 
          12589*\[Rho]^6 + 993*\[Rho]^7) - 8192*Ec^11*(6606 - 36687*\[Rho] - 
          394101*\[Rho]^2 + 479526*\[Rho]^3 - 159790*\[Rho]^4 + 
          29390*\[Rho]^5 - 31757*\[Rho]^6 + 5763*\[Rho]^7 + 198*\[Rho]^8) - 
        4096*Ec^10*(13464 + 26586*\[Rho] + 946275*\[Rho]^2 - 
          1127787*\[Rho]^3 + 153433*\[Rho]^4 + 125873*\[Rho]^5 + 
          90808*\[Rho]^6 - 32318*\[Rho]^7 - 3606*\[Rho]^8 + 300*\[Rho]^9) + 
        3*(-1 + \[Rho])^2*(-168 - 318*\[Rho] + 1295*\[Rho]^2 + 
          9705*\[Rho]^3 - 99597*\[Rho]^4 - 40567*\[Rho]^5 - 9927*\[Rho]^6 - 
          2145*\[Rho]^7 - 1795*\[Rho]^8 + 957*\[Rho]^9) + 
        2048*Ec^9*(56628 - 31116*\[Rho] + 1320798*\[Rho]^2 - 
          1559628*\[Rho]^3 - 139978*\[Rho]^4 + 735178*\[Rho]^5 + 
          142118*\[Rho]^6 - 107889*\[Rho]^7 - 23951*\[Rho]^8 + 
          2537*\[Rho]^9 + 843*\[Rho]^10) - 48*Ec*(-168 - 102*\[Rho] + 
          2435*\[Rho]^2 + 9257*\[Rho]^3 - 137629*\[Rho]^4 + 173507*\[Rho]^5 - 
          25270*\[Rho]^6 - 16510*\[Rho]^7 - 4747*\[Rho]^8 + 1979*\[Rho]^9 - 
          3709*\[Rho]^10 + 957*\[Rho]^11) + 256*Ec^8*
         (-374352 + 421980*\[Rho] - 4694178*\[Rho]^2 + 5395578*\[Rho]^3 + 
          286720*\[Rho]^4 - 6314588*\[Rho]^5 - 339442*\[Rho]^6 + 
          878354*\[Rho]^7 + 367796*\[Rho]^8 - 35798*\[Rho]^9 - 
          35991*\[Rho]^10 + 2871*\[Rho]^11) - 
        512*Ec^7*(-94446 + 131861*\[Rho] - 619998*\[Rho]^2 + 
          896739*\[Rho]^3 - 2158178*\[Rho]^4 - 1139200*\[Rho]^5 + 
          17923*\[Rho]^6 + 268251*\[Rho]^7 + 237778*\[Rho]^8 - 
          16339*\[Rho]^9 - 41553*\[Rho]^10 + 5742*\[Rho]^11) + 
        48*Ec^2*(-1176 - 1674*\[Rho] + 22421*\[Rho]^2 + 88799*\[Rho]^3 - 
          1135699*\[Rho]^4 + 1248389*\[Rho]^5 - 166510*\[Rho]^6 - 
          69646*\[Rho]^7 - 11749*\[Rho]^8 + 10469*\[Rho]^9 - 
          25963*\[Rho]^10 + 6699*\[Rho]^11) + 
        256*Ec^6*(-64344 + 86766*\[Rho] - 64003*\[Rho]^2 + 901261*\[Rho]^3 - 
          7181674*\[Rho]^4 + 2189512*\[Rho]^5 - 177802*\[Rho]^6 + 
          184108*\[Rho]^7 + 424941*\[Rho]^8 - 12135*\[Rho]^9 - 
          110937*\[Rho]^10 + 20097*\[Rho]^11) - 
        128*Ec^5*(-32436 + 18776*\[Rho] + 235244*\[Rho]^2 + 
          1217527*\[Rho]^3 - 11931307*\[Rho]^4 + 7106411*\[Rho]^5 - 
          748793*\[Rho]^6 + 47087*\[Rho]^7 + 502817*\[Rho]^8 + 
          11983*\[Rho]^9 - 188643*\[Rho]^10 + 40194*\[Rho]^11) - 
        32*Ec^3*(-7734 - 14945*\[Rho] + 173179*\[Rho]^2 + 720236*\[Rho]^3 - 
          8120072*\[Rho]^4 + 7656514*\[Rho]^5 - 972244*\[Rho]^6 - 
          199874*\[Rho]^7 + 89254*\[Rho]^8 + 46847*\[Rho]^9 - 
          159795*\[Rho]^10 + 40194*\[Rho]^11) + 
        32*Ec^4*(-30048 - 32284*\[Rho] + 546152*\[Rho]^2 + 2367268*\[Rho]^3 - 
          24490978*\[Rho]^4 + 19173008*\[Rho]^5 - 2297201*\[Rho]^6 - 
          160747*\[Rho]^7 + 694082*\[Rho]^8 + 82408*\[Rho]^9 - 
          424965*\[Rho]^10 + 100485*\[Rho]^11) + 24*(-1 + 2*Ec)^3*\[Rho]*
         (49152*Ec^10*\[Rho]*(11 + 9*\[Rho]^2) + 2560*Ec^9*
           (-24 - 720*\[Rho] + 20*\[Rho]^2 - 513*\[Rho]^3 + 27*\[Rho]^4) - 
          1280*Ec^8*(-168 - 1848*\[Rho] + 56*\[Rho]^2 - 489*\[Rho]^3 + 
            111*\[Rho]^4) + 1280*Ec^7*(-240 - 1068*\[Rho] - 298*\[Rho]^2 + 
            1137*\[Rho]^3 - 279*\[Rho]^4 - 216*\[Rho]^5 + 18*\[Rho]^6) - 
          640*Ec^6*(-360 - 384*\[Rho] - 1056*\[Rho]^2 + 2643*\[Rho]^3 - 
            1773*\[Rho]^4 - 1468*\[Rho]^5 + 126*\[Rho]^6 + 90*\[Rho]^7) + 
          3*(40 - 224*\[Rho] - 820*\[Rho]^2 + 6639*\[Rho]^3 - 1725*\[Rho]^4 - 
            1040*\[Rho]^5 - 2116*\[Rho]^6 - 895*\[Rho]^7 + 141*\[Rho]^8) - 
          30*Ec*(40 - 224*\[Rho] - 1108*\[Rho]^2 + 7503*\[Rho]^3 - 
            1221*\[Rho]^4 - 68*\[Rho]^5 - 1792*\[Rho]^6 - 895*\[Rho]^7 + 
            141*\[Rho]^8) + 120*Ec^2*(40 - 224*\[Rho] - 1468*\[Rho]^2 + 
            8583*\[Rho]^3 - 591*\[Rho]^4 + 1147*\[Rho]^5 - 1387*\[Rho]^6 - 
            895*\[Rho]^7 + 141*\[Rho]^8) - 32*Ec^5*(3120 - 3744*\[Rho] + 
            3560*\[Rho]^2 + 23334*\[Rho]^3 + 38610*\[Rho]^4 + 
            44830*\[Rho]^5 - 3738*\[Rho]^6 - 6105*\[Rho]^7 + 423*\[Rho]^8) + 
          80*Ec^4*(384 - 1320*\[Rho] - 6004*\[Rho]^2 + 34554*\[Rho]^3 + 
            8178*\[Rho]^4 + 15982*\[Rho]^5 - 1974*\[Rho]^6 - 3405*\[Rho]^7 + 
            423*\[Rho]^8) - 80*Ec^3*(144 - 756*\[Rho] - 5606*\[Rho]^2 + 
            29955*\[Rho]^3 + 1221*\[Rho]^4 + 7943*\[Rho]^5 - 2685*\[Rho]^6 - 
            2721*\[Rho]^7 + 423*\[Rho]^8))*Log[\[Rho]] - 
        6480*(1 - 2*Ec)^8*\[Rho]^3*(-8 + 24*\[Rho] + 14*\[Rho]^2 + 
          27*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]^2)))/
    (1080*(-1 + 2*Ec)^3*mb^5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3))


==> anc/Results/ResultsCentralMom/Lc2.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(-3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
      75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
      960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
      1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
      200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
      160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
      60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
      60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
      60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])^2 + 
   40*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
     8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
     64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
     48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
     16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])*(4 - 16*Ec + 16*Ec^2 - 288*Ec^5 + 1472*Ec^6 - 2432*Ec^7 + 
     1280*Ec^8 - 54*\[Rho] + 216*Ec*\[Rho] - 216*Ec^2*\[Rho] + 
     288*Ec^5*\[Rho] - 1152*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 195*\[Rho]^2 + 
     1140*Ec*\[Rho]^2 - 1860*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
     240*Ec^4*\[Rho]^2 + 480*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 720*Ec*\[Rho]^3 + 
     240*Ec^2*\[Rho]^3 + 320*Ec^3*\[Rho]^3 + 160*Ec^4*\[Rho]^3 - 
     160*Ec^5*\[Rho]^3 + 6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 24*Ec^2*\[Rho]^5 - 
     \[Rho]^6 + 4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 60*(1 - 2*Ec)^2*\[Rho]^2*
      (3 + 2*\[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*
      Log[\[Rho]]))/(1200*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m3*(-20*(-610 + 7848*Ec - 42408*Ec^2 + 134880*Ec^3 - 364704*Ec^4 + 
      1136928*Ec^5 - 3168512*Ec^6 + 5753472*Ec^7 - 5360640*Ec^8 + 
      45056*Ec^9 + 5357568*Ec^10 - 5357568*Ec^11 + 2162688*Ec^12 - 
      368640*Ec^13 + 98304*Ec^14 - 32768*Ec^15 + 5085*\[Rho] - 
      63828*Ec*\[Rho] + 335988*Ec^2*\[Rho] - 977424*Ec^3*\[Rho] + 
      1875888*Ec^4*\[Rho] - 3209568*Ec^5*\[Rho] + 5830848*Ec^6*\[Rho] - 
      7862016*Ec^7*\[Rho] + 3461376*Ec^8*\[Rho] + 6810624*Ec^9*\[Rho] - 
      12033024*Ec^10*\[Rho] + 7766016*Ec^11*\[Rho] - 1904640*Ec^12*\[Rho] - 
      270336*Ec^13*\[Rho] + 245760*Ec^14*\[Rho] - 10026*\[Rho]^2 + 
      119016*Ec*\[Rho]^2 - 587304*Ec^2*\[Rho]^2 + 1557024*Ec^3*\[Rho]^2 - 
      2570688*Ec^4*\[Rho]^2 + 3712032*Ec^5*\[Rho]^2 - 6211200*Ec^6*\[Rho]^2 + 
      6770880*Ec^7*\[Rho]^2 + 2790144*Ec^8*\[Rho]^2 - 
      18956544*Ec^9*\[Rho]^2 + 25159680*Ec^10*\[Rho]^2 - 
      16948224*Ec^11*\[Rho]^2 + 5984256*Ec^12*\[Rho]^2 - 
      774144*Ec^13*\[Rho]^2 + 14764*\[Rho]^3 - 177048*Ec*\[Rho]^3 + 
      881640*Ec^2*\[Rho]^3 - 2303616*Ec^3*\[Rho]^3 + 3506688*Ec^4*\[Rho]^3 - 
      4165152*Ec^5*\[Rho]^3 + 6062208*Ec^6*\[Rho]^3 - 6323136*Ec^7*\[Rho]^3 - 
      3464448*Ec^8*\[Rho]^3 + 20717824*Ec^9*\[Rho]^3 - 
      28925952*Ec^10*\[Rho]^3 + 20192256*Ec^11*\[Rho]^3 - 
      6893568*Ec^12*\[Rho]^3 + 921600*Ec^13*\[Rho]^3 - 40212*\[Rho]^4 + 
      497664*Ec*\[Rho]^4 - 2579040*Ec^2*\[Rho]^4 + 7371840*Ec^3*\[Rho]^4 - 
      13204320*Ec^4*\[Rho]^4 + 16614720*Ec^5*\[Rho]^4 - 
      16752000*Ec^6*\[Rho]^4 + 13950720*Ec^7*\[Rho]^4 - 
      5122560*Ec^8*\[Rho]^4 - 8931840*Ec^9*\[Rho]^4 + 
      15157248*Ec^10*\[Rho]^4 - 8841216*Ec^11*\[Rho]^4 + 
      1843200*Ec^12*\[Rho]^4 + 65754*\[Rho]^5 - 776736*Ec*\[Rho]^5 + 
      3809808*Ec^2*\[Rho]^5 - 10529280*Ec^3*\[Rho]^5 + 
      18248544*Ec^4*\[Rho]^5 - 20317824*Ec^5*\[Rho]^5 + 
      15299328*Ec^6*\[Rho]^5 - 10198656*Ec^7*\[Rho]^5 + 
      6312960*Ec^8*\[Rho]^5 - 895488*Ec^9*\[Rho]^5 - 2101248*Ec^10*\[Rho]^5 + 
      995328*Ec^11*\[Rho]^5 - 42260*\[Rho]^6 + 454848*Ec*\[Rho]^6 - 
      1960608*Ec^2*\[Rho]^6 + 4557344*Ec^3*\[Rho]^6 - 5665248*Ec^4*\[Rho]^6 + 
      2777568*Ec^5*\[Rho]^6 + 37888*Ec^6*\[Rho]^6 + 1773120*Ec^7*\[Rho]^6 - 
      3794688*Ec^8*\[Rho]^6 + 2031360*Ec^9*\[Rho]^6 - 184320*Ec^10*\[Rho]^6 + 
      2196*\[Rho]^7 + 6264*Ec*\[Rho]^7 - 227016*Ec^2*\[Rho]^7 + 
      1284096*Ec^3*\[Rho]^7 - 3418752*Ec^4*\[Rho]^7 + 4837920*Ec^5*\[Rho]^7 - 
      3293952*Ec^6*\[Rho]^7 + 293568*Ec^7*\[Rho]^7 + 791808*Ec^8*\[Rho]^7 - 
      264960*Ec^9*\[Rho]^7 + 6966*\[Rho]^8 - 87912*Ec*\[Rho]^8 + 
      465480*Ec^2*\[Rho]^8 - 1332384*Ec^3*\[Rho]^8 + 2236032*Ec^4*\[Rho]^8 - 
      2225376*Ec^5*\[Rho]^8 + 1239168*Ec^6*\[Rho]^8 - 307584*Ec^7*\[Rho]^8 - 
      1783*\[Rho]^9 + 21396*Ec*\[Rho]^9 - 106980*Ec^2*\[Rho]^9 + 
      286480*Ec^3*\[Rho]^9 - 442320*Ec^4*\[Rho]^9 + 394464*Ec^5*\[Rho]^9 - 
      190528*Ec^6*\[Rho]^9 + 40320*Ec^7*\[Rho]^9 + 126*\[Rho]^10 - 
      1512*Ec*\[Rho]^10 + 7560*Ec^2*\[Rho]^10 - 20160*Ec^3*\[Rho]^10 + 
      30240*Ec^4*\[Rho]^10 - 24192*Ec^5*\[Rho]^10 + 8064*Ec^6*\[Rho]^10 - 
      720*(1 - 2*Ec)^6*\[Rho]^3*Log[1 - 2*Ec]^2 + 
      12*(-1 + 2*Ec)*(22 + 20480*Ec^11 - 117*\[Rho] - 54*\[Rho]^2 + 
        5*\[Rho]^3 + 630*\[Rho]^4 + 513*\[Rho]^5 - 2178*\[Rho]^6 + 
        1359*\[Rho]^7 - 180*\[Rho]^8 - 1024*Ec^10*(68 - 18*\[Rho] + 
          9*\[Rho]^2) + 2560*Ec^9*(32 - 21*\[Rho] + 9*\[Rho]^2 + 
          9*\[Rho]^3) + 640*Ec^8*(-28 + 90*\[Rho] - 36*\[Rho]^2 - 
          56*\[Rho]^3 - 45*\[Rho]^4 + 45*\[Rho]^5) - 
        320*Ec^7*(148 + 72*\[Rho] - 36*\[Rho]^2 + 62*\[Rho]^3 - 
          177*\[Rho]^4 + 225*\[Rho]^5) - 320*Ec^6*(-160 + 12*\[Rho] + 
          9*\[Rho]^2 - 161*\[Rho]^3 + 24*\[Rho]^4 - 180*\[Rho]^5 + 
          90*\[Rho]^6) - 40*Ec^2*(-22 + 117*\[Rho] + 54*\[Rho]^2 - 
          59*\[Rho]^3 - 630*\[Rho]^4 - 513*\[Rho]^5 + 2178*\[Rho]^6 - 
          1359*\[Rho]^7 + 180*\[Rho]^8) + 10*Ec*(-22 + 117*\[Rho] + 
          54*\[Rho]^2 - 29*\[Rho]^3 - 630*\[Rho]^4 - 513*\[Rho]^5 + 
          2178*\[Rho]^6 - 1359*\[Rho]^7 + 180*\[Rho]^8) + 
        80*Ec^3*(-28 + 120*\[Rho] + 54*\[Rho]^2 - 81*\[Rho]^3 - 
          840*\[Rho]^4 - 348*\[Rho]^5 + 2388*\[Rho]^6 - 1359*\[Rho]^7 + 
          180*\[Rho]^8) - 80*Ec^4*(-88 + 144*\[Rho] + 54*\[Rho]^2 - 
          132*\[Rho]^3 - 1488*\[Rho]^4 - 123*\[Rho]^5 + 2838*\[Rho]^6 - 
          1359*\[Rho]^7 + 180*\[Rho]^8) + 32*Ec^5*(-754 + 324*\[Rho] + 
          63*\[Rho]^2 - 855*\[Rho]^3 - 3030*\[Rho]^4 - 393*\[Rho]^5 + 
          4188*\[Rho]^6 - 1359*\[Rho]^7 + 180*\[Rho]^8))*Log[\[Rho]] - 
      720*(1 - 2*Ec)^6*\[Rho]^3*Log[\[Rho]]^2 - 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*
       (22 + 20480*Ec^11 - 117*\[Rho] - 54*\[Rho]^2 + 5*\[Rho]^3 + 
        630*\[Rho]^4 + 513*\[Rho]^5 - 2178*\[Rho]^6 + 1359*\[Rho]^7 - 
        180*\[Rho]^8 - 1024*Ec^10*(68 - 18*\[Rho] + 9*\[Rho]^2) + 
        2560*Ec^9*(32 - 21*\[Rho] + 9*\[Rho]^2 + 9*\[Rho]^3) + 
        640*Ec^8*(-28 + 90*\[Rho] - 36*\[Rho]^2 - 56*\[Rho]^3 - 45*\[Rho]^4 + 
          45*\[Rho]^5) - 320*Ec^7*(148 + 72*\[Rho] - 36*\[Rho]^2 + 
          62*\[Rho]^3 - 177*\[Rho]^4 + 225*\[Rho]^5) - 
        320*Ec^6*(-160 + 12*\[Rho] + 9*\[Rho]^2 - 161*\[Rho]^3 + 
          24*\[Rho]^4 - 180*\[Rho]^5 + 90*\[Rho]^6) - 
        40*Ec^2*(-22 + 117*\[Rho] + 54*\[Rho]^2 - 59*\[Rho]^3 - 
          630*\[Rho]^4 - 513*\[Rho]^5 + 2178*\[Rho]^6 - 1359*\[Rho]^7 + 
          180*\[Rho]^8) + 10*Ec*(-22 + 117*\[Rho] + 54*\[Rho]^2 - 
          29*\[Rho]^3 - 630*\[Rho]^4 - 513*\[Rho]^5 + 2178*\[Rho]^6 - 
          1359*\[Rho]^7 + 180*\[Rho]^8) + 80*Ec^3*(-28 + 120*\[Rho] + 
          54*\[Rho]^2 - 81*\[Rho]^3 - 840*\[Rho]^4 - 348*\[Rho]^5 + 
          2388*\[Rho]^6 - 1359*\[Rho]^7 + 180*\[Rho]^8) - 
        80*Ec^4*(-88 + 144*\[Rho] + 54*\[Rho]^2 - 132*\[Rho]^3 - 
          1488*\[Rho]^4 - 123*\[Rho]^5 + 2838*\[Rho]^6 - 1359*\[Rho]^7 + 
          180*\[Rho]^8) + 32*Ec^5*(-754 + 324*\[Rho] + 63*\[Rho]^2 - 
          855*\[Rho]^3 - 3030*\[Rho]^4 - 393*\[Rho]^5 + 4188*\[Rho]^6 - 
          1359*\[Rho]^7 + 180*\[Rho]^8) - 120*(-1 + 2*Ec)^5*\[Rho]^3*
         Log[\[Rho]])) + (3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 
       1984*Ec^6 + 1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
       240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
       840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
       440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
       15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
       12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
        Log[\[Rho]])*(-418 + 5400*Ec - 29304*Ec^2 + 95088*Ec^3 - 
       282576*Ec^4 + 1035392*Ec^5 - 3399360*Ec^6 + 7731456*Ec^7 - 
       11453952*Ec^8 + 10732544*Ec^9 - 5978112*Ec^10 + 1720320*Ec^11 - 
       208896*Ec^12 + 49152*Ec^13 - 16384*Ec^14 + 2951*\[Rho] - 
       36972*Ec*\[Rho] + 194220*Ec^2*\[Rho] - 563792*Ec^3*\[Rho] + 
       1103264*Ec^4*\[Rho] - 2160768*Ec^5*\[Rho] + 5193216*Ec^6*\[Rho] - 
       10601472*Ec^7*\[Rho] + 14416128*Ec^8*\[Rho] - 12172288*Ec^9*\[Rho] + 
       5993472*Ec^10*\[Rho] - 1388544*Ec^11*\[Rho] - 106496*Ec^12*\[Rho] + 
       131072*Ec^13*\[Rho] - 2092*\[Rho]^2 + 21024*Ec*\[Rho]^2 - 
       80640*Ec^2*\[Rho]^2 + 128720*Ec^3*\[Rho]^2 - 135120*Ec^4*\[Rho]^2 + 
       1185888*Ec^5*\[Rho]^2 - 6337536*Ec^6*\[Rho]^2 + 
       16613760*Ec^7*\[Rho]^2 - 25221120*Ec^8*\[Rho]^2 + 
       23482880*Ec^9*\[Rho]^2 - 13283328*Ec^10*\[Rho]^2 + 
       4110336*Ec^11*\[Rho]^2 - 471040*Ec^12*\[Rho]^2 + 2816*\[Rho]^3 - 
       45912*Ec*\[Rho]^3 + 310920*Ec^2*\[Rho]^3 - 1070480*Ec^3*\[Rho]^3 + 
       2130480*Ec^4*\[Rho]^3 - 3612160*Ec^5*\[Rho]^3 + 
       8806400*Ec^6*\[Rho]^3 - 20574720*Ec^7*\[Rho]^3 + 
       31552000*Ec^8*\[Rho]^3 - 29675520*Ec^9*\[Rho]^3 + 
       16336896*Ec^10*\[Rho]^3 - 4698112*Ec^11*\[Rho]^3 + 
       552960*Ec^12*\[Rho]^3 - 26512*\[Rho]^4 + 353184*Ec*\[Rho]^4 - 
       1976160*Ec^2*\[Rho]^4 + 6038480*Ec^3*\[Rho]^4 - 
       11299600*Ec^4*\[Rho]^4 + 14710368*Ec^5*\[Rho]^4 - 
       17176256*Ec^6*\[Rho]^4 + 22103680*Ec^7*\[Rho]^4 - 
       25355520*Ec^8*\[Rho]^4 + 19202560*Ec^9*\[Rho]^4 - 
       7932928*Ec^10*\[Rho]^4 + 1345536*Ec^11*\[Rho]^4 + 48338*\[Rho]^5 - 
       586560*Ec*\[Rho]^5 + 2971824*Ec^2*\[Rho]^5 - 8491728*Ec^3*\[Rho]^5 + 
       15398736*Ec^4*\[Rho]^5 - 18737856*Ec^5*\[Rho]^5 + 
       16491840*Ec^6*\[Rho]^5 - 12642048*Ec^7*\[Rho]^5 + 
       9229056*Ec^8*\[Rho]^5 - 4867072*Ec^9*\[Rho]^5 + 
       1152000*Ec^10*\[Rho]^5 - 30676*\[Rho]^6 + 342912*Ec*\[Rho]^6 - 
       1563360*Ec^2*\[Rho]^6 + 3985712*Ec^3*\[Rho]^6 - 
       6029424*Ec^4*\[Rho]^6 + 5080736*Ec^5*\[Rho]^6 - 
       2001792*Ec^6*\[Rho]^6 + 392832*Ec^7*\[Rho]^6 - 504064*Ec^8*\[Rho]^6 + 
       322560*Ec^9*\[Rho]^6 + 3392*\[Rho]^7 - 26664*Ec*\[Rho]^7 + 
       49080*Ec^2*\[Rho]^7 + 143760*Ec^3*\[Rho]^7 - 809200*Ec^4*\[Rho]^7 + 
       1562496*Ec^5*\[Rho]^7 - 1498112*Ec^6*\[Rho]^7 + 661760*Ec^7*\[Rho]^7 - 
       80640*Ec^8*\[Rho]^7 + 2354*\[Rho]^8 - 28248*Ec*\[Rho]^8 + 
       141240*Ec^2*\[Rho]^8 - 376640*Ec^3*\[Rho]^8 + 579360*Ec^4*\[Rho]^8 - 
       521952*Ec^5*\[Rho]^8 + 264704*Ec^6*\[Rho]^8 - 63360*Ec^7*\[Rho]^8 - 
       153*\[Rho]^9 + 1836*Ec*\[Rho]^9 - 9180*Ec^2*\[Rho]^9 + 
       24480*Ec^3*\[Rho]^9 - 36720*Ec^4*\[Rho]^9 + 29376*Ec^5*\[Rho]^9 - 
       9792*Ec^6*\[Rho]^9 + 2160*(1 - 2*Ec)^6*\[Rho]^3*Log[1 - 2*Ec]^2 + 
       12*(-1 + 2*Ec)*(16 + 16384*Ec^10 - 65*\[Rho] - 170*\[Rho]^2 - 
         505*\[Rho]^3 + 1460*\[Rho]^4 - 271*\[Rho]^5 - 1050*\[Rho]^6 + 
         585*\[Rho]^7 - 2560*Ec^9*(28 - \[Rho] + 3*\[Rho]^2) + 
         1280*Ec^8*(104 - 7*\[Rho] + 11*\[Rho]^2 + 18*\[Rho]^3) + 
         640*Ec^7*(-212 + 20*\[Rho] - 10*\[Rho]^2 - 100*\[Rho]^3 - 
           57*\[Rho]^4 + 45*\[Rho]^5) - 320*Ec^6*(-256 + 30*\[Rho] + 
           10*\[Rho]^2 - 134*\[Rho]^3 - 400*\[Rho]^4 + 315*\[Rho]^5 + 
           45*\[Rho]^6) - 32*Ec^5*(932 - 190*\[Rho] - 295*\[Rho]^2 - 
           1195*\[Rho]^3 + 6590*\[Rho]^4 - 4426*\[Rho]^5 - 2055*\[Rho]^6 + 
           585*\[Rho]^7) + 80*Ec^4*(88 - 76*\[Rho] - 187*\[Rho]^2 - 
           1053*\[Rho]^3 + 2585*\[Rho]^4 - 1276*\[Rho]^5 - 1380*\[Rho]^6 + 
           585*\[Rho]^7) - 80*Ec^3*(22 - 66*\[Rho] - 172*\[Rho]^2 - 
           810*\[Rho]^3 + 1681*\[Rho]^4 - 511*\[Rho]^5 - 1155*\[Rho]^6 + 
           585*\[Rho]^7) + 40*Ec^2*(16 - 65*\[Rho] - 170*\[Rho]^2 - 
           667*\[Rho]^3 + 1460*\[Rho]^4 - 271*\[Rho]^5 - 1050*\[Rho]^6 + 
           585*\[Rho]^7) - 10*Ec*(16 - 65*\[Rho] - 170*\[Rho]^2 - 
           577*\[Rho]^3 + 1460*\[Rho]^4 - 271*\[Rho]^5 - 1050*\[Rho]^6 + 
           585*\[Rho]^7))*Log[\[Rho]] + 2160*(1 - 2*Ec)^6*\[Rho]^3*
        Log[\[Rho]]^2 - 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(16 + 16384*Ec^10 - 
         65*\[Rho] - 170*\[Rho]^2 - 505*\[Rho]^3 + 1460*\[Rho]^4 - 
         271*\[Rho]^5 - 1050*\[Rho]^6 + 585*\[Rho]^7 - 
         2560*Ec^9*(28 - \[Rho] + 3*\[Rho]^2) + 1280*Ec^8*
          (104 - 7*\[Rho] + 11*\[Rho]^2 + 18*\[Rho]^3) + 
         640*Ec^7*(-212 + 20*\[Rho] - 10*\[Rho]^2 - 100*\[Rho]^3 - 
           57*\[Rho]^4 + 45*\[Rho]^5) - 320*Ec^6*(-256 + 30*\[Rho] + 
           10*\[Rho]^2 - 134*\[Rho]^3 - 400*\[Rho]^4 + 315*\[Rho]^5 + 
           45*\[Rho]^6) - 32*Ec^5*(932 - 190*\[Rho] - 295*\[Rho]^2 - 
           1195*\[Rho]^3 + 6590*\[Rho]^4 - 4426*\[Rho]^5 - 2055*\[Rho]^6 + 
           585*\[Rho]^7) + 80*Ec^4*(88 - 76*\[Rho] - 187*\[Rho]^2 - 
           1053*\[Rho]^3 + 2585*\[Rho]^4 - 1276*\[Rho]^5 - 1380*\[Rho]^6 + 
           585*\[Rho]^7) - 80*Ec^3*(22 - 66*\[Rho] - 172*\[Rho]^2 - 
           810*\[Rho]^3 + 1681*\[Rho]^4 - 511*\[Rho]^5 - 1155*\[Rho]^6 + 
           585*\[Rho]^7) + 40*Ec^2*(16 - 65*\[Rho] - 170*\[Rho]^2 - 
           667*\[Rho]^3 + 1460*\[Rho]^4 - 271*\[Rho]^5 - 1050*\[Rho]^6 + 
           585*\[Rho]^7) - 10*Ec*(16 - 65*\[Rho] - 170*\[Rho]^2 - 
           577*\[Rho]^3 + 1460*\[Rho]^4 - 271*\[Rho]^5 - 1050*\[Rho]^6 + 
           585*\[Rho]^7) + 360*(-1 + 2*Ec)^5*\[Rho]^3*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])))/
  (10800*(1 - 2*Ec)^2*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m7*((-3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
       1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
       240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
       840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
       440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
       15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
       12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
        Log[\[Rho]])*(-60 + 720*Ec - 3600*Ec^2 + 11120*Ec^3 - 34800*Ec^4 + 
       128640*Ec^5 - 376640*Ec^6 + 710400*Ec^7 - 808960*Ec^8 + 496640*Ec^9 - 
       61440*Ec^10 - 204800*Ec^11 + 307200*Ec^12 - 245760*Ec^13 + 
       81920*Ec^14 + 155*\[Rho] - 1260*Ec*\[Rho] + 2700*Ec^2*\[Rho] + 
       1360*Ec^3*\[Rho] + 1760*Ec^4*\[Rho] - 60288*Ec^5*\[Rho] + 
       85248*Ec^6*\[Rho] + 251904*Ec^7*\[Rho] - 919296*Ec^8*\[Rho] + 
       1233920*Ec^9*\[Rho] - 973824*Ec^10*\[Rho] + 651264*Ec^11*\[Rho] - 
       401408*Ec^12*\[Rho] + 131072*Ec^13*\[Rho] + 3200*\[Rho]^2 - 
       44640*Ec*\[Rho]^2 + 260640*Ec^2*\[Rho]^2 - 825520*Ec^3*\[Rho]^2 + 
       1645680*Ec^4*\[Rho]^2 - 2841312*Ec^5*\[Rho]^2 + 
       5993088*Ec^6*\[Rho]^2 - 11572608*Ec^7*\[Rho]^2 + 
       14522880*Ec^8*\[Rho]^2 - 10385920*Ec^9*\[Rho]^2 + 
       3753984*Ec^10*\[Rho]^2 - 546816*Ec^11*\[Rho]^2 + 
       45056*Ec^12*\[Rho]^2 - 5580*\[Rho]^3 + 59160*Ec*\[Rho]^3 - 
       234600*Ec^2*\[Rho]^3 + 400400*Ec^3*\[Rho]^3 - 414480*Ec^4*\[Rho]^3 + 
       1816704*Ec^5*\[Rho]^3 - 6919552*Ec^6*\[Rho]^3 + 
       12461568*Ec^7*\[Rho]^3 - 11560960*Ec^8*\[Rho]^3 + 
       5498880*Ec^9*\[Rho]^3 - 1118208*Ec^10*\[Rho]^3 - 4096*Ec^11*\[Rho]^3 + 
       36864*Ec^12*\[Rho]^3 - 40*\[Rho]^4 + 19680*Ec*\[Rho]^4 - 
       213600*Ec^2*\[Rho]^4 + 890000*Ec^3*\[Rho]^4 - 1666000*Ec^4*\[Rho]^4 + 
       924960*Ec^5*\[Rho]^4 + 1606720*Ec^6*\[Rho]^4 - 3459200*Ec^7*\[Rho]^4 + 
       3045120*Ec^8*\[Rho]^4 - 1333760*Ec^9*\[Rho]^4 + 
       189440*Ec^10*\[Rho]^4 + 30720*Ec^11*\[Rho]^4 + 4310*\[Rho]^5 - 
       59520*Ec*\[Rho]^5 + 344400*Ec^2*\[Rho]^5 - 1025520*Ec^3*\[Rho]^5 + 
       1765200*Ec^4*\[Rho]^5 - 1940160*Ec^5*\[Rho]^5 + 
       1273920*Ec^6*\[Rho]^5 - 103680*Ec^7*\[Rho]^5 - 426240*Ec^8*\[Rho]^5 + 
       220160*Ec^9*\[Rho]^5 - 15360*Ec^10*\[Rho]^5 - 2880*\[Rho]^6 + 
       36960*Ec*\[Rho]^6 - 199200*Ec^2*\[Rho]^6 + 565040*Ec^3*\[Rho]^6 - 
       990960*Ec^4*\[Rho]^6 + 1126368*Ec^5*\[Rho]^6 - 741888*Ec^6*\[Rho]^6 + 
       210816*Ec^7*\[Rho]^6 + 25856*Ec^8*\[Rho]^6 - 15360*Ec^9*\[Rho]^6 + 
       1100*\[Rho]^7 - 13560*Ec*\[Rho]^7 + 69960*Ec^2*\[Rho]^7 - 
       193680*Ec^3*\[Rho]^7 + 315920*Ec^4*\[Rho]^7 - 315648*Ec^5*\[Rho]^7 + 
       188032*Ec^6*\[Rho]^7 - 55552*Ec^7*\[Rho]^7 + 3840*Ec^8*\[Rho]^7 - 
       220*\[Rho]^8 + 2640*Ec*\[Rho]^8 - 13200*Ec^2*\[Rho]^8 + 
       35200*Ec^3*\[Rho]^8 - 54720*Ec^4*\[Rho]^8 + 50016*Ec^5*\[Rho]^8 - 
       24448*Ec^6*\[Rho]^8 + 4992*Ec^7*\[Rho]^8 + 15*\[Rho]^9 - 
       180*Ec*\[Rho]^9 + 900*Ec^2*\[Rho]^9 - 2400*Ec^3*\[Rho]^9 + 
       3600*Ec^4*\[Rho]^9 - 2880*Ec^5*\[Rho]^9 + 960*Ec^6*\[Rho]^9 + 
       3600*(1 - 2*Ec)^6*\[Rho]^3*Log[1 - 2*Ec]^2 + 60*(-1 + 2*Ec)*\[Rho]*
        (5 - 52*\[Rho] - 65*\[Rho]^2 + 160*\[Rho]^3 - 65*\[Rho]^4 + 
         20*\[Rho]^5 - 3*\[Rho]^6 + 2560*Ec^9*(-1 + 3*\[Rho]) + 
         256*Ec^8*(35 - 115*\[Rho] + 6*\[Rho]^2) + 
         128*Ec^7*(-100 + 350*\[Rho] - 60*\[Rho]^2 - 15*\[Rho]^3 + 
           3*\[Rho]^4) - 64*Ec^6*(-150 + 550*\[Rho] - 162*\[Rho]^2 - 
           88*\[Rho]^3 + 21*\[Rho]^4 + 3*\[Rho]^5) + 
         80*Ec^3*(-6 + 56*\[Rho] + 152*\[Rho]^2 - 155*\[Rho]^3 + 
           65*\[Rho]^4 - 21*\[Rho]^5 + 3*\[Rho]^6) + 
         10*Ec*(-5 + 52*\[Rho] + 89*\[Rho]^2 - 160*\[Rho]^3 + 65*\[Rho]^4 - 
           20*\[Rho]^5 + 3*\[Rho]^6) - 40*Ec^2*(-5 + 52*\[Rho] + 
           119*\[Rho]^2 - 160*\[Rho]^3 + 65*\[Rho]^4 - 20*\[Rho]^5 + 
           3*\[Rho]^6) - 80*Ec^4*(-16 + 95*\[Rho] + 173*\[Rho]^2 - 
           157*\[Rho]^3 + 74*\[Rho]^4 - 18*\[Rho]^5 + 3*\[Rho]^6) + 
         32*Ec^5*(-130 + 527*\[Rho] + 47*\[Rho]^2 - 268*\[Rho]^3 + 
           116*\[Rho]^4 - 9*\[Rho]^5 + 3*\[Rho]^6))*Log[\[Rho]] + 
       3600*(1 - 2*Ec)^6*\[Rho]^3*Log[\[Rho]]^2 - 60*(-1 + 2*Ec)*\[Rho]*
        Log[1 - 2*Ec]*(5 - 52*\[Rho] - 65*\[Rho]^2 + 160*\[Rho]^3 - 
         65*\[Rho]^4 + 20*\[Rho]^5 - 3*\[Rho]^6 + 2560*Ec^9*(-1 + 3*\[Rho]) + 
         256*Ec^8*(35 - 115*\[Rho] + 6*\[Rho]^2) + 
         128*Ec^7*(-100 + 350*\[Rho] - 60*\[Rho]^2 - 15*\[Rho]^3 + 
           3*\[Rho]^4) - 64*Ec^6*(-150 + 550*\[Rho] - 162*\[Rho]^2 - 
           88*\[Rho]^3 + 21*\[Rho]^4 + 3*\[Rho]^5) + 
         80*Ec^3*(-6 + 56*\[Rho] + 152*\[Rho]^2 - 155*\[Rho]^3 + 
           65*\[Rho]^4 - 21*\[Rho]^5 + 3*\[Rho]^6) + 
         10*Ec*(-5 + 52*\[Rho] + 89*\[Rho]^2 - 160*\[Rho]^3 + 65*\[Rho]^4 - 
           20*\[Rho]^5 + 3*\[Rho]^6) - 40*Ec^2*(-5 + 52*\[Rho] + 
           119*\[Rho]^2 - 160*\[Rho]^3 + 65*\[Rho]^4 - 20*\[Rho]^5 + 
           3*\[Rho]^6) - 80*Ec^4*(-16 + 95*\[Rho] + 173*\[Rho]^2 - 
           157*\[Rho]^3 + 74*\[Rho]^4 - 18*\[Rho]^5 + 3*\[Rho]^6) + 
         32*Ec^5*(-130 + 527*\[Rho] + 47*\[Rho]^2 - 268*\[Rho]^3 + 
           116*\[Rho]^4 - 9*\[Rho]^5 + 3*\[Rho]^6) + 120*(-1 + 2*Ec)^5*
          \[Rho]^2*Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) + 
    20*(-120 + 1440*Ec - 7200*Ec^2 + 21440*Ec^3 - 57600*Ec^4 + 179040*Ec^5 - 
      464000*Ec^6 + 758400*Ec^7 - 660480*Ec^8 + 168960*Ec^9 + 122880*Ec^10 + 
      61440*Ec^11 - 409600*Ec^12 + 614400*Ec^13 - 491520*Ec^14 + 
      163840*Ec^15 - 555*\[Rho] + 8460*Ec*\[Rho] - 53100*Ec^2*\[Rho] + 
      194640*Ec^3*\[Rho] - 599760*Ec^4*\[Rho] + 2064864*Ec^5*\[Rho] - 
      6379584*Ec^6*\[Rho] + 13675008*Ec^7*\[Rho] - 18546432*Ec^8*\[Rho] + 
      14929920*Ec^9*\[Rho] - 6048768*Ec^10*\[Rho] + 135168*Ec^11*\[Rho] + 
      1142784*Ec^12*\[Rho] - 761856*Ec^13*\[Rho] + 245760*Ec^14*\[Rho] + 
      13845*\[Rho]^2 - 181620*Ec*\[Rho]^2 + 1000980*Ec^2*\[Rho]^2 - 
      3034320*Ec^3*\[Rho]^2 + 5862960*Ec^4*\[Rho]^2 - 9242208*Ec^5*\[Rho]^2 + 
      15449280*Ec^6*\[Rho]^2 - 22628544*Ec^7*\[Rho]^2 + 
      19613952*Ec^8*\[Rho]^2 - 4857600*Ec^9*\[Rho]^2 - 
      5228544*Ec^10*\[Rho]^2 + 4008960*Ec^11*\[Rho]^2 - 
      847872*Ec^12*\[Rho]^2 + 86016*Ec^13*\[Rho]^2 - 15060*\[Rho]^3 + 
      129960*Ec*\[Rho]^3 - 302040*Ec^2*\[Rho]^3 - 463760*Ec^3*\[Rho]^3 + 
      3132480*Ec^4*\[Rho]^3 - 4046688*Ec^5*\[Rho]^3 - 1674880*Ec^6*\[Rho]^3 + 
      7038912*Ec^7*\[Rho]^3 - 2430720*Ec^8*\[Rho]^3 - 4378880*Ec^9*\[Rho]^3 + 
      4079616*Ec^10*\[Rho]^3 - 1059840*Ec^11*\[Rho]^3 - 
      36864*Ec^12*\[Rho]^3 + 61440*Ec^13*\[Rho]^3 - 9300*\[Rho]^4 + 
      167400*Ec*\[Rho]^4 - 1128600*Ec^2*\[Rho]^4 + 3750960*Ec^3*\[Rho]^4 - 
      6525120*Ec^4*\[Rho]^4 + 5481792*Ec^5*\[Rho]^4 - 1053696*Ec^6*\[Rho]^4 - 
      1737216*Ec^7*\[Rho]^4 + 1559040*Ec^8*\[Rho]^4 - 176640*Ec^9*\[Rho]^4 - 
      374784*Ec^10*\[Rho]^4 + 79872*Ec^11*\[Rho]^4 + 49152*Ec^12*\[Rho]^4 + 
      12810*\[Rho]^5 - 148320*Ec*\[Rho]^5 + 709200*Ec^2*\[Rho]^5 - 
      1735440*Ec^3*\[Rho]^5 + 2407200*Ec^4*\[Rho]^5 - 2044800*Ec^5*\[Rho]^5 + 
      506880*Ec^6*\[Rho]^5 + 1630080*Ec^7*\[Rho]^5 - 1981440*Ec^8*\[Rho]^5 + 
      806400*Ec^9*\[Rho]^5 - 61440*Ec^10*\[Rho]^5 - 3270*\[Rho]^6 + 
      44640*Ec*\[Rho]^6 - 255600*Ec^2*\[Rho]^6 + 776560*Ec^3*\[Rho]^6 - 
      1465440*Ec^4*\[Rho]^6 + 1642656*Ec^5*\[Rho]^6 - 711296*Ec^6*\[Rho]^6 - 
      391488*Ec^7*\[Rho]^6 + 594432*Ec^8*\[Rho]^6 - 203520*Ec^9*\[Rho]^6 + 
      15360*Ec^10*\[Rho]^6 + 2580*\[Rho]^7 - 33480*Ec*\[Rho]^7 + 
      182520*Ec^2*\[Rho]^7 - 541680*Ec^3*\[Rho]^7 + 949440*Ec^4*\[Rho]^7 - 
      989472*Ec^5*\[Rho]^7 + 552960*Ec^6*\[Rho]^7 - 79296*Ec^7*\[Rho]^7 - 
      60672*Ec^8*\[Rho]^7 + 19200*Ec^9*\[Rho]^7 - 1140*\[Rho]^8 + 
      14040*Ec*\[Rho]^8 - 72360*Ec^2*\[Rho]^8 + 201360*Ec^3*\[Rho]^8 - 
      329280*Ec^4*\[Rho]^8 + 319968*Ec^5*\[Rho]^8 - 172800*Ec^6*\[Rho]^8 + 
      41088*Ec^7*\[Rho]^8 + 225*\[Rho]^9 - 2700*Ec*\[Rho]^9 + 
      13500*Ec^2*\[Rho]^9 - 36160*Ec^3*\[Rho]^9 + 55920*Ec^4*\[Rho]^9 - 
      49632*Ec^5*\[Rho]^9 + 22976*Ec^6*\[Rho]^9 - 4224*Ec^7*\[Rho]^9 - 
      15*\[Rho]^10 + 180*Ec*\[Rho]^10 - 900*Ec^2*\[Rho]^10 + 
      2400*Ec^3*\[Rho]^10 - 3600*Ec^4*\[Rho]^10 + 2880*Ec^5*\[Rho]^10 - 
      960*Ec^6*\[Rho]^10 + 10800*(1 - 2*Ec)^6*\[Rho]^3*(1 + \[Rho])*
       Log[1 - 2*Ec]^2 + 60*(-1 + 2*Ec)*\[Rho]*(9216*Ec^10*\[Rho] + 
        1536*Ec^9*(-5 - 20*\[Rho] + 3*\[Rho]^2) + 
        128*Ec^8*(210 + 270*\[Rho] - 184*\[Rho]^2 - 3*\[Rho]^3 + 
          3*\[Rho]^4) - 64*Ec^7*(600 + 180*\[Rho] - 578*\[Rho]^2 + 
          33*\[Rho]^3 + 15*\[Rho]^4) - 64*Ec^6*(-450 + 105*\[Rho] + 
          533*\[Rho]^2 - 42*\[Rho]^3 - 42*\[Rho]^4 + 6*\[Rho]^5) + 
        120*Ec^2*(5 - 43*\[Rho] - 195*\[Rho]^2 + 101*\[Rho]^3 + 15*\[Rho]^4 + 
          15*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) - 
        30*Ec*(5 - 43*\[Rho] - 165*\[Rho]^2 + 131*\[Rho]^3 + 15*\[Rho]^4 + 
          15*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) + 
        3*(5 - 43*\[Rho] - 141*\[Rho]^2 + 155*\[Rho]^3 + 15*\[Rho]^4 + 
          15*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) - 
        32*Ec^5*(390 - 345*\[Rho] - 1595*\[Rho]^2 - 156*\[Rho]^3 + 
          99*\[Rho]^4 + 23*\[Rho]^5 - 21*\[Rho]^6 + 3*\[Rho]^7) + 
        80*Ec^4*(48 - 156*\[Rho] - 902*\[Rho]^2 + 18*\[Rho]^3 + 45*\[Rho]^4 + 
          41*\[Rho]^5 - 21*\[Rho]^6 + 3*\[Rho]^7) - 
        80*Ec^3*(18 - 132*\[Rho] - 704*\[Rho]^2 + 180*\[Rho]^3 + 
          45*\[Rho]^4 + 47*\[Rho]^5 - 21*\[Rho]^6 + 3*\[Rho]^7))*
       Log[\[Rho]] + 10800*(1 - 2*Ec)^6*\[Rho]^3*(1 + \[Rho])*Log[\[Rho]]^2 - 
      60*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(9216*Ec^10*\[Rho] + 
        1536*Ec^9*(-5 - 20*\[Rho] + 3*\[Rho]^2) + 
        128*Ec^8*(210 + 270*\[Rho] - 184*\[Rho]^2 - 3*\[Rho]^3 + 
          3*\[Rho]^4) - 64*Ec^7*(600 + 180*\[Rho] - 578*\[Rho]^2 + 
          33*\[Rho]^3 + 15*\[Rho]^4) - 64*Ec^6*(-450 + 105*\[Rho] + 
          533*\[Rho]^2 - 42*\[Rho]^3 - 42*\[Rho]^4 + 6*\[Rho]^5) + 
        120*Ec^2*(5 - 43*\[Rho] - 195*\[Rho]^2 + 101*\[Rho]^3 + 15*\[Rho]^4 + 
          15*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) - 
        30*Ec*(5 - 43*\[Rho] - 165*\[Rho]^2 + 131*\[Rho]^3 + 15*\[Rho]^4 + 
          15*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) + 
        3*(5 - 43*\[Rho] - 141*\[Rho]^2 + 155*\[Rho]^3 + 15*\[Rho]^4 + 
          15*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) - 
        32*Ec^5*(390 - 345*\[Rho] - 1595*\[Rho]^2 - 156*\[Rho]^3 + 
          99*\[Rho]^4 + 23*\[Rho]^5 - 21*\[Rho]^6 + 3*\[Rho]^7) + 
        80*Ec^4*(48 - 156*\[Rho] - 902*\[Rho]^2 + 18*\[Rho]^3 + 45*\[Rho]^4 + 
          41*\[Rho]^5 - 21*\[Rho]^6 + 3*\[Rho]^7) - 
        80*Ec^3*(18 - 132*\[Rho] - 704*\[Rho]^2 + 180*\[Rho]^3 + 
          45*\[Rho]^4 + 47*\[Rho]^5 - 21*\[Rho]^6 + 3*\[Rho]^7) + 
        360*(-1 + 2*Ec)^5*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]))))/
  (18000*(1 - 2*Ec)^2*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m1*(320*Ec^3*(20 - 280*Ec + 1590*Ec^2 - 4340*Ec^3 + 3640*Ec^4 + 
      11760*Ec^5 - 41280*Ec^6 + 55680*Ec^7 - 26880*Ec^8 - 33280*Ec^9 + 
      89600*Ec^10 - 107520*Ec^11 + 71680*Ec^12 - 20480*Ec^13 - 290*\[Rho] + 
      4060*Ec*\[Rho] - 23550*Ec^2*\[Rho] + 69860*Ec^3*\[Rho] - 
      94360*Ec^4*\[Rho] - 31920*Ec^5*\[Rho] + 323520*Ec^6*\[Rho] - 
      504960*Ec^7*\[Rho] + 349440*Ec^8*\[Rho] - 58880*Ec^9*\[Rho] - 
      89600*Ec^10*\[Rho] + 107520*Ec^11*\[Rho] - 71680*Ec^12*\[Rho] + 
      20480*Ec^13*\[Rho] - 725*\[Rho]^2 + 11950*Ec*\[Rho]^2 - 
      83922*Ec^2*\[Rho]^2 + 332140*Ec^3*\[Rho]^2 - 805856*Ec^4*\[Rho]^2 + 
      1185408*Ec^5*\[Rho]^2 - 911680*Ec^6*\[Rho]^2 + 93824*Ec^7*\[Rho]^2 + 
      372480*Ec^8*\[Rho]^2 - 245248*Ec^9*\[Rho]^2 + 95744*Ec^10*\[Rho]^2 - 
      46080*Ec^11*\[Rho]^2 + 2465*\[Rho]^3 - 35110*Ec*\[Rho]^3 + 
      198042*Ec^2*\[Rho]^3 - 622364*Ec^3*\[Rho]^3 + 1213072*Ec^4*\[Rho]^3 - 
      1353504*Ec^5*\[Rho]^3 + 408960*Ec^6*\[Rho]^3 + 846336*Ec^7*\[Rho]^3 - 
      1024512*Ec^8*\[Rho]^3 + 526336*Ec^9*\[Rho]^3 - 184832*Ec^10*\[Rho]^3 + 
      15360*Ec^11*\[Rho]^3 - 495*\[Rho]^4 + 3930*Ec*\[Rho]^4 - 
      27510*Ec^2*\[Rho]^4 + 188324*Ec^3*\[Rho]^4 - 526216*Ec^4*\[Rho]^4 + 
      397296*Ec^5*\[Rho]^4 + 423520*Ec^6*\[Rho]^4 - 695360*Ec^7*\[Rho]^4 + 
      373632*Ec^8*\[Rho]^4 - 172288*Ec^9*\[Rho]^4 + 32768*Ec^10*\[Rho]^4 - 
      2145*\[Rho]^5 + 30630*Ec*\[Rho]^5 - 44970*Ec^2*\[Rho]^5 - 
      161380*Ec^3*\[Rho]^5 + 307880*Ec^4*\[Rho]^5 + 62160*Ec^5*\[Rho]^5 - 
      235360*Ec^6*\[Rho]^5 + 111680*Ec^7*\[Rho]^5 - 40320*Ec^8*\[Rho]^5 + 
      11520*Ec^9*\[Rho]^5 + 1165*\[Rho]^6 - 15110*Ec*\[Rho]^6 - 
      19350*Ec^2*\[Rho]^6 + 98100*Ec^3*\[Rho]^6 - 18720*Ec^4*\[Rho]^6 - 
      45120*Ec^5*\[Rho]^6 + 38560*Ec^6*\[Rho]^6 - 2240*Ec^7*\[Rho]^6 - 
      25*\[Rho]^7 + 350*Ec*\[Rho]^7 - 498*Ec^2*\[Rho]^7 - 
      3140*Ec^3*\[Rho]^7 + 4336*Ec^4*\[Rho]^7 + 3552*Ec^5*\[Rho]^7 - 
      1120*Ec^6*\[Rho]^7 + 320*Ec^7*\[Rho]^7 + 35*\[Rho]^8 - 
      490*Ec*\[Rho]^8 + 168*Ec^2*\[Rho]^8 + 2384*Ec^3*\[Rho]^8 - 
      2512*Ec^4*\[Rho]^8 + 864*Ec^5*\[Rho]^8 - 5*\[Rho]^9 + 70*Ec*\[Rho]^9 - 
      384*Ec^3*\[Rho]^9 + 336*Ec^4*\[Rho]^9 - 96*Ec^5*\[Rho]^9 - 
      60*(-1 + 2*Ec)*\[Rho]^2*(-3456*Ec^7*(-1 + \[Rho]) + 
        1152*Ec^8*(-1 + \[Rho]) + 5*(-1 + \[Rho])^2*(3 + 5*\[Rho] + 
          2*\[Rho]^2) - 60*Ec*(-1 + \[Rho])^2*(3 + 5*\[Rho] + 2*\[Rho]^2) - 
        96*Ec^5*\[Rho]*(20 - 29*\[Rho] + 3*\[Rho]^2) + 
        32*Ec^6*(-105 + 125*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
        24*Ec^4*(-105 + 5*\[Rho] + 82*\[Rho]^2 - 36*\[Rho]^3 + 4*\[Rho]^4) + 
        8*Ec^3*(-273 + 73*\[Rho] + 107*\[Rho]^2 + 37*\[Rho]^3 + 
          36*\[Rho]^4) - 6*Ec^2*(-147 + 47*\[Rho] + 121*\[Rho]^2 + 
          79*\[Rho]^3 + 40*\[Rho]^4))*Log[1 - 2*Ec] + 
      60*(-1 + 2*Ec)*\[Rho]^2*(-3456*Ec^7*(-1 + \[Rho]) + 
        1152*Ec^8*(-1 + \[Rho]) + 5*(-1 + \[Rho])^2*(3 + 5*\[Rho] + 
          2*\[Rho]^2) - 60*Ec*(-1 + \[Rho])^2*(3 + 5*\[Rho] + 2*\[Rho]^2) - 
        96*Ec^5*\[Rho]*(20 - 29*\[Rho] + 3*\[Rho]^2) + 
        32*Ec^6*(-105 + 125*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
        24*Ec^4*(-105 + 5*\[Rho] + 82*\[Rho]^2 - 36*\[Rho]^3 + 4*\[Rho]^4) + 
        8*Ec^3*(-273 + 73*\[Rho] + 107*\[Rho]^2 + 37*\[Rho]^3 + 
          36*\[Rho]^4) - 6*Ec^2*(-147 + 47*\[Rho] + 121*\[Rho]^2 + 
          79*\[Rho]^3 + 40*\[Rho]^4))*Log[\[Rho]]) + 
    (3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
       75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
       960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
       1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
       160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
       60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])*
      (-35 + 490*Ec - 2940*Ec^2 + 9800*Ec^3 - 18960*Ec^4 + 14560*Ec^5 + 
       38080*Ec^6 - 174720*Ec^7 + 357120*Ec^8 - 412160*Ec^9 + 179200*Ec^10 + 
       276480*Ec^11 - 716800*Ec^12 + 860160*Ec^13 - 573440*Ec^14 + 
       163840*Ec^15 + 655*\[Rho] - 9170*Ec*\[Rho] + 55020*Ec^2*\[Rho] - 
       183400*Ec^3*\[Rho] + 362000*Ec^4*\[Rho] - 372960*Ec^5*\[Rho] - 
       109760*Ec^6*\[Rho] + 1260160*Ec^7*\[Rho] - 2686720*Ec^8*\[Rho] + 
       3207680*Ec^9*\[Rho] - 2042880*Ec^10*\[Rho] + 256000*Ec^11*\[Rho] + 
       716800*Ec^12*\[Rho] - 860160*Ec^13*\[Rho] + 573440*Ec^14*\[Rho] - 
       163840*Ec^15*\[Rho] - 2400*\[Rho]^2 + 30960*Ec*\[Rho]^2 - 
       167280*Ec^2*\[Rho]^2 + 483680*Ec^3*\[Rho]^2 - 766240*Ec^4*\[Rho]^2 + 
       382656*Ec^5*\[Rho]^2 + 1518080*Ec^6*\[Rho]^2 - 5681152*Ec^7*\[Rho]^2 + 
       10996736*Ec^8*\[Rho]^2 - 13035520*Ec^9*\[Rho]^2 + 
       8982528*Ec^10*\[Rho]^2 - 2744320*Ec^11*\[Rho]^2 - 
       434176*Ec^12*\[Rho]^2 + 442368*Ec^13*\[Rho]^2 - 6080*\[Rho]^3 + 
       107920*Ec*\[Rho]^3 - 807120*Ec^2*\[Rho]^3 + 3328800*Ec^3*\[Rho]^3 - 
       8228960*Ec^4*\[Rho]^3 + 12473920*Ec^5*\[Rho]^3 - 
       11500288*Ec^6*\[Rho]^3 + 5555712*Ec^7*\[Rho]^3 + 
       2295808*Ec^8*\[Rho]^3 - 9195520*Ec^9*\[Rho]^3 + 
       10321920*Ec^10*\[Rho]^3 - 5996544*Ec^11*\[Rho]^3 + 
       1826816*Ec^12*\[Rho]^3 - 147456*Ec^13*\[Rho]^3 + 11110*\[Rho]^4 - 
       136340*Ec*\[Rho]^4 + 640440*Ec^2*\[Rho]^4 - 1222800*Ec^3*\[Rho]^4 - 
       453600*Ec^4*\[Rho]^4 + 6415680*Ec^5*\[Rho]^4 - 
       12846720*Ec^6*\[Rho]^4 + 14856960*Ec^7*\[Rho]^4 - 
       13076480*Ec^8*\[Rho]^4 + 8560640*Ec^9*\[Rho]^4 - 
       4198400*Ec^10*\[Rho]^4 + 1761280*Ec^11*\[Rho]^4 - 
       327680*Ec^12*\[Rho]^4 + 3810*\[Rho]^5 - 91740*Ec*\[Rho]^5 + 
       804840*Ec^2*\[Rho]^5 - 3633200*Ec^3*\[Rho]^5 + 9345760*Ec^4*\[Rho]^5 - 
       14802240*Ec^5*\[Rho]^5 + 16233600*Ec^6*\[Rho]^5 - 
       13029120*Ec^7*\[Rho]^5 + 6246400*Ec^8*\[Rho]^5 - 
       1617920*Ec^9*\[Rho]^5 + 430080*Ec^10*\[Rho]^5 - 
       122880*Ec^11*\[Rho]^5 - 8480*\[Rho]^6 + 117520*Ec*\[Rho]^6 - 
       696720*Ec^2*\[Rho]^6 + 2288800*Ec^3*\[Rho]^6 - 4415200*Ec^4*\[Rho]^6 + 
       5803840*Ec^5*\[Rho]^6 - 5667840*Ec^6*\[Rho]^6 + 
       3363840*Ec^7*\[Rho]^6 - 1093120*Ec^8*\[Rho]^6 + 107520*Ec^9*\[Rho]^6 + 
       1600*\[Rho]^7 - 22160*Ec*\[Rho]^7 + 131280*Ec^2*\[Rho]^7 - 
       430880*Ec^3*\[Rho]^7 + 838240*Ec^4*\[Rho]^7 - 1022016*Ec^5*\[Rho]^7 + 
       861440*Ec^6*\[Rho]^7 - 506368*Ec^7*\[Rho]^7 + 152064*Ec^8*\[Rho]^7 - 
       15360*Ec^9*\[Rho]^7 - 195*\[Rho]^8 + 2730*Ec*\[Rho]^8 - 
       16380*Ec^2*\[Rho]^8 + 54600*Ec^3*\[Rho]^8 - 108240*Ec^4*\[Rho]^8 + 
       140640*Ec^5*\[Rho]^8 - 124992*Ec^6*\[Rho]^8 + 60288*Ec^7*\[Rho]^8 - 
       12288*Ec^8*\[Rho]^8 + 15*\[Rho]^9 - 210*Ec*\[Rho]^9 + 
       1260*Ec^2*\[Rho]^9 - 4200*Ec^3*\[Rho]^9 + 8400*Ec^4*\[Rho]^9 - 
       10080*Ec^5*\[Rho]^9 + 6720*Ec^6*\[Rho]^9 - 1920*Ec^7*\[Rho]^9 + 
       3600*(-1 + 2*Ec)^7*\[Rho]^4*(3 + \[Rho])*Log[1 - 2*Ec]^2 - 
       120*(-1 + 2*Ec)*\[Rho]^2*(11 - 95*\[Rho] - 30720*Ec^9*\[Rho] + 
         10240*Ec^10*\[Rho] - 80*\[Rho]^2 + 160*\[Rho]^3 + 5*\[Rho]^4 - 
         \[Rho]^5 + 768*Ec^8*\[Rho]*(50 - 3*\[Rho] + \[Rho]^2) - 
         256*Ec^7*\[Rho]*(100 - 63*\[Rho] + 9*\[Rho]^2 + 4*\[Rho]^3) - 
         64*Ec^6*(-11 - 55*\[Rho] + 674*\[Rho]^2 - 136*\[Rho]^3 - 
           43*\[Rho]^4 + \[Rho]^5) + 192*Ec^5*(-11 + 85*\[Rho] + 
           347*\[Rho]^2 - 91*\[Rho]^3 - 15*\[Rho]^4 + \[Rho]^5) + 
         12*Ec*(-11 + 95*\[Rho] + 110*\[Rho]^2 - 150*\[Rho]^3 - 5*\[Rho]^4 + 
           \[Rho]^5) - 60*Ec^2*(-11 + 95*\[Rho] + 146*\[Rho]^2 - 
           138*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) + 
         160*Ec^3*(-11 + 95*\[Rho] + 191*\[Rho]^2 - 123*\[Rho]^3 - 
           5*\[Rho]^4 + \[Rho]^5) - 80*Ec^4*(-33 + 283*\[Rho] + 
           747*\[Rho]^2 - 303*\[Rho]^3 - 13*\[Rho]^4 + 3*\[Rho]^5))*
        Log[\[Rho]] + 3600*(-1 + 2*Ec)^7*\[Rho]^4*(3 + \[Rho])*
        Log[\[Rho]]^2 + 120*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*
        (11 - 95*\[Rho] - 30720*Ec^9*\[Rho] + 10240*Ec^10*\[Rho] - 
         80*\[Rho]^2 + 160*\[Rho]^3 + 5*\[Rho]^4 - \[Rho]^5 + 
         768*Ec^8*\[Rho]*(50 - 3*\[Rho] + \[Rho]^2) - 256*Ec^7*\[Rho]*
          (100 - 63*\[Rho] + 9*\[Rho]^2 + 4*\[Rho]^3) - 
         64*Ec^6*(-11 - 55*\[Rho] + 674*\[Rho]^2 - 136*\[Rho]^3 - 
           43*\[Rho]^4 + \[Rho]^5) + 192*Ec^5*(-11 + 85*\[Rho] + 
           347*\[Rho]^2 - 91*\[Rho]^3 - 15*\[Rho]^4 + \[Rho]^5) + 
         12*Ec*(-11 + 95*\[Rho] + 110*\[Rho]^2 - 150*\[Rho]^3 - 5*\[Rho]^4 + 
           \[Rho]^5) - 60*Ec^2*(-11 + 95*\[Rho] + 146*\[Rho]^2 - 
           138*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) + 
         160*Ec^3*(-11 + 95*\[Rho] + 191*\[Rho]^2 - 123*\[Rho]^3 - 
           5*\[Rho]^4 + \[Rho]^5) - 80*Ec^4*(-33 + 283*\[Rho] + 
           747*\[Rho]^2 - 303*\[Rho]^3 - 13*\[Rho]^4 + 3*\[Rho]^5) - 
         60*(1 - 2*Ec)^6*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])))/
  (24000*(-1 + 2*Ec)^3*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (\[Mu]2\[Pi]^2*((-6*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 
       1984*Ec^6 + 1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
       240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
       840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
       440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
       15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
       12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
        Log[\[Rho]])*((-1280*Ec^5*(-1 + 2*Ec + \[Rho])^2*
         (-1 + 8*Ec^3 - \[Rho] - 4*\[Rho]^2 - 4*Ec^2*(3 + \[Rho]) + 
          2*Ec*(3 + 2*\[Rho] + \[Rho]^2))*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
          160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
            \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
          6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
          24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
          12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*
         (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(1 - 2*Ec)^10 + 
       (46080*Ec^5*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 - \[Rho] - 
          4*\[Rho]^2 - 4*Ec^2*(3 + \[Rho]) + 2*Ec*(3 + 2*\[Rho] + \[Rho]^2))*
         Log[1 - 2*Ec]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
          64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
          16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(1 - 2*Ec)^6 - 
       (46080*Ec^5*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 - \[Rho] - 
          4*\[Rho]^2 - 4*Ec^2*(3 + \[Rho]) + 2*Ec*(3 + 2*\[Rho] + \[Rho]^2))*
         Log[\[Rho]]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
          64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
          16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(1 - 2*Ec)^6 + 
       1296*\[Rho]^4*Log[1 - 2*Ec]^2*
        (((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 188*\[Rho]^2 - 
            12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*(-23 + 3*\[Rho]) + 
            32*Ec^5*(-23 + 7*\[Rho]) + 4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 
              3*\[Rho]^2) - 16*Ec^4*(-15 + 7*\[Rho]^2) - 
            2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 21*\[Rho]^3 + 6*\[Rho]^4)))/
          (1 - 2*Ec)^2 + 60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
         60*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]) - 2592*\[Rho]^4*Log[1 - 2*Ec]*
        Log[\[Rho]]*(((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 
            188*\[Rho]^2 - 12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*
             (-23 + 3*\[Rho]) + 32*Ec^5*(-23 + 7*\[Rho]) + 
            4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 3*\[Rho]^2) - 
            16*Ec^4*(-15 + 7*\[Rho]^2) - 2*Ec*(-7 + 75*\[Rho] + 
              307*\[Rho]^2 - 21*\[Rho]^3 + 6*\[Rho]^4)))/(1 - 2*Ec)^2 + 
         60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 60*\[Rho]^2*(3 + \[Rho])*
          Log[\[Rho]]) + 1296*\[Rho]^4*Log[\[Rho]]^2*
        (((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 188*\[Rho]^2 - 
            12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*(-23 + 3*\[Rho]) + 
            32*Ec^5*(-23 + 7*\[Rho]) + 4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 
              3*\[Rho]^2) - 16*Ec^4*(-15 + 7*\[Rho]^2) - 
            2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 21*\[Rho]^3 + 6*\[Rho]^4)))/
          (1 - 2*Ec)^2 + 60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
         60*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]) + 
       ((-1 + 2*Ec + \[Rho])^2*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
           160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 
             7*\[Rho]^2 + \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 
             3*\[Rho]^3) - 6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
           24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
           12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))^2*
         (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
          1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
          240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
          120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 
          480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 
          680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 
          160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
          60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
          60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
          60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^10 - 
       (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
          160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
            \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
          6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
          24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
          12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[1 - 2*Ec]*
         (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
          1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
          240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
          120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 
          480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 
          680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 
          160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
          60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
          60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
          60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^6 + 
       (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
          160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
            \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
          6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
          24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
          12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[\[Rho]]*
         (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
          1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
          240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
          120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 
          480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 
          680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 
          160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
          60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
          60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
          60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^6))/
     ((((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
           7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
           8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
             2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
        12*\[Rho]^2*Log[\[Rho]])^3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])) - 
    (3*((-1 + 2*Ec + \[Rho])^2*(-21 + 10240*Ec^11*(-1 + \[Rho]) + 
          351*\[Rho] - 717*\[Rho]^2 - 5433*\[Rho]^3 - 3483*\[Rho]^4 + 
          753*\[Rho]^5 - 99*\[Rho]^6 + 9*\[Rho]^7 - 5120*Ec^10*
           (-3 + \[Rho] + 2*\[Rho]^2) - 512*Ec^9*(15 + 5*\[Rho] - 
            167*\[Rho]^2 + 39*\[Rho]^3) - 256*Ec^8*(-69 + 507*\[Rho] + 
            1753*\[Rho]^2 - 259*\[Rho]^3 + 16*\[Rho]^4) + 
          128*Ec^7*(-272 + 2188*\[Rho] + 5824*\[Rho]^2 - 108*\[Rho]^3 + 
            25*\[Rho]^4 + 11*\[Rho]^5) - 64*Ec^6*(-432 + 3460*\[Rho] + 
            8504*\[Rho]^2 + 1692*\[Rho]^3 + 467*\[Rho]^4 + 19*\[Rho]^5 + 
            6*\[Rho]^6) - 32*Ec^5*(304 - 2404*\[Rho] - 5842*\[Rho]^2 - 
            2842*\[Rho]^3 - 3365*\[Rho]^4 + 217*\[Rho]^5 - 93*\[Rho]^6 + 
            9*\[Rho]^7) - 6*Ec*(-21 + 365*\[Rho] - 673*\[Rho]^2 - 
            6927*\[Rho]^3 - 5291*\[Rho]^4 + 1171*\[Rho]^5 - 159*\[Rho]^6 + 
            15*\[Rho]^7) + 12*Ec^2*(-21 + 379*\[Rho] - 518*\[Rho]^2 - 
            9516*\[Rho]^3 - 9205*\[Rho]^4 + 2111*\[Rho]^5 - 300*\[Rho]^6 + 
            30*\[Rho]^7) - 24*Ec^3*(-7 + 131*\[Rho] + 4*\[Rho]^2 - 
            5220*\[Rho]^3 - 7235*\[Rho]^4 + 1767*\[Rho]^5 - 270*\[Rho]^6 + 
            30*\[Rho]^7) + 16*Ec^4*(80 - 620*\[Rho] - 1302*\[Rho]^2 - 
            3722*\[Rho]^3 - 9547*\[Rho]^4 + 1953*\[Rho]^5 - 375*\[Rho]^6 + 
            45*\[Rho]^7)) + 2160*(-1 + 2*Ec)^5*\[Rho]^4*(3 + \[Rho])*
         Log[1 - 2*Ec]^2 - 24*(-1 + 2*Ec)*\[Rho]^2*(16384*Ec^9 + 
          512*Ec^8*(-94 + 5*\[Rho]) - 1024*Ec^7*(-54 + 5*\[Rho]) + 
          64*Ec^6*(-488 + 60*\[Rho] - 15*\[Rho]^2 + 5*\[Rho]^3) - 
          128*Ec^5*(-68 + 10*\[Rho] - 60*\[Rho]^2 + 5*\[Rho]^3 + 
            5*\[Rho]^4) - 3*(-11 + 95*\[Rho] + 80*\[Rho]^2 - 160*\[Rho]^3 - 
            5*\[Rho]^4 + \[Rho]^5) + 24*Ec*(-11 + 95*\[Rho] + 125*\[Rho]^2 - 
            145*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
          72*Ec^2*(-11 + 95*\[Rho] + 185*\[Rho]^2 - 125*\[Rho]^3 - 
            5*\[Rho]^4 + \[Rho]^5) + 96*Ec^3*(-11 + 95*\[Rho] + 
            275*\[Rho]^2 - 95*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
          16*Ec^4*(27 + 275*\[Rho] + 1455*\[Rho]^2 - 195*\[Rho]^3 - 
            65*\[Rho]^4 + 3*\[Rho]^5))*Log[\[Rho]] + 2160*(-1 + 2*Ec)^5*
         \[Rho]^4*(3 + \[Rho])*Log[\[Rho]]^2 + 24*(-1 + 2*Ec)*\[Rho]^2*
         Log[1 - 2*Ec]*(16384*Ec^9 + 512*Ec^8*(-94 + 5*\[Rho]) - 
          1024*Ec^7*(-54 + 5*\[Rho]) + 64*Ec^6*(-488 + 60*\[Rho] - 
            15*\[Rho]^2 + 5*\[Rho]^3) - 128*Ec^5*(-68 + 10*\[Rho] - 
            60*\[Rho]^2 + 5*\[Rho]^3 + 5*\[Rho]^4) - 
          3*(-11 + 95*\[Rho] + 80*\[Rho]^2 - 160*\[Rho]^3 - 5*\[Rho]^4 + 
            \[Rho]^5) + 24*Ec*(-11 + 95*\[Rho] + 125*\[Rho]^2 - 
            145*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
          72*Ec^2*(-11 + 95*\[Rho] + 185*\[Rho]^2 - 125*\[Rho]^3 - 
            5*\[Rho]^4 + \[Rho]^5) + 96*Ec^3*(-11 + 95*\[Rho] + 
            275*\[Rho]^2 - 95*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
          16*Ec^4*(27 + 275*\[Rho] + 1455*\[Rho]^2 - 195*\[Rho]^3 - 
            65*\[Rho]^4 + 3*\[Rho]^5) - 180*(1 - 2*Ec)^4*\[Rho]^2*
           (3 + \[Rho])*Log[\[Rho]]))^2)/((1 - 2*Ec)^2*
      (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
        8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
        64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
        48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
        16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])^4) + 
    (40*(10800*\[Rho]^4*(3 + 2*\[Rho])*Log[1 - 2*Ec]^2*
        (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
            7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - 
            \[Rho]^3 - 8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 
              13*\[Rho]^2 + 2*\[Rho]^3)))/(1 - 2*Ec)^2 + 
         12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]]) - 
       21600*\[Rho]^4*(3 + 2*\[Rho])*Log[1 - 2*Ec]*Log[\[Rho]]*
        (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
            7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - 
            \[Rho]^3 - 8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 
              13*\[Rho]^2 + 2*\[Rho]^3)))/(1 - 2*Ec)^2 + 
         12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]]) + 
       10800*\[Rho]^4*(3 + 2*\[Rho])*Log[\[Rho]]^2*
        (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
            7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - 
            \[Rho]^3 - 8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 
              13*\[Rho]^2 + 2*\[Rho]^3)))/(1 - 2*Ec)^2 + 
         12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]]) - 
       (5*(-1 + 2*Ec + \[Rho])^2*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
          160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
            \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
          6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
          24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
          12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*
         (-4 + 2560*Ec^9 + 50*\[Rho] + 245*\[Rho]^2 + 5*\[Rho]^3 + 
          5*\[Rho]^4 - \[Rho]^5 - 1280*Ec^8*(3 + \[Rho]) + 
          32*Ec^5*\[Rho]^2*(9 + \[Rho]^2) + 640*Ec^7*(3 + 2*\[Rho] + 
            \[Rho]^2) - 16*Ec^4*\[Rho]^2*(-45 - 15*\[Rho] - \[Rho]^2 + 
            \[Rho]^3) - 64*Ec^6*(5 + 5*\[Rho] + 17*\[Rho]^2 + \[Rho]^3) + 
          4*Ec^2*(-12 + 158*\[Rho] + 1089*\[Rho]^2 + 45*\[Rho]^3 + 
            26*\[Rho]^4 - 6*\[Rho]^5) + 2*Ec*(12 - 154*\[Rho] - 
            869*\[Rho]^2 - 24*\[Rho]^3 - 19*\[Rho]^4 + 4*\[Rho]^5) + 
          8*Ec^3*(4 - 54*\[Rho] - 525*\[Rho]^2 - 40*\[Rho]^3 - 14*\[Rho]^4 + 
            4*\[Rho]^5))*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
          64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
          16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(1 - 2*Ec)^10 + 
       (180*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(-4 + 2560*Ec^9 + 50*\[Rho] + 
          245*\[Rho]^2 + 5*\[Rho]^3 + 5*\[Rho]^4 - \[Rho]^5 - 
          1280*Ec^8*(3 + \[Rho]) + 32*Ec^5*\[Rho]^2*(9 + \[Rho]^2) + 
          640*Ec^7*(3 + 2*\[Rho] + \[Rho]^2) - 16*Ec^4*\[Rho]^2*
           (-45 - 15*\[Rho] - \[Rho]^2 + \[Rho]^3) - 
          64*Ec^6*(5 + 5*\[Rho] + 17*\[Rho]^2 + \[Rho]^3) + 
          4*Ec^2*(-12 + 158*\[Rho] + 1089*\[Rho]^2 + 45*\[Rho]^3 + 
            26*\[Rho]^4 - 6*\[Rho]^5) + 2*Ec*(12 - 154*\[Rho] - 
            869*\[Rho]^2 - 24*\[Rho]^3 - 19*\[Rho]^4 + 4*\[Rho]^5) + 
          8*Ec^3*(4 - 54*\[Rho] - 525*\[Rho]^2 - 40*\[Rho]^3 - 14*\[Rho]^4 + 
            4*\[Rho]^5))*Log[1 - 2*Ec]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
          80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
          32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
          24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
          32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
          4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
           Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/
        (1 - 2*Ec)^6 + (300*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(3 + 2*\[Rho])*
         (640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 160*Ec^5*(3 + 2*\[Rho] + 
            \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
          16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
          6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
          24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
          12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[\[Rho]]*
         (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(1 - 2*Ec)^6 - 
       (180*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(-4 + 2560*Ec^9 + 50*\[Rho] + 
          245*\[Rho]^2 + 5*\[Rho]^3 + 5*\[Rho]^4 - \[Rho]^5 - 
          1280*Ec^8*(3 + \[Rho]) + 32*Ec^5*\[Rho]^2*(9 + \[Rho]^2) + 
          640*Ec^7*(3 + 2*\[Rho] + \[Rho]^2) - 16*Ec^4*\[Rho]^2*
           (-45 - 15*\[Rho] - \[Rho]^2 + \[Rho]^3) - 
          64*Ec^6*(5 + 5*\[Rho] + 17*\[Rho]^2 + \[Rho]^3) + 
          4*Ec^2*(-12 + 158*\[Rho] + 1089*\[Rho]^2 + 45*\[Rho]^3 + 
            26*\[Rho]^4 - 6*\[Rho]^5) + 2*Ec*(12 - 154*\[Rho] - 
            869*\[Rho]^2 - 24*\[Rho]^3 - 19*\[Rho]^4 + 4*\[Rho]^5) + 
          8*Ec^3*(4 - 54*\[Rho] - 525*\[Rho]^2 - 40*\[Rho]^3 - 14*\[Rho]^4 + 
            4*\[Rho]^5))*Log[\[Rho]]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
          128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
          16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(1 - 2*Ec)^6 + 
       (300*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(3 + 2*\[Rho])*
         (640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 160*Ec^5*(3 + 2*\[Rho] + 
            \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
          16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
          6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
          24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
          12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[1 - 2*Ec]*
         (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
          8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
          64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
          72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
          32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
          4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(1 - 2*Ec)^6 + 
       ((-1 + 2*Ec + \[Rho])^2*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
           160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 
             7*\[Rho]^2 + \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 
             3*\[Rho]^3) - 6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
           24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
           12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))^2*
         (4 - 16*Ec + 16*Ec^2 - 288*Ec^5 + 1472*Ec^6 - 2432*Ec^7 + 
          1280*Ec^8 - 54*\[Rho] + 216*Ec*\[Rho] - 216*Ec^2*\[Rho] + 
          288*Ec^5*\[Rho] - 1152*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
          195*\[Rho]^2 + 1140*Ec*\[Rho]^2 - 1860*Ec^2*\[Rho]^2 + 
          480*Ec^3*\[Rho]^2 + 240*Ec^4*\[Rho]^2 + 480*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 720*Ec*\[Rho]^3 + 240*Ec^2*\[Rho]^3 + 
          320*Ec^3*\[Rho]^3 + 160*Ec^4*\[Rho]^3 - 160*Ec^5*\[Rho]^3 + 
          6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 24*Ec^2*\[Rho]^5 - \[Rho]^6 + 
          4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 60*(1 - 2*Ec)^2*\[Rho]^2*
           (3 + 2*\[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*
           (3 + 2*\[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^10 - 
       (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
          160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
            \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
          6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
          24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
          12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[1 - 2*Ec]*
         (4 - 16*Ec + 16*Ec^2 - 288*Ec^5 + 1472*Ec^6 - 2432*Ec^7 + 
          1280*Ec^8 - 54*\[Rho] + 216*Ec*\[Rho] - 216*Ec^2*\[Rho] + 
          288*Ec^5*\[Rho] - 1152*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
          195*\[Rho]^2 + 1140*Ec*\[Rho]^2 - 1860*Ec^2*\[Rho]^2 + 
          480*Ec^3*\[Rho]^2 + 240*Ec^4*\[Rho]^2 + 480*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 720*Ec*\[Rho]^3 + 240*Ec^2*\[Rho]^3 + 
          320*Ec^3*\[Rho]^3 + 160*Ec^4*\[Rho]^3 - 160*Ec^5*\[Rho]^3 + 
          6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 24*Ec^2*\[Rho]^5 - \[Rho]^6 + 
          4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 60*(1 - 2*Ec)^2*\[Rho]^2*
           (3 + 2*\[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*
           (3 + 2*\[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^6 + 
       (1296*\[Rho]^4*Log[1 - 2*Ec]^2*(4 - 16*Ec + 16*Ec^2 - 288*Ec^5 + 
          1472*Ec^6 - 2432*Ec^7 + 1280*Ec^8 - 54*\[Rho] + 216*Ec*\[Rho] - 
          216*Ec^2*\[Rho] + 288*Ec^5*\[Rho] - 1152*Ec^6*\[Rho] + 
          1152*Ec^7*\[Rho] - 195*\[Rho]^2 + 1140*Ec*\[Rho]^2 - 
          1860*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 240*Ec^4*\[Rho]^2 + 
          480*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 720*Ec*\[Rho]^3 + 
          240*Ec^2*\[Rho]^3 + 320*Ec^3*\[Rho]^3 + 160*Ec^4*\[Rho]^3 - 
          160*Ec^5*\[Rho]^3 + 6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 
          24*Ec^2*\[Rho]^5 - \[Rho]^6 + 4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 
          60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*Log[1 - 2*Ec] - 
          60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*Log[\[Rho]]))/
        (1 - 2*Ec)^2 + (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
         (640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 160*Ec^5*(3 + 2*\[Rho] + 
            \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
          16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
          6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
          24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
          12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[\[Rho]]*
         (4 - 16*Ec + 16*Ec^2 - 288*Ec^5 + 1472*Ec^6 - 2432*Ec^7 + 
          1280*Ec^8 - 54*\[Rho] + 216*Ec*\[Rho] - 216*Ec^2*\[Rho] + 
          288*Ec^5*\[Rho] - 1152*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
          195*\[Rho]^2 + 1140*Ec*\[Rho]^2 - 1860*Ec^2*\[Rho]^2 + 
          480*Ec^3*\[Rho]^2 + 240*Ec^4*\[Rho]^2 + 480*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 720*Ec*\[Rho]^3 + 240*Ec^2*\[Rho]^3 + 
          320*Ec^3*\[Rho]^3 + 160*Ec^4*\[Rho]^3 - 160*Ec^5*\[Rho]^3 + 
          6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 24*Ec^2*\[Rho]^5 - \[Rho]^6 + 
          4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 60*(1 - 2*Ec)^2*\[Rho]^2*
           (3 + 2*\[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*
           (3 + 2*\[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^6 - 
       (2592*\[Rho]^4*Log[1 - 2*Ec]*Log[\[Rho]]*(4 - 16*Ec + 16*Ec^2 - 
          288*Ec^5 + 1472*Ec^6 - 2432*Ec^7 + 1280*Ec^8 - 54*\[Rho] + 
          216*Ec*\[Rho] - 216*Ec^2*\[Rho] + 288*Ec^5*\[Rho] - 
          1152*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 195*\[Rho]^2 + 
          1140*Ec*\[Rho]^2 - 1860*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
          240*Ec^4*\[Rho]^2 + 480*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
          720*Ec*\[Rho]^3 + 240*Ec^2*\[Rho]^3 + 320*Ec^3*\[Rho]^3 + 
          160*Ec^4*\[Rho]^3 - 160*Ec^5*\[Rho]^3 + 6*\[Rho]^5 - 
          24*Ec*\[Rho]^5 + 24*Ec^2*\[Rho]^5 - \[Rho]^6 + 4*Ec*\[Rho]^6 - 
          4*Ec^2*\[Rho]^6 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*
           Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*
           Log[\[Rho]]))/(1 - 2*Ec)^2 + (1296*\[Rho]^4*Log[\[Rho]]^2*
         (4 - 16*Ec + 16*Ec^2 - 288*Ec^5 + 1472*Ec^6 - 2432*Ec^7 + 
          1280*Ec^8 - 54*\[Rho] + 216*Ec*\[Rho] - 216*Ec^2*\[Rho] + 
          288*Ec^5*\[Rho] - 1152*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
          195*\[Rho]^2 + 1140*Ec*\[Rho]^2 - 1860*Ec^2*\[Rho]^2 + 
          480*Ec^3*\[Rho]^2 + 240*Ec^4*\[Rho]^2 + 480*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 720*Ec*\[Rho]^3 + 240*Ec^2*\[Rho]^3 + 
          320*Ec^3*\[Rho]^3 + 160*Ec^4*\[Rho]^3 - 160*Ec^5*\[Rho]^3 + 
          6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 24*Ec^2*\[Rho]^5 - \[Rho]^6 + 
          4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 60*(1 - 2*Ec)^2*\[Rho]^2*
           (3 + 2*\[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*
           (3 + 2*\[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^2))/
     (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
          7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
          8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
            2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
       12*\[Rho]^2*Log[\[Rho]])^3))/(43200*mb^4) + 
 (\[Rho]3LS*((-3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
       1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
       240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
       840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
       440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
       15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
       12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
        Log[\[Rho]])*((-1 + 2*Ec + \[Rho])^2*(2048*Ec^11*(-1 + \[Rho]) - 
         1024*Ec^10*(-3 + \[Rho] + 2*\[Rho]^2) - 
         512*Ec^9*(3 + \[Rho] - 163*\[Rho]^2 + 51*\[Rho]^3) - 
         256*Ec^8*(63 - 129*\[Rho] + 1589*\[Rho]^2 - 671*\[Rho]^3 + 
           104*\[Rho]^4) - 128*Ec^7*(-392 + 1036*\[Rho] - 6032*\[Rho]^2 + 
           3060*\[Rho]^3 - 725*\[Rho]^4 + 41*\[Rho]^5) + 
         64*Ec^6*(-936 + 2932*\[Rho] - 11032*\[Rho]^2 + 5868*\[Rho]^3 - 
           1375*\[Rho]^4 - 47*\[Rho]^5 + 42*\[Rho]^6) - 
         3*(3 - 25*\[Rho] + 739*\[Rho]^2 - 57*\[Rho]^3 + 2893*\[Rho]^4 - 
           535*\[Rho]^5 - 147*\[Rho]^6 + 9*\[Rho]^7) + 
         32*Ec^5*(1096 - 3844*\[Rho] + 9794*\[Rho]^2 - 2590*\[Rho]^3 + 
           4417*\[Rho]^4 - 533*\[Rho]^5 - 399*\[Rho]^6 + 27*\[Rho]^7) + 
         6*Ec*(9 - 81*\[Rho] + 2429*\[Rho]^2 - 189*\[Rho]^3 + 
           12423*\[Rho]^4 - 2399*\[Rho]^5 - 717*\[Rho]^6 + 45*\[Rho]^7) - 
         12*Ec^2*(9 - 87*\[Rho] + 2734*\[Rho]^2 + 108*\[Rho]^3 + 
           19785*\[Rho]^4 - 4219*\[Rho]^5 - 1380*\[Rho]^6 + 90*\[Rho]^7) + 
         24*Ec^3*(51 - 223*\[Rho] + 1228*\[Rho]^2 + 1620*\[Rho]^3 + 
           15855*\[Rho]^4 - 3651*\[Rho]^5 - 1290*\[Rho]^6 + 90*\[Rho]^7) - 
         16*Ec^4*(632 - 2396*\[Rho] + 3918*\[Rho]^2 + 4978*\[Rho]^3 + 
           20303*\[Rho]^4 - 4509*\[Rho]^5 - 1797*\[Rho]^6 + 135*\[Rho]^7)) + 
       2160*(-1 + 2*Ec)^5*\[Rho]^4*(3 + \[Rho])*Log[1 - 2*Ec]^2 - 
       24*(-1 + 2*Ec)*\[Rho]^2*(8192*Ec^9 + 512*Ec^8*(-47 + 10*\[Rho]) - 
         1024*Ec^7*(-27 + 10*\[Rho]) + 64*Ec^6*(-244 + 120*\[Rho] - 
           75*\[Rho]^2 + 25*\[Rho]^3) - 128*Ec^5*(-34 + 20*\[Rho] - 
           165*\[Rho]^2 + 25*\[Rho]^3 + 10*\[Rho]^4) + 
         96*Ec^3*(7 + 45*\[Rho] + 325*\[Rho]^2 - 55*\[Rho]^3 - 85*\[Rho]^4 + 
           23*\[Rho]^5) - 3*(7 + 45*\[Rho] + 100*\[Rho]^2 - 100*\[Rho]^3 - 
           75*\[Rho]^4 + 23*\[Rho]^5) + 24*Ec*(7 + 45*\[Rho] + 145*\[Rho]^2 - 
           85*\[Rho]^3 - 75*\[Rho]^4 + 23*\[Rho]^5) - 
         72*Ec^2*(7 + 45*\[Rho] + 205*\[Rho]^2 - 65*\[Rho]^3 - 75*\[Rho]^4 + 
           23*\[Rho]^5) - 16*Ec^4*(51 + 115*\[Rho] + 2235*\[Rho]^2 - 
           255*\[Rho]^3 - 355*\[Rho]^4 + 69*\[Rho]^5))*Log[\[Rho]] + 
       2160*(-1 + 2*Ec)^5*\[Rho]^4*(3 + \[Rho])*Log[\[Rho]]^2 + 
       24*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*(8192*Ec^9 + 
         512*Ec^8*(-47 + 10*\[Rho]) - 1024*Ec^7*(-27 + 10*\[Rho]) + 
         64*Ec^6*(-244 + 120*\[Rho] - 75*\[Rho]^2 + 25*\[Rho]^3) - 
         128*Ec^5*(-34 + 20*\[Rho] - 165*\[Rho]^2 + 25*\[Rho]^3 + 
           10*\[Rho]^4) + 96*Ec^3*(7 + 45*\[Rho] + 325*\[Rho]^2 - 
           55*\[Rho]^3 - 85*\[Rho]^4 + 23*\[Rho]^5) - 
         3*(7 + 45*\[Rho] + 100*\[Rho]^2 - 100*\[Rho]^3 - 75*\[Rho]^4 + 
           23*\[Rho]^5) + 24*Ec*(7 + 45*\[Rho] + 145*\[Rho]^2 - 85*\[Rho]^3 - 
           75*\[Rho]^4 + 23*\[Rho]^5) - 72*Ec^2*(7 + 45*\[Rho] + 
           205*\[Rho]^2 - 65*\[Rho]^3 - 75*\[Rho]^4 + 23*\[Rho]^5) - 
         16*Ec^4*(51 + 115*\[Rho] + 2235*\[Rho]^2 - 255*\[Rho]^3 - 
           355*\[Rho]^4 + 69*\[Rho]^5) - 180*(1 - 2*Ec)^4*\[Rho]^2*
          (3 + \[Rho])*Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
      80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
      32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
      24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
      32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
      4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) + 
    80*((-1 + 2*Ec + \[Rho])^2*(-1 + 1024*Ec^12*(-1 + \[Rho]) - 
        668*\[Rho]^2 + 60*\[Rho]^3 - 3720*\[Rho]^4 + 516*\[Rho]^5 + 
        280*\[Rho]^6 - 72*\[Rho]^7 + 5*\[Rho]^8 - 
        512*Ec^11*(-3 + \[Rho] + 2*\[Rho]^2) - 256*Ec^10*
         (3 + \[Rho] - 136*\[Rho]^2 + 42*\[Rho]^3) - 
        128*Ec^9*(39 - 81*\[Rho] + 1016*\[Rho]^2 - 442*\[Rho]^3 + 
          58*\[Rho]^4) + 64*Ec^8*(201 - 457*\[Rho] + 2960*\[Rho]^2 - 
          1362*\[Rho]^3 + 175*\[Rho]^4 + 23*\[Rho]^5) + 
        32*Ec^7*(-327 + 593*\[Rho] - 3478*\[Rho]^2 + 930*\[Rho]^3 + 
          757*\[Rho]^4 - 403*\[Rho]^5 + 48*\[Rho]^6) - 
        16*Ec^6*(-95 - 629*\[Rho] - 278*\[Rho]^2 - 3438*\[Rho]^3 + 
          1863*\[Rho]^4 - 539*\[Rho]^5 + 142*\[Rho]^6 + 14*\[Rho]^7) + 
        Ec*(6 - 4*\[Rho] + 4412*\[Rho]^2 - 588*\[Rho]^3 + 31332*\[Rho]^4 - 
          4284*\[Rho]^5 - 2724*\[Rho]^6 + 700*\[Rho]^7 - 50*\[Rho]^8) - 
        8*Ec^5*(-267 + 2069*\[Rho] - 2126*\[Rho]^2 + 5286*\[Rho]^3 - 
          4549*\[Rho]^4 - 241*\[Rho]^5 + 438*\[Rho]^6 - 230*\[Rho]^7 + 
          20*\[Rho]^8) + 4*Ec^2*(-3 + 4*\[Rho] - 2513*\[Rho]^2 + 
          198*\[Rho]^3 - 24351*\[Rho]^4 + 3408*\[Rho]^5 + 2577*\[Rho]^6 - 
          670*\[Rho]^7 + 50*\[Rho]^8) + 8*Ec^4*(-138 + 842*\[Rho] - 
          617*\[Rho]^2 - 525*\[Rho]^3 - 14080*\[Rho]^4 + 998*\[Rho]^5 + 
          1905*\[Rho]^6 - 575*\[Rho]^7 + 50*\[Rho]^8) - 
        4*Ec^3*(-42 + 234*\[Rho] - 2065*\[Rho]^2 - 1537*\[Rho]^3 - 
          37230*\[Rho]^4 + 4762*\[Rho]^5 + 4629*\[Rho]^6 - 1251*\[Rho]^7 + 
          100*\[Rho]^8)) + 720*(-1 + 2*Ec)^5*\[Rho]^4*(3 + 2*\[Rho])*
       Log[1 - 2*Ec]^2 - 12*(-1 + 2*Ec)*\[Rho]^2*(-17 + 5120*Ec^10 - 
        68*\[Rho] - 290*\[Rho]^2 + 180*\[Rho]^3 + 275*\[Rho]^4 - 
        88*\[Rho]^5 + 8*\[Rho]^6 - 768*Ec^8*(-19 + 9*\[Rho]) + 
        128*Ec^9*(-107 + 27*\[Rho]) - 64*Ec^6*(-62 + 37*\[Rho] - 
          55*\[Rho]^2 + 25*\[Rho]^3) + 32*Ec^7*(-272 + 172*\[Rho] - 
          55*\[Rho]^2 + 25*\[Rho]^3) - 24*Ec^5*(69 - 29*\[Rho] - 
          295*\[Rho]^2 - 185*\[Rho]^3 + 60*\[Rho]^4) + 
        24*Ec^2*(-17 - 68*\[Rho] - 500*\[Rho]^2 + 40*\[Rho]^3 + 
          275*\[Rho]^4 - 88*\[Rho]^5 + 8*\[Rho]^6) - 
        8*Ec*(-17 - 68*\[Rho] - 380*\[Rho]^2 + 120*\[Rho]^3 + 275*\[Rho]^4 - 
          88*\[Rho]^5 + 8*\[Rho]^6) + 16*Ec^4*(13 - 78*\[Rho] - 
          1405*\[Rho]^2 - 340*\[Rho]^3 + 415*\[Rho]^4 - 88*\[Rho]^5 + 
          8*\[Rho]^6) - 4*Ec^3*(-121 - 549*\[Rho] - 5825*\[Rho]^2 - 
          515*\[Rho]^3 + 2450*\[Rho]^4 - 704*\[Rho]^5 + 64*\[Rho]^6))*
       Log[\[Rho]] + 720*(-1 + 2*Ec)^5*\[Rho]^4*(3 + 2*\[Rho])*
       Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*
       (-17 + 5120*Ec^10 - 68*\[Rho] - 290*\[Rho]^2 + 180*\[Rho]^3 + 
        275*\[Rho]^4 - 88*\[Rho]^5 + 8*\[Rho]^6 - 768*Ec^8*(-19 + 9*\[Rho]) + 
        128*Ec^9*(-107 + 27*\[Rho]) - 64*Ec^6*(-62 + 37*\[Rho] - 
          55*\[Rho]^2 + 25*\[Rho]^3) + 32*Ec^7*(-272 + 172*\[Rho] - 
          55*\[Rho]^2 + 25*\[Rho]^3) - 24*Ec^5*(69 - 29*\[Rho] - 
          295*\[Rho]^2 - 185*\[Rho]^3 + 60*\[Rho]^4) + 
        24*Ec^2*(-17 - 68*\[Rho] - 500*\[Rho]^2 + 40*\[Rho]^3 + 
          275*\[Rho]^4 - 88*\[Rho]^5 + 8*\[Rho]^6) - 
        8*Ec*(-17 - 68*\[Rho] - 380*\[Rho]^2 + 120*\[Rho]^3 + 275*\[Rho]^4 - 
          88*\[Rho]^5 + 8*\[Rho]^6) + 16*Ec^4*(13 - 78*\[Rho] - 
          1405*\[Rho]^2 - 340*\[Rho]^3 + 415*\[Rho]^4 - 88*\[Rho]^5 + 
          8*\[Rho]^6) - 4*Ec^3*(-121 - 549*\[Rho] - 5825*\[Rho]^2 - 
          515*\[Rho]^3 + 2450*\[Rho]^4 - 704*\[Rho]^5 + 64*\[Rho]^6) - 
        120*(1 - 2*Ec)^4*\[Rho]^2*(3 + 2*\[Rho])*Log[\[Rho]]))))/
  (3600*(-1 + 2*Ec)*mb^3*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (\[Mu]2G^2*((-6*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
       1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
       240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
       840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
       440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
       15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
       12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
        Log[\[Rho]])*(-8640*\[Rho]^3*Log[1 - 2*Ec]^2*
        (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
            7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - 
            \[Rho]^3 - 8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 
              13*\[Rho]^2 + 2*\[Rho]^3)))/(1 - 2*Ec)^2 + 
         12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]]) + 
       17280*\[Rho]^3*Log[1 - 2*Ec]*Log[\[Rho]]*
        (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
            7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - 
            \[Rho]^3 - 8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 
              13*\[Rho]^2 + 2*\[Rho]^3)))/(1 - 2*Ec)^2 + 
         12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]]) - 
       8640*\[Rho]^3*Log[\[Rho]]^2*(((-1 + 2*Ec + \[Rho])*
           (-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 7*\[Rho] + 7*\[Rho]^2 - 
            4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
            8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
              2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
         12*\[Rho]^2*Log[\[Rho]]) - (20*(-1 + 2*Ec + \[Rho])^2*
         (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
          32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
          8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
          6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
          12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*
         (6 + 256*Ec^7 + \[Rho] + 13*\[Rho]^2 - 11*\[Rho]^3 + 3*\[Rho]^4 - 
          64*Ec^6*(1 + 2*\[Rho]) + 32*Ec^5*(-4 + 7*\[Rho] + 2*\[Rho]^2) + 
          16*Ec^4*(3 - 7*\[Rho] - 14*\[Rho]^2 + 3*\[Rho]^3) - 
          8*Ec^3*\[Rho]*(4 - 2*\[Rho] - 2*\[Rho]^2 + 3*\[Rho]^3) - 
          2*Ec*(12 + 8*\[Rho] + 31*\[Rho]^2 - 30*\[Rho]^3 + 9*\[Rho]^4) + 
          4*Ec^2*(6 + 13*\[Rho] + 18*\[Rho]^2 - 24*\[Rho]^3 + 9*\[Rho]^4))*
         (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(1 - 2*Ec)^8 + 
       (240*\[Rho]*(-1 + 2*Ec + \[Rho])*(9 + 320*Ec^6 - 15*\[Rho] + 
          57*\[Rho]^2 - 15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
          16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
          8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
          6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
          12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[1 - 2*Ec]*
         (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(-1 + 2*Ec)^5 + 
       (720*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(6 + 256*Ec^7 + \[Rho] + 
          13*\[Rho]^2 - 11*\[Rho]^3 + 3*\[Rho]^4 - 64*Ec^6*(1 + 2*\[Rho]) + 
          32*Ec^5*(-4 + 7*\[Rho] + 2*\[Rho]^2) + 16*Ec^4*(3 - 7*\[Rho] - 
            14*\[Rho]^2 + 3*\[Rho]^3) - 8*Ec^3*\[Rho]*(4 - 2*\[Rho] - 
            2*\[Rho]^2 + 3*\[Rho]^3) - 2*Ec*(12 + 8*\[Rho] + 31*\[Rho]^2 - 
            30*\[Rho]^3 + 9*\[Rho]^4) + 4*Ec^2*(6 + 13*\[Rho] + 18*\[Rho]^2 - 
            24*\[Rho]^3 + 9*\[Rho]^4))*Log[1 - 2*Ec]*(1 - 4*Ec + 4*Ec^2 - 
          16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
          32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
          24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
          32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
          4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
           Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/
        (-1 + 2*Ec)^5 - (720*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
         (6 + 256*Ec^7 + \[Rho] + 13*\[Rho]^2 - 11*\[Rho]^3 + 3*\[Rho]^4 - 
          64*Ec^6*(1 + 2*\[Rho]) + 32*Ec^5*(-4 + 7*\[Rho] + 2*\[Rho]^2) + 
          16*Ec^4*(3 - 7*\[Rho] - 14*\[Rho]^2 + 3*\[Rho]^3) - 
          8*Ec^3*\[Rho]*(4 - 2*\[Rho] - 2*\[Rho]^2 + 3*\[Rho]^3) - 
          2*Ec*(12 + 8*\[Rho] + 31*\[Rho]^2 - 30*\[Rho]^3 + 9*\[Rho]^4) + 
          4*Ec^2*(6 + 13*\[Rho] + 18*\[Rho]^2 - 24*\[Rho]^3 + 9*\[Rho]^4))*
         Log[\[Rho]]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
          64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
          16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(-1 + 2*Ec)^5 + 
       (240*\[Rho]*(-1 + 2*Ec + \[Rho])*(9 + 320*Ec^6 - 15*\[Rho] + 
          57*\[Rho]^2 - 15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
          16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
          8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
          6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
          12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]]*
         (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
          8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
          64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
          72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
          32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
          4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(-1 + 2*Ec)^5 + 
       1296*\[Rho]^4*Log[1 - 2*Ec]^2*
        (((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 188*\[Rho]^2 - 
            12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*(-23 + 3*\[Rho]) + 
            32*Ec^5*(-23 + 7*\[Rho]) + 4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 
              3*\[Rho]^2) - 16*Ec^4*(-15 + 7*\[Rho]^2) - 
            2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 21*\[Rho]^3 + 6*\[Rho]^4)))/
          (1 - 2*Ec)^2 + 60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
         60*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]) - 2592*\[Rho]^4*Log[1 - 2*Ec]*
        Log[\[Rho]]*(((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 
            188*\[Rho]^2 - 12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*
             (-23 + 3*\[Rho]) + 32*Ec^5*(-23 + 7*\[Rho]) + 
            4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 3*\[Rho]^2) - 
            16*Ec^4*(-15 + 7*\[Rho]^2) - 2*Ec*(-7 + 75*\[Rho] + 
              307*\[Rho]^2 - 21*\[Rho]^3 + 6*\[Rho]^4)))/(1 - 2*Ec)^2 + 
         60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 60*\[Rho]^2*(3 + \[Rho])*
          Log[\[Rho]]) + 1296*\[Rho]^4*Log[\[Rho]]^2*
        (((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 188*\[Rho]^2 - 
            12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*(-23 + 3*\[Rho]) + 
            32*Ec^5*(-23 + 7*\[Rho]) + 4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 
              3*\[Rho]^2) - 16*Ec^4*(-15 + 7*\[Rho]^2) - 
            2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 21*\[Rho]^3 + 6*\[Rho]^4)))/
          (1 - 2*Ec)^2 + 60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
         60*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]) + 
       ((-1 + 2*Ec + \[Rho])^2*(9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 
           15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 
             5*\[Rho]^2) + 8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 
             15*\[Rho]^3) + 6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 
             15*\[Rho]^3) - 12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 
             15*\[Rho]^3))^2*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 
          1984*Ec^6 + 1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 
          300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 
          960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
          1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
          200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
          160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 
          60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 
          12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
           Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
           Log[\[Rho]]))/(1 - 2*Ec)^8 - (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
         (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
          32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
          8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
          6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
          12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[1 - 2*Ec]*
         (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
          1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
          240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
          120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 
          480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 
          680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 
          160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
          60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
          60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
          60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/(-1 + 2*Ec)^5 + 
       (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(9 + 320*Ec^6 - 15*\[Rho] + 
          57*\[Rho]^2 - 15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
          16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
          8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
          6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
          12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]]*
         (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
          1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
          240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
          120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 
          480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 
          680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 
          160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
          60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
          60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
          60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/(-1 + 2*Ec)^5))/
     ((((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
           7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
           8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
             2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
        12*\[Rho]^2*Log[\[Rho]])^3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])) + 
    (40*(-2160*\[Rho]^3*(6 - 9*\[Rho] - 10*\[Rho]^2)*Log[1 - 2*Ec]^2*
        (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
            7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - 
            \[Rho]^3 - 8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 
              13*\[Rho]^2 + 2*\[Rho]^3)))/(1 - 2*Ec)^2 + 
         12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]]) + 
       4320*\[Rho]^3*(6 - 9*\[Rho] - 10*\[Rho]^2)*Log[1 - 2*Ec]*Log[\[Rho]]*
        (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
            7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - 
            \[Rho]^3 - 8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 
              13*\[Rho]^2 + 2*\[Rho]^3)))/(1 - 2*Ec)^2 + 
         12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]]) - 
       2160*\[Rho]^3*(6 - 9*\[Rho] - 10*\[Rho]^2)*Log[\[Rho]]^2*
        (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
            7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - 
            \[Rho]^3 - 8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 
              13*\[Rho]^2 + 2*\[Rho]^3)))/(1 - 2*Ec)^2 + 
         12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]]) - 
       ((-1 + 2*Ec + \[Rho])^2*(9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 
          15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 
            5*\[Rho]^2) + 8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 
            15*\[Rho]^3) + 6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 
            15*\[Rho]^3) - 12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 
            15*\[Rho]^3))*(104 + 6400*Ec^8 + 224*\[Rho] - 901*\[Rho]^2 - 
          301*\[Rho]^3 + 119*\[Rho]^4 - 25*\[Rho]^5 - 
          128*Ec^7*(14 + 25*\[Rho]) + 64*Ec^6*(-47 + 79*\[Rho] + 
            25*\[Rho]^2) + 32*Ec^5*(36 - 84*\[Rho] - 144*\[Rho]^2 + 
            25*\[Rho]^3) - 16*Ec^4*\[Rho]*(30 - 75*\[Rho] - 19*\[Rho]^2 + 
            25*\[Rho]^3) + 8*Ec^3*\[Rho]*(-120 + 240*\[Rho] + 94*\[Rho]^2 - 
            44*\[Rho]^3 + 25*\[Rho]^4) + 2*Ec*(-208 - 704*\[Rho] + 
            2310*\[Rho]^2 + 809*\[Rho]^3 - 332*\[Rho]^4 + 75*\[Rho]^5) - 
          4*Ec^2*(-104 - 660*\[Rho] + 1755*\[Rho]^2 + 646*\[Rho]^3 - 
            282*\[Rho]^4 + 75*\[Rho]^5))*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
          80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
          32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
          24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
          32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
          4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
           Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/
        (1 - 2*Ec)^8 + (36*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
         (104 + 6400*Ec^8 + 224*\[Rho] - 901*\[Rho]^2 - 301*\[Rho]^3 + 
          119*\[Rho]^4 - 25*\[Rho]^5 - 128*Ec^7*(14 + 25*\[Rho]) + 
          64*Ec^6*(-47 + 79*\[Rho] + 25*\[Rho]^2) + 
          32*Ec^5*(36 - 84*\[Rho] - 144*\[Rho]^2 + 25*\[Rho]^3) - 
          16*Ec^4*\[Rho]*(30 - 75*\[Rho] - 19*\[Rho]^2 + 25*\[Rho]^3) + 
          8*Ec^3*\[Rho]*(-120 + 240*\[Rho] + 94*\[Rho]^2 - 44*\[Rho]^3 + 
            25*\[Rho]^4) + 2*Ec*(-208 - 704*\[Rho] + 2310*\[Rho]^2 + 
            809*\[Rho]^3 - 332*\[Rho]^4 + 75*\[Rho]^5) - 
          4*Ec^2*(-104 - 660*\[Rho] + 1755*\[Rho]^2 + 646*\[Rho]^3 - 
            282*\[Rho]^4 + 75*\[Rho]^5))*Log[1 - 2*Ec]*(1 - 4*Ec + 4*Ec^2 - 
          16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
          32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
          24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
          32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
          4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
           Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/
        (-1 + 2*Ec)^5 + (60*\[Rho]*(-1 + 2*Ec + \[Rho])*
         (-6 + 9*\[Rho] + 10*\[Rho]^2)*(9 + 320*Ec^6 - 15*\[Rho] + 
          57*\[Rho]^2 - 15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
          16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
          8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
          6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
          12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]]*
         (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(-1 + 2*Ec)^5 + 
       (60*\[Rho]*(-1 + 2*Ec + \[Rho])*(-6 + 9*\[Rho] + 10*\[Rho]^2)*
         (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
          32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
          8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
          6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
          12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[1 - 2*Ec]*
         (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
          8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
          64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
          72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
          32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
          4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(-1 + 2*Ec)^5 + 
       (36*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(104 + 6400*Ec^8 + 224*\[Rho] - 
          901*\[Rho]^2 - 301*\[Rho]^3 + 119*\[Rho]^4 - 25*\[Rho]^5 - 
          128*Ec^7*(14 + 25*\[Rho]) + 64*Ec^6*(-47 + 79*\[Rho] + 
            25*\[Rho]^2) + 32*Ec^5*(36 - 84*\[Rho] - 144*\[Rho]^2 + 
            25*\[Rho]^3) - 16*Ec^4*\[Rho]*(30 - 75*\[Rho] - 19*\[Rho]^2 + 
            25*\[Rho]^3) + 8*Ec^3*\[Rho]*(-120 + 240*\[Rho] + 94*\[Rho]^2 - 
            44*\[Rho]^3 + 25*\[Rho]^4) + 2*Ec*(-208 - 704*\[Rho] + 
            2310*\[Rho]^2 + 809*\[Rho]^3 - 332*\[Rho]^4 + 75*\[Rho]^5) - 
          4*Ec^2*(-104 - 660*\[Rho] + 1755*\[Rho]^2 + 646*\[Rho]^3 - 
            282*\[Rho]^4 + 75*\[Rho]^5))*Log[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + 
          16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 
          32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 
          24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 
          32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 
          4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
           Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/
        (-1 + 2*Ec)^5 + ((-1 + 2*Ec + \[Rho])^2*(9 + 320*Ec^6 - 15*\[Rho] + 
           57*\[Rho]^2 - 15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
           16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
           8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
           6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
           12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))^2*
         (4 - 16*Ec + 16*Ec^2 - 288*Ec^5 + 1472*Ec^6 - 2432*Ec^7 + 
          1280*Ec^8 - 54*\[Rho] + 216*Ec*\[Rho] - 216*Ec^2*\[Rho] + 
          288*Ec^5*\[Rho] - 1152*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
          195*\[Rho]^2 + 1140*Ec*\[Rho]^2 - 1860*Ec^2*\[Rho]^2 + 
          480*Ec^3*\[Rho]^2 + 240*Ec^4*\[Rho]^2 + 480*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 720*Ec*\[Rho]^3 + 240*Ec^2*\[Rho]^3 + 
          320*Ec^3*\[Rho]^3 + 160*Ec^4*\[Rho]^3 - 160*Ec^5*\[Rho]^3 + 
          6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 24*Ec^2*\[Rho]^5 - \[Rho]^6 + 
          4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 60*(1 - 2*Ec)^2*\[Rho]^2*
           (3 + 2*\[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*
           (3 + 2*\[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^8 - 
       (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(9 + 320*Ec^6 - 15*\[Rho] + 
          57*\[Rho]^2 - 15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
          16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
          8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
          6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
          12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[1 - 2*Ec]*
         (4 - 16*Ec + 16*Ec^2 - 288*Ec^5 + 1472*Ec^6 - 2432*Ec^7 + 
          1280*Ec^8 - 54*\[Rho] + 216*Ec*\[Rho] - 216*Ec^2*\[Rho] + 
          288*Ec^5*\[Rho] - 1152*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
          195*\[Rho]^2 + 1140*Ec*\[Rho]^2 - 1860*Ec^2*\[Rho]^2 + 
          480*Ec^3*\[Rho]^2 + 240*Ec^4*\[Rho]^2 + 480*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 720*Ec*\[Rho]^3 + 240*Ec^2*\[Rho]^3 + 
          320*Ec^3*\[Rho]^3 + 160*Ec^4*\[Rho]^3 - 160*Ec^5*\[Rho]^3 + 
          6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 24*Ec^2*\[Rho]^5 - \[Rho]^6 + 
          4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 60*(1 - 2*Ec)^2*\[Rho]^2*
           (3 + 2*\[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*
           (3 + 2*\[Rho])*Log[\[Rho]]))/(-1 + 2*Ec)^5 + 
       (1296*\[Rho]^4*Log[1 - 2*Ec]^2*(4 - 16*Ec + 16*Ec^2 - 288*Ec^5 + 
          1472*Ec^6 - 2432*Ec^7 + 1280*Ec^8 - 54*\[Rho] + 216*Ec*\[Rho] - 
          216*Ec^2*\[Rho] + 288*Ec^5*\[Rho] - 1152*Ec^6*\[Rho] + 
          1152*Ec^7*\[Rho] - 195*\[Rho]^2 + 1140*Ec*\[Rho]^2 - 
          1860*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 240*Ec^4*\[Rho]^2 + 
          480*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 720*Ec*\[Rho]^3 + 
          240*Ec^2*\[Rho]^3 + 320*Ec^3*\[Rho]^3 + 160*Ec^4*\[Rho]^3 - 
          160*Ec^5*\[Rho]^3 + 6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 
          24*Ec^2*\[Rho]^5 - \[Rho]^6 + 4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 
          60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*Log[1 - 2*Ec] - 
          60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*Log[\[Rho]]))/
        (1 - 2*Ec)^2 + (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
         (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
          32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
          8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
          6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
          12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]]*
         (4 - 16*Ec + 16*Ec^2 - 288*Ec^5 + 1472*Ec^6 - 2432*Ec^7 + 
          1280*Ec^8 - 54*\[Rho] + 216*Ec*\[Rho] - 216*Ec^2*\[Rho] + 
          288*Ec^5*\[Rho] - 1152*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
          195*\[Rho]^2 + 1140*Ec*\[Rho]^2 - 1860*Ec^2*\[Rho]^2 + 
          480*Ec^3*\[Rho]^2 + 240*Ec^4*\[Rho]^2 + 480*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 720*Ec*\[Rho]^3 + 240*Ec^2*\[Rho]^3 + 
          320*Ec^3*\[Rho]^3 + 160*Ec^4*\[Rho]^3 - 160*Ec^5*\[Rho]^3 + 
          6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 24*Ec^2*\[Rho]^5 - \[Rho]^6 + 
          4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 60*(1 - 2*Ec)^2*\[Rho]^2*
           (3 + 2*\[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*
           (3 + 2*\[Rho])*Log[\[Rho]]))/(-1 + 2*Ec)^5 - 
       (2592*\[Rho]^4*Log[1 - 2*Ec]*Log[\[Rho]]*(4 - 16*Ec + 16*Ec^2 - 
          288*Ec^5 + 1472*Ec^6 - 2432*Ec^7 + 1280*Ec^8 - 54*\[Rho] + 
          216*Ec*\[Rho] - 216*Ec^2*\[Rho] + 288*Ec^5*\[Rho] - 
          1152*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 195*\[Rho]^2 + 
          1140*Ec*\[Rho]^2 - 1860*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
          240*Ec^4*\[Rho]^2 + 480*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
          720*Ec*\[Rho]^3 + 240*Ec^2*\[Rho]^3 + 320*Ec^3*\[Rho]^3 + 
          160*Ec^4*\[Rho]^3 - 160*Ec^5*\[Rho]^3 + 6*\[Rho]^5 - 
          24*Ec*\[Rho]^5 + 24*Ec^2*\[Rho]^5 - \[Rho]^6 + 4*Ec*\[Rho]^6 - 
          4*Ec^2*\[Rho]^6 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*
           Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*
           Log[\[Rho]]))/(1 - 2*Ec)^2 + (1296*\[Rho]^4*Log[\[Rho]]^2*
         (4 - 16*Ec + 16*Ec^2 - 288*Ec^5 + 1472*Ec^6 - 2432*Ec^7 + 
          1280*Ec^8 - 54*\[Rho] + 216*Ec*\[Rho] - 216*Ec^2*\[Rho] + 
          288*Ec^5*\[Rho] - 1152*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
          195*\[Rho]^2 + 1140*Ec*\[Rho]^2 - 1860*Ec^2*\[Rho]^2 + 
          480*Ec^3*\[Rho]^2 + 240*Ec^4*\[Rho]^2 + 480*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 720*Ec*\[Rho]^3 + 240*Ec^2*\[Rho]^3 + 
          320*Ec^3*\[Rho]^3 + 160*Ec^4*\[Rho]^3 - 160*Ec^5*\[Rho]^3 + 
          6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 24*Ec^2*\[Rho]^5 - \[Rho]^6 + 
          4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 60*(1 - 2*Ec)^2*\[Rho]^2*
           (3 + 2*\[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*
           (3 + 2*\[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^2))/
     (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
          7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
          8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
            2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
       12*\[Rho]^2*Log[\[Rho]])^3 - 
    (3*((-1 + 2*Ec + \[Rho])^2*(57 - 103*\[Rho] - 447*\[Rho]^2 - 
          1007*\[Rho]^3 + 9703*\[Rho]^4 - 2169*\[Rho]^5 - 289*\[Rho]^6 + 
          15*\[Rho]^7 + 1024*Ec^10*(-9 + 5*\[Rho]) - 
          1024*Ec^9*(-9 + 12*\[Rho] + 5*\[Rho]^2) - 
          256*Ec^8*(9 - 19*\[Rho] - 205*\[Rho]^2 + 75*\[Rho]^3) - 
          512*Ec^7*(8 + 42*\[Rho] + 532*\[Rho]^2 - 155*\[Rho]^3 + 
            25*\[Rho]^4) - 64*Ec^6*(-344 - 140*\[Rho] - 4976*\[Rho]^2 + 
            1292*\[Rho]^3 - 465*\[Rho]^4 + 25*\[Rho]^5) + 
          64*Ec^5*(-444 + 444*\[Rho] - 1944*\[Rho]^2 - 1074*\[Rho]^3 - 
            409*\[Rho]^4 - 52*\[Rho]^5 + 15*\[Rho]^6) - 
          32*Ec^3*(74 - 134*\[Rho] - 290*\[Rho]^2 + 795*\[Rho]^3 + 
            4450*\[Rho]^4 - 1306*\[Rho]^5 - 244*\[Rho]^6 + 15*\[Rho]^7) + 
          16*Ec^4*(872 - 1516*\[Rho] + 750*\[Rho]^2 + 7950*\[Rho]^3 + 
            4895*\[Rho]^4 - 769*\[Rho]^5 - 229*\[Rho]^6 + 15*\[Rho]^7) - 
          4*Ec*(57 - 40*\[Rho] - 1157*\[Rho]^2 - 2086*\[Rho]^3 + 
            16255*\[Rho]^4 - 3856*\[Rho]^5 - 563*\[Rho]^6 + 30*\[Rho]^7) + 
          4*Ec^2*(57 + 143*\[Rho] - 2932*\[Rho]^2 - 5040*\[Rho]^3 + 
            35965*\[Rho]^4 - 9869*\[Rho]^5 - 1614*\[Rho]^6 + 90*\[Rho]^7)) + 
        720*(1 - 2*Ec)^4*\[Rho]^3*(-4 + 9*\[Rho] + 3*\[Rho]^2)*
         Log[1 - 2*Ec]^2 - 24*(-1 + 2*Ec)*\[Rho]*(10 - 83*\[Rho] + 
          8192*Ec^8*\[Rho] + 5*\[Rho]^2 + 620*\[Rho]^3 - 430*\[Rho]^4 - 
          185*\[Rho]^5 + 63*\[Rho]^6 + 256*Ec^7*(-5 - 63*\[Rho] + 
            5*\[Rho]^2) + 128*Ec^6*(25 + 53*\[Rho] + 15*\[Rho]^2) + 
          32*Ec^5*(-90 + 118*\[Rho] - 270*\[Rho]^2 - 105*\[Rho]^3 + 
            35*\[Rho]^4) - 80*Ec^4*(-14 + 42*\[Rho] - 58*\[Rho]^2 - 
            109*\[Rho]^3 + 33*\[Rho]^4 + 10*\[Rho]^5) - 
          8*Ec^3*(30 - 163*\[Rho] - 295*\[Rho]^2 + 1870*\[Rho]^3 - 
            340*\[Rho]^4 - 285*\[Rho]^5 + 63*\[Rho]^6) - 
          6*Ec*(10 - 83*\[Rho] - 75*\[Rho]^2 + 800*\[Rho]^3 - 370*\[Rho]^4 - 
            185*\[Rho]^5 + 63*\[Rho]^6) + 12*Ec^2*(10 - 83*\[Rho] - 
            195*\[Rho]^2 + 1070*\[Rho]^3 - 280*\[Rho]^4 - 185*\[Rho]^5 + 
            63*\[Rho]^6))*Log[\[Rho]] + 720*(1 - 2*Ec)^4*\[Rho]^3*
         (-4 + 9*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]^2 + 24*(-1 + 2*Ec)*\[Rho]*
         Log[1 - 2*Ec]*(10 - 83*\[Rho] + 8192*Ec^8*\[Rho] + 5*\[Rho]^2 + 
          620*\[Rho]^3 - 430*\[Rho]^4 - 185*\[Rho]^5 + 63*\[Rho]^6 + 
          256*Ec^7*(-5 - 63*\[Rho] + 5*\[Rho]^2) + 
          128*Ec^6*(25 + 53*\[Rho] + 15*\[Rho]^2) + 
          32*Ec^5*(-90 + 118*\[Rho] - 270*\[Rho]^2 - 105*\[Rho]^3 + 
            35*\[Rho]^4) - 80*Ec^4*(-14 + 42*\[Rho] - 58*\[Rho]^2 - 
            109*\[Rho]^3 + 33*\[Rho]^4 + 10*\[Rho]^5) - 
          8*Ec^3*(30 - 163*\[Rho] - 295*\[Rho]^2 + 1870*\[Rho]^3 - 
            340*\[Rho]^4 - 285*\[Rho]^5 + 63*\[Rho]^6) - 
          6*Ec*(10 - 83*\[Rho] - 75*\[Rho]^2 + 800*\[Rho]^3 - 370*\[Rho]^4 - 
            185*\[Rho]^5 + 63*\[Rho]^6) + 12*Ec^2*(10 - 83*\[Rho] - 
            195*\[Rho]^2 + 1070*\[Rho]^3 - 280*\[Rho]^4 - 185*\[Rho]^5 + 
            63*\[Rho]^6) - 60*(-1 + 2*Ec)^3*\[Rho]^2*(-4 + 9*\[Rho] + 
            3*\[Rho]^2)*Log[\[Rho]]))^2)/(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 
       80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 
       32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 
       24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 
       32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 
       4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^4))/
  (43200*mb^4) - 
 (m8*(160*(-180 + 2160*Ec - 10800*Ec^2 + 31960*Ec^3 - 84000*Ec^4 + 
      257460*Ec^5 - 674800*Ec^6 + 1143600*Ec^7 - 1096320*Ec^8 + 455040*Ec^9 + 
      30720*Ec^10 + 53760*Ec^11 - 358400*Ec^12 + 537600*Ec^13 - 
      430080*Ec^14 + 143360*Ec^15 + 285*\[Rho] - 1620*Ec*\[Rho] - 
      2700*Ec^2*\[Rho] + 54420*Ec^3*\[Rho] - 322560*Ec^4*\[Rho] + 
      1479516*Ec^5*\[Rho] - 4992336*Ec^6*\[Rho] + 11132112*Ec^7*\[Rho] - 
      15593088*Ec^8*\[Rho] + 12965760*Ec^9*\[Rho] - 5486592*Ec^10*\[Rho] + 
      486912*Ec^11*\[Rho] + 178176*Ec^12*\[Rho] + 224256*Ec^13*\[Rho] - 
      61440*Ec^14*\[Rho] - 61440*Ec^15*\[Rho] + 10065*\[Rho]^2 - 
      137700*Ec*\[Rho]^2 + 790020*Ec^2*\[Rho]^2 - 2485830*Ec^3*\[Rho]^2 + 
      4910760*Ec^4*\[Rho]^2 - 7452972*Ec^5*\[Rho]^2 + 
      11122320*Ec^6*\[Rho]^2 - 14436096*Ec^7*\[Rho]^2 + 
      10410048*Ec^8*\[Rho]^2 + 5760*Ec^9*\[Rho]^2 - 4935936*Ec^10*\[Rho]^2 + 
      2373120*Ec^11*\[Rho]^2 - 27648*Ec^12*\[Rho]^2 - 162816*Ec^13*\[Rho]^2 - 
      7140*\[Rho]^3 + 43560*Ec*\[Rho]^3 + 78120*Ec^2*\[Rho]^3 - 
      1329250*Ec^3*\[Rho]^3 + 4583880*Ec^4*\[Rho]^3 - 7743492*Ec^5*\[Rho]^3 + 
      7942000*Ec^6*\[Rho]^3 - 7384032*Ec^7*\[Rho]^3 + 7928640*Ec^8*\[Rho]^3 - 
      6423040*Ec^9*\[Rho]^3 + 3366144*Ec^10*\[Rho]^3 - 
      1658880*Ec^11*\[Rho]^3 + 758784*Ec^12*\[Rho]^3 - 
      138240*Ec^13*\[Rho]^3 - 16860*\[Rho]^4 + 236520*Ec*\[Rho]^4 - 
      1344600*Ec^2*\[Rho]^4 + 3989310*Ec^3*\[Rho]^4 - 6854520*Ec^4*\[Rho]^4 + 
      7591788*Ec^5*\[Rho]^4 - 6848784*Ec^6*\[Rho]^4 + 6638256*Ec^7*\[Rho]^4 - 
      6074880*Ec^8*\[Rho]^4 + 3673920*Ec^9*\[Rho]^4 - 
      1326336*Ec^10*\[Rho]^4 + 599808*Ec^11*\[Rho]^4 - 
      172032*Ec^12*\[Rho]^4 + 12810*\[Rho]^5 - 119520*Ec*\[Rho]^5 + 
      392400*Ec^2*\[Rho]^5 - 455310*Ec^3*\[Rho]^5 - 489000*Ec^4*\[Rho]^5 + 
      2132820*Ec^5*\[Rho]^5 - 1524720*Ec^6*\[Rho]^5 - 2389680*Ec^7*\[Rho]^5 + 
      3997440*Ec^8*\[Rho]^5 - 1915200*Ec^9*\[Rho]^5 + 318720*Ec^10*\[Rho]^5 - 
      34560*Ec^11*\[Rho]^5 + 4290*\[Rho]^6 - 67680*Ec*\[Rho]^6 + 
      435600*Ec^2*\[Rho]^6 - 1450570*Ec^3*\[Rho]^6 + 3109560*Ec^4*\[Rho]^6 - 
      3898596*Ec^5*\[Rho]^6 + 1798736*Ec^6*\[Rho]^6 + 859968*Ec^7*\[Rho]^6 - 
      1357632*Ec^8*\[Rho]^6 + 473280*Ec^9*\[Rho]^6 - 46080*Ec^10*\[Rho]^6 - 
      5340*\[Rho]^7 + 70200*Ec*\[Rho]^7 - 387720*Ec^2*\[Rho]^7 + 
      1168530*Ec^3*\[Rho]^7 - 2079960*Ec^4*\[Rho]^7 + 2187732*Ec^5*\[Rho]^7 - 
      1205520*Ec^6*\[Rho]^7 + 133536*Ec^7*\[Rho]^7 + 161472*Ec^8*\[Rho]^7 - 
      52800*Ec^9*\[Rho]^7 + 2640*\[Rho]^8 - 32760*Ec*\[Rho]^8 + 
      170280*Ec^2*\[Rho]^8 - 478950*Ec^3*\[Rho]^8 + 795720*Ec^4*\[Rho]^8 - 
      788688*Ec^5*\[Rho]^8 + 433440*Ec^6*\[Rho]^8 - 104928*Ec^7*\[Rho]^8 - 
      615*\[Rho]^9 + 7380*Ec*\[Rho]^9 - 36900*Ec^2*\[Rho]^9 + 
      98890*Ec^3*\[Rho]^9 - 153480*Ec^4*\[Rho]^9 + 137472*Ec^5*\[Rho]^9 - 
      64736*Ec^6*\[Rho]^9 + 12384*Ec^7*\[Rho]^9 + 45*\[Rho]^10 - 
      540*Ec*\[Rho]^10 + 2700*Ec^2*\[Rho]^10 - 7200*Ec^3*\[Rho]^10 + 
      10800*Ec^4*\[Rho]^10 - 8640*Ec^5*\[Rho]^10 + 2880*Ec^6*\[Rho]^10 + 
      10800*(1 - 2*Ec)^6*\[Rho]^3*(1 + \[Rho])*Log[1 - 2*Ec]^2 - 
      60*(-1 + 2*Ec)*\[Rho]*(1152*Ec^10*\[Rho]*(-7 + 3*\[Rho]) - 
        192*Ec^9*(-40 - 145*\[Rho] + 21*\[Rho]^2) + 
        32*Ec^8*(-840 - 1020*\[Rho] + 284*\[Rho]^2 - 57*\[Rho]^3 + 
          27*\[Rho]^4) - 16*Ec^7*(-2400 - 780*\[Rho] + 1708*\[Rho]^2 - 
          93*\[Rho]^3 + 135*\[Rho]^4) - 8*Ec^6*(3600 - 585*\[Rho] - 
          4991*\[Rho]^2 - 921*\[Rho]^3 + 9*\[Rho]^4 + 108*\[Rho]^5) + 
        3*(-5 + 47*\[Rho] + 117*\[Rho]^2 - 95*\[Rho]^3 - 95*\[Rho]^4 + 
          45*\[Rho]^5 - 17*\[Rho]^6 + 3*\[Rho]^7) - 
        30*Ec*(-5 + 47*\[Rho] + 141*\[Rho]^2 - 71*\[Rho]^3 - 95*\[Rho]^4 + 
          45*\[Rho]^5 - 17*\[Rho]^6 + 3*\[Rho]^7) + 
        120*Ec^2*(-5 + 47*\[Rho] + 171*\[Rho]^2 - 41*\[Rho]^3 - 95*\[Rho]^4 + 
          45*\[Rho]^5 - 17*\[Rho]^6 + 3*\[Rho]^7) + 
        20*Ec^4*(-192 + 657*\[Rho] + 3445*\[Rho]^2 + 585*\[Rho]^3 - 
          1353*\[Rho]^4 + 482*\[Rho]^5 - 204*\[Rho]^6 + 36*\[Rho]^7) - 
        4*Ec^5*(-3120 + 2565*\[Rho] + 14099*\[Rho]^2 + 4197*\[Rho]^3 - 
          4173*\[Rho]^4 + 604*\[Rho]^5 - 408*\[Rho]^6 + 72*\[Rho]^7) - 
        10*Ec^3*(-144 + 1149*\[Rho] + 5081*\[Rho]^2 - 99*\[Rho]^3 - 
          2265*\[Rho]^4 + 1126*\[Rho]^5 - 408*\[Rho]^6 + 72*\[Rho]^7))*
       Log[\[Rho]] + 10800*(1 - 2*Ec)^6*\[Rho]^3*(1 + \[Rho])*Log[\[Rho]]^2 + 
      60*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
       (1152*Ec^10*\[Rho]*(-7 + 3*\[Rho]) - 192*Ec^9*(-40 - 145*\[Rho] + 
          21*\[Rho]^2) + 32*Ec^8*(-840 - 1020*\[Rho] + 284*\[Rho]^2 - 
          57*\[Rho]^3 + 27*\[Rho]^4) - 16*Ec^7*(-2400 - 780*\[Rho] + 
          1708*\[Rho]^2 - 93*\[Rho]^3 + 135*\[Rho]^4) - 
        8*Ec^6*(3600 - 585*\[Rho] - 4991*\[Rho]^2 - 921*\[Rho]^3 + 
          9*\[Rho]^4 + 108*\[Rho]^5) + 3*(-5 + 47*\[Rho] + 117*\[Rho]^2 - 
          95*\[Rho]^3 - 95*\[Rho]^4 + 45*\[Rho]^5 - 17*\[Rho]^6 + 
          3*\[Rho]^7) - 30*Ec*(-5 + 47*\[Rho] + 141*\[Rho]^2 - 71*\[Rho]^3 - 
          95*\[Rho]^4 + 45*\[Rho]^5 - 17*\[Rho]^6 + 3*\[Rho]^7) + 
        120*Ec^2*(-5 + 47*\[Rho] + 171*\[Rho]^2 - 41*\[Rho]^3 - 95*\[Rho]^4 + 
          45*\[Rho]^5 - 17*\[Rho]^6 + 3*\[Rho]^7) + 
        20*Ec^4*(-192 + 657*\[Rho] + 3445*\[Rho]^2 + 585*\[Rho]^3 - 
          1353*\[Rho]^4 + 482*\[Rho]^5 - 204*\[Rho]^6 + 36*\[Rho]^7) - 
        4*Ec^5*(-3120 + 2565*\[Rho] + 14099*\[Rho]^2 + 4197*\[Rho]^3 - 
          4173*\[Rho]^4 + 604*\[Rho]^5 - 408*\[Rho]^6 + 72*\[Rho]^7) - 
        10*Ec^3*(-144 + 1149*\[Rho] + 5081*\[Rho]^2 - 99*\[Rho]^3 - 
          2265*\[Rho]^4 + 1126*\[Rho]^5 - 408*\[Rho]^6 + 72*\[Rho]^7) - 
        360*(-1 + 2*Ec)^5*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) + 
    (3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
       75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
       960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
       1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
       160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
       60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])*
      (495 - 5940*Ec + 29700*Ec^2 - 91040*Ec^3 + 277200*Ec^4 - 1001280*Ec^5 + 
       2905280*Ec^6 - 5452800*Ec^7 + 6181120*Ec^8 - 3783680*Ec^9 + 
       506880*Ec^10 + 1433600*Ec^11 - 2150400*Ec^12 + 1720320*Ec^13 - 
       573440*Ec^14 - 3335*\[Rho] + 37620*Ec*\[Rho] - 173700*Ec^2*\[Rho] + 
       463520*Ec^3*\[Rho] - 1089680*Ec^4*\[Rho] + 3099456*Ec^5*\[Rho] - 
       7690176*Ec^6*\[Rho] + 12490752*Ec^7*\[Rho] - 11774208*Ec^8*\[Rho] + 
       4787200*Ec^9*\[Rho] + 1164288*Ec^10*\[Rho] - 1056768*Ec^11*\[Rho] - 
       815104*Ec^12*\[Rho] + 311296*Ec^13*\[Rho] + 245760*Ec^14*\[Rho] - 
       2000*\[Rho]^2 + 49680*Ec*\[Rho]^2 - 402480*Ec^2*\[Rho]^2 + 
       1542400*Ec^3*\[Rho]^2 - 3351840*Ec^4*\[Rho]^2 + 
       5773824*Ec^5*\[Rho]^2 - 12001536*Ec^6*\[Rho]^2 + 
       22588416*Ec^7*\[Rho]^2 - 26234880*Ec^8*\[Rho]^2 + 
       16691200*Ec^9*\[Rho]^2 - 5357568*Ec^10*\[Rho]^2 + 
       49152*Ec^11*\[Rho]^2 + 729088*Ec^12*\[Rho]^2 - 25440*\[Rho]^3 + 
       361680*Ec*\[Rho]^3 - 2204400*Ec^2*\[Rho]^3 + 7206400*Ec^3*\[Rho]^3 - 
       13390560*Ec^4*\[Rho]^3 + 15219072*Ec^5*\[Rho]^3 - 
       15904256*Ec^6*\[Rho]^3 + 21978624*Ec^7*\[Rho]^3 - 
       19604480*Ec^8*\[Rho]^3 + 2119680*Ec^9*\[Rho]^3 + 
       7213056*Ec^10*\[Rho]^3 - 3596288*Ec^11*\[Rho]^3 + 
       663552*Ec^12*\[Rho]^3 + 49330*\[Rho]^4 - 524760*Ec*\[Rho]^4 + 
       2091000*Ec^2*\[Rho]^4 - 3113600*Ec^3*\[Rho]^4 - 380000*Ec^4*\[Rho]^4 + 
       2292480*Ec^5*\[Rho]^4 + 9311360*Ec^6*\[Rho]^4 - 
       21644800*Ec^7*\[Rho]^4 + 16450560*Ec^8*\[Rho]^4 - 
       4065280*Ec^9*\[Rho]^4 - 1556480*Ec^10*\[Rho]^4 + 
       860160*Ec^11*\[Rho]^4 + 10030*\[Rho]^5 - 290760*Ec*\[Rho]^5 + 
       2433000*Ec^2*\[Rho]^5 - 9240960*Ec^3*\[Rho]^5 + 
       19202400*Ec^4*\[Rho]^5 - 24689280*Ec^5*\[Rho]^5 + 
       19340160*Ec^6*\[Rho]^5 - 4746240*Ec^7*\[Rho]^5 - 
       4101120*Ec^8*\[Rho]^5 + 2375680*Ec^9*\[Rho]^5 - 
       122880*Ec^10*\[Rho]^5 - 43440*\[Rho]^6 + 551280*Ec*\[Rho]^6 - 
       2936400*Ec^2*\[Rho]^6 + 8154880*Ec^3*\[Rho]^6 - 
       14769120*Ec^4*\[Rho]^6 + 17961984*Ec^5*\[Rho]^6 - 
       11929344*Ec^6*\[Rho]^6 + 3038208*Ec^7*\[Rho]^6 + 
       644608*Ec^8*\[Rho]^6 - 307200*Ec^9*\[Rho]^6 + 18400*\[Rho]^7 - 
       227280*Ec*\[Rho]^7 + 1175280*Ec^2*\[Rho]^7 - 3264000*Ec^3*\[Rho]^7 + 
       5379040*Ec^4*\[Rho]^7 - 5483904*Ec^5*\[Rho]^7 + 
       3332096*Ec^6*\[Rho]^7 - 989696*Ec^7*\[Rho]^7 + 69120*Ec^8*\[Rho]^7 - 
       4385*\[Rho]^8 + 52620*Ec*\[Rho]^8 - 263100*Ec^2*\[Rho]^8 + 
       701600*Ec^3*\[Rho]^8 - 1099440*Ec^4*\[Rho]^8 + 1025088*Ec^5*\[Rho]^8 - 
       513344*Ec^6*\[Rho]^8 + 109056*Ec^7*\[Rho]^8 + 345*\[Rho]^9 - 
       4140*Ec*\[Rho]^9 + 20700*Ec^2*\[Rho]^9 - 55200*Ec^3*\[Rho]^9 + 
       82800*Ec^4*\[Rho]^9 - 66240*Ec^5*\[Rho]^9 + 22080*Ec^6*\[Rho]^9 - 
       3600*(1 - 2*Ec)^6*\[Rho]^3*(4 + 9*\[Rho] + 3*\[Rho]^2)*
        Log[1 - 2*Ec]^2 + 120*(-1 + 2*Ec)*\[Rho]*(-10 + 107*\[Rho] + 
         235*\[Rho]^2 + 280*\[Rho]^3 - 710*\[Rho]^4 + 125*\[Rho]^5 - 
         27*\[Rho]^6 + 5120*Ec^9*(1 - 3*\[Rho] + 3*\[Rho]^2) - 
         512*Ec^8*(35 - 115*\[Rho] + 33*\[Rho]^2) + 
         128*Ec^7*(200 - 700*\[Rho] - 180*\[Rho]^2 - 45*\[Rho]^3 + 
           27*\[Rho]^4) - 64*Ec^6*(300 - 1100*\[Rho] - 648*\[Rho]^2 - 
           247*\[Rho]^3 + 219*\[Rho]^4 + 42*\[Rho]^5) + 
         80*Ec^3*(12 - 115*\[Rho] - 409*\[Rho]^2 - 677*\[Rho]^3 + 
           545*\[Rho]^4 - 135*\[Rho]^5 + 27*\[Rho]^6) - 
         40*Ec^2*(10 - 107*\[Rho] - 343*\[Rho]^2 - 523*\[Rho]^3 + 
           629*\[Rho]^4 - 125*\[Rho]^5 + 27*\[Rho]^6) + 
         10*Ec*(10 - 107*\[Rho] - 283*\[Rho]^2 - 388*\[Rho]^3 + 
           674*\[Rho]^4 - 125*\[Rho]^5 + 27*\[Rho]^6) - 
         80*Ec^4*(32 - 193*\[Rho] - 517*\[Rho]^2 - 877*\[Rho]^3 + 
           575*\[Rho]^4 - 87*\[Rho]^5 + 27*\[Rho]^6) + 
         32*Ec^5*(260 - 1057*\[Rho] - 1177*\[Rho]^2 - 1387*\[Rho]^3 + 
           1079*\[Rho]^4 + 39*\[Rho]^5 + 27*\[Rho]^6))*Log[\[Rho]] - 
       3600*(1 - 2*Ec)^6*\[Rho]^3*(4 + 9*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]^2 - 
       120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(-10 + 107*\[Rho] + 
         235*\[Rho]^2 + 280*\[Rho]^3 - 710*\[Rho]^4 + 125*\[Rho]^5 - 
         27*\[Rho]^6 + 5120*Ec^9*(1 - 3*\[Rho] + 3*\[Rho]^2) - 
         512*Ec^8*(35 - 115*\[Rho] + 33*\[Rho]^2) + 
         128*Ec^7*(200 - 700*\[Rho] - 180*\[Rho]^2 - 45*\[Rho]^3 + 
           27*\[Rho]^4) - 64*Ec^6*(300 - 1100*\[Rho] - 648*\[Rho]^2 - 
           247*\[Rho]^3 + 219*\[Rho]^4 + 42*\[Rho]^5) + 
         80*Ec^3*(12 - 115*\[Rho] - 409*\[Rho]^2 - 677*\[Rho]^3 + 
           545*\[Rho]^4 - 135*\[Rho]^5 + 27*\[Rho]^6) - 
         40*Ec^2*(10 - 107*\[Rho] - 343*\[Rho]^2 - 523*\[Rho]^3 + 
           629*\[Rho]^4 - 125*\[Rho]^5 + 27*\[Rho]^6) + 
         10*Ec*(10 - 107*\[Rho] - 283*\[Rho]^2 - 388*\[Rho]^3 + 
           674*\[Rho]^4 - 125*\[Rho]^5 + 27*\[Rho]^6) - 
         80*Ec^4*(32 - 193*\[Rho] - 517*\[Rho]^2 - 877*\[Rho]^3 + 
           575*\[Rho]^4 - 87*\[Rho]^5 + 27*\[Rho]^6) + 
         32*Ec^5*(260 - 1057*\[Rho] - 1177*\[Rho]^2 - 1387*\[Rho]^3 + 
           1079*\[Rho]^4 + 39*\[Rho]^5 + 27*\[Rho]^6) - 
         60*(-1 + 2*Ec)^5*\[Rho]^2*(4 + 9*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])))/
  (288000*(1 - 2*Ec)^2*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m9*((3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
       1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
       240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
       840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
       440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
       15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
       12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
        Log[\[Rho]])*(-1415 + 17820*Ec - 94140*Ec^2 + 274800*Ec^3 - 
       502320*Ec^4 + 549760*Ec^5 + 425280*Ec^6 - 4535040*Ec^7 + 
       12314880*Ec^8 - 17500160*Ec^9 + 12887040*Ec^10 - 3440640*Ec^11 - 
       552960*Ec^12 - 245760*Ec^13 + 409600*Ec^14 + 12450*\[Rho] - 
       153000*Ec*\[Rho] + 786600*Ec^2*\[Rho] - 2115120*Ec^3*\[Rho] + 
       2595360*Ec^4*\[Rho] + 2299008*Ec^5*\[Rho] - 18092928*Ec^6*\[Rho] + 
       44038656*Ec^7*\[Rho] - 64057344*Ec^8*\[Rho] + 56586240*Ec^9*\[Rho] - 
       26996736*Ec^10*\[Rho] + 5492736*Ec^11*\[Rho] - 1523712*Ec^12*\[Rho] + 
       1179648*Ec^13*\[Rho] + 24540*\[Rho]^2 - 410040*Ec*\[Rho]^2 + 
       2786760*Ec^2*\[Rho]^2 - 10146000*Ec^3*\[Rho]^2 + 
       22018560*Ec^4*\[Rho]^2 - 32197728*Ec^5*\[Rho]^2 + 
       44085312*Ec^6*\[Rho]^2 - 72661632*Ec^7*\[Rho]^2 + 
       100872960*Ec^8*\[Rho]^2 - 84533760*Ec^9*\[Rho]^2 + 
       35828736*Ec^10*\[Rho]^2 - 6948864*Ec^11*\[Rho]^2 + 
       1511424*Ec^12*\[Rho]^2 - 89960*\[Rho]^3 + 1104720*Ec*\[Rho]^3 - 
       5530800*Ec^2*\[Rho]^3 + 14174000*Ec^3*\[Rho]^3 - 
       19331520*Ec^4*\[Rho]^3 + 16993216*Ec^5*\[Rho]^3 - 
       30077888*Ec^6*\[Rho]^3 + 70482432*Ec^7*\[Rho]^3 - 
       89194240*Ec^8*\[Rho]^3 + 55249920*Ec^9*\[Rho]^3 - 
       16131072*Ec^10*\[Rho]^3 + 2707456*Ec^11*\[Rho]^3 - 
       36864*Ec^12*\[Rho]^3 + 65010*\[Rho]^4 - 645120*Ec*\[Rho]^4 + 
       2415600*Ec^2*\[Rho]^4 - 3800400*Ec^3*\[Rho]^4 + 
       1456800*Ec^4*\[Rho]^4 - 1206240*Ec^5*\[Rho]^4 + 
       15152640*Ec^6*\[Rho]^4 - 33072000*Ec^7*\[Rho]^4 + 
       31764480*Ec^8*\[Rho]^4 - 15843840*Ec^9*\[Rho]^4 + 
       4055040*Ec^10*\[Rho]^4 - 276480*Ec^11*\[Rho]^4 - 9660*\[Rho]^5 + 
       53280*Ec*\[Rho]^5 + 109440*Ec^2*\[Rho]^5 - 1328400*Ec^3*\[Rho]^5 + 
       3573120*Ec^4*\[Rho]^5 - 4237440*Ec^5*\[Rho]^5 + 
       1013760*Ec^6*\[Rho]^5 + 4051200*Ec^7*\[Rho]^5 - 
       5483520*Ec^8*\[Rho]^5 + 2611200*Ec^9*\[Rho]^5 - 
       368640*Ec^10*\[Rho]^5 - 4700*\[Rho]^6 + 82200*Ec*\[Rho]^6 - 
       565800*Ec^2*\[Rho]^6 + 1917520*Ec^3*\[Rho]^6 - 3912960*Ec^4*\[Rho]^6 + 
       5011552*Ec^5*\[Rho]^6 - 3563712*Ec^6*\[Rho]^6 + 964224*Ec^7*\[Rho]^6 + 
       258304*Ec^8*\[Rho]^6 - 138240*Ec^9*\[Rho]^6 + 5160*\[Rho]^7 - 
       66960*Ec*\[Rho]^7 + 365040*Ec^2*\[Rho]^7 - 1076400*Ec^3*\[Rho]^7 + 
       1880640*Ec^4*\[Rho]^7 - 2006592*Ec^5*\[Rho]^7 + 
       1268928*Ec^6*\[Rho]^7 - 407808*Ec^7*\[Rho]^7 + 34560*Ec^8*\[Rho]^7 - 
       1515*\[Rho]^8 + 18180*Ec*\[Rho]^8 - 90900*Ec^2*\[Rho]^8 + 
       242400*Ec^3*\[Rho]^8 - 373680*Ec^4*\[Rho]^8 + 334944*Ec^5*\[Rho]^8 - 
       161472*Ec^6*\[Rho]^8 + 33408*Ec^7*\[Rho]^8 + 90*\[Rho]^9 - 
       1080*Ec*\[Rho]^9 + 5400*Ec^2*\[Rho]^9 - 14400*Ec^3*\[Rho]^9 + 
       21600*Ec^4*\[Rho]^9 - 17280*Ec^5*\[Rho]^9 + 5760*Ec^6*\[Rho]^9 + 
       3600*(1 - 2*Ec)^6*\[Rho]^2*(3 + 10*\[Rho])*Log[1 - 2*Ec]^2 - 
       60*(-1 + 2*Ec)*(-7 + 8192*Ec^10 + 30*\[Rho] + 963*\[Rho]^2 - 
         210*\[Rho]^3 - 1125*\[Rho]^4 + 522*\[Rho]^5 - 215*\[Rho]^6 + 
         42*\[Rho]^7 - 2560*Ec^9*(11 - 12*\[Rho] + 15*\[Rho]^2) - 
         256*Ec^8*(-155 + 390*\[Rho] - 495*\[Rho]^2 + 94*\[Rho]^3) + 
         128*Ec^7*(-230 + 1050*\[Rho] - 1170*\[Rho]^2 + 700*\[Rho]^3 + 
           45*\[Rho]^4 + 3*\[Rho]^5) - 64*Ec^6*(-190 + 1500*\[Rho] - 
           1410*\[Rho]^2 + 1178*\[Rho]^3 - 48*\[Rho]^4 - 39*\[Rho]^5 + 
           3*\[Rho]^6) - 64*Ec^5*(38 - 585*\[Rho] + 1269*\[Rho]^2 + 
           664*\[Rho]^3 - 291*\[Rho]^4 + 333*\[Rho]^5 - 118*\[Rho]^6 + 
           21*\[Rho]^7) + 80*Ec^4*(-4 - 72*\[Rho] + 1458*\[Rho]^2 + 
           1246*\[Rho]^3 - 969*\[Rho]^4 + 528*\[Rho]^5 - 227*\[Rho]^6 + 
           42*\[Rho]^7) - 80*Ec^3*(-7 + 21*\[Rho] + 1245*\[Rho]^2 + 
           727*\[Rho]^3 - 1092*\[Rho]^4 + 510*\[Rho]^5 - 224*\[Rho]^6 + 
           42*\[Rho]^7) - 10*Ec*(-7 + 30*\[Rho] + 1035*\[Rho]^2 + 
           30*\[Rho]^3 - 1125*\[Rho]^4 + 522*\[Rho]^5 - 215*\[Rho]^6 + 
           42*\[Rho]^7) + 40*Ec^2*(-7 + 30*\[Rho] + 1125*\[Rho]^2 + 
           330*\[Rho]^3 - 1125*\[Rho]^4 + 522*\[Rho]^5 - 215*\[Rho]^6 + 
           42*\[Rho]^7))*Log[\[Rho]] + 3600*(1 - 2*Ec)^6*\[Rho]^2*
        (3 + 10*\[Rho])*Log[\[Rho]]^2 + 60*(-1 + 2*Ec)*Log[1 - 2*Ec]*
        (-7 + 8192*Ec^10 + 30*\[Rho] + 963*\[Rho]^2 - 210*\[Rho]^3 - 
         1125*\[Rho]^4 + 522*\[Rho]^5 - 215*\[Rho]^6 + 42*\[Rho]^7 - 
         2560*Ec^9*(11 - 12*\[Rho] + 15*\[Rho]^2) - 
         256*Ec^8*(-155 + 390*\[Rho] - 495*\[Rho]^2 + 94*\[Rho]^3) + 
         128*Ec^7*(-230 + 1050*\[Rho] - 1170*\[Rho]^2 + 700*\[Rho]^3 + 
           45*\[Rho]^4 + 3*\[Rho]^5) - 64*Ec^6*(-190 + 1500*\[Rho] - 
           1410*\[Rho]^2 + 1178*\[Rho]^3 - 48*\[Rho]^4 - 39*\[Rho]^5 + 
           3*\[Rho]^6) - 64*Ec^5*(38 - 585*\[Rho] + 1269*\[Rho]^2 + 
           664*\[Rho]^3 - 291*\[Rho]^4 + 333*\[Rho]^5 - 118*\[Rho]^6 + 
           21*\[Rho]^7) + 80*Ec^4*(-4 - 72*\[Rho] + 1458*\[Rho]^2 + 
           1246*\[Rho]^3 - 969*\[Rho]^4 + 528*\[Rho]^5 - 227*\[Rho]^6 + 
           42*\[Rho]^7) - 80*Ec^3*(-7 + 21*\[Rho] + 1245*\[Rho]^2 + 
           727*\[Rho]^3 - 1092*\[Rho]^4 + 510*\[Rho]^5 - 224*\[Rho]^6 + 
           42*\[Rho]^7) - 10*Ec*(-7 + 30*\[Rho] + 1035*\[Rho]^2 + 
           30*\[Rho]^3 - 1125*\[Rho]^4 + 522*\[Rho]^5 - 215*\[Rho]^6 + 
           42*\[Rho]^7) + 40*Ec^2*(-7 + 30*\[Rho] + 1125*\[Rho]^2 + 
           330*\[Rho]^3 - 1125*\[Rho]^4 + 522*\[Rho]^5 - 215*\[Rho]^6 + 
           42*\[Rho]^7) - 120*(-1 + 2*Ec)^5*\[Rho]^2*(3 + 10*\[Rho])*
          Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]]) + 10*(4795 - 60300*Ec + 318060*Ec^2 - 962160*Ec^3 + 
      2270160*Ec^4 - 6084480*Ec^5 + 16771520*Ec^6 - 35504640*Ec^7 + 
      54009600*Ec^8 - 61982720*Ec^9 + 54881280*Ec^10 - 32317440*Ec^11 + 
      6819840*Ec^12 + 2211840*Ec^13 + 1228800*Ec^14 - 1638400*Ec^15 - 
      40710*\[Rho] + 497880*Ec*\[Rho] - 2545560*Ec^2*\[Rho] + 
      6930960*Ec^3*\[Rho] - 10101600*Ec^4*\[Rho] + 3970368*Ec^5*\[Rho] + 
      16159872*Ec^6*\[Rho] - 41827584*Ec^7*\[Rho] + 45927936*Ec^8*\[Rho] - 
      7296000*Ec^9*\[Rho] - 38639616*Ec^10*\[Rho] + 38486016*Ec^11*\[Rho] - 
      13934592*Ec^12*\[Rho] + 6586368*Ec^13*\[Rho] - 4423680*Ec^14*\[Rho] - 
      79275*\[Rho]^2 + 1328580*Ec*\[Rho]^2 - 9036180*Ec^2*\[Rho]^2 + 
      32882400*Ec^3*\[Rho]^2 - 71397360*Ec^4*\[Rho]^2 + 
      104529024*Ec^5*\[Rho]^2 - 138073920*Ec^6*\[Rho]^2 + 
      198329472*Ec^7*\[Rho]^2 - 210249216*Ec^8*\[Rho]^2 + 
      78389760*Ec^9*\[Rho]^2 + 67848192*Ec^10*\[Rho]^2 - 
      72345600*Ec^11*\[Rho]^2 + 22020096*Ec^12*\[Rho]^2 - 
      5234688*Ec^13*\[Rho]^2 + 315080*\[Rho]^3 - 3887280*Ec*\[Rho]^3 + 
      19584720*Ec^2*\[Rho]^3 - 51063360*Ec^3*\[Rho]^3 + 
      73953600*Ec^4*\[Rho]^3 - 75014976*Ec^5*\[Rho]^3 + 
      115733760*Ec^6*\[Rho]^3 - 197920896*Ec^7*\[Rho]^3 + 
      160765440*Ec^8*\[Rho]^3 + 2485760*Ec^9*\[Rho]^3 - 
      75091968*Ec^10*\[Rho]^3 + 36218880*Ec^11*\[Rho]^3 - 
      7692288*Ec^12*\[Rho]^3 + 122880*Ec^13*\[Rho]^3 - 246150*\[Rho]^4 + 
      2410200*Ec*\[Rho]^4 - 8659800*Ec^2*\[Rho]^4 + 11706720*Ec^3*\[Rho]^4 + 
      2573760*Ec^4*\[Rho]^4 - 12686976*Ec^5*\[Rho]^4 - 
      24991872*Ec^6*\[Rho]^4 + 70944768*Ec^7*\[Rho]^4 - 
      50411520*Ec^8*\[Rho]^4 - 737280*Ec^9*\[Rho]^4 + 
      16945152*Ec^10*\[Rho]^4 - 7888896*Ec^11*\[Rho]^4 + 
      712704*Ec^12*\[Rho]^4 + 19140*\[Rho]^5 + 161280*Ec*\[Rho]^5 - 
      3152160*Ec^2*\[Rho]^5 + 15737760*Ec^3*\[Rho]^5 - 
      38064960*Ec^4*\[Rho]^5 + 49259520*Ec^5*\[Rho]^5 - 
      27125760*Ec^6*\[Rho]^5 - 11877120*Ec^7*\[Rho]^5 + 
      24560640*Ec^8*\[Rho]^5 - 9185280*Ec^9*\[Rho]^5 - 
      921600*Ec^10*\[Rho]^5 + 552960*Ec^11*\[Rho]^5 + 58310*\[Rho]^6 - 
      863880*Ec*\[Rho]^6 + 5304360*Ec^2*\[Rho]^6 - 17341760*Ec^3*\[Rho]^6 + 
      33926400*Ec^4*\[Rho]^6 - 39438528*Ec^5*\[Rho]^6 + 
      22370048*Ec^6*\[Rho]^6 + 476544*Ec^7*\[Rho]^6 - 7485696*Ec^8*\[Rho]^6 + 
      2895360*Ec^9*\[Rho]^6 - 199680*Ec^10*\[Rho]^6 - 45000*\[Rho]^7 + 
      583920*Ec*\[Rho]^7 - 3183120*Ec^2*\[Rho]^7 + 9460800*Ec^3*\[Rho]^7 - 
      16587840*Ec^4*\[Rho]^7 + 17176896*Ec^5*\[Rho]^7 - 
      9507840*Ec^6*\[Rho]^7 + 1523328*Ec^7*\[Rho]^7 + 861696*Ec^8*\[Rho]^7 - 
      268800*Ec^9*\[Rho]^7 + 16395*\[Rho]^8 - 201420*Ec*\[Rho]^8 + 
      1035180*Ec^2*\[Rho]^8 - 2870640*Ec^3*\[Rho]^8 + 4647600*Ec^4*\[Rho]^8 - 
      4414464*Ec^5*\[Rho]^8 + 2297280*Ec^6*\[Rho]^8 - 520704*Ec^7*\[Rho]^8 - 
      2750*\[Rho]^9 + 33000*Ec*\[Rho]^9 - 165000*Ec^2*\[Rho]^9 + 
      441680*Ec^3*\[Rho]^9 - 680160*Ec^4*\[Rho]^9 + 597696*Ec^5*\[Rho]^9 - 
      272768*Ec^6*\[Rho]^9 + 49152*Ec^7*\[Rho]^9 + 165*\[Rho]^10 - 
      1980*Ec*\[Rho]^10 + 9900*Ec^2*\[Rho]^10 - 26400*Ec^3*\[Rho]^10 + 
      39600*Ec^4*\[Rho]^10 - 31680*Ec^5*\[Rho]^10 + 10560*Ec^6*\[Rho]^10 + 
      3600*(1 - 2*Ec)^6*\[Rho]^2*(-9 - 34*\[Rho] + 9*\[Rho]^2)*
       Log[1 - 2*Ec]^2 + 60*(-1 + 2*Ec)*(-23 + 20480*Ec^11 + 78*\[Rho] + 
        3144*\[Rho]^2 - 886*\[Rho]^3 - 4530*\[Rho]^4 + 3258*\[Rho]^5 - 
        1368*\[Rho]^6 + 366*\[Rho]^7 - 39*\[Rho]^8 - 
        2048*Ec^10*(34 - 9*\[Rho] + 45*\[Rho]^2) - 
        512*Ec^9*(-205 - 60*\[Rho] - 270*\[Rho]^2 + 162*\[Rho]^3) + 
        256*Ec^8*(-385 - 840*\[Rho] + 600*\[Rho]^2 + 736*\[Rho]^3 - 
          63*\[Rho]^4 + 3*\[Rho]^5) - 128*Ec^7*(-530 - 2670*\[Rho] + 
          3360*\[Rho]^2 + 242*\[Rho]^3 - 747*\[Rho]^4 + 15*\[Rho]^5) - 
        128*Ec^6*(275 + 2055*\[Rho] - 2865*\[Rho]^2 + 433*\[Rho]^3 + 
          1143*\[Rho]^4 - 177*\[Rho]^5 + 6*\[Rho]^6) + 
        10*Ec*(23 - 78*\[Rho] - 3360*\[Rho]^2 + 70*\[Rho]^3 + 4746*\[Rho]^4 - 
          3258*\[Rho]^5 + 1368*\[Rho]^6 - 366*\[Rho]^7 + 39*\[Rho]^8) - 
        40*Ec^2*(23 - 78*\[Rho] - 3630*\[Rho]^2 - 950*\[Rho]^3 + 
          5016*\[Rho]^4 - 3258*\[Rho]^5 + 1368*\[Rho]^6 - 366*\[Rho]^7 + 
          39*\[Rho]^8) + 80*Ec^3*(26 - 51*\[Rho] - 4014*\[Rho]^2 - 
          2298*\[Rho]^3 + 5337*\[Rho]^4 - 3273*\[Rho]^5 + 1404*\[Rho]^6 - 
          366*\[Rho]^7 + 39*\[Rho]^8) - 80*Ec^4*(56 + 222*\[Rho] - 
          4860*\[Rho]^2 - 4140*\[Rho]^3 + 5913*\[Rho]^4 - 3516*\[Rho]^5 + 
          1416*\[Rho]^6 - 366*\[Rho]^7 + 39*\[Rho]^8) + 
        32*Ec^5*(416 + 3354*\[Rho] - 9954*\[Rho]^2 - 6150*\[Rho]^3 + 
          8757*\[Rho]^4 - 4596*\[Rho]^5 + 1452*\[Rho]^6 - 366*\[Rho]^7 + 
          39*\[Rho]^8))*Log[\[Rho]] + 3600*(1 - 2*Ec)^6*\[Rho]^2*
       (-9 - 34*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]^2 - 
      60*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-23 + 20480*Ec^11 + 78*\[Rho] + 
        3144*\[Rho]^2 - 886*\[Rho]^3 - 4530*\[Rho]^4 + 3258*\[Rho]^5 - 
        1368*\[Rho]^6 + 366*\[Rho]^7 - 39*\[Rho]^8 - 
        2048*Ec^10*(34 - 9*\[Rho] + 45*\[Rho]^2) - 
        512*Ec^9*(-205 - 60*\[Rho] - 270*\[Rho]^2 + 162*\[Rho]^3) + 
        256*Ec^8*(-385 - 840*\[Rho] + 600*\[Rho]^2 + 736*\[Rho]^3 - 
          63*\[Rho]^4 + 3*\[Rho]^5) - 128*Ec^7*(-530 - 2670*\[Rho] + 
          3360*\[Rho]^2 + 242*\[Rho]^3 - 747*\[Rho]^4 + 15*\[Rho]^5) - 
        128*Ec^6*(275 + 2055*\[Rho] - 2865*\[Rho]^2 + 433*\[Rho]^3 + 
          1143*\[Rho]^4 - 177*\[Rho]^5 + 6*\[Rho]^6) + 
        10*Ec*(23 - 78*\[Rho] - 3360*\[Rho]^2 + 70*\[Rho]^3 + 4746*\[Rho]^4 - 
          3258*\[Rho]^5 + 1368*\[Rho]^6 - 366*\[Rho]^7 + 39*\[Rho]^8) - 
        40*Ec^2*(23 - 78*\[Rho] - 3630*\[Rho]^2 - 950*\[Rho]^3 + 
          5016*\[Rho]^4 - 3258*\[Rho]^5 + 1368*\[Rho]^6 - 366*\[Rho]^7 + 
          39*\[Rho]^8) + 80*Ec^3*(26 - 51*\[Rho] - 4014*\[Rho]^2 - 
          2298*\[Rho]^3 + 5337*\[Rho]^4 - 3273*\[Rho]^5 + 1404*\[Rho]^6 - 
          366*\[Rho]^7 + 39*\[Rho]^8) - 80*Ec^4*(56 + 222*\[Rho] - 
          4860*\[Rho]^2 - 4140*\[Rho]^3 + 5913*\[Rho]^4 - 3516*\[Rho]^5 + 
          1416*\[Rho]^6 - 366*\[Rho]^7 + 39*\[Rho]^8) + 
        32*Ec^5*(416 + 3354*\[Rho] - 9954*\[Rho]^2 - 6150*\[Rho]^3 + 
          8757*\[Rho]^4 - 4596*\[Rho]^5 + 1452*\[Rho]^6 - 366*\[Rho]^7 + 
          39*\[Rho]^8) + 120*(-1 + 2*Ec)^5*\[Rho]^2*(-9 - 34*\[Rho] + 
          9*\[Rho]^2)*Log[\[Rho]]))))/(54000*(1 - 2*Ec)^2*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m4*(40*(-569 + 7236*Ec - 38628*Ec^2 + 122288*Ec^3 - 337520*Ec^4 + 
      1075856*Ec^5 - 2973184*Ec^6 + 5203392*Ec^7 - 4302592*Ec^8 - 
      1313280*Ec^9 + 6503424*Ec^10 - 5912576*Ec^11 + 2224128*Ec^12 - 
      339968*Ec^13 + 163840*Ec^14 - 81920*Ec^15 + 4438*\[Rho] - 
      54744*Ec*\[Rho] + 282648*Ec^2*\[Rho] - 804896*Ec^3*\[Rho] + 
      1502112*Ec^4*\[Rho] - 2447120*Ec^5*\[Rho] + 4166720*Ec^6*\[Rho] - 
      5261760*Ec^7*\[Rho] + 2000896*Ec^8*\[Rho] + 4526592*Ec^9*\[Rho] - 
      7071744*Ec^10*\[Rho] + 3946496*Ec^11*\[Rho] - 950272*Ec^12*\[Rho] + 
      356352*Ec^13*\[Rho] - 212992*Ec^14*\[Rho] + 16384*Ec^15*\[Rho] - 
      11289*\[Rho]^2 + 134748*Ec*\[Rho]^2 - 672300*Ec^2*\[Rho]^2 + 
      1814344*Ec^3*\[Rho]^2 - 2917296*Ec^4*\[Rho]^2 + 3252624*Ec^5*\[Rho]^2 - 
      3976832*Ec^6*\[Rho]^2 + 6172416*Ec^7*\[Rho]^2 - 6986496*Ec^8*\[Rho]^2 + 
      4070912*Ec^9*\[Rho]^2 - 1231872*Ec^10*\[Rho]^2 + 
      1124352*Ec^11*\[Rho]^2 - 888832*Ec^12*\[Rho]^2 + 86016*Ec^13*\[Rho]^2 + 
      11704*\[Rho]^3 - 135120*Ec*\[Rho]^3 + 649392*Ec^2*\[Rho]^3 - 
      1675656*Ec^3*\[Rho]^3 + 2505568*Ec^4*\[Rho]^3 - 2487312*Ec^5*\[Rho]^3 + 
      3068864*Ec^6*\[Rho]^3 - 5253760*Ec^7*\[Rho]^3 + 5876992*Ec^8*\[Rho]^3 - 
      4207616*Ec^9*\[Rho]^3 + 3888128*Ec^10*\[Rho]^3 - 
      3289088*Ec^11*\[Rho]^3 + 1134592*Ec^12*\[Rho]^3 - 
      143360*Ec^13*\[Rho]^3 + 2698*\[Rho]^4 - 48216*Ec*\[Rho]^4 + 
      344760*Ec^2*\[Rho]^4 - 1389992*Ec^3*\[Rho]^4 + 3483744*Ec^4*\[Rho]^4 - 
      5277648*Ec^5*\[Rho]^4 + 4400960*Ec^6*\[Rho]^4 - 2027328*Ec^7*\[Rho]^4 + 
      779264*Ec^8*\[Rho]^4 + 966912*Ec^9*\[Rho]^4 - 2405376*Ec^10*\[Rho]^4 + 
      1485824*Ec^11*\[Rho]^4 - 303104*Ec^12*\[Rho]^4 - 16548*\[Rho]^5 + 
      205248*Ec*\[Rho]^5 - 1066272*Ec^2*\[Rho]^5 + 3159912*Ec^3*\[Rho]^5 - 
      5750880*Ec^4*\[Rho]^5 + 6281040*Ec^5*\[Rho]^5 - 4264384*Ec^6*\[Rho]^5 + 
      2758464*Ec^7*\[Rho]^5 - 1972224*Ec^8*\[Rho]^5 + 638720*Ec^9*\[Rho]^5 + 
      279552*Ec^10*\[Rho]^5 - 175104*Ec^11*\[Rho]^5 + 11002*\[Rho]^6 - 
      119976*Ec*\[Rho]^6 + 527592*Ec^2*\[Rho]^6 - 1250344*Ec^3*\[Rho]^6 + 
      1550368*Ec^4*\[Rho]^6 - 795536*Ec^5*\[Rho]^6 + 191808*Ec^6*\[Rho]^6 - 
      646656*Ec^7*\[Rho]^6 + 1010176*Ec^8*\[Rho]^6 - 486656*Ec^9*\[Rho]^6 + 
      44032*Ec^10*\[Rho]^6 - 56*\[Rho]^7 - 6768*Ec*\[Rho]^7 + 
      78480*Ec^2*\[Rho]^7 - 363704*Ec^3*\[Rho]^7 + 887136*Ec^4*\[Rho]^7 - 
      1199536*Ec^5*\[Rho]^7 + 799936*Ec^6*\[Rho]^7 - 76416*Ec^7*\[Rho]^7 - 
      178432*Ec^8*\[Rho]^7 + 60160*Ec^9*\[Rho]^7 - 1809*\[Rho]^8 + 
      22740*Ec*\[Rho]^8 - 119892*Ec^2*\[Rho]^8 + 341816*Ec^3*\[Rho]^8 - 
      573168*Ec^4*\[Rho]^8 + 572544*Ec^5*\[Rho]^8 - 320704*Ec^6*\[Rho]^8 + 
      80256*Ec^7*\[Rho]^8 + 462*\[Rho]^9 - 5544*Ec*\[Rho]^9 + 
      27720*Ec^2*\[Rho]^9 - 74248*Ec^3*\[Rho]^9 + 114816*Ec^4*\[Rho]^9 - 
      102528*Ec^5*\[Rho]^9 + 49152*Ec^6*\[Rho]^9 - 10112*Ec^7*\[Rho]^9 - 
      33*\[Rho]^10 + 396*Ec*\[Rho]^10 - 1980*Ec^2*\[Rho]^10 + 
      5280*Ec^3*\[Rho]^10 - 7920*Ec^4*\[Rho]^10 + 6336*Ec^5*\[Rho]^10 - 
      2112*Ec^6*\[Rho]^10 + 720*(1 - 2*Ec)^6*\[Rho]^2*
       (-1 + 2*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec]^2 + 
      12*(-1 + 2*Ec)*(17 + 20480*Ec^11 - 62*\[Rho] - 30*\[Rho]^2 + 
        222*\[Rho]^3 - 660*\[Rho]^4 + 278*\[Rho]^5 + 502*\[Rho]^6 - 
        310*\[Rho]^7 + 43*\[Rho]^8 - 3840*Ec^9*(-22 + 16*\[Rho] - 
          11*\[Rho]^2 + 7*\[Rho]^3) + 512*Ec^10*(-136 + 36*\[Rho] - 
          45*\[Rho]^2 + 9*\[Rho]^3) - 640*Ec^8*(42 - 136*\[Rho] + 
          16*\[Rho]^2 - 64*\[Rho]^3 - 5*\[Rho]^4 + 7*\[Rho]^5) + 
        320*Ec^7*(-108 - 212*\[Rho] - 76*\[Rho]^2 - 4*\[Rho]^3 + 7*\[Rho]^4 + 
          35*\[Rho]^5) + 160*Ec^6*(260 + 196*\[Rho] + 143*\[Rho]^2 - 
          223*\[Rho]^3 - 101*\[Rho]^4 - 43*\[Rho]^5 + 28*\[Rho]^6) + 
        40*Ec^2*(17 - 62*\[Rho] + 24*\[Rho]^2 + 114*\[Rho]^3 - 822*\[Rho]^4 + 
          278*\[Rho]^5 + 502*\[Rho]^6 - 310*\[Rho]^7 + 43*\[Rho]^8) - 
        10*Ec*(17 - 62*\[Rho] - 6*\[Rho]^2 + 174*\[Rho]^3 - 732*\[Rho]^4 + 
          278*\[Rho]^5 + 502*\[Rho]^6 - 310*\[Rho]^7 + 43*\[Rho]^8) + 
        80*Ec^4*(72 - 46*\[Rho] + 131*\[Rho]^2 - 109*\[Rho]^3 - 
          1398*\[Rho]^4 + 273*\[Rho]^5 + 608*\[Rho]^6 - 310*\[Rho]^7 + 
          43*\[Rho]^8) - 40*Ec^3*(44 - 122*\[Rho] + 127*\[Rho]^2 + 
          79*\[Rho]^3 - 2031*\[Rho]^4 + 591*\[Rho]^5 + 1094*\[Rho]^6 - 
          620*\[Rho]^7 + 86*\[Rho]^8) - 16*Ec^5*(1248 + 412*\[Rho] + 
          895*\[Rho]^2 - 1807*\[Rho]^3 - 4555*\[Rho]^4 + 321*\[Rho]^5 + 
          1624*\[Rho]^6 - 620*\[Rho]^7 + 86*\[Rho]^8))*Log[\[Rho]] + 
      720*(1 - 2*Ec)^6*\[Rho]^2*(-1 + 2*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]^2 - 
      12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(17 + 20480*Ec^11 - 62*\[Rho] - 
        30*\[Rho]^2 + 222*\[Rho]^3 - 660*\[Rho]^4 + 278*\[Rho]^5 + 
        502*\[Rho]^6 - 310*\[Rho]^7 + 43*\[Rho]^8 - 
        3840*Ec^9*(-22 + 16*\[Rho] - 11*\[Rho]^2 + 7*\[Rho]^3) + 
        512*Ec^10*(-136 + 36*\[Rho] - 45*\[Rho]^2 + 9*\[Rho]^3) - 
        640*Ec^8*(42 - 136*\[Rho] + 16*\[Rho]^2 - 64*\[Rho]^3 - 5*\[Rho]^4 + 
          7*\[Rho]^5) + 320*Ec^7*(-108 - 212*\[Rho] - 76*\[Rho]^2 - 
          4*\[Rho]^3 + 7*\[Rho]^4 + 35*\[Rho]^5) + 
        160*Ec^6*(260 + 196*\[Rho] + 143*\[Rho]^2 - 223*\[Rho]^3 - 
          101*\[Rho]^4 - 43*\[Rho]^5 + 28*\[Rho]^6) + 
        40*Ec^2*(17 - 62*\[Rho] + 24*\[Rho]^2 + 114*\[Rho]^3 - 822*\[Rho]^4 + 
          278*\[Rho]^5 + 502*\[Rho]^6 - 310*\[Rho]^7 + 43*\[Rho]^8) - 
        10*Ec*(17 - 62*\[Rho] - 6*\[Rho]^2 + 174*\[Rho]^3 - 732*\[Rho]^4 + 
          278*\[Rho]^5 + 502*\[Rho]^6 - 310*\[Rho]^7 + 43*\[Rho]^8) + 
        80*Ec^4*(72 - 46*\[Rho] + 131*\[Rho]^2 - 109*\[Rho]^3 - 
          1398*\[Rho]^4 + 273*\[Rho]^5 + 608*\[Rho]^6 - 310*\[Rho]^7 + 
          43*\[Rho]^8) - 40*Ec^3*(44 - 122*\[Rho] + 127*\[Rho]^2 + 
          79*\[Rho]^3 - 2031*\[Rho]^4 + 591*\[Rho]^5 + 1094*\[Rho]^6 - 
          620*\[Rho]^7 + 86*\[Rho]^8) - 16*Ec^5*(1248 + 412*\[Rho] + 
          895*\[Rho]^2 - 1807*\[Rho]^3 - 4555*\[Rho]^4 + 321*\[Rho]^5 + 
          1624*\[Rho]^6 - 620*\[Rho]^7 + 86*\[Rho]^8) + 
        120*(-1 + 2*Ec)^5*\[Rho]^2*(-1 + 2*\[Rho] + 3*\[Rho]^2)*
         Log[\[Rho]])) - ((7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 
       1984*Ec^6 + 1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
       240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
       840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
       440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
       15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
       12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
        Log[\[Rho]])*(-2257 + 28908*Ec - 155484*Ec^2 + 508384*Ec^3 - 
       1604080*Ec^4 + 6249408*Ec^5 - 20945472*Ec^6 + 47993856*Ec^7 - 
       71636736*Ec^8 + 67773440*Ec^9 - 38028288*Ec^10 + 10739712*Ec^11 - 
       1150976*Ec^12 + 475136*Ec^13 - 245760*Ec^14 + 18561*\[Rho] - 
       231372*Ec*\[Rho] + 1208700*Ec^2*\[Rho] - 3529568*Ec^3*\[Rho] + 
       7254448*Ec^4*\[Rho] - 15393216*Ec^5*\[Rho] + 36751680*Ec^6*\[Rho] - 
       69894144*Ec^7*\[Rho] + 86370048*Ec^8*\[Rho] - 63501312*Ec^9*\[Rho] + 
       24634368*Ec^10*\[Rho] - 4104192*Ec^11*\[Rho] + 1036288*Ec^12*\[Rho] - 
       671744*Ec^13*\[Rho] + 49152*Ec^14*\[Rho] - 57968*\[Rho]^2 + 
       710256*Ec*\[Rho]^2 - 3650640*Ec^2*\[Rho]^2 + 10219648*Ec^3*\[Rho]^2 - 
       17225568*Ec^4*\[Rho]^2 + 19881984*Ec^5*\[Rho]^2 - 
       22205952*Ec^6*\[Rho]^2 + 29251584*Ec^7*\[Rho]^2 - 
       29285376*Ec^8*\[Rho]^2 + 12783616*Ec^9*\[Rho]^2 + 
       3108864*Ec^10*\[Rho]^2 - 3932160*Ec^11*\[Rho]^2 + 
       335872*Ec^12*\[Rho]^2 + 53024*\[Rho]^3 - 562128*Ec*\[Rho]^3 + 
       2342640*Ec^2*\[Rho]^3 - 4664320*Ec^3*\[Rho]^3 + 
       3582176*Ec^4*\[Rho]^3 + 2352768*Ec^5*\[Rho]^3 - 
       6942464*Ec^6*\[Rho]^3 + 8048128*Ec^7*\[Rho]^3 - 
       14254080*Ec^8*\[Rho]^3 + 22079488*Ec^9*\[Rho]^3 - 
       16433152*Ec^10*\[Rho]^3 + 4792320*Ec^11*\[Rho]^3 - 
       516096*Ec^12*\[Rho]^3 + 29010*\[Rho]^4 - 441720*Ec*\[Rho]^4 + 
       2744280*Ec^2*\[Rho]^4 - 9336320*Ec^3*\[Rho]^4 + 
       19717600*Ec^4*\[Rho]^4 - 27621120*Ec^5*\[Rho]^4 + 
       27800960*Ec^6*\[Rho]^4 - 25899520*Ec^7*\[Rho]^4 + 
       26880000*Ec^8*\[Rho]^4 - 21063680*Ec^9*\[Rho]^4 + 
       8581120*Ec^10*\[Rho]^4 - 1351680*Ec^11*\[Rho]^4 - 71138*\[Rho]^5 + 
       844632*Ec*\[Rho]^5 - 4177656*Ec^2*\[Rho]^5 + 11807616*Ec^3*\[Rho]^5 - 
       21183840*Ec^4*\[Rho]^5 + 24429696*Ec^5*\[Rho]^5 - 
       18993024*Ec^6*\[Rho]^5 + 13427712*Ec^7*\[Rho]^5 - 
       10248192*Ec^8*\[Rho]^5 + 5632000*Ec^9*\[Rho]^5 - 
       1290240*Ec^10*\[Rho]^5 + 34544*\[Rho]^6 - 377328*Ec*\[Rho]^6 + 
       1663440*Ec^2*\[Rho]^6 - 4109952*Ec^3*\[Rho]^6 + 
       5701472*Ec^4*\[Rho]^6 - 3718656*Ec^5*\[Rho]^6 + 438784*Ec^6*\[Rho]^6 + 
       272384*Ec^7*\[Rho]^6 + 572928*Ec^8*\[Rho]^6 - 405504*Ec^9*\[Rho]^6 - 
       672*\[Rho]^7 - 8496*Ec*\[Rho]^7 + 141840*Ec^2*\[Rho]^7 - 
       700928*Ec^3*\[Rho]^7 + 1784608*Ec^4*\[Rho]^7 - 2644608*Ec^5*\[Rho]^7 + 
       2233600*Ec^6*\[Rho]^7 - 909824*Ec^7*\[Rho]^7 + 99840*Ec^8*\[Rho]^7 - 
       3329*\[Rho]^8 + 39948*Ec*\[Rho]^8 - 199740*Ec^2*\[Rho]^8 + 
       532640*Ec^3*\[Rho]^8 - 822576*Ec^4*\[Rho]^8 + 746304*Ec^5*\[Rho]^8 - 
       376640*Ec^6*\[Rho]^8 + 87552*Ec^7*\[Rho]^8 + 225*\[Rho]^9 - 
       2700*Ec*\[Rho]^9 + 13500*Ec^2*\[Rho]^9 - 36000*Ec^3*\[Rho]^9 + 
       54000*Ec^4*\[Rho]^9 - 43200*Ec^5*\[Rho]^9 + 14400*Ec^6*\[Rho]^9 - 
       720*(1 - 2*Ec)^6*\[Rho]^2*(4 + 8*\[Rho] + 9*\[Rho]^2 + 3*\[Rho]^3)*
        Log[1 - 2*Ec]^2 + 24*(-1 + 2*Ec)*(38 + 49152*Ec^10 - 180*\[Rho] + 
         305*\[Rho]^2 + 1545*\[Rho]^3 - 1950*\[Rho]^4 - 188*\[Rho]^5 + 
         775*\[Rho]^6 - 345*\[Rho]^7 + 5120*Ec^9*(-41 + 8*\[Rho] - 
           9*\[Rho]^2 + 3*\[Rho]^3) - 2560*Ec^8*(-149 + 54*\[Rho] - 
           53*\[Rho]^2 + 25*\[Rho]^3) - 640*Ec^7*(596 - 300*\[Rho] + 
           236*\[Rho]^2 - 196*\[Rho]^3 - 51*\[Rho]^4 + 21*\[Rho]^5) + 
         320*Ec^6*(708 - 440*\[Rho] + 268*\[Rho]^2 - 264*\[Rho]^3 - 
           269*\[Rho]^4 + 141*\[Rho]^5 + 18*\[Rho]^6) + 
         32*Ec^5*(-2536 + 1980*\[Rho] - 1555*\[Rho]^2 - 2255*\[Rho]^3 + 
           4785*\[Rho]^4 - 1777*\[Rho]^5 - 1195*\[Rho]^6 + 345*\[Rho]^7) - 
         80*Ec^4*(-232 + 336*\[Rho] - 643*\[Rho]^2 - 2291*\[Rho]^3 + 
           2283*\[Rho]^4 - 433*\[Rho]^5 - 925*\[Rho]^6 + 345*\[Rho]^7) + 
         80*Ec^3*(-54 + 194*\[Rho] - 493*\[Rho]^2 - 1959*\[Rho]^3 + 
           1753*\[Rho]^4 - 73*\[Rho]^5 - 841*\[Rho]^6 + 345*\[Rho]^7) - 
         40*Ec^2*(-38 + 180*\[Rho] - 413*\[Rho]^2 - 1761*\[Rho]^3 + 
           1707*\[Rho]^4 + 107*\[Rho]^5 - 775*\[Rho]^6 + 345*\[Rho]^7) + 
         10*Ec*(-38 + 180*\[Rho] - 353*\[Rho]^2 - 1641*\[Rho]^3 + 
           1842*\[Rho]^4 + 152*\[Rho]^5 - 775*\[Rho]^6 + 345*\[Rho]^7))*
        Log[\[Rho]] - 720*(1 - 2*Ec)^6*\[Rho]^2*(4 + 8*\[Rho] + 9*\[Rho]^2 + 
         3*\[Rho]^3)*Log[\[Rho]]^2 - 24*(-1 + 2*Ec)*Log[1 - 2*Ec]*
        (38 + 49152*Ec^10 - 180*\[Rho] + 305*\[Rho]^2 + 1545*\[Rho]^3 - 
         1950*\[Rho]^4 - 188*\[Rho]^5 + 775*\[Rho]^6 - 345*\[Rho]^7 + 
         5120*Ec^9*(-41 + 8*\[Rho] - 9*\[Rho]^2 + 3*\[Rho]^3) - 
         2560*Ec^8*(-149 + 54*\[Rho] - 53*\[Rho]^2 + 25*\[Rho]^3) - 
         640*Ec^7*(596 - 300*\[Rho] + 236*\[Rho]^2 - 196*\[Rho]^3 - 
           51*\[Rho]^4 + 21*\[Rho]^5) + 320*Ec^6*(708 - 440*\[Rho] + 
           268*\[Rho]^2 - 264*\[Rho]^3 - 269*\[Rho]^4 + 141*\[Rho]^5 + 
           18*\[Rho]^6) + 32*Ec^5*(-2536 + 1980*\[Rho] - 1555*\[Rho]^2 - 
           2255*\[Rho]^3 + 4785*\[Rho]^4 - 1777*\[Rho]^5 - 1195*\[Rho]^6 + 
           345*\[Rho]^7) - 80*Ec^4*(-232 + 336*\[Rho] - 643*\[Rho]^2 - 
           2291*\[Rho]^3 + 2283*\[Rho]^4 - 433*\[Rho]^5 - 925*\[Rho]^6 + 
           345*\[Rho]^7) + 80*Ec^3*(-54 + 194*\[Rho] - 493*\[Rho]^2 - 
           1959*\[Rho]^3 + 1753*\[Rho]^4 - 73*\[Rho]^5 - 841*\[Rho]^6 + 
           345*\[Rho]^7) - 40*Ec^2*(-38 + 180*\[Rho] - 413*\[Rho]^2 - 
           1761*\[Rho]^3 + 1707*\[Rho]^4 + 107*\[Rho]^5 - 775*\[Rho]^6 + 
           345*\[Rho]^7) + 10*Ec*(-38 + 180*\[Rho] - 353*\[Rho]^2 - 
           1641*\[Rho]^3 + 1842*\[Rho]^4 + 152*\[Rho]^5 - 775*\[Rho]^6 + 
           345*\[Rho]^7) - 60*(-1 + 2*Ec)^5*\[Rho]^2*(4 + 8*\[Rho] + 
           9*\[Rho]^2 + 3*\[Rho]^3)*Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 
      16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
      32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
      24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
      32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
      4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])))/
  (14400*(1 - 2*Ec)^2*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r8*(40*(8843 - 127522*Ec + 791172*Ec^2 - 2839848*Ec^3 + 7321200*Ec^4 - 
      18537264*Ec^5 + 52020640*Ec^6 - 127955648*Ec^7 + 232136832*Ec^8 - 
      296089600*Ec^9 + 258897920*Ec^10 - 139616256*Ec^11 + 14942208*Ec^12 + 
      54448128*Ec^13 - 59596800*Ec^14 + 31670272*Ec^15 - 7503872*Ec^16 - 
      98964*\[Rho] + 1409976*Ec*\[Rho] - 8631216*Ec^2*\[Rho] + 
      29588928*Ec^3*\[Rho] - 62781312*Ec^4*\[Rho] + 91895184*Ec^5*\[Rho] - 
      130151904*Ec^6*\[Rho] + 263525952*Ec^7*\[Rho] - 559889280*Ec^8*\[Rho] + 
      905593344*Ec^9*\[Rho] - 1032010752*Ec^10*\[Rho] + 
      791414784*Ec^11*\[Rho] - 361820160*Ec^12*\[Rho] + 
      54448128*Ec^13*\[Rho] + 32808960*Ec^14*\[Rho] - 16957440*Ec^15*\[Rho] + 
      1474560*Ec^16*\[Rho] + 90915*\[Rho]^2 - 988698*Ec*\[Rho]^2 + 
      3917484*Ec^2*\[Rho]^2 - 5844336*Ec^3*\[Rho]^2 + 1250400*Ec^4*\[Rho]^2 - 
      24657840*Ec^5*\[Rho]^2 + 185356320*Ec^6*\[Rho]^2 - 
      531253632*Ec^7*\[Rho]^2 + 840655872*Ec^8*\[Rho]^2 - 
      794774016*Ec^9*\[Rho]^2 + 431447040*Ec^10*\[Rho]^2 - 
      88823808*Ec^11*\[Rho]^2 - 66097152*Ec^12*\[Rho]^2 + 
      80179200*Ec^13*\[Rho]^2 - 31039488*Ec^14*\[Rho]^2 + 485344*\[Rho]^3 - 
      7491296*Ec*\[Rho]^3 + 49880736*Ec^2*\[Rho]^3 - 
      186785688*Ec^3*\[Rho]^3 + 428462160*Ec^4*\[Rho]^3 - 
      599641008*Ec^5*\[Rho]^3 + 441409824*Ec^6*\[Rho]^3 - 
      69874560*Ec^7*\[Rho]^3 + 84253440*Ec^8*\[Rho]^3 - 
      703616000*Ec^9*\[Rho]^3 + 1273999360*Ec^10*\[Rho]^3 - 
      1268895744*Ec^11*\[Rho]^3 + 846544896*Ec^12*\[Rho]^3 - 
      349605888*Ec^13*\[Rho]^3 + 60088320*Ec^14*\[Rho]^3 - 770478*\[Rho]^4 + 
      10544772*Ec*\[Rho]^4 - 61704792*Ec^2*\[Rho]^4 + 
      203863320*Ec^3*\[Rho]^4 - 411459120*Ec^4*\[Rho]^4 + 
      481194576*Ec^5*\[Rho]^4 - 240338016*Ec^6*\[Rho]^4 + 
      25843392*Ec^7*\[Rho]^4 - 360770688*Ec^8*\[Rho]^4 + 
      979572480*Ec^9*\[Rho]^4 - 1241725440*Ec^10*\[Rho]^4 + 
      1006930944*Ec^11*\[Rho]^4 - 502941696*Ec^12*\[Rho]^4 + 
      109756416*Ec^13*\[Rho]^4 - 249528*\[Rho]^5 + 4574832*Ec*\[Rho]^5 - 
      35019072*Ec^2*\[Rho]^5 + 153694008*Ec^3*\[Rho]^5 - 
      454591440*Ec^4*\[Rho]^5 + 923545008*Ec^5*\[Rho]^5 - 
      1164991776*Ec^6*\[Rho]^5 + 723987264*Ec^7*\[Rho]^5 + 
      23912064*Ec^8*\[Rho]^5 - 375033600*Ec^9*\[Rho]^5 + 
      325863936*Ec^10*\[Rho]^5 - 183131136*Ec^11*\[Rho]^5 + 
      55019520*Ec^12*\[Rho]^5 + 947314*\[Rho]^6 - 13289036*Ec*\[Rho]^6 + 
      79920696*Ec^2*\[Rho]^6 - 276104008*Ec^3*\[Rho]^6 + 
      608920592*Ec^4*\[Rho]^6 - 842262576*Ec^5*\[Rho]^6 + 
      655295392*Ec^6*\[Rho]^6 - 223788800*Ec^7*\[Rho]^6 + 
      25069824*Ec^8*\[Rho]^6 - 61512960*Ec^9*\[Rho]^6 + 
      51863040*Ec^10*\[Rho]^6 - 5806080*Ec^11*\[Rho]^6 - 399840*\[Rho]^7 + 
      5108448*Ec*\[Rho]^7 - 27225504*Ec^2*\[Rho]^7 + 77026776*Ec^3*\[Rho]^7 - 
      119997840*Ec^4*\[Rho]^7 + 90820080*Ec^5*\[Rho]^7 - 
      11479584*Ec^6*\[Rho]^7 - 11012736*Ec^7*\[Rho]^7 - 
      27106560*Ec^8*\[Rho]^7 + 33828096*Ec^9*\[Rho]^7 - 
      9623040*Ec^10*\[Rho]^7 - 29469*\[Rho]^8 + 480606*Ec*\[Rho]^8 - 
      3359916*Ec^2*\[Rho]^8 + 13026768*Ec^3*\[Rho]^8 - 
      30411840*Ec^4*\[Rho]^8 + 44226720*Ec^5*\[Rho]^8 - 
      39949632*Ec^6*\[Rho]^8 + 20821248*Ec^7*\[Rho]^8 - 
      4863744*Ec^8*\[Rho]^8 + 17228*\[Rho]^9 - 241192*Ec*\[Rho]^9 + 
      1447152*Ec^2*\[Rho]^9 - 4833080*Ec^3*\[Rho]^9 + 9777040*Ec^4*\[Rho]^9 - 
      12351360*Ec^5*\[Rho]^9 + 9765632*Ec^6*\[Rho]^9 - 
      4628608*Ec^7*\[Rho]^9 + 1075968*Ec^8*\[Rho]^9 - 1365*\[Rho]^10 + 
      19110*Ec*\[Rho]^10 - 114660*Ec^2*\[Rho]^10 + 382200*Ec^3*\[Rho]^10 - 
      764400*Ec^4*\[Rho]^10 + 917280*Ec^5*\[Rho]^10 - 611520*Ec^6*\[Rho]^10 + 
      174720*Ec^7*\[Rho]^10 + 720*(-1 + 2*Ec)^7*\[Rho]^2*
       (9 - 20*\[Rho] + 45*\[Rho]^2)*Log[1 - 2*Ec]^2 + 
      12*(-1 + 2*Ec)*(-155 + 204800*Ec^12 + 1020*\[Rho] + 11838*\[Rho]^2 - 
        29020*\[Rho]^3 - 10080*\[Rho]^4 + 45060*\[Rho]^5 - 1110*\[Rho]^6 - 
        20388*\[Rho]^7 + 2835*\[Rho]^8 + 3072*Ec^11*(-260 + 60*\[Rho] - 
          687*\[Rho]^2 + 135*\[Rho]^3) - 3072*Ec^10*(-365 + 180*\[Rho] - 
          2151*\[Rho]^2 + 765*\[Rho]^3) - 3840*Ec^8*(181 - 36*\[Rho] + 
          150*\[Rho]^2 + 948*\[Rho]^3 - 957*\[Rho]^4 + 1467*\[Rho]^5) + 
        1280*Ec^9*(-316 + 384*\[Rho] - 5169*\[Rho]^2 + 3605*\[Rho]^3 - 
          765*\[Rho]^4 + 1467*\[Rho]^5) - 960*Ec^7*(-1080 + 600*\[Rho] - 
          6801*\[Rho]^2 - 1579*\[Rho]^3 + 3870*\[Rho]^4 - 5376*\[Rho]^5 + 
          1956*\[Rho]^6) - 12*Ec*(-155 + 1020*\[Rho] + 12018*\[Rho]^2 - 
          29420*\[Rho]^3 - 9180*\[Rho]^4 + 45060*\[Rho]^5 - 1110*\[Rho]^6 - 
          20388*\[Rho]^7 + 2835*\[Rho]^8) + 60*Ec^2*(-155 + 1020*\[Rho] + 
          12234*\[Rho]^2 - 29900*\[Rho]^3 - 8100*\[Rho]^4 + 45060*\[Rho]^5 - 
          1110*\[Rho]^6 - 20388*\[Rho]^7 + 2835*\[Rho]^8) + 
        240*Ec^4*(-324 + 1176*\[Rho] + 10566*\[Rho]^2 - 33874*\[Rho]^3 - 
          7395*\[Rho]^4 + 59490*\[Rho]^5 + 9390*\[Rho]^6 - 20388*\[Rho]^7 + 
          2835*\[Rho]^8) + 64*Ec^6*(-10290 + 8280*\[Rho] - 77769*\[Rho]^2 - 
          54815*\[Rho]^3 - 4740*\[Rho]^4 + 70545*\[Rho]^5 + 78390*\[Rho]^6 - 
          20388*\[Rho]^7 + 2835*\[Rho]^8) - 40*Ec^3*(-698 + 4158*\[Rho] + 
          48789*\[Rho]^2 - 124463*\[Rho]^3 - 27165*\[Rho]^4 + 
          194265*\[Rho]^5 + 4590*\[Rho]^6 - 81552*\[Rho]^7 + 
          11340*\[Rho]^8) - 48*Ec^5*(-5240 + 7920*\[Rho] + 849*\[Rho]^2 - 
          158045*\[Rho]^3 - 48615*\[Rho]^4 + 304635*\[Rho]^5 + 
          107280*\[Rho]^6 - 81552*\[Rho]^7 + 11340*\[Rho]^8))*Log[\[Rho]] + 
      720*(-1 + 2*Ec)^7*\[Rho]^2*(9 - 20*\[Rho] + 45*\[Rho]^2)*
       Log[\[Rho]]^2 - 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-155 + 204800*Ec^12 + 
        1020*\[Rho] + 11838*\[Rho]^2 - 29020*\[Rho]^3 - 10080*\[Rho]^4 + 
        45060*\[Rho]^5 - 1110*\[Rho]^6 - 20388*\[Rho]^7 + 2835*\[Rho]^8 + 
        3072*Ec^11*(-260 + 60*\[Rho] - 687*\[Rho]^2 + 135*\[Rho]^3) - 
        3072*Ec^10*(-365 + 180*\[Rho] - 2151*\[Rho]^2 + 765*\[Rho]^3) - 
        3840*Ec^8*(181 - 36*\[Rho] + 150*\[Rho]^2 + 948*\[Rho]^3 - 
          957*\[Rho]^4 + 1467*\[Rho]^5) + 1280*Ec^9*(-316 + 384*\[Rho] - 
          5169*\[Rho]^2 + 3605*\[Rho]^3 - 765*\[Rho]^4 + 1467*\[Rho]^5) - 
        960*Ec^7*(-1080 + 600*\[Rho] - 6801*\[Rho]^2 - 1579*\[Rho]^3 + 
          3870*\[Rho]^4 - 5376*\[Rho]^5 + 1956*\[Rho]^6) - 
        12*Ec*(-155 + 1020*\[Rho] + 12018*\[Rho]^2 - 29420*\[Rho]^3 - 
          9180*\[Rho]^4 + 45060*\[Rho]^5 - 1110*\[Rho]^6 - 20388*\[Rho]^7 + 
          2835*\[Rho]^8) + 60*Ec^2*(-155 + 1020*\[Rho] + 12234*\[Rho]^2 - 
          29900*\[Rho]^3 - 8100*\[Rho]^4 + 45060*\[Rho]^5 - 1110*\[Rho]^6 - 
          20388*\[Rho]^7 + 2835*\[Rho]^8) + 240*Ec^4*(-324 + 1176*\[Rho] + 
          10566*\[Rho]^2 - 33874*\[Rho]^3 - 7395*\[Rho]^4 + 59490*\[Rho]^5 + 
          9390*\[Rho]^6 - 20388*\[Rho]^7 + 2835*\[Rho]^8) + 
        64*Ec^6*(-10290 + 8280*\[Rho] - 77769*\[Rho]^2 - 54815*\[Rho]^3 - 
          4740*\[Rho]^4 + 70545*\[Rho]^5 + 78390*\[Rho]^6 - 20388*\[Rho]^7 + 
          2835*\[Rho]^8) - 40*Ec^3*(-698 + 4158*\[Rho] + 48789*\[Rho]^2 - 
          124463*\[Rho]^3 - 27165*\[Rho]^4 + 194265*\[Rho]^5 + 
          4590*\[Rho]^6 - 81552*\[Rho]^7 + 11340*\[Rho]^8) - 
        48*Ec^5*(-5240 + 7920*\[Rho] + 849*\[Rho]^2 - 158045*\[Rho]^3 - 
          48615*\[Rho]^4 + 304635*\[Rho]^5 + 107280*\[Rho]^6 - 
          81552*\[Rho]^7 + 11340*\[Rho]^8) + 120*(1 - 2*Ec)^6*\[Rho]^2*
         (9 - 20*\[Rho] + 45*\[Rho]^2)*Log[\[Rho]])) - 
    (3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
       75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
       960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
       1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
       160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
       60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])*
      (9575 - 140290*Ec + 885420*Ec^2 - 3128680*Ec^3 + 6650640*Ec^4 - 
       7775968*Ec^5 - 716480*Ec^6 + 27039360*Ec^7 - 71274240*Ec^8 + 
       105935360*Ec^9 - 85347328*Ec^10 + 10168320*Ec^11 + 53964800*Ec^12 - 
       60825600*Ec^13 + 32030720*Ec^14 - 7503872*Ec^15 - 109355*\[Rho] + 
       1586170*Ec*\[Rho] - 9903420*Ec^2*\[Rho] + 34043080*Ec^3*\[Rho] - 
       64372880*Ec^4*\[Rho] + 30579168*Ec^5*\[Rho] + 198893760*Ec^6*\[Rho] - 
       699503232*Ec^7*\[Rho] + 1295008512*Ec^8*\[Rho] - 
       1552239104*Ec^9*\[Rho] + 1206098944*Ec^10*\[Rho] - 
       551946240*Ec^11*\[Rho] + 96538624*Ec^12*\[Rho] + 
       31399936*Ec^13*\[Rho] - 17743872*Ec^14*\[Rho] + 1474560*Ec^15*\[Rho] + 
       30240*\[Rho]^2 - 169680*Ec*\[Rho]^2 - 815280*Ec^2*\[Rho]^2 + 
       9750240*Ec^3*\[Rho]^2 - 37299360*Ec^4*\[Rho]^2 + 
       86298048*Ec^5*\[Rho]^2 - 170533632*Ec^6*\[Rho]^2 + 
       335611392*Ec^7*\[Rho]^2 - 543989760*Ec^8*\[Rho]^2 + 
       590561280*Ec^9*\[Rho]^2 - 358342656*Ec^10*\[Rho]^2 + 
       49496064*Ec^11*\[Rho]^2 + 75472896*Ec^12*\[Rho]^2 - 
       36618240*Ec^13*\[Rho]^2 + 979040*\[Rho]^3 - 14701360*Ec*\[Rho]^3 + 
       95574960*Ec^2*\[Rho]^3 - 350901600*Ec^3*\[Rho]^3 + 
       799334560*Ec^4*\[Rho]^3 - 1156087744*Ec^5*\[Rho]^3 + 
       968217088*Ec^6*\[Rho]^3 - 117243904*Ec^7*\[Rho]^3 - 
       956337152*Ec^8*\[Rho]^3 + 1641318400*Ec^9*\[Rho]^3 - 
       1660096512*Ec^10*\[Rho]^3 + 1124655104*Ec^11*\[Rho]^3 - 
       447537152*Ec^12*\[Rho]^3 + 72105984*Ec^13*\[Rho]^3 - 
       1256750*\[Rho]^4 + 16444900*Ec*\[Rho]^4 - 90233400*Ec^2*\[Rho]^4 + 
       272067600*Ec^3*\[Rho]^4 - 487221600*Ec^4*\[Rho]^4 + 
       456943680*Ec^5*\[Rho]^4 + 114142080*Ec^6*\[Rho]^4 - 
       1135683840*Ec^7*\[Rho]^4 + 2036259840*Ec^8*\[Rho]^4 - 
       2279290880*Ec^9*\[Rho]^4 + 1732894720*Ec^10*\[Rho]^4 - 
       795033600*Ec^11*\[Rho]^4 + 158269440*Ec^12*\[Rho]^4 - 
       693450*\[Rho]^5 + 12191340*Ec*\[Rho]^5 - 90399720*Ec^2*\[Rho]^5 + 
       379064880*Ec^3*\[Rho]^5 - 1041150240*Ec^4*\[Rho]^5 + 
       2017000128*Ec^5*\[Rho]^5 - 2783817600*Ec^6*\[Rho]^5 + 
       2710237440*Ec^7*\[Rho]^5 - 1935006720*Ec^8*\[Rho]^5 + 
       1107916800*Ec^9*\[Rho]^5 - 496582656*Ec^10*\[Rho]^5 + 
       119439360*Ec^11*\[Rho]^5 + 1616480*\[Rho]^6 - 22588720*Ec*\[Rho]^6 + 
       135238320*Ec^2*\[Rho]^6 - 464250080*Ec^3*\[Rho]^6 + 
       1027890080*Ec^4*\[Rho]^6 - 1497370048*Ec^5*\[Rho]^6 + 
       1378279680*Ec^6*\[Rho]^6 - 750002688*Ec^7*\[Rho]^6 + 
       234649088*Ec^8*\[Rho]^6 - 71791616*Ec^9*\[Rho]^6 + 
       28016640*Ec^10*\[Rho]^6 - 508640*\[Rho]^7 + 6437680*Ec*\[Rho]^7 - 
       33843120*Ec^2*\[Rho]^7 + 94187360*Ec^3*\[Rho]^7 - 
       143950240*Ec^4*\[Rho]^7 + 101318592*Ec^5*\[Rho]^7 + 
       16433152*Ec^6*\[Rho]^7 - 78605312*Ec^7*\[Rho]^7 + 
       46056960*Ec^8*\[Rho]^7 - 7541760*Ec^9*\[Rho]^7 - 71865*\[Rho]^8 + 
       1006110*Ec*\[Rho]^8 - 6036660*Ec^2*\[Rho]^8 + 20122200*Ec^3*\[Rho]^8 - 
       40466160*Ec^4*\[Rho]^8 + 50720544*Ec^5*\[Rho]^8 - 
       40045248*Ec^6*\[Rho]^8 + 19304064*Ec^7*\[Rho]^8 - 
       4681728*Ec^8*\[Rho]^8 + 4725*\[Rho]^9 - 66150*Ec*\[Rho]^9 + 
       396900*Ec^2*\[Rho]^9 - 1323000*Ec^3*\[Rho]^9 + 2646000*Ec^4*\[Rho]^9 - 
       3175200*Ec^5*\[Rho]^9 + 2116800*Ec^6*\[Rho]^9 - 604800*Ec^7*\[Rho]^9 - 
       3600*(-1 + 2*Ec)^7*\[Rho]^2*(-4 + 28*\[Rho] + 27*\[Rho]^2 + 
         9*\[Rho]^3)*Log[1 - 2*Ec]^2 + 120*(-1 + 2*Ec)*(-26 + 32768*Ec^11 + 
         230*\[Rho] + 1057*\[Rho]^2 - 4145*\[Rho]^3 - 4790*\[Rho]^4 + 
         10346*\[Rho]^5 + 175*\[Rho]^6 - 2847*\[Rho]^7 + 
         2048*Ec^10*(-83 + 45*\[Rho] - 138*\[Rho]^2 + 45*\[Rho]^3) - 
         2048*Ec^9*(-185 + 185*\[Rho] - 626*\[Rho]^2 + 185*\[Rho]^3) + 
         256*Ec^8*(-1850 + 2550*\[Rho] - 9516*\[Rho]^2 + 2614*\[Rho]^3 - 
           297*\[Rho]^4 + 1467*\[Rho]^5) - 256*Ec^7*(-1420 + 2400*\[Rho] - 
           9792*\[Rho]^2 + 1424*\[Rho]^3 - 2235*\[Rho]^4 + 6309*\[Rho]^5 + 
           756*\[Rho]^6) - 64*Ec^6*(2772 - 5580*\[Rho] + 22179*\[Rho]^2 + 
           10531*\[Rho]^3 + 22370*\[Rho]^4 - 51632*\[Rho]^5 - 8305*\[Rho]^6 + 
           2847*\[Rho]^7) + 160*Ec^3*(30 - 240*\[Rho] - 1149*\[Rho]^2 + 
           5299*\[Rho]^3 + 5777*\[Rho]^4 - 10709*\[Rho]^5 - 403*\[Rho]^6 + 
           2847*\[Rho]^7) + 12*Ec*(26 - 230*\[Rho] - 1097*\[Rho]^2 + 
           4425*\[Rho]^3 + 5060*\[Rho]^4 - 10256*\[Rho]^5 - 175*\[Rho]^6 + 
           2847*\[Rho]^7) - 60*Ec^2*(26 - 230*\[Rho] - 1145*\[Rho]^2 + 
           4761*\[Rho]^3 + 5384*\[Rho]^4 - 10148*\[Rho]^5 - 175*\[Rho]^6 + 
           2847*\[Rho]^7) + 64*Ec^5*(896 - 2460*\[Rho] + 4329*\[Rho]^2 + 
           24265*\[Rho]^3 + 29661*\[Rho]^4 - 63213*\[Rho]^5 - 9039*\[Rho]^6 + 
           8541*\[Rho]^7) - 80*Ec^4*(188 - 948*\[Rho] - 2511*\[Rho]^2 + 
           18817*\[Rho]^3 + 20295*\[Rho]^4 - 40011*\[Rho]^5 - 3711*\[Rho]^6 + 
           8541*\[Rho]^7))*Log[\[Rho]] - 3600*(-1 + 2*Ec)^7*\[Rho]^2*
        (-4 + 28*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^2 - 
       120*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-26 + 32768*Ec^11 + 230*\[Rho] + 
         1057*\[Rho]^2 - 4145*\[Rho]^3 - 4790*\[Rho]^4 + 10346*\[Rho]^5 + 
         175*\[Rho]^6 - 2847*\[Rho]^7 + 2048*Ec^10*(-83 + 45*\[Rho] - 
           138*\[Rho]^2 + 45*\[Rho]^3) - 2048*Ec^9*(-185 + 185*\[Rho] - 
           626*\[Rho]^2 + 185*\[Rho]^3) + 256*Ec^8*(-1850 + 2550*\[Rho] - 
           9516*\[Rho]^2 + 2614*\[Rho]^3 - 297*\[Rho]^4 + 1467*\[Rho]^5) - 
         256*Ec^7*(-1420 + 2400*\[Rho] - 9792*\[Rho]^2 + 1424*\[Rho]^3 - 
           2235*\[Rho]^4 + 6309*\[Rho]^5 + 756*\[Rho]^6) - 
         64*Ec^6*(2772 - 5580*\[Rho] + 22179*\[Rho]^2 + 10531*\[Rho]^3 + 
           22370*\[Rho]^4 - 51632*\[Rho]^5 - 8305*\[Rho]^6 + 2847*\[Rho]^7) + 
         160*Ec^3*(30 - 240*\[Rho] - 1149*\[Rho]^2 + 5299*\[Rho]^3 + 
           5777*\[Rho]^4 - 10709*\[Rho]^5 - 403*\[Rho]^6 + 2847*\[Rho]^7) + 
         12*Ec*(26 - 230*\[Rho] - 1097*\[Rho]^2 + 4425*\[Rho]^3 + 
           5060*\[Rho]^4 - 10256*\[Rho]^5 - 175*\[Rho]^6 + 2847*\[Rho]^7) - 
         60*Ec^2*(26 - 230*\[Rho] - 1145*\[Rho]^2 + 4761*\[Rho]^3 + 
           5384*\[Rho]^4 - 10148*\[Rho]^5 - 175*\[Rho]^6 + 2847*\[Rho]^7) + 
         64*Ec^5*(896 - 2460*\[Rho] + 4329*\[Rho]^2 + 24265*\[Rho]^3 + 
           29661*\[Rho]^4 - 63213*\[Rho]^5 - 9039*\[Rho]^6 + 8541*\[Rho]^7) - 
         80*Ec^4*(188 - 948*\[Rho] - 2511*\[Rho]^2 + 18817*\[Rho]^3 + 
           20295*\[Rho]^4 - 40011*\[Rho]^5 - 3711*\[Rho]^6 + 8541*\[Rho]^7) - 
         60*(1 - 2*Ec)^6*\[Rho]^2*(-4 + 28*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
          Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])))/(216000*(-1 + 2*Ec)^3*mb^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (\[Rho]3D*(40*(-185 + 2388*Ec - 12948*Ec^2 + 43824*Ec^3 - 145552*Ec^4 + 
      531504*Ec^5 - 1444352*Ec^6 + 2097472*Ec^7 - 212736*Ec^8 - 
      4664832*Ec^9 + 8059904*Ec^10 - 5941248*Ec^11 + 1282048*Ec^12 + 
      946176*Ec^13 - 688128*Ec^14 + 147456*Ec^15 + 1822*\[Rho] - 
      22872*Ec*\[Rho] + 120408*Ec^2*\[Rho] - 375936*Ec^3*\[Rho] + 
      1000416*Ec^4*\[Rho] - 2917168*Ec^5*\[Rho] + 7193280*Ec^6*\[Rho] - 
      10978368*Ec^7*\[Rho] + 7258112*Ec^8*\[Rho] + 3436032*Ec^9*\[Rho] - 
      9123840*Ec^10*\[Rho] + 4999168*Ec^11*\[Rho] + 16384*Ec^12*\[Rho] - 
      798720*Ec^13*\[Rho] + 212992*Ec^14*\[Rho] - 16384*Ec^15*\[Rho] - 
      17171*\[Rho]^2 + 225972*Ec*\[Rho]^2 - 1258020*Ec^2*\[Rho]^2 + 
      3834040*Ec^3*\[Rho]^2 - 6923376*Ec^4*\[Rho]^2 + 7599792*Ec^5*\[Rho]^2 - 
      5466496*Ec^6*\[Rho]^2 + 3678848*Ec^7*\[Rho]^2 - 2725632*Ec^8*\[Rho]^2 + 
      561152*Ec^9*\[Rho]^2 + 1592320*Ec^10*\[Rho]^2 - 
      1744896*Ec^11*\[Rho]^2 + 774144*Ec^12*\[Rho]^2 - 
      126976*Ec^13*\[Rho]^2 + 23984*\[Rho]^3 - 262224*Ec*\[Rho]^3 + 
      1128816*Ec^2*\[Rho]^3 - 2233656*Ec^3*\[Rho]^3 + 1146400*Ec^4*\[Rho]^3 + 
      3264720*Ec^5*\[Rho]^3 - 5729984*Ec^6*\[Rho]^3 + 1055488*Ec^7*\[Rho]^3 + 
      5052672*Ec^8*\[Rho]^3 - 4590080*Ec^9*\[Rho]^3 + 809984*Ec^10*\[Rho]^3 + 
      436224*Ec^11*\[Rho]^3 - 143360*Ec^12*\[Rho]^3 + 20480*Ec^13*\[Rho]^3 - 
      3050*\[Rho]^4 + 4200*Ec*\[Rho]^4 + 141720*Ec^2*\[Rho]^4 - 
      879448*Ec^3*\[Rho]^4 + 2392896*Ec^4*\[Rho]^4 - 3359664*Ec^5*\[Rho]^4 + 
      1667648*Ec^6*\[Rho]^4 + 1776960*Ec^7*\[Rho]^4 - 3075584*Ec^8*\[Rho]^4 + 
      1813248*Ec^9*\[Rho]^4 - 709632*Ec^10*\[Rho]^4 + 246784*Ec^11*\[Rho]^4 - 
      40960*Ec^12*\[Rho]^4 - 6620*\[Rho]^5 + 71232*Ec*\[Rho]^5 - 
      318432*Ec^2*\[Rho]^5 + 848536*Ec^3*\[Rho]^5 - 1540448*Ec^4*\[Rho]^5 + 
      1815216*Ec^5*\[Rho]^5 - 1214784*Ec^6*\[Rho]^5 + 437184*Ec^7*\[Rho]^5 - 
      64512*Ec^8*\[Rho]^5 - 86784*Ec^9*\[Rho]^5 + 109568*Ec^10*\[Rho]^5 - 
      46080*Ec^11*\[Rho]^5 + 2498*\[Rho]^6 - 32328*Ec*\[Rho]^6 + 
      175752*Ec^2*\[Rho]^6 - 552024*Ec^3*\[Rho]^6 + 990144*Ec^4*\[Rho]^6 - 
      1016496*Ec^5*\[Rho]^6 + 712384*Ec^6*\[Rho]^6 - 487808*Ec^7*\[Rho]^6 + 
      360960*Ec^8*\[Rho]^6 - 161024*Ec^9*\[Rho]^6 + 17408*Ec^10*\[Rho]^6 - 
      944*\[Rho]^7 + 9168*Ec*\[Rho]^7 - 32880*Ec^2*\[Rho]^7 + 
      44920*Ec^3*\[Rho]^7 + 18336*Ec^4*\[Rho]^7 - 120080*Ec^5*\[Rho]^7 + 
      99392*Ec^6*\[Rho]^7 + 33792*Ec^7*\[Rho]^7 - 75008*Ec^8*\[Rho]^7 + 
      24320*Ec^9*\[Rho]^7 - 509*\[Rho]^8 + 6564*Ec*\[Rho]^8 - 
      35556*Ec^2*\[Rho]^8 + 104296*Ec^3*\[Rho]^8 - 181360*Ec^4*\[Rho]^8 + 
      190272*Ec^5*\[Rho]^8 - 113088*Ec^6*\[Rho]^8 + 30080*Ec^7*\[Rho]^8 + 
      190*\[Rho]^9 - 2280*Ec*\[Rho]^9 + 11400*Ec^2*\[Rho]^9 - 
      30552*Ec^3*\[Rho]^9 + 47424*Ec^4*\[Rho]^9 - 42816*Ec^5*\[Rho]^9 + 
      20992*Ec^6*\[Rho]^9 - 4480*Ec^7*\[Rho]^9 - 15*\[Rho]^10 + 
      180*Ec*\[Rho]^10 - 900*Ec^2*\[Rho]^10 + 2400*Ec^3*\[Rho]^10 - 
      3600*Ec^4*\[Rho]^10 + 2880*Ec^5*\[Rho]^10 - 960*Ec^6*\[Rho]^10 - 
      720*(1 - 2*Ec)^6*\[Rho]^2*(1 + \[Rho])^2*(3 + 4*\[Rho])*
       Log[1 - 2*Ec]^2 + 12*(-1 + 2*Ec)*(7 - 42*\[Rho] + 830*\[Rho]^2 + 
        1066*\[Rho]^3 - 1350*\[Rho]^4 - 342*\[Rho]^5 - 98*\[Rho]^6 - 
        90*\[Rho]^7 + 19*\[Rho]^8 + 20480*Ec^11*(1 + \[Rho]^2) - 
        1280*Ec^9*(-70 + 24*\[Rho] + 13*\[Rho]^2 + 15*\[Rho]^3) + 
        512*Ec^10*(-136 + 36*\[Rho] - 55*\[Rho]^2 + 27*\[Rho]^3) - 
        640*Ec^8*(70 + 24*\[Rho] - 28*\[Rho]^2 + 20*\[Rho]^3 - 5*\[Rho]^4 + 
          3*\[Rho]^5) + 320*Ec^7*(-28 + 228*\[Rho] + 232*\[Rho]^2 + 
          136*\[Rho]^3 - 57*\[Rho]^4 + 15*\[Rho]^5) - 
        160*Ec^6*(-140 + 444*\[Rho] + 715*\[Rho]^2 - 31*\[Rho]^3 - 
          393*\[Rho]^4 - 15*\[Rho]^5 + 4*\[Rho]^6) - 
        10*Ec*(7 - 42*\[Rho] + 902*\[Rho]^2 + 1306*\[Rho]^3 - 1086*\[Rho]^4 - 
          246*\[Rho]^5 - 98*\[Rho]^6 - 90*\[Rho]^7 + 19*\[Rho]^8) + 
        40*Ec^2*(7 - 42*\[Rho] + 992*\[Rho]^2 + 1606*\[Rho]^3 - 
          756*\[Rho]^4 - 126*\[Rho]^5 - 98*\[Rho]^6 - 90*\[Rho]^7 + 
          19*\[Rho]^8) + 80*Ec^4*(40 - 138*\[Rho] + 1039*\[Rho]^2 + 
          2741*\[Rho]^3 + 408*\[Rho]^4 + 227*\[Rho]^5 - 84*\[Rho]^6 - 
          90*\[Rho]^7 + 19*\[Rho]^8) - 16*Ec^5*(728 - 2148*\[Rho] - 
          1195*\[Rho]^2 + 8719*\[Rho]^3 + 5275*\[Rho]^4 + 1051*\[Rho]^5 - 
          216*\[Rho]^6 - 180*\[Rho]^7 + 38*\[Rho]^8) - 
        40*Ec^3*(20 - 102*\[Rho] + 2169*\[Rho]^2 + 4057*\[Rho]^3 - 
          645*\[Rho]^4 + 73*\[Rho]^5 - 166*\[Rho]^6 - 180*\[Rho]^7 + 
          38*\[Rho]^8))*Log[\[Rho]] - 720*(1 - 2*Ec)^6*\[Rho]^2*
       (1 + \[Rho])^2*(3 + 4*\[Rho])*Log[\[Rho]]^2 - 
      12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(7 - 42*\[Rho] + 830*\[Rho]^2 + 
        1066*\[Rho]^3 - 1350*\[Rho]^4 - 342*\[Rho]^5 - 98*\[Rho]^6 - 
        90*\[Rho]^7 + 19*\[Rho]^8 + 20480*Ec^11*(1 + \[Rho]^2) - 
        1280*Ec^9*(-70 + 24*\[Rho] + 13*\[Rho]^2 + 15*\[Rho]^3) + 
        512*Ec^10*(-136 + 36*\[Rho] - 55*\[Rho]^2 + 27*\[Rho]^3) - 
        640*Ec^8*(70 + 24*\[Rho] - 28*\[Rho]^2 + 20*\[Rho]^3 - 5*\[Rho]^4 + 
          3*\[Rho]^5) + 320*Ec^7*(-28 + 228*\[Rho] + 232*\[Rho]^2 + 
          136*\[Rho]^3 - 57*\[Rho]^4 + 15*\[Rho]^5) - 
        160*Ec^6*(-140 + 444*\[Rho] + 715*\[Rho]^2 - 31*\[Rho]^3 - 
          393*\[Rho]^4 - 15*\[Rho]^5 + 4*\[Rho]^6) - 
        10*Ec*(7 - 42*\[Rho] + 902*\[Rho]^2 + 1306*\[Rho]^3 - 1086*\[Rho]^4 - 
          246*\[Rho]^5 - 98*\[Rho]^6 - 90*\[Rho]^7 + 19*\[Rho]^8) + 
        40*Ec^2*(7 - 42*\[Rho] + 992*\[Rho]^2 + 1606*\[Rho]^3 - 
          756*\[Rho]^4 - 126*\[Rho]^5 - 98*\[Rho]^6 - 90*\[Rho]^7 + 
          19*\[Rho]^8) + 80*Ec^4*(40 - 138*\[Rho] + 1039*\[Rho]^2 + 
          2741*\[Rho]^3 + 408*\[Rho]^4 + 227*\[Rho]^5 - 84*\[Rho]^6 - 
          90*\[Rho]^7 + 19*\[Rho]^8) - 16*Ec^5*(728 - 2148*\[Rho] - 
          1195*\[Rho]^2 + 8719*\[Rho]^3 + 5275*\[Rho]^4 + 1051*\[Rho]^5 - 
          216*\[Rho]^6 - 180*\[Rho]^7 + 38*\[Rho]^8) - 
        40*Ec^3*(20 - 102*\[Rho] + 2169*\[Rho]^2 + 4057*\[Rho]^3 - 
          645*\[Rho]^4 + 73*\[Rho]^5 - 166*\[Rho]^6 - 180*\[Rho]^7 + 
          38*\[Rho]^8) - 120*(-1 + 2*Ec)^5*\[Rho]^2*(1 + \[Rho])^2*
         (3 + 4*\[Rho])*Log[\[Rho]])) + 
    ((7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
       75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
       960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
       1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
       160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
       60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])*
      (999 - 12852*Ec + 69444*Ec^2 - 249696*Ec^3 + 1055568*Ec^4 - 
       5077056*Ec^5 + 18241728*Ec^6 - 43186176*Ec^7 + 66388224*Ec^8 - 
       64637952*Ec^9 + 36412416*Ec^10 - 7938048*Ec^11 - 2740224*Ec^12 + 
       2113536*Ec^13 - 442368*Ec^14 - 7595*\[Rho] + 94500*Ec*\[Rho] - 
       492660*Ec^2*\[Rho] + 1579232*Ec^3*\[Rho] - 4914896*Ec^4*\[Rho] + 
       17865792*Ec^5*\[Rho] - 53297856*Ec^6*\[Rho] + 105566208*Ec^7*\[Rho] - 
       130866432*Ec^8*\[Rho] + 95681536*Ec^9*\[Rho] - 34827264*Ec^10*\[Rho] + 
       1646592*Ec^11*\[Rho] + 2576384*Ec^12*\[Rho] - 671744*Ec^13*\[Rho] + 
       49152*Ec^14*\[Rho] + 58456*\[Rho]^2 - 770256*Ec*\[Rho]^2 + 
       4298544*Ec^2*\[Rho]^2 - 13183424*Ec^3*\[Rho]^2 + 
       24235104*Ec^4*\[Rho]^2 - 28100736*Ec^5*\[Rho]^2 + 
       23987712*Ec^6*\[Rho]^2 - 22989312*Ec^7*\[Rho]^2 + 
       26569728*Ec^8*\[Rho]^2 - 24332288*Ec^9*\[Rho]^2 + 
       14512128*Ec^10*\[Rho]^2 - 4792320*Ec^11*\[Rho]^2 + 
       483328*Ec^12*\[Rho]^2 - 86904*\[Rho]^3 + 988368*Ec*\[Rho]^3 - 
       4534320*Ec^2*\[Rho]^3 + 10176960*Ec^3*\[Rho]^3 - 
       8702304*Ec^4*\[Rho]^3 - 9717120*Ec^5*\[Rho]^3 + 
       32795904*Ec^6*\[Rho]^3 - 33040896*Ec^7*\[Rho]^3 + 
       10321920*Ec^8*\[Rho]^3 + 5695488*Ec^9*\[Rho]^3 - 
       4399104*Ec^10*\[Rho]^3 + 614400*Ec^11*\[Rho]^3 - 
       73728*Ec^12*\[Rho]^3 + 21274*\[Rho]^4 - 157848*Ec*\[Rho]^4 + 
       282360*Ec^2*\[Rho]^4 + 976960*Ec^3*\[Rho]^4 - 6234080*Ec^4*\[Rho]^4 + 
       15341184*Ec^5*\[Rho]^4 - 20960128*Ec^6*\[Rho]^4 + 
       16363520*Ec^7*\[Rho]^4 - 7879680*Ec^8*\[Rho]^4 + 
       3522560*Ec^9*\[Rho]^4 - 1409024*Ec^10*\[Rho]^4 + 
       196608*Ec^11*\[Rho]^4 + 19726*\[Rho]^5 - 217608*Ec*\[Rho]^5 + 
       999336*Ec^2*\[Rho]^5 - 2823744*Ec^3*\[Rho]^5 + 5842272*Ec^4*\[Rho]^5 - 
       8740992*Ec^5*\[Rho]^5 + 8996736*Ec^6*\[Rho]^5 - 
       6868992*Ec^7*\[Rho]^5 + 4205568*Ec^8*\[Rho]^5 - 
       1777664*Ec^9*\[Rho]^5 + 368640*Ec^10*\[Rho]^5 - 8280*\[Rho]^6 + 
       97680*Ec*\[Rho]^6 - 478320*Ec^2*\[Rho]^6 + 1422528*Ec^3*\[Rho]^6 - 
       2494944*Ec^4*\[Rho]^6 + 2429568*Ec^5*\[Rho]^6 - 
       1388544*Ec^6*\[Rho]^6 + 594432*Ec^7*\[Rho]^6 - 333312*Ec^8*\[Rho]^6 + 
       147456*Ec^9*\[Rho]^6 + 1144*\[Rho]^7 - 7824*Ec*\[Rho]^7 + 
       3696*Ec^2*\[Rho]^7 + 101184*Ec^3*\[Rho]^7 - 398624*Ec^4*\[Rho]^7 + 
       729984*Ec^5*\[Rho]^7 - 705280*Ec^6*\[Rho]^7 + 315904*Ec^7*\[Rho]^7 - 
       38400*Ec^8*\[Rho]^7 + 1279*\[Rho]^8 - 15348*Ec*\[Rho]^8 + 
       76740*Ec^2*\[Rho]^8 - 204640*Ec^3*\[Rho]^8 + 317904*Ec^4*\[Rho]^8 - 
       293952*Ec^5*\[Rho]^8 + 153280*Ec^6*\[Rho]^8 - 36864*Ec^7*\[Rho]^8 - 
       99*\[Rho]^9 + 1188*Ec*\[Rho]^9 - 5940*Ec^2*\[Rho]^9 + 
       15840*Ec^3*\[Rho]^9 - 23760*Ec^4*\[Rho]^9 + 19008*Ec^5*\[Rho]^9 - 
       6336*Ec^6*\[Rho]^9 + 720*(1 - 2*Ec)^6*\[Rho]^2*(12 + 28*\[Rho] + 
         27*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
       24*(-1 + 2*Ec)*(18 - 70*\[Rho] + 1433*\[Rho]^2 + 1135*\[Rho]^3 - 
         2030*\[Rho]^4 - 398*\[Rho]^5 + 35*\[Rho]^6 - 123*\[Rho]^7 + 
         49152*Ec^10*(1 + \[Rho]^2) + 5120*Ec^9*(-39 + 13*\[Rho] - 
           15*\[Rho]^2 + 6*\[Rho]^3) - 2560*Ec^8*(-135 + 85*\[Rho] + 
           49*\[Rho]^2 + 26*\[Rho]^3) - 640*Ec^7*(516 - 460*\[Rho] - 
           676*\[Rho]^2 - 32*\[Rho]^3 + 21*\[Rho]^4 + 9*\[Rho]^5) + 
         320*Ec^6*(588 - 660*\[Rho] - 1388*\[Rho]^2 + 344*\[Rho]^3 + 
           161*\[Rho]^4 + 69*\[Rho]^5) + 32*Ec^5*(-2016 + 2720*\[Rho] + 
           4169*\[Rho]^2 - 8075*\[Rho]^3 - 1765*\[Rho]^4 - 1207*\[Rho]^5 - 
           65*\[Rho]^6 + 123*\[Rho]^7) - 80*Ec^4*(-168 + 296*\[Rho] - 
           1615*\[Rho]^2 - 3779*\[Rho]^3 + 119*\[Rho]^4 - 403*\[Rho]^5 - 
           65*\[Rho]^6 + 123*\[Rho]^7) + 80*Ec^3*(-30 + 90*\[Rho] - 
           1921*\[Rho]^2 - 2519*\[Rho]^3 + 817*\[Rho]^4 - 73*\[Rho]^5 - 
           59*\[Rho]^6 + 123*\[Rho]^7) - 40*Ec^2*(-18 + 70*\[Rho] - 
           1757*\[Rho]^2 - 1891*\[Rho]^3 + 1301*\[Rho]^4 + 155*\[Rho]^5 - 
           35*\[Rho]^6 + 123*\[Rho]^7) + 10*Ec*(-18 + 70*\[Rho] - 
           1577*\[Rho]^2 - 1471*\[Rho]^3 + 1706*\[Rho]^4 + 290*\[Rho]^5 - 
           35*\[Rho]^6 + 123*\[Rho]^7))*Log[\[Rho]] + 
       720*(1 - 2*Ec)^6*\[Rho]^2*(12 + 28*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
        Log[\[Rho]]^2 + 24*(-1 + 2*Ec)*Log[1 - 2*Ec]*(18 - 70*\[Rho] + 
         1433*\[Rho]^2 + 1135*\[Rho]^3 - 2030*\[Rho]^4 - 398*\[Rho]^5 + 
         35*\[Rho]^6 - 123*\[Rho]^7 + 49152*Ec^10*(1 + \[Rho]^2) + 
         5120*Ec^9*(-39 + 13*\[Rho] - 15*\[Rho]^2 + 6*\[Rho]^3) - 
         2560*Ec^8*(-135 + 85*\[Rho] + 49*\[Rho]^2 + 26*\[Rho]^3) - 
         640*Ec^7*(516 - 460*\[Rho] - 676*\[Rho]^2 - 32*\[Rho]^3 + 
           21*\[Rho]^4 + 9*\[Rho]^5) + 320*Ec^6*(588 - 660*\[Rho] - 
           1388*\[Rho]^2 + 344*\[Rho]^3 + 161*\[Rho]^4 + 69*\[Rho]^5) + 
         32*Ec^5*(-2016 + 2720*\[Rho] + 4169*\[Rho]^2 - 8075*\[Rho]^3 - 
           1765*\[Rho]^4 - 1207*\[Rho]^5 - 65*\[Rho]^6 + 123*\[Rho]^7) - 
         80*Ec^4*(-168 + 296*\[Rho] - 1615*\[Rho]^2 - 3779*\[Rho]^3 + 
           119*\[Rho]^4 - 403*\[Rho]^5 - 65*\[Rho]^6 + 123*\[Rho]^7) + 
         80*Ec^3*(-30 + 90*\[Rho] - 1921*\[Rho]^2 - 2519*\[Rho]^3 + 
           817*\[Rho]^4 - 73*\[Rho]^5 - 59*\[Rho]^6 + 123*\[Rho]^7) - 
         40*Ec^2*(-18 + 70*\[Rho] - 1757*\[Rho]^2 - 1891*\[Rho]^3 + 
           1301*\[Rho]^4 + 155*\[Rho]^5 - 35*\[Rho]^6 + 123*\[Rho]^7) + 
         10*Ec*(-18 + 70*\[Rho] - 1577*\[Rho]^2 - 1471*\[Rho]^3 + 
           1706*\[Rho]^4 + 290*\[Rho]^5 - 35*\[Rho]^6 + 123*\[Rho]^7) - 
         60*(-1 + 2*Ec)^5*\[Rho]^2*(12 + 28*\[Rho] + 27*\[Rho]^2 + 
           9*\[Rho]^3)*Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
      80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
      32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
      24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
      32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
      4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])))/
  (3600*(1 - 2*Ec)^2*mb^3*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m6*(80*(4235 - 51660*Ec + 263340*Ec^2 - 809280*Ec^3 + 2309520*Ec^4 - 
      7620120*Ec^5 + 20312800*Ec^6 - 32211360*Ec^7 + 19468800*Ec^8 + 
      22158080*Ec^9 - 52208640*Ec^10 + 39306240*Ec^11 - 8970240*Ec^12 - 
      4577280*Ec^13 + 3317760*Ec^14 - 696320*Ec^15 - 17115*\[Rho] + 
      179820*Ec*\[Rho] - 745740*Ec^2*\[Rho] + 1451880*Ec^3*\[Rho] - 
      356400*Ec^4*\[Rho] - 8469576*Ec^5*\[Rho] + 40685856*Ec^6*\[Rho] - 
      112169952*Ec^7*\[Rho] + 193310208*Ec^8*\[Rho] - 206711040*Ec^9*\[Rho] + 
      134802432*Ec^10*\[Rho] - 58033152*Ec^11*\[Rho] + 
      27377664*Ec^12*\[Rho] - 15722496*Ec^13*\[Rho] + 4055040*Ec^14*\[Rho] + 
      368640*Ec^15*\[Rho] - 39540*\[Rho]^2 + 652680*Ec*\[Rho]^2 - 
      4289400*Ec^2*\[Rho]^2 + 15431700*Ec^3*\[Rho]^2 - 
      36975600*Ec^4*\[Rho]^2 + 73317672*Ec^5*\[Rho]^2 - 
      131478240*Ec^6*\[Rho]^2 + 177276096*Ec^7*\[Rho]^2 - 
      131960448*Ec^8*\[Rho]^2 + 12625920*Ec^9*\[Rho]^2 + 
      51918336*Ec^10*\[Rho]^2 - 30412800*Ec^11*\[Rho]^2 + 
      1824768*Ec^12*\[Rho]^2 + 2267136*Ec^13*\[Rho]^2 - 9860*\[Rho]^3 + 
      507240*Ec*\[Rho]^3 - 5460120*Ec^2*\[Rho]^3 + 26975580*Ec^3*\[Rho]^3 - 
      73798320*Ec^4*\[Rho]^3 + 118628472*Ec^5*\[Rho]^3 - 
      111720480*Ec^6*\[Rho]^3 + 61802112*Ec^7*\[Rho]^3 - 
      40656000*Ec^8*\[Rho]^3 + 77451520*Ec^9*\[Rho]^3 - 
      113032704*Ec^10*\[Rho]^3 + 87997440*Ec^11*\[Rho]^3 - 
      34105344*Ec^12*\[Rho]^3 + 5437440*Ec^13*\[Rho]^3 + 101190*\[Rho]^4 - 
      1547280*Ec*\[Rho]^4 + 9475200*Ec^2*\[Rho]^4 - 31391460*Ec^3*\[Rho]^4 + 
      62496720*Ec^4*\[Rho]^4 - 73751688*Ec^5*\[Rho]^4 + 
      37293024*Ec^6*\[Rho]^4 + 17712864*Ec^7*\[Rho]^4 - 
      15045120*Ec^8*\[Rho]^4 - 46197120*Ec^9*\[Rho]^4 + 
      75695616*Ec^10*\[Rho]^4 - 45531648*Ec^11*\[Rho]^4 + 
      10248192*Ec^12*\[Rho]^4 + 111930*\[Rho]^5 - 1523520*Ec*\[Rho]^5 + 
      8699760*Ec^2*\[Rho]^5 - 28097820*Ec^3*\[Rho]^5 + 
      58340880*Ec^4*\[Rho]^5 - 81631800*Ec^5*\[Rho]^5 + 
      74405280*Ec^6*\[Rho]^5 - 40652640*Ec^7*\[Rho]^5 + 
      11128320*Ec^8*\[Rho]^5 + 6445440*Ec^9*\[Rho]^5 - 
      12049920*Ec^10*\[Rho]^5 + 5184000*Ec^11*\[Rho]^5 - 207860*\[Rho]^6 + 
      2357880*Ec*\[Rho]^6 - 10970760*Ec^2*\[Rho]^6 + 28164620*Ec^3*\[Rho]^6 - 
      42946800*Ec^4*\[Rho]^6 + 34985016*Ec^5*\[Rho]^6 - 
      10204256*Ec^6*\[Rho]^6 + 3452352*Ec^7*\[Rho]^6 - 
      10428288*Ec^8*\[Rho]^6 + 7240320*Ec^9*\[Rho]^6 - 
      645120*Ec^10*\[Rho]^6 + 43140*\[Rho]^7 - 393480*Ec*\[Rho]^7 + 
      1222200*Ec^2*\[Rho]^7 - 690300*Ec^3*\[Rho]^7 - 4489200*Ec^4*\[Rho]^7 + 
      11049768*Ec^5*\[Rho]^7 - 9340320*Ec^6*\[Rho]^7 + 762624*Ec^7*\[Rho]^7 + 
      2959488*Ec^8*\[Rho]^7 - 1008000*Ec^9*\[Rho]^7 + 18735*\[Rho]^8 - 
      239940*Ec*\[Rho]^8 + 1290420*Ec^2*\[Rho]^8 - 3750780*Ec^3*\[Rho]^8 + 
      6361920*Ec^4*\[Rho]^8 - 6374592*Ec^5*\[Rho]^8 + 3594240*Ec^6*\[Rho]^8 - 
      908352*Ec^7*\[Rho]^8 - 5215*\[Rho]^9 + 62580*Ec*\[Rho]^9 - 
      312900*Ec^2*\[Rho]^9 + 837460*Ec^3*\[Rho]^9 - 1288320*Ec^4*\[Rho]^9 + 
      1145568*Ec^5*\[Rho]^9 - 563584*Ec^6*\[Rho]^9 + 127296*Ec^7*\[Rho]^9 + 
      360*\[Rho]^10 - 4320*Ec*\[Rho]^10 + 21600*Ec^2*\[Rho]^10 - 
      57600*Ec^3*\[Rho]^10 + 86400*Ec^4*\[Rho]^10 - 69120*Ec^5*\[Rho]^10 + 
      23040*Ec^6*\[Rho]^10 - 3600*(1 - 2*Ec)^6*\[Rho]^2*
       (-3 + 41*\[Rho] + 18*\[Rho]^2)*Log[1 - 2*Ec]^2 - 
      60*(-1 + 2*Ec)*(7 + 20480*Ec^11 + 213*\[Rho] - 1485*\[Rho]^2 - 
        3241*\[Rho]^3 + 2775*\[Rho]^4 + 1503*\[Rho]^5 + 1137*\[Rho]^6 - 
        1035*\[Rho]^7 + 126*\[Rho]^8 - 256*Ec^10*(272 - 72*\[Rho] - 
          153*\[Rho]^2 + 81*\[Rho]^3) - 128*Ec^9*(-700 + 1260*\[Rho] + 
          1305*\[Rho]^2 + 351*\[Rho]^3) - 64*Ec^8*(700 - 6900*\[Rho] - 
          2520*\[Rho]^2 - 2068*\[Rho]^3 - 261*\[Rho]^4 + 531*\[Rho]^5) + 
        32*Ec^7*(-280 - 18120*\[Rho] + 2340*\[Rho]^2 + 1264*\[Rho]^3 + 
          711*\[Rho]^4 + 2655*\[Rho]^5) + 16*Ec^6*(1400 + 26160*\[Rho] - 
          13095*\[Rho]^2 - 26153*\[Rho]^3 - 9243*\[Rho]^4 - 2133*\[Rho]^5 + 
          2124*\[Rho]^6) + 40*Ec^2*(7 + 213*\[Rho] - 1323*\[Rho]^2 - 
          5455*\[Rho]^3 + 1803*\[Rho]^4 + 1503*\[Rho]^5 + 1137*\[Rho]^6 - 
          1035*\[Rho]^7 + 126*\[Rho]^8) - 10*Ec*(7 + 213*\[Rho] - 
          1413*\[Rho]^2 - 4225*\[Rho]^3 + 2343*\[Rho]^4 + 1503*\[Rho]^5 + 
          1137*\[Rho]^6 - 1035*\[Rho]^7 + 126*\[Rho]^8) + 
        40*Ec^4*(80 + 1356*\[Rho] - 3051*\[Rho]^2 - 22107*\[Rho]^3 - 
          981*\[Rho]^4 + 5385*\[Rho]^5 + 3768*\[Rho]^6 - 2070*\[Rho]^7 + 
          252*\[Rho]^8) - 20*Ec^3*(40 + 1020*\[Rho] - 5031*\[Rho]^2 - 
          29163*\[Rho]^3 + 4077*\[Rho]^4 + 7107*\[Rho]^5 + 5250*\[Rho]^6 - 
          4140*\[Rho]^7 + 504*\[Rho]^8) - 8*Ec^5*(1456 + 22224*\[Rho] - 
          20187*\[Rho]^2 - 99357*\[Rho]^3 - 22491*\[Rho]^4 + 18411*\[Rho]^5 + 
          14016*\[Rho]^6 - 4140*\[Rho]^7 + 504*\[Rho]^8))*Log[\[Rho]] - 
      3600*(1 - 2*Ec)^6*\[Rho]^2*(-3 + 41*\[Rho] + 18*\[Rho]^2)*
       Log[\[Rho]]^2 + 60*(-1 + 2*Ec)*Log[1 - 2*Ec]*(7 + 20480*Ec^11 + 
        213*\[Rho] - 1485*\[Rho]^2 - 3241*\[Rho]^3 + 2775*\[Rho]^4 + 
        1503*\[Rho]^5 + 1137*\[Rho]^6 - 1035*\[Rho]^7 + 126*\[Rho]^8 - 
        256*Ec^10*(272 - 72*\[Rho] - 153*\[Rho]^2 + 81*\[Rho]^3) - 
        128*Ec^9*(-700 + 1260*\[Rho] + 1305*\[Rho]^2 + 351*\[Rho]^3) - 
        64*Ec^8*(700 - 6900*\[Rho] - 2520*\[Rho]^2 - 2068*\[Rho]^3 - 
          261*\[Rho]^4 + 531*\[Rho]^5) + 32*Ec^7*(-280 - 18120*\[Rho] + 
          2340*\[Rho]^2 + 1264*\[Rho]^3 + 711*\[Rho]^4 + 2655*\[Rho]^5) + 
        16*Ec^6*(1400 + 26160*\[Rho] - 13095*\[Rho]^2 - 26153*\[Rho]^3 - 
          9243*\[Rho]^4 - 2133*\[Rho]^5 + 2124*\[Rho]^6) + 
        40*Ec^2*(7 + 213*\[Rho] - 1323*\[Rho]^2 - 5455*\[Rho]^3 + 
          1803*\[Rho]^4 + 1503*\[Rho]^5 + 1137*\[Rho]^6 - 1035*\[Rho]^7 + 
          126*\[Rho]^8) - 10*Ec*(7 + 213*\[Rho] - 1413*\[Rho]^2 - 
          4225*\[Rho]^3 + 2343*\[Rho]^4 + 1503*\[Rho]^5 + 1137*\[Rho]^6 - 
          1035*\[Rho]^7 + 126*\[Rho]^8) + 40*Ec^4*(80 + 1356*\[Rho] - 
          3051*\[Rho]^2 - 22107*\[Rho]^3 - 981*\[Rho]^4 + 5385*\[Rho]^5 + 
          3768*\[Rho]^6 - 2070*\[Rho]^7 + 252*\[Rho]^8) - 
        20*Ec^3*(40 + 1020*\[Rho] - 5031*\[Rho]^2 - 29163*\[Rho]^3 + 
          4077*\[Rho]^4 + 7107*\[Rho]^5 + 5250*\[Rho]^6 - 4140*\[Rho]^7 + 
          504*\[Rho]^8) - 8*Ec^5*(1456 + 22224*\[Rho] - 20187*\[Rho]^2 - 
          99357*\[Rho]^3 - 22491*\[Rho]^4 + 18411*\[Rho]^5 + 14016*\[Rho]^6 - 
          4140*\[Rho]^7 + 504*\[Rho]^8) + 120*(-1 + 2*Ec)^5*\[Rho]^2*
         (-3 + 41*\[Rho] + 18*\[Rho]^2)*Log[\[Rho]])) - 
    (3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
       75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
       960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
       1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
       160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
       60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])*
      (11805 - 144540*Ec + 739980*Ec^2 - 2377120*Ec^3 + 8121520*Ec^4 - 
       33641920*Ec^5 + 111232320*Ec^6 - 245176320*Ec^7 + 350012160*Ec^8 - 
       315294720*Ec^9 + 164459520*Ec^10 - 34529280*Ec^11 - 8826880*Ec^12 + 
       6799360*Ec^13 - 1392640*Ec^14 - 74825*\[Rho] + 859500*Ec*\[Rho] - 
       4067100*Ec^2*\[Rho] + 10738720*Ec^3*\[Rho] - 22067760*Ec^4*\[Rho] + 
       55770048*Ec^5*\[Rho] - 145612608*Ec^6*\[Rho] + 269285376*Ec^7*\[Rho] - 
       316303104*Ec^8*\[Rho] + 234173440*Ec^9*\[Rho] - 
       120431616*Ec^10*\[Rho] + 61956096*Ec^11*\[Rho] - 
       33738752*Ec^12*\[Rho] + 8798208*Ec^13*\[Rho] + 737280*Ec^14*\[Rho] + 
       161280*\[Rho]^2 - 1675920*Ec*\[Rho]^2 + 6938160*Ec^2*\[Rho]^2 - 
       12763200*Ec^3*\[Rho]^2 - 2639520*Ec^4*\[Rho]^2 + 
       76943232*Ec^5*\[Rho]^2 - 220293888*Ec^6*\[Rho]^2 + 
       354912768*Ec^7*\[Rho]^2 - 358256640*Ec^8*\[Rho]^2 + 
       227481600*Ec^9*\[Rho]^2 - 85868544*Ec^10*\[Rho]^2 + 
       10592256*Ec^11*\[Rho]^2 + 4890624*Ec^12*\[Rho]^2 - 363360*\[Rho]^3 + 
       4632720*Ec*\[Rho]^3 - 25719600*Ec^2*\[Rho]^3 + 
       81396800*Ec^3*\[Rho]^3 - 162848480*Ec^4*\[Rho]^3 + 
       217072256*Ec^5*\[Rho]^3 - 182747648*Ec^6*\[Rho]^3 + 
       15452672*Ec^7*\[Rho]^3 + 249256960*Ec^8*\[Rho]^3 - 
       395253760*Ec^9*\[Rho]^3 + 277762048*Ec^10*\[Rho]^3 - 
       91316224*Ec^11*\[Rho]^3 + 13049856*Ec^12*\[Rho]^3 + 146950*\[Rho]^4 - 
       1422600*Ec*\[Rho]^4 + 4679400*Ec^2*\[Rho]^4 - 6724800*Ec^3*\[Rho]^4 + 
       12554400*Ec^4*\[Rho]^4 - 39676800*Ec^5*\[Rho]^4 + 
       27192960*Ec^6*\[Rho]^4 + 142694400*Ec^7*\[Rho]^4 - 
       350238720*Ec^8*\[Rho]^4 + 335810560*Ec^9*\[Rho]^4 - 
       155136000*Ec^10*\[Rho]^4 + 29491200*Ec^11*\[Rho]^4 + 641970*\[Rho]^5 - 
       8444760*Ec*\[Rho]^5 + 46540920*Ec^2*\[Rho]^5 - 
       141622080*Ec^3*\[Rho]^5 + 266966880*Ec^4*\[Rho]^5 - 
       337526400*Ec^5*\[Rho]^5 + 310995840*Ec^6*\[Rho]^5 - 
       234792960*Ec^7*\[Rho]^5 + 162263040*Ec^8*\[Rho]^5 - 
       87429120*Ec^9*\[Rho]^5 + 22671360*Ec^10*\[Rho]^5 - 681600*\[Rho]^6 + 
       7827600*Ec*\[Rho]^6 - 37028400*Ec^2*\[Rho]^6 + 
       97033280*Ec^3*\[Rho]^6 - 155327840*Ec^4*\[Rho]^6 + 
       148022912*Ec^5*\[Rho]^6 - 72255232*Ec^6*\[Rho]^6 + 
       15599104*Ec^7*\[Rho]^6 - 7676416*Ec^8*\[Rho]^6 + 
       5529600*Ec^9*\[Rho]^6 + 125920*\[Rho]^7 - 1249680*Ec*\[Rho]^7 + 
       4680240*Ec^2*\[Rho]^7 - 7336000*Ec^3*\[Rho]^7 + 426720*Ec^4*\[Rho]^7 + 
       14621568*Ec^5*\[Rho]^7 - 20006912*Ec^6*\[Rho]^7 + 
       10286592*Ec^7*\[Rho]^7 - 1405440*Ec^8*\[Rho]^7 + 33885*\[Rho]^8 - 
       406620*Ec*\[Rho]^8 + 2033100*Ec^2*\[Rho]^8 - 5421600*Ec^3*\[Rho]^8 + 
       8279280*Ec^4*\[Rho]^8 - 7356096*Ec^5*\[Rho]^8 + 
       3751488*Ec^6*\[Rho]^8 - 940032*Ec^7*\[Rho]^8 - 2025*\[Rho]^9 + 
       24300*Ec*\[Rho]^9 - 121500*Ec^2*\[Rho]^9 + 324000*Ec^3*\[Rho]^9 - 
       486000*Ec^4*\[Rho]^9 + 388800*Ec^5*\[Rho]^9 - 129600*Ec^6*\[Rho]^9 - 
       3600*(1 - 2*Ec)^6*\[Rho]^2*(-8 + 64*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
        Log[1 - 2*Ec]^2 - 120*(-1 + 2*Ec)*(12 + 32768*Ec^10 + 160*\[Rho] - 
         1081*\[Rho]^2 - 1135*\[Rho]^3 - 1420*\[Rho]^4 + 3088*\[Rho]^5 + 
         1465*\[Rho]^6 - 1089*\[Rho]^7 - 5120*Ec^9*(26 + 12*\[Rho] - 
           6*\[Rho]^2 + 9*\[Rho]^3) - 512*Ec^8*(-450 - 440*\[Rho] + 
           470*\[Rho]^2 + 131*\[Rho]^3) - 128*Ec^7*(1720 + 2600*\[Rho] - 
           4040*\[Rho]^2 - 4180*\[Rho]^3 - 585*\[Rho]^4 + 531*\[Rho]^5) + 
         64*Ec^6*(1960 + 4000*\[Rho] - 7720*\[Rho]^2 - 14364*\[Rho]^3 - 
           3141*\[Rho]^4 + 4167*\[Rho]^5 + 576*\[Rho]^6) + 
         32*Ec^5*(-1344 - 3560*\[Rho] + 7781*\[Rho]^2 + 28781*\[Rho]^3 + 
           9721*\[Rho]^4 - 14065*\[Rho]^5 - 3967*\[Rho]^6 + 1089*\[Rho]^7) - 
         80*Ec^4*(-112 - 464*\[Rho] + 1253*\[Rho]^2 + 8469*\[Rho]^3 + 
           4141*\[Rho]^4 - 5173*\[Rho]^5 - 2239*\[Rho]^6 + 1089*\[Rho]^7) + 
         80*Ec^3*(-20 - 188*\[Rho] + 785*\[Rho]^2 + 4435*\[Rho]^3 + 
           2773*\[Rho]^4 - 3193*\[Rho]^5 - 1645*\[Rho]^6 + 1089*\[Rho]^7) + 
         10*Ec*(-12 - 160*\[Rho] + 985*\[Rho]^2 + 1903*\[Rho]^3 + 
           1744*\[Rho]^4 - 2980*\[Rho]^5 - 1465*\[Rho]^6 + 1089*\[Rho]^7) - 
         40*Ec^2*(-12 - 160*\[Rho] + 865*\[Rho]^2 + 2863*\[Rho]^3 + 
           2149*\[Rho]^4 - 2845*\[Rho]^5 - 1465*\[Rho]^6 + 1089*\[Rho]^7))*
        Log[\[Rho]] - 3600*(1 - 2*Ec)^6*\[Rho]^2*(-8 + 64*\[Rho] + 
         27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^2 + 120*(-1 + 2*Ec)*
        Log[1 - 2*Ec]*(12 + 32768*Ec^10 + 160*\[Rho] - 1081*\[Rho]^2 - 
         1135*\[Rho]^3 - 1420*\[Rho]^4 + 3088*\[Rho]^5 + 1465*\[Rho]^6 - 
         1089*\[Rho]^7 - 5120*Ec^9*(26 + 12*\[Rho] - 6*\[Rho]^2 + 
           9*\[Rho]^3) - 512*Ec^8*(-450 - 440*\[Rho] + 470*\[Rho]^2 + 
           131*\[Rho]^3) - 128*Ec^7*(1720 + 2600*\[Rho] - 4040*\[Rho]^2 - 
           4180*\[Rho]^3 - 585*\[Rho]^4 + 531*\[Rho]^5) + 
         64*Ec^6*(1960 + 4000*\[Rho] - 7720*\[Rho]^2 - 14364*\[Rho]^3 - 
           3141*\[Rho]^4 + 4167*\[Rho]^5 + 576*\[Rho]^6) + 
         32*Ec^5*(-1344 - 3560*\[Rho] + 7781*\[Rho]^2 + 28781*\[Rho]^3 + 
           9721*\[Rho]^4 - 14065*\[Rho]^5 - 3967*\[Rho]^6 + 1089*\[Rho]^7) - 
         80*Ec^4*(-112 - 464*\[Rho] + 1253*\[Rho]^2 + 8469*\[Rho]^3 + 
           4141*\[Rho]^4 - 5173*\[Rho]^5 - 2239*\[Rho]^6 + 1089*\[Rho]^7) + 
         80*Ec^3*(-20 - 188*\[Rho] + 785*\[Rho]^2 + 4435*\[Rho]^3 + 
           2773*\[Rho]^4 - 3193*\[Rho]^5 - 1645*\[Rho]^6 + 1089*\[Rho]^7) + 
         10*Ec*(-12 - 160*\[Rho] + 985*\[Rho]^2 + 1903*\[Rho]^3 + 
           1744*\[Rho]^4 - 2980*\[Rho]^5 - 1465*\[Rho]^6 + 1089*\[Rho]^7) - 
         40*Ec^2*(-12 - 160*\[Rho] + 865*\[Rho]^2 + 2863*\[Rho]^3 + 
           2149*\[Rho]^4 - 2845*\[Rho]^5 - 1465*\[Rho]^6 + 1089*\[Rho]^7) + 
         60*(-1 + 2*Ec)^5*\[Rho]^2*(-8 + 64*\[Rho] + 27*\[Rho]^2 + 
           9*\[Rho]^3)*Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
      80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
      32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
      24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
      32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
      4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])))/
  (216000*(1 - 2*Ec)^2*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r13*((-3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
       1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
       240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
       840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
       440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
       15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
       12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
        Log[\[Rho]])*(360 - 4320*Ec + 21600*Ec^2 - 76800*Ec^3 + 364800*Ec^4 - 
       1827840*Ec^5 + 6343680*Ec^6 - 14131200*Ec^7 + 20121600*Ec^8 - 
       17817600*Ec^9 + 8970240*Ec^10 - 1966080*Ec^11 - 5235*\[Rho] + 
       64260*Ec*\[Rho] - 329940*Ec^2*\[Rho] + 1110080*Ec^3*\[Rho] - 
       4358960*Ec^4*\[Rho] + 19889984*Ec^5*\[Rho] - 68119872*Ec^6*\[Rho] + 
       152864256*Ec^7*\[Rho] - 220992768*Ec^8*\[Rho] + 
       200745984*Ec^9*\[Rho] - 105704448*Ec^10*\[Rho] + 
       24305664*Ec^11*\[Rho] + 2797568*Ec^12*\[Rho] - 3129344*Ec^13*\[Rho] + 
       868352*Ec^14*\[Rho] + 41305*\[Rho]^2 - 508860*Ec*\[Rho]^2 + 
       2623500*Ec^2*\[Rho]^2 - 7681280*Ec^3*\[Rho]^2 + 
       17349840*Ec^4*\[Rho]^2 - 45794880*Ec^5*\[Rho]^2 + 
       126310848*Ec^6*\[Rho]^2 - 254318592*Ec^7*\[Rho]^2 + 
       325869312*Ec^8*\[Rho]^2 - 250557440*Ec^9*\[Rho]^2 + 
       107320320*Ec^10*\[Rho]^2 - 24969216*Ec^11*\[Rho]^2 + 
       5484544*Ec^12*\[Rho]^2 - 835584*Ec^13*\[Rho]^2 - 
       245760*Ec^14*\[Rho]^2 - 174180*\[Rho]^3 + 2180400*Ec*\[Rho]^3 - 
       11501040*Ec^2*\[Rho]^3 + 32764320*Ec^3*\[Rho]^3 - 
       52442880*Ec^4*\[Rho]^3 + 39455424*Ec^5*\[Rho]^3 + 
       13494528*Ec^6*\[Rho]^3 - 79978752*Ec^7*\[Rho]^3 + 
       142033920*Ec^8*\[Rho]^3 - 171002880*Ec^9*\[Rho]^3 + 
       126124032*Ec^10*\[Rho]^3 - 47763456*Ec^11*\[Rho]^3 + 
       6979584*Ec^12*\[Rho]^3 + 307020*\[Rho]^4 - 3735840*Ec*\[Rho]^4 + 
       19017600*Ec^2*\[Rho]^4 - 52362400*Ec^3*\[Rho]^4 + 
       81593920*Ec^4*\[Rho]^4 - 56452480*Ec^5*\[Rho]^4 - 
       54225920*Ec^6*\[Rho]^4 + 232824320*Ec^7*\[Rho]^4 - 
       389903360*Ec^8*\[Rho]^4 + 384788480*Ec^9*\[Rho]^4 - 
       217702400*Ec^10*\[Rho]^4 + 62259200*Ec^11*\[Rho]^4 - 
       6635520*Ec^12*\[Rho]^4 + 20170*\[Rho]^5 - 866040*Ec*\[Rho]^5 + 
       8463000*Ec^2*\[Rho]^5 - 37802400*Ec^3*\[Rho]^5 + 
       94972800*Ec^4*\[Rho]^5 - 156782400*Ec^5*\[Rho]^5 + 
       216410880*Ec^6*\[Rho]^5 - 295338240*Ec^7*\[Rho]^5 + 
       334778880*Ec^8*\[Rho]^5 - 249451520*Ec^9*\[Rho]^5 + 
       101959680*Ec^10*\[Rho]^5 - 16650240*Ec^11*\[Rho]^5 - 534990*\[Rho]^6 + 
       6858840*Ec*\[Rho]^6 - 36798360*Ec^2*\[Rho]^6 + 
       110437920*Ec^3*\[Rho]^6 - 205539840*Ec^4*\[Rho]^6 + 
       251122176*Ec^5*\[Rho]^6 - 218093568*Ec^6*\[Rho]^6 + 
       160387584*Ec^7*\[Rho]^6 - 114396672*Ec^8*\[Rho]^6 + 
       60880896*Ec^9*\[Rho]^6 - 14284800*Ec^10*\[Rho]^6 + 413220*\[Rho]^7 - 
       4629840*Ec*\[Rho]^7 + 21176400*Ec^2*\[Rho]^7 - 
       53746720*Ec^3*\[Rho]^7 + 80340160*Ec^4*\[Rho]^7 - 
       66040000*Ec^5*\[Rho]^7 + 24069632*Ec^6*\[Rho]^7 - 
       3630848*Ec^7*\[Rho]^7 + 5900288*Ec^8*\[Rho]^7 - 
       3962880*Ec^9*\[Rho]^7 - 40820*\[Rho]^8 + 319200*Ec*\[Rho]^8 - 
       572160*Ec^2*\[Rho]^8 - 1834720*Ec^3*\[Rho]^8 + 
       10068480*Ec^4*\[Rho]^8 - 19361664*Ec^5*\[Rho]^8 + 
       18529792*Ec^6*\[Rho]^8 - 8199168*Ec^7*\[Rho]^8 + 
       998400*Ec^8*\[Rho]^8 - 28695*\[Rho]^9 + 344340*Ec*\[Rho]^9 - 
       1721700*Ec^2*\[Rho]^9 + 4591200*Ec^3*\[Rho]^9 - 
       7056720*Ec^4*\[Rho]^9 + 6347520*Ec^5*\[Rho]^9 - 
       3218880*Ec^6*\[Rho]^9 + 771840*Ec^7*\[Rho]^9 + 1845*\[Rho]^10 - 
       22140*Ec*\[Rho]^10 + 110700*Ec^2*\[Rho]^10 - 295200*Ec^3*\[Rho]^10 + 
       442800*Ec^4*\[Rho]^10 - 354240*Ec^5*\[Rho]^10 + 
       118080*Ec^6*\[Rho]^10 + 3600*(1 - 2*Ec)^6*\[Rho]^3*
        (-4 + 2*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
       120*(-1 + 2*Ec)*\[Rho]*(-6 + 55*\[Rho] - 376*\[Rho]^2 + 215*\[Rho]^3 + 
         2600*\[Rho]^4 - 1829*\[Rho]^5 - 1370*\[Rho]^6 + 711*\[Rho]^7 + 
         8192*Ec^10*(-2 + 3*\[Rho]^2) + 512*Ec^9*(130 - 15*\[Rho] - 
           222*\[Rho]^2 + 75*\[Rho]^3) - 256*Ec^8*(450 - 85*\[Rho] - 
           926*\[Rho]^2 + 241*\[Rho]^3) + 256*Ec^7*(430 - 100*\[Rho] - 
           1088*\[Rho]^2 - 91*\[Rho]^3 - 153*\[Rho]^4 + 120*\[Rho]^5) - 
         64*Ec^6*(980 - 250*\[Rho] - 2912*\[Rho]^2 - 1980*\[Rho]^3 - 
           2649*\[Rho]^4 + 1686*\[Rho]^5 + 285*\[Rho]^6) - 
         32*Ec^5*(-672 + 230*\[Rho] + 1378*\[Rho]^2 + 3802*\[Rho]^3 + 
           11447*\[Rho]^4 - 5921*\[Rho]^5 - 2645*\[Rho]^6 + 711*\[Rho]^7) + 
         80*Ec^4*(-56 + 68*\[Rho] - 494*\[Rho]^2 + 804*\[Rho]^3 + 
           5678*\[Rho]^4 - 2531*\[Rho]^5 - 1790*\[Rho]^6 + 711*\[Rho]^7) - 
         80*Ec^3*(-10 + 56*\[Rho] - 548*\[Rho]^2 + 356*\[Rho]^3 + 
           4070*\[Rho]^4 - 1730*\[Rho]^5 - 1499*\[Rho]^6 + 711*\[Rho]^7) - 
         10*Ec*(-6 + 55*\[Rho] - 424*\[Rho]^2 + 239*\[Rho]^3 + 
           2924*\[Rho]^4 - 1721*\[Rho]^5 - 1370*\[Rho]^6 + 711*\[Rho]^7) + 
         40*Ec^2*(-6 + 55*\[Rho] - 484*\[Rho]^2 + 269*\[Rho]^3 + 
           3329*\[Rho]^4 - 1586*\[Rho]^5 - 1370*\[Rho]^6 + 711*\[Rho]^7))*
        Log[\[Rho]] + 3600*(1 - 2*Ec)^6*\[Rho]^3*(-4 + 2*\[Rho] + 
         27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^2 + 120*(-1 + 2*Ec)*\[Rho]*
        Log[1 - 2*Ec]*(-6 + 55*\[Rho] - 376*\[Rho]^2 + 215*\[Rho]^3 + 
         2600*\[Rho]^4 - 1829*\[Rho]^5 - 1370*\[Rho]^6 + 711*\[Rho]^7 + 
         8192*Ec^10*(-2 + 3*\[Rho]^2) + 512*Ec^9*(130 - 15*\[Rho] - 
           222*\[Rho]^2 + 75*\[Rho]^3) - 256*Ec^8*(450 - 85*\[Rho] - 
           926*\[Rho]^2 + 241*\[Rho]^3) + 256*Ec^7*(430 - 100*\[Rho] - 
           1088*\[Rho]^2 - 91*\[Rho]^3 - 153*\[Rho]^4 + 120*\[Rho]^5) - 
         64*Ec^6*(980 - 250*\[Rho] - 2912*\[Rho]^2 - 1980*\[Rho]^3 - 
           2649*\[Rho]^4 + 1686*\[Rho]^5 + 285*\[Rho]^6) - 
         32*Ec^5*(-672 + 230*\[Rho] + 1378*\[Rho]^2 + 3802*\[Rho]^3 + 
           11447*\[Rho]^4 - 5921*\[Rho]^5 - 2645*\[Rho]^6 + 711*\[Rho]^7) + 
         80*Ec^4*(-56 + 68*\[Rho] - 494*\[Rho]^2 + 804*\[Rho]^3 + 
           5678*\[Rho]^4 - 2531*\[Rho]^5 - 1790*\[Rho]^6 + 711*\[Rho]^7) - 
         80*Ec^3*(-10 + 56*\[Rho] - 548*\[Rho]^2 + 356*\[Rho]^3 + 
           4070*\[Rho]^4 - 1730*\[Rho]^5 - 1499*\[Rho]^6 + 711*\[Rho]^7) - 
         10*Ec*(-6 + 55*\[Rho] - 424*\[Rho]^2 + 239*\[Rho]^3 + 
           2924*\[Rho]^4 - 1721*\[Rho]^5 - 1370*\[Rho]^6 + 711*\[Rho]^7) + 
         40*Ec^2*(-6 + 55*\[Rho] - 484*\[Rho]^2 + 269*\[Rho]^3 + 
           3329*\[Rho]^4 - 1586*\[Rho]^5 - 1370*\[Rho]^6 + 711*\[Rho]^7) - 
         60*(-1 + 2*Ec)^5*\[Rho]^2*(-4 + 2*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
          Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]]) + 40*(210 - 2520*Ec + 12600*Ec^2 - 40800*Ec^3 + 
      144000*Ec^4 - 541440*Ec^5 + 1370880*Ec^6 - 1612800*Ec^7 - 806400*Ec^8 + 
      5376000*Ec^9 - 7464960*Ec^10 + 4792320*Ec^11 - 1228800*Ec^12 - 
      2099*\[Rho] + 25668*Ec*\[Rho] - 131220*Ec^2*\[Rho] + 
      425424*Ec^3*\[Rho] - 1431552*Ec^4*\[Rho] + 5248368*Ec^5*\[Rho] - 
      13499584*Ec^6*\[Rho] + 16781376*Ec^7*\[Rho] + 6057216*Ec^8*\[Rho] - 
      52909568*Ec^9*\[Rho] + 78296064*Ec^10*\[Rho] - 53766144*Ec^11*\[Rho] + 
      14082048*Ec^12*\[Rho] + 3059712*Ec^13*\[Rho] - 3096576*Ec^14*\[Rho] + 
      868352*Ec^15*\[Rho] + 22092*\[Rho]^2 - 278064*Ec*\[Rho]^2 + 
      1468080*Ec^2*\[Rho]^2 - 4375584*Ec^3*\[Rho]^2 + 9469728*Ec^4*\[Rho]^2 - 
      20969712*Ec^5*\[Rho]^2 + 45663936*Ec^6*\[Rho]^2 - 
      64517568*Ec^7*\[Rho]^2 + 27518976*Ec^8*\[Rho]^2 + 
      58197504*Ec^9*\[Rho]^2 - 98494464*Ec^10*\[Rho]^2 + 
      61323264*Ec^11*\[Rho]^2 - 18898944*Ec^12*\[Rho]^2 + 
      4952064*Ec^13*\[Rho]^2 - 737280*Ec^14*\[Rho]^2 - 
      245760*Ec^15*\[Rho]^2 - 154020*\[Rho]^3 + 1995984*Ec*\[Rho]^3 - 
      10918224*Ec^2*\[Rho]^3 + 32557320*Ec^3*\[Rho]^3 - 
      57370320*Ec^4*\[Rho]^3 + 63998064*Ec^5*\[Rho]^3 - 
      61659456*Ec^6*\[Rho]^3 + 84839616*Ec^7*\[Rho]^3 - 
      121853952*Ec^8*\[Rho]^3 + 136116480*Ec^9*\[Rho]^3 - 
      124720128*Ec^10*\[Rho]^3 + 85441536*Ec^11*\[Rho]^3 - 
      33755136*Ec^12*\[Rho]^3 + 5750784*Ec^13*\[Rho]^3 + 281768*\[Rho]^4 - 
      3347856*Ec*\[Rho]^4 + 16395120*Ec^2*\[Rho]^4 - 42380616*Ec^3*\[Rho]^4 + 
      61394688*Ec^4*\[Rho]^4 - 51789360*Ec^5*\[Rho]^4 + 
      40797888*Ec^6*\[Rho]^4 - 69605184*Ec^7*\[Rho]^4 + 
      131308032*Ec^8*\[Rho]^4 - 194588416*Ec^9*\[Rho]^4 + 
      205513728*Ec^10*\[Rho]^4 - 134095872*Ec^11*\[Rho]^4 + 
      45539328*Ec^12*\[Rho]^4 - 5529600*Ec^13*\[Rho]^4 + 19164*\[Rho]^5 - 
      866808*Ec*\[Rho]^5 + 8414280*Ec^2*\[Rho]^5 - 37619400*Ec^3*\[Rho]^5 + 
      93474960*Ec^4*\[Rho]^5 - 139540176*Ec^5*\[Rho]^5 + 
      131357952*Ec^6*\[Rho]^5 - 73995840*Ec^7*\[Rho]^5 - 
      7591680*Ec^8*\[Rho]^5 + 82763520*Ec^9*\[Rho]^5 - 
      102211584*Ec^10*\[Rho]^5 + 56890368*Ec^11*\[Rho]^5 - 
      11427840*Ec^12*\[Rho]^5 - 450876*\[Rho]^6 + 5761872*Ec*\[Rho]^6 - 
      30831120*Ec^2*\[Rho]^6 + 92123016*Ec^3*\[Rho]^6 - 
      168162048*Ec^4*\[Rho]^6 + 191926800*Ec^5*\[Rho]^6 - 
      138126912*Ec^6*\[Rho]^6 + 70329024*Ec^7*\[Rho]^6 - 
      33237504*Ec^8*\[Rho]^6 + 3378432*Ec^9*\[Rho]^6 + 
      13372416*Ec^10*\[Rho]^6 - 6220800*Ec^11*\[Rho]^6 + 346658*\[Rho]^7 - 
      3874056*Ec*\[Rho]^7 + 17655240*Ec^2*\[Rho]^7 - 43787336*Ec^3*\[Rho]^7 + 
      61026192*Ec^4*\[Rho]^7 - 42641712*Ec^5*\[Rho]^7 + 
      13324352*Ec^6*\[Rho]^7 - 14354112*Ec^7*\[Rho]^7 + 
      23430912*Ec^8*\[Rho]^7 - 12449280*Ec^9*\[Rho]^7 + 
      1105920*Ec^10*\[Rho]^7 - 32730*\[Rho]^8 + 198216*Ec*\[Rho]^8 + 
      176184*Ec^2*\[Rho]^8 - 4509720*Ec^3*\[Rho]^8 + 15594240*Ec^4*\[Rho]^8 - 
      24722064*Ec^5*\[Rho]^8 + 17746368*Ec^6*\[Rho]^8 - 
      1330368*Ec^7*\[Rho]^8 - 4819968*Ec^8*\[Rho]^8 + 1612800*Ec^9*\[Rho]^8 - 
      39993*\[Rho]^9 + 505476*Ec*\[Rho]^9 - 2680740*Ec^2*\[Rho]^9 + 
      7689336*Ec^3*\[Rho]^9 - 12946608*Ec^4*\[Rho]^9 + 
      12957984*Ec^5*\[Rho]^9 - 7285056*Ec^6*\[Rho]^9 + 
      1833984*Ec^7*\[Rho]^9 + 10576*\[Rho]^10 - 126912*Ec*\[Rho]^10 + 
      634560*Ec^2*\[Rho]^10 - 1699240*Ec^3*\[Rho]^10 + 
      2623200*Ec^4*\[Rho]^10 - 2340192*Ec^5*\[Rho]^10 + 
      1133824*Ec^6*\[Rho]^10 - 241920*Ec^7*\[Rho]^10 - 750*\[Rho]^11 + 
      9000*Ec*\[Rho]^11 - 45000*Ec^2*\[Rho]^11 + 120000*Ec^3*\[Rho]^11 - 
      180000*Ec^4*\[Rho]^11 + 144000*Ec^5*\[Rho]^11 - 48000*Ec^6*\[Rho]^11 + 
      1440*(1 - 2*Ec)^6*\[Rho]^3*(-9 - 25*\[Rho] + 45*\[Rho]^2 + 15*\[Rho]^3)*
       Log[1 - 2*Ec]^2 - 12*(-1 + 2*Ec)*\[Rho]*(-20 + 540*\[Rho] - 
        6156*\[Rho]^2 - 1390*\[Rho]^3 + 26535*\[Rho]^4 - 14640*\[Rho]^5 - 
        11910*\[Rho]^6 + 8106*\[Rho]^7 - 1065*\[Rho]^8 + 
        51200*Ec^11*(-2 + 3*\[Rho]^2) - 1280*Ec^9*(356 - 120*\[Rho] - 
          1173*\[Rho]^2 + 297*\[Rho]^3) + 512*Ec^10*(680 - 180*\[Rho] - 
          1497*\[Rho]^2 + 405*\[Rho]^3) + 1280*Ec^8*(196 + 54*\[Rho] - 
          1185*\[Rho]^2 + 275*\[Rho]^3 - 147*\[Rho]^4 + 120*\[Rho]^5) - 
        640*Ec^7*(-10 + 540*\[Rho] - 1245*\[Rho]^2 + 829*\[Rho]^3 - 
          591*\[Rho]^4 + 600*\[Rho]^5) - 160*Ec^6*(520 - 2100*\[Rho] + 
          1389*\[Rho]^2 - 4315*\[Rho]^3 - 2487*\[Rho]^4 - 2301*\[Rho]^5 + 
          1080*\[Rho]^6) - 40*Ec^2*(20 - 540*\[Rho] + 7128*\[Rho]^2 + 
          4090*\[Rho]^3 - 31395*\[Rho]^4 + 13020*\[Rho]^5 + 11910*\[Rho]^6 - 
          8106*\[Rho]^7 + 1065*\[Rho]^8) + 10*Ec*(20 - 540*\[Rho] + 
          6588*\[Rho]^2 + 2590*\[Rho]^3 - 28695*\[Rho]^4 + 13920*\[Rho]^5 + 
          11910*\[Rho]^6 - 8106*\[Rho]^7 + 1065*\[Rho]^8) - 
        80*Ec^4*(152 - 990*\[Rho] + 8874*\[Rho]^2 + 6747*\[Rho]^3 - 
          45420*\[Rho]^4 + 14175*\[Rho]^5 + 16020*\[Rho]^6 - 8106*\[Rho]^7 + 
          1065*\[Rho]^8) + 40*Ec^3*(64 - 1164*\[Rho] + 15687*\[Rho]^2 + 
          11679*\[Rho]^3 - 72255*\[Rho]^4 + 26325*\[Rho]^5 + 26370*\[Rho]^6 - 
          16212*\[Rho]^7 + 2130*\[Rho]^8) + 16*Ec^5*(2860 - 10800*\[Rho] + 
          22689*\[Rho]^2 - 5595*\[Rho]^3 - 144705*\[Rho]^4 + 22095*\[Rho]^5 + 
          48420*\[Rho]^6 - 16212*\[Rho]^7 + 2130*\[Rho]^8))*Log[\[Rho]] + 
      1440*(1 - 2*Ec)^6*\[Rho]^3*(-9 - 25*\[Rho] + 45*\[Rho]^2 + 15*\[Rho]^3)*
       Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
       (-20 + 540*\[Rho] - 6156*\[Rho]^2 - 1390*\[Rho]^3 + 26535*\[Rho]^4 - 
        14640*\[Rho]^5 - 11910*\[Rho]^6 + 8106*\[Rho]^7 - 1065*\[Rho]^8 + 
        51200*Ec^11*(-2 + 3*\[Rho]^2) - 1280*Ec^9*(356 - 120*\[Rho] - 
          1173*\[Rho]^2 + 297*\[Rho]^3) + 512*Ec^10*(680 - 180*\[Rho] - 
          1497*\[Rho]^2 + 405*\[Rho]^3) + 1280*Ec^8*(196 + 54*\[Rho] - 
          1185*\[Rho]^2 + 275*\[Rho]^3 - 147*\[Rho]^4 + 120*\[Rho]^5) - 
        640*Ec^7*(-10 + 540*\[Rho] - 1245*\[Rho]^2 + 829*\[Rho]^3 - 
          591*\[Rho]^4 + 600*\[Rho]^5) - 160*Ec^6*(520 - 2100*\[Rho] + 
          1389*\[Rho]^2 - 4315*\[Rho]^3 - 2487*\[Rho]^4 - 2301*\[Rho]^5 + 
          1080*\[Rho]^6) - 40*Ec^2*(20 - 540*\[Rho] + 7128*\[Rho]^2 + 
          4090*\[Rho]^3 - 31395*\[Rho]^4 + 13020*\[Rho]^5 + 11910*\[Rho]^6 - 
          8106*\[Rho]^7 + 1065*\[Rho]^8) + 10*Ec*(20 - 540*\[Rho] + 
          6588*\[Rho]^2 + 2590*\[Rho]^3 - 28695*\[Rho]^4 + 13920*\[Rho]^5 + 
          11910*\[Rho]^6 - 8106*\[Rho]^7 + 1065*\[Rho]^8) - 
        80*Ec^4*(152 - 990*\[Rho] + 8874*\[Rho]^2 + 6747*\[Rho]^3 - 
          45420*\[Rho]^4 + 14175*\[Rho]^5 + 16020*\[Rho]^6 - 8106*\[Rho]^7 + 
          1065*\[Rho]^8) + 40*Ec^3*(64 - 1164*\[Rho] + 15687*\[Rho]^2 + 
          11679*\[Rho]^3 - 72255*\[Rho]^4 + 26325*\[Rho]^5 + 26370*\[Rho]^6 - 
          16212*\[Rho]^7 + 2130*\[Rho]^8) + 16*Ec^5*(2860 - 10800*\[Rho] + 
          22689*\[Rho]^2 - 5595*\[Rho]^3 - 144705*\[Rho]^4 + 22095*\[Rho]^5 + 
          48420*\[Rho]^6 - 16212*\[Rho]^7 + 2130*\[Rho]^8) - 
        240*(-1 + 2*Ec)^5*\[Rho]^2*(-9 - 25*\[Rho] + 45*\[Rho]^2 + 
          15*\[Rho]^3)*Log[\[Rho]]))))/(54000*(1 - 2*Ec)^2*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r15*(-(((7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
        1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
        240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
        840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
        480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
        440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
        15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
        12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
         (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
         Log[\[Rho]])*(720 - 10080*Ec + 60480*Ec^2 - 240000*Ec^3 + 
        1036800*Ec^4 - 5114880*Ec^5 + 19998720*Ec^6 - 53637120*Ec^7 + 
        96768000*Ec^8 - 116121600*Ec^9 + 89210880*Ec^10 - 39813120*Ec^11 + 
        7864320*Ec^12 - 24185*\[Rho] + 354910*Ec*\[Rho] - 
        2243700*Ec^2*\[Rho] + 8454680*Ec^3*\[Rho] - 25486320*Ec^4*\[Rho] + 
        83405344*Ec^5*\[Rho] - 272760000*Ec^6*\[Rho] + 
        691405440*Ec^7*\[Rho] - 1218113280*Ec^8*\[Rho] + 
        1439019520*Ec^9*\[Rho] - 1099344896*Ec^10*\[Rho] + 
        507586560*Ec^11*\[Rho] - 129863680*Ec^12*\[Rho] + 
        28631040*Ec^13*\[Rho] - 15810560*Ec^14*\[Rho] + 
        4816896*Ec^15*\[Rho] + 216505*\[Rho]^2 - 3148670*Ec*\[Rho]^2 + 
        19715220*Ec^2*\[Rho]^2 - 69724760*Ec^3*\[Rho]^2 + 
        157270960*Ec^4*\[Rho]^2 - 262629024*Ec^5*\[Rho]^2 + 
        421440960*Ec^6*\[Rho]^2 - 720511104*Ec^7*\[Rho]^2 + 
        1033737984*Ec^8*\[Rho]^2 - 1011204608*Ec^9*\[Rho]^2 + 
        619015168*Ec^10*\[Rho]^2 - 241182720*Ec^11*\[Rho]^2 + 
        82137088*Ec^12*\[Rho]^2 - 32595968*Ec^13*\[Rho]^2 + 
        8011776*Ec^14*\[Rho]^2 - 491520*Ec^15*\[Rho]^2 - 351480*\[Rho]^3 + 
        4621440*Ec*\[Rho]^3 - 25518480*Ec^2*\[Rho]^3 + 
        74957280*Ec^3*\[Rho]^3 - 119811360*Ec^4*\[Rho]^3 + 
        88837824*Ec^5*\[Rho]^3 - 17727744*Ec^6*\[Rho]^3 + 
        63287808*Ec^7*\[Rho]^3 - 188669952*Ec^8*\[Rho]^3 + 
        141066240*Ec^9*\[Rho]^3 + 61857792*Ec^10*\[Rho]^3 - 
        141852672*Ec^11*\[Rho]^3 + 68788224*Ec^12*\[Rho]^3 - 
        9486336*Ec^13*\[Rho]^3 + 36040*\[Rho]^4 - 37760*Ec*\[Rho]^4 - 
        2868240*Ec^2*\[Rho]^4 + 21359200*Ec^3*\[Rho]^4 - 
        68426080*Ec^4*\[Rho]^4 + 104775232*Ec^5*\[Rho]^4 - 
        42247168*Ec^6*\[Rho]^4 - 71416832*Ec^7*\[Rho]^4 + 
        17024000*Ec^8*\[Rho]^4 + 190023680*Ec^9*\[Rho]^4 - 
        238301184*Ec^10*\[Rho]^4 + 94068736*Ec^11*\[Rho]^4 + 
        958464*Ec^12*\[Rho]^4 - 5160960*Ec^13*\[Rho]^4 + 316330*\[Rho]^5 - 
        4620620*Ec*\[Rho]^5 + 29456520*Ec^2*\[Rho]^5 - 
        105054000*Ec^3*\[Rho]^5 + 227728800*Ec^4*\[Rho]^5 - 
        307995840*Ec^5*\[Rho]^5 + 265176960*Ec^6*\[Rho]^5 - 
        173640960*Ec^7*\[Rho]^5 + 133002240*Ec^8*\[Rho]^5 - 
        87357440*Ec^9*\[Rho]^5 + 7659520*Ec^10*\[Rho]^5 + 
        26296320*Ec^11*\[Rho]^5 - 10813440*Ec^12*\[Rho]^5 - 206490*\[Rho]^6 + 
        2790540*Ec*\[Rho]^6 - 15911400*Ec^2*\[Rho]^6 + 
        47278320*Ec^3*\[Rho]^6 - 69365280*Ec^4*\[Rho]^6 + 
        14786496*Ec^5*\[Rho]^6 + 109146240*Ec^6*\[Rho]^6 - 
        173464320*Ec^7*\[Rho]^6 + 124554240*Ec^8*\[Rho]^6 - 
        50841600*Ec^9*\[Rho]^6 + 18751488*Ec^10*\[Rho]^6 - 
        6635520*Ec^11*\[Rho]^6 - 60680*\[Rho]^7 + 1040320*Ec*\[Rho]^7 - 
        7577520*Ec^2*\[Rho]^7 + 31385760*Ec^3*\[Rho]^7 - 
        87755360*Ec^4*\[Rho]^7 + 160995904*Ec^5*\[Rho]^7 - 
        180340480*Ec^6*\[Rho]^7 + 115966464*Ec^7*\[Rho]^7 - 
        36145664*Ec^8*\[Rho]^7 + 3836928*Ec^9*\[Rho]^7 - 
        737280*Ec^10*\[Rho]^7 + 75880*\[Rho]^8 - 1027040*Ec*\[Rho]^8 + 
        5915280*Ec^2*\[Rho]^8 - 18832480*Ec^3*\[Rho]^8 + 
        36328160*Ec^4*\[Rho]^8 - 43255104*Ec^5*\[Rho]^8 + 
        30191104*Ec^6*\[Rho]^8 - 10370048*Ec^7*\[Rho]^8 + 
        671232*Ec^8*\[Rho]^8 + 384000*Ec^9*\[Rho]^8 - 2865*\[Rho]^9 + 
        40110*Ec*\[Rho]^9 - 240660*Ec^2*\[Rho]^9 + 802200*Ec^3*\[Rho]^9 - 
        1687920*Ec^4*\[Rho]^9 + 2223648*Ec^5*\[Rho]^9 - 
        1612992*Ec^6*\[Rho]^9 + 500352*Ec^7*\[Rho]^9 + 225*\[Rho]^10 - 
        3150*Ec*\[Rho]^10 + 18900*Ec^2*\[Rho]^10 - 63000*Ec^3*\[Rho]^10 + 
        126000*Ec^4*\[Rho]^10 - 151200*Ec^5*\[Rho]^10 + 
        100800*Ec^6*\[Rho]^10 - 28800*Ec^7*\[Rho]^10 - 
        3600*(-1 + 2*Ec)^7*\[Rho]^3*(8 + 12*\[Rho] + 27*\[Rho]^2 + 
          9*\[Rho]^3)*Log[1 - 2*Ec]^2 + 120*(-1 + 2*Ec)*\[Rho]*
         (68 - 490*\[Rho] - 1247*\[Rho]^2 + 1945*\[Rho]^3 - 800*\[Rho]^4 - 
          418*\[Rho]^5 + 795*\[Rho]^6 + 147*\[Rho]^7 + 
          98304*Ec^11*(-1 + \[Rho]^2) + 2048*Ec^10*(244 - 15*\[Rho] - 
            90*\[Rho]^2 + 30*\[Rho]^3) - 2048*Ec^9*(535 - 70*\[Rho] + 
            43*\[Rho]^2 + 75*\[Rho]^3) - 768*Ec^8*(-1760 + 350*\[Rho] - 
            676*\[Rho]^2 - 16*\[Rho]^3 + 79*\[Rho]^4 + 55*\[Rho]^5) + 
          256*Ec^7*(-4010 + 1050*\[Rho] - 2166*\[Rho]^2 + 1462*\[Rho]^3 + 
            1041*\[Rho]^4 + 789*\[Rho]^5 + 60*\[Rho]^6) + 
          64*Ec^6*(7756 - 2940*\[Rho] + 2133*\[Rho]^2 - 7807*\[Rho]^3 - 
            8228*\[Rho]^4 - 6364*\[Rho]^5 + 141*\[Rho]^6 + 147*\[Rho]^7) - 
          192*Ec^5*(826 - 770*\[Rho] - 1545*\[Rho]^2 - 785*\[Rho]^3 - 
            3463*\[Rho]^4 - 2311*\[Rho]^5 + 561*\[Rho]^6 + 147*\[Rho]^7) - 
          160*Ec^3*(79 - 495*\[Rho] - 1542*\[Rho]^2 + 1422*\[Rho]^3 - 
            1769*\[Rho]^4 - 751*\[Rho]^5 + 789*\[Rho]^6 + 147*\[Rho]^7) + 
          60*Ec^2*(68 - 490*\[Rho] - 1423*\[Rho]^2 + 1681*\[Rho]^3 - 
            1394*\[Rho]^4 - 616*\[Rho]^5 + 795*\[Rho]^6 + 147*\[Rho]^7) - 
          12*Ec*(68 - 490*\[Rho] - 1327*\[Rho]^2 + 1825*\[Rho]^3 - 
            1070*\[Rho]^4 - 508*\[Rho]^5 + 795*\[Rho]^6 + 147*\[Rho]^7) + 
          80*Ec^4*(508 - 1596*\[Rho] - 5001*\[Rho]^2 + 2519*\[Rho]^3 - 
            6897*\[Rho]^4 - 3537*\[Rho]^5 + 2115*\[Rho]^6 + 441*\[Rho]^7))*
         Log[\[Rho]] - 3600*(-1 + 2*Ec)^7*\[Rho]^3*(8 + 12*\[Rho] + 
          27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^2 - 120*(-1 + 2*Ec)*\[Rho]*
         Log[1 - 2*Ec]*(68 - 490*\[Rho] - 1247*\[Rho]^2 + 1945*\[Rho]^3 - 
          800*\[Rho]^4 - 418*\[Rho]^5 + 795*\[Rho]^6 + 147*\[Rho]^7 + 
          98304*Ec^11*(-1 + \[Rho]^2) + 2048*Ec^10*(244 - 15*\[Rho] - 
            90*\[Rho]^2 + 30*\[Rho]^3) - 2048*Ec^9*(535 - 70*\[Rho] + 
            43*\[Rho]^2 + 75*\[Rho]^3) - 768*Ec^8*(-1760 + 350*\[Rho] - 
            676*\[Rho]^2 - 16*\[Rho]^3 + 79*\[Rho]^4 + 55*\[Rho]^5) + 
          256*Ec^7*(-4010 + 1050*\[Rho] - 2166*\[Rho]^2 + 1462*\[Rho]^3 + 
            1041*\[Rho]^4 + 789*\[Rho]^5 + 60*\[Rho]^6) + 
          64*Ec^6*(7756 - 2940*\[Rho] + 2133*\[Rho]^2 - 7807*\[Rho]^3 - 
            8228*\[Rho]^4 - 6364*\[Rho]^5 + 141*\[Rho]^6 + 147*\[Rho]^7) - 
          192*Ec^5*(826 - 770*\[Rho] - 1545*\[Rho]^2 - 785*\[Rho]^3 - 
            3463*\[Rho]^4 - 2311*\[Rho]^5 + 561*\[Rho]^6 + 147*\[Rho]^7) - 
          160*Ec^3*(79 - 495*\[Rho] - 1542*\[Rho]^2 + 1422*\[Rho]^3 - 
            1769*\[Rho]^4 - 751*\[Rho]^5 + 789*\[Rho]^6 + 147*\[Rho]^7) + 
          60*Ec^2*(68 - 490*\[Rho] - 1423*\[Rho]^2 + 1681*\[Rho]^3 - 
            1394*\[Rho]^4 - 616*\[Rho]^5 + 795*\[Rho]^6 + 147*\[Rho]^7) - 
          12*Ec*(68 - 490*\[Rho] - 1327*\[Rho]^2 + 1825*\[Rho]^3 - 
            1070*\[Rho]^4 - 508*\[Rho]^5 + 795*\[Rho]^6 + 147*\[Rho]^7) + 
          80*Ec^4*(508 - 1596*\[Rho] - 5001*\[Rho]^2 + 2519*\[Rho]^3 - 
            6897*\[Rho]^4 - 3537*\[Rho]^5 + 2115*\[Rho]^6 + 441*\[Rho]^7) - 
          60*(1 - 2*Ec)^6*\[Rho]^2*(8 + 12*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
           Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
       64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])) + 40*(140 - 1960*Ec + 11760*Ec^2 - 44000*Ec^3 + 
      150400*Ec^4 - 552960*Ec^5 + 1635840*Ec^6 - 2903040*Ec^7 + 
      1612800*Ec^8 + 4659200*Ec^9 - 12144640*Ec^10 + 13148160*Ec^11 - 
      7208960*Ec^12 + 1638400*Ec^13 - 6998*\[Rho] + 102292*Ec*\[Rho] - 
      643992*Ec^2*\[Rho] + 2391248*Ec^3*\[Rho] - 6772800*Ec^4*\[Rho] + 
      19475984*Ec^5*\[Rho] - 55537120*Ec^6*\[Rho] + 121657408*Ec^7*\[Rho] - 
      171796352*Ec^8*\[Rho] + 126912000*Ec^9*\[Rho] + 1879040*Ec^10*\[Rho] - 
      90425344*Ec^11*\[Rho] + 75927552*Ec^12*\[Rho] - 28684288*Ec^13*\[Rho] + 
      9216000*Ec^14*\[Rho] - 5292032*Ec^15*\[Rho] + 1605632*Ec^16*\[Rho] + 
      67574*\[Rho]^2 - 976516*Ec*\[Rho]^2 + 6072456*Ec^2*\[Rho]^2 - 
      21350368*Ec^3*\[Rho]^2 + 48088832*Ec^4*\[Rho]^2 - 
      80519184*Ec^5*\[Rho]^2 + 126058464*Ec^6*\[Rho]^2 - 
      195382592*Ec^7*\[Rho]^2 + 231902080*Ec^8*\[Rho]^2 - 
      149963264*Ec^9*\[Rho]^2 + 2460672*Ec^10*\[Rho]^2 + 
      68765696*Ec^11*\[Rho]^2 - 51179520*Ec^12*\[Rho]^2 + 
      23621632*Ec^13*\[Rho]^2 - 10035200*Ec^14*\[Rho]^2 + 
      2539520*Ec^15*\[Rho]^2 - 163840*Ec^16*\[Rho]^2 - 123365*\[Rho]^3 + 
      1601038*Ec*\[Rho]^3 - 8683404*Ec^2*\[Rho]^3 + 25117216*Ec^3*\[Rho]^3 - 
      41352320*Ec^4*\[Rho]^3 + 43233456*Ec^5*\[Rho]^3 - 
      56321440*Ec^6*\[Rho]^3 + 120396160*Ec^7*\[Rho]^3 - 
      179462656*Ec^8*\[Rho]^3 + 139337216*Ec^9*\[Rho]^3 - 
      49216512*Ec^10*\[Rho]^3 + 15198208*Ec^11*\[Rho]^3 - 
      20434944*Ec^12*\[Rho]^3 + 13242368*Ec^13*\[Rho]^3 - 
      2547712*Ec^14*\[Rho]^3 + 30536*\[Rho]^4 - 170944*Ec*\[Rho]^4 - 
      683856*Ec^2*\[Rho]^4 + 8652008*Ec^3*\[Rho]^4 - 31007280*Ec^4*\[Rho]^4 + 
      51307312*Ec^5*\[Rho]^4 - 30323232*Ec^6*\[Rho]^4 - 
      17719936*Ec^7*\[Rho]^4 + 18057472*Ec^8*\[Rho]^4 + 
      20945920*Ec^9*\[Rho]^4 - 17666048*Ec^10*\[Rho]^4 - 
      10895360*Ec^11*\[Rho]^4 + 9281536*Ec^12*\[Rho]^4 + 
      1511424*Ec^13*\[Rho]^4 - 1433600*Ec^14*\[Rho]^4 + 106588*\[Rho]^5 - 
      1625312*Ec*\[Rho]^5 + 10669032*Ec^2*\[Rho]^5 - 38878920*Ec^3*\[Rho]^5 + 
      85875920*Ec^4*\[Rho]^5 - 119700496*Ec^5*\[Rho]^5 + 
      112831584*Ec^6*\[Rho]^5 - 92520384*Ec^7*\[Rho]^5 + 
      86805120*Ec^8*\[Rho]^5 - 70731520*Ec^9*\[Rho]^5 + 
      38484480*Ec^10*\[Rho]^5 - 17116160*Ec^11*\[Rho]^5 + 
      8366080*Ec^12*\[Rho]^5 - 2539520*Ec^13*\[Rho]^5 - 93692*\[Rho]^6 + 
      1263448*Ec*\[Rho]^6 - 7185408*Ec^2*\[Rho]^6 + 21860792*Ec^3*\[Rho]^6 - 
      36762960*Ec^4*\[Rho]^6 + 30973072*Ec^5*\[Rho]^6 - 
      10685024*Ec^6*\[Rho]^6 + 12907456*Ec^7*\[Rho]^6 - 
      35754624*Ec^8*\[Rho]^6 + 40953600*Ec^9*\[Rho]^6 - 
      21838336*Ec^10*\[Rho]^6 + 5958656*Ec^11*\[Rho]^6 - 
      1198080*Ec^12*\[Rho]^6 + 26*\[Rho]^7 + 83276*Ec*\[Rho]^7 - 
      1085136*Ec^2*\[Rho]^7 + 6097448*Ec^3*\[Rho]^7 - 
      20184912*Ec^4*\[Rho]^7 + 38188656*Ec^5*\[Rho]^7 - 
      37752352*Ec^6*\[Rho]^7 + 13747200*Ec^7*\[Rho]^7 + 
      7452416*Ec^8*\[Rho]^7 - 8072960*Ec^9*\[Rho]^7 + 
      1958400*Ec^10*\[Rho]^7 - 112640*Ec^11*\[Rho]^7 + 24940*\[Rho]^8 - 
      356888*Ec*\[Rho]^8 + 2195424*Ec^2*\[Rho]^8 - 7584456*Ec^3*\[Rho]^8 + 
      16088560*Ec^4*\[Rho]^8 - 21457136*Ec^5*\[Rho]^8 + 
      17512224*Ec^6*\[Rho]^8 - 7908992*Ec^7*\[Rho]^8 + 
      1448704*Ec^8*\[Rho]^8 + 127744*Ec^9*\[Rho]^8 - 43520*Ec^10*\[Rho]^8 - 
      6886*\[Rho]^9 + 97484*Ec*\[Rho]^9 - 592464*Ec^2*\[Rho]^9 + 
      2019512*Ec^3*\[Rho]^9 - 4253840*Ec^4*\[Rho]^9 + 5673536*Ec^5*\[Rho]^9 - 
      4669440*Ec^6*\[Rho]^9 + 2196608*Ec^7*\[Rho]^9 - 464128*Ec^8*\[Rho]^9 + 
      1222*\[Rho]^10 - 17108*Ec*\[Rho]^10 + 102648*Ec^2*\[Rho]^10 - 
      343320*Ec^3*\[Rho]^10 + 700560*Ec^4*\[Rho]^10 - 884160*Ec^5*\[Rho]^10 + 
      658560*Ec^6*\[Rho]^10 - 256640*Ec^7*\[Rho]^10 + 37120*Ec^8*\[Rho]^10 - 
      85*\[Rho]^11 + 1190*Ec*\[Rho]^11 - 7140*Ec^2*\[Rho]^11 + 
      23800*Ec^3*\[Rho]^11 - 47600*Ec^4*\[Rho]^11 + 57120*Ec^5*\[Rho]^11 - 
      38080*Ec^6*\[Rho]^11 + 10880*Ec^7*\[Rho]^11 - 
      720*(-1 + 2*Ec)^7*\[Rho]^3*(14 + 30*\[Rho] - 5*\[Rho]^2 + 20*\[Rho]^3)*
       Log[1 - 2*Ec]^2 + 12*(-1 + 2*Ec)*\[Rho]*(180 - 1270*\[Rho] - 
        5253*\[Rho]^2 + 10690*\[Rho]^3 - 5545*\[Rho]^4 - 2010*\[Rho]^5 + 
        3485*\[Rho]^6 - 322*\[Rho]^7 + 45*\[Rho]^8 + 
        204800*Ec^12*(-1 + \[Rho]^2) + 3072*Ec^11*(260 - 60*\[Rho] - 
          113*\[Rho]^2 + 45*\[Rho]^3) - 1024*Ec^10*(1070 - 790*\[Rho] + 
          178*\[Rho]^2 + 225*\[Rho]^3) - 1280*Ec^9*(-236 + 1164*\[Rho] - 
          769*\[Rho]^2 + 345*\[Rho]^3 + 11*\[Rho]^4 + 55*\[Rho]^5) + 
        1280*Ec^8*(678 + 1182*\[Rho] - 945*\[Rho]^2 + 1064*\[Rho]^3 - 
          63*\[Rho]^4 + 165*\[Rho]^5) + 320*Ec^7*(-3740 - 2900*\[Rho] + 
          3017*\[Rho]^2 - 3297*\[Rho]^3 + 1446*\[Rho]^4 + 24*\[Rho]^5 + 
          140*\[Rho]^6) + 64*Ec^6*(11690 + 4220*\[Rho] - 17621*\[Rho]^2 + 
          5415*\[Rho]^3 - 13095*\[Rho]^4 - 11855*\[Rho]^5 + 1505*\[Rho]^6 - 
          322*\[Rho]^7 + 45*\[Rho]^8) + 60*Ec^2*(180 - 1270*\[Rho] - 
          5869*\[Rho]^2 + 9370*\[Rho]^3 - 5325*\[Rho]^4 - 2890*\[Rho]^5 + 
          3485*\[Rho]^6 - 322*\[Rho]^7 + 45*\[Rho]^8) - 
        12*Ec*(180 - 1270*\[Rho] - 5533*\[Rho]^2 + 10090*\[Rho]^3 - 
          5445*\[Rho]^4 - 2410*\[Rho]^5 + 3485*\[Rho]^6 - 322*\[Rho]^7 + 
          45*\[Rho]^8) + 80*Ec^4*(1112 - 3688*\[Rho] - 21158*\[Rho]^2 + 
          20382*\[Rho]^3 - 15240*\[Rho]^4 - 14100*\[Rho]^5 + 9595*\[Rho]^6 - 
          966*\[Rho]^7 + 135*\[Rho]^8) - 40*Ec^3*(808 - 5068*\[Rho] - 
          25279*\[Rho]^2 + 33413*\[Rho]^3 - 20595*\[Rho]^4 - 13905*\[Rho]^5 + 
          13870*\[Rho]^6 - 1288*\[Rho]^7 + 180*\[Rho]^8) - 
        16*Ec^5*(17820 - 10260*\[Rho] - 105327*\[Rho]^2 + 54035*\[Rho]^3 - 
          71595*\[Rho]^4 - 84165*\[Rho]^5 + 33060*\[Rho]^6 - 3864*\[Rho]^7 + 
          540*\[Rho]^8))*Log[\[Rho]] - 720*(-1 + 2*Ec)^7*\[Rho]^3*
       (14 + 30*\[Rho] - 5*\[Rho]^2 + 20*\[Rho]^3)*Log[\[Rho]]^2 - 
      12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(180 - 1270*\[Rho] - 
        5253*\[Rho]^2 + 10690*\[Rho]^3 - 5545*\[Rho]^4 - 2010*\[Rho]^5 + 
        3485*\[Rho]^6 - 322*\[Rho]^7 + 45*\[Rho]^8 + 
        204800*Ec^12*(-1 + \[Rho]^2) + 3072*Ec^11*(260 - 60*\[Rho] - 
          113*\[Rho]^2 + 45*\[Rho]^3) - 1024*Ec^10*(1070 - 790*\[Rho] + 
          178*\[Rho]^2 + 225*\[Rho]^3) - 1280*Ec^9*(-236 + 1164*\[Rho] - 
          769*\[Rho]^2 + 345*\[Rho]^3 + 11*\[Rho]^4 + 55*\[Rho]^5) + 
        1280*Ec^8*(678 + 1182*\[Rho] - 945*\[Rho]^2 + 1064*\[Rho]^3 - 
          63*\[Rho]^4 + 165*\[Rho]^5) + 320*Ec^7*(-3740 - 2900*\[Rho] + 
          3017*\[Rho]^2 - 3297*\[Rho]^3 + 1446*\[Rho]^4 + 24*\[Rho]^5 + 
          140*\[Rho]^6) + 64*Ec^6*(11690 + 4220*\[Rho] - 17621*\[Rho]^2 + 
          5415*\[Rho]^3 - 13095*\[Rho]^4 - 11855*\[Rho]^5 + 1505*\[Rho]^6 - 
          322*\[Rho]^7 + 45*\[Rho]^8) + 60*Ec^2*(180 - 1270*\[Rho] - 
          5869*\[Rho]^2 + 9370*\[Rho]^3 - 5325*\[Rho]^4 - 2890*\[Rho]^5 + 
          3485*\[Rho]^6 - 322*\[Rho]^7 + 45*\[Rho]^8) - 
        12*Ec*(180 - 1270*\[Rho] - 5533*\[Rho]^2 + 10090*\[Rho]^3 - 
          5445*\[Rho]^4 - 2410*\[Rho]^5 + 3485*\[Rho]^6 - 322*\[Rho]^7 + 
          45*\[Rho]^8) + 80*Ec^4*(1112 - 3688*\[Rho] - 21158*\[Rho]^2 + 
          20382*\[Rho]^3 - 15240*\[Rho]^4 - 14100*\[Rho]^5 + 9595*\[Rho]^6 - 
          966*\[Rho]^7 + 135*\[Rho]^8) - 40*Ec^3*(808 - 5068*\[Rho] - 
          25279*\[Rho]^2 + 33413*\[Rho]^3 - 20595*\[Rho]^4 - 13905*\[Rho]^5 + 
          13870*\[Rho]^6 - 1288*\[Rho]^7 + 180*\[Rho]^8) - 
        16*Ec^5*(17820 - 10260*\[Rho] - 105327*\[Rho]^2 + 54035*\[Rho]^3 - 
          71595*\[Rho]^4 - 84165*\[Rho]^5 + 33060*\[Rho]^6 - 3864*\[Rho]^7 + 
          540*\[Rho]^8) - 120*(1 - 2*Ec)^6*\[Rho]^2*(14 + 30*\[Rho] - 
          5*\[Rho]^2 + 20*\[Rho]^3)*Log[\[Rho]]))))/
  (36000*(-1 + 2*Ec)^3*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r17*(-(((7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
        1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
        240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
        840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
        480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
        440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
        15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
        12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
         (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
         Log[\[Rho]])*(7115 - 108730*Ec + 716220*Ec^2 - 2899400*Ec^3 + 
        10432080*Ec^4 - 43125856*Ec^5 + 164051520*Ec^6 - 456562560*Ec^7 + 
        869694720*Ec^8 - 1110177280*Ec^9 + 917955584*Ec^10 - 
        449771520*Ec^11 + 88944640*Ec^12 + 34037760*Ec^13 - 33832960*Ec^14 + 
        10715136*Ec^15 - 32655*\[Rho] + 478770*Ec*\[Rho] - 
        3023820*Ec^2*\[Rho] + 11195560*Ec^3*\[Rho] - 32497360*Ec^4*\[Rho] + 
        106337632*Ec^5*\[Rho] - 362568768*Ec^6*\[Rho] + 
        945578880*Ec^7*\[Rho] - 1665861888*Ec^8*\[Rho] + 
        1916640768*Ec^9*\[Rho] - 1406505984*Ec^10*\[Rho] + 
        643209216*Ec^11*\[Rho] - 181514240*Ec^12*\[Rho] + 
        23699456*Ec^13*\[Rho] + 5914624*Ec^14*\[Rho] - 491520*Ec^15*\[Rho] + 
        69400*\[Rho]^2 - 995840*Ec*\[Rho]^2 + 6202320*Ec^2*\[Rho]^2 - 
        20176160*Ec^3*\[Rho]^2 + 29736160*Ec^4*\[Rho]^2 + 
        13781184*Ec^5*\[Rho]^2 - 135445248*Ec^6*\[Rho]^2 + 
        242425344*Ec^7*\[Rho]^2 - 194500608*Ec^8*\[Rho]^2 - 
        29265920*Ec^9*\[Rho]^2 + 284434432*Ec^10*\[Rho]^2 - 
        338509824*Ec^11*\[Rho]^2 + 164503552*Ec^12*\[Rho]^2 - 
        20824064*Ec^13*\[Rho]^2 - 438040*\[Rho]^3 + 6632960*Ec*\[Rho]^3 - 
        43703760*Ec^2*\[Rho]^3 + 164218400*Ec^3*\[Rho]^3 - 
        388905440*Ec^4*\[Rho]^3 + 600513344*Ec^5*\[Rho]^3 - 
        576114176*Ec^6*\[Rho]^3 + 227864576*Ec^7*\[Rho]^3 + 
        213498880*Ec^8*\[Rho]^3 - 420792320*Ec^9*\[Rho]^3 + 
        385462272*Ec^10*\[Rho]^3 - 281878528*Ec^11*\[Rho]^3 + 
        143106048*Ec^12*\[Rho]^3 - 28753920*Ec^13*\[Rho]^3 + 
        794130*\[Rho]^4 - 11413020*Ec*\[Rho]^4 + 70933320*Ec^2*\[Rho]^4 - 
        257356400*Ec^3*\[Rho]^4 + 611856800*Ec^4*\[Rho]^4 - 
        978246080*Ec^5*\[Rho]^4 + 972295040*Ec^6*\[Rho]^4 - 
        364325120*Ec^7*\[Rho]^4 - 484295680*Ec^8*\[Rho]^4 + 
        941516800*Ec^9*\[Rho]^4 - 794583040*Ec^10*\[Rho]^4 + 
        366100480*Ec^11*\[Rho]^4 - 73728000*Ec^12*\[Rho]^4 - 
        110090*\[Rho]^5 + 902380*Ec*\[Rho]^5 - 812520*Ec^2*\[Rho]^5 - 
        19016400*Ec^3*\[Rho]^5 + 121290720*Ec^4*\[Rho]^5 - 
        383625024*Ec^5*\[Rho]^5 + 742623360*Ec^6*\[Rho]^5 - 
        954781440*Ec^7*\[Rho]^5 + 877163520*Ec^8*\[Rho]^5 - 
        595159040*Ec^9*\[Rho]^5 + 276594688*Ec^10*\[Rho]^5 - 
        64880640*Ec^11*\[Rho]^5 - 560920*\[Rho]^6 + 7897280*Ec*\[Rho]^6 - 
        47694480*Ec^2*\[Rho]^6 + 169556640*Ec^3*\[Rho]^6 - 
        389599840*Ec^4*\[Rho]^6 + 578596928*Ec^5*\[Rho]^6 - 
        535630592*Ec^6*\[Rho]^6 + 298053120*Ec^7*\[Rho]^6 - 
        109629952*Ec^8*\[Rho]^6 + 47741952*Ec^9*\[Rho]^6 - 
        18432000*Ec^10*\[Rho]^6 + 216600*\[Rho]^7 - 2631360*Ec*\[Rho]^7 + 
        12980880*Ec^2*\[Rho]^7 - 32347040*Ec^3*\[Rho]^7 + 
        37363040*Ec^4*\[Rho]^7 + 2969536*Ec^5*\[Rho]^7 - 
        62477312*Ec^6*\[Rho]^7 + 72467456*Ec^7*\[Rho]^7 - 
        33239552*Ec^8*\[Rho]^7 + 4684800*Ec^9*\[Rho]^7 + 58915*\[Rho]^8 - 
        824810*Ec*\[Rho]^8 + 4948860*Ec^2*\[Rho]^8 - 16496200*Ec^3*\[Rho]^8 + 
        33404240*Ec^4*\[Rho]^8 - 42467424*Ec^5*\[Rho]^8 + 
        33833536*Ec^6*\[Rho]^8 - 16052096*Ec^7*\[Rho]^8 + 
        3686400*Ec^8*\[Rho]^8 - 4455*\[Rho]^9 + 62370*Ec*\[Rho]^9 - 
        374220*Ec^2*\[Rho]^9 + 1247400*Ec^3*\[Rho]^9 - 
        2494800*Ec^4*\[Rho]^9 + 2993760*Ec^5*\[Rho]^9 - 
        1995840*Ec^6*\[Rho]^9 + 570240*Ec^7*\[Rho]^9 - 
        3600*(-1 + 2*Ec)^7*\[Rho]^2*(4 - 28*\[Rho] + 27*\[Rho]^2 + 
          9*\[Rho]^3)*Log[1 - 2*Ec]^2 + 120*(-1 + 2*Ec)*(-38 + 90*\[Rho] - 
          101*\[Rho]^2 + 2085*\[Rho]^3 - 1230*\[Rho]^4 - 2662*\[Rho]^5 + 
          185*\[Rho]^6 + 1671*\[Rho]^7 + 98304*Ec^11*(1 + \[Rho]^2) + 
          2048*Ec^10*(-229 - 5*\[Rho] + 45*\[Rho]^2 + 30*\[Rho]^3) - 
          2048*Ec^9*(-475 - 25*\[Rho] + 643*\[Rho]^2 + 136*\[Rho]^3) - 
          768*Ec^8*(1490 + 130*\[Rho] - 3546*\[Rho]^2 - 804*\[Rho]^3 + 
            131*\[Rho]^4 + 215*\[Rho]^5) + 256*Ec^7*(3260 + 400*\[Rho] - 
            10476*\[Rho]^2 - 4612*\[Rho]^3 + 1507*\[Rho]^4 + 3051*\[Rho]^5 + 
            300*\[Rho]^6) + 64*Ec^6*(-6076 - 860*\[Rho] + 22569*\[Rho]^2 + 
            26953*\[Rho]^3 - 12050*\[Rho]^4 - 24832*\[Rho]^5 - 
            3133*\[Rho]^6 + 1671*\[Rho]^7) - 192*Ec^5*(-616 - 20*\[Rho] + 
            2021*\[Rho]^2 + 8877*\[Rho]^3 - 5079*\[Rho]^4 - 9425*\[Rho]^5 - 
            1033*\[Rho]^6 + 1671*\[Rho]^7) - 160*Ec^3*(-46 + 88*\[Rho] - 
            213*\[Rho]^2 + 3327*\[Rho]^3 - 2335*\[Rho]^4 - 3499*\[Rho]^5 + 
            35*\[Rho]^6 + 1671*\[Rho]^7) + 60*Ec^2*(-38 + 90*\[Rho] - 
            189*\[Rho]^2 + 2701*\[Rho]^3 - 1824*\[Rho]^4 - 2860*\[Rho]^5 + 
            185*\[Rho]^6 + 1671*\[Rho]^7) - 12*Ec*(-38 + 90*\[Rho] - 
            141*\[Rho]^2 + 2365*\[Rho]^3 - 1500*\[Rho]^4 - 2752*\[Rho]^5 + 
            185*\[Rho]^6 + 1671*\[Rho]^7) + 80*Ec^4*(-340 + 220*\[Rho] + 
            27*\[Rho]^2 + 14347*\[Rho]^3 - 9631*\[Rho]^4 - 15645*\[Rho]^5 - 
            987*\[Rho]^6 + 5013*\[Rho]^7))*Log[\[Rho]] - 
        3600*(-1 + 2*Ec)^7*\[Rho]^2*(4 - 28*\[Rho] + 27*\[Rho]^2 + 
          9*\[Rho]^3)*Log[\[Rho]]^2 - 120*(-1 + 2*Ec)*Log[1 - 2*Ec]*
         (-38 + 90*\[Rho] - 101*\[Rho]^2 + 2085*\[Rho]^3 - 1230*\[Rho]^4 - 
          2662*\[Rho]^5 + 185*\[Rho]^6 + 1671*\[Rho]^7 + 
          98304*Ec^11*(1 + \[Rho]^2) + 2048*Ec^10*(-229 - 5*\[Rho] + 
            45*\[Rho]^2 + 30*\[Rho]^3) - 2048*Ec^9*(-475 - 25*\[Rho] + 
            643*\[Rho]^2 + 136*\[Rho]^3) - 768*Ec^8*(1490 + 130*\[Rho] - 
            3546*\[Rho]^2 - 804*\[Rho]^3 + 131*\[Rho]^4 + 215*\[Rho]^5) + 
          256*Ec^7*(3260 + 400*\[Rho] - 10476*\[Rho]^2 - 4612*\[Rho]^3 + 
            1507*\[Rho]^4 + 3051*\[Rho]^5 + 300*\[Rho]^6) + 
          64*Ec^6*(-6076 - 860*\[Rho] + 22569*\[Rho]^2 + 26953*\[Rho]^3 - 
            12050*\[Rho]^4 - 24832*\[Rho]^5 - 3133*\[Rho]^6 + 
            1671*\[Rho]^7) - 192*Ec^5*(-616 - 20*\[Rho] + 2021*\[Rho]^2 + 
            8877*\[Rho]^3 - 5079*\[Rho]^4 - 9425*\[Rho]^5 - 1033*\[Rho]^6 + 
            1671*\[Rho]^7) - 160*Ec^3*(-46 + 88*\[Rho] - 213*\[Rho]^2 + 
            3327*\[Rho]^3 - 2335*\[Rho]^4 - 3499*\[Rho]^5 + 35*\[Rho]^6 + 
            1671*\[Rho]^7) + 60*Ec^2*(-38 + 90*\[Rho] - 189*\[Rho]^2 + 
            2701*\[Rho]^3 - 1824*\[Rho]^4 - 2860*\[Rho]^5 + 185*\[Rho]^6 + 
            1671*\[Rho]^7) - 12*Ec*(-38 + 90*\[Rho] - 141*\[Rho]^2 + 
            2365*\[Rho]^3 - 1500*\[Rho]^4 - 2752*\[Rho]^5 + 185*\[Rho]^6 + 
            1671*\[Rho]^7) + 80*Ec^4*(-340 + 220*\[Rho] + 27*\[Rho]^2 + 
            14347*\[Rho]^3 - 9631*\[Rho]^4 - 15645*\[Rho]^5 - 987*\[Rho]^6 + 
            5013*\[Rho]^7) - 60*(1 - 2*Ec)^6*\[Rho]^2*(4 - 28*\[Rho] + 
            27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])) + 40*(227 - 4738*Ec + 39348*Ec^2 - 192072*Ec^3 + 
      762000*Ec^4 - 2963536*Ec^5 + 9511520*Ec^6 - 19321152*Ec^7 + 
      15264128*Ec^8 + 26956800*Ec^9 - 91873280*Ec^10 + 116371456*Ec^11 - 
      73842688*Ec^12 + 15020032*Ec^13 + 12083200*Ec^14 - 11354112*Ec^15 + 
      3571712*Ec^16 + 1804*\[Rho] - 15656*Ec*\[Rho] + 26736*Ec^2*\[Rho] + 
      238112*Ec^3*\[Rho] - 2117248*Ec^4*\[Rho] + 10290928*Ec^5*\[Rho] - 
      32549152*Ec^6*\[Rho] + 58675136*Ec^7*\[Rho] - 29812864*Ec^8*\[Rho] - 
      104059392*Ec^9*\[Rho] + 254491648*Ec^10*\[Rho] - 
      265644032*Ec^11*\[Rho] + 150564864*Ec^12*\[Rho] - 
      47534080*Ec^13*\[Rho] + 5922816*Ec^14*\[Rho] + 1884160*Ec^15*\[Rho] - 
      163840*Ec^16*\[Rho] + 32225*\[Rho]^2 - 559102*Ec*\[Rho]^2 + 
      4136196*Ec^2*\[Rho]^2 - 16811344*Ec^3*\[Rho]^2 + 
      40135040*Ec^4*\[Rho]^2 - 53183376*Ec^5*\[Rho]^2 + 
      18556128*Ec^6*\[Rho]^2 + 73083264*Ec^7*\[Rho]^2 - 
      177890304*Ec^8*\[Rho]^2 + 225595904*Ec^9*\[Rho]^2 - 
      186600448*Ec^10*\[Rho]^2 + 119887872*Ec^11*\[Rho]^2 - 
      77565952*Ec^12*\[Rho]^2 + 37474304*Ec^13*\[Rho]^2 - 
      5726208*Ec^14*\[Rho]^2 - 121304*\[Rho]^3 + 1765456*Ec*\[Rho]^3 - 
      10947936*Ec^2*\[Rho]^3 + 37824568*Ec^3*\[Rho]^3 - 
      79892240*Ec^4*\[Rho]^3 + 104740656*Ec^5*\[Rho]^3 - 
      75317280*Ec^6*\[Rho]^3 + 5236608*Ec^7*\[Rho]^3 + 
      28781824*Ec^8*\[Rho]^3 + 25287680*Ec^9*\[Rho]^3 - 
      99762176*Ec^10*\[Rho]^3 + 110596096*Ec^11*\[Rho]^3 - 
      77873152*Ec^12*\[Rho]^3 + 37949440*Ec^13*\[Rho]^3 - 
      7987200*Ec^14*\[Rho]^3 + 160278*\[Rho]^4 - 2233572*Ec*\[Rho]^4 + 
      13458792*Ec^2*\[Rho]^4 - 47464600*Ec^3*\[Rho]^4 + 
      109305040*Ec^4*\[Rho]^4 - 165803920*Ec^5*\[Rho]^4 + 
      151726560*Ec^6*\[Rho]^4 - 66041280*Ec^7*\[Rho]^4 + 
      19164800*Ec^8*\[Rho]^4 - 74167040*Ec^9*\[Rho]^4 + 
      147337728*Ec^10*\[Rho]^4 - 143834112*Ec^11*\[Rho]^4 + 
      74975232*Ec^12*\[Rho]^4 - 16793600*Ec^13*\[Rho]^4 - 23632*\[Rho]^5 + 
      243488*Ec*\[Rho]^5 - 791808*Ec^2*\[Rho]^5 - 1241688*Ec^3*\[Rho]^5 + 
      19269840*Ec^4*\[Rho]^5 - 68547888*Ec^5*\[Rho]^5 + 
      121314336*Ec^6*\[Rho]^5 - 114471744*Ec^7*\[Rho]^5 + 
      47957376*Ec^8*\[Rho]^5 + 15230720*Ec^9*\[Rho]^5 - 
      38058496*Ec^10*\[Rho]^5 + 28548096*Ec^11*\[Rho]^5 - 
      9308160*Ec^12*\[Rho]^5 - 117854*\[Rho]^6 + 1668916*Ec*\[Rho]^6 - 
      10146216*Ec^2*\[Rho]^6 + 36284168*Ec^3*\[Rho]^6 - 
      82173232*Ec^4*\[Rho]^6 + 114836464*Ec^5*\[Rho]^6 - 
      93329056*Ec^6*\[Rho]^6 + 45306112*Ec^7*\[Rho]^6 - 
      27426560*Ec^8*\[Rho]^6 + 28690688*Ec^9*\[Rho]^6 - 
      15142400*Ec^10*\[Rho]^6 + 1751040*Ec^11*\[Rho]^6 + 58200*\[Rho]^7 - 
      703248*Ec*\[Rho]^7 + 3438624*Ec^2*\[Rho]^7 - 8283896*Ec^3*\[Rho]^7 + 
      8392400*Ec^4*\[Rho]^7 + 3478416*Ec^5*\[Rho]^7 - 
      15821024*Ec^6*\[Rho]^7 + 9312384*Ec^7*\[Rho]^7 + 
      6496512*Ec^8*\[Rho]^7 - 8895744*Ec^9*\[Rho]^7 + 
      2536960*Ec^10*\[Rho]^7 + 16679*\[Rho]^8 - 254266*Ec*\[Rho]^8 + 
      1670916*Ec^2*\[Rho]^8 - 6153248*Ec^3*\[Rho]^8 + 
      13921120*Ec^4*\[Rho]^8 - 19955808*Ec^5*\[Rho]^8 + 
      17862848*Ec^6*\[Rho]^8 - 9212416*Ec^7*\[Rho]^8 + 
      2123520*Ec^8*\[Rho]^8 - 7228*\[Rho]^9 + 101192*Ec*\[Rho]^9 - 
      607152*Ec^2*\[Rho]^9 + 2029560*Ec^3*\[Rho]^9 - 4127760*Ec^4*\[Rho]^9 + 
      5245824*Ec^5*\[Rho]^9 - 4109056*Ec^6*\[Rho]^9 + 1855616*Ec^7*\[Rho]^9 - 
      387840*Ec^8*\[Rho]^9 + 605*\[Rho]^10 - 8470*Ec*\[Rho]^10 + 
      50820*Ec^2*\[Rho]^10 - 169400*Ec^3*\[Rho]^10 + 338800*Ec^4*\[Rho]^10 - 
      406560*Ec^5*\[Rho]^10 + 271040*Ec^6*\[Rho]^10 - 77440*Ec^7*\[Rho]^10 - 
      720*(-1 + 2*Ec)^7*\[Rho]^2*(9 + 40*\[Rho] + 45*\[Rho]^2 + 20*\[Rho]^3)*
       Log[1 - 2*Ec]^2 + 12*(-1 + 2*Ec)*(-65 + 400*\[Rho] - 4498*\[Rho]^2 + 
        2800*\[Rho]^3 + 430*\[Rho]^4 - 3640*\[Rho]^5 + 790*\[Rho]^6 + 
        4648*\[Rho]^7 - 865*\[Rho]^8 + 204800*Ec^12*(1 + \[Rho]^2) + 
        3072*Ec^11*(-260 + 60*\[Rho] + 67*\[Rho]^2 + 45*\[Rho]^3) - 
        1024*Ec^10*(-1185 + 440*\[Rho] + 1473*\[Rho]^2 + 285*\[Rho]^3) - 
        1280*Ec^9*(604 - 136*\[Rho] - 949*\[Rho]^2 - 31*\[Rho]^3 + 
          79*\[Rho]^4 + 215*\[Rho]^5) + 1280*Ec^8*(-57 + 432*\[Rho] + 
          870*\[Rho]^2 + 196*\[Rho]^3 + 173*\[Rho]^4 + 645*\[Rho]^5) + 
        320*Ec^7*(1440 - 2720*\[Rho] - 7383*\[Rho]^2 - 1605*\[Rho]^3 - 
          78*\[Rho]^4 - 1344*\[Rho]^5 + 780*\[Rho]^6) + 
        12*Ec*(65 - 400*\[Rho] + 4678*\[Rho]^2 - 2000*\[Rho]^3 + 
          470*\[Rho]^4 + 4040*\[Rho]^5 - 790*\[Rho]^6 - 4648*\[Rho]^7 + 
          865*\[Rho]^8) - 60*Ec^2*(65 - 400*\[Rho] + 4894*\[Rho]^2 - 
          1040*\[Rho]^3 + 1550*\[Rho]^4 + 4520*\[Rho]^5 - 790*\[Rho]^6 - 
          4648*\[Rho]^7 + 865*\[Rho]^8) - 64*Ec^6*(5250 - 9560*\[Rho] - 
          18489*\[Rho]^2 - 8475*\[Rho]^3 + 10850*\[Rho]^4 + 21165*\[Rho]^5 + 
          10070*\[Rho]^6 - 4648*\[Rho]^7 + 865*\[Rho]^8) - 
        80*Ec^4*(468 - 1712*\[Rho] + 15348*\[Rho]^2 + 738*\[Rho]^3 + 
          14145*\[Rho]^4 + 27270*\[Rho]^5 + 2730*\[Rho]^6 - 13944*\[Rho]^7 + 
          2595*\[Rho]^8) + 40*Ec^3*(302 - 1682*\[Rho] + 20489*\[Rho]^2 - 
          643*\[Rho]^3 + 11815*\[Rho]^4 + 24165*\[Rho]^5 - 1170*\[Rho]^6 - 
          18592*\[Rho]^7 + 3460*\[Rho]^8) + 16*Ec^5*(8160 - 18120*\[Rho] + 
          37407*\[Rho]^2 - 9595*\[Rho]^3 + 84055*\[Rho]^4 + 168525*\[Rho]^5 + 
          38640*\[Rho]^6 - 55776*\[Rho]^7 + 10380*\[Rho]^8))*Log[\[Rho]] - 
      720*(-1 + 2*Ec)^7*\[Rho]^2*(9 + 40*\[Rho] + 45*\[Rho]^2 + 20*\[Rho]^3)*
       Log[\[Rho]]^2 - 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-65 + 400*\[Rho] - 
        4498*\[Rho]^2 + 2800*\[Rho]^3 + 430*\[Rho]^4 - 3640*\[Rho]^5 + 
        790*\[Rho]^6 + 4648*\[Rho]^7 - 865*\[Rho]^8 + 
        204800*Ec^12*(1 + \[Rho]^2) + 3072*Ec^11*(-260 + 60*\[Rho] + 
          67*\[Rho]^2 + 45*\[Rho]^3) - 1024*Ec^10*(-1185 + 440*\[Rho] + 
          1473*\[Rho]^2 + 285*\[Rho]^3) - 1280*Ec^9*(604 - 136*\[Rho] - 
          949*\[Rho]^2 - 31*\[Rho]^3 + 79*\[Rho]^4 + 215*\[Rho]^5) + 
        1280*Ec^8*(-57 + 432*\[Rho] + 870*\[Rho]^2 + 196*\[Rho]^3 + 
          173*\[Rho]^4 + 645*\[Rho]^5) + 320*Ec^7*(1440 - 2720*\[Rho] - 
          7383*\[Rho]^2 - 1605*\[Rho]^3 - 78*\[Rho]^4 - 1344*\[Rho]^5 + 
          780*\[Rho]^6) + 12*Ec*(65 - 400*\[Rho] + 4678*\[Rho]^2 - 
          2000*\[Rho]^3 + 470*\[Rho]^4 + 4040*\[Rho]^5 - 790*\[Rho]^6 - 
          4648*\[Rho]^7 + 865*\[Rho]^8) - 60*Ec^2*(65 - 400*\[Rho] + 
          4894*\[Rho]^2 - 1040*\[Rho]^3 + 1550*\[Rho]^4 + 4520*\[Rho]^5 - 
          790*\[Rho]^6 - 4648*\[Rho]^7 + 865*\[Rho]^8) - 
        64*Ec^6*(5250 - 9560*\[Rho] - 18489*\[Rho]^2 - 8475*\[Rho]^3 + 
          10850*\[Rho]^4 + 21165*\[Rho]^5 + 10070*\[Rho]^6 - 4648*\[Rho]^7 + 
          865*\[Rho]^8) - 80*Ec^4*(468 - 1712*\[Rho] + 15348*\[Rho]^2 + 
          738*\[Rho]^3 + 14145*\[Rho]^4 + 27270*\[Rho]^5 + 2730*\[Rho]^6 - 
          13944*\[Rho]^7 + 2595*\[Rho]^8) + 40*Ec^3*(302 - 1682*\[Rho] + 
          20489*\[Rho]^2 - 643*\[Rho]^3 + 11815*\[Rho]^4 + 24165*\[Rho]^5 - 
          1170*\[Rho]^6 - 18592*\[Rho]^7 + 3460*\[Rho]^8) + 
        16*Ec^5*(8160 - 18120*\[Rho] + 37407*\[Rho]^2 - 9595*\[Rho]^3 + 
          84055*\[Rho]^4 + 168525*\[Rho]^5 + 38640*\[Rho]^6 - 
          55776*\[Rho]^7 + 10380*\[Rho]^8) - 120*(1 - 2*Ec)^6*\[Rho]^2*
         (9 + 40*\[Rho] + 45*\[Rho]^2 + 20*\[Rho]^3)*Log[\[Rho]]))))/
  (72000*(-1 + 2*Ec)^3*mb^5*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r18*((-3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
       1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
       240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
       840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
       440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
       15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
       12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
        Log[\[Rho]])*(-360 + 5040*Ec - 30240*Ec^2 + 120000*Ec^3 - 
       518400*Ec^4 + 2557440*Ec^5 - 9999360*Ec^6 + 26818560*Ec^7 - 
       48384000*Ec^8 + 58060800*Ec^9 - 44605440*Ec^10 + 19906560*Ec^11 - 
       3932160*Ec^12 + 19505*\[Rho] - 280750*Ec*\[Rho] + 
       1738260*Ec^2*\[Rho] - 6461400*Ec^3*\[Rho] + 19846320*Ec^4*\[Rho] - 
       67899040*Ec^5*\[Rho] + 226516160*Ec^6*\[Rho] - 573164160*Ec^7*\[Rho] + 
       1001998080*Ec^8*\[Rho] - 1174766080*Ec^9*\[Rho] + 
       891284480*Ec^10*\[Rho] - 405841920*Ec^11*\[Rho] + 
       97505280*Ec^12*\[Rho] - 19292160*Ec^13*\[Rho] + 
       13844480*Ec^14*\[Rho] - 5079040*Ec^15*\[Rho] - 183065*\[Rho]^2 + 
       2618110*Ec*\[Rho]^2 - 16095060*Ec^2*\[Rho]^2 + 
       56350040*Ec^3*\[Rho]^2 - 131242800*Ec^4*\[Rho]^2 + 
       252666016*Ec^5*\[Rho]^2 - 504796608*Ec^6*\[Rho]^2 + 
       965073024*Ec^7*\[Rho]^2 - 1393542912*Ec^8*\[Rho]^2 + 
       1319420416*Ec^9*\[Rho]^2 - 727411712*Ec^10*\[Rho]^2 + 
       162441216*Ec^11*\[Rho]^2 + 37302272*Ec^12*\[Rho]^2 - 
       23371776*Ec^13*\[Rho]^2 + 114688*Ec^14*\[Rho]^2 + 
       491520*Ec^15*\[Rho]^2 + 499000*\[Rho]^3 - 6856640*Ec*\[Rho]^3 + 
       40234320*Ec^2*\[Rho]^3 - 132170720*Ec^3*\[Rho]^3 + 
       274061920*Ec^4*\[Rho]^3 - 416304960*Ec^5*\[Rho]^3 + 
       606948096*Ec^6*\[Rho]^3 - 944239104*Ec^7*\[Rho]^3 + 
       1195198464*Ec^8*\[Rho]^3 - 922357760*Ec^9*\[Rho]^3 + 
       257228800*Ec^10*\[Rho]^3 + 161906688*Ec^11*\[Rho]^3 - 
       143286272*Ec^12*\[Rho]^3 + 28721152*Ec^13*\[Rho]^3 - 295240*\[Rho]^4 + 
       3282560*Ec*\[Rho]^4 - 13682160*Ec^2*\[Rho]^4 + 
       19568800*Ec^3*\[Rho]^4 + 35851360*Ec^4*\[Rho]^4 - 
       184015168*Ec^5*\[Rho]^4 + 262884352*Ec^6*\[Rho]^4 - 
       24896512*Ec^7*\[Rho]^4 - 418073600*Ec^8*\[Rho]^4 + 
       636405760*Ec^9*\[Rho]^4 - 513798144*Ec^10*\[Rho]^4 + 
       295264256*Ec^11*\[Rho]^4 - 124297216*Ec^12*\[Rho]^4 + 
       25804800*Ec^13*\[Rho]^4 - 347930*\[Rho]^5 + 5730220*Ec*\[Rho]^5 - 
       40784520*Ec^2*\[Rho]^5 + 171185200*Ec^3*\[Rho]^5 - 
       471493600*Ec^4*\[Rho]^5 + 865149760*Ec^5*\[Rho]^5 - 
       982491520*Ec^6*\[Rho]^5 + 462327040*Ec^7*\[Rho]^5 + 
       439162880*Ec^8*\[Rho]^5 - 969564160*Ec^9*\[Rho]^5 + 
       805109760*Ec^10*\[Rho]^5 - 352747520*Ec^11*\[Rho]^5 + 
       69304320*Ec^12*\[Rho]^5 + 106570*\[Rho]^6 - 1342700*Ec*\[Rho]^6 + 
       6881640*Ec^2*\[Rho]^6 - 13695600*Ec^3*\[Rho]^6 - 
       19098720*Ec^4*\[Rho]^6 + 172330560*Ec^5*\[Rho]^6 - 
       456297600*Ec^6*\[Rho]^6 + 723106560*Ec^7*\[Rho]^6 - 
       781685760*Ec^8*\[Rho]^6 + 582092800*Ec^9*\[Rho]^6 - 
       275824640*Ec^10*\[Rho]^6 + 63406080*Ec^11*\[Rho]^6 + 426440*\[Rho]^7 - 
       5906560*Ec*\[Rho]^7 + 34994160*Ec^2*\[Rho]^7 - 
       124231840*Ec^3*\[Rho]^7 + 286388000*Ec^4*\[Rho]^7 - 
       423357376*Ec^5*\[Rho]^7 + 385680128*Ec^6*\[Rho]^7 - 
       211244544*Ec^7*\[Rho]^7 + 85478912*Ec^8*\[Rho]^7 - 
       47174656*Ec^9*\[Rho]^7 + 18800640*Ec^10*\[Rho]^7 - 165200*\[Rho]^8 + 
       1914640*Ec*\[Rho]^8 - 8700720*Ec^2*\[Rho]^8 + 18143520*Ec^3*\[Rho]^8 - 
       8561120*Ec^4*\[Rho]^8 - 39788480*Ec^5*\[Rho]^8 + 
       91579904*Ec^6*\[Rho]^8 - 85533696*Ec^7*\[Rho]^8 + 
       35846656*Ec^8*\[Rho]^8 - 4684800*Ec^9*\[Rho]^8 - 64535*\[Rho]^9 + 
       903490*Ec*\[Rho]^9 - 5420940*Ec^2*\[Rho]^9 + 18069800*Ec^3*\[Rho]^9 - 
       36620560*Ec^4*\[Rho]^9 + 46568928*Ec^5*\[Rho]^9 - 
       36936512*Ec^6*\[Rho]^9 + 17287552*Ec^7*\[Rho]^9 - 
       3870720*Ec^8*\[Rho]^9 + 4815*\[Rho]^10 - 67410*Ec*\[Rho]^10 + 
       404460*Ec^2*\[Rho]^10 - 1348200*Ec^3*\[Rho]^10 + 
       2696400*Ec^4*\[Rho]^10 - 3235680*Ec^5*\[Rho]^10 + 
       2157120*Ec^6*\[Rho]^10 - 616320*Ec^7*\[Rho]^10 + 
       3600*(-1 + 2*Ec)^7*\[Rho]^4*(-4 + 27*\[Rho] + 9*\[Rho]^2)*
        Log[1 - 2*Ec]^2 - 120*(-1 + 2*Ec)*\[Rho]*(32 - 230*\[Rho] - 
         539*\[Rho]^2 + 3545*\[Rho]^3 - 3580*\[Rho]^4 - 622*\[Rho]^5 - 
         265*\[Rho]^6 + 1659*\[Rho]^7 + 32768*Ec^11*(-2 + 3*\[Rho]^2) + 
         2048*Ec^10*(156 - 25*\[Rho] - 84*\[Rho]^2 + 30*\[Rho]^3) - 
         2048*Ec^9*(330 - 100*\[Rho] + 70*\[Rho]^2 + 139*\[Rho]^3) - 
         256*Ec^8*(-3160 + 1350*\[Rho] - 2310*\[Rho]^2 - 2476*\[Rho]^3 + 
           339*\[Rho]^4 + 585*\[Rho]^5) + 256*Ec^7*(-2340 + 1250*\[Rho] - 
           2400*\[Rho]^2 - 3876*\[Rho]^3 + 1619*\[Rho]^4 + 2823*\[Rho]^5 + 
           270*\[Rho]^6) + 64*Ec^6*(4424 - 2980*\[Rho] + 4353*\[Rho]^2 + 
           19545*\[Rho]^3 - 15248*\[Rho]^4 - 21328*\[Rho]^5 - 3271*\[Rho]^6 + 
           1659*\[Rho]^7) - 160*Ec^3*(38 - 235*\[Rho] - 537*\[Rho]^2 + 
           3818*\[Rho]^3 - 4620*\[Rho]^4 - 1441*\[Rho]^5 - 418*\[Rho]^6 + 
           1659*\[Rho]^7) + 60*Ec^2*(32 - 230*\[Rho] - 539*\[Rho]^2 + 
           3633*\[Rho]^3 - 4174*\[Rho]^4 - 820*\[Rho]^5 - 265*\[Rho]^6 + 
           1659*\[Rho]^7) - 12*Ec*(32 - 230*\[Rho] - 539*\[Rho]^2 + 
           3585*\[Rho]^3 - 3850*\[Rho]^4 - 712*\[Rho]^5 - 265*\[Rho]^6 + 
           1659*\[Rho]^7) - 64*Ec^5*(1372 - 1590*\[Rho] - 321*\[Rho]^2 + 
           20519*\[Rho]^3 - 22167*\[Rho]^4 - 20871*\[Rho]^5 - 4143*\[Rho]^6 + 
           4977*\[Rho]^7) + 80*Ec^4*(264 - 820*\[Rho] - 1491*\[Rho]^2 + 
           13419*\[Rho]^3 - 16259*\[Rho]^4 - 9117*\[Rho]^5 - 2241*\[Rho]^6 + 
           4977*\[Rho]^7))*Log[\[Rho]] + 3600*(-1 + 2*Ec)^7*\[Rho]^4*
        (-4 + 27*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]^2 + 120*(-1 + 2*Ec)*\[Rho]*
        Log[1 - 2*Ec]*(32 - 230*\[Rho] - 539*\[Rho]^2 + 3545*\[Rho]^3 - 
         3580*\[Rho]^4 - 622*\[Rho]^5 - 265*\[Rho]^6 + 1659*\[Rho]^7 + 
         32768*Ec^11*(-2 + 3*\[Rho]^2) + 2048*Ec^10*(156 - 25*\[Rho] - 
           84*\[Rho]^2 + 30*\[Rho]^3) - 2048*Ec^9*(330 - 100*\[Rho] + 
           70*\[Rho]^2 + 139*\[Rho]^3) - 256*Ec^8*(-3160 + 1350*\[Rho] - 
           2310*\[Rho]^2 - 2476*\[Rho]^3 + 339*\[Rho]^4 + 585*\[Rho]^5) + 
         256*Ec^7*(-2340 + 1250*\[Rho] - 2400*\[Rho]^2 - 3876*\[Rho]^3 + 
           1619*\[Rho]^4 + 2823*\[Rho]^5 + 270*\[Rho]^6) + 
         64*Ec^6*(4424 - 2980*\[Rho] + 4353*\[Rho]^2 + 19545*\[Rho]^3 - 
           15248*\[Rho]^4 - 21328*\[Rho]^5 - 3271*\[Rho]^6 + 1659*\[Rho]^7) - 
         160*Ec^3*(38 - 235*\[Rho] - 537*\[Rho]^2 + 3818*\[Rho]^3 - 
           4620*\[Rho]^4 - 1441*\[Rho]^5 - 418*\[Rho]^6 + 1659*\[Rho]^7) + 
         60*Ec^2*(32 - 230*\[Rho] - 539*\[Rho]^2 + 3633*\[Rho]^3 - 
           4174*\[Rho]^4 - 820*\[Rho]^5 - 265*\[Rho]^6 + 1659*\[Rho]^7) - 
         12*Ec*(32 - 230*\[Rho] - 539*\[Rho]^2 + 3585*\[Rho]^3 - 
           3850*\[Rho]^4 - 712*\[Rho]^5 - 265*\[Rho]^6 + 1659*\[Rho]^7) - 
         64*Ec^5*(1372 - 1590*\[Rho] - 321*\[Rho]^2 + 20519*\[Rho]^3 - 
           22167*\[Rho]^4 - 20871*\[Rho]^5 - 4143*\[Rho]^6 + 4977*\[Rho]^7) + 
         80*Ec^4*(264 - 820*\[Rho] - 1491*\[Rho]^2 + 13419*\[Rho]^3 - 
           16259*\[Rho]^4 - 9117*\[Rho]^5 - 2241*\[Rho]^6 + 4977*\[Rho]^7) - 
         60*(1 - 2*Ec)^6*\[Rho]^3*(-4 + 27*\[Rho] + 9*\[Rho]^2)*
          Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]]) + 20*(-420 + 5880*Ec - 35280*Ec^2 + 132000*Ec^3 - 
      451200*Ec^4 + 1658880*Ec^5 - 4907520*Ec^6 + 8709120*Ec^7 - 
      4838400*Ec^8 - 13977600*Ec^9 + 36433920*Ec^10 - 39444480*Ec^11 + 
      21626880*Ec^12 - 4915200*Ec^13 + 34655*\[Rho] - 497530*Ec*\[Rho] + 
      3071700*Ec^2*\[Rho] - 11217000*Ec^3*\[Rho] + 31752240*Ec^4*\[Rho] - 
      92745600*Ec^5*\[Rho] + 264563200*Ec^6*\[Rho] - 566662400*Ec^7*\[Rho] + 
      763660800*Ec^8*\[Rho] - 495976960*Ec^9*\[Rho] - 
      131292160*Ec^10*\[Rho] + 507893760*Ec^11*\[Rho] - 
      379392000*Ec^12*\[Rho] + 126566400*Ec^13*\[Rho] - 
      37847040*Ec^14*\[Rho] + 28180480*Ec^15*\[Rho] - 10158080*Ec^16*\[Rho] - 
      330195*\[Rho]^2 + 4673490*Ec*\[Rho]^2 - 28396260*Ec^2*\[Rho]^2 + 
      97715160*Ec^3*\[Rho]^2 - 218834640*Ec^4*\[Rho]^2 + 
      381008832*Ec^5*\[Rho]^2 - 641782656*Ec^6*\[Rho]^2 + 
      1015880448*Ec^7*\[Rho]^2 - 1146837504*Ec^8*\[Rho]^2 + 
      646605312*Ec^9*\[Rho]^2 + 76409856*Ec^10*\[Rho]^2 - 
      282789888*Ec^11*\[Rho]^2 + 52015104*Ec^12*\[Rho]^2 + 
      83263488*Ec^13*\[Rho]^2 - 39911424*Ec^14*\[Rho]^2 + 
      983040*Ec^16*\[Rho]^2 + 792870*\[Rho]^3 - 10363260*Ec*\[Rho]^3 + 
      56977920*Ec^2*\[Rho]^3 - 170934000*Ec^3*\[Rho]^3 + 
      311684160*Ec^4*\[Rho]^3 - 414143712*Ec^5*\[Rho]^3 + 
      617107008*Ec^6*\[Rho]^3 - 1089559296*Ec^7*\[Rho]^3 + 
      1440724992*Ec^8*\[Rho]^3 - 1109824512*Ec^9*\[Rho]^3 + 
      447074304*Ec^10*\[Rho]^3 - 211623936*Ec^11*\[Rho]^3 + 
      295821312*Ec^12*\[Rho]^3 - 212803584*Ec^13*\[Rho]^3 + 
      48021504*Ec^14*\[Rho]^3 - 515180*\[Rho]^4 + 5579680*Ec*\[Rho]^4 - 
      22984200*Ec^2*\[Rho]^4 + 36590400*Ec^3*\[Rho]^4 + 
      23189280*Ec^4*\[Rho]^4 - 157218336*Ec^5*\[Rho]^4 + 
      103864512*Ec^6*\[Rho]^4 + 356123904*Ec^7*\[Rho]^4 - 
      778526208*Ec^8*\[Rho]^4 + 511252480*Ec^9*\[Rho]^4 + 
      175163392*Ec^10*\[Rho]^4 - 518467584*Ec^11*\[Rho]^4 + 
      418332672*Ec^12*\[Rho]^4 - 195354624*Ec^13*\[Rho]^4 + 
      43008000*Ec^14*\[Rho]^4 - 361170*\[Rho]^5 + 6364980*Ec*\[Rho]^5 - 
      47263680*Ec^2*\[Rho]^5 + 201731280*Ec^3*\[Rho]^5 - 
      543789120*Ec^4*\[Rho]^5 + 918825696*Ec^5*\[Rho]^5 - 
      847349184*Ec^6*\[Rho]^5 + 129485184*Ec^7*\[Rho]^5 + 
      496761600*Ec^8*\[Rho]^5 - 213527040*Ec^9*\[Rho]^5 - 
      539108352*Ec^10*\[Rho]^5 + 766507008*Ec^11*\[Rho]^5 - 
      421122048*Ec^12*\[Rho]^5 + 94371840*Ec^13*\[Rho]^5 + 191130*\[Rho]^6 - 
      2765460*Ec*\[Rho]^6 + 16874640*Ec^2*\[Rho]^6 - 48855600*Ec^3*\[Rho]^6 + 
      45730560*Ec^4*\[Rho]^6 + 111473760*Ec^5*\[Rho]^6 - 
      418392000*Ec^6*\[Rho]^6 + 632257920*Ec^7*\[Rho]^6 - 
      520392960*Ec^8*\[Rho]^6 + 157632000*Ec^9*\[Rho]^6 + 
      125598720*Ec^10*\[Rho]^6 - 153200640*Ec^11*\[Rho]^6 + 
      53637120*Ec^12*\[Rho]^6 + 482920*\[Rho]^7 - 6505640*Ec*\[Rho]^7 + 
      37247160*Ec^2*\[Rho]^7 - 128256160*Ec^3*\[Rho]^7 + 
      279686240*Ec^4*\[Rho]^7 - 366028512*Ec^5*\[Rho]^7 + 
      271485376*Ec^6*\[Rho]^7 - 155356928*Ec^7*\[Rho]^7 + 
      190401024*Ec^8*\[Rho]^7 - 216463872*Ec^9*\[Rho]^7 + 
      104033280*Ec^10*\[Rho]^7 - 11366400*Ec^11*\[Rho]^7 - 195120*\[Rho]^8 + 
      1980360*Ec*\[Rho]^8 - 6622920*Ec^2*\[Rho]^8 + 463200*Ec^3*\[Rho]^8 + 
      56185440*Ec^4*\[Rho]^8 - 166741728*Ec^5*\[Rho]^8 + 
      218549952*Ec^6*\[Rho]^8 - 114161664*Ec^7*\[Rho]^8 - 
      29501952*Ec^8*\[Rho]^8 + 56243712*Ec^9*\[Rho]^8 - 
      16081920*Ec^10*\[Rho]^8 - 146445*\[Rho]^9 + 2184870*Ec*\[Rho]^9 - 
      14051700*Ec^2*\[Rho]^9 + 50679000*Ec^3*\[Rho]^9 - 
      112396080*Ec^4*\[Rho]^9 + 157878816*Ec^5*\[Rho]^9 - 
      138205632*Ec^6*\[Rho]^9 + 69603456*Ec^7*\[Rho]^9 - 
      15670272*Ec^8*\[Rho]^9 + 51065*\[Rho]^10 - 714910*Ec*\[Rho]^10 + 
      4289460*Ec^2*\[Rho]^10 - 14338280*Ec^3*\[Rho]^10 + 
      29157520*Ec^4*\[Rho]^10 - 36986016*Ec^5*\[Rho]^10 + 
      28758464*Ec^6*\[Rho]^10 - 12751744*Ec^7*\[Rho]^10 + 
      2572800*Ec^8*\[Rho]^10 - 4110*\[Rho]^11 + 57540*Ec*\[Rho]^11 - 
      345240*Ec^2*\[Rho]^11 + 1150800*Ec^3*\[Rho]^11 - 
      2301600*Ec^4*\[Rho]^11 + 2761920*Ec^5*\[Rho]^11 - 
      1841280*Ec^6*\[Rho]^11 + 526080*Ec^7*\[Rho]^11 + 
      3600*(-1 + 2*Ec)^7*\[Rho]^3*(3 + 65*\[Rho] - 6*\[Rho]^2 + 24*\[Rho]^3)*
       Log[1 - 2*Ec]^2 - 60*(-1 + 2*Ec)*\[Rho]*(103 - 423*\[Rho] - 
        6141*\[Rho]^2 + 13607*\[Rho]^3 - 10905*\[Rho]^4 + 747*\[Rho]^5 - 
        2127*\[Rho]^6 + 6261*\[Rho]^7 - 1122*\[Rho]^8 + 
        81920*Ec^12*(-2 + 3*\[Rho]^2) + 6144*Ec^11*(104 - 24*\[Rho] - 
          63*\[Rho]^2 + 27*\[Rho]^3) - 3072*Ec^10*(299 - 279*\[Rho] + 
          67*\[Rho]^2 + 183*\[Rho]^3) - 512*Ec^9*(-800 + 4050*\[Rho] - 
          2175*\[Rho]^2 - 1007*\[Rho]^3 + 321*\[Rho]^4 + 585*\[Rho]^5) + 
        768*Ec^8*(535 + 3585*\[Rho] - 2115*\[Rho]^2 + 281*\[Rho]^3 + 
          698*\[Rho]^4 + 1170*\[Rho]^5) + 384*Ec^7*(-1810 - 5760*\[Rho] + 
          4025*\[Rho]^2 - 2117*\[Rho]^3 - 1536*\[Rho]^4 - 852*\[Rho]^5 + 
          700*\[Rho]^6) + 12*Ec*(-103 + 423*\[Rho] + 6201*\[Rho]^2 - 
          12307*\[Rho]^3 + 10785*\[Rho]^4 - 267*\[Rho]^5 + 2127*\[Rho]^6 - 
          6261*\[Rho]^7 + 1122*\[Rho]^8) - 60*Ec^2*(-103 + 423*\[Rho] + 
          6273*\[Rho]^2 - 10747*\[Rho]^3 + 10641*\[Rho]^4 + 309*\[Rho]^5 + 
          2127*\[Rho]^6 - 6261*\[Rho]^7 + 1122*\[Rho]^8) - 
        240*Ec^4*(-220 + 180*\[Rho] + 6854*\[Rho]^2 - 7418*\[Rho]^3 + 
          10071*\[Rho]^4 + 5577*\[Rho]^5 + 4039*\[Rho]^6 - 6261*\[Rho]^7 + 
          1122*\[Rho]^8) - 64*Ec^6*(-7056 - 16884*\[Rho] + 22452*\[Rho]^2 - 
          14536*\[Rho]^3 + 4749*\[Rho]^4 + 23067*\[Rho]^5 + 13911*\[Rho]^6 - 
          6261*\[Rho]^7 + 1122*\[Rho]^8) + 80*Ec^3*(-233 + 792*\[Rho] + 
          12831*\[Rho]^2 - 18071*\[Rho]^3 + 20826*\[Rho]^4 + 4149*\[Rho]^5 + 
          5472*\[Rho]^6 - 12522*\[Rho]^7 + 2244*\[Rho]^8) + 
        96*Ec^5*(-1802 - 2688*\[Rho] + 17469*\[Rho]^2 - 13699*\[Rho]^3 + 
          18733*\[Rho]^4 + 23511*\[Rho]^5 + 13062*\[Rho]^6 - 12522*\[Rho]^7 + 
          2244*\[Rho]^8))*Log[\[Rho]] + 3600*(-1 + 2*Ec)^7*\[Rho]^3*
       (3 + 65*\[Rho] - 6*\[Rho]^2 + 24*\[Rho]^3)*Log[\[Rho]]^2 + 
      60*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(103 - 423*\[Rho] - 6141*\[Rho]^2 + 
        13607*\[Rho]^3 - 10905*\[Rho]^4 + 747*\[Rho]^5 - 2127*\[Rho]^6 + 
        6261*\[Rho]^7 - 1122*\[Rho]^8 + 81920*Ec^12*(-2 + 3*\[Rho]^2) + 
        6144*Ec^11*(104 - 24*\[Rho] - 63*\[Rho]^2 + 27*\[Rho]^3) - 
        3072*Ec^10*(299 - 279*\[Rho] + 67*\[Rho]^2 + 183*\[Rho]^3) - 
        512*Ec^9*(-800 + 4050*\[Rho] - 2175*\[Rho]^2 - 1007*\[Rho]^3 + 
          321*\[Rho]^4 + 585*\[Rho]^5) + 768*Ec^8*(535 + 3585*\[Rho] - 
          2115*\[Rho]^2 + 281*\[Rho]^3 + 698*\[Rho]^4 + 1170*\[Rho]^5) + 
        384*Ec^7*(-1810 - 5760*\[Rho] + 4025*\[Rho]^2 - 2117*\[Rho]^3 - 
          1536*\[Rho]^4 - 852*\[Rho]^5 + 700*\[Rho]^6) + 
        12*Ec*(-103 + 423*\[Rho] + 6201*\[Rho]^2 - 12307*\[Rho]^3 + 
          10785*\[Rho]^4 - 267*\[Rho]^5 + 2127*\[Rho]^6 - 6261*\[Rho]^7 + 
          1122*\[Rho]^8) - 60*Ec^2*(-103 + 423*\[Rho] + 6273*\[Rho]^2 - 
          10747*\[Rho]^3 + 10641*\[Rho]^4 + 309*\[Rho]^5 + 2127*\[Rho]^6 - 
          6261*\[Rho]^7 + 1122*\[Rho]^8) - 240*Ec^4*(-220 + 180*\[Rho] + 
          6854*\[Rho]^2 - 7418*\[Rho]^3 + 10071*\[Rho]^4 + 5577*\[Rho]^5 + 
          4039*\[Rho]^6 - 6261*\[Rho]^7 + 1122*\[Rho]^8) - 
        64*Ec^6*(-7056 - 16884*\[Rho] + 22452*\[Rho]^2 - 14536*\[Rho]^3 + 
          4749*\[Rho]^4 + 23067*\[Rho]^5 + 13911*\[Rho]^6 - 6261*\[Rho]^7 + 
          1122*\[Rho]^8) + 80*Ec^3*(-233 + 792*\[Rho] + 12831*\[Rho]^2 - 
          18071*\[Rho]^3 + 20826*\[Rho]^4 + 4149*\[Rho]^5 + 5472*\[Rho]^6 - 
          12522*\[Rho]^7 + 2244*\[Rho]^8) + 96*Ec^5*(-1802 - 2688*\[Rho] + 
          17469*\[Rho]^2 - 13699*\[Rho]^3 + 18733*\[Rho]^4 + 23511*\[Rho]^5 + 
          13062*\[Rho]^6 - 12522*\[Rho]^7 + 2244*\[Rho]^8) - 
        120*(1 - 2*Ec)^6*\[Rho]^2*(3 + 65*\[Rho] - 6*\[Rho]^2 + 24*\[Rho]^3)*
         Log[\[Rho]]))))/(108000*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r12*((-3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
       1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
       240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
       840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
       440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
       15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
       12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
        Log[\[Rho]])*(540 - 7560*Ec + 45360*Ec^2 - 180000*Ec^3 + 
       777600*Ec^4 - 3836160*Ec^5 + 14999040*Ec^6 - 40227840*Ec^7 + 
       72576000*Ec^8 - 87091200*Ec^9 + 66908160*Ec^10 - 29859840*Ec^11 + 
       5898240*Ec^12 + 1405*\[Rho] - 24950*Ec*\[Rho] + 186660*Ec^2*\[Rho] - 
       780920*Ec^3*\[Rho] + 2241360*Ec^4*\[Rho] - 6545120*Ec^5*\[Rho] + 
       24032960*Ec^6*\[Rho] - 78418560*Ec^7*\[Rho] + 180437760*Ec^8*\[Rho] - 
       276707840*Ec^9*\[Rho] + 273280000*Ec^10*\[Rho] - 
       161310720*Ec^11*\[Rho] + 48148480*Ec^12*\[Rho] - 
       7741440*Ec^13*\[Rho] + 6307840*Ec^14*\[Rho] - 3112960*Ec^15*\[Rho] + 
       395*\[Rho]^2 - 3130*Ec*\[Rho]^2 + 1980*Ec^2*\[Rho]^2 + 
       221240*Ec^3*\[Rho]^2 - 2726320*Ec^4*\[Rho]^2 + 
       17144352*Ec^5*\[Rho]^2 - 66664896*Ec^6*\[Rho]^2 + 
       171719808*Ec^7*\[Rho]^2 - 300774144*Ec^8*\[Rho]^2 + 
       356751872*Ec^9*\[Rho]^2 - 277371904*Ec^10*\[Rho]^2 + 
       135432192*Ec^11*\[Rho]^2 - 47435776*Ec^12*\[Rho]^2 + 
       22274048*Ec^13*\[Rho]^2 - 9191424*Ec^14*\[Rho]^2 + 
       491520*Ec^15*\[Rho]^2 - 3060*\[Rho]^3 - 35880*Ec*\[Rho]^3 + 
       823920*Ec^2*\[Rho]^3 - 5474400*Ec^3*\[Rho]^3 + 
       19921920*Ec^4*\[Rho]^3 - 54556224*Ec^5*\[Rho]^3 + 
       153668352*Ec^6*\[Rho]^3 - 424051200*Ec^7*\[Rho]^3 + 
       887430144*Ec^8*\[Rho]^3 - 1239828480*Ec^9*\[Rho]^3 + 
       1101938688*Ec^10*\[Rho]^3 - 601227264*Ec^11*\[Rho]^3 + 
       194641920*Ec^12*\[Rho]^3 - 33865728*Ec^13*\[Rho]^3 + 340*\[Rho]^4 + 
       21640*Ec*\[Rho]^4 - 199440*Ec^2*\[Rho]^4 - 482400*Ec^3*\[Rho]^4 + 
       5274080*Ec^4*\[Rho]^4 + 16903744*Ec^5*\[Rho]^4 - 
       230737024*Ec^6*\[Rho]^4 + 853996288*Ec^7*\[Rho]^4 - 
       1680005632*Ec^8*\[Rho]^4 + 1984424960*Ec^9*\[Rho]^4 - 
       1453529088*Ec^10*\[Rho]^4 + 653774848*Ec^11*\[Rho]^4 - 
       165462016*Ec^12*\[Rho]^4 + 15335424*Ec^13*\[Rho]^4 + 286490*\[Rho]^5 - 
       4495660*Ec*\[Rho]^5 + 30756360*Ec^2*\[Rho]^5 - 
       120505200*Ec^3*\[Rho]^5 + 307603200*Ec^4*\[Rho]^5 - 
       575359680*Ec^5*\[Rho]^5 + 896866560*Ec^6*\[Rho]^5 - 
       1243054080*Ec^7*\[Rho]^5 + 1444884480*Ec^8*\[Rho]^5 - 
       1267732480*Ec^9*\[Rho]^5 + 758712320*Ec^10*\[Rho]^5 - 
       267202560*Ec^11*\[Rho]^5 + 38952960*Ec^12*\[Rho]^5 - 680130*\[Rho]^6 + 
       9851100*Ec*\[Rho]^6 - 61281960*Ec^2*\[Rho]^6 + 
       218825520*Ec^3*\[Rho]^6 - 503484960*Ec^4*\[Rho]^6 + 
       791469120*Ec^5*\[Rho]^6 - 886366080*Ec^6*\[Rho]^6 + 
       758703360*Ec^7*\[Rho]^6 - 561039360*Ec^8*\[Rho]^6 + 
       366704640*Ec^9*\[Rho]^6 - 166748160*Ec^10*\[Rho]^6 + 
       33914880*Ec^11*\[Rho]^6 + 467380*\[Rho]^7 - 6128120*Ec*\[Rho]^7 + 
       33862320*Ec^2*\[Rho]^7 - 105948640*Ec^3*\[Rho]^7 + 
       205001920*Ec^4*\[Rho]^7 - 244730432*Ec^5*\[Rho]^7 + 
       167517696*Ec^6*\[Rho]^7 - 57835008*Ec^7*\[Rho]^7 + 
       19062784*Ec^8*\[Rho]^7 - 20749312*Ec^9*\[Rho]^7 + 
       9584640*Ec^10*\[Rho]^7 - 40240*\[Rho]^8 + 358880*Ec*\[Rho]^8 - 
       721920*Ec^2*\[Rho]^8 - 3243200*Ec^3*\[Rho]^8 + 
       21251680*Ec^4*\[Rho]^8 - 53052096*Ec^5*\[Rho]^8 + 
       72514688*Ec^6*\[Rho]^8 - 55555840*Ec^7*\[Rho]^8 + 
       20990976*Ec^8*\[Rho]^8 - 2396160*Ec^9*\[Rho]^8 - 35415*\[Rho]^9 + 
       495810*Ec*\[Rho]^9 - 2974860*Ec^2*\[Rho]^9 + 9916200*Ec^3*\[Rho]^9 - 
       20051280*Ec^4*\[Rho]^9 + 25285536*Ec^5*\[Rho]^9 - 
       19670976*Ec^6*\[Rho]^9 + 8894592*Ec^7*\[Rho]^9 - 
       1893888*Ec^8*\[Rho]^9 + 2295*\[Rho]^10 - 32130*Ec*\[Rho]^10 + 
       192780*Ec^2*\[Rho]^10 - 642600*Ec^3*\[Rho]^10 + 
       1285200*Ec^4*\[Rho]^10 - 1542240*Ec^5*\[Rho]^10 + 
       1028160*Ec^6*\[Rho]^10 - 293760*Ec^7*\[Rho]^10 - 
       3600*(-1 + 2*Ec)^7*\[Rho]^3*(4 + 8*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
        Log[1 - 2*Ec]^2 + 240*(-1 + 2*Ec)*\[Rho]*(-11 + 5*\[Rho] - 
         164*\[Rho]^2 + 55*\[Rho]^3 - 1010*\[Rho]^4 + 686*\[Rho]^5 + 
         865*\[Rho]^6 - 426*\[Rho]^7 + 8192*Ec^11*(4 + 3*\[Rho]^2) + 
         512*Ec^10*(-302 + 60*\[Rho] - 309*\[Rho]^2 + 75*\[Rho]^3) - 
         512*Ec^9*(-620 + 230*\[Rho] - 725*\[Rho]^2 + 299*\[Rho]^3) + 
         128*Ec^8*(-2890 + 1500*\[Rho] - 3330*\[Rho]^2 + 2423*\[Rho]^3 - 
           333*\[Rho]^4 + 282*\[Rho]^5) - 64*Ec^7*(-4180 + 2700*\[Rho] - 
           4140*\[Rho]^2 + 5366*\[Rho]^3 - 4083*\[Rho]^4 + 2034*\[Rho]^5 + 
           327*\[Rho]^6) + 12*Ec*(11 - 5*\[Rho] + 184*\[Rho]^2 - 
           15*\[Rho]^3 + 1145*\[Rho]^4 - 641*\[Rho]^5 - 865*\[Rho]^6 + 
           426*\[Rho]^7) - 60*Ec^2*(11 - 5*\[Rho] + 208*\[Rho]^2 + 
           33*\[Rho]^3 + 1307*\[Rho]^4 - 587*\[Rho]^5 - 865*\[Rho]^6 + 
           426*\[Rho]^7) - 32*Ec^6*(3864 - 2910*\[Rho] + 3477*\[Rho]^2 - 
           5905*\[Rho]^3 + 18325*\[Rho]^4 - 7093*\[Rho]^5 - 3524*\[Rho]^6 + 
           852*\[Rho]^7) + 80*Ec^3*(27 - 15*\[Rho] + 471*\[Rho]^2 + 
           173*\[Rho]^3 + 3184*\[Rho]^4 - 1216*\[Rho]^5 - 1808*\[Rho]^6 + 
           852*\[Rho]^7) - 40*Ec^4*(208 - 162*\[Rho] + 1620*\[Rho]^2 + 
           671*\[Rho]^3 + 13146*\[Rho]^4 - 4647*\[Rho]^5 - 5982*\[Rho]^6 + 
           2556*\[Rho]^7) + 16*Ec^5*(2324 - 1920*\[Rho] + 4542*\[Rho]^2 - 
           1484*\[Rho]^3 + 44115*\[Rho]^4 - 15576*\[Rho]^5 - 14277*\[Rho]^6 + 
           5112*\[Rho]^7))*Log[\[Rho]] - 3600*(-1 + 2*Ec)^7*\[Rho]^3*
        (4 + 8*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^2 - 
       240*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(-11 + 5*\[Rho] - 164*\[Rho]^2 + 
         55*\[Rho]^3 - 1010*\[Rho]^4 + 686*\[Rho]^5 + 865*\[Rho]^6 - 
         426*\[Rho]^7 + 8192*Ec^11*(4 + 3*\[Rho]^2) + 
         512*Ec^10*(-302 + 60*\[Rho] - 309*\[Rho]^2 + 75*\[Rho]^3) - 
         512*Ec^9*(-620 + 230*\[Rho] - 725*\[Rho]^2 + 299*\[Rho]^3) + 
         128*Ec^8*(-2890 + 1500*\[Rho] - 3330*\[Rho]^2 + 2423*\[Rho]^3 - 
           333*\[Rho]^4 + 282*\[Rho]^5) - 64*Ec^7*(-4180 + 2700*\[Rho] - 
           4140*\[Rho]^2 + 5366*\[Rho]^3 - 4083*\[Rho]^4 + 2034*\[Rho]^5 + 
           327*\[Rho]^6) + 12*Ec*(11 - 5*\[Rho] + 184*\[Rho]^2 - 
           15*\[Rho]^3 + 1145*\[Rho]^4 - 641*\[Rho]^5 - 865*\[Rho]^6 + 
           426*\[Rho]^7) - 60*Ec^2*(11 - 5*\[Rho] + 208*\[Rho]^2 + 
           33*\[Rho]^3 + 1307*\[Rho]^4 - 587*\[Rho]^5 - 865*\[Rho]^6 + 
           426*\[Rho]^7) - 32*Ec^6*(3864 - 2910*\[Rho] + 3477*\[Rho]^2 - 
           5905*\[Rho]^3 + 18325*\[Rho]^4 - 7093*\[Rho]^5 - 3524*\[Rho]^6 + 
           852*\[Rho]^7) + 80*Ec^3*(27 - 15*\[Rho] + 471*\[Rho]^2 + 
           173*\[Rho]^3 + 3184*\[Rho]^4 - 1216*\[Rho]^5 - 1808*\[Rho]^6 + 
           852*\[Rho]^7) - 40*Ec^4*(208 - 162*\[Rho] + 1620*\[Rho]^2 + 
           671*\[Rho]^3 + 13146*\[Rho]^4 - 4647*\[Rho]^5 - 5982*\[Rho]^6 + 
           2556*\[Rho]^7) + 16*Ec^5*(2324 - 1920*\[Rho] + 4542*\[Rho]^2 - 
           1484*\[Rho]^3 + 44115*\[Rho]^4 - 15576*\[Rho]^5 - 14277*\[Rho]^6 + 
           5112*\[Rho]^7) - 30*(1 - 2*Ec)^6*\[Rho]^2*(4 + 8*\[Rho] + 
           27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) + 
    10*(1260 - 17640*Ec + 105840*Ec^2 - 396000*Ec^3 + 1353600*Ec^4 - 
      4976640*Ec^5 + 14722560*Ec^6 - 26127360*Ec^7 + 14515200*Ec^8 + 
      41932800*Ec^9 - 109301760*Ec^10 + 118333440*Ec^11 - 64880640*Ec^12 + 
      14745600*Ec^13 + 8995*\[Rho] - 141650*Ec*\[Rho] + 959940*Ec^2*\[Rho] - 
      3778440*Ec^3*\[Rho] + 10857840*Ec^4*\[Rho] - 31121760*Ec^5*\[Rho] + 
      95036480*Ec^6*\[Rho] - 236467840*Ec^7*\[Rho] + 389594880*Ec^8*\[Rho] - 
      348853760*Ec^9*\[Rho] + 29547520*Ec^10*\[Rho] + 
      285788160*Ec^11*\[Rho] - 292270080*Ec^12*\[Rho] + 
      116121600*Ec^13*\[Rho] - 29245440*Ec^14*\[Rho] + 
      26378240*Ec^15*\[Rho] - 12451840*Ec^16*\[Rho] - 18675*\[Rho]^2 + 
      260370*Ec*\[Rho]^2 - 1554660*Ec^2*\[Rho]^2 + 5434680*Ec^3*\[Rho]^2 - 
      13958160*Ec^4*\[Rho]^2 + 32930208*Ec^5*\[Rho]^2 - 
      69426624*Ec^6*\[Rho]^2 + 94303872*Ec^7*\[Rho]^2 - 
      12454656*Ec^8*\[Rho]^2 - 227799552*Ec^9*\[Rho]^2 + 
      473723904*Ec^10*\[Rho]^2 - 495409152*Ec^11*\[Rho]^2 + 
      313921536*Ec^12*\[Rho]^2 - 154902528*Ec^13*\[Rho]^2 + 
      87343104*Ec^14*\[Rho]^2 - 34897920*Ec^15*\[Rho]^2 + 
      1966080*Ec^16*\[Rho]^2 - 74430*\[Rho]^3 + 981180*Ec*\[Rho]^3 - 
      5331600*Ec^2*\[Rho]^3 + 15176640*Ec^3*\[Rho]^3 - 
      22362720*Ec^4*\[Rho]^3 + 2102976*Ec^5*\[Rho]^3 + 
      83966592*Ec^6*\[Rho]^3 - 232023552*Ec^7*\[Rho]^3 + 
      181596672*Ec^8*\[Rho]^3 + 555297792*Ec^9*\[Rho]^3 - 
      1786109952*Ec^10*\[Rho]^3 + 2295668736*Ec^11*\[Rho]^3 - 
      1572888576*Ec^12*\[Rho]^3 + 595378176*Ec^13*\[Rho]^3 - 
      114130944*Ec^14*\[Rho]^3 - 18220*\[Rho]^4 + 801440*Ec*\[Rho]^4 - 
      8647560*Ec^2*\[Rho]^4 + 43518000*Ec^3*\[Rho]^4 - 
      133023360*Ec^4*\[Rho]^4 + 322834752*Ec^5*\[Rho]^4 - 
      725829504*Ec^6*\[Rho]^4 + 1224413952*Ec^7*\[Rho]^4 - 
      910462464*Ec^8*\[Rho]^4 - 926080000*Ec^9*\[Rho]^4 + 
      2889691136*Ec^10*\[Rho]^4 - 2997829632*Ec^11*\[Rho]^4 + 
      1654480896*Ec^12*\[Rho]^4 - 488374272*Ec^13*\[Rho]^4 + 
      51118080*Ec^14*\[Rho]^4 + 1101750*\[Rho]^5 - 16837500*Ec*\[Rho]^5 + 
      111175200*Ec^2*\[Rho]^5 - 418974720*Ec^3*\[Rho]^5 + 
      1019256480*Ec^4*\[Rho]^5 - 1747119936*Ec^5*\[Rho]^5 + 
      2246566656*Ec^6*\[Rho]^5 - 2123261952*Ec^7*\[Rho]^5 + 
      1126545408*Ec^8*\[Rho]^5 + 356904960*Ec^9*\[Rho]^5 - 
      1351139328*Ec^10*\[Rho]^5 + 1291911168*Ec^11*\[Rho]^5 - 
      604717056*Ec^12*\[Rho]^5 + 106758144*Ec^13*\[Rho]^5 - 
      2138310*\[Rho]^6 + 30025260*Ec*\[Rho]^6 - 180428400*Ec^2*\[Rho]^6 + 
      619619040*Ec^3*\[Rho]^6 - 1355891040*Ec^4*\[Rho]^6 + 
      1970398080*Ec^5*\[Rho]^6 - 1923116160*Ec^6*\[Rho]^6 + 
      1321946880*Ec^7*\[Rho]^6 - 772738560*Ec^8*\[Rho]^6 + 
      377871360*Ec^9*\[Rho]^6 + 13424640*Ec^10*\[Rho]^6 - 
      158330880*Ec^11*\[Rho]^6 + 58613760*Ec^12*\[Rho]^6 + 1335200*\[Rho]^7 - 
      16988920*Ec*\[Rho]^7 + 90006360*Ec^2*\[Rho]^7 - 
      263311280*Ec^3*\[Rho]^7 + 449872960*Ec^4*\[Rho]^7 - 
      413033088*Ec^5*\[Rho]^7 + 145844864*Ec^6*\[Rho]^7 - 
      50017792*Ec^7*\[Rho]^7 + 240439296*Ec^8*\[Rho]^7 - 
      301529088*Ec^9*\[Rho]^7 + 128962560*Ec^10*\[Rho]^7 - 
      10997760*Ec^11*\[Rho]^7 - 30720*\[Rho]^8 - 545880*Ec*\[Rho]^8 + 
      10107000*Ec^2*\[Rho]^8 - 61860240*Ec^3*\[Rho]^8 + 
      199125120*Ec^4*\[Rho]^8 - 373891776*Ec^5*\[Rho]^8 + 
      404836608*Ec^6*\[Rho]^8 - 210482688*Ec^7*\[Rho]^8 - 
      6784512*Ec^8*\[Rho]^8 + 55830528*Ec^9*\[Rho]^8 - 
      15851520*Ec^10*\[Rho]^8 - 217305*\[Rho]^9 + 3169710*Ec*\[Rho]^9 - 
      19910340*Ec^2*\[Rho]^9 + 70096200*Ec^3*\[Rho]^9 - 
      151404240*Ec^4*\[Rho]^9 + 206329248*Ec^5*\[Rho]^9 - 
      174680256*Ec^6*\[Rho]^9 + 85193088*Ec^7*\[Rho]^9 - 
      18740736*Ec^8*\[Rho]^9 + 54265*\[Rho]^10 - 759710*Ec*\[Rho]^10 + 
      4558260*Ec^2*\[Rho]^10 - 15230680*Ec^3*\[Rho]^10 + 
      30899120*Ec^4*\[Rho]^10 - 38916384*Ec^5*\[Rho]^10 + 
      29765824*Ec^6*\[Rho]^10 - 12771968*Ec^7*\[Rho]^10 + 
      2429952*Ec^8*\[Rho]^10 - 3810*\[Rho]^11 + 53340*Ec*\[Rho]^11 - 
      320040*Ec^2*\[Rho]^11 + 1066800*Ec^3*\[Rho]^11 - 
      2133600*Ec^4*\[Rho]^11 + 2560320*Ec^5*\[Rho]^11 - 
      1706880*Ec^6*\[Rho]^11 + 487680*Ec^7*\[Rho]^11 - 
      3600*(-1 + 2*Ec)^7*\[Rho]^3*(9 - \[Rho] + 18*\[Rho]^2 + 24*\[Rho]^3)*
       Log[1 - 2*Ec]^2 + 60*(-1 + 2*Ec)*\[Rho]*(-131 - 9*\[Rho] - 
        507*\[Rho]^2 + 4553*\[Rho]^3 - 11775*\[Rho]^4 + 741*\[Rho]^5 + 
        14199*\[Rho]^6 - 8133*\[Rho]^7 + 1062*\[Rho]^8 + 
        81920*Ec^12*(4 + 3*\[Rho]^2) + 12288*Ec^11*(-104 + 24*\[Rho] - 
          135*\[Rho]^2 + 27*\[Rho]^3) - 3072*Ec^10*(-623 + 343*\[Rho] - 
          1065*\[Rho]^2 + 495*\[Rho]^3) + 1024*Ec^9*(-1100 + 1545*\[Rho] - 
          2355*\[Rho]^2 + 2746*\[Rho]^3 - 564*\[Rho]^4 + 282*\[Rho]^5) - 
        768*Ec^8*(395 + 1665*\[Rho] - 75*\[Rho]^2 + 2649*\[Rho]^3 - 
          2712*\[Rho]^4 + 1128*\[Rho]^5) - 768*Ec^7*(-1185 - 760*\[Rho] - 
          1215*\[Rho]^2 + 181*\[Rho]^3 + 2406*\[Rho]^4 - 1743*\[Rho]^5 + 
          416*\[Rho]^6) + 60*Ec^2*(-131 - 9*\[Rho] - 903*\[Rho]^2 + 
          4597*\[Rho]^3 - 12567*\[Rho]^4 - 315*\[Rho]^5 + 14199*\[Rho]^6 - 
          8133*\[Rho]^7 + 1062*\[Rho]^8) - 12*Ec*(-131 - 9*\[Rho] - 
          687*\[Rho]^2 + 4573*\[Rho]^3 - 12135*\[Rho]^4 + 261*\[Rho]^5 + 
          14199*\[Rho]^6 - 8133*\[Rho]^7 + 1062*\[Rho]^8) + 
        240*Ec^4*(-300 + 4*\[Rho] - 1494*\[Rho]^2 + 5282*\[Rho]^3 - 
          16425*\[Rho]^4 - 915*\[Rho]^5 + 16279*\[Rho]^6 - 8133*\[Rho]^7 + 
          1062*\[Rho]^8) - 192*Ec^5*(-1277 - 48*\[Rho] - 2472*\[Rho]^2 + 
          7927*\[Rho]^3 - 21300*\[Rho]^4 - 3138*\[Rho]^5 + 19275*\[Rho]^6 - 
          8133*\[Rho]^7 + 1062*\[Rho]^8) + 64*Ec^6*(-9912 - 2148*\[Rho] - 
          10842*\[Rho]^2 + 21286*\[Rho]^3 - 21237*\[Rho]^4 - 18711*\[Rho]^5 + 
          28071*\[Rho]^6 - 8133*\[Rho]^7 + 1062*\[Rho]^8) - 
        80*Ec^3*(-301 - 12*\[Rho] - 2310*\[Rho]^2 + 9416*\[Rho]^3 - 
          27471*\[Rho]^4 - 1134*\[Rho]^5 + 29634*\[Rho]^6 - 16266*\[Rho]^7 + 
          2124*\[Rho]^8))*Log[\[Rho]] - 3600*(-1 + 2*Ec)^7*\[Rho]^3*
       (9 - \[Rho] + 18*\[Rho]^2 + 24*\[Rho]^3)*Log[\[Rho]]^2 - 
      60*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(-131 - 9*\[Rho] - 507*\[Rho]^2 + 
        4553*\[Rho]^3 - 11775*\[Rho]^4 + 741*\[Rho]^5 + 14199*\[Rho]^6 - 
        8133*\[Rho]^7 + 1062*\[Rho]^8 + 81920*Ec^12*(4 + 3*\[Rho]^2) + 
        12288*Ec^11*(-104 + 24*\[Rho] - 135*\[Rho]^2 + 27*\[Rho]^3) - 
        3072*Ec^10*(-623 + 343*\[Rho] - 1065*\[Rho]^2 + 495*\[Rho]^3) + 
        1024*Ec^9*(-1100 + 1545*\[Rho] - 2355*\[Rho]^2 + 2746*\[Rho]^3 - 
          564*\[Rho]^4 + 282*\[Rho]^5) - 768*Ec^8*(395 + 1665*\[Rho] - 
          75*\[Rho]^2 + 2649*\[Rho]^3 - 2712*\[Rho]^4 + 1128*\[Rho]^5) - 
        768*Ec^7*(-1185 - 760*\[Rho] - 1215*\[Rho]^2 + 181*\[Rho]^3 + 
          2406*\[Rho]^4 - 1743*\[Rho]^5 + 416*\[Rho]^6) + 
        60*Ec^2*(-131 - 9*\[Rho] - 903*\[Rho]^2 + 4597*\[Rho]^3 - 
          12567*\[Rho]^4 - 315*\[Rho]^5 + 14199*\[Rho]^6 - 8133*\[Rho]^7 + 
          1062*\[Rho]^8) - 12*Ec*(-131 - 9*\[Rho] - 687*\[Rho]^2 + 
          4573*\[Rho]^3 - 12135*\[Rho]^4 + 261*\[Rho]^5 + 14199*\[Rho]^6 - 
          8133*\[Rho]^7 + 1062*\[Rho]^8) + 240*Ec^4*(-300 + 4*\[Rho] - 
          1494*\[Rho]^2 + 5282*\[Rho]^3 - 16425*\[Rho]^4 - 915*\[Rho]^5 + 
          16279*\[Rho]^6 - 8133*\[Rho]^7 + 1062*\[Rho]^8) - 
        192*Ec^5*(-1277 - 48*\[Rho] - 2472*\[Rho]^2 + 7927*\[Rho]^3 - 
          21300*\[Rho]^4 - 3138*\[Rho]^5 + 19275*\[Rho]^6 - 8133*\[Rho]^7 + 
          1062*\[Rho]^8) + 64*Ec^6*(-9912 - 2148*\[Rho] - 10842*\[Rho]^2 + 
          21286*\[Rho]^3 - 21237*\[Rho]^4 - 18711*\[Rho]^5 + 28071*\[Rho]^6 - 
          8133*\[Rho]^7 + 1062*\[Rho]^8) - 80*Ec^3*(-301 - 12*\[Rho] - 
          2310*\[Rho]^2 + 9416*\[Rho]^3 - 27471*\[Rho]^4 - 1134*\[Rho]^5 + 
          29634*\[Rho]^6 - 16266*\[Rho]^7 + 2124*\[Rho]^8) - 
        120*(1 - 2*Ec)^6*\[Rho]^2*(9 - \[Rho] + 18*\[Rho]^2 + 24*\[Rho]^3)*
         Log[\[Rho]]))))/(54000*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m2*(80*(1285 - 18158*Ec + 110124*Ec^2 - 401640*Ec^3 + 1207824*Ec^4 - 
      3875064*Ec^5 + 11263376*Ec^6 - 22351456*Ec^7 + 23234880*Ec^8 + 
      2093824*Ec^9 - 39985664*Ec^10 + 52288512*Ec^11 - 30173184*Ec^12 + 
      4761600*Ec^13 + 3526656*Ec^14 - 2154496*Ec^15 + 475136*Ec^16 - 
      8304*\[Rho] + 110784*Ec*\[Rho] - 626400*Ec^2*\[Rho] + 
      2008344*Ec^3*\[Rho] - 4449552*Ec^4*\[Rho] + 8691000*Ec^5*\[Rho] - 
      14866704*Ec^6*\[Rho] + 10225248*Ec^7*\[Rho] + 34027200*Ec^8*\[Rho] - 
      116017920*Ec^9*\[Rho] + 166943232*Ec^10*\[Rho] - 
      130765824*Ec^11*\[Rho] + 50878464*Ec^12*\[Rho] - 1837056*Ec^13*\[Rho] - 
      6131712*Ec^14*\[Rho] + 1794048*Ec^15*\[Rho] + 49152*Ec^16*\[Rho] + 
      28623*\[Rho]^2 - 365442*Ec*\[Rho]^2 + 1954332*Ec^2*\[Rho]^2 - 
      5623956*Ec^3*\[Rho]^2 + 9142488*Ec^4*\[Rho]^2 - 6820056*Ec^5*\[Rho]^2 - 
      6634608*Ec^6*\[Rho]^2 + 37711872*Ec^7*\[Rho]^2 - 
      90817536*Ec^8*\[Rho]^2 + 144195840*Ec^9*\[Rho]^2 - 
      154176000*Ec^10*\[Rho]^2 + 110060544*Ec^11*\[Rho]^2 - 
      50030592*Ec^12*\[Rho]^2 + 12036096*Ec^13*\[Rho]^2 - 
      602112*Ec^14*\[Rho]^2 - 71080*\[Rho]^3 + 990032*Ec*\[Rho]^3 - 
      6031296*Ec^2*\[Rho]^3 + 20953500*Ec^3*\[Rho]^3 - 
      44811240*Ec^4*\[Rho]^3 + 58369368*Ec^5*\[Rho]^3 - 
      41774352*Ec^6*\[Rho]^3 + 13504704*Ec^7*\[Rho]^3 - 
      8976768*Ec^8*\[Rho]^3 + 15357440*Ec^9*\[Rho]^3 - 
      2461696*Ec^10*\[Rho]^3 - 10758144*Ec^11*\[Rho]^3 + 
      4325376*Ec^12*\[Rho]^3 + 2574336*Ec^13*\[Rho]^3 - 
      1044480*Ec^14*\[Rho]^3 + 94986*\[Rho]^4 - 1375164*Ec*\[Rho]^4 + 
      8680824*Ec^2*\[Rho]^4 - 30932052*Ec^3*\[Rho]^4 + 
      67440888*Ec^4*\[Rho]^4 - 92844840*Ec^5*\[Rho]^4 + 
      85485552*Ec^6*\[Rho]^4 - 66473184*Ec^7*\[Rho]^4 + 
      60640320*Ec^8*\[Rho]^4 - 54132096*Ec^9*\[Rho]^4 + 
      36485376*Ec^10*\[Rho]^4 - 20725248*Ec^11*\[Rho]^4 + 
      10232832*Ec^12*\[Rho]^4 - 2506752*Ec^13*\[Rho]^4 - 38760*\[Rho]^5 + 
      519888*Ec*\[Rho]^5 - 2925504*Ec^2*\[Rho]^5 + 8190660*Ec^3*\[Rho]^5 - 
      10806744*Ec^4*\[Rho]^5 + 2274024*Ec^5*\[Rho]^5 + 
      11531280*Ec^6*\[Rho]^5 - 13352352*Ec^7*\[Rho]^5 + 
      1494720*Ec^8*\[Rho]^5 + 7425408*Ec^9*\[Rho]^5 - 
      7504128*Ec^10*\[Rho]^5 + 4535808*Ec^11*\[Rho]^5 - 
      1520640*Ec^12*\[Rho]^5 - 24946*\[Rho]^6 + 374156*Ec*\[Rho]^6 - 
      2419320*Ec^2*\[Rho]^6 + 9231676*Ec^3*\[Rho]^6 - 
      21642248*Ec^4*\[Rho]^6 + 31823448*Ec^5*\[Rho]^6 - 
      29928784*Ec^6*\[Rho]^6 + 18879872*Ec^7*\[Rho]^6 - 
      11194368*Ec^8*\[Rho]^6 + 7995264*Ec^9*\[Rho]^6 - 
      3737856*Ec^10*\[Rho]^6 + 485376*Ec^11*\[Rho]^6 + 15912*\[Rho]^7 - 
      198288*Ec*\[Rho]^7 + 1018368*Ec^2*\[Rho]^7 - 2717244*Ec^3*\[Rho]^7 + 
      3766152*Ec^4*\[Rho]^7 - 1918200*Ec^5*\[Rho]^7 - 955248*Ec^6*\[Rho]^7 + 
      369984*Ec^7*\[Rho]^7 + 2214528*Ec^8*\[Rho]^7 - 2242176*Ec^9*\[Rho]^7 + 
      633600*Ec^10*\[Rho]^7 + 4305*\[Rho]^8 - 66102*Ec*\[Rho]^8 + 
      437436*Ec^2*\[Rho]^8 - 1622820*Ec^3*\[Rho]^8 + 3722520*Ec^4*\[Rho]^8 - 
      5443968*Ec^5*\[Rho]^8 + 4983168*Ec^6*\[Rho]^8 - 2636352*Ec^7*\[Rho]^8 + 
      624768*Ec^8*\[Rho]^8 - 2216*\[Rho]^9 + 31024*Ec*\[Rho]^9 - 
      186144*Ec^2*\[Rho]^9 + 622532*Ec^3*\[Rho]^9 - 1269688*Ec^4*\[Rho]^9 + 
      1619328*Ec^5*\[Rho]^9 - 1266944*Ec^6*\[Rho]^9 + 565696*Ec^7*\[Rho]^9 - 
      114816*Ec^8*\[Rho]^9 + 195*\[Rho]^10 - 2730*Ec*\[Rho]^10 + 
      16380*Ec^2*\[Rho]^10 - 54600*Ec^3*\[Rho]^10 + 109200*Ec^4*\[Rho]^10 - 
      131040*Ec^5*\[Rho]^10 + 87360*Ec^6*\[Rho]^10 - 24960*Ec^7*\[Rho]^10 - 
      720*(-1 + 2*Ec)^7*\[Rho]^2*(3 - 44*\[Rho] + 39*\[Rho]^2 + 12*\[Rho]^3)*
       Log[1 - 2*Ec]^2 + 12*(-1 + 2*Ec)*(-7 - 228*\[Rho] + 1470*\[Rho]^2 - 
        212*\[Rho]^3 - 1890*\[Rho]^4 - 948*\[Rho]^5 + 1038*\[Rho]^6 + 
        1020*\[Rho]^7 - 243*\[Rho]^8 + 40960*Ec^12*(1 + 3*\[Rho]^2) + 
        1536*Ec^11*(-104 + 24*\[Rho] - 225*\[Rho]^2 + 81*\[Rho]^3) - 
        1536*Ec^10*(-162 + 232*\[Rho] - 295*\[Rho]^2 + 123*\[Rho]^3) + 
        1920*Ec^8*(14 - 888*\[Rho] + 924*\[Rho]^2 - 4*\[Rho]^3 - 
          37*\[Rho]^4 + 75*\[Rho]^5) - 640*Ec^9*(280 - 1728*\[Rho] + 
          1383*\[Rho]^2 + 13*\[Rho]^3 + 27*\[Rho]^4 + 75*\[Rho]^5) + 
        480*Ec^7*(112 + 3152*\[Rho] - 4265*\[Rho]^2 + 133*\[Rho]^3 + 
          1218*\[Rho]^4 - 132*\[Rho]^5 + 68*\[Rho]^6) + 
        12*Ec*(7 + 228*\[Rho] - 1410*\[Rho]^2 - 668*\[Rho]^3 + 
          2670*\[Rho]^4 + 1188*\[Rho]^5 - 1038*\[Rho]^6 - 1020*\[Rho]^7 + 
          243*\[Rho]^8) - 60*Ec^2*(7 + 228*\[Rho] - 1338*\[Rho]^2 - 
          1724*\[Rho]^3 + 3606*\[Rho]^4 + 1476*\[Rho]^5 - 1038*\[Rho]^6 - 
          1020*\[Rho]^7 + 243*\[Rho]^8) - 240*Ec^4*(20 + 424*\[Rho] - 
          1549*\[Rho]^2 - 4639*\[Rho]^3 + 6516*\[Rho]^4 + 2475*\[Rho]^5 - 
          800*\[Rho]^6 - 1020*\[Rho]^7 + 243*\[Rho]^8) - 
        32*Ec^6*(1428 + 25872*\[Rho] - 43245*\[Rho]^2 - 18427*\[Rho]^3 + 
          46185*\[Rho]^4 + 9921*\[Rho]^5 + 744*\[Rho]^6 - 2040*\[Rho]^7 + 
          486*\[Rho]^8) + 20*Ec^3*(68 + 2004*\[Rho] - 10407*\[Rho]^2 - 
          24115*\[Rho]^3 + 38037*\[Rho]^4 + 15423*\[Rho]^5 - 7434*\[Rho]^6 - 
          8160*\[Rho]^7 + 1944*\[Rho]^8) + 24*Ec^5*(752 + 12768*\[Rho] - 
          28575*\[Rho]^2 - 53973*\[Rho]^3 + 81925*\[Rho]^4 + 26619*\[Rho]^5 - 
          4104*\[Rho]^6 - 8160*\[Rho]^7 + 1944*\[Rho]^8))*Log[\[Rho]] - 
      720*(-1 + 2*Ec)^7*\[Rho]^2*(3 - 44*\[Rho] + 39*\[Rho]^2 + 12*\[Rho]^3)*
       Log[\[Rho]]^2 - 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-7 - 228*\[Rho] + 
        1470*\[Rho]^2 - 212*\[Rho]^3 - 1890*\[Rho]^4 - 948*\[Rho]^5 + 
        1038*\[Rho]^6 + 1020*\[Rho]^7 - 243*\[Rho]^8 + 
        40960*Ec^12*(1 + 3*\[Rho]^2) + 1536*Ec^11*(-104 + 24*\[Rho] - 
          225*\[Rho]^2 + 81*\[Rho]^3) - 1536*Ec^10*(-162 + 232*\[Rho] - 
          295*\[Rho]^2 + 123*\[Rho]^3) + 1920*Ec^8*(14 - 888*\[Rho] + 
          924*\[Rho]^2 - 4*\[Rho]^3 - 37*\[Rho]^4 + 75*\[Rho]^5) - 
        640*Ec^9*(280 - 1728*\[Rho] + 1383*\[Rho]^2 + 13*\[Rho]^3 + 
          27*\[Rho]^4 + 75*\[Rho]^5) + 480*Ec^7*(112 + 3152*\[Rho] - 
          4265*\[Rho]^2 + 133*\[Rho]^3 + 1218*\[Rho]^4 - 132*\[Rho]^5 + 
          68*\[Rho]^6) + 12*Ec*(7 + 228*\[Rho] - 1410*\[Rho]^2 - 
          668*\[Rho]^3 + 2670*\[Rho]^4 + 1188*\[Rho]^5 - 1038*\[Rho]^6 - 
          1020*\[Rho]^7 + 243*\[Rho]^8) - 60*Ec^2*(7 + 228*\[Rho] - 
          1338*\[Rho]^2 - 1724*\[Rho]^3 + 3606*\[Rho]^4 + 1476*\[Rho]^5 - 
          1038*\[Rho]^6 - 1020*\[Rho]^7 + 243*\[Rho]^8) - 
        240*Ec^4*(20 + 424*\[Rho] - 1549*\[Rho]^2 - 4639*\[Rho]^3 + 
          6516*\[Rho]^4 + 2475*\[Rho]^5 - 800*\[Rho]^6 - 1020*\[Rho]^7 + 
          243*\[Rho]^8) - 32*Ec^6*(1428 + 25872*\[Rho] - 43245*\[Rho]^2 - 
          18427*\[Rho]^3 + 46185*\[Rho]^4 + 9921*\[Rho]^5 + 744*\[Rho]^6 - 
          2040*\[Rho]^7 + 486*\[Rho]^8) + 20*Ec^3*(68 + 2004*\[Rho] - 
          10407*\[Rho]^2 - 24115*\[Rho]^3 + 38037*\[Rho]^4 + 15423*\[Rho]^5 - 
          7434*\[Rho]^6 - 8160*\[Rho]^7 + 1944*\[Rho]^8) + 
        24*Ec^5*(752 + 12768*\[Rho] - 28575*\[Rho]^2 - 53973*\[Rho]^3 + 
          81925*\[Rho]^4 + 26619*\[Rho]^5 - 4104*\[Rho]^6 - 8160*\[Rho]^7 + 
          1944*\[Rho]^8) - 120*(1 - 2*Ec)^6*\[Rho]^2*(3 - 44*\[Rho] + 
          39*\[Rho]^2 + 12*\[Rho]^3)*Log[\[Rho]])) - 
    (3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
       75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
       960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
       1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
       160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
       60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])*
      (3453 - 48918*Ec + 297540*Ec^2 - 1128248*Ec^3 + 4023408*Ec^4 - 
       16778784*Ec^5 + 61749952*Ec^6 - 162545280*Ec^7 + 291201792*Ec^8 - 
       348989952*Ec^9 + 269368320*Ec^10 - 120440832*Ec^11 + 19763200*Ec^12 + 
       6955008*Ec^13 - 4374528*Ec^14 + 950272*Ec^15 - 24753*\[Rho] + 
       337902*Ec*\[Rho] - 1966932*Ec^2*\[Rho] + 6734872*Ec^3*\[Rho] - 
       18441328*Ec^4*\[Rho] + 56552992*Ec^5*\[Rho] - 174893760*Ec^6*\[Rho] + 
       412089984*Ec^7*\[Rho] - 663457536*Ec^8*\[Rho] + 
       704549376*Ec^9*\[Rho] - 470559744*Ec^10*\[Rho] + 
       172419072*Ec^11*\[Rho] - 14520320*Ec^12*\[Rho] - 
       12722176*Ec^13*\[Rho] + 3850240*Ec^14*\[Rho] + 98304*Ec^15*\[Rho] + 
       111760*\[Rho]^2 - 1525808*Ec*\[Rho]^2 + 8906064*Ec^2*\[Rho]^2 - 
       29253920*Ec^3*\[Rho]^2 + 62042464*Ec^4*\[Rho]^2 - 
       104030784*Ec^5*\[Rho]^2 + 186805248*Ec^6*\[Rho]^2 - 
       358272000*Ec^7*\[Rho]^2 + 557171712*Ec^8*\[Rho]^2 - 
       604878848*Ec^9*\[Rho]^2 + 432222208*Ec^10*\[Rho]^2 - 
       188719104*Ec^11*\[Rho]^2 + 41181184*Ec^12*\[Rho]^2 - 
       1654784*Ec^13*\[Rho]^2 - 240816*\[Rho]^3 + 3305904*Ec*\[Rho]^3 - 
       19584144*Ec^2*\[Rho]^3 + 65145760*Ec^3*\[Rho]^3 - 
       130969056*Ec^4*\[Rho]^3 + 156269376*Ec^5*\[Rho]^3 - 
       99771648*Ec^6*\[Rho]^3 + 46490112*Ec^7*\[Rho]^3 - 
       101289984*Ec^8*\[Rho]^3 + 179945472*Ec^9*\[Rho]^3 - 
       140156928*Ec^10*\[Rho]^3 + 38092800*Ec^11*\[Rho]^3 + 
       5496832*Ec^12*\[Rho]^3 - 2506752*Ec^13*\[Rho]^3 + 229686*\[Rho]^4 - 
       3160884*Ec*\[Rho]^4 + 18815544*Ec^2*\[Rho]^4 - 
       62422160*Ec^3*\[Rho]^4 + 121592480*Ec^4*\[Rho]^4 - 
       129297344*Ec^5*\[Rho]^4 + 43377536*Ec^6*\[Rho]^4 + 
       58296064*Ec^7*\[Rho]^4 - 88514560*Ec^8*\[Rho]^4 + 
       75673600*Ec^9*\[Rho]^4 - 60583936*Ec^10*\[Rho]^4 + 
       33562624*Ec^11*\[Rho]^4 - 7471104*Ec^12*\[Rho]^4 - 38318*\[Rho]^5 + 
       441028*Ec*\[Rho]^5 - 1900440*Ec^2*\[Rho]^5 + 969168*Ec^3*\[Rho]^5 + 
       19312992*Ec^4*\[Rho]^5 - 74912832*Ec^5*\[Rho]^5 + 
       140663424*Ec^6*\[Rho]^5 - 164463360*Ec^7*\[Rho]^5 + 
       132655104*Ec^8*\[Rho]^5 - 79314944*Ec^9*\[Rho]^5 + 
       34041856*Ec^10*\[Rho]^5 - 7741440*Ec^11*\[Rho]^5 - 75792*\[Rho]^6 + 
       1084848*Ec*\[Rho]^6 - 6675408*Ec^2*\[Rho]^6 + 24475168*Ec^3*\[Rho]^6 - 
       56349792*Ec^4*\[Rho]^6 + 82818624*Ec^5*\[Rho]^6 - 
       78267904*Ec^6*\[Rho]^6 + 46940160*Ec^7*\[Rho]^6 - 
       19557888*Ec^8*\[Rho]^6 + 8012800*Ec^9*\[Rho]^6 - 
       2654208*Ec^10*\[Rho]^6 + 26160*\[Rho]^7 - 313392*Ec*\[Rho]^7 + 
       1510416*Ec^2*\[Rho]^7 - 3627680*Ec^3*\[Rho]^7 + 
       3635936*Ec^4*\[Rho]^7 + 2256064*Ec^5*\[Rho]^7 - 
       10019072*Ec^6*\[Rho]^7 + 10476032*Ec^7*\[Rho]^7 - 
       4562432*Ec^8*\[Rho]^7 + 599040*Ec^9*\[Rho]^7 + 9421*\[Rho]^8 - 
       131894*Ec*\[Rho]^8 + 791364*Ec^2*\[Rho]^8 - 2637880*Ec^3*\[Rho]^8 + 
       5374256*Ec^4*\[Rho]^8 - 6908064*Ec^5*\[Rho]^8 + 
       5540800*Ec^6*\[Rho]^8 - 2620544*Ec^7*\[Rho]^8 + 589824*Ec^8*\[Rho]^8 - 
       801*\[Rho]^9 + 11214*Ec*\[Rho]^9 - 67284*Ec^2*\[Rho]^9 + 
       224280*Ec^3*\[Rho]^9 - 448560*Ec^4*\[Rho]^9 + 538272*Ec^5*\[Rho]^9 - 
       358848*Ec^6*\[Rho]^9 + 102528*Ec^7*\[Rho]^9 - 720*(-1 + 2*Ec)^7*
        \[Rho]^2*(8 - 72*\[Rho] + 81*\[Rho]^2 + 27*\[Rho]^3)*
        Log[1 - 2*Ec]^2 + 24*(-1 + 2*Ec)*(-12 - 180*\[Rho] + 809*\[Rho]^2 - 
         1365*\[Rho]^3 + 1140*\[Rho]^4 - 1988*\[Rho]^5 + 495*\[Rho]^6 + 
         1101*\[Rho]^7 + 65536*Ec^11*(1 + 3*\[Rho]^2) - 
         10240*Ec^9*(-58 - 58*\[Rho] - 2*\[Rho]^2 + 39*\[Rho]^3) + 
         2048*Ec^10*(-146 - 70*\[Rho] - 258*\[Rho]^2 + 105*\[Rho]^3) - 
         1280*Ec^8*(524 + 804*\[Rho] - 1092*\[Rho]^2 + 122*\[Rho]^3 + 
           111*\[Rho]^4 + 75*\[Rho]^5) + 1280*Ec^7*(368 + 760*\[Rho] - 
           1632*\[Rho]^2 + 596*\[Rho]^3 + 469*\[Rho]^4 + 345*\[Rho]^5 + 
           24*\[Rho]^6) + 64*Ec^6*(-3304 - 8680*\[Rho] + 22653*\[Rho]^2 - 
           4615*\[Rho]^3 - 17830*\[Rho]^4 - 15248*\[Rho]^5 - 855*\[Rho]^6 + 
           1101*\[Rho]^7) - 160*Ec^3*(-16 - 196*\[Rho] + 573*\[Rho]^2 + 
           1219*\[Rho]^3 - 1733*\[Rho]^4 - 3251*\[Rho]^5 + 387*\[Rho]^6 + 
           1101*\[Rho]^7) + 60*Ec^2*(-12 - 180*\[Rho] + 633*\[Rho]^2 + 
           219*\[Rho]^3 - 642*\[Rho]^4 - 2582*\[Rho]^5 + 495*\[Rho]^6 + 
           1101*\[Rho]^7) - 12*Ec*(-12 - 180*\[Rho] + 729*\[Rho]^2 - 
           645*\[Rho]^3 + 330*\[Rho]^4 - 2258*\[Rho]^5 + 495*\[Rho]^6 + 
           1101*\[Rho]^7) - 64*Ec^5*(-952 - 3360*\[Rho] + 9159*\[Rho]^2 + 
           7615*\[Rho]^3 - 19095*\[Rho]^4 - 19869*\[Rho]^5 - 45*\[Rho]^6 + 
           3303*\[Rho]^7) + 80*Ec^4*(-152 - 952*\[Rho] + 2487*\[Rho]^2 + 
           6731*\[Rho]^3 - 9737*\[Rho]^4 - 12963*\[Rho]^5 + 783*\[Rho]^6 + 
           3303*\[Rho]^7))*Log[\[Rho]] - 720*(-1 + 2*Ec)^7*\[Rho]^2*
        (8 - 72*\[Rho] + 81*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]^2 - 
       24*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-12 - 180*\[Rho] + 809*\[Rho]^2 - 
         1365*\[Rho]^3 + 1140*\[Rho]^4 - 1988*\[Rho]^5 + 495*\[Rho]^6 + 
         1101*\[Rho]^7 + 65536*Ec^11*(1 + 3*\[Rho]^2) - 
         10240*Ec^9*(-58 - 58*\[Rho] - 2*\[Rho]^2 + 39*\[Rho]^3) + 
         2048*Ec^10*(-146 - 70*\[Rho] - 258*\[Rho]^2 + 105*\[Rho]^3) - 
         1280*Ec^8*(524 + 804*\[Rho] - 1092*\[Rho]^2 + 122*\[Rho]^3 + 
           111*\[Rho]^4 + 75*\[Rho]^5) + 1280*Ec^7*(368 + 760*\[Rho] - 
           1632*\[Rho]^2 + 596*\[Rho]^3 + 469*\[Rho]^4 + 345*\[Rho]^5 + 
           24*\[Rho]^6) + 64*Ec^6*(-3304 - 8680*\[Rho] + 22653*\[Rho]^2 - 
           4615*\[Rho]^3 - 17830*\[Rho]^4 - 15248*\[Rho]^5 - 855*\[Rho]^6 + 
           1101*\[Rho]^7) - 160*Ec^3*(-16 - 196*\[Rho] + 573*\[Rho]^2 + 
           1219*\[Rho]^3 - 1733*\[Rho]^4 - 3251*\[Rho]^5 + 387*\[Rho]^6 + 
           1101*\[Rho]^7) + 60*Ec^2*(-12 - 180*\[Rho] + 633*\[Rho]^2 + 
           219*\[Rho]^3 - 642*\[Rho]^4 - 2582*\[Rho]^5 + 495*\[Rho]^6 + 
           1101*\[Rho]^7) - 12*Ec*(-12 - 180*\[Rho] + 729*\[Rho]^2 - 
           645*\[Rho]^3 + 330*\[Rho]^4 - 2258*\[Rho]^5 + 495*\[Rho]^6 + 
           1101*\[Rho]^7) - 64*Ec^5*(-952 - 3360*\[Rho] + 9159*\[Rho]^2 + 
           7615*\[Rho]^3 - 19095*\[Rho]^4 - 19869*\[Rho]^5 - 45*\[Rho]^6 + 
           3303*\[Rho]^7) + 80*Ec^4*(-152 - 952*\[Rho] + 2487*\[Rho]^2 + 
           6731*\[Rho]^3 - 9737*\[Rho]^4 - 12963*\[Rho]^5 + 783*\[Rho]^6 + 
           3303*\[Rho]^7) - 60*(1 - 2*Ec)^6*\[Rho]^2*(8 - 72*\[Rho] + 
           81*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])))/
  (43200*(-1 + 2*Ec)^3*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m5*(-80*(-514 + 6552*Ec - 35064*Ec^2 + 101904*Ec^3 - 179904*Ec^4 + 
      274344*Ec^5 - 835808*Ec^6 + 3290976*Ec^7 - 9336576*Ec^8 + 
      17421056*Ec^9 - 20441088*Ec^10 + 13329408*Ec^11 - 2666496*Ec^12 - 
      1726464*Ec^13 + 712704*Ec^14 + 90112*Ec^15 + 4527*\[Rho] - 
      56988*Ec*\[Rho] + 300924*Ec^2*\[Rho] - 800712*Ec^3*\[Rho] + 
      683568*Ec^4*\[Rho] + 2556600*Ec^5*\[Rho] - 10257504*Ec^6*\[Rho] + 
      15788832*Ec^7*\[Rho] - 6352896*Ec^8*\[Rho] - 16416000*Ec^9*\[Rho] + 
      28369920*Ec^10*\[Rho] - 17064960*Ec^11*\[Rho] + 1843200*Ec^12*\[Rho] + 
      1628160*Ec^13*\[Rho] - 172032*Ec^14*\[Rho] - 24576*Ec^15*\[Rho] + 
      32313*\[Rho]^2 - 462276*Ec*\[Rho]^2 + 2793060*Ec^2*\[Rho]^2 - 
      9250284*Ec^3*\[Rho]^2 + 18366912*Ec^4*\[Rho]^2 - 
      23285016*Ec^5*\[Rho]^2 + 21947616*Ec^6*\[Rho]^2 - 
      17961024*Ec^7*\[Rho]^2 + 2030976*Ec^8*\[Rho]^2 + 
      31742976*Ec^9*\[Rho]^2 - 52892160*Ec^10*\[Rho]^2 + 
      38264832*Ec^11*\[Rho]^2 - 13412352*Ec^12*\[Rho]^2 + 
      2217984*Ec^13*\[Rho]^2 - 80612*\[Rho]^3 + 946296*Ec*\[Rho]^3 - 
      4521672*Ec^2*\[Rho]^3 + 10883196*Ec^3*\[Rho]^3 - 
      12765168*Ec^4*\[Rho]^3 + 5298168*Ec^5*\[Rho]^3 - 
      3283488*Ec^6*\[Rho]^3 + 14315904*Ec^7*\[Rho]^3 - 
      7558272*Ec^8*\[Rho]^3 - 28001024*Ec^9*\[Rho]^3 + 
      47350272*Ec^10*\[Rho]^3 - 30471168*Ec^11*\[Rho]^3 + 
      8755200*Ec^12*\[Rho]^3 - 706560*Ec^13*\[Rho]^3 + 86436*\[Rho]^4 - 
      999432*Ec*\[Rho]^4 + 4882680*Ec^2*\[Rho]^4 - 13190052*Ec^3*\[Rho]^4 + 
      22458864*Ec^4*\[Rho]^4 - 28216584*Ec^5*\[Rho]^4 + 
      31579872*Ec^6*\[Rho]^4 - 30159648*Ec^7*\[Rho]^4 + 
      15043584*Ec^8*\[Rho]^4 + 7750272*Ec^9*\[Rho]^4 - 
      16790016*Ec^10*\[Rho]^4 + 9260544*Ec^11*\[Rho]^4 - 
      1572864*Ec^12*\[Rho]^4 - 85866*\[Rho]^5 + 1035648*Ec*\[Rho]^5 - 
      5175216*Ec^2*\[Rho]^5 + 14260836*Ec^3*\[Rho]^5 - 
      23700336*Ec^4*\[Rho]^5 + 24164424*Ec^5*\[Rho]^5 - 
      16823136*Ec^6*\[Rho]^5 + 13348512*Ec^7*\[Rho]^5 - 
      11469312*Ec^8*\[Rho]^5 + 3898752*Ec^9*\[Rho]^5 + 
      1614336*Ec^10*\[Rho]^5 - 898560*Ec^11*\[Rho]^5 + 44398*\[Rho]^6 - 
      447312*Ec*\[Rho]^6 + 1723776*Ec^2*\[Rho]^6 - 3215188*Ec^3*\[Rho]^6 + 
      1930992*Ec^4*\[Rho]^6 + 2656056*Ec^5*\[Rho]^6 - 3467360*Ec^6*\[Rho]^6 - 
      1968960*Ec^7*\[Rho]^6 + 4963200*Ec^8*\[Rho]^6 - 2338176*Ec^9*\[Rho]^6 + 
      187392*Ec^10*\[Rho]^6 + 6372*\[Rho]^7 - 111384*Ec*\[Rho]^7 + 
      766440*Ec^2*\[Rho]^7 - 2784156*Ec^3*\[Rho]^7 + 5861328*Ec^4*\[Rho]^7 - 
      7177560*Ec^5*\[Rho]^7 + 4527456*Ec^6*\[Rho]^7 - 569856*Ec^7*\[Rho]^7 - 
      797568*Ec^8*\[Rho]^7 + 266880*Ec^9*\[Rho]^7 - 8898*\[Rho]^8 + 
      111024*Ec*\[Rho]^8 - 580608*Ec^2*\[Rho]^8 + 1641204*Ec^3*\[Rho]^8 - 
      2719632*Ec^4*\[Rho]^8 + 2670336*Ec^5*\[Rho]^8 - 1464384*Ec^6*\[Rho]^8 + 
      358080*Ec^7*\[Rho]^8 + 1979*\[Rho]^9 - 23748*Ec*\[Rho]^9 + 
      118740*Ec^2*\[Rho]^9 - 317948*Ec^3*\[Rho]^9 + 490656*Ec^4*\[Rho]^9 - 
      436128*Ec^5*\[Rho]^9 + 207872*Ec^6*\[Rho]^9 - 42432*Ec^7*\[Rho]^9 - 
      135*\[Rho]^10 + 1620*Ec*\[Rho]^10 - 8100*Ec^2*\[Rho]^10 + 
      21600*Ec^3*\[Rho]^10 - 32400*Ec^4*\[Rho]^10 + 25920*Ec^5*\[Rho]^10 - 
      8640*Ec^6*\[Rho]^10 + 720*(1 - 2*Ec)^6*\[Rho]^2*
       (12 + 29*\[Rho] + 39*\[Rho]^2 + 12*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
      12*(-1 + 2*Ec)*(-16 + 111*\[Rho] + 3105*\[Rho]^2 + 877*\[Rho]^3 - 
        1575*\[Rho]^4 - 219*\[Rho]^5 - 3561*\[Rho]^6 + 1455*\[Rho]^7 - 
        177*\[Rho]^8 + 20480*Ec^11*(2 + 3*\[Rho]^2) - 
        640*Ec^9*(-304 + 60*\[Rho] - 495*\[Rho]^2 + 207*\[Rho]^3) + 
        256*Ec^10*(-544 + 144*\[Rho] - 915*\[Rho]^2 + 243*\[Rho]^3) + 
        320*Ec^8*(-448 - 300*\[Rho] - 600*\[Rho]^2 + 460*\[Rho]^3 - 
          171*\[Rho]^4 + 45*\[Rho]^5) - 160*Ec^7*(-368 - 1392*\[Rho] - 
          876*\[Rho]^2 + 656*\[Rho]^3 - 759*\[Rho]^4 + 225*\[Rho]^5) - 
        80*Ec^6*(160 + 2376*\[Rho] + 1767*\[Rho]^2 - 1951*\[Rho]^3 - 
          1317*\[Rho]^4 - 1035*\[Rho]^5 + 276*\[Rho]^6) - 
        40*Ec^2*(16 - 111*\[Rho] - 3753*\[Rho]^2 - 2443*\[Rho]^3 - 
          531*\[Rho]^4 - 429*\[Rho]^5 + 3561*\[Rho]^6 - 1455*\[Rho]^7 + 
          177*\[Rho]^8) + 10*Ec*(16 - 111*\[Rho] - 3393*\[Rho]^2 - 
          1573*\[Rho]^3 + 639*\[Rho]^4 - 69*\[Rho]^5 + 3561*\[Rho]^6 - 
          1455*\[Rho]^7 + 177*\[Rho]^8) - 40*Ec^4*(32 + 240*\[Rho] - 
          9045*\[Rho]^2 - 11529*\[Rho]^3 - 11865*\[Rho]^4 - 2997*\[Rho]^5 + 
          8244*\[Rho]^6 - 2910*\[Rho]^7 + 354*\[Rho]^8) + 
        20*Ec^3*(64 - 360*\[Rho] - 16725*\[Rho]^2 - 14649*\[Rho]^3 - 
          9573*\[Rho]^4 - 3051*\[Rho]^5 + 15054*\[Rho]^6 - 5820*\[Rho]^7 + 
          708*\[Rho]^8) + 8*Ec^5*(208 + 9912*\[Rho] - 12105*\[Rho]^2 - 
          46551*\[Rho]^3 - 60165*\[Rho]^4 - 17199*\[Rho]^5 + 20664*\[Rho]^6 - 
          5820*\[Rho]^7 + 708*\[Rho]^8))*Log[\[Rho]] + 
      720*(1 - 2*Ec)^6*\[Rho]^2*(12 + 29*\[Rho] + 39*\[Rho]^2 + 12*\[Rho]^3)*
       Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-16 + 111*\[Rho] + 
        3105*\[Rho]^2 + 877*\[Rho]^3 - 1575*\[Rho]^4 - 219*\[Rho]^5 - 
        3561*\[Rho]^6 + 1455*\[Rho]^7 - 177*\[Rho]^8 + 
        20480*Ec^11*(2 + 3*\[Rho]^2) - 640*Ec^9*(-304 + 60*\[Rho] - 
          495*\[Rho]^2 + 207*\[Rho]^3) + 256*Ec^10*(-544 + 144*\[Rho] - 
          915*\[Rho]^2 + 243*\[Rho]^3) + 320*Ec^8*(-448 - 300*\[Rho] - 
          600*\[Rho]^2 + 460*\[Rho]^3 - 171*\[Rho]^4 + 45*\[Rho]^5) - 
        160*Ec^7*(-368 - 1392*\[Rho] - 876*\[Rho]^2 + 656*\[Rho]^3 - 
          759*\[Rho]^4 + 225*\[Rho]^5) - 80*Ec^6*(160 + 2376*\[Rho] + 
          1767*\[Rho]^2 - 1951*\[Rho]^3 - 1317*\[Rho]^4 - 1035*\[Rho]^5 + 
          276*\[Rho]^6) - 40*Ec^2*(16 - 111*\[Rho] - 3753*\[Rho]^2 - 
          2443*\[Rho]^3 - 531*\[Rho]^4 - 429*\[Rho]^5 + 3561*\[Rho]^6 - 
          1455*\[Rho]^7 + 177*\[Rho]^8) + 10*Ec*(16 - 111*\[Rho] - 
          3393*\[Rho]^2 - 1573*\[Rho]^3 + 639*\[Rho]^4 - 69*\[Rho]^5 + 
          3561*\[Rho]^6 - 1455*\[Rho]^7 + 177*\[Rho]^8) - 
        40*Ec^4*(32 + 240*\[Rho] - 9045*\[Rho]^2 - 11529*\[Rho]^3 - 
          11865*\[Rho]^4 - 2997*\[Rho]^5 + 8244*\[Rho]^6 - 2910*\[Rho]^7 + 
          354*\[Rho]^8) + 20*Ec^3*(64 - 360*\[Rho] - 16725*\[Rho]^2 - 
          14649*\[Rho]^3 - 9573*\[Rho]^4 - 3051*\[Rho]^5 + 15054*\[Rho]^6 - 
          5820*\[Rho]^7 + 708*\[Rho]^8) + 8*Ec^5*(208 + 9912*\[Rho] - 
          12105*\[Rho]^2 - 46551*\[Rho]^3 - 60165*\[Rho]^4 - 17199*\[Rho]^5 + 
          20664*\[Rho]^6 - 5820*\[Rho]^7 + 708*\[Rho]^8) - 
        120*(-1 + 2*Ec)^5*\[Rho]^2*(12 + 29*\[Rho] + 39*\[Rho]^2 + 
          12*\[Rho]^3)*Log[\[Rho]])) + 
    (3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
       75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
       960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
       1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
       160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
       60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])*
      (-875 + 11268*Ec - 60948*Ec^2 + 139360*Ec^3 + 322736*Ec^4 - 
       4120000*Ec^5 + 17809728*Ec^6 - 46123008*Ec^7 + 76880640*Ec^8 - 
       81142784*Ec^9 + 49075200*Ec^10 - 11132928*Ec^11 - 3387392*Ec^12 + 
       1556480*Ec^13 + 180224*Ec^14 + 10671*\[Rho] - 136692*Ec*\[Rho] + 
       735300*Ec^2*\[Rho] - 1863392*Ec^3*\[Rho] - 182576*Ec^4*\[Rho] + 
       19093440*Ec^5*\[Rho] - 74551104*Ec^6*\[Rho] + 159614976*Ec^7*\[Rho] - 
       212340480*Ec^8*\[Rho] + 172397568*Ec^9*\[Rho] - 
       74793984*Ec^10*\[Rho] + 8871936*Ec^11*\[Rho] + 3616768*Ec^12*\[Rho] - 
       376832*Ec^13*\[Rho] - 49152*Ec^14*\[Rho] + 71824*\[Rho]^2 - 
       1039056*Ec*\[Rho]^2 + 6350448*Ec^2*\[Rho]^2 - 21406784*Ec^3*\[Rho]^2 + 
       44653536*Ec^4*\[Rho]^2 - 67797120*Ec^5*\[Rho]^2 + 
       105259776*Ec^6*\[Rho]^2 - 185961984*Ec^7*\[Rho]^2 + 
       266201088*Ec^8*\[Rho]^2 - 245983232*Ec^9*\[Rho]^2 + 
       133177344*Ec^10*\[Rho]^2 - 38658048*Ec^11*\[Rho]^2 + 
       5349376*Ec^12*\[Rho]^2 - 198896*\[Rho]^3 + 2401872*Ec*\[Rho]^3 - 
       11938800*Ec^2*\[Rho]^3 + 30354240*Ec^3*\[Rho]^3 - 
       38970976*Ec^4*\[Rho]^3 + 22871168*Ec^5*\[Rho]^3 - 
       34710528*Ec^6*\[Rho]^3 + 136202752*Ec^7*\[Rho]^3 - 
       243829760*Ec^8*\[Rho]^3 + 221120512*Ec^9*\[Rho]^3 - 
       105828352*Ec^10*\[Rho]^3 + 24485888*Ec^11*\[Rho]^3 - 
       1695744*Ec^12*\[Rho]^3 + 236166*\[Rho]^4 - 2805192*Ec*\[Rho]^4 + 
       14086440*Ec^2*\[Rho]^4 - 38559680*Ec^3*\[Rho]^4 + 
       64049440*Ec^4*\[Rho]^4 - 75993984*Ec^5*\[Rho]^4 + 
       92590208*Ec^6*\[Rho]^4 - 129495040*Ec^7*\[Rho]^4 + 
       143462400*Ec^8*\[Rho]^4 - 97710080*Ec^9*\[Rho]^4 + 
       34975744*Ec^10*\[Rho]^4 - 4620288*Ec^11*\[Rho]^4 - 225710*\[Rho]^5 + 
       2737512*Ec*\[Rho]^5 - 13783752*Ec^2*\[Rho]^5 + 
       38374080*Ec^3*\[Rho]^5 - 65450016*Ec^4*\[Rho]^5 + 
       71241600*Ec^5*\[Rho]^5 - 54370944*Ec^6*\[Rho]^5 + 
       41293824*Ec^7*\[Rho]^5 - 35112960*Ec^8*\[Rho]^5 + 
       19812352*Ec^9*\[Rho]^5 - 4239360*Ec^10*\[Rho]^5 + 112624*\[Rho]^6 - 
       1188528*Ec*\[Rho]^6 + 4964880*Ec^2*\[Rho]^6 - 11105728*Ec^3*\[Rho]^6 + 
       12973856*Ec^4*\[Rho]^6 - 4508032*Ec^5*\[Rho]^6 - 
       4689152*Ec^6*\[Rho]^6 + 3259904*Ec^7*\[Rho]^6 + 
       1539584*Ec^8*\[Rho]^6 - 1253376*Ec^9*\[Rho]^6 + 3696*\[Rho]^7 - 
       95184*Ec*\[Rho]^7 + 780912*Ec^2*\[Rho]^7 - 3096896*Ec^3*\[Rho]^7 + 
       6969184*Ec^4*\[Rho]^7 - 9418368*Ec^5*\[Rho]^7 + 
       7430656*Ec^6*\[Rho]^7 - 2918912*Ec^7*\[Rho]^7 + 314880*Ec^8*\[Rho]^7 - 
       10139*\[Rho]^8 + 121668*Ec*\[Rho]^8 - 608340*Ec^2*\[Rho]^8 + 
       1622240*Ec^3*\[Rho]^8 - 2496144*Ec^4*\[Rho]^8 + 
       2243904*Ec^5*\[Rho]^8 - 1121216*Ec^6*\[Rho]^8 + 258048*Ec^7*\[Rho]^8 + 
       639*\[Rho]^9 - 7668*Ec*\[Rho]^9 + 38340*Ec^2*\[Rho]^9 - 
       102240*Ec^3*\[Rho]^9 + 153360*Ec^4*\[Rho]^9 - 122688*Ec^5*\[Rho]^9 + 
       40896*Ec^6*\[Rho]^9 + 720*(1 - 2*Ec)^6*\[Rho]^2*
        (32 + 56*\[Rho] + 81*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
       24*(-1 + 2*Ec)*(-16 + 180*\[Rho] + 3691*\[Rho]^2 - 315*\[Rho]^3 - 
         600*\[Rho]^4 - 604*\[Rho]^5 - 3395*\[Rho]^6 + 1059*\[Rho]^7 + 
         32768*Ec^10*(2 + 3*\[Rho]^2) + 5120*Ec^9*(-48 + 22*\[Rho] - 
           72*\[Rho]^2 + 21*\[Rho]^3) - 2560*Ec^8*(-152 + 138*\[Rho] - 
           184*\[Rho]^2 + 85*\[Rho]^3) + 640*Ec^7*(-528 + 720*\[Rho] - 
           160*\[Rho]^2 + 204*\[Rho]^3 - 183*\[Rho]^4 + 45*\[Rho]^5) - 
         320*Ec^6*(-544 + 1000*\[Rho] + 640*\[Rho]^2 - 412*\[Rho]^3 - 
           1619*\[Rho]^4 + 201*\[Rho]^5 + 72*\[Rho]^6) - 
         32*Ec^5*(1648 - 3720*\[Rho] + 1787*\[Rho]^2 + 11675*\[Rho]^3 + 
           26955*\[Rho]^4 - 1339*\[Rho]^5 - 5045*\[Rho]^6 + 1059*\[Rho]^7) + 
         80*Ec^4*(96 - 144*\[Rho] + 5339*\[Rho]^2 + 4707*\[Rho]^3 + 
           8799*\[Rho]^4 + 41*\[Rho]^5 - 3965*\[Rho]^6 + 1059*\[Rho]^7) - 
         80*Ec^3*(-8 + 152*\[Rho] + 5099*\[Rho]^2 + 2417*\[Rho]^3 + 
           3763*\[Rho]^4 + 233*\[Rho]^5 - 3599*\[Rho]^6 + 1059*\[Rho]^7) - 
         10*Ec*(-16 + 180*\[Rho] + 4075*\[Rho]^2 + 357*\[Rho]^3 + 
           372*\[Rho]^4 - 280*\[Rho]^5 - 3395*\[Rho]^6 + 1059*\[Rho]^7) + 
         40*Ec^2*(-16 + 180*\[Rho] + 4555*\[Rho]^2 + 1197*\[Rho]^3 + 
           1587*\[Rho]^4 + 125*\[Rho]^5 - 3395*\[Rho]^6 + 1059*\[Rho]^7))*
        Log[\[Rho]] + 720*(1 - 2*Ec)^6*\[Rho]^2*(32 + 56*\[Rho] + 
         81*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]^2 + 
       24*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-16 + 180*\[Rho] + 3691*\[Rho]^2 - 
         315*\[Rho]^3 - 600*\[Rho]^4 - 604*\[Rho]^5 - 3395*\[Rho]^6 + 
         1059*\[Rho]^7 + 32768*Ec^10*(2 + 3*\[Rho]^2) + 
         5120*Ec^9*(-48 + 22*\[Rho] - 72*\[Rho]^2 + 21*\[Rho]^3) - 
         2560*Ec^8*(-152 + 138*\[Rho] - 184*\[Rho]^2 + 85*\[Rho]^3) + 
         640*Ec^7*(-528 + 720*\[Rho] - 160*\[Rho]^2 + 204*\[Rho]^3 - 
           183*\[Rho]^4 + 45*\[Rho]^5) - 320*Ec^6*(-544 + 1000*\[Rho] + 
           640*\[Rho]^2 - 412*\[Rho]^3 - 1619*\[Rho]^4 + 201*\[Rho]^5 + 
           72*\[Rho]^6) - 32*Ec^5*(1648 - 3720*\[Rho] + 1787*\[Rho]^2 + 
           11675*\[Rho]^3 + 26955*\[Rho]^4 - 1339*\[Rho]^5 - 5045*\[Rho]^6 + 
           1059*\[Rho]^7) + 80*Ec^4*(96 - 144*\[Rho] + 5339*\[Rho]^2 + 
           4707*\[Rho]^3 + 8799*\[Rho]^4 + 41*\[Rho]^5 - 3965*\[Rho]^6 + 
           1059*\[Rho]^7) - 80*Ec^3*(-8 + 152*\[Rho] + 5099*\[Rho]^2 + 
           2417*\[Rho]^3 + 3763*\[Rho]^4 + 233*\[Rho]^5 - 3599*\[Rho]^6 + 
           1059*\[Rho]^7) - 10*Ec*(-16 + 180*\[Rho] + 4075*\[Rho]^2 + 
           357*\[Rho]^3 + 372*\[Rho]^4 - 280*\[Rho]^5 - 3395*\[Rho]^6 + 
           1059*\[Rho]^7) + 40*Ec^2*(-16 + 180*\[Rho] + 4555*\[Rho]^2 + 
           1197*\[Rho]^3 + 1587*\[Rho]^4 + 125*\[Rho]^5 - 3395*\[Rho]^6 + 
           1059*\[Rho]^7) - 60*(-1 + 2*Ec)^5*\[Rho]^2*(32 + 56*\[Rho] + 
           81*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])))/
  (43200*(1 - 2*Ec)^2*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r2*(5*(-7140 + 114240*Ec - 799680*Ec^2 + 3443520*Ec^3 - 12158400*Ec^4 + 
      43541760*Ec^5 - 139829760*Ec^6 + 314910720*Ec^7 - 378362880*Ec^8 - 
      73113600*Ec^9 + 1094615040*Ec^10 - 1909309440*Ec^11 + 
      1708769280*Ec^12 - 818872320*Ec^13 + 167116800*Ec^14 - 99280*\[Rho] + 
      1739680*Ec*\[Rho] - 13387360*Ec^2*\[Rho] + 60576320*Ec^3*\[Rho] - 
      191776960*Ec^4*\[Rho] + 529513600*Ec^5*\[Rho] - 
      1509621760*Ec^6*\[Rho] + 4010380800*Ec^7*\[Rho] - 
      8208314880*Ec^8*\[Rho] + 11549987840*Ec^9*\[Rho] - 
      10034954240*Ec^10*\[Rho] + 3778887680*Ec^11*\[Rho] + 
      1787985920*Ec^12*\[Rho] - 2953707520*Ec^13*\[Rho] + 
      1593180160*Ec^14*\[Rho] - 500039680*Ec^15*\[Rho] + 
      104202240*Ec^16*\[Rho] - 3932160*Ec^17*\[Rho] + 690945*\[Rho]^2 - 
      11698920*Ec*\[Rho]^2 + 87042840*Ec^2*\[Rho]^2 - 
      375861040*Ec^3*\[Rho]^2 + 1067344000*Ec^4*\[Rho]^2 - 
      2254858752*Ec^5*\[Rho]^2 + 4235426048*Ec^6*\[Rho]^2 - 
      7892177664*Ec^7*\[Rho]^2 + 12944248832*Ec^8*\[Rho]^2 - 
      15487958016*Ec^9*\[Rho]^2 + 11647236096*Ec^10*\[Rho]^2 - 
      4301131776*Ec^11*\[Rho]^2 - 244006912*Ec^12*\[Rho]^2 + 
      897089536*Ec^13*\[Rho]^2 - 429785088*Ec^14*\[Rho]^2 + 
      106889216*Ec^15*\[Rho]^2 + 20643840*Ec^16*\[Rho]^2 - 
      6553600*Ec^17*\[Rho]^2 - 644255*\[Rho]^3 + 9213800*Ec*\[Rho]^3 - 
      54331160*Ec^2*\[Rho]^3 + 165289440*Ec^3*\[Rho]^3 - 
      267547680*Ec^4*\[Rho]^3 + 301235712*Ec^5*\[Rho]^3 - 
      910698496*Ec^6*\[Rho]^3 + 3268463872*Ec^7*\[Rho]^3 - 
      6531858688*Ec^8*\[Rho]^3 + 7313930240*Ec^9*\[Rho]^3 - 
      4745117696*Ec^10*\[Rho]^3 + 2143772672*Ec^11*\[Rho]^3 - 
      1178558464*Ec^12*\[Rho]^3 + 617414656*Ec^13*\[Rho]^3 - 
      155484160*Ec^14*\[Rho]^3 + 30081024*Ec^15*\[Rho]^3 - 1254860*\[Rho]^4 + 
      23250200*Ec*\[Rho]^4 - 189815720*Ec^2*\[Rho]^4 + 
      895672320*Ec^3*\[Rho]^4 - 2677531680*Ec^4*\[Rho]^4 + 
      5211412800*Ec^5*\[Rho]^4 - 6552598272*Ec^6*\[Rho]^4 + 
      5266829312*Ec^7*\[Rho]^4 - 3184676864*Ec^8*\[Rho]^4 + 
      2665998336*Ec^9*\[Rho]^4 - 2782689280*Ec^10*\[Rho]^4 + 
      2224635904*Ec^11*\[Rho]^4 - 1582669824*Ec^12*\[Rho]^4 + 
      1012645888*Ec^13*\[Rho]^4 - 391708672*Ec^14*\[Rho]^4 + 
      65536000*Ec^15*\[Rho]^4 + 2099180*\[Rho]^5 - 34746680*Ec*\[Rho]^5 + 
      253153160*Ec^2*\[Rho]^5 - 1055254240*Ec^3*\[Rho]^5 + 
      2742603200*Ec^4*\[Rho]^5 - 4569921920*Ec^5*\[Rho]^5 + 
      4925876480*Ec^6*\[Rho]^5 - 3599434240*Ec^7*\[Rho]^5 + 
      2246714880*Ec^8*\[Rho]^5 - 1831173120*Ec^9*\[Rho]^5 + 
      2078105600*Ec^10*\[Rho]^5 - 2359828480*Ec^11*\[Rho]^5 + 
      1885511680*Ec^12*\[Rho]^5 - 845987840*Ec^13*\[Rho]^5 + 
      161382400*Ec^14*\[Rho]^5 - 183470*\[Rho]^6 + 2050520*Ec*\[Rho]^6 - 
      6697640*Ec^2*\[Rho]^6 - 35812320*Ec^3*\[Rho]^6 + 
      363569760*Ec^4*\[Rho]^6 - 1257301440*Ec^5*\[Rho]^6 + 
      2338038400*Ec^6*\[Rho]^6 - 2703700480*Ec^7*\[Rho]^6 + 
      2220313600*Ec^8*\[Rho]^6 - 1375083520*Ec^9*\[Rho]^6 + 
      451686400*Ec^10*\[Rho]^6 + 205783040*Ec^11*\[Rho]^6 - 
      301793280*Ec^12*\[Rho]^6 + 100270080*Ec^13*\[Rho]^6 - 
      1011470*\[Rho]^7 + 15885320*Ec*\[Rho]^7 - 108811640*Ec^2*\[Rho]^7 + 
      438585440*Ec^3*\[Rho]^7 - 1128220800*Ec^4*\[Rho]^7 + 
      1870146432*Ec^5*\[Rho]^7 - 2011074688*Ec^6*\[Rho]^7 + 
      1529914624*Ec^7*\[Rho]^7 - 1148384512*Ec^8*\[Rho]^7 + 
      1080027136*Ec^9*\[Rho]^7 - 801216512*Ec^10*\[Rho]^7 + 
      297512960*Ec^11*\[Rho]^7 - 30863360*Ec^12*\[Rho]^7 + 276080*\[Rho]^8 - 
      3476600*Ec*\[Rho]^8 + 16810760*Ec^2*\[Rho]^8 - 31903040*Ec^3*\[Rho]^8 - 
      28697120*Ec^4*\[Rho]^8 + 272665408*Ec^5*\[Rho]^8 - 
      590258304*Ec^6*\[Rho]^8 + 598809088*Ec^7*\[Rho]^8 - 
      193700352*Ec^8*\[Rho]^8 - 163220480*Ec^9*\[Rho]^8 + 
      164073472*Ec^10*\[Rho]^8 - 41000960*Ec^11*\[Rho]^8 + 202660*\[Rho]^9 - 
      3425800*Ec*\[Rho]^9 + 25446520*Ec^2*\[Rho]^9 - 
      108743520*Ec^3*\[Rho]^9 + 295294080*Ec^4*\[Rho]^9 - 
      530808960*Ec^5*\[Rho]^9 + 634692992*Ec^6*\[Rho]^9 - 
      489354752*Ec^7*\[Rho]^9 + 222531584*Ec^8*\[Rho]^9 - 
      45981696*Ec^9*\[Rho]^9 - 74515*\[Rho]^10 + 1192240*Ec*\[Rho]^10 - 
      8345680*Ec^2*\[Rho]^10 + 33445520*Ec^3*\[Rho]^10 - 
      84461600*Ec^4*\[Rho]^10 + 139376960*Ec^5*\[Rho]^10 - 
      150408960*Ec^6*\[Rho]^10 + 102680320*Ec^7*\[Rho]^10 - 
      40672000*Ec^8*\[Rho]^10 + 7306240*Ec^9*\[Rho]^10 + 6125*\[Rho]^11 - 
      98000*Ec*\[Rho]^11 + 686000*Ec^2*\[Rho]^11 - 2744000*Ec^3*\[Rho]^11 + 
      6860000*Ec^4*\[Rho]^11 - 10976000*Ec^5*\[Rho]^11 + 
      10976000*Ec^6*\[Rho]^11 - 6272000*Ec^7*\[Rho]^11 + 
      1568000*Ec^8*\[Rho]^11 + 3600*(1 - 2*Ec)^8*\[Rho]^3*
       (98 - 117*\[Rho] + 45*\[Rho]^2 + 40*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
      60*(-1 + 2*Ec)*\[Rho]*(-1260 + 5365*\[Rho] + 9119*\[Rho]^2 - 
        26437*\[Rho]^3 + 9665*\[Rho]^4 + 7375*\[Rho]^5 + 2485*\[Rho]^6 - 
        7839*\[Rho]^7 + 1527*\[Rho]^8 + 409600*Ec^13*(-7 + 2*\[Rho]^2) + 
        8192*Ec^12*(1540 - 315*\[Rho] - 413*\[Rho]^2 + 135*\[Rho]^3) - 
        2048*Ec^11*(10220 - 4525*\[Rho] - 2097*\[Rho]^2 + 1839*\[Rho]^3) - 
        1024*Ec^10*(-11620 + 11185*\[Rho] + 401*\[Rho]^2 - 4641*\[Rho]^3 + 
          104*\[Rho]^4 + 500*\[Rho]^5) + 512*Ec^9*(19600 + 4515*\[Rho] - 
          4285*\[Rho]^2 - 1719*\[Rho]^3 + 592*\[Rho]^4 + 3500*\[Rho]^5) + 
        256*Ec^8*(-89180 + 33775*\[Rho] + 1785*\[Rho]^2 - 23067*\[Rho]^3 + 
          5170*\[Rho]^4 - 5784*\[Rho]^5 + 1600*\[Rho]^6) - 
        128*Ec^7*(-147280 + 87860*\[Rho] + 21088*\[Rho]^2 - 119212*\[Rho]^3 + 
          38964*\[Rho]^4 + 18279*\[Rho]^5 + 13005*\[Rho]^6 - 7839*\[Rho]^7 + 
          1527*\[Rho]^8) - 2*Ec*(-8820 + 37555*\[Rho] + 75593*\[Rho]^2 - 
          199099*\[Rho]^3 + 73055*\[Rho]^4 + 56425*\[Rho]^5 + 
          17395*\[Rho]^6 - 54873*\[Rho]^7 + 10689*\[Rho]^8) + 
        12*Ec^2*(-8820 + 37555*\[Rho] + 89313*\[Rho]^2 - 215479*\[Rho]^3 + 
          79355*\[Rho]^4 + 62025*\[Rho]^5 + 17395*\[Rho]^6 - 54873*\[Rho]^7 + 
          10689*\[Rho]^8) - 40*Ec^3*(-9436 + 38125*\[Rho] + 105497*\[Rho]^2 - 
          235315*\[Rho]^3 + 83843*\[Rho]^4 + 70635*\[Rho]^5 + 
          20283*\[Rho]^6 - 54873*\[Rho]^7 + 10689*\[Rho]^8) + 
        80*Ec^4*(-13440 + 41522*\[Rho] + 124502*\[Rho]^2 - 261946*\[Rho]^3 + 
          87212*\[Rho]^4 + 81627*\[Rho]^5 + 25555*\[Rho]^6 - 54873*\[Rho]^7 + 
          10689*\[Rho]^8) + 64*Ec^6*(-144200 + 130480*\[Rho] + 
          162946*\[Rho]^2 - 408088*\[Rho]^3 + 128860*\[Rho]^4 + 
          113355*\[Rho]^5 + 46835*\[Rho]^6 - 54873*\[Rho]^7 + 
          10689*\[Rho]^8) - 32*Ec^5*(-101290 + 171080*\[Rho] + 
          436818*\[Rho]^2 - 917520*\[Rho]^3 + 287074*\[Rho]^4 + 
          283557*\[Rho]^5 + 98105*\[Rho]^6 - 164619*\[Rho]^7 + 
          32067*\[Rho]^8))*Log[\[Rho]] + 3600*(1 - 2*Ec)^8*\[Rho]^3*
       (98 - 117*\[Rho] + 45*\[Rho]^2 + 40*\[Rho]^3)*Log[\[Rho]]^2 + 
      60*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(-1260 + 5365*\[Rho] + 
        9119*\[Rho]^2 - 26437*\[Rho]^3 + 9665*\[Rho]^4 + 7375*\[Rho]^5 + 
        2485*\[Rho]^6 - 7839*\[Rho]^7 + 1527*\[Rho]^8 + 
        409600*Ec^13*(-7 + 2*\[Rho]^2) + 8192*Ec^12*(1540 - 315*\[Rho] - 
          413*\[Rho]^2 + 135*\[Rho]^3) - 2048*Ec^11*(10220 - 4525*\[Rho] - 
          2097*\[Rho]^2 + 1839*\[Rho]^3) - 1024*Ec^10*
         (-11620 + 11185*\[Rho] + 401*\[Rho]^2 - 4641*\[Rho]^3 + 
          104*\[Rho]^4 + 500*\[Rho]^5) + 512*Ec^9*(19600 + 4515*\[Rho] - 
          4285*\[Rho]^2 - 1719*\[Rho]^3 + 592*\[Rho]^4 + 3500*\[Rho]^5) + 
        256*Ec^8*(-89180 + 33775*\[Rho] + 1785*\[Rho]^2 - 23067*\[Rho]^3 + 
          5170*\[Rho]^4 - 5784*\[Rho]^5 + 1600*\[Rho]^6) - 
        128*Ec^7*(-147280 + 87860*\[Rho] + 21088*\[Rho]^2 - 119212*\[Rho]^3 + 
          38964*\[Rho]^4 + 18279*\[Rho]^5 + 13005*\[Rho]^6 - 7839*\[Rho]^7 + 
          1527*\[Rho]^8) - 2*Ec*(-8820 + 37555*\[Rho] + 75593*\[Rho]^2 - 
          199099*\[Rho]^3 + 73055*\[Rho]^4 + 56425*\[Rho]^5 + 
          17395*\[Rho]^6 - 54873*\[Rho]^7 + 10689*\[Rho]^8) + 
        12*Ec^2*(-8820 + 37555*\[Rho] + 89313*\[Rho]^2 - 215479*\[Rho]^3 + 
          79355*\[Rho]^4 + 62025*\[Rho]^5 + 17395*\[Rho]^6 - 54873*\[Rho]^7 + 
          10689*\[Rho]^8) - 40*Ec^3*(-9436 + 38125*\[Rho] + 105497*\[Rho]^2 - 
          235315*\[Rho]^3 + 83843*\[Rho]^4 + 70635*\[Rho]^5 + 
          20283*\[Rho]^6 - 54873*\[Rho]^7 + 10689*\[Rho]^8) + 
        80*Ec^4*(-13440 + 41522*\[Rho] + 124502*\[Rho]^2 - 261946*\[Rho]^3 + 
          87212*\[Rho]^4 + 81627*\[Rho]^5 + 25555*\[Rho]^6 - 54873*\[Rho]^7 + 
          10689*\[Rho]^8) + 64*Ec^6*(-144200 + 130480*\[Rho] + 
          162946*\[Rho]^2 - 408088*\[Rho]^3 + 128860*\[Rho]^4 + 
          113355*\[Rho]^5 + 46835*\[Rho]^6 - 54873*\[Rho]^7 + 
          10689*\[Rho]^8) - 32*Ec^5*(-101290 + 171080*\[Rho] + 
          436818*\[Rho]^2 - 917520*\[Rho]^3 + 287074*\[Rho]^4 + 
          283557*\[Rho]^5 + 98105*\[Rho]^6 - 164619*\[Rho]^7 + 
          32067*\[Rho]^8) - 120*(-1 + 2*Ec)^7*\[Rho]^2*(98 - 117*\[Rho] + 
          45*\[Rho]^2 + 40*\[Rho]^3)*Log[\[Rho]])) - 
    (2*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
       75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
       960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
       1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
       160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
       60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])*
      (-2295 + 36720*Ec - 257040*Ec^2 + 1150560*Ec^3 - 4834800*Ec^4 + 
       22913280*Ec^5 - 96353280*Ec^6 + 298460160*Ec^7 - 650384640*Ec^8 + 
       987033600*Ec^9 - 1024634880*Ec^10 + 695623680*Ec^11 - 
       278876160*Ec^12 + 50135040*Ec^13 - 19005*\[Rho] + 342330*Ec*\[Rho] - 
       2702310*Ec^2*\[Rho] + 12376800*Ec^3*\[Rho] - 38036820*Ec^4*\[Rho] + 
       95448960*Ec^5*\[Rho] - 252319680*Ec^6*\[Rho] + 698492160*Ec^7*\[Rho] - 
       1613684160*Ec^8*\[Rho] + 2718773760*Ec^9*\[Rho] - 
       3181278720*Ec^10*\[Rho] + 2506874880*Ec^11*\[Rho] - 
       1284295680*Ec^12*\[Rho] + 421969920*Ec^13*\[Rho] - 
       101744640*Ec^14*\[Rho] + 20643840*Ec^15*\[Rho] - 737280*Ec^16*\[Rho] + 
       121840*\[Rho]^2 - 2096290*Ec*\[Rho]^2 + 15848830*Ec^2*\[Rho]^2 - 
       69151720*Ec^3*\[Rho]^2 + 193982300*Ec^4*\[Rho]^2 - 
       380194016*Ec^5*\[Rho]^2 + 600927904*Ec^6*\[Rho]^2 - 
       942488832*Ec^7*\[Rho]^2 + 1482872256*Ec^8*\[Rho]^2 - 
       1876233728*Ec^9*\[Rho]^2 + 1593594368*Ec^10*\[Rho]^2 - 
       817031168*Ec^11*\[Rho]^2 + 253359104*Ec^12*\[Rho]^2 - 
       79962112*Ec^13*\[Rho]^2 + 24272896*Ec^14*\[Rho]^2 + 
       3801088*Ec^15*\[Rho]^2 - 1228800*Ec^16*\[Rho]^2 + 15025*\[Rho]^3 - 
       484270*Ec*\[Rho]^3 + 5654050*Ec^2*\[Rho]^3 - 34949840*Ec^3*\[Rho]^3 + 
       129222980*Ec^4*\[Rho]^3 - 292249040*Ec^5*\[Rho]^3 + 
       373832256*Ec^6*\[Rho]^3 - 169942656*Ec^7*\[Rho]^3 - 
       150071808*Ec^8*\[Rho]^3 + 81667072*Ec^9*\[Rho]^3 + 
       352624640*Ec^10*\[Rho]^3 - 516257792*Ec^11*\[Rho]^3 + 
       270380032*Ec^12*\[Rho]^3 - 55496704*Ec^13*\[Rho]^3 + 
       6823936*Ec^14*\[Rho]^3 - 417165*\[Rho]^4 + 6881790*Ec*\[Rho]^4 - 
       50027730*Ec^2*\[Rho]^4 + 210535320*Ec^3*\[Rho]^4 - 
       561473700*Ec^4*\[Rho]^4 + 962776320*Ec^5*\[Rho]^4 - 
       999307680*Ec^6*\[Rho]^4 + 479656320*Ec^7*\[Rho]^4 + 
       105212160*Ec^8*\[Rho]^4 - 250659840*Ec^9*\[Rho]^4 + 
       199941120*Ec^10*\[Rho]^4 - 255037440*Ec^11*\[Rho]^4 + 
       234808320*Ec^12*\[Rho]^4 - 97198080*Ec^13*\[Rho]^4 + 
       14745600*Ec^14*\[Rho]^4 + 345145*\[Rho]^5 - 5358370*Ec*\[Rho]^5 + 
       36682990*Ec^2*\[Rho]^5 - 143603360*Ec^3*\[Rho]^5 + 
       343123500*Ec^4*\[Rho]^5 - 477978960*Ec^5*\[Rho]^5 + 
       263740800*Ec^6*\[Rho]^5 + 316903680*Ec^7*\[Rho]^5 - 
       906654720*Ec^8*\[Rho]^5 + 1217082880*Ec^9*\[Rho]^5 - 
       1155566080*Ec^10*\[Rho]^5 + 746782720*Ec^11*\[Rho]^5 - 
       281062400*Ec^12*\[Rho]^5 + 45404160*Ec^13*\[Rho]^5 + 119755*\[Rho]^6 - 
       1987030*Ec*\[Rho]^6 + 14638810*Ec^2*\[Rho]^6 - 
       69663000*Ec^3*\[Rho]^6 + 238997220*Ec^4*\[Rho]^6 - 
       584961120*Ec^5*\[Rho]^6 + 1001327520*Ec^6*\[Rho]^6 - 
       1230846720*Ec^7*\[Rho]^6 + 1175233920*Ec^8*\[Rho]^6 - 
       932119040*Ec^9*\[Rho]^6 + 586204160*Ec^10*\[Rho]^6 - 
       244736000*Ec^11*\[Rho]^6 + 47969280*Ec^12*\[Rho]^6 - 234465*\[Rho]^7 + 
       3642390*Ec*\[Rho]^7 - 24624330*Ec^2*\[Rho]^7 + 
       98967120*Ec^3*\[Rho]^7 - 258622500*Ec^4*\[Rho]^7 + 
       443053776*Ec^5*\[Rho]^7 - 490162944*Ec^6*\[Rho]^7 + 
       344867712*Ec^7*\[Rho]^7 - 162839616*Ec^8*\[Rho]^7 + 
       79150848*Ec^9*\[Rho]^7 - 49207296*Ec^10*\[Rho]^7 + 
       16404480*Ec^11*\[Rho]^7 + 42100*\[Rho]^8 - 512230*Ec*\[Rho]^8 + 
       2294650*Ec^2*\[Rho]^8 - 3325560*Ec^3*\[Rho]^8 - 
       9611180*Ec^4*\[Rho]^8 + 55574720*Ec^5*\[Rho]^8 - 
       122151456*Ec^6*\[Rho]^8 + 149038976*Ec^7*\[Rho]^8 - 
       102544832*Ec^8*\[Rho]^8 + 35143168*Ec^9*\[Rho]^8 - 
       3878400*Ec^10*\[Rho]^8 + 31540*\[Rho]^9 - 504640*Ec*\[Rho]^9 + 
       3532480*Ec^2*\[Rho]^9 - 14129920*Ec^3*\[Rho]^9 + 
       35607400*Ec^4*\[Rho]^9 - 58857520*Ec^5*\[Rho]^9 + 
       64203520*Ec^6*\[Rho]^9 - 45015040*Ec^7*\[Rho]^9 + 
       18805120*Ec^8*\[Rho]^9 - 3697920*Ec^9*\[Rho]^9 - 2475*\[Rho]^10 + 
       39600*Ec*\[Rho]^10 - 277200*Ec^2*\[Rho]^10 + 1108800*Ec^3*\[Rho]^10 - 
       2772000*Ec^4*\[Rho]^10 + 4435200*Ec^5*\[Rho]^10 - 
       4435200*Ec^6*\[Rho]^10 + 2534400*Ec^7*\[Rho]^10 - 
       633600*Ec^8*\[Rho]^10 + 900*(1 - 2*Ec)^8*\[Rho]^3*
        (87 - 55*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
       15*(-1 + 2*Ec)*\[Rho]*(-1275 + 4895*\[Rho] + 8129*\[Rho]^2 - 
         6905*\[Rho]^3 - 5465*\[Rho]^4 + 2365*\[Rho]^5 + 3635*\[Rho]^6 - 
         5379*\[Rho]^7 + 491520*Ec^12*(-7 + 2*\[Rho]^2) + 
         10240*Ec^11*(1893 - 265*\[Rho] - 354*\[Rho]^2 + 150*\[Rho]^3) - 
         1024*Ec^10*(46755 - 12795*\[Rho] - 3290*\[Rho]^2 + 5354*\[Rho]^3) - 
         512*Ec^9*(-132825 + 52465*\[Rho] - 9280*\[Rho]^2 - 17486*\[Rho]^3 - 
           186*\[Rho]^4 + 1500*\[Rho]^5) + 256*Ec^8*(-239295 + 
           120295*\[Rho] - 50340*\[Rho]^2 - 35142*\[Rho]^3 + 2740*\[Rho]^4 + 
           14712*\[Rho]^5 + 1050*\[Rho]^6) + 128*Ec^7*
          (285090 - 174470*\[Rho] + 67221*\[Rho]^2 + 63435*\[Rho]^3 - 
           21798*\[Rho]^4 - 64978*\[Rho]^5 - 10775*\[Rho]^6 + 
           5379*\[Rho]^7) - 64*Ec^6*(230790 - 185290*\[Rho] - 
           63213*\[Rho]^2 + 143613*\[Rho]^3 - 71042*\[Rho]^4 - 
           169510*\[Rho]^5 - 46025*\[Rho]^6 + 37653*\[Rho]^7) - 
         80*Ec^4*(15270 - 39458*\[Rho] - 107847*\[Rho]^2 + 82005*\[Rho]^3 - 
           29744*\[Rho]^4 - 60748*\[Rho]^5 - 31415*\[Rho]^6 + 
           37653*\[Rho]^7) + 40*Ec^3*(9729 - 34969*\[Rho] - 93495*\[Rho]^2 + 
           71403*\[Rho]^3 - 14517*\[Rho]^4 - 40399*\[Rho]^5 - 
           27581*\[Rho]^6 + 37653*\[Rho]^7) - 12*Ec^2*(8925 - 34265*\[Rho] - 
           79523*\[Rho]^2 + 62635*\[Rho]^3 + 3155*\[Rho]^4 - 28255*\[Rho]^5 - 
           25445*\[Rho]^6 + 37653*\[Rho]^7) + 2*Ec*(8925 - 34265*\[Rho] - 
           67343*\[Rho]^2 + 54935*\[Rho]^3 + 22055*\[Rho]^4 - 
           21955*\[Rho]^5 - 25445*\[Rho]^6 + 37653*\[Rho]^7) + 
         32*Ec^5*(137130 - 185990*\[Rho] - 342249*\[Rho]^2 + 
           295323*\[Rho]^3 - 135430*\[Rho]^4 - 283944*\[Rho]^5 - 
           109275*\[Rho]^6 + 112959*\[Rho]^7))*Log[\[Rho]] + 
       900*(1 - 2*Ec)^8*\[Rho]^3*(87 - 55*\[Rho] + 135*\[Rho]^2 + 
         45*\[Rho]^3)*Log[\[Rho]]^2 + 15*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
        (-1275 + 4895*\[Rho] + 8129*\[Rho]^2 - 6905*\[Rho]^3 - 
         5465*\[Rho]^4 + 2365*\[Rho]^5 + 3635*\[Rho]^6 - 5379*\[Rho]^7 + 
         491520*Ec^12*(-7 + 2*\[Rho]^2) + 10240*Ec^11*(1893 - 265*\[Rho] - 
           354*\[Rho]^2 + 150*\[Rho]^3) - 1024*Ec^10*(46755 - 12795*\[Rho] - 
           3290*\[Rho]^2 + 5354*\[Rho]^3) - 512*Ec^9*(-132825 + 
           52465*\[Rho] - 9280*\[Rho]^2 - 17486*\[Rho]^3 - 186*\[Rho]^4 + 
           1500*\[Rho]^5) + 256*Ec^8*(-239295 + 120295*\[Rho] - 
           50340*\[Rho]^2 - 35142*\[Rho]^3 + 2740*\[Rho]^4 + 14712*\[Rho]^5 + 
           1050*\[Rho]^6) + 128*Ec^7*(285090 - 174470*\[Rho] + 
           67221*\[Rho]^2 + 63435*\[Rho]^3 - 21798*\[Rho]^4 - 
           64978*\[Rho]^5 - 10775*\[Rho]^6 + 5379*\[Rho]^7) - 
         64*Ec^6*(230790 - 185290*\[Rho] - 63213*\[Rho]^2 + 143613*\[Rho]^3 - 
           71042*\[Rho]^4 - 169510*\[Rho]^5 - 46025*\[Rho]^6 + 
           37653*\[Rho]^7) - 80*Ec^4*(15270 - 39458*\[Rho] - 
           107847*\[Rho]^2 + 82005*\[Rho]^3 - 29744*\[Rho]^4 - 
           60748*\[Rho]^5 - 31415*\[Rho]^6 + 37653*\[Rho]^7) + 
         40*Ec^3*(9729 - 34969*\[Rho] - 93495*\[Rho]^2 + 71403*\[Rho]^3 - 
           14517*\[Rho]^4 - 40399*\[Rho]^5 - 27581*\[Rho]^6 + 
           37653*\[Rho]^7) - 12*Ec^2*(8925 - 34265*\[Rho] - 79523*\[Rho]^2 + 
           62635*\[Rho]^3 + 3155*\[Rho]^4 - 28255*\[Rho]^5 - 25445*\[Rho]^6 + 
           37653*\[Rho]^7) + 2*Ec*(8925 - 34265*\[Rho] - 67343*\[Rho]^2 + 
           54935*\[Rho]^3 + 22055*\[Rho]^4 - 21955*\[Rho]^5 - 
           25445*\[Rho]^6 + 37653*\[Rho]^7) + 
         32*Ec^5*(137130 - 185990*\[Rho] - 342249*\[Rho]^2 + 
           295323*\[Rho]^3 - 135430*\[Rho]^4 - 283944*\[Rho]^5 - 
           109275*\[Rho]^6 + 112959*\[Rho]^7) - 120*(-1 + 2*Ec)^7*\[Rho]^2*
          (87 - 55*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])))/
  (45000*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r1*(40*(38285 - 701960*Ec + 5628920*Ec^2 - 26373840*Ec^3 + 84640320*Ec^4 - 
      225159600*Ec^5 + 599326720*Ec^6 - 1553190400*Ec^7 + 3327439360*Ec^8 - 
      5361959680*Ec^9 + 6368942080*Ec^10 - 5678018560*Ec^11 + 
      3993845760*Ec^12 - 2452623360*Ec^13 + 1550254080*Ec^14 - 
      1041367040*Ec^15 + 546897920*Ec^16 - 137953280*Ec^17 - 319260*\[Rho] + 
      5792160*Ec*\[Rho] - 46017120*Ec^2*\[Rho] + 210913440*Ec^3*\[Rho] - 
      618489600*Ec^4*\[Rho] + 1214512944*Ec^5*\[Rho] - 
      1593720576*Ec^6*\[Rho] + 1161804288*Ec^7*\[Rho] + 
      531972096*Ec^8*\[Rho] - 3301440768*Ec^9*\[Rho] + 
      5481381888*Ec^10*\[Rho] - 4667424768*Ec^11*\[Rho] + 
      925630464*Ec^12*\[Rho] + 2514259968*Ec^13*\[Rho] - 
      3195469824*Ec^14*\[Rho] + 1843396608*Ec^15*\[Rho] - 
      483655680*Ec^16*\[Rho] + 14745600*Ec^17*\[Rho] - 1077855*\[Rho]^2 + 
      19659840*Ec*\[Rho]^2 - 159394560*Ec^2*\[Rho]^2 + 
      753929640*Ec^3*\[Rho]^2 - 2327163840*Ec^4*\[Rho]^2 + 
      5108898096*Ec^5*\[Rho]^2 - 8949802368*Ec^6*\[Rho]^2 + 
      14128072896*Ec^7*\[Rho]^2 - 19696583424*Ec^8*\[Rho]^2 + 
      19578370560*Ec^9*\[Rho]^2 - 7852167168*Ec^10*\[Rho]^2 - 
      8735453184*Ec^11*\[Rho]^2 + 16084819968*Ec^12*\[Rho]^2 - 
      11837755392*Ec^13*\[Rho]^2 + 4889149440*Ec^14*\[Rho]^2 - 
      1013465088*Ec^15*\[Rho]^2 + 1036960*\[Rho]^3 - 15516640*Ec*\[Rho]^3 + 
      98348320*Ec^2*\[Rho]^3 - 343313160*Ec^3*\[Rho]^3 + 
      834437760*Ec^4*\[Rho]^3 - 2195733360*Ec^5*\[Rho]^3 + 
      6595476864*Ec^6*\[Rho]^3 - 14555728704*Ec^7*\[Rho]^3 + 
      17023907328*Ec^8*\[Rho]^3 - 402263552*Ec^9*\[Rho]^3 - 
      30223022080*Ec^10*\[Rho]^3 + 49235341312*Ec^11*\[Rho]^3 - 
      43075264512*Ec^12*\[Rho]^3 + 23693512704*Ec^13*\[Rho]^3 - 
      7758544896*Ec^14*\[Rho]^3 + 1072742400*Ec^15*\[Rho]^3 + 
      122670*\[Rho]^4 - 1883520*Ec*\[Rho]^4 + 13199040*Ec^2*\[Rho]^4 - 
      10603560*Ec^3*\[Rho]^4 - 459338400*Ec^4*\[Rho]^4 + 
      3092207760*Ec^5*\[Rho]^4 - 9605679360*Ec^6*\[Rho]^4 + 
      16370371200*Ec^7*\[Rho]^4 - 13046177280*Ec^8*\[Rho]^4 - 
      5229957120*Ec^9*\[Rho]^4 + 27256227840*Ec^10*\[Rho]^4 - 
      36531486720*Ec^11*\[Rho]^4 + 28180930560*Ec^12*\[Rho]^4 - 
      12343480320*Ec^13*\[Rho]^4 + 2300805120*Ec^14*\[Rho]^4 + 
      7233240*\[Rho]^5 - 122291040*Ec*\[Rho]^5 + 908510880*Ec^2*\[Rho]^5 - 
      4071251160*Ec^3*\[Rho]^5 + 12266268480*Ec^4*\[Rho]^5 - 
      25719999120*Ec^5*\[Rho]^5 + 37598275200*Ec^6*\[Rho]^5 - 
      37645933440*Ec^7*\[Rho]^5 + 24976588800*Ec^8*\[Rho]^5 - 
      9911976960*Ec^9*\[Rho]^5 - 386304000*Ec^10*\[Rho]^5 + 
      5143326720*Ec^11*\[Rho]^5 - 4352163840*Ec^12*\[Rho]^5 + 
      1293373440*Ec^13*\[Rho]^5 - 11363690*\[Rho]^6 + 176545040*Ec*\[Rho]^6 - 
      1193623280*Ec^2*\[Rho]^6 + 4725100760*Ec^3*\[Rho]^6 - 
      11933520800*Ec^4*\[Rho]^6 + 19639265936*Ec^5*\[Rho]^6 - 
      20816259584*Ec^6*\[Rho]^6 + 14370827072*Ec^7*\[Rho]^6 - 
      8975526656*Ec^8*\[Rho]^6 + 8630876928*Ec^9*\[Rho]^6 - 
      7195539456*Ec^10*\[Rho]^6 + 2884346880*Ec^11*\[Rho]^6 - 
      305786880*Ec^12*\[Rho]^6 + 3178080*\[Rho]^7 - 41387040*Ec*\[Rho]^7 + 
      214011360*Ec^2*\[Rho]^7 - 499139640*Ec^3*\[Rho]^7 + 
      149759040*Ec^4*\[Rho]^7 + 2048013744*Ec^5*\[Rho]^7 - 
      5215590912*Ec^6*\[Rho]^7 + 5545306944*Ec^7*\[Rho]^7 - 
      1769895936*Ec^8*\[Rho]^7 - 1691431680*Ec^9*\[Rho]^7 + 
      1676046336*Ec^10*\[Rho]^7 - 417684480*Ec^11*\[Rho]^7 + 
      1778565*\[Rho]^8 - 30248760*Ec*\[Rho]^8 + 226075080*Ec^2*\[Rho]^8 - 
      971952840*Ec^3*\[Rho]^8 + 2653820640*Ec^4*\[Rho]^8 - 
      4785732000*Ec^5*\[Rho]^8 + 5722958976*Ec^6*\[Rho]^8 - 
      4403285376*Ec^7*\[Rho]^8 + 1994479872*Ec^8*\[Rho]^8 - 
      409609728*Ec^9*\[Rho]^8 - 684220*\[Rho]^9 + 10947520*Ec*\[Rho]^9 - 
      76632640*Ec^2*\[Rho]^9 + 307114360*Ec^3*\[Rho]^9 - 
      775667200*Ec^4*\[Rho]^9 + 1279885600*Ec^5*\[Rho]^9 - 
      1381726720*Ec^6*\[Rho]^9 + 946798720*Ec^7*\[Rho]^9 - 
      379264000*Ec^8*\[Rho]^9 + 69742080*Ec^9*\[Rho]^9 + 57225*\[Rho]^10 - 
      915600*Ec*\[Rho]^10 + 6409200*Ec^2*\[Rho]^10 - 
      25636800*Ec^3*\[Rho]^10 + 64092000*Ec^4*\[Rho]^10 - 
      102547200*Ec^5*\[Rho]^10 + 102547200*Ec^6*\[Rho]^10 - 
      58598400*Ec^7*\[Rho]^10 + 14649600*Ec^8*\[Rho]^10 + 
      3600*(1 - 2*Ec)^8*\[Rho]^2*(-171 - 116*\[Rho] + 45*\[Rho]^2)*
       Log[1 - 2*Ec]^2 + 60*(-1 + 2*Ec)*(-745 + 409600*Ec^13 + 5700*\[Rho] + 
        20118*\[Rho]^2 + 8956*\[Rho]^3 + 660*\[Rho]^4 - 54660*\[Rho]^5 - 
        43950*\[Rho]^6 + 78852*\[Rho]^7 - 14931*\[Rho]^8 + 
        2048*Ec^12*(-880 + 180*\[Rho] - 3789*\[Rho]^2 + 405*\[Rho]^3) - 
        3072*Ec^11*(-1590 + 100*\[Rho] - 8661*\[Rho]^2 + 3537*\[Rho]^3) + 
        512*Ec^10*(-19970 - 2040*\[Rho] - 61239*\[Rho]^2 + 66439*\[Rho]^3 - 
          10161*\[Rho]^4 + 13095*\[Rho]^5) - 256*Ec^9*(-59150 - 7560*\[Rho] - 
          19785*\[Rho]^2 + 170641*\[Rho]^3 - 91863*\[Rho]^4 + 
          91665*\[Rho]^5) - 384*Ec^8*(38990 + 2800*\[Rho] - 70905*\[Rho]^2 - 
          56639*\[Rho]^3 + 97080*\[Rho]^4 - 78798*\[Rho]^5 + 
          17460*\[Rho]^6) + 64*Ec^7*(154020 - 13080*\[Rho] - 
          660177*\[Rho]^2 + 28973*\[Rho]^3 + 373074*\[Rho]^4 - 
          56286*\[Rho]^5 + 429840*\[Rho]^6 - 157704*\[Rho]^7 + 
          29862*\[Rho]^8) + 2*Ec*(5215 - 39900*\[Rho] - 161346*\[Rho]^2 - 
          76612*\[Rho]^3 + 780*\[Rho]^4 + 382620*\[Rho]^5 + 307650*\[Rho]^6 - 
          551964*\[Rho]^7 + 104517*\[Rho]^8) - 
        12*Ec^2*(5215 - 39900*\[Rho] - 185286*\[Rho]^2 - 92852*\[Rho]^3 + 
          7080*\[Rho]^4 + 382620*\[Rho]^5 + 307650*\[Rho]^6 - 
          551964*\[Rho]^7 + 104517*\[Rho]^8) + 
        40*Ec^3*(5497 - 39990*\[Rho] - 216369*\[Rho]^2 - 106955*\[Rho]^3 - 
          2421*\[Rho]^4 + 413925*\[Rho]^5 + 338184*\[Rho]^6 - 
          551964*\[Rho]^7 + 104517*\[Rho]^8) - 
        80*Ec^4*(7330 - 40434*\[Rho] - 264969*\[Rho]^2 - 110093*\[Rho]^3 - 
          29394*\[Rho]^4 + 472191*\[Rho]^5 + 401940*\[Rho]^6 - 
          551964*\[Rho]^7 + 104517*\[Rho]^8) + 
        48*Ec^5*(33520 - 83920*\[Rho] - 732099*\[Rho]^2 - 163665*\[Rho]^3 - 
          114717*\[Rho]^4 + 1109199*\[Rho]^5 + 1047060*\[Rho]^6 - 
          1103928*\[Rho]^7 + 209034*\[Rho]^8) - 
        32*Ec^6*(140100 - 92400*\[Rho] - 1347759*\[Rho]^2 + 46667*\[Rho]^3 + 
          49515*\[Rho]^4 + 1189395*\[Rho]^5 + 1539540*\[Rho]^6 - 
          1103928*\[Rho]^7 + 209034*\[Rho]^8))*Log[\[Rho]] + 
      3600*(1 - 2*Ec)^8*\[Rho]^2*(-171 - 116*\[Rho] + 45*\[Rho]^2)*
       Log[\[Rho]]^2 - 60*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-745 + 409600*Ec^13 + 
        5700*\[Rho] + 20118*\[Rho]^2 + 8956*\[Rho]^3 + 660*\[Rho]^4 - 
        54660*\[Rho]^5 - 43950*\[Rho]^6 + 78852*\[Rho]^7 - 14931*\[Rho]^8 + 
        2048*Ec^12*(-880 + 180*\[Rho] - 3789*\[Rho]^2 + 405*\[Rho]^3) - 
        3072*Ec^11*(-1590 + 100*\[Rho] - 8661*\[Rho]^2 + 3537*\[Rho]^3) + 
        512*Ec^10*(-19970 - 2040*\[Rho] - 61239*\[Rho]^2 + 66439*\[Rho]^3 - 
          10161*\[Rho]^4 + 13095*\[Rho]^5) - 256*Ec^9*(-59150 - 7560*\[Rho] - 
          19785*\[Rho]^2 + 170641*\[Rho]^3 - 91863*\[Rho]^4 + 
          91665*\[Rho]^5) - 384*Ec^8*(38990 + 2800*\[Rho] - 70905*\[Rho]^2 - 
          56639*\[Rho]^3 + 97080*\[Rho]^4 - 78798*\[Rho]^5 + 
          17460*\[Rho]^6) + 64*Ec^7*(154020 - 13080*\[Rho] - 
          660177*\[Rho]^2 + 28973*\[Rho]^3 + 373074*\[Rho]^4 - 
          56286*\[Rho]^5 + 429840*\[Rho]^6 - 157704*\[Rho]^7 + 
          29862*\[Rho]^8) + 2*Ec*(5215 - 39900*\[Rho] - 161346*\[Rho]^2 - 
          76612*\[Rho]^3 + 780*\[Rho]^4 + 382620*\[Rho]^5 + 307650*\[Rho]^6 - 
          551964*\[Rho]^7 + 104517*\[Rho]^8) - 
        12*Ec^2*(5215 - 39900*\[Rho] - 185286*\[Rho]^2 - 92852*\[Rho]^3 + 
          7080*\[Rho]^4 + 382620*\[Rho]^5 + 307650*\[Rho]^6 - 
          551964*\[Rho]^7 + 104517*\[Rho]^8) + 
        40*Ec^3*(5497 - 39990*\[Rho] - 216369*\[Rho]^2 - 106955*\[Rho]^3 - 
          2421*\[Rho]^4 + 413925*\[Rho]^5 + 338184*\[Rho]^6 - 
          551964*\[Rho]^7 + 104517*\[Rho]^8) - 
        80*Ec^4*(7330 - 40434*\[Rho] - 264969*\[Rho]^2 - 110093*\[Rho]^3 - 
          29394*\[Rho]^4 + 472191*\[Rho]^5 + 401940*\[Rho]^6 - 
          551964*\[Rho]^7 + 104517*\[Rho]^8) + 
        48*Ec^5*(33520 - 83920*\[Rho] - 732099*\[Rho]^2 - 163665*\[Rho]^3 - 
          114717*\[Rho]^4 + 1109199*\[Rho]^5 + 1047060*\[Rho]^6 - 
          1103928*\[Rho]^7 + 209034*\[Rho]^8) - 
        32*Ec^6*(140100 - 92400*\[Rho] - 1347759*\[Rho]^2 + 46667*\[Rho]^3 + 
          49515*\[Rho]^4 + 1189395*\[Rho]^5 + 1539540*\[Rho]^6 - 
          1103928*\[Rho]^7 + 209034*\[Rho]^8) + 120*(-1 + 2*Ec)^7*\[Rho]^2*
         (-171 - 116*\[Rho] + 45*\[Rho]^2)*Log[\[Rho]])) - 
    (3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
       75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
       960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
       1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
       160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
       60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])*
      (3965 - 147440*Ec + 1704080*Ec^2 - 9693760*Ec^3 + 29547680*Ec^4 - 
       33253120*Ec^5 - 113529600*Ec^6 + 684620800*Ec^7 - 1927173120*Ec^8 + 
       3632476160*Ec^9 - 4851568640*Ec^10 + 4592844800*Ec^11 - 
       3134955520*Ec^12 + 1779630080*Ec^13 - 1059389440*Ec^14 + 
       546570240*Ec^15 - 137953280*Ec^16 - 73385*\[Rho] + 1819760*Ec*\[Rho] - 
       17903120*Ec^2*\[Rho] + 99052480*Ec^3*\[Rho] - 362984800*Ec^4*\[Rho] + 
       993835264*Ec^5*\[Rho] - 2230200576*Ec^6*\[Rho] + 
       4209681408*Ec^7*\[Rho] - 6334040064*Ec^8*\[Rho] + 
       6879711232*Ec^9*\[Rho] - 4503826432*Ec^10*\[Rho] + 
       339361792*Ec^11*\[Rho] + 2819252224*Ec^12*\[Rho] - 
       3340828672*Ec^13*\[Rho] + 1942552576*Ec^14*\[Rho] - 
       511967232*Ec^15*\[Rho] + 14745600*Ec^16*\[Rho] - 1100640*\[Rho]^2 + 
       19613520*Ec*\[Rho]^2 - 155797680*Ec^2*\[Rho]^2 + 
       710143680*Ec^3*\[Rho]^2 - 2007397920*Ec^4*\[Rho]^2 + 
       3598583040*Ec^5*\[Rho]^2 - 4335613824*Ec^6*\[Rho]^2 + 
       5362811904*Ec^7*\[Rho]^2 - 11298382848*Ec^8*\[Rho]^2 + 
       22658383872*Ec^9*\[Rho]^2 - 30244085760*Ec^10*\[Rho]^2 + 
       26237534208*Ec^11*\[Rho]^2 - 15171821568*Ec^12*\[Rho]^2 + 
       5812125696*Ec^13*\[Rho]^2 - 1193508864*Ec^14*\[Rho]^2 - 
       1591840*\[Rho]^3 + 27909040*Ec*\[Rho]^3 - 216896080*Ec^2*\[Rho]^3 + 
       1001795520*Ec^3*\[Rho]^3 - 2911589600*Ec^4*\[Rho]^3 + 
       4597290240*Ec^5*\[Rho]^3 + 736356480*Ec^6*\[Rho]^3 - 
       23226731520*Ec^7*\[Rho]^3 + 61840604160*Ec^8*\[Rho]^3 - 
       94269153280*Ec^9*\[Rho]^3 + 96100065280*Ec^10*\[Rho]^3 - 
       68513628160*Ec^11*\[Rho]^3 + 33656217600*Ec^12*\[Rho]^3 - 
       10120724480*Ec^13*\[Rho]^3 + 1287290880*Ec^14*\[Rho]^3 + 
       2256550*\[Rho]^4 - 28513600*Ec*\[Rho]^4 + 136921600*Ec^2*\[Rho]^4 - 
       221942400*Ec^3*\[Rho]^4 - 904771200*Ec^4*\[Rho]^4 + 
       7024001280*Ec^5*\[Rho]^4 - 23953309440*Ec^6*\[Rho]^4 + 
       53664399360*Ec^7*\[Rho]^4 - 86715287040*Ec^8*\[Rho]^4 + 
       103987425280*Ec^9*\[Rho]^4 - 91579617280*Ec^10*\[Rho]^4 + 
       55856005120*Ec^11*\[Rho]^4 - 20656128000*Ec^12*\[Rho]^4 + 
       3375759360*Ec^13*\[Rho]^4 + 11791410*\[Rho]^5 - 
       205109760*Ec*\[Rho]^5 + 1566697920*Ec^2*\[Rho]^5 - 
       7149949440*Ec^3*\[Rho]^5 + 21896296320*Ec^4*\[Rho]^5 - 
       47443226880*Ec^5*\[Rho]^5 + 74928718080*Ec^6*\[Rho]^5 - 
       88608215040*Ec^7*\[Rho]^5 + 81635980800*Ec^8*\[Rho]^5 - 
       61415485440*Ec^9*\[Rho]^5 + 37125058560*Ec^10*\[Rho]^5 - 
       15448473600*Ec^11*\[Rho]^5 + 3093626880*Ec^12*\[Rho]^5 - 
       16702240*\[Rho]^6 + 261381040*Ec*\[Rho]^6 - 1782828880*Ec^2*\[Rho]^6 + 
       7160230720*Ec^3*\[Rho]^6 - 18630655200*Ec^4*\[Rho]^6 + 
       32415805696*Ec^5*\[Rho]^6 - 37586587264*Ec^6*\[Rho]^6 + 
       28296655872*Ec^7*\[Rho]^6 - 13907984896*Ec^8*\[Rho]^6 + 
       5748645888*Ec^9*\[Rho]^6 - 2900166656*Ec^10*\[Rho]^6 + 
       940769280*Ec^11*\[Rho]^6 + 3924640*\[Rho]^7 - 53087920*Ec*\[Rho]^7 + 
       293964880*Ec^2*\[Rho]^7 - 822239680*Ec^3*\[Rho]^7 + 
       982897120*Ec^4*\[Rho]^7 + 738033920*Ec^5*\[Rho]^7 - 
       4365501056*Ec^6*\[Rho]^7 + 6655794176*Ec^7*\[Rho]^7 - 
       5063071232*Ec^8*\[Rho]^7 + 1854087168*Ec^9*\[Rho]^7 - 
       222873600*Ec^10*\[Rho]^7 + 1615965*\[Rho]^8 - 25855440*Ec*\[Rho]^8 + 
       180988080*Ec^2*\[Rho]^8 - 723952320*Ec^3*\[Rho]^8 + 
       1823892000*Ec^4*\[Rho]^8 - 3008221440*Ec^5*\[Rho]^8 + 
       3268988160*Ec^6*\[Rho]^8 - 2291020800*Ec^7*\[Rho]^8 + 
       965771520*Ec^8*\[Rho]^8 - 194273280*Ec^9*\[Rho]^8 - 124425*\[Rho]^9 + 
       1990800*Ec*\[Rho]^9 - 13935600*Ec^2*\[Rho]^9 + 
       55742400*Ec^3*\[Rho]^9 - 139356000*Ec^4*\[Rho]^9 + 
       222969600*Ec^5*\[Rho]^9 - 222969600*Ec^6*\[Rho]^9 + 
       127411200*Ec^7*\[Rho]^9 - 31852800*Ec^8*\[Rho]^9 - 
       3600*(1 - 2*Ec)^8*\[Rho]^2*(172 + 140*\[Rho] + 135*\[Rho]^2 + 
         45*\[Rho]^3)*Log[1 - 2*Ec]^2 + 120*(-1 + 2*Ec)*
        (-350 + 327680*Ec^12 + 2690*\[Rho] + 8347*\[Rho]^2 + 10165*\[Rho]^3 + 
         31630*\[Rho]^4 - 68530*\[Rho]^5 - 24395*\[Rho]^6 + 40443*\[Rho]^7 + 
         20480*Ec^11*(-43 + 45*\[Rho] - 282*\[Rho]^2 + 45*\[Rho]^3) - 
         2048*Ec^10*(-105 + 1595*\[Rho] - 12950*\[Rho]^2 + 4091*\[Rho]^3) + 
         512*Ec^9*(3850 + 9730*\[Rho] - 103060*\[Rho]^2 + 57618*\[Rho]^3 - 
           4077*\[Rho]^4 + 13095*\[Rho]^5) - 256*Ec^8*(13510 + 16590*\[Rho] - 
           238380*\[Rho]^2 + 201886*\[Rho]^3 - 60315*\[Rho]^4 + 
           121689*\[Rho]^5 + 13320*\[Rho]^6) - 128*Ec^7*
          (-22820 - 14460*\[Rho] + 378927*\[Rho]^2 - 381345*\[Rho]^3 + 
           314824*\[Rho]^4 - 531586*\[Rho]^5 - 111005*\[Rho]^6 + 
           40443*\[Rho]^7) + 64*Ec^6*(-24220 + 7980*\[Rho] + 
           495369*\[Rho]^2 - 347079*\[Rho]^3 + 869116*\[Rho]^4 - 
           1411090*\[Rho]^5 - 404075*\[Rho]^6 + 283101*\[Rho]^7) + 
         80*Ec^4*(-3260 + 18684*\[Rho] + 126081*\[Rho]^2 + 83905*\[Rho]^3 + 
           341767*\[Rho]^4 - 604411*\[Rho]^5 - 218135*\[Rho]^6 + 
           283101*\[Rho]^7) - 40*Ec^3*(-2562 + 18822*\[Rho] + 
           97125*\[Rho]^2 + 95411*\[Rho]^3 + 269836*\[Rho]^4 - 
           508768*\[Rho]^5 - 186077*\[Rho]^6 + 283101*\[Rho]^7) - 
         2*Ec*(-2450 + 18830*\[Rho] + 68749*\[Rho]^2 + 79555*\[Rho]^3 + 
           229510*\[Rho]^4 - 477010*\[Rho]^5 - 170765*\[Rho]^6 + 
           283101*\[Rho]^7) + 12*Ec^2*(-2450 + 18830*\[Rho] + 
           80789*\[Rho]^2 + 89355*\[Rho]^3 + 238960*\[Rho]^4 - 
           473860*\[Rho]^5 - 170765*\[Rho]^6 + 283101*\[Rho]^7) - 
         32*Ec^5*(-19940 + 52500*\[Rho] + 601587*\[Rho]^2 + 23411*\[Rho]^3 + 
           1489185*\[Rho]^4 - 2485173*\[Rho]^5 - 838365*\[Rho]^6 + 
           849303*\[Rho]^7))*Log[\[Rho]] - 3600*(1 - 2*Ec)^8*\[Rho]^2*
        (172 + 140*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]]^2 - 
       120*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-350 + 327680*Ec^12 + 2690*\[Rho] + 
         8347*\[Rho]^2 + 10165*\[Rho]^3 + 31630*\[Rho]^4 - 68530*\[Rho]^5 - 
         24395*\[Rho]^6 + 40443*\[Rho]^7 + 20480*Ec^11*(-43 + 45*\[Rho] - 
           282*\[Rho]^2 + 45*\[Rho]^3) - 2048*Ec^10*(-105 + 1595*\[Rho] - 
           12950*\[Rho]^2 + 4091*\[Rho]^3) + 512*Ec^9*(3850 + 9730*\[Rho] - 
           103060*\[Rho]^2 + 57618*\[Rho]^3 - 4077*\[Rho]^4 + 
           13095*\[Rho]^5) - 256*Ec^8*(13510 + 16590*\[Rho] - 
           238380*\[Rho]^2 + 201886*\[Rho]^3 - 60315*\[Rho]^4 + 
           121689*\[Rho]^5 + 13320*\[Rho]^6) - 128*Ec^7*
          (-22820 - 14460*\[Rho] + 378927*\[Rho]^2 - 381345*\[Rho]^3 + 
           314824*\[Rho]^4 - 531586*\[Rho]^5 - 111005*\[Rho]^6 + 
           40443*\[Rho]^7) + 64*Ec^6*(-24220 + 7980*\[Rho] + 
           495369*\[Rho]^2 - 347079*\[Rho]^3 + 869116*\[Rho]^4 - 
           1411090*\[Rho]^5 - 404075*\[Rho]^6 + 283101*\[Rho]^7) + 
         80*Ec^4*(-3260 + 18684*\[Rho] + 126081*\[Rho]^2 + 83905*\[Rho]^3 + 
           341767*\[Rho]^4 - 604411*\[Rho]^5 - 218135*\[Rho]^6 + 
           283101*\[Rho]^7) - 40*Ec^3*(-2562 + 18822*\[Rho] + 
           97125*\[Rho]^2 + 95411*\[Rho]^3 + 269836*\[Rho]^4 - 
           508768*\[Rho]^5 - 186077*\[Rho]^6 + 283101*\[Rho]^7) - 
         2*Ec*(-2450 + 18830*\[Rho] + 68749*\[Rho]^2 + 79555*\[Rho]^3 + 
           229510*\[Rho]^4 - 477010*\[Rho]^5 - 170765*\[Rho]^6 + 
           283101*\[Rho]^7) + 12*Ec^2*(-2450 + 18830*\[Rho] + 
           80789*\[Rho]^2 + 89355*\[Rho]^3 + 238960*\[Rho]^4 - 
           473860*\[Rho]^5 - 170765*\[Rho]^6 + 283101*\[Rho]^7) - 
         32*Ec^5*(-19940 + 52500*\[Rho] + 601587*\[Rho]^2 + 23411*\[Rho]^3 + 
           1489185*\[Rho]^4 - 2485173*\[Rho]^5 - 838365*\[Rho]^6 + 
           849303*\[Rho]^7) - 60*(-1 + 2*Ec)^7*\[Rho]^2*(172 + 140*\[Rho] + 
           135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])))/
  (1080000*(1 - 2*Ec)^4*mb^5*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r5*((3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
       1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
       240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
       840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
       440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
       15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
       12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
        Log[\[Rho]])*(-8640 + 138240*Ec - 967680*Ec^2 + 4331520*Ec^3 - 
       18201600*Ec^4 + 86261760*Ec^5 - 362741760*Ec^6 + 1123614720*Ec^7 - 
       2448506880*Ec^8 + 3715891200*Ec^9 - 3857448960*Ec^10 + 
       2618818560*Ec^11 - 1049886720*Ec^12 + 188743680*Ec^13 - 
       130785*\[Rho] + 2272560*Ec*\[Rho] - 17347920*Ec^2*\[Rho] + 
       78030400*Ec^3*\[Rho] - 248289440*Ec^4*\[Rho] + 711064320*Ec^5*\[Rho] - 
       2168572160*Ec^6*\[Rho] + 6198891520*Ec^7*\[Rho] - 
       13822571520*Ec^8*\[Rho] + 22159134720*Ec^9*\[Rho] - 
       24687882240*Ec^10*\[Rho] + 18515804160*Ec^11*\[Rho] - 
       8958402560*Ec^12*\[Rho] + 2769879040*Ec^13*\[Rho] - 
       724500480*Ec^14*\[Rho] + 234618880*Ec^15*\[Rho] - 
       41615360*Ec^16*\[Rho] + 936805*\[Rho]^2 - 15668080*Ec*\[Rho]^2 + 
       115110160*Ec^2*\[Rho]^2 - 489503040*Ec^3*\[Rho]^2 + 
       1356264800*Ec^4*\[Rho]^2 - 2737210112*Ec^5*\[Rho]^2 + 
       4832192768*Ec^6*\[Rho]^2 - 8777401344*Ec^7*\[Rho]^2 + 
       14959460352*Ec^8*\[Rho]^2 - 19574706176*Ec^9*\[Rho]^2 + 
       17402556416*Ec^10*\[Rho]^2 - 9826451456*Ec^11*\[Rho]^2 + 
       3532627968*Ec^12*\[Rho]^2 - 1119944704*Ec^13*\[Rho]^2 + 
       425132032*Ec^14*\[Rho]^2 - 86769664*Ec^15*\[Rho]^2 + 
       4915200*Ec^16*\[Rho]^2 - 1215400*\[Rho]^3 + 18058960*Ec*\[Rho]^3 - 
       114218800*Ec^2*\[Rho]^3 + 397718720*Ec^3*\[Rho]^3 - 
       825177440*Ec^4*\[Rho]^3 + 1079202560*Ec^5*\[Rho]^3 - 
       1206499968*Ec^6*\[Rho]^3 + 2025643008*Ec^7*\[Rho]^3 - 
       3110716416*Ec^8*\[Rho]^3 + 1551294464*Ec^9*\[Rho]^3 + 
       3217408000*Ec^10*\[Rho]^3 - 6261735424*Ec^11*\[Rho]^3 + 
       4532609024*Ec^12*\[Rho]^3 - 1473118208*Ec^13*\[Rho]^3 + 
       173637632*Ec^14*\[Rho]^3 - 435480*\[Rho]^4 + 9306480*Ec*\[Rho]^4 - 
       83567760*Ec^2*\[Rho]^4 + 411787840*Ec^3*\[Rho]^4 - 
       1226679200*Ec^4*\[Rho]^4 + 2283528960*Ec^5*\[Rho]^4 - 
       2721552000*Ec^6*\[Rho]^4 + 2769484800*Ec^7*\[Rho]^4 - 
       5106938880*Ec^8*\[Rho]^4 + 10821550080*Ec^9*\[Rho]^4 - 
       14635008000*Ec^10*\[Rho]^4 + 11383603200*Ec^11*\[Rho]^4 - 
       4787118080*Ec^12*\[Rho]^4 + 936509440*Ec^13*\[Rho]^4 - 
       54558720*Ec^14*\[Rho]^4 + 2558890*\[Rho]^5 - 42739840*Ec*\[Rho]^5 + 
       315503680*Ec^2*\[Rho]^5 - 1358235520*Ec^3*\[Rho]^5 + 
       3784848000*Ec^4*\[Rho]^5 - 7181003520*Ec^5*\[Rho]^5 + 
       9700704000*Ec^6*\[Rho]^5 - 10412912640*Ec^7*\[Rho]^5 + 
       10978997760*Ec^8*\[Rho]^5 - 11805962240*Ec^9*\[Rho]^5 + 
       10038333440*Ec^10*\[Rho]^5 - 5418844160*Ec^11*\[Rho]^5 + 
       1558937600*Ec^12*\[Rho]^5 - 169082880*Ec^13*\[Rho]^5 - 
       2863090*\[Rho]^6 + 45687040*Ec*\[Rho]^6 - 318182080*Ec^2*\[Rho]^6 + 
       1291363200*Ec^3*\[Rho]^6 - 3366149760*Ec^4*\[Rho]^6 + 
       5792060160*Ec^5*\[Rho]^6 - 6616162560*Ec^6*\[Rho]^6 + 
       5313116160*Ec^7*\[Rho]^6 - 3866088960*Ec^8*\[Rho]^6 + 
       3290501120*Ec^9*\[Rho]^6 - 2466836480*Ec^10*\[Rho]^6 + 
       1074790400*Ec^11*\[Rho]^6 - 182845440*Ec^12*\[Rho]^6 + 
       1105320*\[Rho]^7 - 15624720*Ec*\[Rho]^7 + 92889840*Ec^2*\[Rho]^7 - 
       310132160*Ec^3*\[Rho]^7 + 602840800*Ec^4*\[Rho]^7 - 
       550733568*Ec^5*\[Rho]^7 - 156965248*Ec^6*\[Rho]^7 + 
       884962304*Ec^7*\[Rho]^7 - 777795072*Ec^8*\[Rho]^7 + 
       137814016*Ec^9*\[Rho]^7 + 151103488*Ec^10*\[Rho]^7 - 
       64880640*Ec^11*\[Rho]^7 + 189400*\[Rho]^8 - 3622960*Ec*\[Rho]^8 + 
       30101200*Ec^2*\[Rho]^8 - 142387520*Ec^3*\[Rho]^8 + 
       427755040*Ec^4*\[Rho]^8 - 859974400*Ec^5*\[Rho]^8 + 
       1172682368*Ec^6*\[Rho]^8 - 1058311168*Ec^7*\[Rho]^8 + 
       588238336*Ec^8*\[Rho]^8 - 170205184*Ec^9*\[Rho]^8 + 
       14592000*Ec^10*\[Rho]^8 - 147145*\[Rho]^9 + 2354320*Ec*\[Rho]^9 - 
       16480240*Ec^2*\[Rho]^9 + 65920960*Ec^3*\[Rho]^9 - 
       166026400*Ec^4*\[Rho]^9 + 273591040*Ec^5*\[Rho]^9 - 
       295409920*Ec^6*\[Rho]^9 + 202101760*Ec^7*\[Rho]^9 - 
       80661760*Ec^8*\[Rho]^9 + 14745600*Ec^9*\[Rho]^9 + 10125*\[Rho]^10 - 
       162000*Ec*\[Rho]^10 + 1134000*Ec^2*\[Rho]^10 - 
       4536000*Ec^3*\[Rho]^10 + 11340000*Ec^4*\[Rho]^10 - 
       18144000*Ec^5*\[Rho]^10 + 18144000*Ec^6*\[Rho]^10 - 
       10368000*Ec^7*\[Rho]^10 + 2592000*Ec^8*\[Rho]^10 + 
       3600*(1 - 2*Ec)^8*\[Rho]^3*(76 + 20*\[Rho] + 135*\[Rho]^2 + 
         45*\[Rho]^3)*Log[1 - 2*Ec]^2 - 120*(-1 + 2*Ec)*\[Rho]*
        (-750 + 2830*\[Rho] + 5781*\[Rho]^2 - 9745*\[Rho]^3 + 7490*\[Rho]^4 + 
         510*\[Rho]^5 - 8585*\[Rho]^6 + 2469*\[Rho]^7 + 
         327680*Ec^12*(-7 + 3*\[Rho]^2) + 20480*Ec^11*(621 - 65*\[Rho] - 
           129*\[Rho]^2 + 30*\[Rho]^3) - 2048*Ec^10*(15135 - 3115*\[Rho] - 
           195*\[Rho]^2 + 818*\[Rho]^3) + 512*Ec^9*(85050 - 25410*\[Rho] + 
           14670*\[Rho]^2 + 1844*\[Rho]^3 - 2061*\[Rho]^4 + 255*\[Rho]^5) - 
         256*Ec^8*(151830 - 58030*\[Rho] + 51810*\[Rho]^2 - 7572*\[Rho]^3 - 
           19915*\[Rho]^4 + 1257*\[Rho]^5 + 480*\[Rho]^6) - 
         128*Ec^7*(-179460 + 84380*\[Rho] - 72789*\[Rho]^2 + 17955*\[Rho]^3 + 
           89692*\[Rho]^4 + 462*\[Rho]^5 - 11795*\[Rho]^6 + 2469*\[Rho]^7) + 
         64*Ec^6*(-144060 + 92260*\[Rho] + 717*\[Rho]^2 - 27707*\[Rho]^3 + 
           252648*\[Rho]^4 + 14910*\[Rho]^5 - 69125*\[Rho]^6 + 
           17283*\[Rho]^7) + 80*Ec^4*(-9180 + 22292*\[Rho] + 61173*\[Rho]^2 - 
           62475*\[Rho]^3 + 110571*\[Rho]^4 + 12477*\[Rho]^5 - 
           62825*\[Rho]^6 + 17283*\[Rho]^7) - 40*Ec^3*(-5746 + 20146*\[Rho] + 
           56235*\[Rho]^2 - 64367*\[Rho]^3 + 85288*\[Rho]^4 + 
           11376*\[Rho]^5 - 61151*\[Rho]^6 + 17283*\[Rho]^7) - 
         2*Ec*(-5250 + 19810*\[Rho] + 45027*\[Rho]^2 - 67015*\[Rho]^3 + 
           60530*\[Rho]^4 + 6270*\[Rho]^5 - 60095*\[Rho]^6 + 
           17283*\[Rho]^7) + 12*Ec^2*(-5250 + 19810*\[Rho] + 50347*\[Rho]^2 - 
           65615*\[Rho]^3 + 69980*\[Rho]^4 + 9420*\[Rho]^5 - 60095*\[Rho]^6 + 
           17283*\[Rho]^7) - 32*Ec^5*(-84420 + 99260*\[Rho] + 
           172191*\[Rho]^2 - 167697*\[Rho]^3 + 464125*\[Rho]^4 + 
           42171*\[Rho]^5 - 194235*\[Rho]^6 + 51849*\[Rho]^7))*Log[\[Rho]] + 
       3600*(1 - 2*Ec)^8*\[Rho]^3*(76 + 20*\[Rho] + 135*\[Rho]^2 + 
         45*\[Rho]^3)*Log[\[Rho]]^2 + 120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
        (-750 + 2830*\[Rho] + 5781*\[Rho]^2 - 9745*\[Rho]^3 + 7490*\[Rho]^4 + 
         510*\[Rho]^5 - 8585*\[Rho]^6 + 2469*\[Rho]^7 + 
         327680*Ec^12*(-7 + 3*\[Rho]^2) + 20480*Ec^11*(621 - 65*\[Rho] - 
           129*\[Rho]^2 + 30*\[Rho]^3) - 2048*Ec^10*(15135 - 3115*\[Rho] - 
           195*\[Rho]^2 + 818*\[Rho]^3) + 512*Ec^9*(85050 - 25410*\[Rho] + 
           14670*\[Rho]^2 + 1844*\[Rho]^3 - 2061*\[Rho]^4 + 255*\[Rho]^5) - 
         256*Ec^8*(151830 - 58030*\[Rho] + 51810*\[Rho]^2 - 7572*\[Rho]^3 - 
           19915*\[Rho]^4 + 1257*\[Rho]^5 + 480*\[Rho]^6) - 
         128*Ec^7*(-179460 + 84380*\[Rho] - 72789*\[Rho]^2 + 17955*\[Rho]^3 + 
           89692*\[Rho]^4 + 462*\[Rho]^5 - 11795*\[Rho]^6 + 2469*\[Rho]^7) + 
         64*Ec^6*(-144060 + 92260*\[Rho] + 717*\[Rho]^2 - 27707*\[Rho]^3 + 
           252648*\[Rho]^4 + 14910*\[Rho]^5 - 69125*\[Rho]^6 + 
           17283*\[Rho]^7) + 80*Ec^4*(-9180 + 22292*\[Rho] + 61173*\[Rho]^2 - 
           62475*\[Rho]^3 + 110571*\[Rho]^4 + 12477*\[Rho]^5 - 
           62825*\[Rho]^6 + 17283*\[Rho]^7) - 40*Ec^3*(-5746 + 20146*\[Rho] + 
           56235*\[Rho]^2 - 64367*\[Rho]^3 + 85288*\[Rho]^4 + 
           11376*\[Rho]^5 - 61151*\[Rho]^6 + 17283*\[Rho]^7) - 
         2*Ec*(-5250 + 19810*\[Rho] + 45027*\[Rho]^2 - 67015*\[Rho]^3 + 
           60530*\[Rho]^4 + 6270*\[Rho]^5 - 60095*\[Rho]^6 + 
           17283*\[Rho]^7) + 12*Ec^2*(-5250 + 19810*\[Rho] + 50347*\[Rho]^2 - 
           65615*\[Rho]^3 + 69980*\[Rho]^4 + 9420*\[Rho]^5 - 60095*\[Rho]^6 + 
           17283*\[Rho]^7) - 32*Ec^5*(-84420 + 99260*\[Rho] + 
           172191*\[Rho]^2 - 167697*\[Rho]^3 + 464125*\[Rho]^4 + 
           42171*\[Rho]^5 - 194235*\[Rho]^6 + 51849*\[Rho]^7) - 
         60*(-1 + 2*Ec)^7*\[Rho]^2*(76 + 20*\[Rho] + 135*\[Rho]^2 + 
           45*\[Rho]^3)*Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
      80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
      32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
      24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
      32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
      4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
    40*(-5040 + 80640*Ec - 564480*Ec^2 + 2430720*Ec^3 - 8582400*Ec^4 + 
      30735360*Ec^5 - 98703360*Ec^6 + 222289920*Ec^7 - 267079680*Ec^8 - 
      51609600*Ec^9 + 772669440*Ec^10 - 1347747840*Ec^11 + 1206190080*Ec^12 - 
      578027520*Ec^13 + 117964800*Ec^14 - 107155*\[Rho] + 1844680*Ec*\[Rho] - 
      13954360*Ec^2*\[Rho] + 62374320*Ec^3*\[Rho] - 198070560*Ec^4*\[Rho] + 
      559782000*Ec^5*\[Rho] - 1615343360*Ec^6*\[Rho] + 
      4189606400*Ec^7*\[Rho] - 8130990080*Ec^8*\[Rho] + 
      10455299840*Ec^9*\[Rho] - 7422064640*Ec^10*\[Rho] + 
      362516480*Ec^11*\[Rho] + 4489912320*Ec^12*\[Rho] - 
      4225413120*Ec^13*\[Rho] + 1979842560*Ec^14*\[Rho] - 
      683540480*Ec^15*\[Rho] + 230359040*Ec^16*\[Rho] - 
      41615360*Ec^17*\[Rho] + 823320*\[Rho]^2 - 13741920*Ec*\[Rho]^2 + 
      100743840*Ec^2*\[Rho]^2 - 428835840*Ec^3*\[Rho]^2 + 
      1204497600*Ec^4*\[Rho]^2 - 2542352112*Ec^5*\[Rho]^2 + 
      4833078528*Ec^6*\[Rho]^2 - 9051439104*Ec^7*\[Rho]^2 + 
      14520087552*Ec^8*\[Rho]^2 - 16357752576*Ec^9*\[Rho]^2 + 
      10522607616*Ec^10*\[Rho]^2 - 1547329536*Ec^11*\[Rho]^2 - 
      2803679232*Ec^12*\[Rho]^2 + 2256285696*Ec^13*\[Rho]^2 - 
      1006829568*Ec^14*\[Rho]^2 + 393609216*Ec^15*\[Rho]^2 - 
      82575360*Ec^16*\[Rho]^2 + 4915200*Ec^17*\[Rho]^2 - 1671255*\[Rho]^3 + 
      25995600*Ec*\[Rho]^3 - 175106160*Ec^2*\[Rho]^3 + 
      669347640*Ec^3*\[Rho]^3 - 1623120480*Ec^4*\[Rho]^3 + 
      2808212112*Ec^5*\[Rho]^3 - 4411493376*Ec^6*\[Rho]^3 + 
      7675877952*Ec^7*\[Rho]^3 - 12153570048*Ec^8*\[Rho]^3 + 
      13543534080*Ec^9*\[Rho]^3 - 9763024896*Ec^10*\[Rho]^3 + 
      5441605632*Ec^11*\[Rho]^3 - 3827073024*Ec^12*\[Rho]^3 + 
      2632421376*Ec^13*\[Rho]^3 - 979107840*Ec^14*\[Rho]^3 + 
      141901824*Ec^15*\[Rho]^3 + 434440*\[Rho]^4 - 2596000*Ec*\[Rho]^4 - 
      17993120*Ec^2*\[Rho]^4 + 245113320*Ec^3*\[Rho]^4 - 
      1139402880*Ec^4*\[Rho]^4 + 2848655280*Ec^5*\[Rho]^4 - 
      4009840512*Ec^6*\[Rho]^4 + 2716832832*Ec^7*\[Rho]^4 + 
      39000576*Ec^8*\[Rho]^4 - 1552361984*Ec^9*\[Rho]^4 + 
      2676316160*Ec^10*\[Rho]^4 - 4814114816*Ec^11*\[Rho]^4 + 
      5147713536*Ec^12*\[Rho]^4 - 2748321792*Ec^13*\[Rho]^4 + 
      657850368*Ec^14*\[Rho]^4 - 45465600*Ec^15*\[Rho]^4 + 2502930*\[Rho]^5 - 
      44323680*Ec*\[Rho]^5 + 344264160*Ec^2*\[Rho]^5 - 
      1548088440*Ec^3*\[Rho]^5 + 4455062400*Ec^4*\[Rho]^5 - 
      8543983440*Ec^5*\[Rho]^5 + 11127717120*Ec^6*\[Rho]^5 - 
      10248489600*Ec^7*\[Rho]^5 + 7550138880*Ec^8*\[Rho]^5 - 
      4817479680*Ec^9*\[Rho]^5 + 1500579840*Ec^10*\[Rho]^5 + 
      1363722240*Ec^11*\[Rho]^5 - 1829683200*Ec^12*\[Rho]^5 + 
      790056960*Ec^13*\[Rho]^5 - 112558080*Ec^14*\[Rho]^5 - 
      3195720*\[Rho]^6 + 50735520*Ec*\[Rho]^6 - 351116640*Ec^2*\[Rho]^6 + 
      1404082680*Ec^3*\[Rho]^6 - 3562640640*Ec^4*\[Rho]^6 + 
      5897428560*Ec^5*\[Rho]^6 - 6454416000*Ec^6*\[Rho]^6 + 
      5101096320*Ec^7*\[Rho]^6 - 3906201600*Ec^8*\[Rho]^6 + 
      3341153280*Ec^9*\[Rho]^6 - 2139494400*Ec^10*\[Rho]^6 + 
      535818240*Ec^11*\[Rho]^6 + 140574720*Ec^12*\[Rho]^6 - 
      70225920*Ec^13*\[Rho]^6 + 1190530*\[Rho]^7 - 16715680*Ec*\[Rho]^7 + 
      98347360*Ec^2*\[Rho]^7 - 315288760*Ec^3*\[Rho]^7 + 
      554209600*Ec^4*\[Rho]^7 - 375446608*Ec^5*\[Rho]^7 - 
      315363968*Ec^6*\[Rho]^7 + 583638464*Ec^7*\[Rho]^7 + 
      201703168*Ec^8*\[Rho]^7 - 1053736704*Ec^9*\[Rho]^7 + 
      903180288*Ec^10*\[Rho]^7 - 298275840*Ec^11*\[Rho]^7 + 
      24023040*Ec^12*\[Rho]^7 + 247080*\[Rho]^8 - 4922400*Ec*\[Rho]^8 + 
      42209760*Ec^2*\[Rho]^8 - 206115240*Ec^3*\[Rho]^8 + 
      635599680*Ec^4*\[Rho]^8 - 1288234992*Ec^5*\[Rho]^8 + 
      1710821376*Ec^6*\[Rho]^8 - 1401264192*Ec^7*\[Rho]^8 + 
      564369408*Ec^8*\[Rho]^8 + 38618880*Ec^9*\[Rho]^8 - 
      123875328*Ec^10*\[Rho]^8 + 31165440*Ec^11*\[Rho]^8 - 282015*\[Rho]^9 + 
      4649400*Ec*\[Rho]^9 - 33643080*Ec^2*\[Rho]^9 + 
      139977480*Ec^3*\[Rho]^9 - 369522720*Ec^4*\[Rho]^9 + 
      643750560*Ec^5*\[Rho]^9 - 742551168*Ec^6*\[Rho]^9 + 
      549433728*Ec^7*\[Rho]^9 - 239014656*Ec^8*\[Rho]^9 + 
      47322624*Ec^9*\[Rho]^9 + 67760*\[Rho]^10 - 1084160*Ec*\[Rho]^10 + 
      7589120*Ec^2*\[Rho]^10 - 30407480*Ec^3*\[Rho]^10 + 
      76707200*Ec^4*\[Rho]^10 - 126137120*Ec^5*\[Rho]^10 + 
      134873600*Ec^6*\[Rho]^10 - 90197120*Ec^7*\[Rho]^10 + 
      34304000*Ec^8*\[Rho]^10 - 5721600*Ec^9*\[Rho]^10 - 4875*\[Rho]^11 + 
      78000*Ec*\[Rho]^11 - 546000*Ec^2*\[Rho]^11 + 2184000*Ec^3*\[Rho]^11 - 
      5460000*Ec^4*\[Rho]^11 + 8736000*Ec^5*\[Rho]^11 - 
      8736000*Ec^6*\[Rho]^11 + 4992000*Ec^7*\[Rho]^11 - 
      1248000*Ec^8*\[Rho]^11 + 3600*(1 - 2*Ec)^8*\[Rho]^3*
       (63 - 92*\[Rho] - 15*\[Rho]^2 + 60*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
      60*(-1 + 2*Ec)*\[Rho]*(-1085 + 4740*\[Rho] + 6204*\[Rho]^2 - 
        36292*\[Rho]^3 + 35640*\[Rho]^4 + 3300*\[Rho]^5 - 19440*\[Rho]^6 + 
        8076*\[Rho]^7 - 1143*\[Rho]^8 + 409600*Ec^13*(-7 + 3*\[Rho]^2) + 
        2048*Ec^12*(6160 - 1260*\[Rho] - 1497*\[Rho]^2 + 405*\[Rho]^3) - 
        3072*Ec^11*(6930 - 3100*\[Rho] + 47*\[Rho]^2 + 561*\[Rho]^3) + 
        512*Ec^10*(26390 - 25320*\[Rho] + 16053*\[Rho]^2 - 3433*\[Rho]^3 - 
          993*\[Rho]^4 + 255*\[Rho]^5) - 256*Ec^9*(-26950 - 22680*\[Rho] + 
          40995*\[Rho]^2 - 35647*\[Rho]^3 - 3879*\[Rho]^4 + 1785*\[Rho]^5) - 
        384*Ec^8*(50470 - 11200*\[Rho] - 12565*\[Rho]^2 + 33753*\[Rho]^3 - 
          4720*\[Rho]^4 - 4974*\[Rho]^5 + 740*\[Rho]^6) + 
        64*Ec^7*(257460 - 123720*\[Rho] - 35001*\[Rho]^2 + 274309*\[Rho]^3 - 
          145098*\[Rho]^4 - 84198*\[Rho]^5 + 53220*\[Rho]^6 - 
          16152*\[Rho]^7 + 2286*\[Rho]^8) - 12*Ec^2*(7595 - 33180*\[Rho] - 
          59808*\[Rho]^2 + 277964*\[Rho]^3 - 245580*\[Rho]^4 - 
          38700*\[Rho]^5 + 136080*\[Rho]^6 - 56532*\[Rho]^7 + 
          8001*\[Rho]^8) + 2*Ec*(7595 - 33180*\[Rho] - 50988*\[Rho]^2 + 
          265084*\[Rho]^3 - 247680*\[Rho]^4 - 30300*\[Rho]^5 + 
          136080*\[Rho]^6 - 56532*\[Rho]^7 + 8001*\[Rho]^8) + 
        40*Ec^3*(8141 - 33630*\[Rho] - 70047*\[Rho]^2 + 294545*\[Rho]^3 - 
          247053*\[Rho]^4 - 48495*\[Rho]^5 + 138222*\[Rho]^6 - 
          56532*\[Rho]^7 + 8001*\[Rho]^8) - 80*Ec^4*(11690 - 36282*\[Rho] - 
          81447*\[Rho]^2 + 317591*\[Rho]^3 - 253812*\[Rho]^4 - 
          62697*\[Rho]^5 + 141690*\[Rho]^6 - 56532*\[Rho]^7 + 
          8001*\[Rho]^8) + 48*Ec^5*(59360 - 96320*\[Rho] - 184487*\[Rho]^2 + 
          710095*\[Rho]^3 - 539161*\[Rho]^4 - 175353*\[Rho]^5 + 
          291760*\[Rho]^6 - 113064*\[Rho]^7 + 16002*\[Rho]^8) - 
        32*Ec^6*(254100 - 204960*\[Rho] - 193767*\[Rho]^2 + 893611*\[Rho]^3 - 
          628545*\[Rho]^4 - 274485*\[Rho]^5 + 311280*\[Rho]^6 - 
          113064*\[Rho]^7 + 16002*\[Rho]^8))*Log[\[Rho]] + 
      3600*(1 - 2*Ec)^8*\[Rho]^3*(63 - 92*\[Rho] - 15*\[Rho]^2 + 60*\[Rho]^3)*
       Log[\[Rho]]^2 + 60*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
       (-1085 + 4740*\[Rho] + 6204*\[Rho]^2 - 36292*\[Rho]^3 + 
        35640*\[Rho]^4 + 3300*\[Rho]^5 - 19440*\[Rho]^6 + 8076*\[Rho]^7 - 
        1143*\[Rho]^8 + 409600*Ec^13*(-7 + 3*\[Rho]^2) + 
        2048*Ec^12*(6160 - 1260*\[Rho] - 1497*\[Rho]^2 + 405*\[Rho]^3) - 
        3072*Ec^11*(6930 - 3100*\[Rho] + 47*\[Rho]^2 + 561*\[Rho]^3) + 
        512*Ec^10*(26390 - 25320*\[Rho] + 16053*\[Rho]^2 - 3433*\[Rho]^3 - 
          993*\[Rho]^4 + 255*\[Rho]^5) - 256*Ec^9*(-26950 - 22680*\[Rho] + 
          40995*\[Rho]^2 - 35647*\[Rho]^3 - 3879*\[Rho]^4 + 1785*\[Rho]^5) - 
        384*Ec^8*(50470 - 11200*\[Rho] - 12565*\[Rho]^2 + 33753*\[Rho]^3 - 
          4720*\[Rho]^4 - 4974*\[Rho]^5 + 740*\[Rho]^6) + 
        64*Ec^7*(257460 - 123720*\[Rho] - 35001*\[Rho]^2 + 274309*\[Rho]^3 - 
          145098*\[Rho]^4 - 84198*\[Rho]^5 + 53220*\[Rho]^6 - 
          16152*\[Rho]^7 + 2286*\[Rho]^8) - 12*Ec^2*(7595 - 33180*\[Rho] - 
          59808*\[Rho]^2 + 277964*\[Rho]^3 - 245580*\[Rho]^4 - 
          38700*\[Rho]^5 + 136080*\[Rho]^6 - 56532*\[Rho]^7 + 
          8001*\[Rho]^8) + 2*Ec*(7595 - 33180*\[Rho] - 50988*\[Rho]^2 + 
          265084*\[Rho]^3 - 247680*\[Rho]^4 - 30300*\[Rho]^5 + 
          136080*\[Rho]^6 - 56532*\[Rho]^7 + 8001*\[Rho]^8) + 
        40*Ec^3*(8141 - 33630*\[Rho] - 70047*\[Rho]^2 + 294545*\[Rho]^3 - 
          247053*\[Rho]^4 - 48495*\[Rho]^5 + 138222*\[Rho]^6 - 
          56532*\[Rho]^7 + 8001*\[Rho]^8) - 80*Ec^4*(11690 - 36282*\[Rho] - 
          81447*\[Rho]^2 + 317591*\[Rho]^3 - 253812*\[Rho]^4 - 
          62697*\[Rho]^5 + 141690*\[Rho]^6 - 56532*\[Rho]^7 + 
          8001*\[Rho]^8) + 48*Ec^5*(59360 - 96320*\[Rho] - 184487*\[Rho]^2 + 
          710095*\[Rho]^3 - 539161*\[Rho]^4 - 175353*\[Rho]^5 + 
          291760*\[Rho]^6 - 113064*\[Rho]^7 + 16002*\[Rho]^8) - 
        32*Ec^6*(254100 - 204960*\[Rho] - 193767*\[Rho]^2 + 893611*\[Rho]^3 - 
          628545*\[Rho]^4 - 274485*\[Rho]^5 + 311280*\[Rho]^6 - 
          113064*\[Rho]^7 + 16002*\[Rho]^8) - 120*(-1 + 2*Ec)^7*\[Rho]^2*
         (63 - 92*\[Rho] - 15*\[Rho]^2 + 60*\[Rho]^3)*Log[\[Rho]]))))/
  (1080000*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r7*((3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
       1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
       240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
       840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
       440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
       15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
       12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
        Log[\[Rho]])*(-2160 + 34560*Ec - 241920*Ec^2 + 1082880*Ec^3 - 
       4550400*Ec^4 + 21565440*Ec^5 - 90685440*Ec^6 + 280903680*Ec^7 - 
       612126720*Ec^8 + 928972800*Ec^9 - 964362240*Ec^10 + 654704640*Ec^11 - 
       262471680*Ec^12 + 47185920*Ec^13 + 146335*\[Rho] - 2545360*Ec*\[Rho] + 
       19449520*Ec^2*\[Rho] - 87819200*Ec^3*\[Rho] + 282646240*Ec^4*\[Rho] - 
       821976320*Ec^5*\[Rho] + 2502600960*Ec^6*\[Rho] - 
       7003601920*Ec^7*\[Rho] + 15173790720*Ec^8*\[Rho] - 
       23551569920*Ec^9*\[Rho] + 25274224640*Ec^10*\[Rho] - 
       18034933760*Ec^11*\[Rho] + 7950376960*Ec^12*\[Rho] - 
       1783562240*Ec^13*\[Rho] - 16056320*Ec^14*\[Rho] + 
       145489920*Ec^15*\[Rho] - 46858240*Ec^16*\[Rho] - 1286955*\[Rho]^2 + 
       21966480*Ec*\[Rho]^2 - 164766960*Ec^2*\[Rho]^2 + 
       712853440*Ec^3*\[Rho]^2 - 1976407200*Ec^4*\[Rho]^2 + 
       3781178112*Ec^5*\[Rho]^2 - 5646925568*Ec^6*\[Rho]^2 + 
       8103250944*Ec^7*\[Rho]^2 - 11908657152*Ec^8*\[Rho]^2 + 
       14530277376*Ec^9*\[Rho]^2 - 11923132416*Ec^10*\[Rho]^2 + 
       5647712256*Ec^11*\[Rho]^2 - 1285971968*Ec^12*\[Rho]^2 + 
       169672704*Ec^13*\[Rho]^2 - 35192832*Ec^14*\[Rho]^2 - 
       31195136*Ec^15*\[Rho]^2 + 4915200*Ec^16*\[Rho]^2 + 539800*\[Rho]^3 - 
       6944560*Ec*\[Rho]^3 + 33403600*Ec^2*\[Rho]^3 - 
       46944320*Ec^3*\[Rho]^3 - 231432160*Ec^4*\[Rho]^3 + 
       1433539840*Ec^5*\[Rho]^3 - 4034735232*Ec^6*\[Rho]^3 + 
       7584187392*Ec^7*\[Rho]^3 - 10647696384*Ec^8*\[Rho]^3 + 
       11085684736*Ec^9*\[Rho]^3 - 7257702400*Ec^10*\[Rho]^3 + 
       1206452224*Ec^11*\[Rho]^3 + 2109054976*Ec^12*\[Rho]^3 - 
       1525153792*Ec^13*\[Rho]^3 + 293306368*Ec^14*\[Rho]^3 + 
       2466280*\[Rho]^4 - 41163280*Ec*\[Rho]^4 + 303205360*Ec^2*\[Rho]^4 - 
       1298082240*Ec^3*\[Rho]^4 + 3575516000*Ec^4*\[Rho]^4 - 
       6669269760*Ec^5*\[Rho]^4 + 8844451200*Ec^6*\[Rho]^4 - 
       9140044800*Ec^7*\[Rho]^4 + 8355118080*Ec^8*\[Rho]^4 - 
       6753812480*Ec^9*\[Rho]^4 + 4134502400*Ec^10*\[Rho]^4 - 
       2008678400*Ec^11*\[Rho]^4 + 1285447680*Ec^12*\[Rho]^4 - 
       808714240*Ec^13*\[Rho]^4 + 216760320*Ec^14*\[Rho]^4 - 
       762390*\[Rho]^5 + 7827840*Ec*\[Rho]^5 - 17887680*Ec^2*\[Rho]^5 - 
       145412480*Ec^3*\[Rho]^5 + 1250592000*Ec^4*\[Rho]^5 - 
       4467866880*Ec^5*\[Rho]^5 + 9100550400*Ec^6*\[Rho]^5 - 
       10845788160*Ec^7*\[Rho]^5 + 6133501440*Ec^8*\[Rho]^5 + 
       1936650240*Ec^9*\[Rho]^5 - 6662000640*Ec^10*\[Rho]^5 + 
       5808783360*Ec^11*\[Rho]^5 - 2650112000*Ec^12*\[Rho]^5 + 
       552468480*Ec^13*\[Rho]^5 - 1172210*\[Rho]^6 + 19285760*Ec*\[Rho]^6 - 
       138595520*Ec^2*\[Rho]^6 + 571305600*Ec^3*\[Rho]^6 - 
       1406759040*Ec^4*\[Rho]^6 + 1829418240*Ec^5*\[Rho]^6 - 
       188432640*Ec^6*\[Rho]^6 - 3664680960*Ec^7*\[Rho]^6 + 
       7045839360*Ec^8*\[Rho]^6 - 7330795520*Ec^9*\[Rho]^6 + 
       4937338880*Ec^10*\[Rho]^6 - 2151219200*Ec^11*\[Rho]^6 + 
       477757440*Ec^12*\[Rho]^6 - 1056920*\[Rho]^7 + 18126320*Ec*\[Rho]^7 - 
       136609040*Ec^2*\[Rho]^7 + 624253760*Ec^3*\[Rho]^7 - 
       1928522400*Ec^4*\[Rho]^7 + 4052634368*Ec^5*\[Rho]^7 - 
       5644026752*Ec^6*\[Rho]^7 + 5052189696*Ec^7*\[Rho]^7 - 
       2839612928*Ec^8*\[Rho]^7 + 1094467584*Ec^9*\[Rho]^7 - 
       423589888*Ec^10*\[Rho]^7 + 131235840*Ec^11*\[Rho]^7 + 
       952200*\[Rho]^8 - 13771440*Ec*\[Rho]^8 + 84690000*Ec^2*\[Rho]^8 - 
       285442880*Ec^3*\[Rho]^8 + 557974560*Ec^4*\[Rho]^8 - 
       576748800*Ec^5*\[Rho]^8 + 107580032*Ec^6*\[Rho]^8 + 
       455943168*Ec^7*\[Rho]^8 - 531534336*Ec^8*\[Rho]^8 + 
       234717184*Ec^9*\[Rho]^8 - 34560000*Ec^10*\[Rho]^8 + 191095*\[Rho]^9 - 
       3057520*Ec*\[Rho]^9 + 21402640*Ec^2*\[Rho]^9 - 
       85610560*Ec^3*\[Rho]^9 + 215221600*Ec^4*\[Rho]^9 - 
       354307840*Ec^5*\[Rho]^9 + 386840320*Ec^6*\[Rho]^9 - 
       276136960*Ec^7*\[Rho]^9 + 120943360*Ec^8*\[Rho]^9 - 
       25804800*Ec^9*\[Rho]^9 - 15075*\[Rho]^10 + 241200*Ec*\[Rho]^10 - 
       1688400*Ec^2*\[Rho]^10 + 6753600*Ec^3*\[Rho]^10 - 
       16884000*Ec^4*\[Rho]^10 + 27014400*Ec^5*\[Rho]^10 - 
       27014400*Ec^6*\[Rho]^10 + 15436800*Ec^7*\[Rho]^10 - 
       3859200*Ec^8*\[Rho]^10 + 3600*(1 - 2*Ec)^8*\[Rho]^3*
        (-116 + 100*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
       120*(-1 + 2*Ec)*\[Rho]*(850 - 5730*\[Rho] - 7051*\[Rho]^2 + 
         7095*\[Rho]^3 + 18210*\[Rho]^4 - 2210*\[Rho]^5 - 5065*\[Rho]^6 - 
         6099*\[Rho]^7 + 327680*Ec^12*(7 + 3*\[Rho]^2) + 
         20480*Ec^11*(-631 + 95*\[Rho] - 117*\[Rho]^2 + 30*\[Rho]^3) - 
         2048*Ec^10*(-15585 + 4565*\[Rho] + 5*\[Rho]^2 + 1282*\[Rho]^3) - 
         512*Ec^9*(88550 - 37310*\[Rho] - 12130*\[Rho]^2 - 8956*\[Rho]^3 + 
           2289*\[Rho]^4 + 2505*\[Rho]^5) + 256*Ec^8*(159530 - 85330*\[Rho] - 
           41190*\[Rho]^2 - 15772*\[Rho]^3 + 23735*\[Rho]^4 + 
           27207*\[Rho]^5 + 2280*\[Rho]^6) + 128*Ec^7*
          (-190060 + 125780*\[Rho] + 93501*\[Rho]^2 - 195*\[Rho]^3 - 
           116908*\[Rho]^4 - 114238*\[Rho]^5 - 9845*\[Rho]^6 + 
           6099*\[Rho]^7) - 64*Ec^6*(-153860 + 146860*\[Rho] + 
           197547*\[Rho]^2 - 87957*\[Rho]^3 - 355352*\[Rho]^4 - 
           246190*\[Rho]^5 - 5075*\[Rho]^6 + 42693*\[Rho]^7) - 
         80*Ec^4*(-10180 + 43772*\[Rho] + 89583*\[Rho]^2 - 78085*\[Rho]^3 - 
           186239*\[Rho]^4 - 31813*\[Rho]^5 + 27265*\[Rho]^6 + 
           42693*\[Rho]^7) + 40*Ec^3*(-6486 + 40606*\[Rho] + 74685*\[Rho]^2 - 
           70217*\[Rho]^3 - 160192*\[Rho]^4 - 1984*\[Rho]^5 + 
           33319*\[Rho]^6 + 42693*\[Rho]^7) - 12*Ec^2*(-5950 + 40110*\[Rho] + 
           64437*\[Rho]^2 - 62665*\[Rho]^3 - 145020*\[Rho]^4 + 
           9620*\[Rho]^5 + 35455*\[Rho]^6 + 42693*\[Rho]^7) + 
         2*Ec*(-5950 + 40110*\[Rho] + 56317*\[Rho]^2 - 55665*\[Rho]^3 - 
           135570*\[Rho]^4 + 12770*\[Rho]^5 + 35455*\[Rho]^6 + 
           42693*\[Rho]^7) + 32*Ec^5*(-91420 + 179060*\[Rho] + 
           352581*\[Rho]^2 - 257447*\[Rho]^3 - 707825*\[Rho]^4 - 
           286779*\[Rho]^5 + 48915*\[Rho]^6 + 128079*\[Rho]^7))*Log[\[Rho]] + 
       3600*(1 - 2*Ec)^8*\[Rho]^3*(-116 + 100*\[Rho] + 135*\[Rho]^2 + 
         45*\[Rho]^3)*Log[\[Rho]]^2 + 120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
        (850 - 5730*\[Rho] - 7051*\[Rho]^2 + 7095*\[Rho]^3 + 18210*\[Rho]^4 - 
         2210*\[Rho]^5 - 5065*\[Rho]^6 - 6099*\[Rho]^7 + 
         327680*Ec^12*(7 + 3*\[Rho]^2) + 20480*Ec^11*(-631 + 95*\[Rho] - 
           117*\[Rho]^2 + 30*\[Rho]^3) - 2048*Ec^10*(-15585 + 4565*\[Rho] + 
           5*\[Rho]^2 + 1282*\[Rho]^3) - 512*Ec^9*(88550 - 37310*\[Rho] - 
           12130*\[Rho]^2 - 8956*\[Rho]^3 + 2289*\[Rho]^4 + 2505*\[Rho]^5) + 
         256*Ec^8*(159530 - 85330*\[Rho] - 41190*\[Rho]^2 - 15772*\[Rho]^3 + 
           23735*\[Rho]^4 + 27207*\[Rho]^5 + 2280*\[Rho]^6) + 
         128*Ec^7*(-190060 + 125780*\[Rho] + 93501*\[Rho]^2 - 195*\[Rho]^3 - 
           116908*\[Rho]^4 - 114238*\[Rho]^5 - 9845*\[Rho]^6 + 
           6099*\[Rho]^7) - 64*Ec^6*(-153860 + 146860*\[Rho] + 
           197547*\[Rho]^2 - 87957*\[Rho]^3 - 355352*\[Rho]^4 - 
           246190*\[Rho]^5 - 5075*\[Rho]^6 + 42693*\[Rho]^7) - 
         80*Ec^4*(-10180 + 43772*\[Rho] + 89583*\[Rho]^2 - 78085*\[Rho]^3 - 
           186239*\[Rho]^4 - 31813*\[Rho]^5 + 27265*\[Rho]^6 + 
           42693*\[Rho]^7) + 40*Ec^3*(-6486 + 40606*\[Rho] + 74685*\[Rho]^2 - 
           70217*\[Rho]^3 - 160192*\[Rho]^4 - 1984*\[Rho]^5 + 
           33319*\[Rho]^6 + 42693*\[Rho]^7) - 12*Ec^2*(-5950 + 40110*\[Rho] + 
           64437*\[Rho]^2 - 62665*\[Rho]^3 - 145020*\[Rho]^4 + 
           9620*\[Rho]^5 + 35455*\[Rho]^6 + 42693*\[Rho]^7) + 
         2*Ec*(-5950 + 40110*\[Rho] + 56317*\[Rho]^2 - 55665*\[Rho]^3 - 
           135570*\[Rho]^4 + 12770*\[Rho]^5 + 35455*\[Rho]^6 + 
           42693*\[Rho]^7) + 32*Ec^5*(-91420 + 179060*\[Rho] + 
           352581*\[Rho]^2 - 257447*\[Rho]^3 - 707825*\[Rho]^4 - 
           286779*\[Rho]^5 + 48915*\[Rho]^6 + 128079*\[Rho]^7) - 
         60*(-1 + 2*Ec)^7*\[Rho]^2*(-116 + 100*\[Rho] + 135*\[Rho]^2 + 
           45*\[Rho]^3)*Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
      80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
      32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
      24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
      32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
      4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) + 
    40*(1260 - 20160*Ec + 141120*Ec^2 - 607680*Ec^3 + 2145600*Ec^4 - 
      7683840*Ec^5 + 24675840*Ec^6 - 55572480*Ec^7 + 66769920*Ec^8 + 
      12902400*Ec^9 - 193167360*Ec^10 + 336936960*Ec^11 - 301547520*Ec^12 + 
      144506880*Ec^13 - 29491200*Ec^14 - 136180*\[Rho] + 2336080*Ec*\[Rho] - 
      17610160*Ec^2*\[Rho] + 78498720*Ec^3*\[Rho] - 248652960*Ec^4*\[Rho] + 
      697558800*Ec^5*\[Rho] - 1979394560*Ec^6*\[Rho] + 
      5032544000*Ec^7*\[Rho] - 9603015680*Ec^8*\[Rho] + 
      12240093440*Ec^9*\[Rho] - 8898007040*Ec^10*\[Rho] + 
      1325588480*Ec^11*\[Rho] + 3689963520*Ec^12*\[Rho] - 
      3322859520*Ec^13*\[Rho] + 1055784960*Ec^14*\[Rho] + 
      48824320*Ec^15*\[Rho] - 148111360*Ec^16*\[Rho] + 
      46858240*Ec^17*\[Rho] + 1237995*\[Rho]^2 - 20925720*Ec*\[Rho]^2 + 
      155422440*Ec^2*\[Rho]^2 - 666867840*Ec^3*\[Rho]^2 + 
      1844232000*Ec^4*\[Rho]^2 - 3570749712*Ec^5*\[Rho]^2 + 
      5504828928*Ec^6*\[Rho]^2 - 8014869504*Ec^7*\[Rho]^2 + 
      11069386752*Ec^8*\[Rho]^2 - 11693803776*Ec^9*\[Rho]^2 + 
      7191177216*Ec^10*\[Rho]^2 - 1041063936*Ec^11*\[Rho]^2 - 
      1455685632*Ec^12*\[Rho]^2 + 854839296*Ec^13*\[Rho]^2 - 
      200736768*Ec^14*\[Rho]^2 + 20054016*Ec^15*\[Rho]^2 + 
      30474240*Ec^16*\[Rho]^2 - 4915200*Ec^17*\[Rho]^2 - 793905*\[Rho]^3 + 
      10941000*Ec*\[Rho]^3 - 60939960*Ec^2*\[Rho]^3 + 
      159128040*Ec^3*\[Rho]^3 - 88351680*Ec^4*\[Rho]^3 - 
      674545488*Ec^5*\[Rho]^3 + 2323981824*Ec^6*\[Rho]^3 - 
      4061706048*Ec^7*\[Rho]^3 + 4885316352*Ec^8*\[Rho]^3 - 
      4549240320*Ec^9*\[Rho]^3 + 3239061504*Ec^10*\[Rho]^3 - 
      1872826368*Ec^11*\[Rho]^3 + 1679794176*Ec^12*\[Rho]^3 - 
      1890177024*Ec^13*\[Rho]^3 + 1149173760*Ec^14*\[Rho]^3 - 
      243941376*Ec^15*\[Rho]^3 - 2244860*\[Rho]^4 + 37927400*Ec*\[Rho]^4 - 
      283109720*Ec^2*\[Rho]^4 + 1228058520*Ec^3*\[Rho]^4 - 
      3429106080*Ec^4*\[Rho]^4 + 6504832080*Ec^5*\[Rho]^4 - 
      8824451712*Ec^6*\[Rho]^4 + 9320490432*Ec^7*\[Rho]^4 - 
      8468289024*Ec^8*\[Rho]^4 + 6434146816*Ec^9*\[Rho]^4 - 
      3164938240*Ec^10*\[Rho]^4 + 209833984*Ec^11*\[Rho]^4 + 
      1088372736*Ec^12*\[Rho]^4 - 1156411392*Ec^13*\[Rho]^4 + 
      687341568*Ec^14*\[Rho]^4 - 180633600*Ec^15*\[Rho]^4 + 
      1550880*\[Rho]^5 - 21215880*Ec*\[Rho]^5 + 119941560*Ec^2*\[Rho]^5 - 
      328743240*Ec^3*\[Rho]^5 + 289245600*Ec^4*\[Rho]^5 + 
      748780560*Ec^5*\[Rho]^5 - 2417316480*Ec^6*\[Rho]^5 + 
      2413776000*Ec^7*\[Rho]^5 + 46932480*Ec^8*\[Rho]^5 - 
      1629511680*Ec^9*\[Rho]^5 - 302376960*Ec^10*\[Rho]^5 + 
      3163914240*Ec^11*\[Rho]^5 - 3428352000*Ec^12*\[Rho]^5 + 
      1720872960*Ec^13*\[Rho]^5 - 377978880*Ec^14*\[Rho]^5 + 
      806430*\[Rho]^6 - 14369880*Ec*\[Rho]^6 + 111461160*Ec^2*\[Rho]^6 - 
      491145720*Ec^3*\[Rho]^6 + 1296761760*Ec^4*\[Rho]^6 - 
      1977247440*Ec^5*\[Rho]^6 + 1395494400*Ec^6*\[Rho]^6 + 
      334408320*Ec^7*\[Rho]^6 - 1267660800*Ec^8*\[Rho]^6 + 
      305556480*Ec^9*\[Rho]^6 + 1128192000*Ec^10*\[Rho]^6 - 
      1398312960*Ec^11*\[Rho]^6 + 786923520*Ec^12*\[Rho]^6 - 
      208465920*Ec^13*\[Rho]^6 + 198730*\[Rho]^7 - 3825880*Ec*\[Rho]^7 + 
      31950760*Ec^2*\[Rho]^7 - 171366760*Ec^3*\[Rho]^7 + 
      618767200*Ec^4*\[Rho]^7 - 1392746608*Ec^5*\[Rho]^7 + 
      1837119232*Ec^6*\[Rho]^7 - 1327750336*Ec^7*\[Rho]^7 + 
      533939968*Ec^8*\[Rho]^7 - 398210304*Ec^9*\[Rho]^7 + 
      513650688*Ec^10*\[Rho]^7 - 274775040*Ec^11*\[Rho]^7 + 
      34467840*Ec^12*\[Rho]^7 - 569520*\[Rho]^8 + 8134200*Ec*\[Rho]^8 - 
      49114440*Ec^2*\[Rho]^8 + 159312360*Ec^3*\[Rho]^8 - 
      284097120*Ec^4*\[Rho]^8 + 220119408*Ec^5*\[Rho]^8 + 
      94613376*Ec^6*\[Rho]^8 - 286598592*Ec^7*\[Rho]^8 + 
      55454208*Ec^8*\[Rho]^8 + 238567680*Ec^9*\[Rho]^8 - 
      207740928*Ec^10*\[Rho]^8 + 51901440*Ec^11*\[Rho]^8 - 107340*\[Rho]^9 + 
      1923000*Ec*\[Rho]^9 - 15105480*Ec^2*\[Rho]^9 + 67970280*Ec^3*\[Rho]^9 - 
      192923520*Ec^4*\[Rho]^9 + 359763360*Ec^5*\[Rho]^9 - 
      443376768*Ec^6*\[Rho]^9 + 349715328*Ec^7*\[Rho]^9 - 
      160659456*Ec^8*\[Rho]^9 + 32884224*Ec^9*\[Rho]^9 + 62135*\[Rho]^10 - 
      994160*Ec*\[Rho]^10 + 6959120*Ec^2*\[Rho]^10 - 
      27886280*Ec^3*\[Rho]^10 + 70388000*Ec^4*\[Rho]^10 - 
      116311520*Ec^5*\[Rho]^10 + 126713600*Ec^6*\[Rho]^10 - 
      88987520*Ec^7*\[Rho]^10 + 37472000*Ec^8*\[Rho]^10 - 
      7488000*Ec^9*\[Rho]^10 - 5625*\[Rho]^11 + 90000*Ec*\[Rho]^11 - 
      630000*Ec^2*\[Rho]^11 + 2520000*Ec^3*\[Rho]^11 - 
      6300000*Ec^4*\[Rho]^11 + 10080000*Ec^5*\[Rho]^11 - 
      10080000*Ec^6*\[Rho]^11 + 5760000*Ec^7*\[Rho]^11 - 
      1440000*Ec^8*\[Rho]^11 - 3600*(1 - 2*Ec)^8*\[Rho]^3*
       (-108 + 107*\[Rho] - 15*\[Rho]^2 + 60*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
      60*(-1 + 2*Ec)*\[Rho]*(1310 - 9315*\[Rho] - 14679*\[Rho]^2 + 
        16747*\[Rho]^3 + 29985*\[Rho]^4 - 12225*\[Rho]^5 - 5385*\[Rho]^6 - 
        8151*\[Rho]^7 + 1713*\[Rho]^8 + 409600*Ec^13*(7 + 3*\[Rho]^2) + 
        2048*Ec^12*(-6160 + 1260*\[Rho] - 1353*\[Rho]^2 + 405*\[Rho]^3) - 
        3072*Ec^11*(-6780 + 3050*\[Rho] - 247*\[Rho]^2 + 879*\[Rho]^3) - 
        512*Ec^10*(22340 - 23070*\[Rho] - 5547*\[Rho]^2 - 2893*\[Rho]^3 + 
          1857*\[Rho]^4 + 2505*\[Rho]^5) + 256*Ec^9*(-42700 - 11130*\[Rho] - 
          11805*\[Rho]^2 + 16853*\[Rho]^3 + 12471*\[Rho]^4 + 
          17535*\[Rho]^5) + 384*Ec^8*(62020 - 21350*\[Rho] - 2165*\[Rho]^2 - 
          18247*\[Rho]^3 - 6820*\[Rho]^4 - 7674*\[Rho]^5 + 2940*\[Rho]^6) - 
        64*Ec^7*(305160 - 180120*\[Rho] - 139251*\[Rho]^2 + 10879*\[Rho]^3 + 
          71952*\[Rho]^4 + 87252*\[Rho]^5 + 47370*\[Rho]^6 - 16302*\[Rho]^7 + 
          3426*\[Rho]^8) - 2*Ec*(9170 - 65205*\[Rho] - 115713*\[Rho]^2 + 
          130069*\[Rho]^3 + 208095*\[Rho]^4 - 78375*\[Rho]^5 - 
          37695*\[Rho]^6 - 57057*\[Rho]^7 + 11991*\[Rho]^8) + 
        12*Ec^2*(9170 - 65205*\[Rho] - 130833*\[Rho]^2 + 145049*\[Rho]^3 + 
          205995*\[Rho]^4 - 69975*\[Rho]^5 - 37695*\[Rho]^6 - 
          57057*\[Rho]^7 + 11991*\[Rho]^8) - 40*Ec^3*(9806 - 65775*\[Rho] - 
          149442*\[Rho]^2 + 162080*\[Rho]^3 + 206742*\[Rho]^4 - 
          50460*\[Rho]^5 - 33453*\[Rho]^6 - 57057*\[Rho]^7 + 
          11991*\[Rho]^8) + 80*Ec^4*(13940 - 69162*\[Rho] - 174267*\[Rho]^2 + 
          181571*\[Rho]^3 + 211593*\[Rho]^4 - 11562*\[Rho]^5 - 
          21465*\[Rho]^6 - 57057*\[Rho]^7 + 11991*\[Rho]^8) - 
        48*Ec^5*(69860 - 169120*\[Rho] - 423937*\[Rho]^2 + 406485*\[Rho]^3 + 
          445439*\[Rho]^4 + 106347*\[Rho]^5 + 210*\[Rho]^6 - 
          114114*\[Rho]^7 + 23982*\[Rho]^8) + 
        32*Ec^6*(298200 - 314160*\[Rho] - 566817*\[Rho]^2 + 429001*\[Rho]^3 + 
          489855*\[Rho]^4 + 315015*\[Rho]^5 + 83730*\[Rho]^6 - 
          114114*\[Rho]^7 + 23982*\[Rho]^8))*Log[\[Rho]] - 
      3600*(1 - 2*Ec)^8*\[Rho]^3*(-108 + 107*\[Rho] - 15*\[Rho]^2 + 
        60*\[Rho]^3)*Log[\[Rho]]^2 - 60*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
       (1310 - 9315*\[Rho] - 14679*\[Rho]^2 + 16747*\[Rho]^3 + 
        29985*\[Rho]^4 - 12225*\[Rho]^5 - 5385*\[Rho]^6 - 8151*\[Rho]^7 + 
        1713*\[Rho]^8 + 409600*Ec^13*(7 + 3*\[Rho]^2) + 
        2048*Ec^12*(-6160 + 1260*\[Rho] - 1353*\[Rho]^2 + 405*\[Rho]^3) - 
        3072*Ec^11*(-6780 + 3050*\[Rho] - 247*\[Rho]^2 + 879*\[Rho]^3) - 
        512*Ec^10*(22340 - 23070*\[Rho] - 5547*\[Rho]^2 - 2893*\[Rho]^3 + 
          1857*\[Rho]^4 + 2505*\[Rho]^5) + 256*Ec^9*(-42700 - 11130*\[Rho] - 
          11805*\[Rho]^2 + 16853*\[Rho]^3 + 12471*\[Rho]^4 + 
          17535*\[Rho]^5) + 384*Ec^8*(62020 - 21350*\[Rho] - 2165*\[Rho]^2 - 
          18247*\[Rho]^3 - 6820*\[Rho]^4 - 7674*\[Rho]^5 + 2940*\[Rho]^6) - 
        64*Ec^7*(305160 - 180120*\[Rho] - 139251*\[Rho]^2 + 10879*\[Rho]^3 + 
          71952*\[Rho]^4 + 87252*\[Rho]^5 + 47370*\[Rho]^6 - 16302*\[Rho]^7 + 
          3426*\[Rho]^8) - 2*Ec*(9170 - 65205*\[Rho] - 115713*\[Rho]^2 + 
          130069*\[Rho]^3 + 208095*\[Rho]^4 - 78375*\[Rho]^5 - 
          37695*\[Rho]^6 - 57057*\[Rho]^7 + 11991*\[Rho]^8) + 
        12*Ec^2*(9170 - 65205*\[Rho] - 130833*\[Rho]^2 + 145049*\[Rho]^3 + 
          205995*\[Rho]^4 - 69975*\[Rho]^5 - 37695*\[Rho]^6 - 
          57057*\[Rho]^7 + 11991*\[Rho]^8) - 40*Ec^3*(9806 - 65775*\[Rho] - 
          149442*\[Rho]^2 + 162080*\[Rho]^3 + 206742*\[Rho]^4 - 
          50460*\[Rho]^5 - 33453*\[Rho]^6 - 57057*\[Rho]^7 + 
          11991*\[Rho]^8) + 80*Ec^4*(13940 - 69162*\[Rho] - 174267*\[Rho]^2 + 
          181571*\[Rho]^3 + 211593*\[Rho]^4 - 11562*\[Rho]^5 - 
          21465*\[Rho]^6 - 57057*\[Rho]^7 + 11991*\[Rho]^8) - 
        48*Ec^5*(69860 - 169120*\[Rho] - 423937*\[Rho]^2 + 406485*\[Rho]^3 + 
          445439*\[Rho]^4 + 106347*\[Rho]^5 + 210*\[Rho]^6 - 
          114114*\[Rho]^7 + 23982*\[Rho]^8) + 
        32*Ec^6*(298200 - 314160*\[Rho] - 566817*\[Rho]^2 + 429001*\[Rho]^3 + 
          489855*\[Rho]^4 + 315015*\[Rho]^5 + 83730*\[Rho]^6 - 
          114114*\[Rho]^7 + 23982*\[Rho]^8) - 120*(-1 + 2*Ec)^7*\[Rho]^2*
         (-108 + 107*\[Rho] - 15*\[Rho]^2 + 60*\[Rho]^3)*Log[\[Rho]]))))/
  (1080000*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r16*((3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
       1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
       240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
       840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
       440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
       15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
       12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
        Log[\[Rho]])*(720 - 8640*Ec + 43200*Ec^2 - 153600*Ec^3 + 
       729600*Ec^4 - 3655680*Ec^5 + 12687360*Ec^6 - 28262400*Ec^7 + 
       40243200*Ec^8 - 35635200*Ec^9 + 17940480*Ec^10 - 3932160*Ec^11 - 
       29285*\[Rho] + 363420*Ec*\[Rho] - 1889100*Ec^2*\[Rho] + 
       6057120*Ec^3*\[Rho] - 19616880*Ec^4*\[Rho] + 77692096*Ec^5*\[Rho] - 
       254518848*Ec^6*\[Rho] + 562120704*Ec^7*\[Rho] - 
       805516032*Ec^8*\[Rho] + 729342976*Ec^9*\[Rho] - 
       387781632*Ec^10*\[Rho] + 97837056*Ec^11*\[Rho] - 
       4067328*Ec^12*\[Rho] + 2310144*Ec^13*\[Rho] - 2342912*Ec^14*\[Rho] + 
       258905*\[Rho]^2 - 3176460*Ec*\[Rho]^2 + 16299900*Ec^2*\[Rho]^2 - 
       46748960*Ec^3*\[Rho]^2 + 94983920*Ec^4*\[Rho]^2 - 
       200399040*Ec^5*\[Rho]^2 + 468075072*Ec^6*\[Rho]^2 - 
       858544128*Ec^7*\[Rho]^2 + 1017585408*Ec^8*\[Rho]^2 - 
       711930880*Ec^9*\[Rho]^2 + 247342080*Ec^10*\[Rho]^2 - 
       9068544*Ec^11*\[Rho]^2 - 17199104*Ec^12*\[Rho]^2 + 
       2146304*Ec^13*\[Rho]^2 + 245760*Ec^14*\[Rho]^2 - 771880*\[Rho]^3 + 
       9278640*Ec*\[Rho]^3 - 46662480*Ec^2*\[Rho]^3 + 
       127705280*Ec^3*\[Rho]^3 - 213766560*Ec^4*\[Rho]^3 + 
       263742336*Ec^5*\[Rho]^3 - 343346688*Ec^6*\[Rho]^3 + 
       473359872*Ec^7*\[Rho]^3 - 451384320*Ec^8*\[Rho]^3 + 
       184924160*Ec^9*\[Rho]^3 + 58994688*Ec^10*\[Rho]^3 - 
       82550784*Ec^11*\[Rho]^3 + 20013056*Ec^12*\[Rho]^3 + 648520*\[Rho]^4 - 
       6873840*Ec*\[Rho]^4 + 28861200*Ec^2*\[Rho]^4 - 
       56420800*Ec^3*\[Rho]^4 + 31886880*Ec^4*\[Rho]^4 + 
       71309440*Ec^5*\[Rho]^4 - 144331520*Ec^6*\[Rho]^4 + 
       81169920*Ec^7*\[Rho]^4 + 28405760*Ec^8*\[Rho]^4 - 
       62945280*Ec^9*\[Rho]^4 + 53944320*Ec^10*\[Rho]^4 - 
       37068800*Ec^11*\[Rho]^4 + 11427840*Ec^12*\[Rho]^4 + 288050*\[Rho]^5 - 
       4625400*Ec*\[Rho]^5 + 30528600*Ec^2*\[Rho]^5 - 
       116219200*Ec^3*\[Rho]^5 + 285197600*Ec^4*\[Rho]^5 - 
       452691840*Ec^5*\[Rho]^5 + 418192000*Ec^6*\[Rho]^5 - 
       121640960*Ec^7*\[Rho]^5 - 178836480*Ec^8*\[Rho]^5 + 
       239288320*Ec^9*\[Rho]^5 - 128942080*Ec^10*\[Rho]^5 + 
       30474240*Ec^11*\[Rho]^5 - 294490*\[Rho]^6 + 3416280*Ec*\[Rho]^6 - 
       16246200*Ec^2*\[Rho]^6 + 38306880*Ec^3*\[Rho]^6 - 
       37074720*Ec^4*\[Rho]^6 - 30911616*Ec^5*\[Rho]^6 + 
       144697728*Ec^6*\[Rho]^6 - 216305664*Ec^7*\[Rho]^6 + 
       189545472*Ec^8*\[Rho]^6 - 102424576*Ec^9*\[Rho]^6 + 
       27648000*Ec^10*\[Rho]^6 - 318680*\[Rho]^7 + 3897360*Ec*\[Rho]^7 - 
       19926000*Ec^2*\[Rho]^7 + 62685760*Ec^3*\[Rho]^7 - 
       122481120*Ec^4*\[Rho]^7 + 139408000*Ec^5*\[Rho]^7 - 
       88230912*Ec^6*\[Rho]^7 + 33274368*Ec^7*\[Rho]^7 - 
       16598528*Ec^8*\[Rho]^7 + 8110080*Ec^9*\[Rho]^7 + 168680*\[Rho]^8 - 
       1677840*Ec*\[Rho]^8 + 6311280*Ec^2*\[Rho]^8 - 10178880*Ec^3*\[Rho]^8 + 
       1412960*Ec^4*\[Rho]^8 + 19108224*Ec^5*\[Rho]^8 - 
       26938112*Ec^6*\[Rho]^8 + 13849088*Ec^7*\[Rho]^8 - 
       2035200*Ec^8*\[Rho]^8 + 53555*\[Rho]^9 - 642660*Ec*\[Rho]^9 + 
       3213300*Ec^2*\[Rho]^9 - 8568800*Ec^3*\[Rho]^9 + 
       13253520*Ec^4*\[Rho]^9 - 12183360*Ec^5*\[Rho]^9 + 
       6457280*Ec^6*\[Rho]^9 - 1658880*Ec^7*\[Rho]^9 - 4095*\[Rho]^10 + 
       49140*Ec*\[Rho]^10 - 245700*Ec^2*\[Rho]^10 + 655200*Ec^3*\[Rho]^10 - 
       982800*Ec^4*\[Rho]^10 + 786240*Ec^5*\[Rho]^10 - 
       262080*Ec^6*\[Rho]^10 + 3600*(1 - 2*Ec)^6*\[Rho]^3*
        (-12 - 4*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
       120*(-1 + 2*Ec)*\[Rho]*(-50 + 290*\[Rho] - 67*\[Rho]^2 - 
         3785*\[Rho]^3 + 4870*\[Rho]^4 + 490*\[Rho]^5 - 305*\[Rho]^6 - 
         1443*\[Rho]^7 + 16384*Ec^10*(-5 + 3*\[Rho]^2) + 
         1024*Ec^9*(335 - 55*\[Rho] - 69*\[Rho]^2 + 30*\[Rho]^3) - 
         512*Ec^8*(1195 - 355*\[Rho] + 23*\[Rho]^2 + 302*\[Rho]^3) - 
         128*Ec^7*(-4700 + 1900*\[Rho] - 176*\[Rho]^2 - 2592*\[Rho]^3 + 
           429*\[Rho]^4 + 525*\[Rho]^5) + 64*Ec^6*(-5500 + 2700*\[Rho] + 
           488*\[Rho]^2 - 7080*\[Rho]^3 + 3961*\[Rho]^4 + 4761*\[Rho]^5 + 
           480*\[Rho]^6) + 32*Ec^5*(3880 - 2440*\[Rho] + 149*\[Rho]^2 + 
           15117*\[Rho]^3 - 16933*\[Rho]^4 - 15487*\[Rho]^5 - 1885*\[Rho]^6 + 
           1443*\[Rho]^7) - 80*Ec^4*(344 - 472*\[Rho] + 749*\[Rho]^2 + 
           5717*\[Rho]^3 - 8425*\[Rho]^4 - 4795*\[Rho]^5 - 445*\[Rho]^6 + 
           1443*\[Rho]^7) + 80*Ec^3*(74 - 306*\[Rho] + 599*\[Rho]^2 + 
           4205*\[Rho]^3 - 6347*\[Rho]^4 - 1801*\[Rho]^5 + 41*\[Rho]^6 + 
           1443*\[Rho]^7) - 40*Ec^2*(50 - 290*\[Rho] + 391*\[Rho]^2 + 
           3893*\[Rho]^3 - 5599*\[Rho]^4 - 733*\[Rho]^5 + 305*\[Rho]^6 + 
           1443*\[Rho]^7) + 10*Ec*(50 - 290*\[Rho] + 211*\[Rho]^2 + 
           3833*\[Rho]^3 - 5194*\[Rho]^4 - 598*\[Rho]^5 + 305*\[Rho]^6 + 
           1443*\[Rho]^7))*Log[\[Rho]] + 3600*(1 - 2*Ec)^6*\[Rho]^3*
        (-12 - 4*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^2 + 
       120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(-50 + 290*\[Rho] - 67*\[Rho]^2 - 
         3785*\[Rho]^3 + 4870*\[Rho]^4 + 490*\[Rho]^5 - 305*\[Rho]^6 - 
         1443*\[Rho]^7 + 16384*Ec^10*(-5 + 3*\[Rho]^2) + 
         1024*Ec^9*(335 - 55*\[Rho] - 69*\[Rho]^2 + 30*\[Rho]^3) - 
         512*Ec^8*(1195 - 355*\[Rho] + 23*\[Rho]^2 + 302*\[Rho]^3) - 
         128*Ec^7*(-4700 + 1900*\[Rho] - 176*\[Rho]^2 - 2592*\[Rho]^3 + 
           429*\[Rho]^4 + 525*\[Rho]^5) + 64*Ec^6*(-5500 + 2700*\[Rho] + 
           488*\[Rho]^2 - 7080*\[Rho]^3 + 3961*\[Rho]^4 + 4761*\[Rho]^5 + 
           480*\[Rho]^6) + 32*Ec^5*(3880 - 2440*\[Rho] + 149*\[Rho]^2 + 
           15117*\[Rho]^3 - 16933*\[Rho]^4 - 15487*\[Rho]^5 - 1885*\[Rho]^6 + 
           1443*\[Rho]^7) - 80*Ec^4*(344 - 472*\[Rho] + 749*\[Rho]^2 + 
           5717*\[Rho]^3 - 8425*\[Rho]^4 - 4795*\[Rho]^5 - 445*\[Rho]^6 + 
           1443*\[Rho]^7) + 80*Ec^3*(74 - 306*\[Rho] + 599*\[Rho]^2 + 
           4205*\[Rho]^3 - 6347*\[Rho]^4 - 1801*\[Rho]^5 + 41*\[Rho]^6 + 
           1443*\[Rho]^7) - 40*Ec^2*(50 - 290*\[Rho] + 391*\[Rho]^2 + 
           3893*\[Rho]^3 - 5599*\[Rho]^4 - 733*\[Rho]^5 + 305*\[Rho]^6 + 
           1443*\[Rho]^7) + 10*Ec*(50 - 290*\[Rho] + 211*\[Rho]^2 + 
           3833*\[Rho]^3 - 5194*\[Rho]^4 - 598*\[Rho]^5 + 305*\[Rho]^6 + 
           1443*\[Rho]^7) - 60*(-1 + 2*Ec)^5*\[Rho]^2*(-12 - 4*\[Rho] + 
           27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
    40*(420 - 5040*Ec + 25200*Ec^2 - 81600*Ec^3 + 288000*Ec^4 - 
      1082880*Ec^5 + 2741760*Ec^6 - 3225600*Ec^7 - 1612800*Ec^8 + 
      10752000*Ec^9 - 14929920*Ec^10 + 9584640*Ec^11 - 2457600*Ec^12 - 
      23206*\[Rho] + 286632*Ec*\[Rho] - 1482120*Ec^2*\[Rho] + 
      4573056*Ec^3*\[Rho] - 12635328*Ec^4*\[Rho] + 40385712*Ec^5*\[Rho] - 
      108554816*Ec^6*\[Rho] + 180696384*Ec^7*\[Rho] - 135476736*Ec^8*\[Rho] - 
      61798912*Ec^9*\[Rho] + 221515776*Ec^10*\[Rho] - 
      183392256*Ec^11*\[Rho] + 58785792*Ec^12*\[Rho] - 3182592*Ec^13*\[Rho] + 
      2605056*Ec^14*\[Rho] - 2342912*Ec^15*\[Rho] + 211203*\[Rho]^2 - 
      2560716*Ec*\[Rho]^2 + 12961260*Ec^2*\[Rho]^2 - 36191136*Ec^3*\[Rho]^2 + 
      67097232*Ec^4*\[Rho]^2 - 111960048*Ec^5*\[Rho]^2 + 
      194855424*Ec^6*\[Rho]^2 - 248027712*Ec^7*\[Rho]^2 + 
      113950464*Ec^8*\[Rho]^2 + 144677376*Ec^9*\[Rho]^2 - 
      234679296*Ec^10*\[Rho]^2 + 109479936*Ec^11*\[Rho]^2 + 
      3231744*Ec^12*\[Rho]^2 - 15396864*Ec^13*\[Rho]^2 + 
      1966080*Ec^14*\[Rho]^2 + 245760*Ec^15*\[Rho]^2 - 569475*\[Rho]^3 + 
      6561756*Ec*\[Rho]^3 - 31298076*Ec^2*\[Rho]^3 + 79797720*Ec^3*\[Rho]^3 - 
      120786480*Ec^4*\[Rho]^3 + 131852016*Ec^5*\[Rho]^3 - 
      162601344*Ec^6*\[Rho]^3 + 220412544*Ec^7*\[Rho]^3 - 
      192999168*Ec^8*\[Rho]^3 + 73912320*Ec^9*\[Rho]^3 - 
      23165952*Ec^10*\[Rho]^3 + 63995904*Ec^11*\[Rho]^3 - 
      62582784*Ec^12*\[Rho]^3 + 16797696*Ec^13*\[Rho]^3 + 497092*\[Rho]^4 - 
      5176584*Ec*\[Rho]^4 + 21684600*Ec^2*\[Rho]^4 - 44592504*Ec^3*\[Rho]^4 + 
      39930912*Ec^4*\[Rho]^4 - 314160*Ec^5*\[Rho]^4 + 3538752*Ec^6*\[Rho]^4 - 
      90383616*Ec^7*\[Rho]^4 + 137803008*Ec^8*\[Rho]^4 - 
      62595584*Ec^9*\[Rho]^4 - 21654528*Ec^10*\[Rho]^4 + 
      41674752*Ec^11*\[Rho]^4 - 29995008*Ec^12*\[Rho]^4 + 
      9523200*Ec^13*\[Rho]^4 + 125196*\[Rho]^5 - 2287512*Ec*\[Rho]^5 + 
      16105320*Ec^2*\[Rho]^5 - 63106200*Ec^3*\[Rho]^5 + 
      151844640*Ec^4*\[Rho]^5 - 215618544*Ec^5*\[Rho]^5 + 
      137932608*Ec^6*\[Rho]^5 + 35956800*Ec^7*\[Rho]^5 - 
      80401920*Ec^8*\[Rho]^5 - 37720320*Ec^9*\[Rho]^5 + 
      115497984*Ec^10*\[Rho]^5 - 77687808*Ec^11*\[Rho]^5 + 
      20766720*Ec^12*\[Rho]^5 - 220194*\[Rho]^6 + 2658528*Ec*\[Rho]^6 - 
      13217040*Ec^2*\[Rho]^6 + 32359704*Ec^3*\[Rho]^6 - 
      34625472*Ec^4*\[Rho]^6 - 9475920*Ec^5*\[Rho]^6 + 
      70610112*Ec^6*\[Rho]^6 - 79331904*Ec^7*\[Rho]^6 + 
      26072064*Ec^8*\[Rho]^6 + 22603008*Ec^9*\[Rho]^6 - 
      28701696*Ec^10*\[Rho]^6 + 11750400*Ec^11*\[Rho]^6 - 169178*\[Rho]^7 + 
      2060736*Ec*\[Rho]^7 - 10487280*Ec^2*\[Rho]^7 + 33493256*Ec^3*\[Rho]^7 - 
      62847552*Ec^4*\[Rho]^7 + 61433232*Ec^5*\[Rho]^7 - 
      30786752*Ec^6*\[Rho]^7 + 20637312*Ec^7*\[Rho]^7 - 
      30822912*Ec^8*\[Rho]^7 + 19572480*Ec^9*\[Rho]^7 - 
      2411520*Ec^10*\[Rho]^7 + 115800*\[Rho]^8 - 1092456*Ec*\[Rho]^8 + 
      3679416*Ec^2*\[Rho]^8 - 3670920*Ec^3*\[Rho]^8 - 7599840*Ec^4*\[Rho]^8 + 
      23271024*Ec^5*\[Rho]^8 - 18954048*Ec^6*\[Rho]^8 - 
      2568192*Ec^7*\[Rho]^8 + 10276608*Ec^8*\[Rho]^8 - 
      3436800*Ec^9*\[Rho]^8 + 51258*\[Rho]^9 - 672336*Ec*\[Rho]^9 + 
      3705120*Ec^2*\[Rho]^9 - 11039016*Ec^3*\[Rho]^9 + 
      19375008*Ec^4*\[Rho]^9 - 20294784*Ec^5*\[Rho]^9 + 
      11882496*Ec^6*\[Rho]^9 - 3057024*Ec^7*\[Rho]^9 - 20641*\[Rho]^10 + 
      247692*Ec*\[Rho]^10 - 1238460*Ec^2*\[Rho]^10 + 3319240*Ec^3*\[Rho]^10 - 
      5154000*Ec^4*\[Rho]^10 + 4680192*Ec^5*\[Rho]^10 - 
      2359744*Ec^6*\[Rho]^10 + 543360*Ec^7*\[Rho]^10 + 1725*\[Rho]^11 - 
      20700*Ec*\[Rho]^11 + 103500*Ec^2*\[Rho]^11 - 276000*Ec^3*\[Rho]^11 + 
      414000*Ec^4*\[Rho]^11 - 331200*Ec^5*\[Rho]^11 + 110400*Ec^6*\[Rho]^11 + 
      720*(1 - 2*Ec)^6*\[Rho]^3*(-42 + 185*\[Rho] - 15*\[Rho]^2 + 
        60*\[Rho]^3)*Log[1 - 2*Ec]^2 - 12*(-1 + 2*Ec)*\[Rho]*
       (-340 + 1095*\[Rho] + 11331*\[Rho]^2 - 32855*\[Rho]^3 + 
        32715*\[Rho]^4 - 675*\[Rho]^5 - 1275*\[Rho]^6 - 12381*\[Rho]^7 + 
        2385*\[Rho]^8 + 102400*Ec^11*(-5 + 3*\[Rho]^2) + 
        512*Ec^10*(3400 - 900*\[Rho] - 753*\[Rho]^2 + 405*\[Rho]^3) - 
        1280*Ec^9*(1684 - 1470*\[Rho] + 33*\[Rho]^2 + 603*\[Rho]^3) - 
        640*Ec^8*(-1288 + 5358*\[Rho] - 1230*\[Rho]^2 - 1190*\[Rho]^3 + 
          501*\[Rho]^4 + 525*\[Rho]^5) + 320*Ec^7*(2020 + 11040*\[Rho] - 
          5880*\[Rho]^2 + 188*\[Rho]^3 + 3033*\[Rho]^4 + 2625*\[Rho]^5) + 
        160*Ec^6*(-5480 - 13680*\[Rho] + 12819*\[Rho]^2 - 3715*\[Rho]^3 - 
          5157*\[Rho]^4 + 1329*\[Rho]^5 + 1860*\[Rho]^6) - 
        10*Ec*(-340 + 1095*\[Rho] + 10323*\[Rho]^2 - 28415*\[Rho]^3 + 
          32355*\[Rho]^4 + 765*\[Rho]^5 - 1275*\[Rho]^6 - 12381*\[Rho]^7 + 
          2385*\[Rho]^8) + 40*Ec^2*(-340 + 1095*\[Rho] + 9063*\[Rho]^2 - 
          22865*\[Rho]^3 + 31905*\[Rho]^4 + 2565*\[Rho]^5 - 1275*\[Rho]^6 - 
          12381*\[Rho]^7 + 2385*\[Rho]^8) + 80*Ec^4*(-1528 - 960*\[Rho] + 
          9129*\[Rho]^2 - 10473*\[Rho]^3 + 32415*\[Rho]^4 + 25980*\[Rho]^5 + 
          6135*\[Rho]^6 - 12381*\[Rho]^7 + 2385*\[Rho]^8) - 
        40*Ec^3*(-896 + 1836*\[Rho] + 15717*\[Rho]^2 - 32931*\[Rho]^3 + 
          63345*\[Rho]^4 + 19965*\[Rho]^5 + 2700*\[Rho]^6 - 24762*\[Rho]^7 + 
          4770*\[Rho]^8) - 16*Ec^5*(-26780 - 48360*\[Rho] + 75039*\[Rho]^2 - 
          28575*\[Rho]^3 + 55395*\[Rho]^4 + 125715*\[Rho]^5 + 
          40350*\[Rho]^6 - 24762*\[Rho]^7 + 4770*\[Rho]^8))*Log[\[Rho]] + 
      720*(1 - 2*Ec)^6*\[Rho]^3*(-42 + 185*\[Rho] - 15*\[Rho]^2 + 
        60*\[Rho]^3)*Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
       (-340 + 1095*\[Rho] + 11331*\[Rho]^2 - 32855*\[Rho]^3 + 
        32715*\[Rho]^4 - 675*\[Rho]^5 - 1275*\[Rho]^6 - 12381*\[Rho]^7 + 
        2385*\[Rho]^8 + 102400*Ec^11*(-5 + 3*\[Rho]^2) + 
        512*Ec^10*(3400 - 900*\[Rho] - 753*\[Rho]^2 + 405*\[Rho]^3) - 
        1280*Ec^9*(1684 - 1470*\[Rho] + 33*\[Rho]^2 + 603*\[Rho]^3) - 
        640*Ec^8*(-1288 + 5358*\[Rho] - 1230*\[Rho]^2 - 1190*\[Rho]^3 + 
          501*\[Rho]^4 + 525*\[Rho]^5) + 320*Ec^7*(2020 + 11040*\[Rho] - 
          5880*\[Rho]^2 + 188*\[Rho]^3 + 3033*\[Rho]^4 + 2625*\[Rho]^5) + 
        160*Ec^6*(-5480 - 13680*\[Rho] + 12819*\[Rho]^2 - 3715*\[Rho]^3 - 
          5157*\[Rho]^4 + 1329*\[Rho]^5 + 1860*\[Rho]^6) - 
        10*Ec*(-340 + 1095*\[Rho] + 10323*\[Rho]^2 - 28415*\[Rho]^3 + 
          32355*\[Rho]^4 + 765*\[Rho]^5 - 1275*\[Rho]^6 - 12381*\[Rho]^7 + 
          2385*\[Rho]^8) + 40*Ec^2*(-340 + 1095*\[Rho] + 9063*\[Rho]^2 - 
          22865*\[Rho]^3 + 31905*\[Rho]^4 + 2565*\[Rho]^5 - 1275*\[Rho]^6 - 
          12381*\[Rho]^7 + 2385*\[Rho]^8) + 80*Ec^4*(-1528 - 960*\[Rho] + 
          9129*\[Rho]^2 - 10473*\[Rho]^3 + 32415*\[Rho]^4 + 25980*\[Rho]^5 + 
          6135*\[Rho]^6 - 12381*\[Rho]^7 + 2385*\[Rho]^8) - 
        40*Ec^3*(-896 + 1836*\[Rho] + 15717*\[Rho]^2 - 32931*\[Rho]^3 + 
          63345*\[Rho]^4 + 19965*\[Rho]^5 + 2700*\[Rho]^6 - 24762*\[Rho]^7 + 
          4770*\[Rho]^8) - 16*Ec^5*(-26780 - 48360*\[Rho] + 75039*\[Rho]^2 - 
          28575*\[Rho]^3 + 55395*\[Rho]^4 + 125715*\[Rho]^5 + 
          40350*\[Rho]^6 - 24762*\[Rho]^7 + 4770*\[Rho]^8) - 
        120*(-1 + 2*Ec)^5*\[Rho]^2*(-42 + 185*\[Rho] - 15*\[Rho]^2 + 
          60*\[Rho]^3)*Log[\[Rho]]))))/(216000*(1 - 2*Ec)^2*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r3*((-3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
       1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
       240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
       840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
       440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
       15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
       12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
        Log[\[Rho]])*(9720 - 155520*Ec + 1088640*Ec^2 - 4872960*Ec^3 + 
       20476800*Ec^4 - 97044480*Ec^5 + 408084480*Ec^6 - 1264066560*Ec^7 + 
       2754570240*Ec^8 - 4180377600*Ec^9 + 4339630080*Ec^10 - 
       2946170880*Ec^11 + 1181122560*Ec^12 - 212336640*Ec^13 + 21305*\[Rho] - 
       435680*Ec*\[Rho] + 3808160*Ec^2*\[Rho] - 18362400*Ec^3*\[Rho] + 
       51589920*Ec^4*\[Rho] - 77397760*Ec^5*\[Rho] + 32423680*Ec^6*\[Rho] + 
       28375040*Ec^7*\[Rho] + 228725760*Ec^8*\[Rho] - 
       1051893760*Ec^9*\[Rho] + 1948549120*Ec^10*\[Rho] - 
       2042798080*Ec^11*\[Rho] + 1278074880*Ec^12*\[Rho] - 
       435486720*Ec^13*\[Rho] + 14090240*Ec^14*\[Rho] + 
       69468160*Ec^15*\[Rho] - 29163520*Ec^16*\[Rho] - 35115*\[Rho]^2 + 
       799440*Ec*\[Rho]^2 - 7496880*Ec^2*\[Rho]^2 + 39858720*Ec^3*\[Rho]^2 - 
       140488800*Ec^4*\[Rho]^2 + 374411136*Ec^5*\[Rho]^2 - 
       844272384*Ec^6*\[Rho]^2 + 1638531072*Ec^7*\[Rho]^2 - 
       2480818176*Ec^8*\[Rho]^2 + 2516287488*Ec^9*\[Rho]^2 - 
       1263587328*Ec^10*\[Rho]^2 - 319414272*Ec^11*\[Rho]^2 + 
       966844416*Ec^12*\[Rho]^2 - 745832448*Ec^13*\[Rho]^2 + 
       368246784*Ec^14*\[Rho]^2 - 109314048*Ec^15*\[Rho]^2 + 
       4915200*Ec^16*\[Rho]^2 - 476100*\[Rho]^3 + 8316720*Ec*\[Rho]^3 - 
       64933200*Ec^2*\[Rho]^3 + 294467040*Ec^3*\[Rho]^3 - 
       841181280*Ec^4*\[Rho]^3 + 1544341440*Ec^5*\[Rho]^3 - 
       1903051776*Ec^6*\[Rho]^3 + 2321573376*Ec^7*\[Rho]^3 - 
       4915448832*Ec^8*\[Rho]^3 + 10245439488*Ec^9*\[Rho]^3 - 
       13976739840*Ec^10*\[Rho]^3 + 11859935232*Ec^11*\[Rho]^3 - 
       6223798272*Ec^12*\[Rho]^3 + 1984118784*Ec^13*\[Rho]^3 - 
       335609856*Ec^14*\[Rho]^3 + 961340*\[Rho]^4 - 15899840*Ec*\[Rho]^4 + 
       115734080*Ec^2*\[Rho]^4 - 484826720*Ec^3*\[Rho]^4 + 
       1298492000*Ec^4*\[Rho]^4 - 2471243520*Ec^5*\[Rho]^4 + 
       4231802880*Ec^6*\[Rho]^4 - 8303109120*Ec^7*\[Rho]^4 + 
       15837680640*Ec^8*\[Rho]^4 - 22682152960*Ec^9*\[Rho]^4 + 
       22132142080*Ec^10*\[Rho]^4 - 14321704960*Ec^11*\[Rho]^4 + 
       5974958080*Ec^12*\[Rho]^4 - 1449656320*Ec^13*\[Rho]^4 + 
       132710400*Ec^14*\[Rho]^4 - 1629870*\[Rho]^5 + 28176720*Ec*\[Rho]^5 - 
       215971440*Ec^2*\[Rho]^5 + 968072160*Ec^3*\[Rho]^5 - 
       2855664000*Ec^4*\[Rho]^5 + 6045524160*Ec^5*\[Rho]^5 - 
       10031692800*Ec^6*\[Rho]^5 + 14043870720*Ec^7*\[Rho]^5 - 
       16844090880*Ec^8*\[Rho]^5 + 16595435520*Ec^9*\[Rho]^5 - 
       12621803520*Ec^10*\[Rho]^5 + 6821806080*Ec^11*\[Rho]^5 - 
       2254848000*Ec^12*\[Rho]^5 + 319242240*Ec^13*\[Rho]^5 + 
       2742570*\[Rho]^6 - 45753120*Ec*\[Rho]^6 + 334599840*Ec^2*\[Rho]^6 - 
       1423202400*Ec^3*\[Rho]^6 + 3961207680*Ec^4*\[Rho]^6 - 
       7686641280*Ec^5*\[Rho]^6 + 10761703680*Ec^6*\[Rho]^6 - 
       11128942080*Ec^7*\[Rho]^6 + 8885460480*Ec^8*\[Rho]^6 - 
       5942261760*Ec^9*\[Rho]^6 + 3394007040*Ec^10*\[Rho]^6 - 
       1375027200*Ec^11*\[Rho]^6 + 260997120*Ec^12*\[Rho]^6 - 
       1979260*\[Rho]^7 + 30358960*Ec*\[Rho]^7 - 202039120*Ec^2*\[Rho]^7 + 
       775966880*Ec^3*\[Rho]^7 - 1917836000*Ec^4*\[Rho]^7 + 
       3155255104*Ec^5*\[Rho]^7 - 3409918976*Ec^6*\[Rho]^7 + 
       2310414848*Ec^7*\[Rho]^7 - 943358464*Ec^8*\[Rho]^7 + 
       320852992*Ec^9*\[Rho]^7 - 184336384*Ec^10*\[Rho]^7 + 
       67461120*Ec^11*\[Rho]^7 + 281100*\[Rho]^8 - 3738720*Ec*\[Rho]^8 + 
       20100000*Ec^2*\[Rho]^8 - 52388640*Ec^3*\[Rho]^8 + 
       46992480*Ec^4*\[Rho]^8 + 102631680*Ec^5*\[Rho]^8 - 
       381306624*Ec^6*\[Rho]^8 + 541960704*Ec^7*\[Rho]^8 - 
       404694528*Ec^8*\[Rho]^8 + 148303872*Ec^9*\[Rho]^8 - 
       17817600*Ec^10*\[Rho]^8 + 111285*\[Rho]^9 - 1780560*Ec*\[Rho]^9 + 
       12463920*Ec^2*\[Rho]^9 - 49855680*Ec^3*\[Rho]^9 + 
       125128800*Ec^4*\[Rho]^9 - 204569280*Ec^5*\[Rho]^9 + 
       219444480*Ec^6*\[Rho]^9 - 151349760*Ec^7*\[Rho]^9 + 
       62772480*Ec^8*\[Rho]^9 - 12487680*Ec^9*\[Rho]^9 - 6975*\[Rho]^10 + 
       111600*Ec*\[Rho]^10 - 781200*Ec^2*\[Rho]^10 + 3124800*Ec^3*\[Rho]^10 - 
       7812000*Ec^4*\[Rho]^10 + 12499200*Ec^5*\[Rho]^10 - 
       12499200*Ec^6*\[Rho]^10 + 7142400*Ec^7*\[Rho]^10 - 
       1785600*Ec^8*\[Rho]^10 - 3600*(1 - 2*Ec)^8*\[Rho]^3*
        (78 - 20*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
       120*(-1 + 2*Ec)*\[Rho]*(-395 + 990*\[Rho] + 2913*\[Rho]^2 - 
         2160*\[Rho]^3 + 8745*\[Rho]^4 - 7800*\[Rho]^5 - 5455*\[Rho]^6 + 
         3162*\[Rho]^7 + 163840*Ec^12*(-5 + 3*\[Rho]^2) + 
         10240*Ec^11*(469 - 60*\[Rho] - 324*\[Rho]^2 + 75*\[Rho]^3) - 
         1024*Ec^10*(11955 - 3090*\[Rho] - 8520*\[Rho]^2 + 3623*\[Rho]^3) + 
         512*Ec^9*(34825 - 13230*\[Rho] - 23490*\[Rho]^2 + 18207*\[Rho]^3 - 
           1368*\[Rho]^4 + 1200*\[Rho]^5) - 256*Ec^8*(64015 - 31290*\[Rho] - 
           40170*\[Rho]^2 + 56629*\[Rho]^3 - 19155*\[Rho]^4 + 9606*\[Rho]^5 + 
           1425*\[Rho]^6) - 128*Ec^7*(-77570 + 46140*\[Rho] + 
           58353*\[Rho]^2 - 113895*\[Rho]^3 + 98601*\[Rho]^4 - 
           38919*\[Rho]^5 - 14650*\[Rho]^6 + 3162*\[Rho]^7) + 
         64*Ec^6*(-63910 + 47880*\[Rho] + 104391*\[Rho]^2 - 156781*\[Rho]^3 + 
           275079*\[Rho]^4 - 103965*\[Rho]^5 - 62650*\[Rho]^6 + 
           22134*\[Rho]^7) + 80*Ec^4*(-4550 + 8376*\[Rho] + 46209*\[Rho]^2 - 
           28355*\[Rho]^3 + 114738*\[Rho]^4 - 51459*\[Rho]^5 - 
           42655*\[Rho]^6 + 22134*\[Rho]^7) - 40*Ec^3*(-2993 + 7128*\[Rho] + 
           37215*\[Rho]^2 - 20486*\[Rho]^3 + 91899*\[Rho]^4 - 
           47562*\[Rho]^5 - 39283*\[Rho]^6 + 22134*\[Rho]^7) - 
         2*Ec*(-2765 + 6930*\[Rho] + 25071*\[Rho]^2 - 16320*\[Rho]^3 + 
           69315*\[Rho]^4 - 51900*\[Rho]^5 - 38185*\[Rho]^6 + 
           22134*\[Rho]^7) + 12*Ec^2*(-2765 + 6930*\[Rho] + 30531*\[Rho]^2 - 
           17720*\[Rho]^3 + 78765*\[Rho]^4 - 48750*\[Rho]^5 - 
           38185*\[Rho]^6 + 22134*\[Rho]^7) - 
         32*Ec^5*(-39050 + 43680*\[Rho] + 184143*\[Rho]^2 - 162901*\[Rho]^3 + 
           484185*\[Rho]^4 - 194727*\[Rho]^5 - 147750*\[Rho]^6 + 
           66402*\[Rho]^7))*Log[\[Rho]] - 3600*(1 - 2*Ec)^8*\[Rho]^3*
        (78 - 20*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]]^2 - 
       120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(-395 + 990*\[Rho] + 
         2913*\[Rho]^2 - 2160*\[Rho]^3 + 8745*\[Rho]^4 - 7800*\[Rho]^5 - 
         5455*\[Rho]^6 + 3162*\[Rho]^7 + 163840*Ec^12*(-5 + 3*\[Rho]^2) + 
         10240*Ec^11*(469 - 60*\[Rho] - 324*\[Rho]^2 + 75*\[Rho]^3) - 
         1024*Ec^10*(11955 - 3090*\[Rho] - 8520*\[Rho]^2 + 3623*\[Rho]^3) + 
         512*Ec^9*(34825 - 13230*\[Rho] - 23490*\[Rho]^2 + 18207*\[Rho]^3 - 
           1368*\[Rho]^4 + 1200*\[Rho]^5) - 256*Ec^8*(64015 - 31290*\[Rho] - 
           40170*\[Rho]^2 + 56629*\[Rho]^3 - 19155*\[Rho]^4 + 9606*\[Rho]^5 + 
           1425*\[Rho]^6) - 128*Ec^7*(-77570 + 46140*\[Rho] + 
           58353*\[Rho]^2 - 113895*\[Rho]^3 + 98601*\[Rho]^4 - 
           38919*\[Rho]^5 - 14650*\[Rho]^6 + 3162*\[Rho]^7) + 
         64*Ec^6*(-63910 + 47880*\[Rho] + 104391*\[Rho]^2 - 156781*\[Rho]^3 + 
           275079*\[Rho]^4 - 103965*\[Rho]^5 - 62650*\[Rho]^6 + 
           22134*\[Rho]^7) + 80*Ec^4*(-4550 + 8376*\[Rho] + 46209*\[Rho]^2 - 
           28355*\[Rho]^3 + 114738*\[Rho]^4 - 51459*\[Rho]^5 - 
           42655*\[Rho]^6 + 22134*\[Rho]^7) - 40*Ec^3*(-2993 + 7128*\[Rho] + 
           37215*\[Rho]^2 - 20486*\[Rho]^3 + 91899*\[Rho]^4 - 
           47562*\[Rho]^5 - 39283*\[Rho]^6 + 22134*\[Rho]^7) - 
         2*Ec*(-2765 + 6930*\[Rho] + 25071*\[Rho]^2 - 16320*\[Rho]^3 + 
           69315*\[Rho]^4 - 51900*\[Rho]^5 - 38185*\[Rho]^6 + 
           22134*\[Rho]^7) + 12*Ec^2*(-2765 + 6930*\[Rho] + 30531*\[Rho]^2 - 
           17720*\[Rho]^3 + 78765*\[Rho]^4 - 48750*\[Rho]^5 - 
           38185*\[Rho]^6 + 22134*\[Rho]^7) - 
         32*Ec^5*(-39050 + 43680*\[Rho] + 184143*\[Rho]^2 - 162901*\[Rho]^3 + 
           484185*\[Rho]^4 - 194727*\[Rho]^5 - 147750*\[Rho]^6 + 
           66402*\[Rho]^7) - 60*(-1 + 2*Ec)^7*\[Rho]^2*(78 - 20*\[Rho] + 
           135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) + 
    20*(11340 - 181440*Ec + 1270080*Ec^2 - 5469120*Ec^3 + 19310400*Ec^4 - 
      69154560*Ec^5 + 222082560*Ec^6 - 500152320*Ec^7 + 600929280*Ec^8 + 
      116121600*Ec^9 - 1738506240*Ec^10 + 3032432640*Ec^11 - 
      2713927680*Ec^12 + 1300561920*Ec^13 - 265420800*Ec^14 + 74330*\[Rho] - 
      1338080*Ec*\[Rho] + 10556960*Ec^2*\[Rho] - 48613920*Ec^3*\[Rho] + 
      153473760*Ec^4*\[Rho] - 411194400*Ec^5*\[Rho] + 
      1156130560*Ec^6*\[Rho] - 3194368000*Ec^7*\[Rho] + 
      7060449280*Ec^8*\[Rho] - 11123607040*Ec^9*\[Rho] + 
      11738275840*Ec^10*\[Rho] - 7560110080*Ec^11*\[Rho] + 
      2133319680*Ec^12*\[Rho] + 540549120*Ec^13*\[Rho] - 
      539688960*Ec^14*\[Rho] - 1310720*Ec^15*\[Rho] + 
      144834560*Ec^16*\[Rho] - 58327040*Ec^17*\[Rho] - 317595*\[Rho]^2 + 
      5464920*Ec*\[Rho]^2 - 41321640*Ec^2*\[Rho]^2 + 
      182695440*Ec^3*\[Rho]^2 - 543777600*Ec^4*\[Rho]^2 + 
      1256611872*Ec^5*\[Rho]^2 - 2632259328*Ec^6*\[Rho]^2 + 
      5157141504*Ec^7*\[Rho]^2 - 8316644352*Ec^8*\[Rho]^2 + 
      9635314176*Ec^9*\[Rho]^2 - 7351289856*Ec^10*\[Rho]^2 + 
      3662401536*Ec^11*\[Rho]^2 - 1795719168*Ec^12*\[Rho]^2 + 
      1580949504*Ec^13*\[Rho]^2 - 1308229632*Ec^14*\[Rho]^2 + 
      703463424*Ec^15*\[Rho]^2 - 207421440*Ec^16*\[Rho]^2 + 
      9830400*Ec^17*\[Rho]^2 - 503445*\[Rho]^3 + 10227000*Ec*\[Rho]^3 - 
      90951240*Ec^2*\[Rho]^3 + 462748560*Ec^3*\[Rho]^3 - 
      1478137920*Ec^4*\[Rho]^3 + 3076500768*Ec^5*\[Rho]^3 - 
      4282671744*Ec^6*\[Rho]^3 + 4331409408*Ec^7*\[Rho]^3 - 
      3776908032*Ec^8*\[Rho]^3 + 1930536960*Ec^9*\[Rho]^3 + 
      3839840256*Ec^10*\[Rho]^3 - 11349000192*Ec^11*\[Rho]^3 + 
      13296943104*Ec^12*\[Rho]^3 - 8510447616*Ec^13*\[Rho]^3 + 
      3100508160*Ec^14*\[Rho]^3 - 566820864*Ec^15*\[Rho]^3 + 
      2068060*\[Rho]^4 - 35362600*Ec*\[Rho]^4 + 264964120*Ec^2*\[Rho]^4 - 
      1142187120*Ec^3*\[Rho]^4 + 3150979680*Ec^4*\[Rho]^4 - 
      5995634400*Ec^5*\[Rho]^4 + 8713070592*Ec^6*\[Rho]^4 - 
      10790226432*Ec^7*\[Rho]^4 + 10385839104*Ec^8*\[Rho]^4 - 
      3021264896*Ec^9*\[Rho]^4 - 10306693120*Ec^10*\[Rho]^4 + 
      18838675456*Ec^11*\[Rho]^4 - 16015220736*Ec^12*\[Rho]^4 + 
      7892754432*Ec^13*\[Rho]^4 - 2172715008*Ec^14*\[Rho]^4 + 
      221184000*Ec^15*\[Rho]^4 - 3184980*\[Rho]^5 + 52437480*Ec*\[Rho]^5 - 
      379532760*Ec^2*\[Rho]^5 + 1594373040*Ec^3*\[Rho]^5 - 
      4371141600*Ec^4*\[Rho]^5 + 8454921120*Ec^5*\[Rho]^5 - 
      12217658880*Ec^6*\[Rho]^5 + 13192170240*Ec^7*\[Rho]^5 - 
      9123156480*Ec^8*\[Rho]^5 + 790302720*Ec^9*\[Rho]^5 + 
      6769766400*Ec^10*\[Rho]^5 - 9127403520*Ec^11*\[Rho]^5 + 
      6588088320*Ec^12*\[Rho]^5 - 2669813760*Ec^13*\[Rho]^5 + 
      439910400*Ec^14*\[Rho]^5 + 3913170*\[Rho]^6 - 63030120*Ec*\[Rho]^6 + 
      443702040*Ec^2*\[Rho]^6 - 1811836080*Ec^3*\[Rho]^6 + 
      4820833440*Ec^4*\[Rho]^6 - 8814555360*Ec^5*\[Rho]^6 + 
      11146377600*Ec^6*\[Rho]^6 - 9427115520*Ec^7*\[Rho]^6 + 
      5039769600*Ec^8*\[Rho]^6 - 1558778880*Ec^9*\[Rho]^6 - 
      139776000*Ec^10*\[Rho]^6 + 948572160*Ec^11*\[Rho]^6 - 
      825016320*Ec^12*\[Rho]^6 + 233349120*Ec^13*\[Rho]^6 - 
      2588630*\[Rho]^7 + 38874680*Ec*\[Rho]^7 - 251775560*Ec^2*\[Rho]^7 + 
      931834160*Ec^3*\[Rho]^7 - 2173973600*Ec^4*\[Rho]^7 + 
      3223118048*Ec^5*\[Rho]^7 - 2846911232*Ec^6*\[Rho]^7 + 
      1323700736*Ec^7*\[Rho]^7 - 558119168*Ec^8*\[Rho]^7 + 
      953224704*Ec^9*\[Rho]^7 - 1001299968*Ec^10*\[Rho]^7 + 
      398499840*Ec^11*\[Rho]^7 - 32624640*Ec^12*\[Rho]^7 + 324120*\[Rho]^8 - 
      3646200*Ec*\[Rho]^8 + 13205640*Ec^2*\[Rho]^8 + 5669040*Ec^3*\[Rho]^8 - 
      195941280*Ec^4*\[Rho]^8 + 698418912*Ec^5*\[Rho]^8 - 
      1253245056*Ec^6*\[Rho]^8 + 1220140032*Ec^7*\[Rho]^8 - 
      496163328*Ec^8*\[Rho]^8 - 142379520*Ec^9*\[Rho]^8 + 
      205099008*Ec^10*\[Rho]^8 - 50749440*Ec^11*\[Rho]^8 + 268890*\[Rho]^9 - 
      4489800*Ec*\[Rho]^9 + 32929080*Ec^2*\[Rho]^9 - 
      138817680*Ec^3*\[Rho]^9 + 370057920*Ec^4*\[Rho]^9 - 
      647975040*Ec^5*\[Rho]^9 + 748860288*Ec^6*\[Rho]^9 - 
      555088128*Ec^7*\[Rho]^9 + 242290176*Ec^8*\[Rho]^9 - 
      48236544*Ec^9*\[Rho]^9 - 70135*\[Rho]^10 + 1122160*Ec*\[Rho]^10 - 
      7855120*Ec^2*\[Rho]^10 + 31461280*Ec^3*\[Rho]^10 - 
      79204000*Ec^4*\[Rho]^10 + 129845440*Ec^5*\[Rho]^10 - 
      138883840*Ec^6*\[Rho]^10 + 94074880*Ec^7*\[Rho]^10 - 
      37216000*Ec^8*\[Rho]^10 + 6773760*Ec^9*\[Rho]^10 + 4875*\[Rho]^11 - 
      78000*Ec*\[Rho]^11 + 546000*Ec^2*\[Rho]^11 - 2184000*Ec^3*\[Rho]^11 + 
      5460000*Ec^4*\[Rho]^11 - 8736000*Ec^5*\[Rho]^11 + 
      8736000*Ec^6*\[Rho]^11 - 4992000*Ec^7*\[Rho]^11 + 
      1248000*Ec^8*\[Rho]^11 - 3600*(1 - 2*Ec)^8*\[Rho]^3*
       (138 + 53*\[Rho] + 45*\[Rho]^2 + 60*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
      60*(-1 + 2*Ec)*\[Rho]*(-1240 + 3195*\[Rho] + 18099*\[Rho]^2 - 
        18947*\[Rho]^3 + 12315*\[Rho]^4 - 3495*\[Rho]^5 - 21195*\[Rho]^6 + 
        12831*\[Rho]^7 - 1563*\[Rho]^8 + 409600*Ec^13*(-5 + 3*\[Rho]^2) + 
        4096*Ec^12*(2200 - 450*\[Rho] - 2121*\[Rho]^2 + 405*\[Rho]^3) - 
        6144*Ec^11*(2320 - 1305*\[Rho] - 3204*\[Rho]^2 + 1458*\[Rho]^3) + 
        1024*Ec^10*(5240 - 13455*\[Rho] - 16596*\[Rho]^2 + 19886*\[Rho]^3 - 
          2694*\[Rho]^4 + 1200*\[Rho]^5) - 512*Ec^9*(-25900 - 22365*\[Rho] + 
          3060*\[Rho]^2 + 42434*\[Rho]^3 - 22962*\[Rho]^4 + 8400*\[Rho]^5) - 
        768*Ec^8*(29960 + 4725*\[Rho] - 22320*\[Rho]^2 - 8846*\[Rho]^3 + 
          20985*\[Rho]^4 - 10317*\[Rho]^5 + 1800*\[Rho]^6) + 
        128*Ec^7*(141240 - 14220*\[Rho] - 188073*\[Rho]^2 + 70387*\[Rho]^3 + 
          33021*\[Rho]^4 - 68574*\[Rho]^5 + 56475*\[Rho]^6 - 12831*\[Rho]^7 + 
          1563*\[Rho]^8) - 12*Ec^2*(8680 - 22365*\[Rho] - 162573*\[Rho]^2 + 
          118849*\[Rho]^3 - 97905*\[Rho]^4 + 8865*\[Rho]^5 + 
          148365*\[Rho]^6 - 89817*\[Rho]^7 + 10941*\[Rho]^8) + 
        2*Ec*(8680 - 22365*\[Rho] - 143253*\[Rho]^2 + 126269*\[Rho]^3 - 
          91605*\[Rho]^4 + 17265*\[Rho]^5 + 148365*\[Rho]^6 - 
          89817*\[Rho]^7 + 10941*\[Rho]^8) + 40*Ec^3*(9256 - 22635*\[Rho] - 
          186567*\[Rho]^2 + 112195*\[Rho]^3 - 108003*\[Rho]^4 + 
          2445*\[Rho]^5 + 152697*\[Rho]^6 - 89817*\[Rho]^7 + 
          10941*\[Rho]^8) - 80*Ec^4*(13000 - 24102*\[Rho] - 220182*\[Rho]^2 + 
          111856*\[Rho]^3 - 127812*\[Rho]^4 - 2667*\[Rho]^5 + 
          165945*\[Rho]^6 - 89817*\[Rho]^7 + 10941*\[Rho]^8) + 
        96*Ec^5*(32050 - 29880*\[Rho] - 279951*\[Rho]^2 + 133475*\[Rho]^3 - 
          161013*\[Rho]^4 - 18444*\[Rho]^5 + 191625*\[Rho]^6 - 
          89817*\[Rho]^7 + 10941*\[Rho]^8) - 64*Ec^6*(136320 - 50400*\[Rho] - 
          442341*\[Rho]^2 + 223303*\[Rho]^3 - 179235*\[Rho]^4 - 
          86340*\[Rho]^5 + 243225*\[Rho]^6 - 89817*\[Rho]^7 + 
          10941*\[Rho]^8))*Log[\[Rho]] - 3600*(1 - 2*Ec)^8*\[Rho]^3*
       (138 + 53*\[Rho] + 45*\[Rho]^2 + 60*\[Rho]^3)*Log[\[Rho]]^2 - 
      60*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(-1240 + 3195*\[Rho] + 
        18099*\[Rho]^2 - 18947*\[Rho]^3 + 12315*\[Rho]^4 - 3495*\[Rho]^5 - 
        21195*\[Rho]^6 + 12831*\[Rho]^7 - 1563*\[Rho]^8 + 
        409600*Ec^13*(-5 + 3*\[Rho]^2) + 4096*Ec^12*(2200 - 450*\[Rho] - 
          2121*\[Rho]^2 + 405*\[Rho]^3) - 6144*Ec^11*(2320 - 1305*\[Rho] - 
          3204*\[Rho]^2 + 1458*\[Rho]^3) + 1024*Ec^10*(5240 - 13455*\[Rho] - 
          16596*\[Rho]^2 + 19886*\[Rho]^3 - 2694*\[Rho]^4 + 1200*\[Rho]^5) - 
        512*Ec^9*(-25900 - 22365*\[Rho] + 3060*\[Rho]^2 + 42434*\[Rho]^3 - 
          22962*\[Rho]^4 + 8400*\[Rho]^5) - 768*Ec^8*(29960 + 4725*\[Rho] - 
          22320*\[Rho]^2 - 8846*\[Rho]^3 + 20985*\[Rho]^4 - 10317*\[Rho]^5 + 
          1800*\[Rho]^6) + 128*Ec^7*(141240 - 14220*\[Rho] - 
          188073*\[Rho]^2 + 70387*\[Rho]^3 + 33021*\[Rho]^4 - 
          68574*\[Rho]^5 + 56475*\[Rho]^6 - 12831*\[Rho]^7 + 1563*\[Rho]^8) - 
        12*Ec^2*(8680 - 22365*\[Rho] - 162573*\[Rho]^2 + 118849*\[Rho]^3 - 
          97905*\[Rho]^4 + 8865*\[Rho]^5 + 148365*\[Rho]^6 - 89817*\[Rho]^7 + 
          10941*\[Rho]^8) + 2*Ec*(8680 - 22365*\[Rho] - 143253*\[Rho]^2 + 
          126269*\[Rho]^3 - 91605*\[Rho]^4 + 17265*\[Rho]^5 + 
          148365*\[Rho]^6 - 89817*\[Rho]^7 + 10941*\[Rho]^8) + 
        40*Ec^3*(9256 - 22635*\[Rho] - 186567*\[Rho]^2 + 112195*\[Rho]^3 - 
          108003*\[Rho]^4 + 2445*\[Rho]^5 + 152697*\[Rho]^6 - 
          89817*\[Rho]^7 + 10941*\[Rho]^8) - 80*Ec^4*(13000 - 24102*\[Rho] - 
          220182*\[Rho]^2 + 111856*\[Rho]^3 - 127812*\[Rho]^4 - 
          2667*\[Rho]^5 + 165945*\[Rho]^6 - 89817*\[Rho]^7 + 
          10941*\[Rho]^8) + 96*Ec^5*(32050 - 29880*\[Rho] - 279951*\[Rho]^2 + 
          133475*\[Rho]^3 - 161013*\[Rho]^4 - 18444*\[Rho]^5 + 
          191625*\[Rho]^6 - 89817*\[Rho]^7 + 10941*\[Rho]^8) - 
        64*Ec^6*(136320 - 50400*\[Rho] - 442341*\[Rho]^2 + 223303*\[Rho]^3 - 
          179235*\[Rho]^4 - 86340*\[Rho]^5 + 243225*\[Rho]^6 - 
          89817*\[Rho]^7 + 10941*\[Rho]^8) - 120*(-1 + 2*Ec)^7*\[Rho]^2*
         (138 + 53*\[Rho] + 45*\[Rho]^2 + 60*\[Rho]^3)*Log[\[Rho]]))))/
  (270000*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r6*((3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
       1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
       240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
       840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
       440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
       15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
       12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
        Log[\[Rho]])*(-19440 + 311040*Ec - 2177280*Ec^2 + 9745920*Ec^3 - 
       40953600*Ec^4 + 194088960*Ec^5 - 816168960*Ec^6 + 2528133120*Ec^7 - 
       5509140480*Ec^8 + 8360755200*Ec^9 - 8679260160*Ec^10 + 
       5892341760*Ec^11 - 2362245120*Ec^12 + 424673280*Ec^13 + 
       322615*\[Rho] - 5380240*Ec*\[Rho] + 39408880*Ec^2*\[Rho] - 
       173496000*Ec^3*\[Rho] + 578532960*Ec^4*\[Rho] - 
       1881908480*Ec^5*\[Rho] + 6205226240*Ec^6*\[Rho] - 
       17243847680*Ec^7*\[Rho] + 35423278080*Ec^8*\[Rho] - 
       51131002880*Ec^9*\[Rho] + 50188636160*Ec^10*\[Rho] - 
       31676579840*Ec^11*\[Rho] + 11059568640*Ec^12*\[Rho] - 
       677314560*Ec^13*\[Rho] - 1160314880*Ec^14*\[Rho] + 
       575406080*Ec^15*\[Rho] - 120258560*Ec^16*\[Rho] - 3152995*\[Rho]^2 + 
       52624720*Ec*\[Rho]^2 - 385787440*Ec^2*\[Rho]^2 + 
       1640724160*Ec^3*\[Rho]^2 - 4579258400*Ec^4*\[Rho]^2 + 
       9427282688*Ec^5*\[Rho]^2 - 16975397632*Ec^6*\[Rho]^2 + 
       30244678656*Ec^7*\[Rho]^2 - 48532789248*Ec^8*\[Rho]^2 + 
       58733441024*Ec^9*\[Rho]^2 - 47163920384*Ec^10*\[Rho]^2 + 
       21932294144*Ec^11*\[Rho]^2 - 3801669632*Ec^12*\[Rho]^2 - 
       1175650304*Ec^13*\[Rho]^2 + 746258432*Ec^14*\[Rho]^2 - 
       165412864*Ec^15*\[Rho]^2 + 4915200*Ec^16*\[Rho]^2 + 5065400*\[Rho]^3 - 
       76505840*Ec*\[Rho]^3 + 496278800*Ec^2*\[Rho]^3 - 
       1786319680*Ec^3*\[Rho]^3 + 3792038560*Ec^4*\[Rho]^3 - 
       4368183040*Ec^5*\[Rho]^3 + 775516032*Ec^6*\[Rho]^3 + 
       6613521408*Ec^7*\[Rho]^3 - 14506914816*Ec^8*\[Rho]^3 + 
       19775627264*Ec^9*\[Rho]^3 - 19404800000*Ec^10*\[Rho]^3 + 
       12654411776*Ec^11*\[Rho]^3 - 4762034176*Ec^12*\[Rho]^3 + 
       896008192*Ec^13*\[Rho]^3 - 111443968*Ec^14*\[Rho]^3 - 
       1281080*\[Rho]^4 + 11772080*Ec*\[Rho]^4 - 14042960*Ec^2*\[Rho]^4 - 
       278983360*Ec^3*\[Rho]^4 + 1931384800*Ec^4*\[Rho]^4 - 
       6857015040*Ec^5*\[Rho]^4 + 16519612800*Ec^6*\[Rho]^4 - 
       29609088000*Ec^7*\[Rho]^4 + 40666782720*Ec^8*\[Rho]^4 - 
       42741432320*Ec^9*\[Rho]^4 + 34006630400*Ec^10*\[Rho]^4 - 
       20303052800*Ec^11*\[Rho]^4 + 8915640320*Ec^12*\[Rho]^4 - 
       2612264960*Ec^13*\[Rho]^4 + 358318080*Ec^14*\[Rho]^4 - 
       2142310*\[Rho]^5 + 36391360*Ec*\[Rho]^5 - 269710720*Ec^2*\[Rho]^5 + 
       1157982080*Ec^3*\[Rho]^5 - 3278160000*Ec^4*\[Rho]^5 + 
       6778202880*Ec^5*\[Rho]^5 - 11486534400*Ec^6*\[Rho]^5 + 
       17700956160*Ec^7*\[Rho]^5 - 25001341440*Ec^8*\[Rho]^5 + 
       29568757760*Ec^9*\[Rho]^5 - 26341314560*Ec^10*\[Rho]^5 + 
       16027811840*Ec^11*\[Rho]^5 - 5850726400*Ec^12*\[Rho]^5 + 
       961413120*Ec^13*\[Rho]^5 + 3716510*\[Rho]^6 - 60676160*Ec*\[Rho]^6 + 
       435077120*Ec^2*\[Rho]^6 - 1864310400*Ec^3*\[Rho]^6 + 
       5410275840*Ec^4*\[Rho]^6 - 11327619840*Ec^5*\[Rho]^6 + 
       17781584640*Ec^6*\[Rho]^6 - 21658122240*Ec^7*\[Rho]^6 + 
       21257034240*Ec^8*\[Rho]^6 - 17109422080*Ec^9*\[Rho]^6 + 
       10689925120*Ec^10*\[Rho]^6 - 4444979200*Ec^11*\[Rho]^6 + 
       886210560*Ec^12*\[Rho]^6 - 3997880*\[Rho]^7 + 62498480*Ec*\[Rho]^7 - 
       425748560*Ec^2*\[Rho]^7 + 1717464640*Ec^3*\[Rho]^7 - 
       4533364000*Ec^4*\[Rho]^7 + 8038975232*Ec^5*\[Rho]^7 - 
       9471768448*Ec^6*\[Rho]^7 + 7207189504*Ec^7*\[Rho]^7 - 
       3585807872*Ec^8*\[Rho]^7 + 1538441216*Ec^9*\[Rho]^7 - 
       812890112*Ec^10*\[Rho]^7 + 266895360*Ec^11*\[Rho]^7 + 
       1058600*\[Rho]^8 - 14146160*Ec*\[Rho]^8 + 76691600*Ec^2*\[Rho]^8 - 
       204909120*Ec^3*\[Rho]^8 + 203995040*Ec^4*\[Rho]^8 + 
       338425600*Ec^5*\[Rho]^8 - 1389724032*Ec^6*\[Rho]^8 + 
       2010207232*Ec^7*\[Rho]^8 - 1500158464*Ec^8*\[Rho]^8 + 
       544342016*Ec^9*\[Rho]^8 - 65280000*Ec^10*\[Rho]^8 + 465455*\[Rho]^9 - 
       7447280*Ec*\[Rho]^9 + 52130960*Ec^2*\[Rho]^9 - 
       208523840*Ec^3*\[Rho]^9 + 524981600*Ec^4*\[Rho]^9 - 
       864853760*Ec^5*\[Rho]^9 + 938766080*Ec^6*\[Rho]^9 - 
       656983040*Ec^7*\[Rho]^9 + 276151040*Ec^8*\[Rho]^9 - 
       55296000*Ec^9*\[Rho]^9 - 34875*\[Rho]^10 + 558000*Ec*\[Rho]^10 - 
       3906000*Ec^2*\[Rho]^10 + 15624000*Ec^3*\[Rho]^10 - 
       39060000*Ec^4*\[Rho]^10 + 62496000*Ec^5*\[Rho]^10 - 
       62496000*Ec^6*\[Rho]^10 + 35712000*Ec^7*\[Rho]^10 - 
       8928000*Ec^8*\[Rho]^10 + 3600*(1 - 2*Ec)^8*\[Rho]^3*
        (-204 - 100*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
       120*(-1 + 2*Ec)*\[Rho]*(910 - 9070*\[Rho] - 18919*\[Rho]^2 + 
         36355*\[Rho]^3 - 8810*\[Rho]^4 + 5050*\[Rho]^5 + 6115*\[Rho]^6 - 
         11631*\[Rho]^7 + 327680*Ec^12*(5 + 3*\[Rho]^2) + 
         20480*Ec^11*(-481 + 25*\[Rho] + 51*\[Rho]^2 + 30*\[Rho]^3) - 
         2048*Ec^10*(-12495 + 1635*\[Rho] + 9005*\[Rho]^2 + 818*\[Rho]^3) - 
         512*Ec^9*(73850 - 15890*\[Rho] - 95170*\[Rho]^2 + 1156*\[Rho]^3 + 
           561*\[Rho]^4 + 3945*\[Rho]^5) + 256*Ec^8*(137270 - 40670*\[Rho] - 
           259110*\[Rho]^2 + 28772*\[Rho]^3 + 3415*\[Rho]^4 + 
           38343*\[Rho]^5 + 3720*\[Rho]^6) + 128*Ec^7*
          (-167860 + 71020*\[Rho] + 469689*\[Rho]^2 - 121455*\[Rho]^3 - 
           5292*\[Rho]^4 - 158902*\[Rho]^5 - 30505*\[Rho]^6 + 
           11631*\[Rho]^7) - 64*Ec^6*(-139580 + 121940*\[Rho] + 
           696783*\[Rho]^2 - 356393*\[Rho]^3 + 14152*\[Rho]^4 - 
           367990*\[Rho]^5 - 109375*\[Rho]^6 + 81417*\[Rho]^7) - 
         80*Ec^4*(-10300 + 65668*\[Rho] + 216627*\[Rho]^2 - 237865*\[Rho]^3 + 
           30649*\[Rho]^4 - 93157*\[Rho]^5 - 56875*\[Rho]^6 + 
           81417*\[Rho]^7) + 40*Ec^3*(-6874 + 63794*\[Rho] + 
           179025*\[Rho]^2 - 236173*\[Rho]^3 + 36372*\[Rho]^4 - 
           56356*\[Rho]^5 - 47149*\[Rho]^6 + 81417*\[Rho]^7) - 
         12*Ec^2*(-6370 + 63490*\[Rho] + 158953*\[Rho]^2 - 241485*\[Rho]^3 + 
           44120*\[Rho]^4 - 41200*\[Rho]^5 - 42805*\[Rho]^6 + 
           81417*\[Rho]^7) + 2*Ec*(-6370 + 63490*\[Rho] + 144673*\[Rho]^2 - 
           248485*\[Rho]^3 + 53570*\[Rho]^4 - 38050*\[Rho]^5 - 
           42805*\[Rho]^6 + 81417*\[Rho]^7) + 
         32*Ec^5*(-86500 + 224140*\[Rho] + 947409*\[Rho]^2 - 
           782003*\[Rho]^3 + 75575*\[Rho]^4 - 518811*\[Rho]^5 - 
           223665*\[Rho]^6 + 244251*\[Rho]^7))*Log[\[Rho]] + 
       3600*(1 - 2*Ec)^8*\[Rho]^3*(-204 - 100*\[Rho] + 135*\[Rho]^2 + 
         45*\[Rho]^3)*Log[\[Rho]]^2 + 120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
        (910 - 9070*\[Rho] - 18919*\[Rho]^2 + 36355*\[Rho]^3 - 
         8810*\[Rho]^4 + 5050*\[Rho]^5 + 6115*\[Rho]^6 - 11631*\[Rho]^7 + 
         327680*Ec^12*(5 + 3*\[Rho]^2) + 20480*Ec^11*(-481 + 25*\[Rho] + 
           51*\[Rho]^2 + 30*\[Rho]^3) - 2048*Ec^10*(-12495 + 1635*\[Rho] + 
           9005*\[Rho]^2 + 818*\[Rho]^3) - 512*Ec^9*(73850 - 15890*\[Rho] - 
           95170*\[Rho]^2 + 1156*\[Rho]^3 + 561*\[Rho]^4 + 3945*\[Rho]^5) + 
         256*Ec^8*(137270 - 40670*\[Rho] - 259110*\[Rho]^2 + 28772*\[Rho]^3 + 
           3415*\[Rho]^4 + 38343*\[Rho]^5 + 3720*\[Rho]^6) + 
         128*Ec^7*(-167860 + 71020*\[Rho] + 469689*\[Rho]^2 - 
           121455*\[Rho]^3 - 5292*\[Rho]^4 - 158902*\[Rho]^5 - 
           30505*\[Rho]^6 + 11631*\[Rho]^7) - 
         64*Ec^6*(-139580 + 121940*\[Rho] + 696783*\[Rho]^2 - 
           356393*\[Rho]^3 + 14152*\[Rho]^4 - 367990*\[Rho]^5 - 
           109375*\[Rho]^6 + 81417*\[Rho]^7) - 
         80*Ec^4*(-10300 + 65668*\[Rho] + 216627*\[Rho]^2 - 237865*\[Rho]^3 + 
           30649*\[Rho]^4 - 93157*\[Rho]^5 - 56875*\[Rho]^6 + 
           81417*\[Rho]^7) + 40*Ec^3*(-6874 + 63794*\[Rho] + 
           179025*\[Rho]^2 - 236173*\[Rho]^3 + 36372*\[Rho]^4 - 
           56356*\[Rho]^5 - 47149*\[Rho]^6 + 81417*\[Rho]^7) - 
         12*Ec^2*(-6370 + 63490*\[Rho] + 158953*\[Rho]^2 - 241485*\[Rho]^3 + 
           44120*\[Rho]^4 - 41200*\[Rho]^5 - 42805*\[Rho]^6 + 
           81417*\[Rho]^7) + 2*Ec*(-6370 + 63490*\[Rho] + 144673*\[Rho]^2 - 
           248485*\[Rho]^3 + 53570*\[Rho]^4 - 38050*\[Rho]^5 - 
           42805*\[Rho]^6 + 81417*\[Rho]^7) + 
         32*Ec^5*(-86500 + 224140*\[Rho] + 947409*\[Rho]^2 - 
           782003*\[Rho]^3 + 75575*\[Rho]^4 - 518811*\[Rho]^5 - 
           223665*\[Rho]^6 + 244251*\[Rho]^7) - 60*(-1 + 2*Ec)^7*\[Rho]^2*
          (-204 - 100*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
    40*(-11340 + 181440*Ec - 1270080*Ec^2 + 5469120*Ec^3 - 19310400*Ec^4 + 
      69154560*Ec^5 - 222082560*Ec^6 + 500152320*Ec^7 - 600929280*Ec^8 - 
      116121600*Ec^9 + 1738506240*Ec^10 - 3032432640*Ec^11 + 
      2713927680*Ec^12 - 1300561920*Ec^13 + 265420800*Ec^14 + 297770*\[Rho] - 
      4963520*Ec*\[Rho] + 36338240*Ec^2*\[Rho] - 158210880*Ec^3*\[Rho] + 
      499307040*Ec^4*\[Rho] - 1428205200*Ec^5*\[Rho] + 
      4056432640*Ec^6*\[Rho] - 9874412800*Ec^7*\[Rho] + 
      17406238720*Ec^8*\[Rho] - 19584098560*Ec^9*\[Rho] + 
      10809794560*Ec^10*\[Rho] + 2432122880*Ec^11*\[Rho] - 
      7869358080*Ec^12*\[Rho] + 4209070080*Ec^13*\[Rho] + 
      171048960*Ec^14*\[Rho] - 1150484480*Ec^15*\[Rho] + 
      569507840*Ec^16*\[Rho] - 120258560*Ec^17*\[Rho] - 3048555*\[Rho]^2 + 
      50643480*Ec*\[Rho]^2 - 369437160*Ec^2*\[Rho]^2 + 
      1559537760*Ec^3*\[Rho]^2 - 4275393600*Ec^4*\[Rho]^2 + 
      8360607888*Ec^5*\[Rho]^2 - 13321462272*Ec^6*\[Rho]^2 + 
      19645610496*Ec^7*\[Rho]^2 - 25315995648*Ec^8*\[Rho]^2 + 
      22250682624*Ec^9*\[Rho]^2 - 7492675584*Ec^10*\[Rho]^2 - 
      6078529536*Ec^11*\[Rho]^2 + 6855917568*Ec^12*\[Rho]^2 - 
      1221218304*Ec^13*\[Rho]^2 - 1193607168*Ec^14*\[Rho]^2 + 
      698351616*Ec^15*\[Rho]^2 - 156303360*Ec^16*\[Rho]^2 + 
      4915200*Ec^17*\[Rho]^2 + 4771095*\[Rho]^3 - 70470600*Ec*\[Rho]^3 + 
      443162040*Ec^2*\[Rho]^3 - 1520126760*Ec^3*\[Rho]^3 + 
      2962701120*Ec^4*\[Rho]^3 - 2804250288*Ec^5*\[Rho]^3 - 
      420120576*Ec^6*\[Rho]^3 + 4183532352*Ec^7*\[Rho]^3 - 
      4472379648*Ec^8*\[Rho]^3 + 1244014080*Ec^9*\[Rho]^3 + 
      3129083904*Ec^10*\[Rho]^3 - 6614151168*Ec^11*\[Rho]^3 + 
      6642917376*Ec^12*\[Rho]^3 - 3448909824*Ec^13*\[Rho]^3 + 
      829685760*Ec^14*\[Rho]^3 - 98942976*Ec^15*\[Rho]^3 - 506660*\[Rho]^4 - 
      1911400*Ec*\[Rho]^4 + 90686680*Ec^2*\[Rho]^4 - 
      730971480*Ec^3*\[Rho]^4 + 3069292320*Ec^4*\[Rho]^4 - 
      8073514320*Ec^5*\[Rho]^4 + 14188687488*Ec^6*\[Rho]^4 - 
      16596024768*Ec^7*\[Rho]^4 + 11074776576*Ec^8*\[Rho]^4 + 
      823830016*Ec^9*\[Rho]^4 - 11895562240*Ec^10*\[Rho]^4 + 
      15672438784*Ec^11*\[Rho]^4 - 12150718464*Ec^12*\[Rho]^4 + 
      6239121408*Ec^13*\[Rho]^4 - 2016018432*Ec^14*\[Rho]^4 + 
      298598400*Ec^15*\[Rho]^4 - 3013020*\[Rho]^5 + 49664520*Ec*\[Rho]^5 - 
      357357240*Ec^2*\[Rho]^5 + 1488089160*Ec^3*\[Rho]^5 - 
      4014453600*Ec^4*\[Rho]^5 + 7447941360*Ec^5*\[Rho]^5 - 
      9852900480*Ec^6*\[Rho]^5 + 9433468800*Ec^7*\[Rho]^5 - 
      6015045120*Ec^8*\[Rho]^5 + 382494720*Ec^9*\[Rho]^5 + 
      5901527040*Ec^10*\[Rho]^5 - 9482895360*Ec^11*\[Rho]^5 + 
      7860633600*Ec^12*\[Rho]^5 - 3489853440*Ec^13*\[Rho]^5 + 
      654213120*Ec^14*\[Rho]^5 + 3281730*\[Rho]^6 - 51962280*Ec*\[Rho]^6 + 
      360236760*Ec^2*\[Rho]^6 - 1481658120*Ec^3*\[Rho]^6 + 
      4063505760*Ec^4*\[Rho]^6 - 7813473840*Ec^5*\[Rho]^6 + 
      10752422400*Ec^6*\[Rho]^6 - 10729687680*Ec^7*\[Rho]^6 + 
      7891200000*Ec^8*\[Rho]^6 - 4075115520*Ec^9*\[Rho]^6 + 
      628377600*Ec^10*\[Rho]^6 + 1329008640*Ec^11*\[Rho]^6 - 
      1250426880*Ec^12*\[Rho]^6 + 372142080*Ec^13*\[Rho]^6 - 
      2838470*\[Rho]^7 + 43620920*Ec*\[Rho]^7 - 290989640*Ec^2*\[Rho]^7 + 
      1138201640*Ec^3*\[Rho]^7 - 2852247200*Ec^4*\[Rho]^7 + 
      4636641392*Ec^5*\[Rho]^7 - 4779891968*Ec^6*\[Rho]^7 + 
      3200924864*Ec^7*\[Rho]^7 - 2177560832*Ec^8*\[Rho]^7 + 
      2412938496*Ec^9*\[Rho]^7 - 2067136512*Ec^10*\[Rho]^7 + 
      818396160*Ec^11*\[Rho]^7 - 83496960*Ec^12*\[Rho]^7 + 690480*\[Rho]^8 - 
      8278200*Ec*\[Rho]^8 + 35791560*Ec^2*\[Rho]^8 - 38220840*Ec^3*\[Rho]^8 - 
      230533920*Ec^4*\[Rho]^8 + 1059320208*Ec^5*\[Rho]^8 - 
      2041713024*Ec^6*\[Rho]^8 + 2008771008*Ec^7*\[Rho]^8 - 
      711240192*Ec^8*\[Rho]^8 - 424792320*Ec^9*\[Rho]^8 + 
      466870272*Ec^10*\[Rho]^8 - 116290560*Ec^11*\[Rho]^8 + 552210*\[Rho]^9 - 
      9328200*Ec*\[Rho]^9 + 69240120*Ec^2*\[Rho]^9 - 
      295611720*Ec^3*\[Rho]^9 + 800854080*Ec^4*\[Rho]^9 - 
      1431716640*Ec^5*\[Rho]^9 + 1696117632*Ec^6*\[Rho]^9 - 
      1291558272*Ec^7*\[Rho]^9 + 578194944*Ec^8*\[Rho]^9 - 
      117259776*Ec^9*\[Rho]^9 - 190615*\[Rho]^10 + 3049840*Ec*\[Rho]^10 - 
      21348880*Ec^2*\[Rho]^10 + 85548520*Ec^3*\[Rho]^10 - 
      215936800*Ec^4*\[Rho]^10 + 355888480*Ec^5*\[Rho]^10 - 
      383507200*Ec^6*\[Rho]^10 + 261969280*Ec^7*\[Rho]^10 - 
      104339200*Ec^8*\[Rho]^10 + 19008000*Ec^9*\[Rho]^10 + 15375*\[Rho]^11 - 
      246000*Ec*\[Rho]^11 + 1722000*Ec^2*\[Rho]^11 - 6888000*Ec^3*\[Rho]^11 + 
      17220000*Ec^4*\[Rho]^11 - 27552000*Ec^5*\[Rho]^11 + 
      27552000*Ec^6*\[Rho]^11 - 15744000*Ec^7*\[Rho]^11 + 
      3936000*Ec^8*\[Rho]^11 + 3600*(1 - 2*Ec)^8*\[Rho]^3*
       (-222 - 197*\[Rho] + 135*\[Rho]^2 + 60*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
      60*(-1 + 2*Ec)*\[Rho]*(1660 - 15555*\[Rho] - 48891*\[Rho]^2 + 
        83483*\[Rho]^3 - 12135*\[Rho]^4 - 4545*\[Rho]^5 + 14955*\[Rho]^6 - 
        23079*\[Rho]^7 + 4107*\[Rho]^8 + 409600*Ec^13*(5 + 3*\[Rho]^2) - 
        3072*Ec^11*(-4360 + 3090*\[Rho] + 4737*\[Rho]^2 + 111*\[Rho]^3) + 
        2048*Ec^12*(-4400 + 900*\[Rho] + 663*\[Rho]^2 + 405*\[Rho]^3) - 
        512*Ec^10*(2920 - 38190*\[Rho] - 38163*\[Rho]^2 + 15283*\[Rho]^3 - 
          1407*\[Rho]^4 + 3945*\[Rho]^5) + 256*Ec^9*(-81200 - 83370*\[Rho] + 
          18555*\[Rho]^2 + 76597*\[Rho]^3 - 16521*\[Rho]^4 + 
          27615*\[Rho]^5) + 384*Ec^8*(81480 + 34650*\[Rho] - 
          102285*\[Rho]^2 - 58903*\[Rho]^3 + 29620*\[Rho]^4 - 
          20226*\[Rho]^5 + 4860*\[Rho]^6) + Ec*(-23240 + 217770*\[Rho] + 
          737754*\[Rho]^2 - 1121482*\[Rho]^3 + 137490*\[Rho]^4 + 
          49230*\[Rho]^5 - 209370*\[Rho]^6 + 323106*\[Rho]^7 - 
          57498*\[Rho]^8) - 64*Ec^7*(371520 + 39240*\[Rho] - 
          946179*\[Rho]^2 - 134209*\[Rho]^3 + 260148*\[Rho]^4 + 
          12108*\[Rho]^5 + 125970*\[Rho]^6 - 46158*\[Rho]^7 + 
          8214*\[Rho]^8) + 12*Ec^2*(11620 - 108885*\[Rho] - 399957*\[Rho]^2 + 
          533161*\[Rho]^3 - 49845*\[Rho]^4 - 16215*\[Rho]^5 + 
          104685*\[Rho]^6 - 161553*\[Rho]^7 + 28749*\[Rho]^8) - 
        40*Ec^3*(12364 - 109035*\[Rho] - 440958*\[Rho]^2 + 502360*\[Rho]^3 - 
          29022*\[Rho]^4 + 3480*\[Rho]^5 + 113343*\[Rho]^6 - 
          161553*\[Rho]^7 + 28749*\[Rho]^8) + 
        80*Ec^4*(17200 - 109638*\[Rho] - 506883*\[Rho]^2 + 467299*\[Rho]^3 + 
          147*\[Rho]^4 + 37482*\[Rho]^5 + 132675*\[Rho]^6 - 161553*\[Rho]^7 + 
          28749*\[Rho]^8) - 48*Ec^5*(83700 - 221040*\[Rho] - 
          1293873*\[Rho]^2 + 838405*\[Rho]^3 + 114811*\[Rho]^4 + 
          175323*\[Rho]^5 + 335370*\[Rho]^6 - 323106*\[Rho]^7 + 
          57498*\[Rho]^8) + 32*Ec^6*(354960 - 201600*\[Rho] - 
          2145393*\[Rho]^2 + 602489*\[Rho]^3 + 424995*\[Rho]^4 + 
          290055*\[Rho]^5 + 472650*\[Rho]^6 - 323106*\[Rho]^7 + 
          57498*\[Rho]^8))*Log[\[Rho]] + 3600*(1 - 2*Ec)^8*\[Rho]^3*
       (-222 - 197*\[Rho] + 135*\[Rho]^2 + 60*\[Rho]^3)*Log[\[Rho]]^2 + 
      60*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(1660 - 15555*\[Rho] - 
        48891*\[Rho]^2 + 83483*\[Rho]^3 - 12135*\[Rho]^4 - 4545*\[Rho]^5 + 
        14955*\[Rho]^6 - 23079*\[Rho]^7 + 4107*\[Rho]^8 + 
        409600*Ec^13*(5 + 3*\[Rho]^2) - 3072*Ec^11*(-4360 + 3090*\[Rho] + 
          4737*\[Rho]^2 + 111*\[Rho]^3) + 2048*Ec^12*(-4400 + 900*\[Rho] + 
          663*\[Rho]^2 + 405*\[Rho]^3) - 512*Ec^10*(2920 - 38190*\[Rho] - 
          38163*\[Rho]^2 + 15283*\[Rho]^3 - 1407*\[Rho]^4 + 3945*\[Rho]^5) + 
        256*Ec^9*(-81200 - 83370*\[Rho] + 18555*\[Rho]^2 + 76597*\[Rho]^3 - 
          16521*\[Rho]^4 + 27615*\[Rho]^5) + 384*Ec^8*(81480 + 34650*\[Rho] - 
          102285*\[Rho]^2 - 58903*\[Rho]^3 + 29620*\[Rho]^4 - 
          20226*\[Rho]^5 + 4860*\[Rho]^6) + Ec*(-23240 + 217770*\[Rho] + 
          737754*\[Rho]^2 - 1121482*\[Rho]^3 + 137490*\[Rho]^4 + 
          49230*\[Rho]^5 - 209370*\[Rho]^6 + 323106*\[Rho]^7 - 
          57498*\[Rho]^8) - 64*Ec^7*(371520 + 39240*\[Rho] - 
          946179*\[Rho]^2 - 134209*\[Rho]^3 + 260148*\[Rho]^4 + 
          12108*\[Rho]^5 + 125970*\[Rho]^6 - 46158*\[Rho]^7 + 
          8214*\[Rho]^8) + 12*Ec^2*(11620 - 108885*\[Rho] - 399957*\[Rho]^2 + 
          533161*\[Rho]^3 - 49845*\[Rho]^4 - 16215*\[Rho]^5 + 
          104685*\[Rho]^6 - 161553*\[Rho]^7 + 28749*\[Rho]^8) - 
        40*Ec^3*(12364 - 109035*\[Rho] - 440958*\[Rho]^2 + 502360*\[Rho]^3 - 
          29022*\[Rho]^4 + 3480*\[Rho]^5 + 113343*\[Rho]^6 - 
          161553*\[Rho]^7 + 28749*\[Rho]^8) + 
        80*Ec^4*(17200 - 109638*\[Rho] - 506883*\[Rho]^2 + 467299*\[Rho]^3 + 
          147*\[Rho]^4 + 37482*\[Rho]^5 + 132675*\[Rho]^6 - 161553*\[Rho]^7 + 
          28749*\[Rho]^8) - 48*Ec^5*(83700 - 221040*\[Rho] - 
          1293873*\[Rho]^2 + 838405*\[Rho]^3 + 114811*\[Rho]^4 + 
          175323*\[Rho]^5 + 335370*\[Rho]^6 - 323106*\[Rho]^7 + 
          57498*\[Rho]^8) + 32*Ec^6*(354960 - 201600*\[Rho] - 
          2145393*\[Rho]^2 + 602489*\[Rho]^3 + 424995*\[Rho]^4 + 
          290055*\[Rho]^5 + 472650*\[Rho]^6 - 323106*\[Rho]^7 + 
          57498*\[Rho]^8) - 120*(-1 + 2*Ec)^7*\[Rho]^2*(-222 - 197*\[Rho] + 
          135*\[Rho]^2 + 60*\[Rho]^3)*Log[\[Rho]]))))/
  (1080000*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r9*((3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
       1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
       240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
       840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
       440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
       15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
       12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
        Log[\[Rho]])*(-180 + 2520*Ec - 15120*Ec^2 + 60000*Ec^3 - 
       259200*Ec^4 + 1278720*Ec^5 - 4999680*Ec^6 + 13409280*Ec^7 - 
       24192000*Ec^8 + 29030400*Ec^9 - 22302720*Ec^10 + 9953280*Ec^11 - 
       1966080*Ec^12 - 1115*\[Rho] + 17710*Ec*\[Rho] - 120960*Ec^2*\[Rho] + 
       485680*Ec^3*\[Rho] - 1504680*Ec^4*\[Rho] + 5038192*Ec^5*\[Rho] - 
       17866720*Ec^6*\[Rho] + 50986560*Ec^7*\[Rho] - 102681600*Ec^8*\[Rho] + 
       140170240*Ec^9*\[Rho] - 124894208*Ec^10*\[Rho] + 
       67123200*Ec^11*\[Rho] - 18606080*Ec^12*\[Rho] + 3502080*Ec^13*\[Rho] - 
       2908160*Ec^14*\[Rho] + 1261568*Ec^15*\[Rho] + 5190*\[Rho]^2 - 
       75360*Ec*\[Rho]^2 + 471060*Ec^2*\[Rho]^2 - 1758200*Ec^3*\[Rho]^2 + 
       5192120*Ec^4*\[Rho]^2 - 16015184*Ec^5*\[Rho]^2 + 
       48525216*Ec^6*\[Rho]^2 - 115051200*Ec^7*\[Rho]^2 + 
       191675136*Ec^8*\[Rho]^2 - 216178176*Ec^9*\[Rho]^2 + 
       160063488*Ec^10*\[Rho]^2 - 75866112*Ec^11*\[Rho]^2 + 
       26490880*Ec^12*\[Rho]^2 - 11456512*Ec^13*\[Rho]^2 + 
       4268032*Ec^14*\[Rho]^2 - 245760*Ec^15*\[Rho]^2 - 23030*\[Rho]^3 + 
       336520*Ec*\[Rho]^3 - 2125020*Ec^2*\[Rho]^3 + 7551640*Ec^3*\[Rho]^3 - 
       17065160*Ec^4*\[Rho]^3 + 30920400*Ec^5*\[Rho]^3 - 
       70135584*Ec^6*\[Rho]^3 + 185620416*Ec^7*\[Rho]^3 - 
       377824896*Ec^8*\[Rho]^3 + 507800320*Ec^9*\[Rho]^3 - 
       433103360*Ec^10*\[Rho]^3 + 227724288*Ec^11*\[Rho]^3 - 
       72200192*Ec^12*\[Rho]^3 + 12746752*Ec^13*\[Rho]^3 + 39850*\[Rho]^4 - 
       521000*Ec*\[Rho]^4 + 2860500*Ec^2*\[Rho]^4 - 8297400*Ec^3*\[Rho]^4 + 
       14374520*Ec^4*\[Rho]^4 - 27961808*Ec^5*\[Rho]^4 + 
       104921888*Ec^6*\[Rho]^4 - 318101696*Ec^7*\[Rho]^4 + 
       585110144*Ec^8*\[Rho]^4 - 656239360*Ec^9*\[Rho]^4 + 
       452891136*Ec^10*\[Rho]^4 - 189910016*Ec^11*\[Rho]^4 + 
       44490752*Ec^12*\[Rho]^4 - 3391488*Ec^13*\[Rho]^4 - 105060*\[Rho]^5 + 
       1599540*Ec*\[Rho]^5 - 10692540*Ec^2*\[Rho]^5 + 
       41474200*Ec^3*\[Rho]^5 - 105827800*Ec^4*\[Rho]^5 + 
       197338480*Ec^5*\[Rho]^5 - 299784160*Ec^6*\[Rho]^5 + 
       391551040*Ec^7*\[Rho]^5 - 418698880*Ec^8*\[Rho]^5 + 
       335845120*Ec^9*\[Rho]^5 - 186319360*Ec^10*\[Rho]^5 + 
       61987840*Ec^11*\[Rho]^5 - 8294400*Ec^12*\[Rho]^5 + 183490*\[Rho]^6 - 
       2680160*Ec*\[Rho]^6 + 16795260*Ec^2*\[Rho]^6 - 
       59983080*Ec^3*\[Rho]^6 + 136636680*Ec^4*\[Rho]^6 - 
       210545712*Ec^5*\[Rho]^6 + 228246240*Ec^6*\[Rho]^6 - 
       184246080*Ec^7*\[Rho]^6 + 125320320*Ec^8*\[Rho]^6 - 
       77576960*Ec^9*\[Rho]^6 + 34599424*Ec^10*\[Rho]^6 - 
       6773760*Ec^11*\[Rho]^6 - 112490*\[Rho]^7 + 1468360*Ec*\[Rho]^7 - 
       8064660*Ec^2*\[Rho]^7 + 24734600*Ec^3*\[Rho]^7 - 
       46625720*Ec^4*\[Rho]^7 + 54184624*Ec^5*\[Rho]^7 - 
       35604576*Ec^6*\[Rho]^7 + 10812480*Ec^7*\[Rho]^7 - 
       2671616*Ec^8*\[Rho]^7 + 3585536*Ec^9*\[Rho]^7 - 
       1751040*Ec^10*\[Rho]^7 + 7530*\[Rho]^8 - 66720*Ec*\[Rho]^8 + 
       129420*Ec^2*\[Rho]^8 + 643960*Ec^3*\[Rho]^8 - 4069240*Ec^4*\[Rho]^8 + 
       9983440*Ec^5*\[Rho]^8 - 13482656*Ec^6*\[Rho]^8 + 
       10291904*Ec^7*\[Rho]^8 - 3916544*Ec^8*\[Rho]^8 + 
       453120*Ec^9*\[Rho]^8 + 6175*\[Rho]^9 - 86450*Ec*\[Rho]^9 + 
       518700*Ec^2*\[Rho]^9 - 1729000*Ec^3*\[Rho]^9 + 3486080*Ec^4*\[Rho]^9 - 
       4363872*Ec^5*\[Rho]^9 + 3360832*Ec^6*\[Rho]^9 - 
       1506944*Ec^7*\[Rho]^9 + 320256*Ec^8*\[Rho]^9 - 360*\[Rho]^10 + 
       5040*Ec*\[Rho]^10 - 30240*Ec^2*\[Rho]^10 + 100800*Ec^3*\[Rho]^10 - 
       201600*Ec^4*\[Rho]^10 + 241920*Ec^5*\[Rho]^10 - 
       161280*Ec^6*\[Rho]^10 + 46080*Ec^7*\[Rho]^10 + 
       1800*(-1 + 2*Ec)^7*\[Rho]^3*(1 + \[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
        Log[1 - 2*Ec]^2 - 30*(-1 + 2*Ec)*\[Rho]*
        (16384*Ec^11*(5 + 6*\[Rho]^2) + 1024*Ec^10*(-385 + 55*\[Rho] - 
           564*\[Rho]^2 + 150*\[Rho]^3) - 1024*Ec^9*(-805 + 215*\[Rho] - 
           1262*\[Rho]^2 + 596*\[Rho]^3) + 256*Ec^8*(-3815 + 1425*\[Rho] - 
           5676*\[Rho]^2 + 4786*\[Rho]^3 - 372*\[Rho]^4 + 216*\[Rho]^5) - 
         256*Ec^7*(-2800 + 1300*\[Rho] - 3462*\[Rho]^2 + 5546*\[Rho]^3 - 
           2687*\[Rho]^4 + 630*\[Rho]^5 + 153*\[Rho]^6) - 
         5*(7 - 9*\[Rho] + 47*\[Rho]^2 + 123*\[Rho]^3 + 429*\[Rho]^4 - 
           371*\[Rho]^5 - 355*\[Rho]^6 + 129*\[Rho]^7) + 
         60*Ec*(7 - 9*\[Rho] + 51*\[Rho]^2 + 127*\[Rho]^3 + 537*\[Rho]^4 - 
           335*\[Rho]^5 - 355*\[Rho]^6 + 129*\[Rho]^7) - 
         64*Ec^6*(5250 - 2870*\[Rho] + 4779*\[Rho]^2 - 14339*\[Rho]^3 + 
           25318*\[Rho]^4 - 4162*\[Rho]^5 - 3437*\[Rho]^6 + 645*\[Rho]^7) + 
         160*Ec^3*(42 - 50*\[Rho] + 300*\[Rho]^2 + 640*\[Rho]^3 + 
           4316*\[Rho]^4 - 1297*\[Rho]^5 - 1832*\[Rho]^6 + 645*\[Rho]^7) - 
         60*Ec^2*(35 - 45*\[Rho] + 279*\[Rho]^2 + 659*\[Rho]^3 + 
           3333*\[Rho]^4 - 1459*\[Rho]^5 - 1775*\[Rho]^6 + 645*\[Rho]^7) + 
         64*Ec^5*(1610 - 1050*\[Rho] + 1599*\[Rho]^2 - 3743*\[Rho]^3 + 
           31023*\[Rho]^4 - 5244*\[Rho]^5 - 7098*\[Rho]^6 + 1935*\[Rho]^7) - 
         80*Ec^4*(302 - 266*\[Rho] + 957*\[Rho]^2 + 1123*\[Rho]^3 + 
           18404*\[Rho]^4 - 3936*\[Rho]^5 - 6003*\[Rho]^6 + 1935*\[Rho]^7))*
        Log[\[Rho]] + 1800*(-1 + 2*Ec)^7*\[Rho]^3*(1 + \[Rho] + 27*\[Rho]^2 + 
         9*\[Rho]^3)*Log[\[Rho]]^2 + 30*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
        (16384*Ec^11*(5 + 6*\[Rho]^2) + 1024*Ec^10*(-385 + 55*\[Rho] - 
           564*\[Rho]^2 + 150*\[Rho]^3) - 1024*Ec^9*(-805 + 215*\[Rho] - 
           1262*\[Rho]^2 + 596*\[Rho]^3) + 256*Ec^8*(-3815 + 1425*\[Rho] - 
           5676*\[Rho]^2 + 4786*\[Rho]^3 - 372*\[Rho]^4 + 216*\[Rho]^5) - 
         256*Ec^7*(-2800 + 1300*\[Rho] - 3462*\[Rho]^2 + 5546*\[Rho]^3 - 
           2687*\[Rho]^4 + 630*\[Rho]^5 + 153*\[Rho]^6) - 
         5*(7 - 9*\[Rho] + 47*\[Rho]^2 + 123*\[Rho]^3 + 429*\[Rho]^4 - 
           371*\[Rho]^5 - 355*\[Rho]^6 + 129*\[Rho]^7) + 
         60*Ec*(7 - 9*\[Rho] + 51*\[Rho]^2 + 127*\[Rho]^3 + 537*\[Rho]^4 - 
           335*\[Rho]^5 - 355*\[Rho]^6 + 129*\[Rho]^7) - 
         64*Ec^6*(5250 - 2870*\[Rho] + 4779*\[Rho]^2 - 14339*\[Rho]^3 + 
           25318*\[Rho]^4 - 4162*\[Rho]^5 - 3437*\[Rho]^6 + 645*\[Rho]^7) + 
         160*Ec^3*(42 - 50*\[Rho] + 300*\[Rho]^2 + 640*\[Rho]^3 + 
           4316*\[Rho]^4 - 1297*\[Rho]^5 - 1832*\[Rho]^6 + 645*\[Rho]^7) - 
         60*Ec^2*(35 - 45*\[Rho] + 279*\[Rho]^2 + 659*\[Rho]^3 + 
           3333*\[Rho]^4 - 1459*\[Rho]^5 - 1775*\[Rho]^6 + 645*\[Rho]^7) + 
         64*Ec^5*(1610 - 1050*\[Rho] + 1599*\[Rho]^2 - 3743*\[Rho]^3 + 
           31023*\[Rho]^4 - 5244*\[Rho]^5 - 7098*\[Rho]^6 + 1935*\[Rho]^7) - 
         80*Ec^4*(302 - 266*\[Rho] + 957*\[Rho]^2 + 1123*\[Rho]^3 + 
           18404*\[Rho]^4 - 3936*\[Rho]^5 - 6003*\[Rho]^6 + 1935*\[Rho]^7) - 
         120*(1 - 2*Ec)^6*\[Rho]^2*(1 + \[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
          Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]]) + 5*(840 - 11760*Ec + 70560*Ec^2 - 264000*Ec^3 + 
      902400*Ec^4 - 3317760*Ec^5 + 9815040*Ec^6 - 17418240*Ec^7 + 
      9676800*Ec^8 + 27955200*Ec^9 - 72867840*Ec^10 + 78888960*Ec^11 - 
      43253760*Ec^12 + 9830400*Ec^13 + 11161*\[Rho] - 169814*Ec*\[Rho] + 
      1113804*Ec^2*\[Rho] - 4289496*Ec^3*\[Rho] + 12398160*Ec^4*\[Rho] - 
      36099168*Ec^5*\[Rho] + 107009600*Ec^6*\[Rho] - 249625216*Ec^7*\[Rho] + 
      379670784*Ec^8*\[Rho] - 303280640*Ec^9*\[Rho] - 10234880*Ec^10*\[Rho] + 
      269948928*Ec^11*\[Rho] - 245059584*Ec^12*\[Rho] + 
      91938816*Ec^13*\[Rho] - 27279360*Ec^14*\[Rho] + 24018944*Ec^15*\[Rho] - 
      10092544*Ec^16*\[Rho] - 49548*\[Rho]^2 + 703752*Ec*\[Rho]^2 - 
      4293072*Ec^2*\[Rho]^2 + 14963376*Ec^3*\[Rho]^2 - 
      34815264*Ec^4*\[Rho]^2 + 64300224*Ec^5*\[Rho]^2 - 
      104439936*Ec^6*\[Rho]^2 + 115688448*Ec^7*\[Rho]^2 + 
      19335168*Ec^8*\[Rho]^2 - 342383616*Ec^9*\[Rho]^2 + 
      626632704*Ec^10*\[Rho]^2 - 606191616*Ec^11*\[Rho]^2 + 
      364511232*Ec^12*\[Rho]^2 - 172523520*Ec^13*\[Rho]^2 + 
      88670208*Ec^14*\[Rho]^2 - 32440320*Ec^15*\[Rho]^2 + 
      1966080*Ec^16*\[Rho]^2 + 34815*\[Rho]^3 - 354066*Ec*\[Rho]^3 + 
      1182348*Ec^2*\[Rho]^3 + 162168*Ec^3*\[Rho]^3 - 11416080*Ec^4*\[Rho]^3 + 
      25782048*Ec^5*\[Rho]^3 + 14896704*Ec^6*\[Rho]^3 - 
      146359680*Ec^7*\[Rho]^3 + 131802624*Ec^8*\[Rho]^3 + 
      454413312*Ec^9*\[Rho]^3 - 1413328896*Ec^10*\[Rho]^3 + 
      1764827136*Ec^11*\[Rho]^3 - 1177731072*Ec^12*\[Rho]^3 + 
      440156160*Ec^13*\[Rho]^3 - 86114304*Ec^14*\[Rho]^3 - 167392*\[Rho]^4 + 
      2622368*Ec*\[Rho]^4 - 18089568*Ec^2*\[Rho]^4 + 71823264*Ec^3*\[Rho]^4 - 
      188415360*Ec^4*\[Rho]^4 + 384674112*Ec^5*\[Rho]^4 - 
      705863808*Ec^6*\[Rho]^4 + 1040080128*Ec^7*\[Rho]^4 - 
      760551936*Ec^8*\[Rho]^4 - 556825600*Ec^9*\[Rho]^4 + 
      1860306944*Ec^10*\[Rho]^4 - 1845497856*Ec^11*\[Rho]^4 + 
      952590336*Ec^12*\[Rho]^4 - 262078464*Ec^13*\[Rho]^4 + 
      22609920*Ec^14*\[Rho]^4 + 823494*\[Rho]^5 - 12534756*Ec*\[Rho]^5 + 
      82638216*Ec^2*\[Rho]^5 - 311821680*Ec^3*\[Rho]^5 + 
      756800640*Ec^4*\[Rho]^5 - 1275362880*Ec^5*\[Rho]^5 + 
      1571305728*Ec^6*\[Rho]^5 - 1370913792*Ec^7*\[Rho]^5 + 
      602322432*Ec^8*\[Rho]^5 + 320870400*Ec^9*\[Rho]^5 - 
      773861376*Ec^10*\[Rho]^5 + 646053888*Ec^11*\[Rho]^5 - 
      283238400*Ec^12*\[Rho]^5 + 45858816*Ec^13*\[Rho]^5 - 1215096*\[Rho]^6 + 
      17076144*Ec*\[Rho]^6 - 102564864*Ec^2*\[Rho]^6 + 
      348945216*Ec^3*\[Rho]^6 - 747776640*Ec^4*\[Rho]^6 + 
      1051765056*Ec^5*\[Rho]^6 - 969182592*Ec^6*\[Rho]^6 + 
      579687168*Ec^7*\[Rho]^6 - 263342592*Ec^8*\[Rho]^6 + 
      112711680*Ec^9*\[Rho]^6 + 20938752*Ec^10*\[Rho]^6 - 
      71073792*Ec^11*\[Rho]^6 + 24330240*Ec^12*\[Rho]^6 + 621098*\[Rho]^7 - 
      7838572*Ec*\[Rho]^7 + 41033832*Ec^2*\[Rho]^7 - 
      116585936*Ec^3*\[Rho]^7 + 190801024*Ec^4*\[Rho]^7 - 
      160561728*Ec^5*\[Rho]^7 + 29336192*Ec^6*\[Rho]^7 + 
      18096896*Ec^7*\[Rho]^7 + 70467840*Ec^8*\[Rho]^7 - 
      107629056*Ec^9*\[Rho]^7 + 46310400*Ec^10*\[Rho]^7 - 
      3471360*Ec^11*\[Rho]^7 + 1560*\[Rho]^8 - 385584*Ec*\[Rho]^8 + 
      4859712*Ec^2*\[Rho]^8 - 26702688*Ec^3*\[Rho]^8 + 
      81552000*Ec^4*\[Rho]^8 - 148342848*Ec^5*\[Rho]^8 + 
      157696128*Ec^6*\[Rho]^8 - 82503936*Ec^7*\[Rho]^8 + 
      376320*Ec^8*\[Rho]^8 + 19027968*Ec^9*\[Rho]^8 - 
      5345280*Ec^10*\[Rho]^8 - 76383*\[Rho]^9 + 1108602*Ec*\[Rho]^9 - 
      6926292*Ec^2*\[Rho]^9 + 24234696*Ec^3*\[Rho]^9 - 
      51872400*Ec^4*\[Rho]^9 + 69767712*Ec^5*\[Rho]^9 - 
      58102848*Ec^6*\[Rho]^9 + 27842688*Ec^7*\[Rho]^9 - 
      6031872*Ec^8*\[Rho]^9 + 16516*\[Rho]^10 - 231224*Ec*\[Rho]^10 + 
      1387344*Ec^2*\[Rho]^10 - 4633840*Ec^3*\[Rho]^10 + 
      9380000*Ec^4*\[Rho]^10 - 11758848*Ec^5*\[Rho]^10 + 
      8940544*Ec^6*\[Rho]^10 - 3818240*Ec^7*\[Rho]^10 + 
      726528*Ec^8*\[Rho]^10 - 1065*\[Rho]^11 + 14910*Ec*\[Rho]^11 - 
      89460*Ec^2*\[Rho]^11 + 298200*Ec^3*\[Rho]^11 - 596400*Ec^4*\[Rho]^11 + 
      715680*Ec^5*\[Rho]^11 - 477120*Ec^6*\[Rho]^11 + 136320*Ec^7*\[Rho]^11 - 
      720*(-1 + 2*Ec)^7*\[Rho]^3*(-3 - 140*\[Rho] + 135*\[Rho]^2 + 
        120*\[Rho]^3)*Log[1 - 2*Ec]^2 + 12*(-1 + 2*Ec)*\[Rho]*
       (-565 + 420*\[Rho] + 5556*\[Rho]^2 + 11620*\[Rho]^3 - 41910*\[Rho]^4 + 
        2700*\[Rho]^5 + 35700*\[Rho]^6 - 15156*\[Rho]^7 + 1635*\[Rho]^8 + 
        204800*Ec^12*(5 + 6*\[Rho]^2) + 12288*Ec^11*(-325 + 75*\[Rho] - 
          621*\[Rho]^2 + 135*\[Rho]^3) - 3072*Ec^10*(-1895 + 1300*\[Rho] - 
          4932*\[Rho]^2 + 2400*\[Rho]^3) + 5120*Ec^9*(-563 + 1482*\[Rho] - 
          2517*\[Rho]^2 + 2647*\[Rho]^3 - 402*\[Rho]^4 + 108*\[Rho]^5) - 
        3840*Ec^8*(527 + 2148*\[Rho] - 1020*\[Rho]^2 + 2724*\[Rho]^3 - 
          2024*\[Rho]^4 + 432*\[Rho]^5) - 3840*Ec^7*(-1000 - 1460*\[Rho] - 
          183*\[Rho]^2 + 85*\[Rho]^3 + 1794*\[Rho]^4 - 990*\[Rho]^5 + 
          184*\[Rho]^6) + 60*Ec^2*(-565 + 420*\[Rho] + 5688*\[Rho]^2 + 
          17780*\[Rho]^3 - 47850*\[Rho]^4 - 2580*\[Rho]^5 + 35700*\[Rho]^6 - 
          15156*\[Rho]^7 + 1635*\[Rho]^8) - 12*Ec*(-565 + 420*\[Rho] + 
          5616*\[Rho]^2 + 14420*\[Rho]^3 - 44610*\[Rho]^4 + 300*\[Rho]^5 + 
          35700*\[Rho]^6 - 15156*\[Rho]^7 + 1635*\[Rho]^8) + 
        240*Ec^4*(-1228 - 8*\[Rho] + 6492*\[Rho]^2 + 31492*\[Rho]^3 - 
          63975*\[Rho]^4 - 10380*\[Rho]^5 + 40060*\[Rho]^6 - 15156*\[Rho]^7 + 
          1635*\[Rho]^8) - 192*Ec^5*(-5080 - 3030*\[Rho] + 7257*\[Rho]^2 + 
          53705*\[Rho]^3 - 81940*\[Rho]^4 - 22935*\[Rho]^5 + 46920*\[Rho]^6 - 
          15156*\[Rho]^7 + 1635*\[Rho]^8) + 64*Ec^6*(-39690 - 37680*\[Rho] + 
          132*\[Rho]^2 + 133400*\[Rho]^3 - 81585*\[Rho]^4 - 82860*\[Rho]^5 + 
          66540*\[Rho]^6 - 15156*\[Rho]^7 + 1635*\[Rho]^8) - 
        80*Ec^3*(-1283 + 753*\[Rho] + 11814*\[Rho]^2 + 45202*\[Rho]^3 - 
          106905*\[Rho]^4 - 11535*\[Rho]^5 + 73620*\[Rho]^6 - 
          30312*\[Rho]^7 + 3270*\[Rho]^8))*Log[\[Rho]] - 
      720*(-1 + 2*Ec)^7*\[Rho]^3*(-3 - 140*\[Rho] + 135*\[Rho]^2 + 
        120*\[Rho]^3)*Log[\[Rho]]^2 - 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
       (-565 + 420*\[Rho] + 5556*\[Rho]^2 + 11620*\[Rho]^3 - 41910*\[Rho]^4 + 
        2700*\[Rho]^5 + 35700*\[Rho]^6 - 15156*\[Rho]^7 + 1635*\[Rho]^8 + 
        204800*Ec^12*(5 + 6*\[Rho]^2) + 12288*Ec^11*(-325 + 75*\[Rho] - 
          621*\[Rho]^2 + 135*\[Rho]^3) - 3072*Ec^10*(-1895 + 1300*\[Rho] - 
          4932*\[Rho]^2 + 2400*\[Rho]^3) + 5120*Ec^9*(-563 + 1482*\[Rho] - 
          2517*\[Rho]^2 + 2647*\[Rho]^3 - 402*\[Rho]^4 + 108*\[Rho]^5) - 
        3840*Ec^8*(527 + 2148*\[Rho] - 1020*\[Rho]^2 + 2724*\[Rho]^3 - 
          2024*\[Rho]^4 + 432*\[Rho]^5) - 3840*Ec^7*(-1000 - 1460*\[Rho] - 
          183*\[Rho]^2 + 85*\[Rho]^3 + 1794*\[Rho]^4 - 990*\[Rho]^5 + 
          184*\[Rho]^6) + 60*Ec^2*(-565 + 420*\[Rho] + 5688*\[Rho]^2 + 
          17780*\[Rho]^3 - 47850*\[Rho]^4 - 2580*\[Rho]^5 + 35700*\[Rho]^6 - 
          15156*\[Rho]^7 + 1635*\[Rho]^8) - 12*Ec*(-565 + 420*\[Rho] + 
          5616*\[Rho]^2 + 14420*\[Rho]^3 - 44610*\[Rho]^4 + 300*\[Rho]^5 + 
          35700*\[Rho]^6 - 15156*\[Rho]^7 + 1635*\[Rho]^8) + 
        240*Ec^4*(-1228 - 8*\[Rho] + 6492*\[Rho]^2 + 31492*\[Rho]^3 - 
          63975*\[Rho]^4 - 10380*\[Rho]^5 + 40060*\[Rho]^6 - 15156*\[Rho]^7 + 
          1635*\[Rho]^8) - 192*Ec^5*(-5080 - 3030*\[Rho] + 7257*\[Rho]^2 + 
          53705*\[Rho]^3 - 81940*\[Rho]^4 - 22935*\[Rho]^5 + 46920*\[Rho]^6 - 
          15156*\[Rho]^7 + 1635*\[Rho]^8) + 64*Ec^6*(-39690 - 37680*\[Rho] + 
          132*\[Rho]^2 + 133400*\[Rho]^3 - 81585*\[Rho]^4 - 82860*\[Rho]^5 + 
          66540*\[Rho]^6 - 15156*\[Rho]^7 + 1635*\[Rho]^8) - 
        80*Ec^3*(-1283 + 753*\[Rho] + 11814*\[Rho]^2 + 45202*\[Rho]^3 - 
          106905*\[Rho]^4 - 11535*\[Rho]^5 + 73620*\[Rho]^6 - 
          30312*\[Rho]^7 + 3270*\[Rho]^8) - 120*(1 - 2*Ec)^6*\[Rho]^2*
         (-3 - 140*\[Rho] + 135*\[Rho]^2 + 120*\[Rho]^3)*Log[\[Rho]]))))/
  (27000*(-1 + 2*Ec)^3*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r4*((-3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
       1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
       240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
       840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
       440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
       15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
       12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
        Log[\[Rho]])*(-4590 + 73440*Ec - 514080*Ec^2 + 2301120*Ec^3 - 
       9669600*Ec^4 + 45826560*Ec^5 - 192706560*Ec^6 + 596920320*Ec^7 - 
       1300769280*Ec^8 + 1974067200*Ec^9 - 2049269760*Ec^10 + 
       1391247360*Ec^11 - 557752320*Ec^12 + 100270080*Ec^13 + 31965*\[Rho] - 
       508740*Ec*\[Rho] + 3539580*Ec^2*\[Rho] - 15105200*Ec^3*\[Rho] + 
       53508760*Ec^4*\[Rho] - 203873280*Ec^5*\[Rho] + 751747840*Ec^6*\[Rho] - 
       2160404480*Ec^7*\[Rho] + 4431818880*Ec^8*\[Rho] - 
       6323758080*Ec^9*\[Rho] + 6125276160*Ec^10*\[Rho] - 
       3810570240*Ec^11*\[Rho] + 1301309440*Ec^12*\[Rho] - 
       78479360*Ec^13*\[Rho] - 102727680*Ec^14*\[Rho] + 
       28180480*Ec^15*\[Rho] + 163840*Ec^16*\[Rho] - 348420*\[Rho]^2 + 
       5725020*Ec*\[Rho]^2 - 41277540*Ec^2*\[Rho]^2 + 
       172461760*Ec^3*\[Rho]^2 - 473380200*Ec^4*\[Rho]^2 + 
       969687168*Ec^5*\[Rho]^2 - 1794310592*Ec^6*\[Rho]^2 + 
       3377627136*Ec^7*\[Rho]^2 - 5716956288*Ec^8*\[Rho]^2 + 
       7290399744*Ec^9*\[Rho]^2 - 6314916864*Ec^10*\[Rho]^2 + 
       3434840064*Ec^11*\[Rho]^2 - 1045870592*Ec^12*\[Rho]^2 + 
       156696576*Ec^13*\[Rho]^2 - 38289408*Ec^14*\[Rho]^2 + 
       20709376*Ec^15*\[Rho]^2 - 2457600*Ec^16*\[Rho]^2 + 802150*\[Rho]^3 - 
       12665140*Ec*\[Rho]^3 + 87424300*Ec^2*\[Rho]^3 - 
       343658480*Ec^3*\[Rho]^3 + 836381960*Ec^4*\[Rho]^3 - 
       1277886080*Ec^5*\[Rho]^3 + 1214046912*Ec^6*\[Rho]^3 - 
       941363712*Ec^7*\[Rho]^3 + 1622045184*Ec^8*\[Rho]^3 - 
       3491373056*Ec^9*\[Rho]^3 + 4864378880*Ec^10*\[Rho]^3 - 
       4262825984*Ec^11*\[Rho]^3 + 2382936064*Ec^12*\[Rho]^3 - 
       814071808*Ec^13*\[Rho]^3 + 136118272*Ec^14*\[Rho]^3 - 
       425730*\[Rho]^4 + 5845980*Ec*\[Rho]^4 - 33304260*Ec^2*\[Rho]^4 + 
       92743840*Ec^3*\[Rho]^4 - 80575400*Ec^4*\[Rho]^4 - 
       244690560*Ec^5*\[Rho]^4 + 708013440*Ec^6*\[Rho]^4 + 
       18896640*Ec^7*\[Rho]^4 - 3278330880*Ec^8*\[Rho]^4 + 
       7621355520*Ec^9*\[Rho]^4 - 9296885760*Ec^10*\[Rho]^4 + 
       6954577920*Ec^11*\[Rho]^4 - 3213916160*Ec^12*\[Rho]^4 + 
       832061440*Ec^13*\[Rho]^4 - 84787200*Ec^14*\[Rho]^4 + 327840*\[Rho]^5 - 
       6108540*Ec*\[Rho]^5 + 50636580*Ec^2*\[Rho]^5 - 
       244031120*Ec^3*\[Rho]^5 + 773583000*Ec^4*\[Rho]^5 - 
       1778373120*Ec^5*\[Rho]^5 + 3284524800*Ec^6*\[Rho]^5 - 
       5286455040*Ec^7*\[Rho]^5 + 7421468160*Ec^8*\[Rho]^5 - 
       8469642240*Ec^9*\[Rho]^5 + 7221335040*Ec^10*\[Rho]^5 - 
       4202741760*Ec^11*\[Rho]^5 + 1452697600*Ec^12*\[Rho]^5 - 
       215777280*Ec^13*\[Rho]^5 - 1364090*\[Rho]^6 + 23116340*Ec*\[Rho]^6 - 
       171817580*Ec^2*\[Rho]^6 + 748900800*Ec^3*\[Rho]^6 - 
       2145975960*Ec^4*\[Rho]^6 + 4279397760*Ec^5*\[Rho]^6 - 
       6138567360*Ec^6*\[Rho]^6 + 6536136960*Ec^7*\[Rho]^6 - 
       5467157760*Ec^8*\[Rho]^6 + 3893278720*Ec^9*\[Rho]^6 - 
       2341857280*Ec^10*\[Rho]^6 + 976691200*Ec^11*\[Rho]^6 - 
       189757440*Ec^12*\[Rho]^6 + 1258170*\[Rho]^7 - 19337820*Ec*\[Rho]^7 + 
       129021540*Ec^2*\[Rho]^7 - 500354960*Ec^3*\[Rho]^7 + 
       1245551800*Ec^4*\[Rho]^7 - 2053400448*Ec^5*\[Rho]^7 + 
       2218517312*Ec^6*\[Rho]^7 - 1505790976*Ec^7*\[Rho]^7 + 
       634743168*Ec^8*\[Rho]^7 - 249979904*Ec^9*\[Rho]^7 + 
       154283008*Ec^10*\[Rho]^7 - 54743040*Ec^11*\[Rho]^7 - 188400*\[Rho]^8 + 
       2437140*Ec*\[Rho]^8 - 12441900*Ec^2*\[Rho]^8 + 
       28571680*Ec^3*\[Rho]^8 - 6810360*Ec^4*\[Rho]^8 - 
       129221760*Ec^5*\[Rho]^8 + 351845888*Ec^6*\[Rho]^8 - 
       460098048*Ec^7*\[Rho]^8 + 328619136*Ec^8*\[Rho]^8 - 
       116286464*Ec^9*\[Rho]^8 + 13363200*Ec^10*\[Rho]^8 - 95645*\[Rho]^9 + 
       1530320*Ec*\[Rho]^9 - 10712240*Ec^2*\[Rho]^9 + 
       42848960*Ec^3*\[Rho]^9 - 107817200*Ec^4*\[Rho]^9 + 
       177224960*Ec^5*\[Rho]^9 - 191394560*Ec^6*\[Rho]^9 + 
       132811520*Ec^7*\[Rho]^9 - 55208960*Ec^8*\[Rho]^9 + 
       10920960*Ec^9*\[Rho]^9 + 6750*\[Rho]^10 - 108000*Ec*\[Rho]^10 + 
       756000*Ec^2*\[Rho]^10 - 3024000*Ec^3*\[Rho]^10 + 
       7560000*Ec^4*\[Rho]^10 - 12096000*Ec^5*\[Rho]^10 + 
       12096000*Ec^6*\[Rho]^10 - 6912000*Ec^7*\[Rho]^10 + 
       1728000*Ec^8*\[Rho]^10 + 1800*(1 - 2*Ec)^8*\[Rho]^3*
        (17 - 15*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
       30*(-1 + 2*Ec)*\[Rho]*(-45 - 2505*\[Rho] - 2821*\[Rho]^2 + 
         16095*\[Rho]^3 + 14385*\[Rho]^4 - 21515*\[Rho]^5 - 13215*\[Rho]^6 + 
         9621*\[Rho]^7 + 163840*Ec^12*(1 + 6*\[Rho]^2) + 
         10240*Ec^11*(-69 - 5*\[Rho] - 384*\[Rho]^2 + 150*\[Rho]^3) - 
         1024*Ec^10*(-1275 - 395*\[Rho] - 4340*\[Rho]^2 + 6054*\[Rho]^3) + 
         512*Ec^9*(-2625 - 2065*\[Rho] + 6130*\[Rho]^2 + 23686*\[Rho]^3 - 
           3864*\[Rho]^4 + 3150*\[Rho]^5) - 256*Ec^8*(-3255 - 5495*\[Rho] + 
           49890*\[Rho]^2 + 57342*\[Rho]^3 - 44840*\[Rho]^4 + 
           27138*\[Rho]^5 + 3600*\[Rho]^6) + Ec*(630 + 35070*\[Rho] + 
           35414*\[Rho]^2 - 221730*\[Rho]^3 - 233790*\[Rho]^4 + 
           290410*\[Rho]^5 + 185010*\[Rho]^6 - 134694*\[Rho]^7) - 
         128*Ec^7*(2370 + 6070*\[Rho] - 109521*\[Rho]^2 - 76335*\[Rho]^3 + 
           213448*\[Rho]^4 - 115952*\[Rho]^5 - 36525*\[Rho]^6 + 
           9621*\[Rho]^7) + 64*Ec^6*(630 - 9310*\[Rho] - 129687*\[Rho]^2 + 
           8287*\[Rho]^3 + 567992*\[Rho]^4 - 315800*\[Rho]^5 - 
           154875*\[Rho]^6 + 67347*\[Rho]^7) + 80*Ec^4*(-330 - 17222*\[Rho] - 
           15573*\[Rho]^2 + 100275*\[Rho]^3 + 216194*\[Rho]^4 - 
           154412*\[Rho]^5 - 104535*\[Rho]^6 + 67347*\[Rho]^7) - 
         40*Ec^3*(-319 - 17491*\[Rho] - 13515*\[Rho]^2 + 105937*\[Rho]^3 + 
           164767*\[Rho]^4 - 139961*\[Rho]^5 - 96069*\[Rho]^6 + 
           67347*\[Rho]^7) + 12*Ec^2*(-315 - 17535*\[Rho] - 15327*\[Rho]^2 + 
           108765*\[Rho]^3 + 135795*\[Rho]^4 - 138905*\[Rho]^5 - 
           92505*\[Rho]^6 + 67347*\[Rho]^7) - 32*Ec^5*(-870 - 47810*\[Rho] - 
           102651*\[Rho]^2 + 248877*\[Rho]^3 + 957530*\[Rho]^4 - 
           589836*\[Rho]^5 - 363225*\[Rho]^6 + 202041*\[Rho]^7))*
        Log[\[Rho]] + 1800*(1 - 2*Ec)^8*\[Rho]^3*(17 - 15*\[Rho] + 
         135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]]^2 + 30*(-1 + 2*Ec)*\[Rho]*
        Log[1 - 2*Ec]*(-45 - 2505*\[Rho] - 2821*\[Rho]^2 + 16095*\[Rho]^3 + 
         14385*\[Rho]^4 - 21515*\[Rho]^5 - 13215*\[Rho]^6 + 9621*\[Rho]^7 + 
         163840*Ec^12*(1 + 6*\[Rho]^2) + 10240*Ec^11*(-69 - 5*\[Rho] - 
           384*\[Rho]^2 + 150*\[Rho]^3) - 1024*Ec^10*(-1275 - 395*\[Rho] - 
           4340*\[Rho]^2 + 6054*\[Rho]^3) + 512*Ec^9*(-2625 - 2065*\[Rho] + 
           6130*\[Rho]^2 + 23686*\[Rho]^3 - 3864*\[Rho]^4 + 3150*\[Rho]^5) - 
         256*Ec^8*(-3255 - 5495*\[Rho] + 49890*\[Rho]^2 + 57342*\[Rho]^3 - 
           44840*\[Rho]^4 + 27138*\[Rho]^5 + 3600*\[Rho]^6) + 
         Ec*(630 + 35070*\[Rho] + 35414*\[Rho]^2 - 221730*\[Rho]^3 - 
           233790*\[Rho]^4 + 290410*\[Rho]^5 + 185010*\[Rho]^6 - 
           134694*\[Rho]^7) - 128*Ec^7*(2370 + 6070*\[Rho] - 
           109521*\[Rho]^2 - 76335*\[Rho]^3 + 213448*\[Rho]^4 - 
           115952*\[Rho]^5 - 36525*\[Rho]^6 + 9621*\[Rho]^7) + 
         64*Ec^6*(630 - 9310*\[Rho] - 129687*\[Rho]^2 + 8287*\[Rho]^3 + 
           567992*\[Rho]^4 - 315800*\[Rho]^5 - 154875*\[Rho]^6 + 
           67347*\[Rho]^7) + 80*Ec^4*(-330 - 17222*\[Rho] - 15573*\[Rho]^2 + 
           100275*\[Rho]^3 + 216194*\[Rho]^4 - 154412*\[Rho]^5 - 
           104535*\[Rho]^6 + 67347*\[Rho]^7) - 40*Ec^3*(-319 - 17491*\[Rho] - 
           13515*\[Rho]^2 + 105937*\[Rho]^3 + 164767*\[Rho]^4 - 
           139961*\[Rho]^5 - 96069*\[Rho]^6 + 67347*\[Rho]^7) + 
         12*Ec^2*(-315 - 17535*\[Rho] - 15327*\[Rho]^2 + 108765*\[Rho]^3 + 
           135795*\[Rho]^4 - 138905*\[Rho]^5 - 92505*\[Rho]^6 + 
           67347*\[Rho]^7) - 32*Ec^5*(-870 - 47810*\[Rho] - 102651*\[Rho]^2 + 
           248877*\[Rho]^3 + 957530*\[Rho]^4 - 589836*\[Rho]^5 - 
           363225*\[Rho]^6 + 202041*\[Rho]^7) - 120*(-1 + 2*Ec)^7*\[Rho]^2*
          (17 - 15*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) + 
    5*(-21420 + 342720*Ec - 2399040*Ec^2 + 10330560*Ec^3 - 36475200*Ec^4 + 
      130625280*Ec^5 - 419489280*Ec^6 + 944732160*Ec^7 - 1135088640*Ec^8 - 
      219340800*Ec^9 + 3283845120*Ec^10 - 5727928320*Ec^11 + 
      5126307840*Ec^12 - 2456616960*Ec^13 + 501350400*Ec^14 + 186610*\[Rho] - 
      2984560*Ec*\[Rho] + 20882320*Ec^2*\[Rho] - 87563040*Ec^3*\[Rho] + 
      276909120*Ec^4*\[Rho] - 833961600*Ec^5*\[Rho] + 
      2412177920*Ec^6*\[Rho] - 5446246400*Ec^7*\[Rho] + 
      7819343360*Ec^8*\[Rho] - 4586900480*Ec^9*\[Rho] - 
      5336043520*Ec^10*\[Rho] + 13811261440*Ec^11*\[Rho] - 
      12603555840*Ec^12*\[Rho] + 5073469440*Ec^13*\[Rho] + 
      60948480*Ec^14*\[Rho] - 789053440*Ec^15*\[Rho] + 
      211025920*Ec^16*\[Rho] + 1310720*Ec^17*\[Rho] - 2352465*\[Rho]^2 + 
      38638440*Ec*\[Rho]^2 - 278461080*Ec^2*\[Rho]^2 + 
      1159532880*Ec^3*\[Rho]^2 - 3126480000*Ec^4*\[Rho]^2 + 
      5981516544*Ec^5*\[Rho]^2 - 9250918656*Ec^6*\[Rho]^2 + 
      13103217408*Ec^7*\[Rho]^2 - 15762069504*Ec^8*\[Rho]^2 + 
      11335805952*Ec^9*\[Rho]^2 + 1402226688*Ec^10*\[Rho]^2 - 
      11701014528*Ec^11*\[Rho]^2 + 10759716864*Ec^12*\[Rho]^2 - 
      4362043392*Ec^13*\[Rho]^2 + 873332736*Ec^14*\[Rho]^2 - 
      308477952*Ec^15*\[Rho]^2 + 160235520*Ec^16*\[Rho]^2 - 
      19660800*Ec^17*\[Rho]^2 + 5616585*\[Rho]^3 - 87906600*Ec*\[Rho]^3 + 
      600021720*Ec^2*\[Rho]^3 - 2328134880*Ec^3*\[Rho]^3 + 
      5603244960*Ec^4*\[Rho]^3 - 8587726464*Ec^5*\[Rho]^3 + 
      8535424512*Ec^6*\[Rho]^3 - 6482793984*Ec^7*\[Rho]^3 + 
      5694625536*Ec^8*\[Rho]^3 - 3214970880*Ec^9*\[Rho]^3 - 
      6554431488*Ec^10*\[Rho]^3 + 18252374016*Ec^11*\[Rho]^3 - 
      20557012992*Ec^12*\[Rho]^3 + 13196525568*Ec^13*\[Rho]^3 - 
      4983521280*Ec^14*\[Rho]^3 + 911081472*Ec^15*\[Rho]^3 - 
      3683380*\[Rho]^4 + 51303400*Ec*\[Rho]^4 - 299388760*Ec^2*\[Rho]^4 + 
      906456960*Ec^3*\[Rho]^4 - 1330278240*Ec^4*\[Rho]^4 + 
      227016000*Ec^5*\[Rho]^4 + 1654781184*Ec^6*\[Rho]^4 + 
      53857536*Ec^7*\[Rho]^4 - 4764014592*Ec^8*\[Rho]^4 + 
      680235008*Ec^9*\[Rho]^4 + 17635932160*Ec^10*\[Rho]^4 - 
      33854783488*Ec^11*\[Rho]^4 + 31617097728*Ec^12*\[Rho]^4 - 
      16991502336*Ec^13*\[Rho]^4 + 4988534784*Ec^14*\[Rho]^4 - 
      565248000*Ec^15*\[Rho]^4 + 2142240*\[Rho]^5 - 35487240*Ec*\[Rho]^5 + 
      262205880*Ec^2*\[Rho]^5 - 1148836320*Ec^3*\[Rho]^5 + 
      3428313600*Ec^4*\[Rho]^5 - 7691756160*Ec^5*\[Rho]^5 + 
      13651991040*Ec^6*\[Rho]^5 - 18472158720*Ec^7*\[Rho]^5 + 
      16157130240*Ec^8*\[Rho]^5 - 3575976960*Ec^9*\[Rho]^5 - 
      12360499200*Ec^10*\[Rho]^5 + 20140892160*Ec^11*\[Rho]^5 - 
      15966658560*Ec^12*\[Rho]^5 + 6805831680*Ec^13*\[Rho]^5 - 
      1182105600*Ec^14*\[Rho]^5 - 7109010*\[Rho]^6 + 117979560*Ec*\[Rho]^6 - 
      858012120*Ec^2*\[Rho]^6 + 3667326240*Ec^3*\[Rho]^6 - 
      10294362720*Ec^4*\[Rho]^6 + 19857977280*Ec^5*\[Rho]^6 - 
      26568566400*Ec^6*\[Rho]^6 + 24397301760*Ec^7*\[Rho]^6 - 
      15368064000*Ec^8*\[Rho]^6 + 6893245440*Ec^9*\[Rho]^6 - 
      1404825600*Ec^10*\[Rho]^6 - 1899847680*Ec^11*\[Rho]^6 + 
      2127298560*Ec^12*\[Rho]^6 - 650280960*Ec^13*\[Rho]^6 + 
      6990890*\[Rho]^7 - 106067240*Ec*\[Rho]^7 + 696174680*Ec^2*\[Rho]^7 - 
      2634771680*Ec^3*\[Rho]^7 + 6284753600*Ec^4*\[Rho]^7 - 
      9593755904*Ec^5*\[Rho]^7 + 9083294336*Ec^6*\[Rho]^7 - 
      5283811328*Ec^7*\[Rho]^7 + 3258654464*Ec^8*\[Rho]^7 - 
      4074350592*Ec^9*\[Rho]^7 + 3642353664*Ec^10*\[Rho]^7 - 
      1412997120*Ec^11*\[Rho]^7 + 131665920*Ec^12*\[Rho]^7 - 
      1083360*\[Rho]^8 + 12430200*Ec*\[Rho]^8 - 47782920*Ec^2*\[Rho]^8 + 
      5158080*Ec^3*\[Rho]^8 + 565268640*Ec^4*\[Rho]^8 - 
      2129981376*Ec^5*\[Rho]^8 + 3884393088*Ec^6*\[Rho]^8 - 
      3765025536*Ec^7*\[Rho]^8 + 1426911744*Ec^8*\[Rho]^8 + 
      606428160*Ec^9*\[Rho]^8 - 743952384*Ec^10*\[Rho]^8 + 
      185733120*Ec^11*\[Rho]^8 - 965970*\[Rho]^9 + 16219800*Ec*\[Rho]^9 - 
      119652840*Ec^2*\[Rho]^9 + 507709440*Ec^3*\[Rho]^9 - 
      1366570560*Ec^4*\[Rho]^9 + 2425365120*Ec^5*\[Rho]^9 - 
      2850282624*Ec^6*\[Rho]^9 + 2153785344*Ec^7*\[Rho]^9 - 
      959221248*Ec^8*\[Rho]^9 + 194445312*Ec^9*\[Rho]^9 + 302755*\[Rho]^10 - 
      4844080*Ec*\[Rho]^10 + 33908560*Ec^2*\[Rho]^10 - 
      135865840*Ec^3*\[Rho]^10 + 342791200*Ec^4*\[Rho]^10 - 
      564205120*Ec^5*\[Rho]^10 + 606257920*Ec^6*\[Rho]^10 - 
      412099840*Ec^7*\[Rho]^10 + 162937600*Ec^8*\[Rho]^10 - 
      29383680*Ec^9*\[Rho]^10 - 23475*\[Rho]^11 + 375600*Ec*\[Rho]^11 - 
      2629200*Ec^2*\[Rho]^11 + 10516800*Ec^3*\[Rho]^11 - 
      26292000*Ec^4*\[Rho]^11 + 42067200*Ec^5*\[Rho]^11 - 
      42067200*Ec^6*\[Rho]^11 + 24038400*Ec^7*\[Rho]^11 - 
      6009600*Ec^8*\[Rho]^11 + 3600*(1 - 2*Ec)^8*\[Rho]^3*
       (24 - 91*\[Rho] + 285*\[Rho]^2 + 120*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
      60*(-1 + 2*Ec)*\[Rho]*(-10 - 8325*\[Rho] - 16323*\[Rho]^2 + 
        63589*\[Rho]^3 + 10095*\[Rho]^4 - 35295*\[Rho]^5 - 48225*\[Rho]^6 + 
        40863*\[Rho]^7 - 6369*\[Rho]^8 + 409600*Ec^13*(1 + 6*\[Rho]^2) + 
        8192*Ec^12*(-220 + 45*\[Rho] - 1329*\[Rho]^2 + 405*\[Rho]^3) - 
        6144*Ec^11*(-550 + 395*\[Rho] - 2917*\[Rho]^2 + 2139*\[Rho]^3) + 
        1024*Ec^10*(-3370 + 6825*\[Rho] - 15183*\[Rho]^2 + 21923*\[Rho]^3 - 
          4962*\[Rho]^4 + 3150*\[Rho]^5) - 512*Ec^9*(-3850 + 22155*\[Rho] - 
          29445*\[Rho]^2 + 33557*\[Rho]^3 - 36726*\[Rho]^4 + 
          22050*\[Rho]^5) - 768*Ec^8*(630 - 14875*\[Rho] + 29315*\[Rho]^2 + 
          2367*\[Rho]^3 + 22780*\[Rho]^4 - 23166*\[Rho]^5 + 4600*\[Rho]^6) + 
        128*Ec^7*(-900 - 49740*\[Rho] + 200796*\[Rho]^2 + 68236*\[Rho]^3 - 
          123792*\[Rho]^4 - 85767*\[Rho]^5 + 138465*\[Rho]^6 - 
          40863*\[Rho]^7 + 6369*\[Rho]^8) - 12*Ec^2*(70 + 58275*\[Rho] + 
          108021*\[Rho]^2 - 421463*\[Rho]^3 - 144765*\[Rho]^4 + 
          215865*\[Rho]^5 + 337575*\[Rho]^6 - 286041*\[Rho]^7 + 
          44583*\[Rho]^8) + 2*Ec*(70 + 58275*\[Rho] + 111381*\[Rho]^2 - 
          434203*\[Rho]^3 - 104865*\[Rho]^4 + 232665*\[Rho]^5 + 
          337575*\[Rho]^6 - 286041*\[Rho]^7 + 44583*\[Rho]^8) + 
        40*Ec^3*(58 + 58065*\[Rho] + 106269*\[Rho]^2 - 404915*\[Rho]^3 - 
          205329*\[Rho]^4 + 208935*\[Rho]^5 + 351711*\[Rho]^6 - 
          286041*\[Rho]^7 + 44583*\[Rho]^8) - 80*Ec^4*(-20 + 56694*\[Rho] + 
          112854*\[Rho]^2 - 378002*\[Rho]^3 - 304986*\[Rho]^4 + 
          208359*\[Rho]^5 + 385095*\[Rho]^6 - 286041*\[Rho]^7 + 
          44583*\[Rho]^8) + 96*Ec^5*(-390 + 49600*\[Rho] + 151402*\[Rho]^2 - 
          320180*\[Rho]^3 - 471524*\[Rho]^4 + 199983*\[Rho]^5 + 
          449855*\[Rho]^6 - 286041*\[Rho]^7 + 44583*\[Rho]^8) - 
        64*Ec^6*(-1980 + 9240*\[Rho] + 325782*\[Rho]^2 - 157436*\[Rho]^3 - 
          737130*\[Rho]^4 + 115275*\[Rho]^5 + 581055*\[Rho]^6 - 
          286041*\[Rho]^7 + 44583*\[Rho]^8))*Log[\[Rho]] + 
      3600*(1 - 2*Ec)^8*\[Rho]^3*(24 - 91*\[Rho] + 285*\[Rho]^2 + 
        120*\[Rho]^3)*Log[\[Rho]]^2 + 60*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
       (-10 - 8325*\[Rho] - 16323*\[Rho]^2 + 63589*\[Rho]^3 + 
        10095*\[Rho]^4 - 35295*\[Rho]^5 - 48225*\[Rho]^6 + 40863*\[Rho]^7 - 
        6369*\[Rho]^8 + 409600*Ec^13*(1 + 6*\[Rho]^2) + 
        8192*Ec^12*(-220 + 45*\[Rho] - 1329*\[Rho]^2 + 405*\[Rho]^3) - 
        6144*Ec^11*(-550 + 395*\[Rho] - 2917*\[Rho]^2 + 2139*\[Rho]^3) + 
        1024*Ec^10*(-3370 + 6825*\[Rho] - 15183*\[Rho]^2 + 21923*\[Rho]^3 - 
          4962*\[Rho]^4 + 3150*\[Rho]^5) - 512*Ec^9*(-3850 + 22155*\[Rho] - 
          29445*\[Rho]^2 + 33557*\[Rho]^3 - 36726*\[Rho]^4 + 
          22050*\[Rho]^5) - 768*Ec^8*(630 - 14875*\[Rho] + 29315*\[Rho]^2 + 
          2367*\[Rho]^3 + 22780*\[Rho]^4 - 23166*\[Rho]^5 + 4600*\[Rho]^6) + 
        128*Ec^7*(-900 - 49740*\[Rho] + 200796*\[Rho]^2 + 68236*\[Rho]^3 - 
          123792*\[Rho]^4 - 85767*\[Rho]^5 + 138465*\[Rho]^6 - 
          40863*\[Rho]^7 + 6369*\[Rho]^8) - 12*Ec^2*(70 + 58275*\[Rho] + 
          108021*\[Rho]^2 - 421463*\[Rho]^3 - 144765*\[Rho]^4 + 
          215865*\[Rho]^5 + 337575*\[Rho]^6 - 286041*\[Rho]^7 + 
          44583*\[Rho]^8) + 2*Ec*(70 + 58275*\[Rho] + 111381*\[Rho]^2 - 
          434203*\[Rho]^3 - 104865*\[Rho]^4 + 232665*\[Rho]^5 + 
          337575*\[Rho]^6 - 286041*\[Rho]^7 + 44583*\[Rho]^8) + 
        40*Ec^3*(58 + 58065*\[Rho] + 106269*\[Rho]^2 - 404915*\[Rho]^3 - 
          205329*\[Rho]^4 + 208935*\[Rho]^5 + 351711*\[Rho]^6 - 
          286041*\[Rho]^7 + 44583*\[Rho]^8) - 80*Ec^4*(-20 + 56694*\[Rho] + 
          112854*\[Rho]^2 - 378002*\[Rho]^3 - 304986*\[Rho]^4 + 
          208359*\[Rho]^5 + 385095*\[Rho]^6 - 286041*\[Rho]^7 + 
          44583*\[Rho]^8) + 96*Ec^5*(-390 + 49600*\[Rho] + 151402*\[Rho]^2 - 
          320180*\[Rho]^3 - 471524*\[Rho]^4 + 199983*\[Rho]^5 + 
          449855*\[Rho]^6 - 286041*\[Rho]^7 + 44583*\[Rho]^8) - 
        64*Ec^6*(-1980 + 9240*\[Rho] + 325782*\[Rho]^2 - 157436*\[Rho]^3 - 
          737130*\[Rho]^4 + 115275*\[Rho]^5 + 581055*\[Rho]^6 - 
          286041*\[Rho]^7 + 44583*\[Rho]^8) - 120*(-1 + 2*Ec)^7*\[Rho]^2*
         (24 - 91*\[Rho] + 285*\[Rho]^2 + 120*\[Rho]^3)*Log[\[Rho]]))))/
  (135000*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r14*((3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
       1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
       240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
       840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
       440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
       15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
       12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
        Log[\[Rho]])*(-90 + 1260*Ec - 7560*Ec^2 + 30000*Ec^3 - 129600*Ec^4 + 
       639360*Ec^5 - 2499840*Ec^6 + 6704640*Ec^7 - 12096000*Ec^8 + 
       14515200*Ec^9 - 11151360*Ec^10 + 4976640*Ec^11 - 983040*Ec^12 - 
       1535*\[Rho] + 23590*Ec*\[Rho] - 156240*Ec^2*\[Rho] + 
       609040*Ec^3*\[Rho] - 1833240*Ec^4*\[Rho] + 5973328*Ec^5*\[Rho] - 
       20608480*Ec^6*\[Rho] + 57061440*Ec^7*\[Rho] - 111175680*Ec^8*\[Rho] + 
       146621440*Ec^9*\[Rho] - 126620672*Ec^10*\[Rho] + 
       66816000*Ec^11*\[Rho] - 18053120*Ec^12*\[Rho] + 921600*Ec^13*\[Rho] + 
       532480*Ec^14*\[Rho] - 114688*Ec^15*\[Rho] + 10410*\[Rho]^2 - 
       152040*Ec*\[Rho]^2 + 956340*Ec^2*\[Rho]^2 - 3448280*Ec^3*\[Rho]^2 + 
       8553080*Ec^4*\[Rho]^2 - 19302800*Ec^5*\[Rho]^2 + 
       48386976*Ec^6*\[Rho]^2 - 111043776*Ec^7*\[Rho]^2 + 
       185862912*Ec^8*\[Rho]^2 - 206550528*Ec^9*\[Rho]^2 + 
       144322560*Ec^10*\[Rho]^2 - 59154432*Ec^11*\[Rho]^2 + 
       13514752*Ec^12*\[Rho]^2 - 2658304*Ec^13*\[Rho]^2 + 
       925696*Ec^14*\[Rho]^2 - 245760*Ec^15*\[Rho]^2 - 13190*\[Rho]^3 + 
       182920*Ec*\[Rho]^3 - 1092540*Ec^2*\[Rho]^3 + 3656440*Ec^3*\[Rho]^3 - 
       7825400*Ec^4*\[Rho]^3 + 14589456*Ec^5*\[Rho]^3 - 
       38503200*Ec^6*\[Rho]^3 + 111019968*Ec^7*\[Rho]^3 - 
       234466944*Ec^8*\[Rho]^3 + 332788480*Ec^9*\[Rho]^3 - 
       315249152*Ec^10*\[Rho]^3 + 194718720*Ec^11*\[Rho]^3 - 
       71745536*Ec^12*\[Rho]^3 + 11911168*Ec^13*\[Rho]^3 - 10790*\[Rho]^4 + 
       180760*Ec*\[Rho]^4 - 1299660*Ec^2*\[Rho]^4 + 5584200*Ec^3*\[Rho]^4 - 
       15629320*Ec^4*\[Rho]^4 + 22845040*Ec^5*\[Rho]^4 + 
       19800416*Ec^6*\[Rho]^4 - 184898624*Ec^7*\[Rho]^4 + 
       445253504*Ec^8*\[Rho]^4 - 601504000*Ec^9*\[Rho]^4 + 
       498562560*Ec^10*\[Rho]^4 - 248579072*Ec^11*\[Rho]^4 + 
       66449408*Ec^12*\[Rho]^4 - 6709248*Ec^13*\[Rho]^4 - 91740*\[Rho]^5 + 
       1528260*Ec*\[Rho]^5 - 11071260*Ec^2*\[Rho]^5 + 
       45674200*Ec^3*\[Rho]^5 - 120531400*Ec^4*\[Rho]^5 + 
       223586800*Ec^5*\[Rho]^5 - 327444640*Ec^6*\[Rho]^5 + 
       422633920*Ec^7*\[Rho]^5 - 483310720*Ec^8*\[Rho]^5 + 
       440277760*Ec^9*\[Rho]^5 - 278218240*Ec^10*\[Rho]^5 + 
       103183360*Ec^11*\[Rho]^5 - 15974400*Ec^12*\[Rho]^5 + 272710*\[Rho]^6 - 
       4019240*Ec*\[Rho]^6 + 25459740*Ec^2*\[Rho]^6 - 
       92156040*Ec^3*\[Rho]^6 + 213960840*Ec^4*\[Rho]^6 - 
       338018928*Ec^5*\[Rho]^6 + 376109280*Ec^6*\[Rho]^6 - 
       309875520*Ec^7*\[Rho]^6 + 212972160*Ec^8*\[Rho]^6 - 
       132657920*Ec^9*\[Rho]^6 + 61190656*Ec^10*\[Rho]^6 - 
       13040640*Ec^11*\[Rho]^6 - 202010*\[Rho]^7 + 2685640*Ec*\[Rho]^7 - 
       15116340*Ec^2*\[Rho]^7 + 48077480*Ec^3*\[Rho]^7 - 
       95455880*Ec^4*\[Rho]^7 + 119576560*Ec^5*\[Rho]^7 - 
       89205216*Ec^6*\[Rho]^7 + 35551296*Ec^7*\[Rho]^7 - 
       9612032*Ec^8*\[Rho]^7 + 7075328*Ec^9*\[Rho]^7 - 
       3409920*Ec^10*\[Rho]^7 + 25440*\[Rho]^8 - 280020*Ec*\[Rho]^8 + 
       1147140*Ec^2*\[Rho]^8 - 1721240*Ec^3*\[Rho]^8 - 
       1924600*Ec^4*\[Rho]^8 + 11968144*Ec^5*\[Rho]^8 - 
       20653280*Ec^6*\[Rho]^8 + 17686592*Ec^7*\[Rho]^8 - 
       7156736*Ec^8*\[Rho]^8 + 875520*Ec^9*\[Rho]^8 + 11515*\[Rho]^9 - 
       161210*Ec*\[Rho]^9 + 967260*Ec^2*\[Rho]^9 - 3224200*Ec^3*\[Rho]^9 + 
       6506720*Ec^4*\[Rho]^9 - 8174400*Ec^5*\[Rho]^9 + 
       6350464*Ec^6*\[Rho]^9 - 2894336*Ec^7*\[Rho]^9 + 631296*Ec^8*\[Rho]^9 - 
       720*\[Rho]^10 + 10080*Ec*\[Rho]^10 - 60480*Ec^2*\[Rho]^10 + 
       201600*Ec^3*\[Rho]^10 - 403200*Ec^4*\[Rho]^10 + 
       483840*Ec^5*\[Rho]^10 - 322560*Ec^6*\[Rho]^10 + 92160*Ec^7*\[Rho]^10 + 
       1800*(-1 + 2*Ec)^7*\[Rho]^3*(1 + \[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
        Log[1 - 2*Ec]^2 - 30*(-1 + 2*Ec)*\[Rho]*(-35 + 105*\[Rho] + 
         29*\[Rho]^2 - 495*\[Rho]^3 - 4065*\[Rho]^4 + 3355*\[Rho]^5 + 
         2375*\[Rho]^6 - 1269*\[Rho]^7 + 16384*Ec^11*(5 + 6*\[Rho]^2) + 
         1024*Ec^10*(-385 + 55*\[Rho] - 312*\[Rho]^2 + 150*\[Rho]^3) - 
         1024*Ec^9*(-805 + 215*\[Rho] - 338*\[Rho]^2 + 476*\[Rho]^3) + 
         256*Ec^8*(-3815 + 1425*\[Rho] - 174*\[Rho]^2 + 2638*\[Rho]^3 - 
           780*\[Rho]^4 + 486*\[Rho]^5) - 512*Ec^7*(-1400 + 650*\[Rho] + 
           411*\[Rho]^2 + 1084*\[Rho]^3 - 1948*\[Rho]^4 + 897*\[Rho]^5 + 
           144*\[Rho]^6) - 64*Ec^6*(5250 - 2930*\[Rho] - 2877*\[Rho]^2 - 
           4031*\[Rho]^3 + 33400*\[Rho]^4 - 13348*\[Rho]^5 - 5501*\[Rho]^6 + 
           1269*\[Rho]^7) + 160*Ec^3*(42 - 110*\[Rho] + 36*\[Rho]^2 + 
           556*\[Rho]^3 + 6284*\[Rho]^4 - 2947*\[Rho]^5 - 2486*\[Rho]^6 + 
           1269*\[Rho]^7) + 12*Ec*(35 - 105*\[Rho] - 9*\[Rho]^2 + 
           515*\[Rho]^3 + 4605*\[Rho]^4 - 3175*\[Rho]^5 - 2375*\[Rho]^6 + 
           1269*\[Rho]^7) - 60*Ec^2*(35 - 105*\[Rho] + 15*\[Rho]^2 + 
           539*\[Rho]^3 + 5253*\[Rho]^4 - 2959*\[Rho]^5 - 2375*\[Rho]^6 + 
           1269*\[Rho]^7) + 64*Ec^5*(1610 - 1230*\[Rho] - 873*\[Rho]^2 + 
           247*\[Rho]^3 + 40704*\[Rho]^4 - 15918*\[Rho]^5 - 10455*\[Rho]^6 + 
           3807*\[Rho]^7) - 80*Ec^4*(302 - 446*\[Rho] + 39*\[Rho]^2 + 
           1531*\[Rho]^3 + 25094*\[Rho]^4 - 10392*\[Rho]^5 - 8415*\[Rho]^6 + 
           3807*\[Rho]^7))*Log[\[Rho]] + 1800*(-1 + 2*Ec)^7*\[Rho]^3*
        (1 + \[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^2 + 
       30*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(-35 + 105*\[Rho] + 29*\[Rho]^2 - 
         495*\[Rho]^3 - 4065*\[Rho]^4 + 3355*\[Rho]^5 + 2375*\[Rho]^6 - 
         1269*\[Rho]^7 + 16384*Ec^11*(5 + 6*\[Rho]^2) + 
         1024*Ec^10*(-385 + 55*\[Rho] - 312*\[Rho]^2 + 150*\[Rho]^3) - 
         1024*Ec^9*(-805 + 215*\[Rho] - 338*\[Rho]^2 + 476*\[Rho]^3) + 
         256*Ec^8*(-3815 + 1425*\[Rho] - 174*\[Rho]^2 + 2638*\[Rho]^3 - 
           780*\[Rho]^4 + 486*\[Rho]^5) - 512*Ec^7*(-1400 + 650*\[Rho] + 
           411*\[Rho]^2 + 1084*\[Rho]^3 - 1948*\[Rho]^4 + 897*\[Rho]^5 + 
           144*\[Rho]^6) - 64*Ec^6*(5250 - 2930*\[Rho] - 2877*\[Rho]^2 - 
           4031*\[Rho]^3 + 33400*\[Rho]^4 - 13348*\[Rho]^5 - 5501*\[Rho]^6 + 
           1269*\[Rho]^7) + 160*Ec^3*(42 - 110*\[Rho] + 36*\[Rho]^2 + 
           556*\[Rho]^3 + 6284*\[Rho]^4 - 2947*\[Rho]^5 - 2486*\[Rho]^6 + 
           1269*\[Rho]^7) + 12*Ec*(35 - 105*\[Rho] - 9*\[Rho]^2 + 
           515*\[Rho]^3 + 4605*\[Rho]^4 - 3175*\[Rho]^5 - 2375*\[Rho]^6 + 
           1269*\[Rho]^7) - 60*Ec^2*(35 - 105*\[Rho] + 15*\[Rho]^2 + 
           539*\[Rho]^3 + 5253*\[Rho]^4 - 2959*\[Rho]^5 - 2375*\[Rho]^6 + 
           1269*\[Rho]^7) + 64*Ec^5*(1610 - 1230*\[Rho] - 873*\[Rho]^2 + 
           247*\[Rho]^3 + 40704*\[Rho]^4 - 15918*\[Rho]^5 - 10455*\[Rho]^6 + 
           3807*\[Rho]^7) - 80*Ec^4*(302 - 446*\[Rho] + 39*\[Rho]^2 + 
           1531*\[Rho]^3 + 25094*\[Rho]^4 - 10392*\[Rho]^5 - 8415*\[Rho]^6 + 
           3807*\[Rho]^7) - 120*(1 - 2*Ec)^6*\[Rho]^2*(1 + \[Rho] + 
           27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) + 
    5*(420 - 5880*Ec + 35280*Ec^2 - 132000*Ec^3 + 451200*Ec^4 - 
      1658880*Ec^5 + 4907520*Ec^6 - 8709120*Ec^7 + 4838400*Ec^8 + 
      13977600*Ec^9 - 36433920*Ec^10 + 39444480*Ec^11 - 21626880*Ec^12 + 
      4915200*Ec^13 + 8584*\[Rho] - 131216*Ec*\[Rho] + 864576*Ec^2*\[Rho] - 
      3342144*Ec^3*\[Rho] + 9700800*Ec^4*\[Rho] - 28476672*Ec^5*\[Rho] + 
      84999680*Ec^6*\[Rho] - 197599744*Ec^7*\[Rho] + 292993536*Ec^8*\[Rho] - 
      209254400*Ec^9*\[Rho] - 69693440*Ec^10*\[Rho] + 
      286973952*Ec^11*\[Rho] - 247382016*Ec^12*\[Rho] + 
      88571904*Ec^13*\[Rho] - 4915200*Ec^14*\[Rho] - 4194304*Ec^15*\[Rho] + 
      917504*Ec^16*\[Rho] - 62667*\[Rho]^2 + 919458*Ec*\[Rho]^2 - 
      5811588*Ec^2*\[Rho]^2 + 21047304*Ec^3*\[Rho]^2 - 
      51740016*Ec^4*\[Rho]^2 + 108848928*Ec^5*\[Rho]^2 - 
      232946880*Ec^6*\[Rho]^2 + 430734720*Ec^7*\[Rho]^2 - 
      509521152*Ec^8*\[Rho]^2 + 214061568*Ec^9*\[Rho]^2 + 
      278756352*Ec^10*\[Rho]^2 - 465672192*Ec^11*\[Rho]^2 + 
      279416832*Ec^12*\[Rho]^2 - 82010112*Ec^13*\[Rho]^2 + 
      19611648*Ec^14*\[Rho]^2 - 7372800*Ec^15*\[Rho]^2 + 
      1966080*Ec^16*\[Rho]^2 + 160245*\[Rho]^3 - 2355534*Ec*\[Rho]^3 + 
      14969772*Ec^2*\[Rho]^3 - 53790408*Ec^3*\[Rho]^3 + 
      121674960*Ec^4*\[Rho]^3 - 190567008*Ec^5*\[Rho]^3 + 
      237359424*Ec^6*\[Rho]^3 - 224480640*Ec^7*\[Rho]^3 - 
      44298240*Ec^8*\[Rho]^3 + 738226176*Ec^9*\[Rho]^3 - 
      1476870144*Ec^10*\[Rho]^3 + 1600217088*Ec^11*\[Rho]^3 - 
      1068638208*Ec^12*\[Rho]^3 + 428163072*Ec^13*\[Rho]^3 - 
      79429632*Ec^14*\[Rho]^3 - 126508*\[Rho]^4 + 1505312*Ec*\[Rho]^4 - 
      6840072*Ec^2*\[Rho]^4 + 11667696*Ec^3*\[Rho]^4 + 
      9727680*Ec^4*\[Rho]^4 - 54692160*Ec^5*\[Rho]^4 + 534144*Ec^6*\[Rho]^4 + 
      176177664*Ec^7*\[Rho]^4 + 6362112*Ec^8*\[Rho]^4 - 
      981514240*Ec^9*\[Rho]^4 + 2069215232*Ec^10*\[Rho]^4 - 
      2153435136*Ec^11*\[Rho]^4 + 1270333440*Ec^12*\[Rho]^4 - 
      394149888*Ec^13*\[Rho]^4 + 44728320*Ec^14*\[Rho]^4 + 612156*\[Rho]^5 - 
      9358944*Ec*\[Rho]^5 + 62495784*Ec^2*\[Rho]^5 - 
      240898320*Ec^3*\[Rho]^5 + 606147360*Ec^4*\[Rho]^5 - 
      1080110784*Ec^5*\[Rho]^5 + 1419917184*Ec^6*\[Rho]^5 - 
      1303342848*Ec^7*\[Rho]^5 + 577093632*Ec^8*\[Rho]^5 + 
      426531840*Ec^9*\[Rho]^5 - 1075808256*Ec^10*\[Rho]^5 + 
      1004064768*Ec^11*\[Rho]^5 - 478003200*Ec^12*\[Rho]^5 + 
      88129536*Ec^13*\[Rho]^5 - 1504134*\[Rho]^6 + 21696876*Ec*\[Rho]^6 - 
      134308656*Ec^2*\[Rho]^6 + 475199424*Ec^3*\[Rho]^6 - 
      1074421920*Ec^4*\[Rho]^6 + 1616164224*Ec^5*\[Rho]^6 - 
      1599554688*Ec^6*\[Rho]^6 + 1009143552*Ec^7*\[Rho]^6 - 
      428410368*Ec^8*\[Rho]^6 + 122972160*Ec^9*\[Rho]^6 + 
      76259328*Ec^10*\[Rho]^6 - 131555328*Ec^11*\[Rho]^6 + 
      46448640*Ec^12*\[Rho]^6 + 1124042*\[Rho]^7 - 14669188*Ec*\[Rho]^7 + 
      80543328*Ec^2*\[Rho]^7 - 246616544*Ec^3*\[Rho]^7 + 
      456504256*Ec^4*\[Rho]^7 - 494033664*Ec^5*\[Rho]^7 + 
      266946944*Ec^6*\[Rho]^7 - 74654464*Ec^7*\[Rho]^7 + 
      126783744*Ec^8*\[Rho]^7 - 176856576*Ec^9*\[Rho]^7 + 
      82283520*Ec^10*\[Rho]^7 - 6973440*Ec^11*\[Rho]^7 - 120120*\[Rho]^8 + 
      1030584*Ec*\[Rho]^8 - 1625832*Ec^2*\[Rho]^8 - 13264272*Ec^3*\[Rho]^8 + 
      75846720*Ec^4*\[Rho]^8 - 177417792*Ec^5*\[Rho]^8 + 
      215472384*Ec^6*\[Rho]^8 - 118550784*Ec^7*\[Rho]^8 - 
      7455744*Ec^8*\[Rho]^8 + 36885504*Ec^9*\[Rho]^8 - 
      10536960*Ec^10*\[Rho]^8 - 121092*\[Rho]^9 + 1775568*Ec*\[Rho]^9 - 
      11215368*Ec^2*\[Rho]^9 + 39696144*Ec^3*\[Rho]^9 - 
      86058720*Ec^4*\[Rho]^9 + 117535296*Ec^5*\[Rho]^9 - 
      99760128*Ec^6*\[Rho]^9 + 48883200*Ec^7*\[Rho]^9 - 
      10834944*Ec^8*\[Rho]^9 + 31249*\[Rho]^10 - 437486*Ec*\[Rho]^10 + 
      2624916*Ec^2*\[Rho]^10 - 8769160*Ec^3*\[Rho]^10 + 
      17771600*Ec^4*\[Rho]^10 - 22358688*Ec^5*\[Rho]^10 + 
      17143744*Ec^6*\[Rho]^10 - 7448960*Ec^7*\[Rho]^10 + 
      1463808*Ec^8*\[Rho]^10 - 2175*\[Rho]^11 + 30450*Ec*\[Rho]^11 - 
      182700*Ec^2*\[Rho]^11 + 609000*Ec^3*\[Rho]^11 - 
      1218000*Ec^4*\[Rho]^11 + 1461600*Ec^5*\[Rho]^11 - 
      974400*Ec^6*\[Rho]^11 + 278400*Ec^7*\[Rho]^11 - 
      720*(-1 + 2*Ec)^7*\[Rho]^3*(18 + 115*\[Rho] + 285*\[Rho]^2 + 
        120*\[Rho]^3)*Log[1 - 2*Ec]^2 + 12*(-1 + 2*Ec)*\[Rho]*
       (-460 + 1755*\[Rho] - 4671*\[Rho]^2 - 11075*\[Rho]^3 - 
        32865*\[Rho]^4 + 26625*\[Rho]^5 + 44475*\[Rho]^6 - 27129*\[Rho]^7 + 
        3345*\[Rho]^8 + 204800*Ec^12*(5 + 6*\[Rho]^2) + 
        12288*Ec^11*(-325 + 75*\[Rho] - 369*\[Rho]^2 + 135*\[Rho]^3) - 
        3072*Ec^10*(-1930 + 875*\[Rho] - 2473*\[Rho]^2 + 1635*\[Rho]^3) + 
        5120*Ec^9*(-647 + 483*\[Rho] - 1623*\[Rho]^2 + 1252*\[Rho]^3 - 
          453*\[Rho]^4 + 243*\[Rho]^5) - 3840*Ec^8*(338 - 63*\[Rho] - 
          1875*\[Rho]^2 + 1137*\[Rho]^3 - 1820*\[Rho]^4 + 972*\[Rho]^5) - 
        3840*Ec^7*(-825 + 560*\[Rho] + 1283*\[Rho]^2 - 491*\[Rho]^3 + 
          882*\[Rho]^4 - 1413*\[Rho]^5 + 364*\[Rho]^6) + 
        60*Ec^2*(-460 + 1755*\[Rho] - 5463*\[Rho]^2 - 16135*\[Rho]^3 - 
          45405*\[Rho]^4 + 21345*\[Rho]^5 + 44475*\[Rho]^6 - 27129*\[Rho]^7 + 
          3345*\[Rho]^8) - 12*Ec*(-460 + 1755*\[Rho] - 5031*\[Rho]^2 - 
          13375*\[Rho]^3 - 38565*\[Rho]^4 + 24225*\[Rho]^5 + 44475*\[Rho]^6 - 
          27129*\[Rho]^7 + 3345*\[Rho]^8) + 240*Ec^4*(-1032 + 2348*\[Rho] - 
          6142*\[Rho]^2 - 23762*\[Rho]^3 - 75480*\[Rho]^4 + 18705*\[Rho]^5 + 
          52915*\[Rho]^6 - 27129*\[Rho]^7 + 3345*\[Rho]^8) - 
        192*Ec^5*(-4345 + 5430*\[Rho] - 3732*\[Rho]^2 - 29635*\[Rho]^3 - 
          113005*\[Rho]^4 + 12300*\[Rho]^5 + 66075*\[Rho]^6 - 
          27129*\[Rho]^7 + 3345*\[Rho]^8) + 64*Ec^6*(-33810 + 29580*\[Rho] + 
          28518*\[Rho]^2 - 44950*\[Rho]^3 - 180690*\[Rho]^4 - 
          44415*\[Rho]^5 + 104595*\[Rho]^6 - 27129*\[Rho]^7 + 
          3345*\[Rho]^8) - 80*Ec^3*(-1052 + 3657*\[Rho] - 11874*\[Rho]^2 - 
          39032*\[Rho]^3 - 112110*\[Rho]^4 + 39225*\[Rho]^5 + 
          93330*\[Rho]^6 - 54258*\[Rho]^7 + 6690*\[Rho]^8))*Log[\[Rho]] - 
      720*(-1 + 2*Ec)^7*\[Rho]^3*(18 + 115*\[Rho] + 285*\[Rho]^2 + 
        120*\[Rho]^3)*Log[\[Rho]]^2 - 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
       (-460 + 1755*\[Rho] - 4671*\[Rho]^2 - 11075*\[Rho]^3 - 
        32865*\[Rho]^4 + 26625*\[Rho]^5 + 44475*\[Rho]^6 - 27129*\[Rho]^7 + 
        3345*\[Rho]^8 + 204800*Ec^12*(5 + 6*\[Rho]^2) + 
        12288*Ec^11*(-325 + 75*\[Rho] - 369*\[Rho]^2 + 135*\[Rho]^3) - 
        3072*Ec^10*(-1930 + 875*\[Rho] - 2473*\[Rho]^2 + 1635*\[Rho]^3) + 
        5120*Ec^9*(-647 + 483*\[Rho] - 1623*\[Rho]^2 + 1252*\[Rho]^3 - 
          453*\[Rho]^4 + 243*\[Rho]^5) - 3840*Ec^8*(338 - 63*\[Rho] - 
          1875*\[Rho]^2 + 1137*\[Rho]^3 - 1820*\[Rho]^4 + 972*\[Rho]^5) - 
        3840*Ec^7*(-825 + 560*\[Rho] + 1283*\[Rho]^2 - 491*\[Rho]^3 + 
          882*\[Rho]^4 - 1413*\[Rho]^5 + 364*\[Rho]^6) + 
        60*Ec^2*(-460 + 1755*\[Rho] - 5463*\[Rho]^2 - 16135*\[Rho]^3 - 
          45405*\[Rho]^4 + 21345*\[Rho]^5 + 44475*\[Rho]^6 - 27129*\[Rho]^7 + 
          3345*\[Rho]^8) - 12*Ec*(-460 + 1755*\[Rho] - 5031*\[Rho]^2 - 
          13375*\[Rho]^3 - 38565*\[Rho]^4 + 24225*\[Rho]^5 + 44475*\[Rho]^6 - 
          27129*\[Rho]^7 + 3345*\[Rho]^8) + 240*Ec^4*(-1032 + 2348*\[Rho] - 
          6142*\[Rho]^2 - 23762*\[Rho]^3 - 75480*\[Rho]^4 + 18705*\[Rho]^5 + 
          52915*\[Rho]^6 - 27129*\[Rho]^7 + 3345*\[Rho]^8) - 
        192*Ec^5*(-4345 + 5430*\[Rho] - 3732*\[Rho]^2 - 29635*\[Rho]^3 - 
          113005*\[Rho]^4 + 12300*\[Rho]^5 + 66075*\[Rho]^6 - 
          27129*\[Rho]^7 + 3345*\[Rho]^8) + 64*Ec^6*(-33810 + 29580*\[Rho] + 
          28518*\[Rho]^2 - 44950*\[Rho]^3 - 180690*\[Rho]^4 - 
          44415*\[Rho]^5 + 104595*\[Rho]^6 - 27129*\[Rho]^7 + 
          3345*\[Rho]^8) - 80*Ec^3*(-1052 + 3657*\[Rho] - 11874*\[Rho]^2 - 
          39032*\[Rho]^3 - 112110*\[Rho]^4 + 39225*\[Rho]^5 + 
          93330*\[Rho]^6 - 54258*\[Rho]^7 + 6690*\[Rho]^8) - 
        120*(1 - 2*Ec)^6*\[Rho]^2*(18 + 115*\[Rho] + 285*\[Rho]^2 + 
          120*\[Rho]^3)*Log[\[Rho]]))))/(27000*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r11*((3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
       1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
       240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
       840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
       440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
       15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
       12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
        Log[\[Rho]])*(-180 + 2520*Ec - 15120*Ec^2 + 60000*Ec^3 - 
       259200*Ec^4 + 1278720*Ec^5 - 4999680*Ec^6 + 13409280*Ec^7 - 
       24192000*Ec^8 + 29030400*Ec^9 - 22302720*Ec^10 + 9953280*Ec^11 - 
       1966080*Ec^12 + 7245*\[Rho] - 105030*Ec*\[Rho] + 655380*Ec^2*\[Rho] - 
       2554520*Ec^3*\[Rho] + 9372720*Ec^4*\[Rho] - 40341792*Ec^5*\[Rho] + 
       154004800*Ec^6*\[Rho] - 422471040*Ec^7*\[Rho] + 
       792764160*Ec^8*\[Rho] - 1001894400*Ec^9*\[Rho] + 
       824552448*Ec^10*\[Rho] - 403630080*Ec^11*\[Rho] + 
       85135360*Ec^12*\[Rho] + 13148160*Ec^13*\[Rho] - 
       10567680*Ec^14*\[Rho] + 1933312*Ec^15*\[Rho] - 48745*\[Rho]^2 + 
       688430*Ec*\[Rho]^2 - 4172580*Ec^2*\[Rho]^2 + 14693240*Ec^3*\[Rho]^2 - 
       38464720*Ec^4*\[Rho]^2 + 104578272*Ec^5*\[Rho]^2 - 
       305428800*Ec^6*\[Rho]^2 + 725173632*Ec^7*\[Rho]^2 - 
       1193571072*Ec^8*\[Rho]^2 + 1286818304*Ec^9*\[Rho]^2 - 
       864799744*Ec^10*\[Rho]^2 + 332113920*Ec^11*\[Rho]^2 - 
       62746624*Ec^12*\[Rho]^2 + 5218304*Ec^13*\[Rho]^2 + 
       540672*Ec^14*\[Rho]^2 - 491520*Ec^15*\[Rho]^2 + 218460*\[Rho]^3 - 
       3221400*Ec*\[Rho]^3 + 20613120*Ec^2*\[Rho]^3 - 
       74295360*Ec^3*\[Rho]^3 + 162191520*Ec^4*\[Rho]^3 - 
       206808192*Ec^5*\[Rho]^3 + 101112192*Ec^6*\[Rho]^3 + 
       151677696*Ec^7*\[Rho]^3 - 427252224*Ec^8*\[Rho]^3 + 
       598502400*Ec^9*\[Rho]^3 - 572553216*Ec^10*\[Rho]^3 + 
       357666816*Ec^11*\[Rho]^3 - 127352832*Ec^12*\[Rho]^3 + 
       19611648*Ec^13*\[Rho]^3 - 375660*\[Rho]^4 + 5368440*Ec*\[Rho]^4 - 
       33003840*Ec^2*\[Rho]^4 + 113704000*Ec^3*\[Rho]^4 - 
       235319040*Ec^4*\[Rho]^4 + 268808064*Ec^5*\[Rho]^4 - 
       24642816*Ec^6*\[Rho]^4 - 543465984*Ec^7*\[Rho]^4 + 
       1194685440*Ec^8*\[Rho]^4 - 1490810880*Ec^9*\[Rho]^4 + 
       1188052992*Ec^10*\[Rho]^4 - 578961408*Ec^11*\[Rho]^4 + 
       150519808*Ec^12*\[Rho]^4 - 14745600*Ec^13*\[Rho]^4 - 29590*\[Rho]^5 + 
       1077860*Ec*\[Rho]^5 - 11501160*Ec^2*\[Rho]^5 + 
       60404400*Ec^3*\[Rho]^5 - 189348000*Ec^4*\[Rho]^5 + 
       401919360*Ec^5*\[Rho]^5 - 659936640*Ec^6*\[Rho]^5 + 
       943875840*Ec^7*\[Rho]^5 - 1169886720*Ec^8*\[Rho]^5 + 
       1110225920*Ec^9*\[Rho]^5 - 702115840*Ec^10*\[Rho]^5 + 
       252764160*Ec^11*\[Rho]^5 - 37478400*Ec^12*\[Rho]^5 + 613830*\[Rho]^6 - 
       9005220*Ec*\[Rho]^6 + 56782920*Ec^2*\[Rho]^6 - 
       205175280*Ec^3*\[Rho]^6 + 474146880*Ec^4*\[Rho]^6 - 
       739665408*Ec^5*\[Rho]^6 + 813646080*Ec^6*\[Rho]^6 - 
       685370880*Ec^7*\[Rho]^6 + 508485120*Ec^8*\[Rho]^6 - 
       339348480*Ec^9*\[Rho]^6 + 157710336*Ec^10*\[Rho]^6 - 
       32624640*Ec^11*\[Rho]^6 - 455580*\[Rho]^7 + 5980920*Ec*\[Rho]^7 - 
       33105120*Ec^2*\[Rho]^7 + 103701760*Ec^3*\[Rho]^7 - 
       200458080*Ec^4*\[Rho]^7 + 237704448*Ec^5*\[Rho]^7 - 
       158769280*Ec^6*\[Rho]^7 + 49513728*Ec^7*\[Rho]^7 - 
       13713408*Ec^8*\[Rho]^7 + 18697216*Ec^9*\[Rho]^7 - 
       9216000*Ec^10*\[Rho]^7 + 38240*\[Rho]^8 - 338800*Ec*\[Rho]^8 + 
       656880*Ec^2*\[Rho]^8 + 3254560*Ec^3*\[Rho]^8 - 
       20813120*Ec^4*\[Rho]^8 + 51816192*Ec^5*\[Rho]^8 - 
       70842112*Ec^6*\[Rho]^8 + 54270464*Ec^7*\[Rho]^8 - 
       20453376*Ec^8*\[Rho]^8 + 2304000*Ec^9*\[Rho]^8 + 34185*\[Rho]^9 - 
       478590*Ec*\[Rho]^9 + 2871540*Ec^2*\[Rho]^9 - 9571800*Ec^3*\[Rho]^9 + 
       19353840*Ec^4*\[Rho]^9 - 24400224*Ec^5*\[Rho]^9 + 
       18970176*Ec^6*\[Rho]^9 - 8566656*Ec^7*\[Rho]^9 + 
       1820160*Ec^8*\[Rho]^9 - 2205*\[Rho]^10 + 30870*Ec*\[Rho]^10 - 
       185220*Ec^2*\[Rho]^10 + 617400*Ec^3*\[Rho]^10 - 
       1234800*Ec^4*\[Rho]^10 + 1481760*Ec^5*\[Rho]^10 - 
       987840*Ec^6*\[Rho]^10 + 282240*Ec^7*\[Rho]^10 + 
       3600*(-1 + 2*Ec)^7*\[Rho]^3*(-10 + 2*\[Rho] + 27*\[Rho]^2 + 
         9*\[Rho]^3)*Log[1 - 2*Ec]^2 - 120*(-1 + 2*Ec)*\[Rho]*
        (15 - 25*\[Rho] + 679*\[Rho]^2 - 455*\[Rho]^3 - 2765*\[Rho]^4 + 
         1715*\[Rho]^5 + 1655*\[Rho]^6 - 819*\[Rho]^7 + 
         16384*Ec^11*(-5 + 3*\[Rho]^2) + 5120*Ec^10*(73 - 9*\[Rho] - 
           51*\[Rho]^2 + 15*\[Rho]^3) - 1024*Ec^9*(725 - 155*\[Rho] - 
           667*\[Rho]^2 + 185*\[Rho]^3) + 256*Ec^8*(3275 - 915*\[Rho] - 
           4146*\[Rho]^2 + 419*\[Rho]^3 - 351*\[Rho]^4 + 270*\[Rho]^5) - 
         128*Ec^7*(4600 - 1500*\[Rho] - 7644*\[Rho]^2 - 1202*\[Rho]^3 - 
           3531*\[Rho]^4 + 2106*\[Rho]^5 + 315*\[Rho]^6) - 
         64*Ec^6*(-4130 + 1500*\[Rho] + 6636*\[Rho]^2 + 4816*\[Rho]^3 + 
           16439*\[Rho]^4 - 7967*\[Rho]^5 - 3383*\[Rho]^6 + 819*\[Rho]^7) + 
         160*Ec^3*(-20 + 27*\[Rho] - 1032*\[Rho]^2 + 557*\[Rho]^3 + 
           3896*\[Rho]^4 - 1565*\[Rho]^5 - 1730*\[Rho]^6 + 819*\[Rho]^7) + 
         12*Ec*(-15 + 25*\[Rho] - 779*\[Rho]^2 + 475*\[Rho]^3 + 
           3035*\[Rho]^4 - 1625*\[Rho]^5 - 1655*\[Rho]^6 + 819*\[Rho]^7) - 
         60*Ec^2*(-15 + 25*\[Rho] - 899*\[Rho]^2 + 499*\[Rho]^3 + 
           3359*\[Rho]^4 - 1517*\[Rho]^5 - 1655*\[Rho]^6 + 819*\[Rho]^7) - 
         80*Ec^4*(-190 + 132*\[Rho] - 3309*\[Rho]^2 + 2242*\[Rho]^3 + 
           14808*\[Rho]^4 - 5811*\[Rho]^5 - 5727*\[Rho]^6 + 2457*\[Rho]^7) + 
         32*Ec^5*(-2380 + 1020*\[Rho] - 3360*\[Rho]^2 + 8650*\[Rho]^3 + 
           44319*\[Rho]^4 - 18636*\[Rho]^5 - 13683*\[Rho]^6 + 4914*\[Rho]^7))*
        Log[\[Rho]] + 3600*(-1 + 2*Ec)^7*\[Rho]^3*(-10 + 2*\[Rho] + 
         27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^2 + 120*(-1 + 2*Ec)*\[Rho]*
        Log[1 - 2*Ec]*(15 - 25*\[Rho] + 679*\[Rho]^2 - 455*\[Rho]^3 - 
         2765*\[Rho]^4 + 1715*\[Rho]^5 + 1655*\[Rho]^6 - 819*\[Rho]^7 + 
         16384*Ec^11*(-5 + 3*\[Rho]^2) + 5120*Ec^10*(73 - 9*\[Rho] - 
           51*\[Rho]^2 + 15*\[Rho]^3) - 1024*Ec^9*(725 - 155*\[Rho] - 
           667*\[Rho]^2 + 185*\[Rho]^3) + 256*Ec^8*(3275 - 915*\[Rho] - 
           4146*\[Rho]^2 + 419*\[Rho]^3 - 351*\[Rho]^4 + 270*\[Rho]^5) - 
         128*Ec^7*(4600 - 1500*\[Rho] - 7644*\[Rho]^2 - 1202*\[Rho]^3 - 
           3531*\[Rho]^4 + 2106*\[Rho]^5 + 315*\[Rho]^6) - 
         64*Ec^6*(-4130 + 1500*\[Rho] + 6636*\[Rho]^2 + 4816*\[Rho]^3 + 
           16439*\[Rho]^4 - 7967*\[Rho]^5 - 3383*\[Rho]^6 + 819*\[Rho]^7) + 
         160*Ec^3*(-20 + 27*\[Rho] - 1032*\[Rho]^2 + 557*\[Rho]^3 + 
           3896*\[Rho]^4 - 1565*\[Rho]^5 - 1730*\[Rho]^6 + 819*\[Rho]^7) + 
         12*Ec*(-15 + 25*\[Rho] - 779*\[Rho]^2 + 475*\[Rho]^3 + 
           3035*\[Rho]^4 - 1625*\[Rho]^5 - 1655*\[Rho]^6 + 819*\[Rho]^7) - 
         60*Ec^2*(-15 + 25*\[Rho] - 899*\[Rho]^2 + 499*\[Rho]^3 + 
           3359*\[Rho]^4 - 1517*\[Rho]^5 - 1655*\[Rho]^6 + 819*\[Rho]^7) - 
         80*Ec^4*(-190 + 132*\[Rho] - 3309*\[Rho]^2 + 2242*\[Rho]^3 + 
           14808*\[Rho]^4 - 5811*\[Rho]^5 - 5727*\[Rho]^6 + 2457*\[Rho]^7) + 
         32*Ec^5*(-2380 + 1020*\[Rho] - 3360*\[Rho]^2 + 8650*\[Rho]^3 + 
           44319*\[Rho]^4 - 18636*\[Rho]^5 - 13683*\[Rho]^6 + 
           4914*\[Rho]^7) - 60*(1 - 2*Ec)^6*\[Rho]^2*(-10 + 2*\[Rho] + 
           27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
    10*(-420 + 5880*Ec - 35280*Ec^2 + 132000*Ec^3 - 451200*Ec^4 + 
      1658880*Ec^5 - 4907520*Ec^6 + 8709120*Ec^7 - 4838400*Ec^8 - 
      13977600*Ec^9 + 36433920*Ec^10 - 39444480*Ec^11 + 21626880*Ec^12 - 
      4915200*Ec^13 + 12593*\[Rho] - 182182*Ec*\[Rho] + 1134252*Ec^2*\[Rho] - 
      4319448*Ec^3*\[Rho] + 14143440*Ec^4*\[Rho] - 49677984*Ec^5*\[Rho] + 
      150308800*Ec^6*\[Rho] - 292466048*Ec^7*\[Rho] + 240106752*Ec^8*\[Rho] + 
      292605440*Ec^9*\[Rho] - 1067207680*Ec^10*\[Rho] + 
      1326127104*Ec^11*\[Rho] - 819597312*Ec^12*\[Rho] + 
      185868288*Ec^13*\[Rho] + 56770560*Ec^14*\[Rho] - 
      41320448*Ec^15*\[Rho] + 7733248*Ec^16*\[Rho] - 85539*\[Rho]^2 + 
      1207986*Ec*\[Rho]^2 - 7320996*Ec^2*\[Rho]^2 + 25663128*Ec^3*\[Rho]^2 - 
      64579152*Ec^4*\[Rho]^2 + 152649504*Ec^5*\[Rho]^2 - 
      351585984*Ec^6*\[Rho]^2 + 579864192*Ec^7*\[Rho]^2 - 
      377752320*Ec^8*\[Rho]^2 - 590486016*Ec^9*\[Rho]^2 + 
      1611506688*Ec^10*\[Rho]^2 - 1604376576*Ec^11*\[Rho]^2 + 
      789319680*Ec^12*\[Rho]^2 - 181051392*Ec^13*\[Rho]^2 + 
      16957440*Ec^14*\[Rho]^2 + 2457600*Ec^15*\[Rho]^2 - 
      1966080*Ec^16*\[Rho]^2 + 656400*\[Rho]^3 - 9988008*Ec*\[Rho]^3 + 
      66009384*Ec^2*\[Rho]^3 - 246440016*Ec^3*\[Rho]^3 + 
      564376320*Ec^4*\[Rho]^3 - 803298816*Ec^5*\[Rho]^3 + 
      696433920*Ec^6*\[Rho]^3 - 428401920*Ec^7*\[Rho]^3 + 
      514745856*Ec^8*\[Rho]^3 - 1027623936*Ec^9*\[Rho]^3 + 
      1496481792*Ec^10*\[Rho]^3 - 1487167488*Ec^11*\[Rho]^3 + 
      973676544*Ec^12*\[Rho]^3 - 373997568*Ec^13*\[Rho]^3 + 
      65175552*Ec^14*\[Rho]^3 - 1226636*\[Rho]^4 + 17440864*Ec*\[Rho]^4 - 
      106074504*Ec^2*\[Rho]^4 + 358426032*Ec^3*\[Rho]^4 - 
      725472000*Ec^4*\[Rho]^4 + 869085888*Ec^5*\[Rho]^4 - 
      550750848*Ec^6*\[Rho]^4 + 209377536*Ec^7*\[Rho]^4 - 
      585411072*Ec^8*\[Rho]^4 + 1707351040*Ec^9*\[Rho]^4 - 
      2672893952*Ec^10*\[Rho]^4 + 2541527040*Ec^11*\[Rho]^4 - 
      1455415296*Ec^12*\[Rho]^4 + 442761216*Ec^13*\[Rho]^4 - 
      49152000*Ec^14*\[Rho]^4 - 107718*\[Rho]^5 + 3798732*Ec*\[Rho]^5 - 
      39863952*Ec^2*\[Rho]^5 + 209027040*Ec^3*\[Rho]^5 - 
      652764000*Ec^4*\[Rho]^5 + 1320215616*Ec^5*\[Rho]^5 - 
      1809318144*Ec^6*\[Rho]^5 + 1682847744*Ec^7*\[Rho]^5 - 
      868469760*Ec^8*\[Rho]^5 - 307384320*Ec^9*\[Rho]^5 + 
      1185792000*Ec^10*\[Rho]^5 - 1190707200*Ec^11*\[Rho]^5 + 
      569671680*Ec^12*\[Rho]^5 - 102727680*Ec^13*\[Rho]^5 + 
      1967322*\[Rho]^6 - 28617108*Ec*\[Rho]^6 + 178879248*Ec^2*\[Rho]^6 - 
      640029792*Ec^3*\[Rho]^6 + 1452498720*Ec^4*\[Rho]^6 - 
      2170029312*Ec^5*\[Rho]^6 + 2160733824*Ec^6*\[Rho]^6 - 
      1497275136*Ec^7*\[Rho]^6 + 846503424*Ec^8*\[Rho]^6 - 
      395166720*Ec^9*\[Rho]^6 + 669696*Ec^10*\[Rho]^6 + 
      146755584*Ec^11*\[Rho]^6 - 56401920*Ec^12*\[Rho]^6 - 1446236*\[Rho]^7 + 
      18744304*Ec*\[Rho]^7 - 101944824*Ec^2*\[Rho]^7 + 
      308668592*Ec^3*\[Rho]^7 - 555899968*Ec^4*\[Rho]^7 + 
      570415104*Ec^5*\[Rho]^7 - 290365568*Ec^6*\[Rho]^7 + 
      121492480*Ec^7*\[Rho]^7 - 247389696*Ec^8*\[Rho]^7 + 
      291271680*Ec^9*\[Rho]^7 - 124938240*Ec^10*\[Rho]^7 + 
      10567680*Ec^11*\[Rho]^7 + 73200*\[Rho]^8 - 89592*Ec*\[Rho]^8 - 
      6008904*Ec^2*\[Rho]^8 + 47020656*Ec^3*\[Rho]^8 - 
      166306560*Ec^4*\[Rho]^8 + 328867776*Ec^5*\[Rho]^8 - 
      368139264*Ec^6*\[Rho]^8 + 195796992*Ec^7*\[Rho]^8 + 
      6391296*Ec^8*\[Rho]^8 - 53274624*Ec^9*\[Rho]^8 + 
      15237120*Ec^10*\[Rho]^8 + 205461*\[Rho]^9 - 2998854*Ec*\[Rho]^9 + 
      18849924*Ec^2*\[Rho]^9 - 66420552*Ec^3*\[Rho]^9 + 
      143664720*Ec^4*\[Rho]^9 - 196242336*Ec^5*\[Rho]^9 + 
      166764480*Ec^6*\[Rho]^9 - 81775488*Ec^7*\[Rho]^9 + 
      18114048*Ec^8*\[Rho]^9 - 52087*\[Rho]^10 + 729218*Ec*\[Rho]^10 - 
      4375308*Ec^2*\[Rho]^10 + 14619400*Ec^3*\[Rho]^10 - 
      29659280*Ec^4*\[Rho]^10 + 37356000*Ec^5*\[Rho]^10 - 
      28575040*Ec^6*\[Rho]^10 + 12264320*Ec^7*\[Rho]^10 - 
      2334720*Ec^8*\[Rho]^10 + 3660*\[Rho]^11 - 51240*Ec*\[Rho]^11 + 
      307440*Ec^2*\[Rho]^11 - 1024800*Ec^3*\[Rho]^11 + 
      2049600*Ec^4*\[Rho]^11 - 2459520*Ec^5*\[Rho]^11 + 
      1639680*Ec^6*\[Rho]^11 - 468480*Ec^7*\[Rho]^11 + 
      720*(-1 + 2*Ec)^7*\[Rho]^3*(-171 - 155*\[Rho] + 360*\[Rho]^2 + 
        120*\[Rho]^3)*Log[1 - 2*Ec]^2 - 12*(-1 + 2*Ec)*\[Rho]*
       (245 - 435*\[Rho] + 33267*\[Rho]^2 - 11165*\[Rho]^3 - 95445*\[Rho]^4 + 
        44775*\[Rho]^5 + 62625*\[Rho]^6 - 38967*\[Rho]^7 + 5100*\[Rho]^8 + 
        409600*Ec^12*(-5 + 3*\[Rho]^2) + 12288*Ec^11*(650 - 150*\[Rho] - 
          567*\[Rho]^2 + 135*\[Rho]^3) - 3072*Ec^10*(4085 - 1875*\[Rho] - 
          5439*\[Rho]^2 + 1485*\[Rho]^3) + 5120*Ec^9*(1834 - 1401*\[Rho] - 
          3999*\[Rho]^2 + 1240*\[Rho]^3 - 384*\[Rho]^4 + 270*\[Rho]^5) - 
        3840*Ec^8*(539 - 1089*\[Rho] - 2985*\[Rho]^2 + 2087*\[Rho]^3 - 
          1464*\[Rho]^4 + 1080*\[Rho]^5) - 3840*Ec^7*(525 + 180*\[Rho] + 
          189*\[Rho]^2 - 2399*\[Rho]^3 + 162*\[Rho]^4 - 1377*\[Rho]^5 + 
          400*\[Rho]^6) + 60*Ec^2*(245 - 435*\[Rho] + 40791*\[Rho]^2 - 
          4345*\[Rho]^3 - 111285*\[Rho]^4 + 39495*\[Rho]^5 + 62625*\[Rho]^6 - 
          38967*\[Rho]^7 + 5100*\[Rho]^8) - 12*Ec*(245 - 435*\[Rho] + 
          36687*\[Rho]^2 - 8065*\[Rho]^3 - 102645*\[Rho]^4 + 42375*\[Rho]^5 + 
          62625*\[Rho]^6 - 38967*\[Rho]^7 + 5100*\[Rho]^8) + 
        240*Ec^4*(804 - 756*\[Rho] + 51054*\[Rho]^2 + 2014*\[Rho]^3 - 
          148785*\[Rho]^4 + 39855*\[Rho]^5 + 72625*\[Rho]^6 - 
          38967*\[Rho]^7 + 5100*\[Rho]^8) - 192*Ec^5*(3965 - 2160*\[Rho] + 
          53694*\[Rho]^2 - 5805*\[Rho]^3 - 194460*\[Rho]^4 + 37740*\[Rho]^5 + 
          87045*\[Rho]^6 - 38967*\[Rho]^7 + 5100*\[Rho]^8) + 
        64*Ec^6*(29820 - 8460*\[Rho] + 32994*\[Rho]^2 - 94270*\[Rho]^3 - 
          298545*\[Rho]^4 - 7245*\[Rho]^5 + 129345*\[Rho]^6 - 
          38967*\[Rho]^7 + 5100*\[Rho]^8) - 80*Ec^3*(619 - 954*\[Rho] + 
          91398*\[Rho]^2 - 776*\[Rho]^3 - 249915*\[Rho]^4 + 77580*\[Rho]^5 + 
          131190*\[Rho]^6 - 77934*\[Rho]^7 + 10200*\[Rho]^8))*Log[\[Rho]] + 
      720*(-1 + 2*Ec)^7*\[Rho]^3*(-171 - 155*\[Rho] + 360*\[Rho]^2 + 
        120*\[Rho]^3)*Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
       (245 - 435*\[Rho] + 33267*\[Rho]^2 - 11165*\[Rho]^3 - 95445*\[Rho]^4 + 
        44775*\[Rho]^5 + 62625*\[Rho]^6 - 38967*\[Rho]^7 + 5100*\[Rho]^8 + 
        409600*Ec^12*(-5 + 3*\[Rho]^2) + 12288*Ec^11*(650 - 150*\[Rho] - 
          567*\[Rho]^2 + 135*\[Rho]^3) - 3072*Ec^10*(4085 - 1875*\[Rho] - 
          5439*\[Rho]^2 + 1485*\[Rho]^3) + 5120*Ec^9*(1834 - 1401*\[Rho] - 
          3999*\[Rho]^2 + 1240*\[Rho]^3 - 384*\[Rho]^4 + 270*\[Rho]^5) - 
        3840*Ec^8*(539 - 1089*\[Rho] - 2985*\[Rho]^2 + 2087*\[Rho]^3 - 
          1464*\[Rho]^4 + 1080*\[Rho]^5) - 3840*Ec^7*(525 + 180*\[Rho] + 
          189*\[Rho]^2 - 2399*\[Rho]^3 + 162*\[Rho]^4 - 1377*\[Rho]^5 + 
          400*\[Rho]^6) + 60*Ec^2*(245 - 435*\[Rho] + 40791*\[Rho]^2 - 
          4345*\[Rho]^3 - 111285*\[Rho]^4 + 39495*\[Rho]^5 + 62625*\[Rho]^6 - 
          38967*\[Rho]^7 + 5100*\[Rho]^8) - 12*Ec*(245 - 435*\[Rho] + 
          36687*\[Rho]^2 - 8065*\[Rho]^3 - 102645*\[Rho]^4 + 42375*\[Rho]^5 + 
          62625*\[Rho]^6 - 38967*\[Rho]^7 + 5100*\[Rho]^8) + 
        240*Ec^4*(804 - 756*\[Rho] + 51054*\[Rho]^2 + 2014*\[Rho]^3 - 
          148785*\[Rho]^4 + 39855*\[Rho]^5 + 72625*\[Rho]^6 - 
          38967*\[Rho]^7 + 5100*\[Rho]^8) - 192*Ec^5*(3965 - 2160*\[Rho] + 
          53694*\[Rho]^2 - 5805*\[Rho]^3 - 194460*\[Rho]^4 + 37740*\[Rho]^5 + 
          87045*\[Rho]^6 - 38967*\[Rho]^7 + 5100*\[Rho]^8) + 
        64*Ec^6*(29820 - 8460*\[Rho] + 32994*\[Rho]^2 - 94270*\[Rho]^3 - 
          298545*\[Rho]^4 - 7245*\[Rho]^5 + 129345*\[Rho]^6 - 
          38967*\[Rho]^7 + 5100*\[Rho]^8) - 80*Ec^3*(619 - 954*\[Rho] + 
          91398*\[Rho]^2 - 776*\[Rho]^3 - 249915*\[Rho]^4 + 77580*\[Rho]^5 + 
          131190*\[Rho]^6 - 77934*\[Rho]^7 + 10200*\[Rho]^8) - 
        120*(1 - 2*Ec)^6*\[Rho]^2*(-171 - 155*\[Rho] + 360*\[Rho]^2 + 
          120*\[Rho]^3)*Log[\[Rho]]))))/(54000*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r10*((3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
       1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
       240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
       840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
       440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
       15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
       12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
        Log[\[Rho]])*(540 - 7560*Ec + 45360*Ec^2 - 180000*Ec^3 + 
       777600*Ec^4 - 3836160*Ec^5 + 14999040*Ec^6 - 40227840*Ec^7 + 
       72576000*Ec^8 - 87091200*Ec^9 + 66908160*Ec^10 - 29859840*Ec^11 + 
       5898240*Ec^12 - 17365*\[Rho] + 256310*Ec*\[Rho] - 
       1630260*Ec^2*\[Rho] + 6163800*Ec^3*\[Rho] - 18488880*Ec^4*\[Rho] + 
       60087584*Ec^5*\[Rho] - 197304640*Ec^6*\[Rho] + 505445760*Ec^7*\[Rho] - 
       901236480*Ec^8*\[Rho] + 1078223360*Ec^9*\[Rho] - 
       837078016*Ec^10*\[Rho] + 398960640*Ec^11*\[Rho] - 
       111022080*Ec^12*\[Rho] + 24207360*Ec^13*\[Rho] - 
       7782400*Ec^14*\[Rho] + 1212416*Ec^15*\[Rho] + 150985*\[Rho]^2 - 
       2206190*Ec*\[Rho]^2 + 13883940*Ec^2*\[Rho]^2 - 
       49154680*Ec^3*\[Rho]^2 + 108987600*Ec^4*\[Rho]^2 - 
       169934048*Ec^5*\[Rho]^2 + 241787712*Ec^6*\[Rho]^2 - 
       391889280*Ec^7*\[Rho]^2 + 575884032*Ec^8*\[Rho]^2 - 
       581130752*Ec^9*\[Rho]^2 + 365341696*Ec^10*\[Rho]^2 - 
       163375104*Ec^11*\[Rho]^2 + 86896640*Ec^12*\[Rho]^2 - 
       44212224*Ec^13*\[Rho]^2 + 8372224*Ec^14*\[Rho]^2 + 
       491520*Ec^15*\[Rho]^2 - 200780*\[Rho]^3 + 2600440*Ec*\[Rho]^3 - 
       14042880*Ec^2*\[Rho]^3 + 39430720*Ec^3*\[Rho]^3 - 
       54181280*Ec^4*\[Rho]^3 + 5541504*Ec^5*\[Rho]^3 + 
       98182272*Ec^6*\[Rho]^3 - 153198336*Ec^7*\[Rho]^3 + 
       126669312*Ec^8*\[Rho]^3 - 112163840*Ec^9*\[Rho]^3 + 
       111450112*Ec^10*\[Rho]^3 - 53366784*Ec^11*\[Rho]^3 - 
       4210688*Ec^12*\[Rho]^3 + 7192576*Ec^13*\[Rho]^3 - 40420*\[Rho]^4 + 
       744680*Ec*\[Rho]^4 - 5575680*Ec^2*\[Rho]^4 + 22734400*Ec^3*\[Rho]^4 - 
       50585600*Ec^4*\[Rho]^4 + 34769024*Ec^5*\[Rho]^4 + 
       115796224*Ec^6*\[Rho]^4 - 343473664*Ec^7*\[Rho]^4 + 
       387988480*Ec^8*\[Rho]^4 - 188672000*Ec^9*\[Rho]^4 + 
       25362432*Ec^10*\[Rho]^4 - 12894208*Ec^11*\[Rho]^4 + 
       16990208*Ec^12*\[Rho]^4 - 2949120*Ec^13*\[Rho]^4 + 164950*\[Rho]^5 - 
       2281700*Ec*\[Rho]^5 + 13885800*Ec^2*\[Rho]^5 - 
       46766000*Ec^3*\[Rho]^5 + 81120800*Ec^4*\[Rho]^5 - 
       20570240*Ec^5*\[Rho]^5 - 197307520*Ec^6*\[Rho]^5 + 
       413175040*Ec^7*\[Rho]^5 - 430266880*Ec^8*\[Rho]^5 + 
       306560000*Ec^9*\[Rho]^5 - 176025600*Ec^10*\[Rho]^5 + 
       71557120*Ec^11*\[Rho]^5 - 12656640*Ec^12*\[Rho]^5 + 8890*\[Rho]^6 - 
       125660*Ec*\[Rho]^6 + 891960*Ec^2*\[Rho]^6 - 9334800*Ec^3*\[Rho]^6 + 
       52985280*Ec^4*\[Rho]^6 - 153122304*Ec^5*\[Rho]^6 + 
       260087040*Ec^6*\[Rho]^6 - 299558400*Ec^7*\[Rho]^6 + 
       260958720*Ec^8*\[Rho]^6 - 173327360*Ec^9*\[Rho]^6 + 
       76515328*Ec^10*\[Rho]^6 - 16035840*Ec^11*\[Rho]^6 - 115060*\[Rho]^7 + 
       1580840*Ec*\[Rho]^7 - 9275040*Ec^2*\[Rho]^7 + 33620480*Ec^3*\[Rho]^7 - 
       74903200*Ec^4*\[Rho]^7 + 101673728*Ec^5*\[Rho]^7 - 
       87329152*Ec^6*\[Rho]^7 + 51951360*Ec^7*\[Rho]^7 - 
       29550592*Ec^8*\[Rho]^7 + 18301952*Ec^9*\[Rho]^7 - 
       6266880*Ec^10*\[Rho]^7 + 25480*\[Rho]^8 - 242240*Ec*\[Rho]^8 + 
       652080*Ec^2*\[Rho]^8 + 878880*Ec^3*\[Rho]^8 - 9917120*Ec^4*\[Rho]^8 + 
       27794176*Ec^5*\[Rho]^8 - 40206592*Ec^6*\[Rho]^8 + 
       31489536*Ec^7*\[Rho]^8 - 11896832*Ec^8*\[Rho]^8 + 
       1382400*Ec^9*\[Rho]^8 + 24895*\[Rho]^9 - 348530*Ec*\[Rho]^9 + 
       2091180*Ec^2*\[Rho]^9 - 6970600*Ec^3*\[Rho]^9 + 
       14214800*Ec^4*\[Rho]^9 - 18301344*Ec^5*\[Rho]^9 + 
       14658496*Ec^6*\[Rho]^9 - 6847616*Ec^7*\[Rho]^9 + 
       1497600*Ec^8*\[Rho]^9 - 2115*\[Rho]^10 + 29610*Ec*\[Rho]^10 - 
       177660*Ec^2*\[Rho]^10 + 592200*Ec^3*\[Rho]^10 - 
       1184400*Ec^4*\[Rho]^10 + 1421280*Ec^5*\[Rho]^10 - 
       947520*Ec^6*\[Rho]^10 + 270720*Ec^7*\[Rho]^10 - 
       3600*(-1 + 2*Ec)^7*\[Rho]^3*(6 + 10*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
        Log[1 - 2*Ec]^2 + 120*(-1 + 2*Ec)*\[Rho]*(55 - 385*\[Rho] - 
         877*\[Rho]^2 + 745*\[Rho]^3 + 115*\[Rho]^4 - 5*\[Rho]^5 - 
         125*\[Rho]^6 + 477*\[Rho]^7 + 16384*Ec^11*(-5 + 3*\[Rho]^2) + 
         1024*Ec^10*(405 - 25*\[Rho] - 111*\[Rho]^2 + 75*\[Rho]^3) - 
         1024*Ec^9*(885 - 115*\[Rho] + \[Rho]^2 + 97*\[Rho]^3) - 
         256*Ec^8*(-4355 + 855*\[Rho] - 1158*\[Rho]^2 + 1033*\[Rho]^3 + 
           123*\[Rho]^4 + 90*\[Rho]^5) + 128*Ec^7*(-6600 + 1700*\[Rho] - 
           3372*\[Rho]^2 + 6306*\[Rho]^3 + 779*\[Rho]^4 + 702*\[Rho]^5 + 
           45*\[Rho]^6) + 64*Ec^6*(6370 - 2360*\[Rho] + 3072*\[Rho]^2 - 
           13692*\[Rho]^3 - 2995*\[Rho]^4 - 2765*\[Rho]^5 - 413*\[Rho]^6 + 
           477*\[Rho]^7) - 160*Ec^3*(64 - 389*\[Rho] - 1086*\[Rho]^2 + 
           307*\[Rho]^3 - 780*\[Rho]^4 - 449*\[Rho]^5 - 176*\[Rho]^6 + 
           477*\[Rho]^7) + 60*Ec^2*(55 - 385*\[Rho] - 1009*\[Rho]^2 + 
           525*\[Rho]^3 - 479*\[Rho]^4 - 203*\[Rho]^5 - 125*\[Rho]^6 + 
           477*\[Rho]^7) - 12*Ec*(55 - 385*\[Rho] - 937*\[Rho]^2 + 
           645*\[Rho]^3 - 155*\[Rho]^4 - 95*\[Rho]^5 - 125*\[Rho]^6 + 
           477*\[Rho]^7) + 80*Ec^4*(414 - 1256*\[Rho] - 3351*\[Rho]^2 - 
           834*\[Rho]^3 - 3160*\[Rho]^4 - 2193*\[Rho]^5 - 621*\[Rho]^6 + 
           1431*\[Rho]^7) - 32*Ec^5*(4060 - 3660*\[Rho] - 4656*\[Rho]^2 - 
           14098*\[Rho]^3 - 8679*\[Rho]^4 - 6948*\[Rho]^5 - 1533*\[Rho]^6 + 
           2862*\[Rho]^7))*Log[\[Rho]] - 3600*(-1 + 2*Ec)^7*\[Rho]^3*
        (6 + 10*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^2 - 
       120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(55 - 385*\[Rho] - 877*\[Rho]^2 + 
         745*\[Rho]^3 + 115*\[Rho]^4 - 5*\[Rho]^5 - 125*\[Rho]^6 + 
         477*\[Rho]^7 + 16384*Ec^11*(-5 + 3*\[Rho]^2) + 
         1024*Ec^10*(405 - 25*\[Rho] - 111*\[Rho]^2 + 75*\[Rho]^3) - 
         1024*Ec^9*(885 - 115*\[Rho] + \[Rho]^2 + 97*\[Rho]^3) - 
         256*Ec^8*(-4355 + 855*\[Rho] - 1158*\[Rho]^2 + 1033*\[Rho]^3 + 
           123*\[Rho]^4 + 90*\[Rho]^5) + 128*Ec^7*(-6600 + 1700*\[Rho] - 
           3372*\[Rho]^2 + 6306*\[Rho]^3 + 779*\[Rho]^4 + 702*\[Rho]^5 + 
           45*\[Rho]^6) + 64*Ec^6*(6370 - 2360*\[Rho] + 3072*\[Rho]^2 - 
           13692*\[Rho]^3 - 2995*\[Rho]^4 - 2765*\[Rho]^5 - 413*\[Rho]^6 + 
           477*\[Rho]^7) - 160*Ec^3*(64 - 389*\[Rho] - 1086*\[Rho]^2 + 
           307*\[Rho]^3 - 780*\[Rho]^4 - 449*\[Rho]^5 - 176*\[Rho]^6 + 
           477*\[Rho]^7) + 60*Ec^2*(55 - 385*\[Rho] - 1009*\[Rho]^2 + 
           525*\[Rho]^3 - 479*\[Rho]^4 - 203*\[Rho]^5 - 125*\[Rho]^6 + 
           477*\[Rho]^7) - 12*Ec*(55 - 385*\[Rho] - 937*\[Rho]^2 + 
           645*\[Rho]^3 - 155*\[Rho]^4 - 95*\[Rho]^5 - 125*\[Rho]^6 + 
           477*\[Rho]^7) + 80*Ec^4*(414 - 1256*\[Rho] - 3351*\[Rho]^2 - 
           834*\[Rho]^3 - 3160*\[Rho]^4 - 2193*\[Rho]^5 - 621*\[Rho]^6 + 
           1431*\[Rho]^7) - 32*Ec^5*(4060 - 3660*\[Rho] - 4656*\[Rho]^2 - 
           14098*\[Rho]^3 - 8679*\[Rho]^4 - 6948*\[Rho]^5 - 1533*\[Rho]^6 + 
           2862*\[Rho]^7) - 60*(1 - 2*Ec)^6*\[Rho]^2*(6 + 10*\[Rho] + 
           27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
    10*(1260 - 17640*Ec + 105840*Ec^2 - 396000*Ec^3 + 1353600*Ec^4 - 
      4976640*Ec^5 + 14722560*Ec^6 - 26127360*Ec^7 + 14515200*Ec^8 + 
      41932800*Ec^9 - 109301760*Ec^10 + 118333440*Ec^11 - 64880640*Ec^12 + 
      14745600*Ec^13 - 49361*\[Rho] + 728614*Ec*\[Rho] - 
      4634604*Ec^2*\[Rho] + 17376216*Ec^3*\[Rho] - 49538640*Ec^4*\[Rho] + 
      143053728*Ec^5*\[Rho] - 410637760*Ec^6*\[Rho] + 905357696*Ec^7*\[Rho] - 
      1275235584*Ec^8*\[Rho] + 897487360*Ec^9*\[Rho] + 
      151505920*Ec^10*\[Rho] - 873043968*Ec^11*\[Rho] + 
      736333824*Ec^12*\[Rho] - 304029696*Ec^13*\[Rho] + 
      90685440*Ec^14*\[Rho] - 30244864*Ec^15*\[Rho] + 4849664*Ec^16*\[Rho] + 
      476103*\[Rho]^2 - 6965322*Ec*\[Rho]^2 + 43891092*Ec^2*\[Rho]^2 - 
      156184056*Ec^3*\[Rho]^2 + 353595024*Ec^4*\[Rho]^2 - 
      586640544*Ec^5*\[Rho]^2 + 911933376*Ec^6*\[Rho]^2 - 
      1462159488*Ec^7*\[Rho]^2 + 1858428672*Ec^8*\[Rho]^2 - 
      1343553024*Ec^9*\[Rho]^2 + 168938496*Ec^10*\[Rho]^2 + 
      521435136*Ec^11*\[Rho]^2 - 499372032*Ec^12*\[Rho]^2 + 
      325263360*Ec^13*\[Rho]^2 - 162643968*Ec^14*\[Rho]^2 + 
      30965760*Ec^15*\[Rho]^2 + 1966080*Ec^16*\[Rho]^2 - 869760*\[Rho]^3 + 
      11758536*Ec*\[Rho]^3 - 67356648*Ec^2*\[Rho]^3 + 
      210851472*Ec^3*\[Rho]^3 - 393048960*Ec^4*\[Rho]^3 + 
      490261248*Ec^5*\[Rho]^3 - 640783104*Ec^6*\[Rho]^3 + 
      1184464128*Ec^7*\[Rho]^3 - 1792931328*Ec^8*\[Rho]^3 + 
      1637035008*Ec^9*\[Rho]^3 - 863993856*Ec^10*\[Rho]^3 + 
      287023104*Ec^11*\[Rho]^3 - 32415744*Ec^12*\[Rho]^3 - 
      57556992*Ec^13*\[Rho]^3 + 25657344*Ec^14*\[Rho]^3 + 197612*\[Rho]^4 - 
      1480768*Ec*\[Rho]^4 - 389592*Ec^2*\[Rho]^4 + 38421456*Ec^3*\[Rho]^4 - 
      151253760*Ec^4*\[Rho]^4 + 190519872*Ec^5*\[Rho]^4 + 
      186284160*Ec^6*\[Rho]^4 - 790996224*Ec^7*\[Rho]^4 + 
      742445568*Ec^8*\[Rho]^4 - 12897280*Ec^9*\[Rho]^4 - 
      372170752*Ec^10*\[Rho]^4 + 234627072*Ec^11*\[Rho]^4 - 
      106143744*Ec^12*\[Rho]^4 + 53084160*Ec^13*\[Rho]^4 - 
      9830400*Ec^14*\[Rho]^4 + 678246*\[Rho]^5 - 10550604*Ec*\[Rho]^5 + 
      71726544*Ec^2*\[Rho]^5 - 271164960*Ec^3*\[Rho]^5 + 
      597441120*Ec^4*\[Rho]^5 - 744479040*Ec^5*\[Rho]^5 + 
      487760640*Ec^6*\[Rho]^5 - 237112320*Ec^7*\[Rho]^5 + 
      357872640*Ec^8*\[Rho]^5 - 524328960*Ec^9*\[Rho]^5 + 
      480976896*Ec^10*\[Rho]^5 - 328679424*Ec^11*\[Rho]^5 + 
      155910144*Ec^12*\[Rho]^5 - 32931840*Ec^13*\[Rho]^5 - 320274*\[Rho]^6 + 
      4586436*Ec*\[Rho]^6 - 27891216*Ec^2*\[Rho]^6 + 79618464*Ec^3*\[Rho]^6 - 
      96360480*Ec^4*\[Rho]^6 - 1610496*Ec^5*\[Rho]^6 + 
      142392192*Ec^6*\[Rho]^6 - 222175488*Ec^7*\[Rho]^6 + 
      216617472*Ec^8*\[Rho]^6 - 113802240*Ec^9*\[Rho]^6 - 
      15808512*Ec^10*\[Rho]^6 + 58355712*Ec^11*\[Rho]^6 - 
      23224320*Ec^12*\[Rho]^6 - 318628*\[Rho]^7 + 4408592*Ec*\[Rho]^7 - 
      26086152*Ec^2*\[Rho]^7 + 93744016*Ec^3*\[Rho]^7 - 
      199429184*Ec^4*\[Rho]^7 + 255391488*Ec^5*\[Rho]^7 - 
      233817472*Ec^6*\[Rho]^7 + 221087744*Ec^7*\[Rho]^7 - 
      246274560*Ec^8*\[Rho]^7 + 203774976*Ec^9*\[Rho]^7 - 
      83834880*Ec^10*\[Rho]^7 + 10076160*Ec^11*\[Rho]^7 + 125160*\[Rho]^8 - 
      1233336*Ec*\[Rho]^8 + 3767688*Ec^2*\[Rho]^8 + 2080848*Ec^3*\[Rho]^8 - 
      41756160*Ec^4*\[Rho]^8 + 113285952*Ec^5*\[Rho]^8 - 
      138912768*Ec^6*\[Rho]^8 + 60085248*Ec^7*\[Rho]^8 + 
      34804224*Ec^8*\[Rho]^8 - 45201408*Ec^9*\[Rho]^8 + 
      12779520*Ec^10*\[Rho]^8 + 125163*\[Rho]^9 - 1871802*Ec*\[Rho]^9 + 
      12067452*Ec^2*\[Rho]^9 - 43658616*Ec^3*\[Rho]^9 + 
      97635120*Ec^4*\[Rho]^9 - 139077216*Ec^5*\[Rho]^9 + 
      123855936*Ec^6*\[Rho]^9 - 63668352*Ec^7*\[Rho]^9 + 
      14676480*Ec^8*\[Rho]^9 - 49781*\[Rho]^10 + 696934*Ec*\[Rho]^10 - 
      4181604*Ec^2*\[Rho]^10 + 13984280*Ec^3*\[Rho]^10 - 
      28515760*Ec^4*\[Rho]^10 + 36324768*Ec^5*\[Rho]^10 - 
      28286912*Ec^6*\[Rho]^10 + 12460672*Ec^7*\[Rho]^10 - 
      2457600*Ec^8*\[Rho]^10 + 4260*\[Rho]^11 - 59640*Ec*\[Rho]^11 + 
      357840*Ec^2*\[Rho]^11 - 1192800*Ec^3*\[Rho]^11 + 
      2385600*Ec^4*\[Rho]^11 - 2862720*Ec^5*\[Rho]^11 + 
      1908480*Ec^6*\[Rho]^11 - 545280*Ec^7*\[Rho]^11 - 
      720*(-1 + 2*Ec)^7*\[Rho]^3*(93 - 95*\[Rho] + 360*\[Rho]^2 + 
        120*\[Rho]^3)*Log[1 - 2*Ec]^2 + 12*(-1 + 2*Ec)*\[Rho]*
       (1565 - 12495*\[Rho] - 17421*\[Rho]^2 + 53575*\[Rho]^3 - 
        43965*\[Rho]^4 + 4275*\[Rho]^5 - 2175*\[Rho]^6 + 21621*\[Rho]^7 - 
        4980*\[Rho]^8 + 409600*Ec^12*(-5 + 3*\[Rho]^2) + 
        12288*Ec^11*(650 - 150*\[Rho] - 279*\[Rho]^2 + 135*\[Rho]^3) - 
        3072*Ec^10*(3645 - 1975*\[Rho] - 1143*\[Rho]^2 + 465*\[Rho]^3) - 
        5120*Ec^9*(-778 + 1377*\[Rho] + 603*\[Rho]^2 + 932*\[Rho]^3 - 
          48*\[Rho]^4 + 90*\[Rho]^5) + 3840*Ec^8*(1837 + 573*\[Rho] + 
          1665*\[Rho]^2 + 1949*\[Rho]^3 - 808*\[Rho]^4 + 360*\[Rho]^5) + 
        3840*Ec^7*(-2725 + 640*\[Rho] - 2313*\[Rho]^2 + 35*\[Rho]^3 + 
          2682*\[Rho]^4 - 279*\[Rho]^5 + 80*\[Rho]^6) + 
        12*Ec*(-1565 + 12495*\[Rho] + 19281*\[Rho]^2 - 55475*\[Rho]^3 + 
          51165*\[Rho]^4 - 1875*\[Rho]^5 + 2175*\[Rho]^6 - 21621*\[Rho]^7 + 
          4980*\[Rho]^8) - 60*Ec^2*(-1565 + 12495*\[Rho] + 21513*\[Rho]^2 - 
          57755*\[Rho]^3 + 59805*\[Rho]^4 + 1005*\[Rho]^5 + 2175*\[Rho]^6 - 
          21621*\[Rho]^7 + 4980*\[Rho]^8) - 240*Ec^4*(-3268 + 13612*\[Rho] + 
          25482*\[Rho]^2 - 57238*\[Rho]^3 + 82905*\[Rho]^4 + 8325*\[Rho]^5 + 
          5615*\[Rho]^6 - 21621*\[Rho]^7 + 4980*\[Rho]^8) + 
        192*Ec^5*(-13205 + 19020*\[Rho] + 18822*\[Rho]^2 - 40795*\[Rho]^3 + 
          118780*\[Rho]^4 + 7920*\[Rho]^5 + 7995*\[Rho]^6 - 21621*\[Rho]^7 + 
          4980*\[Rho]^8) - 64*Ec^6*(-103740 + 56820*\[Rho] - 62778*\[Rho]^2 + 
          32950*\[Rho]^3 + 286425*\[Rho]^4 + 5025*\[Rho]^5 + 16095*\[Rho]^6 - 
          21621*\[Rho]^7 + 4980*\[Rho]^8) + 80*Ec^3*(-3523 + 25278*\[Rho] + 
          47934*\[Rho]^2 - 118828*\[Rho]^3 + 138255*\[Rho]^4 + 
          11820*\[Rho]^5 + 8490*\[Rho]^6 - 43242*\[Rho]^7 + 9960*\[Rho]^8))*
       Log[\[Rho]] - 720*(-1 + 2*Ec)^7*\[Rho]^3*(93 - 95*\[Rho] + 
        360*\[Rho]^2 + 120*\[Rho]^3)*Log[\[Rho]]^2 - 
      12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(1565 - 12495*\[Rho] - 
        17421*\[Rho]^2 + 53575*\[Rho]^3 - 43965*\[Rho]^4 + 4275*\[Rho]^5 - 
        2175*\[Rho]^6 + 21621*\[Rho]^7 - 4980*\[Rho]^8 + 
        409600*Ec^12*(-5 + 3*\[Rho]^2) + 12288*Ec^11*(650 - 150*\[Rho] - 
          279*\[Rho]^2 + 135*\[Rho]^3) - 3072*Ec^10*(3645 - 1975*\[Rho] - 
          1143*\[Rho]^2 + 465*\[Rho]^3) - 5120*Ec^9*(-778 + 1377*\[Rho] + 
          603*\[Rho]^2 + 932*\[Rho]^3 - 48*\[Rho]^4 + 90*\[Rho]^5) + 
        3840*Ec^8*(1837 + 573*\[Rho] + 1665*\[Rho]^2 + 1949*\[Rho]^3 - 
          808*\[Rho]^4 + 360*\[Rho]^5) + 3840*Ec^7*(-2725 + 640*\[Rho] - 
          2313*\[Rho]^2 + 35*\[Rho]^3 + 2682*\[Rho]^4 - 279*\[Rho]^5 + 
          80*\[Rho]^6) + 12*Ec*(-1565 + 12495*\[Rho] + 19281*\[Rho]^2 - 
          55475*\[Rho]^3 + 51165*\[Rho]^4 - 1875*\[Rho]^5 + 2175*\[Rho]^6 - 
          21621*\[Rho]^7 + 4980*\[Rho]^8) - 60*Ec^2*(-1565 + 12495*\[Rho] + 
          21513*\[Rho]^2 - 57755*\[Rho]^3 + 59805*\[Rho]^4 + 1005*\[Rho]^5 + 
          2175*\[Rho]^6 - 21621*\[Rho]^7 + 4980*\[Rho]^8) - 
        240*Ec^4*(-3268 + 13612*\[Rho] + 25482*\[Rho]^2 - 57238*\[Rho]^3 + 
          82905*\[Rho]^4 + 8325*\[Rho]^5 + 5615*\[Rho]^6 - 21621*\[Rho]^7 + 
          4980*\[Rho]^8) + 192*Ec^5*(-13205 + 19020*\[Rho] + 18822*\[Rho]^2 - 
          40795*\[Rho]^3 + 118780*\[Rho]^4 + 7920*\[Rho]^5 + 7995*\[Rho]^6 - 
          21621*\[Rho]^7 + 4980*\[Rho]^8) - 64*Ec^6*(-103740 + 56820*\[Rho] - 
          62778*\[Rho]^2 + 32950*\[Rho]^3 + 286425*\[Rho]^4 + 5025*\[Rho]^5 + 
          16095*\[Rho]^6 - 21621*\[Rho]^7 + 4980*\[Rho]^8) + 
        80*Ec^3*(-3523 + 25278*\[Rho] + 47934*\[Rho]^2 - 118828*\[Rho]^3 + 
          138255*\[Rho]^4 + 11820*\[Rho]^5 + 8490*\[Rho]^6 - 43242*\[Rho]^7 + 
          9960*\[Rho]^8) - 120*(1 - 2*Ec)^6*\[Rho]^2*(93 - 95*\[Rho] + 
          360*\[Rho]^2 + 120*\[Rho]^3)*Log[\[Rho]]))))/
  (54000*(-1 + 2*Ec)^3*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 \[Mu]2\[Pi]*
  (((-3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
        75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
        960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
        1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
        200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
        160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 
        60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 
        12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
         Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])*
       ((-1 + 2*Ec + \[Rho])^2*(-21 + 10240*Ec^11*(-1 + \[Rho]) + 
          351*\[Rho] - 717*\[Rho]^2 - 5433*\[Rho]^3 - 3483*\[Rho]^4 + 
          753*\[Rho]^5 - 99*\[Rho]^6 + 9*\[Rho]^7 - 5120*Ec^10*
           (-3 + \[Rho] + 2*\[Rho]^2) - 512*Ec^9*(15 + 5*\[Rho] - 
            167*\[Rho]^2 + 39*\[Rho]^3) - 256*Ec^8*(-69 + 507*\[Rho] + 
            1753*\[Rho]^2 - 259*\[Rho]^3 + 16*\[Rho]^4) + 
          128*Ec^7*(-272 + 2188*\[Rho] + 5824*\[Rho]^2 - 108*\[Rho]^3 + 
            25*\[Rho]^4 + 11*\[Rho]^5) - 64*Ec^6*(-432 + 3460*\[Rho] + 
            8504*\[Rho]^2 + 1692*\[Rho]^3 + 467*\[Rho]^4 + 19*\[Rho]^5 + 
            6*\[Rho]^6) - 32*Ec^5*(304 - 2404*\[Rho] - 5842*\[Rho]^2 - 
            2842*\[Rho]^3 - 3365*\[Rho]^4 + 217*\[Rho]^5 - 93*\[Rho]^6 + 
            9*\[Rho]^7) - 6*Ec*(-21 + 365*\[Rho] - 673*\[Rho]^2 - 
            6927*\[Rho]^3 - 5291*\[Rho]^4 + 1171*\[Rho]^5 - 159*\[Rho]^6 + 
            15*\[Rho]^7) + 12*Ec^2*(-21 + 379*\[Rho] - 518*\[Rho]^2 - 
            9516*\[Rho]^3 - 9205*\[Rho]^4 + 2111*\[Rho]^5 - 300*\[Rho]^6 + 
            30*\[Rho]^7) - 24*Ec^3*(-7 + 131*\[Rho] + 4*\[Rho]^2 - 
            5220*\[Rho]^3 - 7235*\[Rho]^4 + 1767*\[Rho]^5 - 270*\[Rho]^6 + 
            30*\[Rho]^7) + 16*Ec^4*(80 - 620*\[Rho] - 1302*\[Rho]^2 - 
            3722*\[Rho]^3 - 9547*\[Rho]^4 + 1953*\[Rho]^5 - 375*\[Rho]^6 + 
            45*\[Rho]^7)) + 2160*(-1 + 2*Ec)^5*\[Rho]^4*(3 + \[Rho])*
         Log[1 - 2*Ec]^2 - 24*(-1 + 2*Ec)*\[Rho]^2*(16384*Ec^9 + 
          512*Ec^8*(-94 + 5*\[Rho]) - 1024*Ec^7*(-54 + 5*\[Rho]) + 
          64*Ec^6*(-488 + 60*\[Rho] - 15*\[Rho]^2 + 5*\[Rho]^3) - 
          128*Ec^5*(-68 + 10*\[Rho] - 60*\[Rho]^2 + 5*\[Rho]^3 + 
            5*\[Rho]^4) - 3*(-11 + 95*\[Rho] + 80*\[Rho]^2 - 160*\[Rho]^3 - 
            5*\[Rho]^4 + \[Rho]^5) + 24*Ec*(-11 + 95*\[Rho] + 125*\[Rho]^2 - 
            145*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
          72*Ec^2*(-11 + 95*\[Rho] + 185*\[Rho]^2 - 125*\[Rho]^3 - 
            5*\[Rho]^4 + \[Rho]^5) + 96*Ec^3*(-11 + 95*\[Rho] + 
            275*\[Rho]^2 - 95*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
          16*Ec^4*(27 + 275*\[Rho] + 1455*\[Rho]^2 - 195*\[Rho]^3 - 
            65*\[Rho]^4 + 3*\[Rho]^5))*Log[\[Rho]] + 2160*(-1 + 2*Ec)^5*
         \[Rho]^4*(3 + \[Rho])*Log[\[Rho]]^2 + 24*(-1 + 2*Ec)*\[Rho]^2*
         Log[1 - 2*Ec]*(16384*Ec^9 + 512*Ec^8*(-94 + 5*\[Rho]) - 
          1024*Ec^7*(-54 + 5*\[Rho]) + 64*Ec^6*(-488 + 60*\[Rho] - 
            15*\[Rho]^2 + 5*\[Rho]^3) - 128*Ec^5*(-68 + 10*\[Rho] - 
            60*\[Rho]^2 + 5*\[Rho]^3 + 5*\[Rho]^4) - 
          3*(-11 + 95*\[Rho] + 80*\[Rho]^2 - 160*\[Rho]^3 - 5*\[Rho]^4 + 
            \[Rho]^5) + 24*Ec*(-11 + 95*\[Rho] + 125*\[Rho]^2 - 
            145*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
          72*Ec^2*(-11 + 95*\[Rho] + 185*\[Rho]^2 - 125*\[Rho]^3 - 
            5*\[Rho]^4 + \[Rho]^5) + 96*Ec^3*(-11 + 95*\[Rho] + 
            275*\[Rho]^2 - 95*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
          16*Ec^4*(27 + 275*\[Rho] + 1455*\[Rho]^2 - 195*\[Rho]^3 - 
            65*\[Rho]^4 + 3*\[Rho]^5) - 180*(1 - 2*Ec)^4*\[Rho]^2*
           (3 + \[Rho])*Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
       80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
       32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
       24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
       32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
       4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) + 
     160*((-1 + 2*Ec + \[Rho])^2*(-4 + 2560*Ec^12*(-1 + \[Rho]) + 78*\[Rho] - 
         77*\[Rho]^2 - 2064*\[Rho]^3 - 1695*\[Rho]^4 + 174*\[Rho]^5 - 
         23*\[Rho]^6 + 12*\[Rho]^7 - \[Rho]^8 - 1280*Ec^11*
          (-3 + \[Rho] + 2*\[Rho]^2) - 640*Ec^10*(3 + \[Rho] - 28*\[Rho]^2 + 
           6*\[Rho]^3) - 64*Ec^9*(-45 + 315*\[Rho] + 976*\[Rho]^2 - 
           158*\[Rho]^3 + 2*\[Rho]^4) + 32*Ec^8*(-147 + 1123*\[Rho] + 
           2128*\[Rho]^2 - 6*\[Rho]^3 - 25*\[Rho]^4 + 7*\[Rho]^5) - 
         16*Ec^7*(-201 + 1475*\[Rho] + 2738*\[Rho]^2 - 366*\[Rho]^3 + 
           139*\[Rho]^4 - 37*\[Rho]^5 + 12*\[Rho]^6) + 
         8*Ec^6*(-161 + 1441*\[Rho] + 5782*\[Rho]^2 - 4146*\[Rho]^3 + 
           45*\[Rho]^4 - 329*\[Rho]^5 + 46*\[Rho]^6 + 2*\[Rho]^7) + 
         2*Ec*(12 - 242*\[Rho] + 151*\[Rho]^2 + 7698*\[Rho]^3 + 
           7503*\[Rho]^4 - 774*\[Rho]^5 + 105*\[Rho]^6 - 58*\[Rho]^7 + 
           5*\[Rho]^8) + 4*Ec^5*(147 - 1849*\[Rho] - 10034*\[Rho]^2 + 
           5970*\[Rho]^3 + 6881*\[Rho]^4 + 701*\[Rho]^5 - 30*\[Rho]^6 - 
           74*\[Rho]^7 + 8*\[Rho]^8) - 4*Ec^2*(12 - 250*\[Rho] - 
           31*\[Rho]^2 + 10206*\[Rho]^3 + 12588*\[Rho]^4 - 1302*\[Rho]^5 + 
           177*\[Rho]^6 - 110*\[Rho]^7 + 10*\[Rho]^8) - 
         4*Ec^4*(60 - 790*\[Rho] - 4403*\[Rho]^2 + 4245*\[Rho]^3 + 
           15260*\[Rho]^4 - 850*\[Rho]^5 + 123*\[Rho]^6 - 185*\[Rho]^7 + 
           20*\[Rho]^8) + 2*Ec^3*(36 - 594*\[Rho] - 1969*\[Rho]^2 + 
           21377*\[Rho]^3 + 38880*\[Rho]^4 - 3866*\[Rho]^5 + 501*\[Rho]^6 - 
           405*\[Rho]^7 + 40*\[Rho]^8)) + 720*(-1 + 2*Ec)^5*\[Rho]^4*
        (3 + 2*\[Rho])*Log[1 - 2*Ec]^2 - 12*(-1 + 2*Ec)*\[Rho]^2*
        (19 + 5120*Ec^10 - 164*\[Rho] - 275*\[Rho]^2 + 360*\[Rho]^3 + 
         65*\[Rho]^4 - 4*\[Rho]^5 - \[Rho]^6 - 384*Ec^8*(-29 + 9*\[Rho]) + 
         64*Ec^9*(-187 + 27*\[Rho]) - 32*Ec^6*(-187 + 77*\[Rho] + 
           85*\[Rho]^2 + 5*\[Rho]^3) + 16*Ec^7*(-472 + 212*\[Rho] + 
           85*\[Rho]^2 + 5*\[Rho]^3) - 12*Ec^5*(309 - 109*\[Rho] - 
           575*\[Rho]^2 - 145*\[Rho]^3 + 60*\[Rho]^4) - 
         16*Ec^4*(-94 + 189*\[Rho] + 1150*\[Rho]^2 + 115*\[Rho]^3 - 
           115*\[Rho]^4 + 4*\[Rho]^5 + \[Rho]^6) + 
         8*Ec*(-19 + 164*\[Rho] + 365*\[Rho]^2 - 300*\[Rho]^3 - 65*\[Rho]^4 + 
           4*\[Rho]^5 + \[Rho]^6) - 24*Ec^2*(-19 + 164*\[Rho] + 
           485*\[Rho]^2 - 220*\[Rho]^3 - 65*\[Rho]^4 + 4*\[Rho]^5 + 
           \[Rho]^6) + 2*Ec^3*(-379 + 2649*\[Rho] + 10765*\[Rho]^2 - 
           1625*\[Rho]^3 - 1090*\[Rho]^4 + 64*\[Rho]^5 + 16*\[Rho]^6))*
        Log[\[Rho]] + 720*(-1 + 2*Ec)^5*\[Rho]^4*(3 + 2*\[Rho])*
        Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*
        (19 + 5120*Ec^10 - 164*\[Rho] - 275*\[Rho]^2 + 360*\[Rho]^3 + 
         65*\[Rho]^4 - 4*\[Rho]^5 - \[Rho]^6 - 384*Ec^8*(-29 + 9*\[Rho]) + 
         64*Ec^9*(-187 + 27*\[Rho]) - 32*Ec^6*(-187 + 77*\[Rho] + 
           85*\[Rho]^2 + 5*\[Rho]^3) + 16*Ec^7*(-472 + 212*\[Rho] + 
           85*\[Rho]^2 + 5*\[Rho]^3) - 12*Ec^5*(309 - 109*\[Rho] - 
           575*\[Rho]^2 - 145*\[Rho]^3 + 60*\[Rho]^4) - 
         16*Ec^4*(-94 + 189*\[Rho] + 1150*\[Rho]^2 + 115*\[Rho]^3 - 
           115*\[Rho]^4 + 4*\[Rho]^5 + \[Rho]^6) + 
         8*Ec*(-19 + 164*\[Rho] + 365*\[Rho]^2 - 300*\[Rho]^3 - 65*\[Rho]^4 + 
           4*\[Rho]^5 + \[Rho]^6) - 24*Ec^2*(-19 + 164*\[Rho] + 
           485*\[Rho]^2 - 220*\[Rho]^3 - 65*\[Rho]^4 + 4*\[Rho]^5 + 
           \[Rho]^6) + 2*Ec^3*(-379 + 2649*\[Rho] + 10765*\[Rho]^2 - 
           1625*\[Rho]^3 - 1090*\[Rho]^4 + 64*\[Rho]^5 + 16*\[Rho]^6) - 
         120*(1 - 2*Ec)^4*\[Rho]^2*(3 + 2*\[Rho])*Log[\[Rho]])))/
    (3600*(-1 + 2*Ec)*mb^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
       128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
       16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
       72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
       32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
       4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
   (\[Rho]3LS*(3*(1 - 2*Ec)*((-1 + 2*Ec + \[Rho])^2*
         (-21 + 10240*Ec^11*(-1 + \[Rho]) + 351*\[Rho] - 717*\[Rho]^2 - 
          5433*\[Rho]^3 - 3483*\[Rho]^4 + 753*\[Rho]^5 - 99*\[Rho]^6 + 
          9*\[Rho]^7 - 5120*Ec^10*(-3 + \[Rho] + 2*\[Rho]^2) - 
          512*Ec^9*(15 + 5*\[Rho] - 167*\[Rho]^2 + 39*\[Rho]^3) - 
          256*Ec^8*(-69 + 507*\[Rho] + 1753*\[Rho]^2 - 259*\[Rho]^3 + 
            16*\[Rho]^4) + 128*Ec^7*(-272 + 2188*\[Rho] + 5824*\[Rho]^2 - 
            108*\[Rho]^3 + 25*\[Rho]^4 + 11*\[Rho]^5) - 
          64*Ec^6*(-432 + 3460*\[Rho] + 8504*\[Rho]^2 + 1692*\[Rho]^3 + 
            467*\[Rho]^4 + 19*\[Rho]^5 + 6*\[Rho]^6) - 
          32*Ec^5*(304 - 2404*\[Rho] - 5842*\[Rho]^2 - 2842*\[Rho]^3 - 
            3365*\[Rho]^4 + 217*\[Rho]^5 - 93*\[Rho]^6 + 9*\[Rho]^7) - 
          6*Ec*(-21 + 365*\[Rho] - 673*\[Rho]^2 - 6927*\[Rho]^3 - 
            5291*\[Rho]^4 + 1171*\[Rho]^5 - 159*\[Rho]^6 + 15*\[Rho]^7) + 
          12*Ec^2*(-21 + 379*\[Rho] - 518*\[Rho]^2 - 9516*\[Rho]^3 - 
            9205*\[Rho]^4 + 2111*\[Rho]^5 - 300*\[Rho]^6 + 30*\[Rho]^7) - 
          24*Ec^3*(-7 + 131*\[Rho] + 4*\[Rho]^2 - 5220*\[Rho]^3 - 
            7235*\[Rho]^4 + 1767*\[Rho]^5 - 270*\[Rho]^6 + 30*\[Rho]^7) + 
          16*Ec^4*(80 - 620*\[Rho] - 1302*\[Rho]^2 - 3722*\[Rho]^3 - 
            9547*\[Rho]^4 + 1953*\[Rho]^5 - 375*\[Rho]^6 + 45*\[Rho]^7)) + 
        2160*(-1 + 2*Ec)^5*\[Rho]^4*(3 + \[Rho])*Log[1 - 2*Ec]^2 - 
        24*(-1 + 2*Ec)*\[Rho]^2*(16384*Ec^9 + 512*Ec^8*(-94 + 5*\[Rho]) - 
          1024*Ec^7*(-54 + 5*\[Rho]) + 64*Ec^6*(-488 + 60*\[Rho] - 
            15*\[Rho]^2 + 5*\[Rho]^3) - 128*Ec^5*(-68 + 10*\[Rho] - 
            60*\[Rho]^2 + 5*\[Rho]^3 + 5*\[Rho]^4) - 
          3*(-11 + 95*\[Rho] + 80*\[Rho]^2 - 160*\[Rho]^3 - 5*\[Rho]^4 + 
            \[Rho]^5) + 24*Ec*(-11 + 95*\[Rho] + 125*\[Rho]^2 - 
            145*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
          72*Ec^2*(-11 + 95*\[Rho] + 185*\[Rho]^2 - 125*\[Rho]^3 - 
            5*\[Rho]^4 + \[Rho]^5) + 96*Ec^3*(-11 + 95*\[Rho] + 
            275*\[Rho]^2 - 95*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
          16*Ec^4*(27 + 275*\[Rho] + 1455*\[Rho]^2 - 195*\[Rho]^3 - 
            65*\[Rho]^4 + 3*\[Rho]^5))*Log[\[Rho]] + 2160*(-1 + 2*Ec)^5*
         \[Rho]^4*(3 + \[Rho])*Log[\[Rho]]^2 + 24*(-1 + 2*Ec)*\[Rho]^2*
         Log[1 - 2*Ec]*(16384*Ec^9 + 512*Ec^8*(-94 + 5*\[Rho]) - 
          1024*Ec^7*(-54 + 5*\[Rho]) + 64*Ec^6*(-488 + 60*\[Rho] - 
            15*\[Rho]^2 + 5*\[Rho]^3) - 128*Ec^5*(-68 + 10*\[Rho] - 
            60*\[Rho]^2 + 5*\[Rho]^3 + 5*\[Rho]^4) - 
          3*(-11 + 95*\[Rho] + 80*\[Rho]^2 - 160*\[Rho]^3 - 5*\[Rho]^4 + 
            \[Rho]^5) + 24*Ec*(-11 + 95*\[Rho] + 125*\[Rho]^2 - 
            145*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
          72*Ec^2*(-11 + 95*\[Rho] + 185*\[Rho]^2 - 125*\[Rho]^3 - 
            5*\[Rho]^4 + \[Rho]^5) + 96*Ec^3*(-11 + 95*\[Rho] + 
            275*\[Rho]^2 - 95*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
          16*Ec^4*(27 + 275*\[Rho] + 1455*\[Rho]^2 - 195*\[Rho]^3 - 
            65*\[Rho]^4 + 3*\[Rho]^5) - 180*(1 - 2*Ec)^4*\[Rho]^2*
           (3 + \[Rho])*Log[\[Rho]]))*((-1 + 2*Ec + \[Rho])^2*
         (2048*Ec^11*(-1 + \[Rho]) - 1024*Ec^10*(-3 + \[Rho] + 2*\[Rho]^2) - 
          512*Ec^9*(3 + \[Rho] - 163*\[Rho]^2 + 51*\[Rho]^3) - 
          256*Ec^8*(63 - 129*\[Rho] + 1589*\[Rho]^2 - 671*\[Rho]^3 + 
            104*\[Rho]^4) - 128*Ec^7*(-392 + 1036*\[Rho] - 6032*\[Rho]^2 + 
            3060*\[Rho]^3 - 725*\[Rho]^4 + 41*\[Rho]^5) + 
          64*Ec^6*(-936 + 2932*\[Rho] - 11032*\[Rho]^2 + 5868*\[Rho]^3 - 
            1375*\[Rho]^4 - 47*\[Rho]^5 + 42*\[Rho]^6) - 
          3*(3 - 25*\[Rho] + 739*\[Rho]^2 - 57*\[Rho]^3 + 2893*\[Rho]^4 - 
            535*\[Rho]^5 - 147*\[Rho]^6 + 9*\[Rho]^7) + 
          32*Ec^5*(1096 - 3844*\[Rho] + 9794*\[Rho]^2 - 2590*\[Rho]^3 + 
            4417*\[Rho]^4 - 533*\[Rho]^5 - 399*\[Rho]^6 + 27*\[Rho]^7) + 
          6*Ec*(9 - 81*\[Rho] + 2429*\[Rho]^2 - 189*\[Rho]^3 + 
            12423*\[Rho]^4 - 2399*\[Rho]^5 - 717*\[Rho]^6 + 45*\[Rho]^7) - 
          12*Ec^2*(9 - 87*\[Rho] + 2734*\[Rho]^2 + 108*\[Rho]^3 + 
            19785*\[Rho]^4 - 4219*\[Rho]^5 - 1380*\[Rho]^6 + 90*\[Rho]^7) + 
          24*Ec^3*(51 - 223*\[Rho] + 1228*\[Rho]^2 + 1620*\[Rho]^3 + 
            15855*\[Rho]^4 - 3651*\[Rho]^5 - 1290*\[Rho]^6 + 90*\[Rho]^7) - 
          16*Ec^4*(632 - 2396*\[Rho] + 3918*\[Rho]^2 + 4978*\[Rho]^3 + 
            20303*\[Rho]^4 - 4509*\[Rho]^5 - 1797*\[Rho]^6 + 135*\[Rho]^7)) + 
        2160*(-1 + 2*Ec)^5*\[Rho]^4*(3 + \[Rho])*Log[1 - 2*Ec]^2 - 
        24*(-1 + 2*Ec)*\[Rho]^2*(8192*Ec^9 + 512*Ec^8*(-47 + 10*\[Rho]) - 
          1024*Ec^7*(-27 + 10*\[Rho]) + 64*Ec^6*(-244 + 120*\[Rho] - 
            75*\[Rho]^2 + 25*\[Rho]^3) - 128*Ec^5*(-34 + 20*\[Rho] - 
            165*\[Rho]^2 + 25*\[Rho]^3 + 10*\[Rho]^4) + 
          96*Ec^3*(7 + 45*\[Rho] + 325*\[Rho]^2 - 55*\[Rho]^3 - 85*\[Rho]^4 + 
            23*\[Rho]^5) - 3*(7 + 45*\[Rho] + 100*\[Rho]^2 - 100*\[Rho]^3 - 
            75*\[Rho]^4 + 23*\[Rho]^5) + 24*Ec*(7 + 45*\[Rho] + 
            145*\[Rho]^2 - 85*\[Rho]^3 - 75*\[Rho]^4 + 23*\[Rho]^5) - 
          72*Ec^2*(7 + 45*\[Rho] + 205*\[Rho]^2 - 65*\[Rho]^3 - 75*\[Rho]^4 + 
            23*\[Rho]^5) - 16*Ec^4*(51 + 115*\[Rho] + 2235*\[Rho]^2 - 
            255*\[Rho]^3 - 355*\[Rho]^4 + 69*\[Rho]^5))*Log[\[Rho]] + 
        2160*(-1 + 2*Ec)^5*\[Rho]^4*(3 + \[Rho])*Log[\[Rho]]^2 + 
        24*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*(8192*Ec^9 + 
          512*Ec^8*(-47 + 10*\[Rho]) - 1024*Ec^7*(-27 + 10*\[Rho]) + 
          64*Ec^6*(-244 + 120*\[Rho] - 75*\[Rho]^2 + 25*\[Rho]^3) - 
          128*Ec^5*(-34 + 20*\[Rho] - 165*\[Rho]^2 + 25*\[Rho]^3 + 
            10*\[Rho]^4) + 96*Ec^3*(7 + 45*\[Rho] + 325*\[Rho]^2 - 
            55*\[Rho]^3 - 85*\[Rho]^4 + 23*\[Rho]^5) - 
          3*(7 + 45*\[Rho] + 100*\[Rho]^2 - 100*\[Rho]^3 - 75*\[Rho]^4 + 
            23*\[Rho]^5) + 24*Ec*(7 + 45*\[Rho] + 145*\[Rho]^2 - 
            85*\[Rho]^3 - 75*\[Rho]^4 + 23*\[Rho]^5) - 
          72*Ec^2*(7 + 45*\[Rho] + 205*\[Rho]^2 - 65*\[Rho]^3 - 75*\[Rho]^4 + 
            23*\[Rho]^5) - 16*Ec^4*(51 + 115*\[Rho] + 2235*\[Rho]^2 - 
            255*\[Rho]^3 - 355*\[Rho]^4 + 69*\[Rho]^5) - 
          180*(1 - 2*Ec)^4*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])) + 
      6*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
        75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
        960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
        1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
        200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
        160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 
        60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 
        12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
         Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])*
       ((-1 + 2*Ec + \[Rho])^3*(1310720*Ec^18*(-1 + \[Rho]) - 
          1966080*Ec^17*(-2 + \[Rho] + \[Rho]^2) - 196608*Ec^16*
           (25 - 177*\[Rho]^2 + 44*\[Rho]^3) - 65536*Ec^15*
           (14 - 57*\[Rho] + 3105*\[Rho]^2 - 778*\[Rho]^3 + 46*\[Rho]^4) - 
          32768*Ec^14*(-566 + 783*\[Rho] - 16488*\[Rho]^2 + 3411*\[Rho]^3 - 
            549*\[Rho]^4 + 27*\[Rho]^5) - 49152*Ec^13*(814 - 1479*\[Rho] + 
            16089*\[Rho]^2 - 2091*\[Rho]^3 + 1739*\[Rho]^4 - 519*\[Rho]^5 + 
            73*\[Rho]^6) - 8192*Ec^12*(-5650 + 12555*\[Rho] - 
            84618*\[Rho]^2 - 6234*\[Rho]^3 - 50435*\[Rho]^4 + 
            22419*\[Rho]^5 - 3413*\[Rho]^6 + 206*\[Rho]^7) + 
          4096*Ec^11*(-7858 + 18369*\[Rho] - 88605*\[Rho]^2 - 
            68480*\[Rho]^3 - 271380*\[Rho]^4 + 116481*\[Rho]^5 - 
            15189*\[Rho]^6 + 1614*\[Rho]^7 + 30*\[Rho]^8) + 
          3072*Ec^10*(3874 - 3136*\[Rho] + 29200*\[Rho]^2 + 138290*\[Rho]^3 + 
            557546*\[Rho]^4 - 201972*\[Rho]^5 + 24884*\[Rho]^6 - 
            5830*\[Rho]^7 - 423*\[Rho]^8 + 27*\[Rho]^9) + 
          9*(9 - 170*\[Rho] + 271*\[Rho]^2 + 3516*\[Rho]^3 + 730*\[Rho]^4 + 
            23152*\[Rho]^5 + 15534*\[Rho]^6 - 9212*\[Rho]^7 + 733*\[Rho]^8 - 
            6*\[Rho]^9 + 3*\[Rho]^10) - 54*Ec*(18 - 349*\[Rho] + 
            563*\[Rho]^2 + 7714*\[Rho]^3 + 1078*\[Rho]^4 + 57548*\[Rho]^5 + 
            43556*\[Rho]^6 - 25794*\[Rho]^7 + 2072*\[Rho]^8 - 15*\[Rho]^9 + 
            9*\[Rho]^10) - 512*Ec^9*(-1576 + 77888*\[Rho] - 43632*\[Rho]^2 + 
            798170*\[Rho]^3 + 3233966*\[Rho]^4 - 866844*\[Rho]^5 + 
            244292*\[Rho]^6 - 101518*\[Rho]^7 - 5868*\[Rho]^8 + 
            459*\[Rho]^9 + 27*\[Rho]^10) + 108*Ec^2*(45 - 895*\[Rho] + 
            1408*\[Rho]^2 + 21502*\[Rho]^3 + 1850*\[Rho]^4 + 
            183804*\[Rho]^5 + 158828*\[Rho]^6 - 94894*\[Rho]^7 + 
            7721*\[Rho]^8 - 45*\[Rho]^9 + 36*\[Rho]^10) - 
          144*Ec^3*(78 - 1703*\[Rho] + 2387*\[Rho]^2 + 48264*\[Rho]^3 + 
            5072*\[Rho]^4 + 500091*\[Rho]^5 + 497121*\[Rho]^6 - 
            300810*\[Rho]^7 + 24916*\[Rho]^8 - 102*\[Rho]^9 + 
            126*\[Rho]^10) + 1152*Ec^6*(-886 + 9223*\[Rho] - 9280*\[Rho]^2 + 
            36435*\[Rho]^3 + 132077*\[Rho]^4 + 217299*\[Rho]^5 + 
            391156*\[Rho]^6 - 218602*\[Rho]^7 + 16137*\[Rho]^8 + 
            75*\[Rho]^9 + 126*\[Rho]^10) - 768*Ec^7*(-3530 + 37235*\[Rho] - 
            31603*\[Rho]^2 + 167902*\[Rho]^3 + 619770*\[Rho]^4 + 
            152902*\[Rho]^5 + 531946*\[Rho]^6 - 273968*\[Rho]^7 + 
            13302*\[Rho]^8 + 270*\[Rho]^9 + 162*\[Rho]^10) + 
          256*Ec^8*(-15782 + 183642*\[Rho] - 145770*\[Rho]^2 + 
            1081816*\[Rho]^3 + 4164450*\[Rho]^4 - 521148*\[Rho]^5 + 
            1013470*\[Rho]^6 - 480396*\[Rho]^7 + 189*\[Rho]^8 + 
            1134*\[Rho]^9 + 243*\[Rho]^10) + 96*Ec^4*(-118 - 791*\[Rho] - 
            438*\[Rho]^2 + 126242*\[Rho]^3 + 58693*\[Rho]^4 + 
            1723023*\[Rho]^5 + 1994339*\[Rho]^6 - 1211090*\[Rho]^7 + 
            101805*\[Rho]^8 - 216*\[Rho]^9 + 567*\[Rho]^10) - 
          192*Ec^5*(-1150 + 11271*\[Rho] - 14921*\[Rho]^2 + 87035*\[Rho]^3 + 
            183141*\[Rho]^4 + 1313119*\[Rho]^5 + 1823483*\[Rho]^6 - 
            1080858*\[Rho]^7 + 89494*\[Rho]^8 + 27*\[Rho]^9 + 
            567*\[Rho]^10)) - 77760*(-1 + 2*Ec)^9*\[Rho]^6*(3 + \[Rho])*
         Log[1 - 2*Ec]^3 - 12*(-1 + 2*Ec)*\[Rho]^2*(-1 + 2*Ec + \[Rho])^2*
         (3670016*Ec^15 - 49152*Ec^14*(291 + 41*\[Rho]) + 
          16384*Ec^13*(1443 + 458*\[Rho] + 67*\[Rho]^2) + 
          4096*Ec^12*(-5255 - 2735*\[Rho] - 3733*\[Rho]^2 + 787*\[Rho]^3) - 
          8192*Ec^11*(-1485 - 1108*\[Rho] - 7394*\[Rho]^2 + 1302*\[Rho]^3 + 
            153*\[Rho]^4) + 1024*Ec^10*(-5829 - 5467*\[Rho] - 
            118298*\[Rho]^2 + 12834*\[Rho]^3 + 2161*\[Rho]^4 + 
            839*\[Rho]^5) - 1024*Ec^9*(-4673 - 4138*\[Rho] - 
            141983*\[Rho]^2 + 4892*\[Rho]^3 - 2681*\[Rho]^4 + 2426*\[Rho]^5 + 
            285*\[Rho]^6) - 9*(-35 + 233*\[Rho] + 613*\[Rho]^2 + 
            3089*\[Rho]^3 + 6099*\[Rho]^4 - 1081*\[Rho]^5 - 309*\[Rho]^6 + 
            31*\[Rho]^7) + 3072*Ec^7*(870 + 360*\[Rho] + 18124*\[Rho]^2 + 
            4612*\[Rho]^3 + 12929*\[Rho]^4 - 2213*\[Rho]^5 - 1043*\[Rho]^6 + 
            93*\[Rho]^7) + 36*Ec*(-105 + 734*\[Rho] + 1773*\[Rho]^2 + 
            10460*\[Rho]^3 + 22593*\[Rho]^4 - 4134*\[Rho]^5 - 1205*\[Rho]^6 + 
            124*\[Rho]^7) - 256*Ec^8*(16827 + 11767*\[Rho] + 
            436655*\[Rho]^2 + 24315*\[Rho]^3 + 66479*\[Rho]^4 - 
            14525*\[Rho]^5 - 5613*\[Rho]^6 + 279*\[Rho]^7) + 
          288*Ec^3*(-169 + 1316*\[Rho] + 2726*\[Rho]^2 + 24350*\[Rho]^3 + 
            64299*\[Rho]^4 - 13090*\[Rho]^5 - 3906*\[Rho]^6 + 434*\[Rho]^7) - 
          36*Ec^2*(-525 + 3845*\[Rho] + 8562*\[Rho]^2 + 60230*\[Rho]^3 + 
            143499*\[Rho]^4 - 27603*\[Rho]^5 - 8156*\[Rho]^6 + 
            868*\[Rho]^7) - 192*Ec^6*(5325 + 623*\[Rho] + 91620*\[Rho]^2 + 
            98764*\[Rho]^3 + 313354*\[Rho]^4 - 60714*\[Rho]^5 - 
            23284*\[Rho]^6 + 2604*\[Rho]^7) + 192*Ec^5*(967 + 1594*\[Rho] + 
            20115*\[Rho]^2 + 100992*\[Rho]^3 + 318410*\[Rho]^4 - 
            67008*\[Rho]^5 - 21994*\[Rho]^6 + 2604*\[Rho]^7) - 
          48*Ec^4*(-909 + 11251*\[Rho] + 27757*\[Rho]^2 + 296557*\[Rho]^3 + 
            865154*\[Rho]^4 - 183574*\[Rho]^5 - 56074*\[Rho]^6 + 
            6510*\[Rho]^7))*Log[\[Rho]] - 1296*(1 - 2*Ec)^6*\[Rho]^4*
         (11 + 4096*Ec^8 + 145*\[Rho] + 360*\[Rho]^2 - 440*\[Rho]^3 - 
          115*\[Rho]^4 + 39*\[Rho]^5 + 128*Ec^7*(-93 + 5*\[Rho]) - 
          192*Ec^6*(-61 + 5*\[Rho]) + 32*Ec^5*(-151 + 15*\[Rho] - 
            30*\[Rho]^2 + 10*\[Rho]^3) - 80*Ec^4*(-9 + \[Rho] - 90*\[Rho]^2 + 
            6*\[Rho]^3 + 8*\[Rho]^4) - 8*Ec^3*(11 + 145*\[Rho] + 
            1590*\[Rho]^2 - 270*\[Rho]^3 - 195*\[Rho]^4 + 39*\[Rho]^5) - 
          6*Ec*(11 + 145*\[Rho] + 540*\[Rho]^2 - 380*\[Rho]^3 - 
            115*\[Rho]^4 + 39*\[Rho]^5) + 12*Ec^2*(11 + 145*\[Rho] + 
            810*\[Rho]^2 - 290*\[Rho]^3 - 115*\[Rho]^4 + 39*\[Rho]^5))*
         Log[\[Rho]]^2 + 77760*(-1 + 2*Ec)^9*\[Rho]^6*(3 + \[Rho])*
         Log[\[Rho]]^3 - 1296*(1 - 2*Ec)^6*\[Rho]^4*Log[1 - 2*Ec]^2*
         (11 + 4096*Ec^8 + 145*\[Rho] + 360*\[Rho]^2 - 440*\[Rho]^3 - 
          115*\[Rho]^4 + 39*\[Rho]^5 + 128*Ec^7*(-93 + 5*\[Rho]) - 
          192*Ec^6*(-61 + 5*\[Rho]) + 32*Ec^5*(-151 + 15*\[Rho] - 
            30*\[Rho]^2 + 10*\[Rho]^3) - 80*Ec^4*(-9 + \[Rho] - 90*\[Rho]^2 + 
            6*\[Rho]^3 + 8*\[Rho]^4) - 8*Ec^3*(11 + 145*\[Rho] + 
            1590*\[Rho]^2 - 270*\[Rho]^3 - 195*\[Rho]^4 + 39*\[Rho]^5) - 
          6*Ec*(11 + 145*\[Rho] + 540*\[Rho]^2 - 380*\[Rho]^3 - 
            115*\[Rho]^4 + 39*\[Rho]^5) + 12*Ec^2*(11 + 145*\[Rho] + 
            810*\[Rho]^2 - 290*\[Rho]^3 - 115*\[Rho]^4 + 39*\[Rho]^5) - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]) + 
        12*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*((-1 + 2*Ec + \[Rho])^2*
           (3670016*Ec^15 - 49152*Ec^14*(291 + 41*\[Rho]) + 
            16384*Ec^13*(1443 + 458*\[Rho] + 67*\[Rho]^2) + 
            4096*Ec^12*(-5255 - 2735*\[Rho] - 3733*\[Rho]^2 + 787*\[Rho]^3) - 
            8192*Ec^11*(-1485 - 1108*\[Rho] - 7394*\[Rho]^2 + 1302*\[Rho]^3 + 
              153*\[Rho]^4) + 1024*Ec^10*(-5829 - 5467*\[Rho] - 
              118298*\[Rho]^2 + 12834*\[Rho]^3 + 2161*\[Rho]^4 + 
              839*\[Rho]^5) - 1024*Ec^9*(-4673 - 4138*\[Rho] - 
              141983*\[Rho]^2 + 4892*\[Rho]^3 - 2681*\[Rho]^4 + 
              2426*\[Rho]^5 + 285*\[Rho]^6) - 9*(-35 + 233*\[Rho] + 
              613*\[Rho]^2 + 3089*\[Rho]^3 + 6099*\[Rho]^4 - 1081*\[Rho]^5 - 
              309*\[Rho]^6 + 31*\[Rho]^7) + 3072*Ec^7*(870 + 360*\[Rho] + 
              18124*\[Rho]^2 + 4612*\[Rho]^3 + 12929*\[Rho]^4 - 
              2213*\[Rho]^5 - 1043*\[Rho]^6 + 93*\[Rho]^7) + 
            36*Ec*(-105 + 734*\[Rho] + 1773*\[Rho]^2 + 10460*\[Rho]^3 + 
              22593*\[Rho]^4 - 4134*\[Rho]^5 - 1205*\[Rho]^6 + 
              124*\[Rho]^7) - 256*Ec^8*(16827 + 11767*\[Rho] + 
              436655*\[Rho]^2 + 24315*\[Rho]^3 + 66479*\[Rho]^4 - 
              14525*\[Rho]^5 - 5613*\[Rho]^6 + 279*\[Rho]^7) + 
            288*Ec^3*(-169 + 1316*\[Rho] + 2726*\[Rho]^2 + 24350*\[Rho]^3 + 
              64299*\[Rho]^4 - 13090*\[Rho]^5 - 3906*\[Rho]^6 + 
              434*\[Rho]^7) - 36*Ec^2*(-525 + 3845*\[Rho] + 8562*\[Rho]^2 + 
              60230*\[Rho]^3 + 143499*\[Rho]^4 - 27603*\[Rho]^5 - 
              8156*\[Rho]^6 + 868*\[Rho]^7) - 192*Ec^6*(5325 + 623*\[Rho] + 
              91620*\[Rho]^2 + 98764*\[Rho]^3 + 313354*\[Rho]^4 - 
              60714*\[Rho]^5 - 23284*\[Rho]^6 + 2604*\[Rho]^7) + 
            192*Ec^5*(967 + 1594*\[Rho] + 20115*\[Rho]^2 + 100992*\[Rho]^3 + 
              318410*\[Rho]^4 - 67008*\[Rho]^5 - 21994*\[Rho]^6 + 
              2604*\[Rho]^7) - 48*Ec^4*(-909 + 11251*\[Rho] + 
              27757*\[Rho]^2 + 296557*\[Rho]^3 + 865154*\[Rho]^4 - 
              183574*\[Rho]^5 - 56074*\[Rho]^6 + 6510*\[Rho]^7)) + 
          216*(-1 + 2*Ec)^5*\[Rho]^2*(11 + 4096*Ec^8 + 145*\[Rho] + 
            360*\[Rho]^2 - 440*\[Rho]^3 - 115*\[Rho]^4 + 39*\[Rho]^5 + 
            128*Ec^7*(-93 + 5*\[Rho]) - 192*Ec^6*(-61 + 5*\[Rho]) + 
            32*Ec^5*(-151 + 15*\[Rho] - 30*\[Rho]^2 + 10*\[Rho]^3) - 
            80*Ec^4*(-9 + \[Rho] - 90*\[Rho]^2 + 6*\[Rho]^3 + 8*\[Rho]^4) - 
            8*Ec^3*(11 + 145*\[Rho] + 1590*\[Rho]^2 - 270*\[Rho]^3 - 
              195*\[Rho]^4 + 39*\[Rho]^5) - 6*Ec*(11 + 145*\[Rho] + 
              540*\[Rho]^2 - 380*\[Rho]^3 - 115*\[Rho]^4 + 39*\[Rho]^5) + 
            12*Ec^2*(11 + 145*\[Rho] + 810*\[Rho]^2 - 290*\[Rho]^3 - 
              115*\[Rho]^4 + 39*\[Rho]^5))*Log[\[Rho]] - 19440*(1 - 2*Ec)^8*
           \[Rho]^4*(3 + \[Rho])*Log[\[Rho]]^2)) - 
      80*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*((-1 + 2*Ec + \[Rho])^3*(1310720*Ec^19*(-1 + \[Rho]) - 
          1966080*Ec^18*(-2 + \[Rho] + \[Rho]^2) - 983040*Ec^17*
           (5 - 30*\[Rho]^2 + 7*\[Rho]^3) + 32768*Ec^16*(20 + 90*\[Rho] - 
            4146*\[Rho]^2 + 933*\[Rho]^3 + 3*\[Rho]^4) + 
          49152*Ec^15*(191 - 209*\[Rho] + 5922*\[Rho]^2 - 853*\[Rho]^3 - 
            24*\[Rho]^4 + 3*\[Rho]^5) - 24576*Ec^14*(696 - 571*\[Rho] + 
            13851*\[Rho]^2 + 109*\[Rho]^3 + 1023*\[Rho]^4 - 735*\[Rho]^5 + 
            127*\[Rho]^6) - 4096*Ec^13*(-3355 - 640*\[Rho] - 56160*\[Rho]^2 - 
            25648*\[Rho]^3 - 44330*\[Rho]^4 + 28686*\[Rho]^5 - 
            4752*\[Rho]^6 + 189*\[Rho]^7) + 6144*Ec^12*(-550 - 5150*\[Rho] - 
            13942*\[Rho]^2 - 33730*\[Rho]^3 - 67246*\[Rho]^4 + 
            41160*\[Rho]^5 - 5468*\[Rho]^6 + 63*\[Rho]^7 + 63*\[Rho]^8) - 
          3072*Ec^11*(1261 - 15785*\[Rho] - 426*\[Rho]^2 - 79822*\[Rho]^3 - 
            141898*\[Rho]^4 + 97788*\[Rho]^5 - 11260*\[Rho]^6 - 
            879*\[Rho]^7 + 549*\[Rho]^8 + 2*\[Rho]^9) - 
          512*Ec^10*(-9692 + 85097*\[Rho] - 61941*\[Rho]^2 + 
            390658*\[Rho]^3 + 451614*\[Rho]^4 - 605796*\[Rho]^5 + 
            83884*\[Rho]^6 + 7931*\[Rho]^7 - 2973*\[Rho]^8 - 574*\[Rho]^9 + 
            52*\[Rho]^10) - 3*(-23 + 501*\[Rho] - 733*\[Rho]^2 - 
            13345*\[Rho]^3 + 6228*\[Rho]^4 - 85136*\[Rho]^5 - 
            68416*\[Rho]^6 + 33228*\[Rho]^7 - 1805*\[Rho]^8 - 53*\[Rho]^9 - 
            51*\[Rho]^10 + 5*\[Rho]^11) + 768*Ec^9*(-4003 + 34618*\[Rho] - 
            42266*\[Rho]^2 + 128027*\[Rho]^3 + 110098*\[Rho]^4 - 
            444520*\[Rho]^5 - 10918*\[Rho]^6 + 22029*\[Rho]^7 + 
            5199*\[Rho]^8 - 1680*\[Rho]^9 + 46*\[Rho]^10 + 10*\[Rho]^11) + 
          18*Ec*(-46 + 1025*\[Rho] - 1456*\[Rho]^2 - 29699*\[Rho]^3 + 
            16756*\[Rho]^4 - 207944*\[Rho]^5 - 189268*\[Rho]^6 + 
            91708*\[Rho]^7 - 4734*\[Rho]^8 - 209*\[Rho]^9 - 148*\[Rho]^10 + 
            15*\[Rho]^11) - 36*Ec^2*(-115 + 2620*\[Rho] - 3417*\[Rho]^2 - 
            83956*\[Rho]^3 + 54126*\[Rho]^4 - 650558*\[Rho]^5 - 
            680452*\[Rho]^6 + 331748*\[Rho]^7 - 16015*\[Rho]^8 - 
            1074*\[Rho]^9 - 567*\[Rho]^10 + 60*\[Rho]^11) - 
          384*Ec^8*(-3270 + 29860*\[Rho] - 37044*\[Rho]^2 + 25571*\[Rho]^3 + 
            204243*\[Rho]^4 - 842028*\[Rho]^5 - 527508*\[Rho]^6 + 
            192351*\[Rho]^7 + 26811*\[Rho]^8 - 7000*\[Rho]^9 - 
            336*\[Rho]^10 + 90*\[Rho]^11) + 24*Ec^3*(-470 + 10880*\[Rho] - 
            9917*\[Rho]^2 - 385730*\[Rho]^3 + 277974*\[Rho]^4 - 
            3448892*\[Rho]^5 - 4205604*\[Rho]^6 + 2060050*\[Rho]^7 - 
            90824*\[Rho]^8 - 9104*\[Rho]^9 - 3783*\[Rho]^10 + 
            420*\[Rho]^11) - 96*Ec^6*(-872 + 11915*\[Rho] + 49133*\[Rho]^2 - 
            201731*\[Rho]^3 + 532995*\[Rho]^4 - 3054709*\[Rho]^5 - 
            5979663*\[Rho]^6 + 2549963*\[Rho]^7 - 9771*\[Rho]^8 - 
            30002*\[Rho]^9 - 6218*\[Rho]^10 + 840*\[Rho]^11) + 
          64*Ec^7*(-5645 + 58035*\[Rho] + 20970*\[Rho]^2 - 318343*\[Rho]^3 + 
            1275006*\[Rho]^4 - 4500873*\[Rho]^5 - 7122816*\[Rho]^6 + 
            2720827*\[Rho]^7 + 121947*\[Rho]^8 - 52722*\[Rho]^9 - 
            6766*\[Rho]^10 + 1080*\[Rho]^11) + 48*Ec^5*(-601 + 12160*\[Rho] + 
            45540*\[Rho]^2 - 392126*\[Rho]^3 + 541088*\[Rho]^4 - 
            5679930*\[Rho]^5 - 9862006*\[Rho]^6 + 4572534*\[Rho]^7 - 
            122799*\[Rho]^8 - 36722*\[Rho]^9 - 10158*\[Rho]^10 + 
            1260*\[Rho]^11) - 16*Ec^4*(-1201 + 27611*\[Rho] + 
            12387*\[Rho]^2 - 1034318*\[Rho]^3 + 894100*\[Rho]^4 - 
            11495028*\[Rho]^5 - 16630574*\[Rho]^6 + 8056246*\[Rho]^7 - 
            305757*\[Rho]^8 - 47545*\[Rho]^9 - 16171*\[Rho]^10 + 
            1890*\[Rho]^11)) - 77760*(-1 + 2*Ec)^9*\[Rho]^6*(3 + 2*\[Rho])*
         Log[1 - 2*Ec]^3 - 12*(-1 + 2*Ec)*\[Rho]^2*(-1 + 2*Ec + \[Rho])^2*
         (2293760*Ec^16 - 65536*Ec^15*(123 + 17*\[Rho]) + 
          16384*Ec^14*(741 + 206*\[Rho] + 33*\[Rho]^2) + 
          8192*Ec^13*(-1315 - 495*\[Rho] - 1018*\[Rho]^2 + 268*\[Rho]^3) - 
          4096*Ec^12*(-1770 - 760*\[Rho] - 7159*\[Rho]^2 + 1924*\[Rho]^3 + 
            80*\[Rho]^4) + 2048*Ec^11*(-2406 - 1334*\[Rho] - 22931*\[Rho]^2 + 
            6881*\[Rho]^3 - 155*\[Rho]^4 + 135*\[Rho]^5) - 
          1024*Ec^10*(-3288 - 2034*\[Rho] - 39733*\[Rho]^2 + 19788*\[Rho]^3 - 
            923*\[Rho]^4 - 134*\[Rho]^5 + 109*\[Rho]^6) + 
          512*Ec^9*(-3657 - 347*\[Rho] - 39621*\[Rho]^2 + 47315*\[Rho]^3 + 
            5798*\[Rho]^4 - 1682*\[Rho]^5 - 109*\[Rho]^6 + 53*\[Rho]^7) + 
          3*(122 - 938*\[Rho] - 1509*\[Rho]^2 - 8936*\[Rho]^3 - 
            24975*\[Rho]^4 + 2318*\[Rho]^5 + 1713*\[Rho]^6 - 196*\[Rho]^7 + 
            \[Rho]^8) + 256*Ec^8*(3435 - 4430*\[Rho] + 28491*\[Rho]^2 - 
            80776*\[Rho]^3 - 60112*\[Rho]^4 - 2996*\[Rho]^5 + 7223*\[Rho]^6 - 
            868*\[Rho]^7 + 3*\[Rho]^8) - 12*Ec*(366 - 2936*\[Rho] - 
            4359*\[Rho]^2 - 29691*\[Rho]^3 - 91192*\[Rho]^4 + 8462*\[Rho]^5 + 
            6729*\[Rho]^6 - 783*\[Rho]^7 + 4*\[Rho]^8) - 
          128*Ec^7*(3635 - 6585*\[Rho] + 33318*\[Rho]^2 - 114318*\[Rho]^3 - 
            315128*\[Rho]^4 - 13176*\[Rho]^5 + 42341*\[Rho]^6 - 
            5171*\[Rho]^7 + 24*\[Rho]^8) + 12*Ec^2*(1830 - 15290*\[Rho] - 
            21237*\[Rho]^2 - 167568*\[Rho]^3 - 569896*\[Rho]^4 + 
            53978*\[Rho]^5 + 45927*\[Rho]^6 - 5472*\[Rho]^7 + 28*\[Rho]^8) - 
          24*Ec^3*(2515 - 21025*\[Rho] - 26389*\[Rho]^2 - 263881*\[Rho]^3 - 
            1002839*\[Rho]^4 + 95893*\[Rho]^5 + 88961*\[Rho]^6 - 
            10891*\[Rho]^7 + 56*\[Rho]^8) + 64*Ec^6*(4317 - 6082*\[Rho] + 
            45797*\[Rho]^2 - 219772*\[Rho]^3 - 1068297*\[Rho]^4 + 
            26032*\[Rho]^5 + 130804*\[Rho]^6 - 16568*\[Rho]^7 + 
            84*\[Rho]^8) - 32*Ec^5*(5208 - 18614*\[Rho] + 21721*\[Rho]^2 - 
            480101*\[Rho]^3 - 2328672*\[Rho]^4 + 160778*\[Rho]^5 + 
            254165*\[Rho]^6 - 32413*\[Rho]^7 + 168*\[Rho]^8) + 
          16*Ec^4*(6766 - 47484*\[Rho] - 39687*\[Rho]^2 - 766900*\[Rho]^3 - 
            3292393*\[Rho]^4 + 296262*\[Rho]^5 + 323034*\[Rho]^6 - 
            40568*\[Rho]^7 + 210*\[Rho]^8))*Log[\[Rho]] - 
        288*(-1 + 2*Ec)^5*\[Rho]^4*(23040*Ec^10 + 1152*Ec^9*
           (-49 + 9*\[Rho]) - 128*Ec^8*(-327 + 232*\[Rho]) - 
          96*Ec^6*(-39 + 254*\[Rho] + 30*\[Rho]^2 + 30*\[Rho]^3) + 
          32*Ec^7*(-276 + 1136*\[Rho] + 45*\[Rho]^2 + 45*\[Rho]^3) - 
          8*Ec^5*(861 - 1181*\[Rho] - 7515*\[Rho]^2 - 2685*\[Rho]^3 + 
            1340*\[Rho]^4) + 3*(-27 - 163*\[Rho] - 740*\[Rho]^2 + 
            630*\[Rho]^3 + 400*\[Rho]^4 - 103*\[Rho]^5 + 3*\[Rho]^6) + 
          36*Ec^2*(-54 - 326*\[Rho] - 2425*\[Rho]^2 + 630*\[Rho]^3 + 
            800*\[Rho]^4 - 206*\[Rho]^5 + 6*\[Rho]^6) - 
          12*Ec*(-54 - 326*\[Rho] - 1885*\[Rho]^2 + 990*\[Rho]^3 + 
            800*\[Rho]^4 - 206*\[Rho]^5 + 6*\[Rho]^6) + 
          8*Ec^4*(273 - 1228*\[Rho] - 19245*\[Rho]^2 - 2910*\[Rho]^3 + 
            4360*\[Rho]^4 - 618*\[Rho]^5 + 18*\[Rho]^6) - 
          12*Ec^3*(-171 - 1319*\[Rho] - 13675*\[Rho]^2 + 595*\[Rho]^3 + 
            3670*\[Rho]^4 - 824*\[Rho]^5 + 24*\[Rho]^6))*Log[\[Rho]]^2 + 
        77760*(-1 + 2*Ec)^9*\[Rho]^6*(3 + 2*\[Rho])*Log[\[Rho]]^3 - 
        288*(-1 + 2*Ec)^5*\[Rho]^4*Log[1 - 2*Ec]^2*(23040*Ec^10 + 
          1152*Ec^9*(-49 + 9*\[Rho]) - 128*Ec^8*(-327 + 232*\[Rho]) - 
          96*Ec^6*(-39 + 254*\[Rho] + 30*\[Rho]^2 + 30*\[Rho]^3) + 
          32*Ec^7*(-276 + 1136*\[Rho] + 45*\[Rho]^2 + 45*\[Rho]^3) - 
          8*Ec^5*(861 - 1181*\[Rho] - 7515*\[Rho]^2 - 2685*\[Rho]^3 + 
            1340*\[Rho]^4) + 3*(-27 - 163*\[Rho] - 740*\[Rho]^2 + 
            630*\[Rho]^3 + 400*\[Rho]^4 - 103*\[Rho]^5 + 3*\[Rho]^6) + 
          36*Ec^2*(-54 - 326*\[Rho] - 2425*\[Rho]^2 + 630*\[Rho]^3 + 
            800*\[Rho]^4 - 206*\[Rho]^5 + 6*\[Rho]^6) - 
          12*Ec*(-54 - 326*\[Rho] - 1885*\[Rho]^2 + 990*\[Rho]^3 + 
            800*\[Rho]^4 - 206*\[Rho]^5 + 6*\[Rho]^6) + 
          8*Ec^4*(273 - 1228*\[Rho] - 19245*\[Rho]^2 - 2910*\[Rho]^3 + 
            4360*\[Rho]^4 - 618*\[Rho]^5 + 18*\[Rho]^6) - 
          12*Ec^3*(-171 - 1319*\[Rho] - 13675*\[Rho]^2 + 595*\[Rho]^3 + 
            3670*\[Rho]^4 - 824*\[Rho]^5 + 24*\[Rho]^6) - 
          810*(1 - 2*Ec)^4*\[Rho]^2*(3 + 2*\[Rho])*Log[\[Rho]]) + 
        12*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*((-1 + 2*Ec + \[Rho])^2*
           (2293760*Ec^16 - 65536*Ec^15*(123 + 17*\[Rho]) + 
            16384*Ec^14*(741 + 206*\[Rho] + 33*\[Rho]^2) + 
            8192*Ec^13*(-1315 - 495*\[Rho] - 1018*\[Rho]^2 + 268*\[Rho]^3) - 
            4096*Ec^12*(-1770 - 760*\[Rho] - 7159*\[Rho]^2 + 1924*\[Rho]^3 + 
              80*\[Rho]^4) + 2048*Ec^11*(-2406 - 1334*\[Rho] - 
              22931*\[Rho]^2 + 6881*\[Rho]^3 - 155*\[Rho]^4 + 135*\[Rho]^5) - 
            1024*Ec^10*(-3288 - 2034*\[Rho] - 39733*\[Rho]^2 + 
              19788*\[Rho]^3 - 923*\[Rho]^4 - 134*\[Rho]^5 + 109*\[Rho]^6) + 
            512*Ec^9*(-3657 - 347*\[Rho] - 39621*\[Rho]^2 + 47315*\[Rho]^3 + 
              5798*\[Rho]^4 - 1682*\[Rho]^5 - 109*\[Rho]^6 + 53*\[Rho]^7) + 
            3*(122 - 938*\[Rho] - 1509*\[Rho]^2 - 8936*\[Rho]^3 - 
              24975*\[Rho]^4 + 2318*\[Rho]^5 + 1713*\[Rho]^6 - 196*\[Rho]^7 + 
              \[Rho]^8) + 256*Ec^8*(3435 - 4430*\[Rho] + 28491*\[Rho]^2 - 
              80776*\[Rho]^3 - 60112*\[Rho]^4 - 2996*\[Rho]^5 + 
              7223*\[Rho]^6 - 868*\[Rho]^7 + 3*\[Rho]^8) - 
            12*Ec*(366 - 2936*\[Rho] - 4359*\[Rho]^2 - 29691*\[Rho]^3 - 
              91192*\[Rho]^4 + 8462*\[Rho]^5 + 6729*\[Rho]^6 - 783*\[Rho]^7 + 
              4*\[Rho]^8) - 128*Ec^7*(3635 - 6585*\[Rho] + 33318*\[Rho]^2 - 
              114318*\[Rho]^3 - 315128*\[Rho]^4 - 13176*\[Rho]^5 + 
              42341*\[Rho]^6 - 5171*\[Rho]^7 + 24*\[Rho]^8) + 
            12*Ec^2*(1830 - 15290*\[Rho] - 21237*\[Rho]^2 - 167568*\[Rho]^3 - 
              569896*\[Rho]^4 + 53978*\[Rho]^5 + 45927*\[Rho]^6 - 
              5472*\[Rho]^7 + 28*\[Rho]^8) - 24*Ec^3*(2515 - 21025*\[Rho] - 
              26389*\[Rho]^2 - 263881*\[Rho]^3 - 1002839*\[Rho]^4 + 
              95893*\[Rho]^5 + 88961*\[Rho]^6 - 10891*\[Rho]^7 + 
              56*\[Rho]^8) + 64*Ec^6*(4317 - 6082*\[Rho] + 45797*\[Rho]^2 - 
              219772*\[Rho]^3 - 1068297*\[Rho]^4 + 26032*\[Rho]^5 + 
              130804*\[Rho]^6 - 16568*\[Rho]^7 + 84*\[Rho]^8) - 
            32*Ec^5*(5208 - 18614*\[Rho] + 21721*\[Rho]^2 - 480101*\[Rho]^3 - 
              2328672*\[Rho]^4 + 160778*\[Rho]^5 + 254165*\[Rho]^6 - 
              32413*\[Rho]^7 + 168*\[Rho]^8) + 16*Ec^4*(6766 - 47484*\[Rho] - 
              39687*\[Rho]^2 - 766900*\[Rho]^3 - 3292393*\[Rho]^4 + 
              296262*\[Rho]^5 + 323034*\[Rho]^6 - 40568*\[Rho]^7 + 
              210*\[Rho]^8)) + 48*(1 - 2*Ec)^4*\[Rho]^2*(23040*Ec^10 + 
            1152*Ec^9*(-49 + 9*\[Rho]) - 128*Ec^8*(-327 + 232*\[Rho]) - 
            96*Ec^6*(-39 + 254*\[Rho] + 30*\[Rho]^2 + 30*\[Rho]^3) + 
            32*Ec^7*(-276 + 1136*\[Rho] + 45*\[Rho]^2 + 45*\[Rho]^3) - 
            8*Ec^5*(861 - 1181*\[Rho] - 7515*\[Rho]^2 - 2685*\[Rho]^3 + 
              1340*\[Rho]^4) + 3*(-27 - 163*\[Rho] - 740*\[Rho]^2 + 
              630*\[Rho]^3 + 400*\[Rho]^4 - 103*\[Rho]^5 + 3*\[Rho]^6) + 
            36*Ec^2*(-54 - 326*\[Rho] - 2425*\[Rho]^2 + 630*\[Rho]^3 + 
              800*\[Rho]^4 - 206*\[Rho]^5 + 6*\[Rho]^6) - 
            12*Ec*(-54 - 326*\[Rho] - 1885*\[Rho]^2 + 990*\[Rho]^3 + 
              800*\[Rho]^4 - 206*\[Rho]^5 + 6*\[Rho]^6) + 
            8*Ec^4*(273 - 1228*\[Rho] - 19245*\[Rho]^2 - 2910*\[Rho]^3 + 
              4360*\[Rho]^4 - 618*\[Rho]^5 + 18*\[Rho]^6) - 
            12*Ec^3*(-171 - 1319*\[Rho] - 13675*\[Rho]^2 + 595*\[Rho]^3 + 
              3670*\[Rho]^4 - 824*\[Rho]^5 + 24*\[Rho]^6))*Log[\[Rho]] - 
          19440*(1 - 2*Ec)^8*\[Rho]^4*(3 + 2*\[Rho])*Log[\[Rho]]^2))))/
    (21600*(-1 + 2*Ec)^3*mb^5*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
       128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
       16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
       72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
       32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
       4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^4) + 
   (\[Mu]2G*((-6*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
         1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
         240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
         840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
         480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
         440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
         15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
         12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
          (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
          Log[\[Rho]])*(4320*\[Rho]^3*Log[1 - 2*Ec]^2*
          (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
              7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - 
              \[Rho]^3 - 8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 
                13*\[Rho]^2 + 2*\[Rho]^3)))/(1 - 2*Ec)^2 + 
           12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]]) - 
         8640*\[Rho]^3*Log[1 - 2*Ec]*Log[\[Rho]]*
          (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
              7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - 
              \[Rho]^3 - 8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 
                13*\[Rho]^2 + 2*\[Rho]^3)))/(1 - 2*Ec)^2 + 
           12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]]) + 
         4320*\[Rho]^3*Log[\[Rho]]^2*(((-1 + 2*Ec + \[Rho])*
             (-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 7*\[Rho] + 7*\[Rho]^2 - 
              4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 8*Ec^3*(-2 + 
                \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 2*\[Rho]^3)))/
            (1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*
            Log[\[Rho]]) + (640*Ec^5*(-1 + 2*Ec + \[Rho])^2*
           (-1 + 8*Ec^3 - \[Rho] - 4*\[Rho]^2 - 4*Ec^2*(3 + \[Rho]) + 
            2*Ec*(3 + 2*\[Rho] + \[Rho]^2))*(9 + 320*Ec^6 - 15*\[Rho] + 
            57*\[Rho]^2 - 15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
            16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
            8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
            6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
            12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*
           (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
            8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
            64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
            72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
            32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
            4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
             Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/
          (-1 + 2*Ec)^9 + (10*(-1 + 2*Ec + \[Rho])^2*(640*Ec^7 - 
            320*Ec^6*(3 + \[Rho]) + 160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 
            3*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
            16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
            6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
            24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
            12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*
           (6 + 256*Ec^7 + \[Rho] + 13*\[Rho]^2 - 11*\[Rho]^3 + 3*\[Rho]^4 - 
            64*Ec^6*(1 + 2*\[Rho]) + 32*Ec^5*(-4 + 7*\[Rho] + 2*\[Rho]^2) + 
            16*Ec^4*(3 - 7*\[Rho] - 14*\[Rho]^2 + 3*\[Rho]^3) - 
            8*Ec^3*\[Rho]*(4 - 2*\[Rho] - 2*\[Rho]^2 + 3*\[Rho]^3) - 
            2*Ec*(12 + 8*\[Rho] + 31*\[Rho]^2 - 30*\[Rho]^3 + 9*\[Rho]^4) + 
            4*Ec^2*(6 + 13*\[Rho] + 18*\[Rho]^2 - 24*\[Rho]^3 + 9*\[Rho]^4))*
           (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
            8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
            64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
            72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
            32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
            4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
             Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/
          (-1 + 2*Ec)^9 - (23040*Ec^5*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
           (-1 + 8*Ec^3 - \[Rho] - 4*\[Rho]^2 - 4*Ec^2*(3 + \[Rho]) + 
            2*Ec*(3 + 2*\[Rho] + \[Rho]^2))*Log[1 - 2*Ec]*
           (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
            8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
            64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
            72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
            32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
            4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
             Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/
          (1 - 2*Ec)^6 - (360*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
           (6 + 256*Ec^7 + \[Rho] + 13*\[Rho]^2 - 11*\[Rho]^3 + 3*\[Rho]^4 - 
            64*Ec^6*(1 + 2*\[Rho]) + 32*Ec^5*(-4 + 7*\[Rho] + 2*\[Rho]^2) + 
            16*Ec^4*(3 - 7*\[Rho] - 14*\[Rho]^2 + 3*\[Rho]^3) - 
            8*Ec^3*\[Rho]*(4 - 2*\[Rho] - 2*\[Rho]^2 + 3*\[Rho]^3) - 
            2*Ec*(12 + 8*\[Rho] + 31*\[Rho]^2 - 30*\[Rho]^3 + 9*\[Rho]^4) + 
            4*Ec^2*(6 + 13*\[Rho] + 18*\[Rho]^2 - 24*\[Rho]^3 + 9*\[Rho]^4))*
           Log[1 - 2*Ec]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
            64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
            16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
            24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
            8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
            16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
            12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
             Log[\[Rho]]))/(-1 + 2*Ec)^5 + (23040*Ec^5*\[Rho]^2*
           (-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 - \[Rho] - 4*\[Rho]^2 - 
            4*Ec^2*(3 + \[Rho]) + 2*Ec*(3 + 2*\[Rho] + \[Rho]^2))*Log[\[Rho]]*
           (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
            8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
            64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
            72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
            32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
            4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
             Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/
          (1 - 2*Ec)^6 + (120*\[Rho]*(-1 + 2*Ec + \[Rho])*
           (640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 160*Ec^5*(3 + 2*\[Rho] + 
              \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
            16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
            6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
            24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
            12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[\[Rho]]*
           (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
            8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
            64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
            72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
            32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
            4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
             Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/
          (1 - 2*Ec)^6 + (360*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
           (6 + 256*Ec^7 + \[Rho] + 13*\[Rho]^2 - 11*\[Rho]^3 + 3*\[Rho]^4 - 
            64*Ec^6*(1 + 2*\[Rho]) + 32*Ec^5*(-4 + 7*\[Rho] + 2*\[Rho]^2) + 
            16*Ec^4*(3 - 7*\[Rho] - 14*\[Rho]^2 + 3*\[Rho]^3) - 
            8*Ec^3*\[Rho]*(4 - 2*\[Rho] - 2*\[Rho]^2 + 3*\[Rho]^3) - 
            2*Ec*(12 + 8*\[Rho] + 31*\[Rho]^2 - 30*\[Rho]^3 + 9*\[Rho]^4) + 
            4*Ec^2*(6 + 13*\[Rho] + 18*\[Rho]^2 - 24*\[Rho]^3 + 9*\[Rho]^4))*
           Log[\[Rho]]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
            64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
            16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
            24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
            8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
            16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
            12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
             Log[\[Rho]]))/(-1 + 2*Ec)^5 + (120*\[Rho]*(-1 + 2*Ec + \[Rho])*
           (640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 160*Ec^5*(3 + 2*\[Rho] + 
              \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
            16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
            6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
            24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
            12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[1 - 2*Ec]*
           (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
            8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
            64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
            72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 
            32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 
            4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
             Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/
          (1 - 2*Ec)^6 - 1296*\[Rho]^4*Log[1 - 2*Ec]^2*
          (((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 188*\[Rho]^2 - 
              12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*(-23 + 3*\[Rho]) + 
              32*Ec^5*(-23 + 7*\[Rho]) + 4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 
                3*\[Rho]^2) - 16*Ec^4*(-15 + 7*\[Rho]^2) - 2*Ec*(-7 + 
                75*\[Rho] + 307*\[Rho]^2 - 21*\[Rho]^3 + 6*\[Rho]^4)))/
            (1 - 2*Ec)^2 + 60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
           60*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]) + 2592*\[Rho]^4*
          Log[1 - 2*Ec]*Log[\[Rho]]*(((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 
              68*\[Rho] + 188*\[Rho]^2 - 12*\[Rho]^3 + 3*\[Rho]^4 - 
              8*Ec^3*\[Rho]^2*(-23 + 3*\[Rho]) + 32*Ec^5*(-23 + 7*\[Rho]) + 
              4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 3*\[Rho]^2) - 16*Ec^4*(-15 + 
                7*\[Rho]^2) - 2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 
                21*\[Rho]^3 + 6*\[Rho]^4)))/(1 - 2*Ec)^2 + 
           60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 60*\[Rho]^2*(3 + \[Rho])*
            Log[\[Rho]]) - 1296*\[Rho]^4*Log[\[Rho]]^2*
          (((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 188*\[Rho]^2 - 
              12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*(-23 + 3*\[Rho]) + 
              32*Ec^5*(-23 + 7*\[Rho]) + 4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 
                3*\[Rho]^2) - 16*Ec^4*(-15 + 7*\[Rho]^2) - 2*Ec*(-7 + 
                75*\[Rho] + 307*\[Rho]^2 - 21*\[Rho]^3 + 6*\[Rho]^4)))/
            (1 - 2*Ec)^2 + 60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
           60*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]) - 
         ((-1 + 2*Ec + \[Rho])^2*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
            160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 
              7*\[Rho]^2 + \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 
              3*\[Rho]^3) - 6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
            24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
            12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*
           (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
            32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
            8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
            6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
            12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*
           (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
            1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
            240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
            120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 
            480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 
            680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 
            160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
            60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 
            12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
             Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
             Log[\[Rho]]))/(-1 + 2*Ec)^9 + (36*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
           (640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 160*Ec^5*(3 + 2*\[Rho] + 
              \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
            16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
            6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
            24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
            12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[1 - 2*Ec]*
           (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
            1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
            240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
            120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 
            480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 
            680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 
            160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
            60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 
            12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
             Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
             Log[\[Rho]]))/(1 - 2*Ec)^6 + (36*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
           (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
            32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
            8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
            6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
            12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*
           Log[1 - 2*Ec]*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 
            1984*Ec^6 + 1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 
            300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 
            960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
            1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
            200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
            160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 
            60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 
            12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
             Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
             Log[\[Rho]]))/(-1 + 2*Ec)^5 - (36*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
           (640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 160*Ec^5*(3 + 2*\[Rho] + 
              \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
            16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
            6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
            24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
            12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[\[Rho]]*
           (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
            1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
            240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
            120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 
            480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 
            680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 
            160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
            60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 
            12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
             Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
             Log[\[Rho]]))/(1 - 2*Ec)^6 - (36*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
           (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
            32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
            8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
            6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
            12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]]*
           (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
            1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
            240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
            120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 
            480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 
            680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 
            160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
            60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 
            12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
             Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
             Log[\[Rho]]))/(-1 + 2*Ec)^5))/
       ((((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
             7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - 
             \[Rho]^3 - 8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*
                \[Rho]^2 + 2*\[Rho]^3)))/(1 - 2*Ec)^2 + 
          12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]])^3*
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])) + 
      (3*((-1 + 2*Ec + \[Rho])^2*(-21 + 10240*Ec^11*(-1 + \[Rho]) + 
           351*\[Rho] - 717*\[Rho]^2 - 5433*\[Rho]^3 - 3483*\[Rho]^4 + 
           753*\[Rho]^5 - 99*\[Rho]^6 + 9*\[Rho]^7 - 5120*Ec^10*
            (-3 + \[Rho] + 2*\[Rho]^2) - 512*Ec^9*(15 + 5*\[Rho] - 
             167*\[Rho]^2 + 39*\[Rho]^3) - 256*Ec^8*(-69 + 507*\[Rho] + 
             1753*\[Rho]^2 - 259*\[Rho]^3 + 16*\[Rho]^4) + 
           128*Ec^7*(-272 + 2188*\[Rho] + 5824*\[Rho]^2 - 108*\[Rho]^3 + 
             25*\[Rho]^4 + 11*\[Rho]^5) - 64*Ec^6*(-432 + 3460*\[Rho] + 
             8504*\[Rho]^2 + 1692*\[Rho]^3 + 467*\[Rho]^4 + 19*\[Rho]^5 + 
             6*\[Rho]^6) - 32*Ec^5*(304 - 2404*\[Rho] - 5842*\[Rho]^2 - 
             2842*\[Rho]^3 - 3365*\[Rho]^4 + 217*\[Rho]^5 - 93*\[Rho]^6 + 
             9*\[Rho]^7) - 6*Ec*(-21 + 365*\[Rho] - 673*\[Rho]^2 - 
             6927*\[Rho]^3 - 5291*\[Rho]^4 + 1171*\[Rho]^5 - 159*\[Rho]^6 + 
             15*\[Rho]^7) + 12*Ec^2*(-21 + 379*\[Rho] - 518*\[Rho]^2 - 
             9516*\[Rho]^3 - 9205*\[Rho]^4 + 2111*\[Rho]^5 - 300*\[Rho]^6 + 
             30*\[Rho]^7) - 24*Ec^3*(-7 + 131*\[Rho] + 4*\[Rho]^2 - 
             5220*\[Rho]^3 - 7235*\[Rho]^4 + 1767*\[Rho]^5 - 270*\[Rho]^6 + 
             30*\[Rho]^7) + 16*Ec^4*(80 - 620*\[Rho] - 1302*\[Rho]^2 - 
             3722*\[Rho]^3 - 9547*\[Rho]^4 + 1953*\[Rho]^5 - 375*\[Rho]^6 + 
             45*\[Rho]^7)) + 2160*(-1 + 2*Ec)^5*\[Rho]^4*(3 + \[Rho])*
          Log[1 - 2*Ec]^2 - 24*(-1 + 2*Ec)*\[Rho]^2*(16384*Ec^9 + 
           512*Ec^8*(-94 + 5*\[Rho]) - 1024*Ec^7*(-54 + 5*\[Rho]) + 
           64*Ec^6*(-488 + 60*\[Rho] - 15*\[Rho]^2 + 5*\[Rho]^3) - 
           128*Ec^5*(-68 + 10*\[Rho] - 60*\[Rho]^2 + 5*\[Rho]^3 + 
             5*\[Rho]^4) - 3*(-11 + 95*\[Rho] + 80*\[Rho]^2 - 160*\[Rho]^3 - 
             5*\[Rho]^4 + \[Rho]^5) + 24*Ec*(-11 + 95*\[Rho] + 125*\[Rho]^2 - 
             145*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
           72*Ec^2*(-11 + 95*\[Rho] + 185*\[Rho]^2 - 125*\[Rho]^3 - 
             5*\[Rho]^4 + \[Rho]^5) + 96*Ec^3*(-11 + 95*\[Rho] + 
             275*\[Rho]^2 - 95*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
           16*Ec^4*(27 + 275*\[Rho] + 1455*\[Rho]^2 - 195*\[Rho]^3 - 
             65*\[Rho]^4 + 3*\[Rho]^5))*Log[\[Rho]] + 2160*(-1 + 2*Ec)^5*
          \[Rho]^4*(3 + \[Rho])*Log[\[Rho]]^2 + 24*(-1 + 2*Ec)*\[Rho]^2*
          Log[1 - 2*Ec]*(16384*Ec^9 + 512*Ec^8*(-94 + 5*\[Rho]) - 
           1024*Ec^7*(-54 + 5*\[Rho]) + 64*Ec^6*(-488 + 60*\[Rho] - 
             15*\[Rho]^2 + 5*\[Rho]^3) - 128*Ec^5*(-68 + 10*\[Rho] - 
             60*\[Rho]^2 + 5*\[Rho]^3 + 5*\[Rho]^4) - 
           3*(-11 + 95*\[Rho] + 80*\[Rho]^2 - 160*\[Rho]^3 - 5*\[Rho]^4 + 
             \[Rho]^5) + 24*Ec*(-11 + 95*\[Rho] + 125*\[Rho]^2 - 
             145*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
           72*Ec^2*(-11 + 95*\[Rho] + 185*\[Rho]^2 - 125*\[Rho]^3 - 
             5*\[Rho]^4 + \[Rho]^5) + 96*Ec^3*(-11 + 95*\[Rho] + 
             275*\[Rho]^2 - 95*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
           16*Ec^4*(27 + 275*\[Rho] + 1455*\[Rho]^2 - 195*\[Rho]^3 - 
             65*\[Rho]^4 + 3*\[Rho]^5) - 180*(1 - 2*Ec)^4*\[Rho]^2*
            (3 + \[Rho])*Log[\[Rho]]))*((-1 + 2*Ec + \[Rho])^2*
          (57 - 103*\[Rho] - 447*\[Rho]^2 - 1007*\[Rho]^3 + 9703*\[Rho]^4 - 
           2169*\[Rho]^5 - 289*\[Rho]^6 + 15*\[Rho]^7 + 
           1024*Ec^10*(-9 + 5*\[Rho]) - 1024*Ec^9*(-9 + 12*\[Rho] + 
             5*\[Rho]^2) - 256*Ec^8*(9 - 19*\[Rho] - 205*\[Rho]^2 + 
             75*\[Rho]^3) - 512*Ec^7*(8 + 42*\[Rho] + 532*\[Rho]^2 - 
             155*\[Rho]^3 + 25*\[Rho]^4) - 64*Ec^6*(-344 - 140*\[Rho] - 
             4976*\[Rho]^2 + 1292*\[Rho]^3 - 465*\[Rho]^4 + 25*\[Rho]^5) + 
           64*Ec^5*(-444 + 444*\[Rho] - 1944*\[Rho]^2 - 1074*\[Rho]^3 - 
             409*\[Rho]^4 - 52*\[Rho]^5 + 15*\[Rho]^6) - 
           32*Ec^3*(74 - 134*\[Rho] - 290*\[Rho]^2 + 795*\[Rho]^3 + 
             4450*\[Rho]^4 - 1306*\[Rho]^5 - 244*\[Rho]^6 + 15*\[Rho]^7) + 
           16*Ec^4*(872 - 1516*\[Rho] + 750*\[Rho]^2 + 7950*\[Rho]^3 + 
             4895*\[Rho]^4 - 769*\[Rho]^5 - 229*\[Rho]^6 + 15*\[Rho]^7) - 
           4*Ec*(57 - 40*\[Rho] - 1157*\[Rho]^2 - 2086*\[Rho]^3 + 
             16255*\[Rho]^4 - 3856*\[Rho]^5 - 563*\[Rho]^6 + 30*\[Rho]^7) + 
           4*Ec^2*(57 + 143*\[Rho] - 2932*\[Rho]^2 - 5040*\[Rho]^3 + 
             35965*\[Rho]^4 - 9869*\[Rho]^5 - 1614*\[Rho]^6 + 90*\[Rho]^7)) + 
         720*(1 - 2*Ec)^4*\[Rho]^3*(-4 + 9*\[Rho] + 3*\[Rho]^2)*
          Log[1 - 2*Ec]^2 - 24*(-1 + 2*Ec)*\[Rho]*(10 - 83*\[Rho] + 
           8192*Ec^8*\[Rho] + 5*\[Rho]^2 + 620*\[Rho]^3 - 430*\[Rho]^4 - 
           185*\[Rho]^5 + 63*\[Rho]^6 + 256*Ec^7*(-5 - 63*\[Rho] + 
             5*\[Rho]^2) + 128*Ec^6*(25 + 53*\[Rho] + 15*\[Rho]^2) + 
           32*Ec^5*(-90 + 118*\[Rho] - 270*\[Rho]^2 - 105*\[Rho]^3 + 
             35*\[Rho]^4) - 80*Ec^4*(-14 + 42*\[Rho] - 58*\[Rho]^2 - 
             109*\[Rho]^3 + 33*\[Rho]^4 + 10*\[Rho]^5) - 
           8*Ec^3*(30 - 163*\[Rho] - 295*\[Rho]^2 + 1870*\[Rho]^3 - 
             340*\[Rho]^4 - 285*\[Rho]^5 + 63*\[Rho]^6) - 
           6*Ec*(10 - 83*\[Rho] - 75*\[Rho]^2 + 800*\[Rho]^3 - 370*\[Rho]^4 - 
             185*\[Rho]^5 + 63*\[Rho]^6) + 12*Ec^2*(10 - 83*\[Rho] - 
             195*\[Rho]^2 + 1070*\[Rho]^3 - 280*\[Rho]^4 - 185*\[Rho]^5 + 
             63*\[Rho]^6))*Log[\[Rho]] + 720*(1 - 2*Ec)^4*\[Rho]^3*
          (-4 + 9*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]^2 + 24*(-1 + 2*Ec)*\[Rho]*
          Log[1 - 2*Ec]*(10 - 83*\[Rho] + 8192*Ec^8*\[Rho] + 5*\[Rho]^2 + 
           620*\[Rho]^3 - 430*\[Rho]^4 - 185*\[Rho]^5 + 63*\[Rho]^6 + 
           256*Ec^7*(-5 - 63*\[Rho] + 5*\[Rho]^2) + 
           128*Ec^6*(25 + 53*\[Rho] + 15*\[Rho]^2) + 
           32*Ec^5*(-90 + 118*\[Rho] - 270*\[Rho]^2 - 105*\[Rho]^3 + 
             35*\[Rho]^4) - 80*Ec^4*(-14 + 42*\[Rho] - 58*\[Rho]^2 - 
             109*\[Rho]^3 + 33*\[Rho]^4 + 10*\[Rho]^5) - 
           8*Ec^3*(30 - 163*\[Rho] - 295*\[Rho]^2 + 1870*\[Rho]^3 - 
             340*\[Rho]^4 - 285*\[Rho]^5 + 63*\[Rho]^6) - 
           6*Ec*(10 - 83*\[Rho] - 75*\[Rho]^2 + 800*\[Rho]^3 - 370*\[Rho]^4 - 
             185*\[Rho]^5 + 63*\[Rho]^6) + 12*Ec^2*(10 - 83*\[Rho] - 
             195*\[Rho]^2 + 1070*\[Rho]^3 - 280*\[Rho]^4 - 185*\[Rho]^5 + 
             63*\[Rho]^6) - 60*(-1 + 2*Ec)^3*\[Rho]^2*(-4 + 9*\[Rho] + 
             3*\[Rho]^2)*Log[\[Rho]])))/((-1 + 2*Ec)*
        (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
          8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
          64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
          72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
          32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
          4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^4) + 
      (40*((-1 + 2*Ec + \[Rho])^3*(1310720*Ec^18*(-7 + 5*\[Rho]) - 
           655360*Ec^17*(-31 + 15*\[Rho] + 15*\[Rho]^2) - 
           327680*Ec^16*(50 - 9*\[Rho] - 195*\[Rho]^2 + 30*\[Rho]^3) + 
           65536*Ec^15*(100 - 465*\[Rho] - 3396*\[Rho]^2 + 297*\[Rho]^3 + 
             45*\[Rho]^4) - 16384*Ec^14*(-151 - 2427*\[Rho] - 
             19773*\[Rho]^2 - 4797*\[Rho]^3 + 561*\[Rho]^4 + 105*\[Rho]^5) - 
           8192*Ec^13*(1343 - 5454*\[Rho] + 33504*\[Rho]^2 + 27978*\[Rho]^3 + 
             6810*\[Rho]^4 - 3480*\[Rho]^5 + 480*\[Rho]^6) - 
           4096*Ec^12*(-2070 + 28972*\[Rho] - 60126*\[Rho]^2 - 
             63040*\[Rho]^3 - 56674*\[Rho]^4 + 28308*\[Rho]^5 - 
             4245*\[Rho]^6 + 75*\[Rho]^7) + 4096*Ec^11*(530 + 22839*\[Rho] - 
             54777*\[Rho]^2 - 60749*\[Rho]^3 - 67194*\[Rho]^4 + 
             45648*\[Rho]^5 - 4476*\[Rho]^6 - 345*\[Rho]^7 + 75*\[Rho]^8) - 
           1024*Ec^10*(6737 + 31413*\[Rho] - 112968*\[Rho]^2 - 
             239462*\[Rho]^3 - 108654*\[Rho]^4 + 202176*\[Rho]^5 - 
             7737*\[Rho]^6 - 2625*\[Rho]^7 + 636*\[Rho]^8 + 60*\[Rho]^9) - 
           512*Ec^9*(-9243 + 3640*\[Rho] + 14550*\[Rho]^2 + 272650*\[Rho]^3 - 
             34416*\[Rho]^4 - 584652*\[Rho]^5 + 16270*\[Rho]^6 - 
             2798*\[Rho]^7 + 3165*\[Rho]^8 - 619*\[Rho]^9 + 5*\[Rho]^10) + 
           3*(-14 + 781*\[Rho] - 4032*\[Rho]^2 - 8401*\[Rho]^3 + 
             18020*\[Rho]^4 - 212058*\[Rho]^5 - 155608*\[Rho]^6 + 
             72290*\[Rho]^7 - 5046*\[Rho]^8 + 493*\[Rho]^9 - 200*\[Rho]^10 + 
             15*\[Rho]^11) + 256*Ec^8*(-7384 + 32616*\[Rho] - 
             110691*\[Rho]^2 + 150949*\[Rho]^3 + 71748*\[Rho]^4 - 
             1723386*\[Rho]^5 - 214109*\[Rho]^6 + 46473*\[Rho]^7 + 
             28530*\[Rho]^8 - 2443*\[Rho]^9 - 420*\[Rho]^10 + 45*\[Rho]^11) - 
           6*Ec*(-70 + 4127*\[Rho] - 22821*\[Rho]^2 - 46574*\[Rho]^3 + 
             145282*\[Rho]^4 - 1342476*\[Rho]^5 - 1141016*\[Rho]^6 + 
             527974*\[Rho]^7 - 35916*\[Rho]^8 + 3485*\[Rho]^9 - 
             1555*\[Rho]^10 + 120*\[Rho]^11) - 256*Ec^7*
            (-1810 + 16371*\[Rho] - 79209*\[Rho]^2 + 163315*\[Rho]^3 + 
             296766*\[Rho]^4 - 1853340*\[Rho]^5 - 929129*\[Rho]^6 + 
             277452*\[Rho]^7 + 33747*\[Rho]^8 - 2239*\[Rho]^9 - 
             1770*\[Rho]^10 + 180*\[Rho]^11) + 24*Ec^2*(-70 + 4394*\[Rho] - 
             25884*\[Rho]^2 - 54365*\[Rho]^3 + 227278*\[Rho]^4 - 
             1759797*\[Rho]^5 - 1772324*\[Rho]^6 + 825055*\[Rho]^7 - 
             54084*\[Rho]^8 + 5087*\[Rho]^9 - 2620*\[Rho]^10 + 
             210*\[Rho]^11) + 96*Ec^4*(201 + 648*\[Rho] - 15103*\[Rho]^2 + 
             38178*\[Rho]^3 + 311855*\[Rho]^4 - 2284432*\[Rho]^5 - 
             3294371*\[Rho]^6 + 1514249*\[Rho]^7 - 82972*\[Rho]^8 + 
             7076*\[Rho]^9 - 5950*\[Rho]^10 + 525*\[Rho]^11) - 
           96*Ec^5*(707 - 3750*\[Rho] - 15990*\[Rho]^2 + 294426*\[Rho]^3 + 
             410368*\[Rho]^4 - 3153880*\[Rho]^5 - 4699512*\[Rho]^6 + 
             1993908*\[Rho]^7 - 76169*\[Rho]^8 + 6508*\[Rho]^9 - 
             9040*\[Rho]^10 + 840*\[Rho]^11) - 16*Ec^3*(-56 + 12835*\[Rho] - 
             85740*\[Rho]^2 - 152467*\[Rho]^3 + 1067729*\[Rho]^4 - 
             7568088*\[Rho]^5 - 9189154*\[Rho]^6 + 4302893*\[Rho]^7 - 
             266163*\[Rho]^8 + 23851*\[Rho]^9 - 15020*\[Rho]^10 + 
             1260*\[Rho]^11) + 64*Ec^6*(305 + 5733*\[Rho] - 106989*\[Rho]^2 + 
             851011*\[Rho]^3 + 977259*\[Rho]^4 - 6155829*\[Rho]^5 - 
             6659127*\[Rho]^6 + 2422511*\[Rho]^7 + 11508*\[Rho]^8 + 
             630*\[Rho]^9 - 12920*\[Rho]^10 + 1260*\[Rho]^11)) - 
         25920*(1 - 2*Ec)^8*\[Rho]^5*(-3 + 21*\[Rho] + 16*\[Rho]^2)*
          Log[1 - 2*Ec]^3 - 12*(-1 + 2*Ec)*\[Rho]*(-1 + 2*Ec + \[Rho])^2*
          (6553600*Ec^15*\[Rho] - 131072*Ec^14*\[Rho]*(108 + 35*\[Rho]) + 
           8192*Ec^13*(-75 + 1137*\[Rho] + 1586*\[Rho]^2 + 360*\[Rho]^3) + 
           4096*Ec^12*(525 - 625*\[Rho] - 3794*\[Rho]^2 - 3070*\[Rho]^3 + 
             400*\[Rho]^4) - 2048*Ec^11*(1500 - 1650*\[Rho] - 6641*\[Rho]^2 - 
             13229*\[Rho]^3 + 3370*\[Rho]^4 + 44*\[Rho]^5) + 
           1024*Ec^10*(2250 - 3810*\[Rho] - 11323*\[Rho]^2 - 29385*\[Rho]^3 + 
             12746*\[Rho]^4 - 86*\[Rho]^5 + 174*\[Rho]^6) - 
           512*Ec^9*(1905 - 3903*\[Rho] - 9701*\[Rho]^2 - 24973*\[Rho]^3 + 
             35319*\[Rho]^4 + 4131*\[Rho]^5 - 596*\[Rho]^6 + 124*\[Rho]^7) - 
           128*Ec^7*\[Rho]*(510 + 10386*\[Rho] - 72814*\[Rho]^2 + 
             254488*\[Rho]^3 + 194760*\[Rho]^4 + 16677*\[Rho]^5 - 
             16841*\[Rho]^6 + 1252*\[Rho]^7 + 24*\[Rho]^8) + 
           256*Ec^8*(885 - 2799*\[Rho] + 6909*\[Rho]^2 - 8833*\[Rho]^3 + 
             103823*\[Rho]^4 + 37113*\[Rho]^5 - 862*\[Rho]^6 - 
             1288*\[Rho]^7 + 74*\[Rho]^8) + 3*(-15 + 45*\[Rho] + 
             1167*\[Rho]^2 - 2879*\[Rho]^3 + 23609*\[Rho]^4 + 
             59747*\[Rho]^5 - 5223*\[Rho]^6 - 3305*\[Rho]^7 + 286*\[Rho]^8 + 
             8*\[Rho]^9) - 6*Ec*(-75 + 255*\[Rho] + 6495*\[Rho]^2 - 
             20005*\[Rho]^3 + 130025*\[Rho]^4 + 377449*\[Rho]^5 - 
             32863*\[Rho]^6 - 22715*\[Rho]^7 + 2018*\[Rho]^8 + 56*\[Rho]^9) + 
           12*Ec^2*(-150 + 570*\[Rho] + 14625*\[Rho]^2 - 54233*\[Rho]^3 + 
             290466*\[Rho]^4 + 992360*\[Rho]^5 - 88087*\[Rho]^6 - 
             66357*\[Rho]^7 + 6118*\[Rho]^8 + 168*\[Rho]^9) + 
           64*Ec^6*(-600 + 7540*\[Rho] - 21996*\[Rho]^2 - 205494*\[Rho]^3 + 
             431370*\[Rho]^4 + 748856*\[Rho]^5 + 31323*\[Rho]^6 - 
             74897*\[Rho]^7 + 6872*\[Rho]^8 + 168*\[Rho]^9) - 
           32*Ec^5*(-795 + 10875*\[Rho] - 39722*\[Rho]^2 - 270062*\[Rho]^3 + 
             585688*\[Rho]^4 + 2012970*\[Rho]^5 - 67627*\[Rho]^6 - 
             192511*\[Rho]^7 + 19184*\[Rho]^8 + 504*\[Rho]^9) - 
           8*Ec^3*(-540 + 3188*\[Rho] + 42915*\[Rho]^2 - 241923*\[Rho]^3 + 
             1047328*\[Rho]^4 + 4250398*\[Rho]^5 - 378849*\[Rho]^6 - 
             320835*\[Rho]^7 + 30878*\[Rho]^8 + 840*\[Rho]^9) + 
           16*Ec^4*(-645 + 7161*\[Rho] - 1756*\[Rho]^2 - 265258*\[Rho]^3 + 
             825704*\[Rho]^4 + 3650646*\[Rho]^5 - 282089*\[Rho]^6 - 
             313037*\[Rho]^7 + 31210*\[Rho]^8 + 840*\[Rho]^9))*Log[\[Rho]] - 
         144*(1 - 2*Ec)^4*\[Rho]^3*(122880*Ec^10*\[Rho] + 1536*Ec^9*\[Rho]*
            (-169 + 27*\[Rho]) - 256*Ec^8*(-30 - 258*\[Rho] + 589*\[Rho]^2) + 
           256*Ec^7*(-15 + 264*\[Rho] + 628*\[Rho]^2 + 105*\[Rho]^3 + 
             30*\[Rho]^4) - 128*Ec^6*(90 - 624*\[Rho] + 1367*\[Rho]^2 + 
             1080*\[Rho]^3 + 120*\[Rho]^4) - 32*Ec^5*(-420 + 4407*\[Rho] - 
             4441*\[Rho]^2 - 12315*\[Rho]^3 - 2415*\[Rho]^4 + 
             1840*\[Rho]^5) + 72*Ec^2*(-30 + 194*\[Rho] - 342*\[Rho]^2 - 
             6460*\[Rho]^3 + 1650*\[Rho]^4 + 1830*\[Rho]^5 - 419*\[Rho]^6 + 
             7*\[Rho]^7) - 24*Ec*(-30 + 194*\[Rho] - 522*\[Rho]^2 - 
             5200*\[Rho]^3 + 2610*\[Rho]^4 + 1830*\[Rho]^5 - 419*\[Rho]^6 + 
             7*\[Rho]^7) + 3*(-30 + 194*\[Rho] - 657*\[Rho]^2 - 
             4255*\[Rho]^3 + 3330*\[Rho]^4 + 1830*\[Rho]^5 - 419*\[Rho]^6 + 
             7*\[Rho]^7) + 16*Ec^4*(-420 + 4452*\[Rho] - 2966*\[Rho]^2 - 
             48150*\[Rho]^3 - 5370*\[Rho]^4 + 10490*\[Rho]^5 - 
             1257*\[Rho]^6 + 21*\[Rho]^7) - 16*Ec^3*(-225 + 1719*\[Rho] - 
             1187*\[Rho]^2 - 52125*\[Rho]^3 + 2280*\[Rho]^4 + 
             12230*\[Rho]^5 - 2514*\[Rho]^6 + 42*\[Rho]^7))*Log[\[Rho]]^2 + 
         25920*(1 - 2*Ec)^8*\[Rho]^5*(-3 + 21*\[Rho] + 16*\[Rho]^2)*
          Log[\[Rho]]^3 - 144*(1 - 2*Ec)^4*\[Rho]^3*Log[1 - 2*Ec]^2*
          (122880*Ec^10*\[Rho] + 1536*Ec^9*\[Rho]*(-169 + 27*\[Rho]) - 
           256*Ec^8*(-30 - 258*\[Rho] + 589*\[Rho]^2) + 
           256*Ec^7*(-15 + 264*\[Rho] + 628*\[Rho]^2 + 105*\[Rho]^3 + 
             30*\[Rho]^4) - 128*Ec^6*(90 - 624*\[Rho] + 1367*\[Rho]^2 + 
             1080*\[Rho]^3 + 120*\[Rho]^4) - 32*Ec^5*(-420 + 4407*\[Rho] - 
             4441*\[Rho]^2 - 12315*\[Rho]^3 - 2415*\[Rho]^4 + 
             1840*\[Rho]^5) + 72*Ec^2*(-30 + 194*\[Rho] - 342*\[Rho]^2 - 
             6460*\[Rho]^3 + 1650*\[Rho]^4 + 1830*\[Rho]^5 - 419*\[Rho]^6 + 
             7*\[Rho]^7) - 24*Ec*(-30 + 194*\[Rho] - 522*\[Rho]^2 - 
             5200*\[Rho]^3 + 2610*\[Rho]^4 + 1830*\[Rho]^5 - 419*\[Rho]^6 + 
             7*\[Rho]^7) + 3*(-30 + 194*\[Rho] - 657*\[Rho]^2 - 
             4255*\[Rho]^3 + 3330*\[Rho]^4 + 1830*\[Rho]^5 - 419*\[Rho]^6 + 
             7*\[Rho]^7) + 16*Ec^4*(-420 + 4452*\[Rho] - 2966*\[Rho]^2 - 
             48150*\[Rho]^3 - 5370*\[Rho]^4 + 10490*\[Rho]^5 - 
             1257*\[Rho]^6 + 21*\[Rho]^7) - 16*Ec^3*(-225 + 1719*\[Rho] - 
             1187*\[Rho]^2 - 52125*\[Rho]^3 + 2280*\[Rho]^4 + 
             12230*\[Rho]^5 - 2514*\[Rho]^6 + 42*\[Rho]^7) - 
           540*(1 - 2*Ec)^4*\[Rho]^2*(-3 + 21*\[Rho] + 16*\[Rho]^2)*
            Log[\[Rho]]) + 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
          ((-1 + 2*Ec + \[Rho])^2*(6553600*Ec^15*\[Rho] - 131072*Ec^14*\[Rho]*
              (108 + 35*\[Rho]) + 8192*Ec^13*(-75 + 1137*\[Rho] + 1586*
                \[Rho]^2 + 360*\[Rho]^3) + 4096*Ec^12*(525 - 625*\[Rho] - 
               3794*\[Rho]^2 - 3070*\[Rho]^3 + 400*\[Rho]^4) - 
             2048*Ec^11*(1500 - 1650*\[Rho] - 6641*\[Rho]^2 - 13229*
                \[Rho]^3 + 3370*\[Rho]^4 + 44*\[Rho]^5) + 
             1024*Ec^10*(2250 - 3810*\[Rho] - 11323*\[Rho]^2 - 29385*
                \[Rho]^3 + 12746*\[Rho]^4 - 86*\[Rho]^5 + 174*\[Rho]^6) - 
             512*Ec^9*(1905 - 3903*\[Rho] - 9701*\[Rho]^2 - 24973*\[Rho]^3 + 
               35319*\[Rho]^4 + 4131*\[Rho]^5 - 596*\[Rho]^6 + 124*
                \[Rho]^7) - 128*Ec^7*\[Rho]*(510 + 10386*\[Rho] - 72814*
                \[Rho]^2 + 254488*\[Rho]^3 + 194760*\[Rho]^4 + 16677*
                \[Rho]^5 - 16841*\[Rho]^6 + 1252*\[Rho]^7 + 24*\[Rho]^8) + 
             256*Ec^8*(885 - 2799*\[Rho] + 6909*\[Rho]^2 - 8833*\[Rho]^3 + 
               103823*\[Rho]^4 + 37113*\[Rho]^5 - 862*\[Rho]^6 - 1288*
                \[Rho]^7 + 74*\[Rho]^8) + 3*(-15 + 45*\[Rho] + 1167*
                \[Rho]^2 - 2879*\[Rho]^3 + 23609*\[Rho]^4 + 59747*\[Rho]^5 - 
               5223*\[Rho]^6 - 3305*\[Rho]^7 + 286*\[Rho]^8 + 8*\[Rho]^9) - 
             6*Ec*(-75 + 255*\[Rho] + 6495*\[Rho]^2 - 20005*\[Rho]^3 + 130025*
                \[Rho]^4 + 377449*\[Rho]^5 - 32863*\[Rho]^6 - 22715*
                \[Rho]^7 + 2018*\[Rho]^8 + 56*\[Rho]^9) + 
             12*Ec^2*(-150 + 570*\[Rho] + 14625*\[Rho]^2 - 54233*\[Rho]^3 + 
               290466*\[Rho]^4 + 992360*\[Rho]^5 - 88087*\[Rho]^6 - 66357*
                \[Rho]^7 + 6118*\[Rho]^8 + 168*\[Rho]^9) + 
             64*Ec^6*(-600 + 7540*\[Rho] - 21996*\[Rho]^2 - 205494*\[Rho]^3 + 
               431370*\[Rho]^4 + 748856*\[Rho]^5 + 31323*\[Rho]^6 - 74897*
                \[Rho]^7 + 6872*\[Rho]^8 + 168*\[Rho]^9) - 
             32*Ec^5*(-795 + 10875*\[Rho] - 39722*\[Rho]^2 - 270062*
                \[Rho]^3 + 585688*\[Rho]^4 + 2012970*\[Rho]^5 - 67627*
                \[Rho]^6 - 192511*\[Rho]^7 + 19184*\[Rho]^8 + 504*\[Rho]^9) - 
             8*Ec^3*(-540 + 3188*\[Rho] + 42915*\[Rho]^2 - 241923*\[Rho]^3 + 
               1047328*\[Rho]^4 + 4250398*\[Rho]^5 - 378849*\[Rho]^6 - 320835*
                \[Rho]^7 + 30878*\[Rho]^8 + 840*\[Rho]^9) + 
             16*Ec^4*(-645 + 7161*\[Rho] - 1756*\[Rho]^2 - 265258*\[Rho]^3 + 
               825704*\[Rho]^4 + 3650646*\[Rho]^5 - 282089*\[Rho]^6 - 313037*
                \[Rho]^7 + 31210*\[Rho]^8 + 840*\[Rho]^9)) + 
           24*(-1 + 2*Ec)^3*\[Rho]^2*(122880*Ec^10*\[Rho] + 1536*Ec^9*\[Rho]*
              (-169 + 27*\[Rho]) - 256*Ec^8*(-30 - 258*\[Rho] + 589*
                \[Rho]^2) + 256*Ec^7*(-15 + 264*\[Rho] + 628*\[Rho]^2 + 105*
                \[Rho]^3 + 30*\[Rho]^4) - 128*Ec^6*(90 - 624*\[Rho] + 1367*
                \[Rho]^2 + 1080*\[Rho]^3 + 120*\[Rho]^4) - 
             32*Ec^5*(-420 + 4407*\[Rho] - 4441*\[Rho]^2 - 12315*\[Rho]^3 - 
               2415*\[Rho]^4 + 1840*\[Rho]^5) + 72*Ec^2*(-30 + 194*\[Rho] - 
               342*\[Rho]^2 - 6460*\[Rho]^3 + 1650*\[Rho]^4 + 1830*\[Rho]^5 - 
               419*\[Rho]^6 + 7*\[Rho]^7) - 24*Ec*(-30 + 194*\[Rho] - 522*
                \[Rho]^2 - 5200*\[Rho]^3 + 2610*\[Rho]^4 + 1830*\[Rho]^5 - 
               419*\[Rho]^6 + 7*\[Rho]^7) + 3*(-30 + 194*\[Rho] - 657*
                \[Rho]^2 - 4255*\[Rho]^3 + 3330*\[Rho]^4 + 1830*\[Rho]^5 - 
               419*\[Rho]^6 + 7*\[Rho]^7) + 16*Ec^4*(-420 + 4452*\[Rho] - 
               2966*\[Rho]^2 - 48150*\[Rho]^3 - 5370*\[Rho]^4 + 10490*
                \[Rho]^5 - 1257*\[Rho]^6 + 21*\[Rho]^7) - 
             16*Ec^3*(-225 + 1719*\[Rho] - 1187*\[Rho]^2 - 52125*\[Rho]^3 + 
               2280*\[Rho]^4 + 12230*\[Rho]^5 - 2514*\[Rho]^6 + 42*\[Rho]^7))*
            Log[\[Rho]] - 6480*(-1 + 2*Ec)^7*\[Rho]^4*(-3 + 21*\[Rho] + 
             16*\[Rho]^2)*Log[\[Rho]]^2)))/((1 - 2*Ec)^2*
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3)))/(21600*mb^4) + 
   (\[Rho]3D*((1 - 2*Ec)*((-1 + 2*Ec + \[Rho])^2*
         (-21 + 10240*Ec^11*(-1 + \[Rho]) + 351*\[Rho] - 717*\[Rho]^2 - 
          5433*\[Rho]^3 - 3483*\[Rho]^4 + 753*\[Rho]^5 - 99*\[Rho]^6 + 
          9*\[Rho]^7 - 5120*Ec^10*(-3 + \[Rho] + 2*\[Rho]^2) - 
          512*Ec^9*(15 + 5*\[Rho] - 167*\[Rho]^2 + 39*\[Rho]^3) - 
          256*Ec^8*(-69 + 507*\[Rho] + 1753*\[Rho]^2 - 259*\[Rho]^3 + 
            16*\[Rho]^4) + 128*Ec^7*(-272 + 2188*\[Rho] + 5824*\[Rho]^2 - 
            108*\[Rho]^3 + 25*\[Rho]^4 + 11*\[Rho]^5) - 
          64*Ec^6*(-432 + 3460*\[Rho] + 8504*\[Rho]^2 + 1692*\[Rho]^3 + 
            467*\[Rho]^4 + 19*\[Rho]^5 + 6*\[Rho]^6) - 
          32*Ec^5*(304 - 2404*\[Rho] - 5842*\[Rho]^2 - 2842*\[Rho]^3 - 
            3365*\[Rho]^4 + 217*\[Rho]^5 - 93*\[Rho]^6 + 9*\[Rho]^7) - 
          6*Ec*(-21 + 365*\[Rho] - 673*\[Rho]^2 - 6927*\[Rho]^3 - 
            5291*\[Rho]^4 + 1171*\[Rho]^5 - 159*\[Rho]^6 + 15*\[Rho]^7) + 
          12*Ec^2*(-21 + 379*\[Rho] - 518*\[Rho]^2 - 9516*\[Rho]^3 - 
            9205*\[Rho]^4 + 2111*\[Rho]^5 - 300*\[Rho]^6 + 30*\[Rho]^7) - 
          24*Ec^3*(-7 + 131*\[Rho] + 4*\[Rho]^2 - 5220*\[Rho]^3 - 
            7235*\[Rho]^4 + 1767*\[Rho]^5 - 270*\[Rho]^6 + 30*\[Rho]^7) + 
          16*Ec^4*(80 - 620*\[Rho] - 1302*\[Rho]^2 - 3722*\[Rho]^3 - 
            9547*\[Rho]^4 + 1953*\[Rho]^5 - 375*\[Rho]^6 + 45*\[Rho]^7)) + 
        2160*(-1 + 2*Ec)^5*\[Rho]^4*(3 + \[Rho])*Log[1 - 2*Ec]^2 - 
        24*(-1 + 2*Ec)*\[Rho]^2*(16384*Ec^9 + 512*Ec^8*(-94 + 5*\[Rho]) - 
          1024*Ec^7*(-54 + 5*\[Rho]) + 64*Ec^6*(-488 + 60*\[Rho] - 
            15*\[Rho]^2 + 5*\[Rho]^3) - 128*Ec^5*(-68 + 10*\[Rho] - 
            60*\[Rho]^2 + 5*\[Rho]^3 + 5*\[Rho]^4) - 
          3*(-11 + 95*\[Rho] + 80*\[Rho]^2 - 160*\[Rho]^3 - 5*\[Rho]^4 + 
            \[Rho]^5) + 24*Ec*(-11 + 95*\[Rho] + 125*\[Rho]^2 - 
            145*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
          72*Ec^2*(-11 + 95*\[Rho] + 185*\[Rho]^2 - 125*\[Rho]^3 - 
            5*\[Rho]^4 + \[Rho]^5) + 96*Ec^3*(-11 + 95*\[Rho] + 
            275*\[Rho]^2 - 95*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
          16*Ec^4*(27 + 275*\[Rho] + 1455*\[Rho]^2 - 195*\[Rho]^3 - 
            65*\[Rho]^4 + 3*\[Rho]^5))*Log[\[Rho]] + 2160*(-1 + 2*Ec)^5*
         \[Rho]^4*(3 + \[Rho])*Log[\[Rho]]^2 + 24*(-1 + 2*Ec)*\[Rho]^2*
         Log[1 - 2*Ec]*(16384*Ec^9 + 512*Ec^8*(-94 + 5*\[Rho]) - 
          1024*Ec^7*(-54 + 5*\[Rho]) + 64*Ec^6*(-488 + 60*\[Rho] - 
            15*\[Rho]^2 + 5*\[Rho]^3) - 128*Ec^5*(-68 + 10*\[Rho] - 
            60*\[Rho]^2 + 5*\[Rho]^3 + 5*\[Rho]^4) - 
          3*(-11 + 95*\[Rho] + 80*\[Rho]^2 - 160*\[Rho]^3 - 5*\[Rho]^4 + 
            \[Rho]^5) + 24*Ec*(-11 + 95*\[Rho] + 125*\[Rho]^2 - 
            145*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
          72*Ec^2*(-11 + 95*\[Rho] + 185*\[Rho]^2 - 125*\[Rho]^3 - 
            5*\[Rho]^4 + \[Rho]^5) + 96*Ec^3*(-11 + 95*\[Rho] + 
            275*\[Rho]^2 - 95*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
          16*Ec^4*(27 + 275*\[Rho] + 1455*\[Rho]^2 - 195*\[Rho]^3 - 
            65*\[Rho]^4 + 3*\[Rho]^5) - 180*(1 - 2*Ec)^4*\[Rho]^2*
           (3 + \[Rho])*Log[\[Rho]]))*(999 - 12852*Ec + 69444*Ec^2 - 
        249696*Ec^3 + 1055568*Ec^4 - 5077056*Ec^5 + 18241728*Ec^6 - 
        43186176*Ec^7 + 66388224*Ec^8 - 64637952*Ec^9 + 36412416*Ec^10 - 
        7938048*Ec^11 - 2740224*Ec^12 + 2113536*Ec^13 - 442368*Ec^14 - 
        7595*\[Rho] + 94500*Ec*\[Rho] - 492660*Ec^2*\[Rho] + 
        1579232*Ec^3*\[Rho] - 4914896*Ec^4*\[Rho] + 17865792*Ec^5*\[Rho] - 
        53297856*Ec^6*\[Rho] + 105566208*Ec^7*\[Rho] - 
        130866432*Ec^8*\[Rho] + 95681536*Ec^9*\[Rho] - 
        34827264*Ec^10*\[Rho] + 1646592*Ec^11*\[Rho] + 2576384*Ec^12*\[Rho] - 
        671744*Ec^13*\[Rho] + 49152*Ec^14*\[Rho] + 58456*\[Rho]^2 - 
        770256*Ec*\[Rho]^2 + 4298544*Ec^2*\[Rho]^2 - 13183424*Ec^3*\[Rho]^2 + 
        24235104*Ec^4*\[Rho]^2 - 28100736*Ec^5*\[Rho]^2 + 
        23987712*Ec^6*\[Rho]^2 - 22989312*Ec^7*\[Rho]^2 + 
        26569728*Ec^8*\[Rho]^2 - 24332288*Ec^9*\[Rho]^2 + 
        14512128*Ec^10*\[Rho]^2 - 4792320*Ec^11*\[Rho]^2 + 
        483328*Ec^12*\[Rho]^2 - 86904*\[Rho]^3 + 988368*Ec*\[Rho]^3 - 
        4534320*Ec^2*\[Rho]^3 + 10176960*Ec^3*\[Rho]^3 - 
        8702304*Ec^4*\[Rho]^3 - 9717120*Ec^5*\[Rho]^3 + 
        32795904*Ec^6*\[Rho]^3 - 33040896*Ec^7*\[Rho]^3 + 
        10321920*Ec^8*\[Rho]^3 + 5695488*Ec^9*\[Rho]^3 - 
        4399104*Ec^10*\[Rho]^3 + 614400*Ec^11*\[Rho]^3 - 
        73728*Ec^12*\[Rho]^3 + 21274*\[Rho]^4 - 157848*Ec*\[Rho]^4 + 
        282360*Ec^2*\[Rho]^4 + 976960*Ec^3*\[Rho]^4 - 6234080*Ec^4*\[Rho]^4 + 
        15341184*Ec^5*\[Rho]^4 - 20960128*Ec^6*\[Rho]^4 + 
        16363520*Ec^7*\[Rho]^4 - 7879680*Ec^8*\[Rho]^4 + 
        3522560*Ec^9*\[Rho]^4 - 1409024*Ec^10*\[Rho]^4 + 
        196608*Ec^11*\[Rho]^4 + 19726*\[Rho]^5 - 217608*Ec*\[Rho]^5 + 
        999336*Ec^2*\[Rho]^5 - 2823744*Ec^3*\[Rho]^5 + 
        5842272*Ec^4*\[Rho]^5 - 8740992*Ec^5*\[Rho]^5 + 
        8996736*Ec^6*\[Rho]^5 - 6868992*Ec^7*\[Rho]^5 + 
        4205568*Ec^8*\[Rho]^5 - 1777664*Ec^9*\[Rho]^5 + 
        368640*Ec^10*\[Rho]^5 - 8280*\[Rho]^6 + 97680*Ec*\[Rho]^6 - 
        478320*Ec^2*\[Rho]^6 + 1422528*Ec^3*\[Rho]^6 - 
        2494944*Ec^4*\[Rho]^6 + 2429568*Ec^5*\[Rho]^6 - 
        1388544*Ec^6*\[Rho]^6 + 594432*Ec^7*\[Rho]^6 - 333312*Ec^8*\[Rho]^6 + 
        147456*Ec^9*\[Rho]^6 + 1144*\[Rho]^7 - 7824*Ec*\[Rho]^7 + 
        3696*Ec^2*\[Rho]^7 + 101184*Ec^3*\[Rho]^7 - 398624*Ec^4*\[Rho]^7 + 
        729984*Ec^5*\[Rho]^7 - 705280*Ec^6*\[Rho]^7 + 315904*Ec^7*\[Rho]^7 - 
        38400*Ec^8*\[Rho]^7 + 1279*\[Rho]^8 - 15348*Ec*\[Rho]^8 + 
        76740*Ec^2*\[Rho]^8 - 204640*Ec^3*\[Rho]^8 + 317904*Ec^4*\[Rho]^8 - 
        293952*Ec^5*\[Rho]^8 + 153280*Ec^6*\[Rho]^8 - 36864*Ec^7*\[Rho]^8 - 
        99*\[Rho]^9 + 1188*Ec*\[Rho]^9 - 5940*Ec^2*\[Rho]^9 + 
        15840*Ec^3*\[Rho]^9 - 23760*Ec^4*\[Rho]^9 + 19008*Ec^5*\[Rho]^9 - 
        6336*Ec^6*\[Rho]^9 + 720*(1 - 2*Ec)^6*\[Rho]^2*(12 + 28*\[Rho] + 
          27*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
        24*(-1 + 2*Ec)*(18 - 70*\[Rho] + 1433*\[Rho]^2 + 1135*\[Rho]^3 - 
          2030*\[Rho]^4 - 398*\[Rho]^5 + 35*\[Rho]^6 - 123*\[Rho]^7 + 
          49152*Ec^10*(1 + \[Rho]^2) + 5120*Ec^9*(-39 + 13*\[Rho] - 
            15*\[Rho]^2 + 6*\[Rho]^3) - 2560*Ec^8*(-135 + 85*\[Rho] + 
            49*\[Rho]^2 + 26*\[Rho]^3) - 640*Ec^7*(516 - 460*\[Rho] - 
            676*\[Rho]^2 - 32*\[Rho]^3 + 21*\[Rho]^4 + 9*\[Rho]^5) + 
          320*Ec^6*(588 - 660*\[Rho] - 1388*\[Rho]^2 + 344*\[Rho]^3 + 
            161*\[Rho]^4 + 69*\[Rho]^5) + 32*Ec^5*(-2016 + 2720*\[Rho] + 
            4169*\[Rho]^2 - 8075*\[Rho]^3 - 1765*\[Rho]^4 - 1207*\[Rho]^5 - 
            65*\[Rho]^6 + 123*\[Rho]^7) - 80*Ec^4*(-168 + 296*\[Rho] - 
            1615*\[Rho]^2 - 3779*\[Rho]^3 + 119*\[Rho]^4 - 403*\[Rho]^5 - 
            65*\[Rho]^6 + 123*\[Rho]^7) + 80*Ec^3*(-30 + 90*\[Rho] - 
            1921*\[Rho]^2 - 2519*\[Rho]^3 + 817*\[Rho]^4 - 73*\[Rho]^5 - 
            59*\[Rho]^6 + 123*\[Rho]^7) - 40*Ec^2*(-18 + 70*\[Rho] - 
            1757*\[Rho]^2 - 1891*\[Rho]^3 + 1301*\[Rho]^4 + 155*\[Rho]^5 - 
            35*\[Rho]^6 + 123*\[Rho]^7) + 10*Ec*(-18 + 70*\[Rho] - 
            1577*\[Rho]^2 - 1471*\[Rho]^3 + 1706*\[Rho]^4 + 290*\[Rho]^5 - 
            35*\[Rho]^6 + 123*\[Rho]^7))*Log[\[Rho]] + 
        720*(1 - 2*Ec)^6*\[Rho]^2*(12 + 28*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
         Log[\[Rho]]^2 + 24*(-1 + 2*Ec)*Log[1 - 2*Ec]*(18 - 70*\[Rho] + 
          1433*\[Rho]^2 + 1135*\[Rho]^3 - 2030*\[Rho]^4 - 398*\[Rho]^5 + 
          35*\[Rho]^6 - 123*\[Rho]^7 + 49152*Ec^10*(1 + \[Rho]^2) + 
          5120*Ec^9*(-39 + 13*\[Rho] - 15*\[Rho]^2 + 6*\[Rho]^3) - 
          2560*Ec^8*(-135 + 85*\[Rho] + 49*\[Rho]^2 + 26*\[Rho]^3) - 
          640*Ec^7*(516 - 460*\[Rho] - 676*\[Rho]^2 - 32*\[Rho]^3 + 
            21*\[Rho]^4 + 9*\[Rho]^5) + 320*Ec^6*(588 - 660*\[Rho] - 
            1388*\[Rho]^2 + 344*\[Rho]^3 + 161*\[Rho]^4 + 69*\[Rho]^5) + 
          32*Ec^5*(-2016 + 2720*\[Rho] + 4169*\[Rho]^2 - 8075*\[Rho]^3 - 
            1765*\[Rho]^4 - 1207*\[Rho]^5 - 65*\[Rho]^6 + 123*\[Rho]^7) - 
          80*Ec^4*(-168 + 296*\[Rho] - 1615*\[Rho]^2 - 3779*\[Rho]^3 + 
            119*\[Rho]^4 - 403*\[Rho]^5 - 65*\[Rho]^6 + 123*\[Rho]^7) + 
          80*Ec^3*(-30 + 90*\[Rho] - 1921*\[Rho]^2 - 2519*\[Rho]^3 + 
            817*\[Rho]^4 - 73*\[Rho]^5 - 59*\[Rho]^6 + 123*\[Rho]^7) - 
          40*Ec^2*(-18 + 70*\[Rho] - 1757*\[Rho]^2 - 1891*\[Rho]^3 + 
            1301*\[Rho]^4 + 155*\[Rho]^5 - 35*\[Rho]^6 + 123*\[Rho]^7) + 
          10*Ec*(-18 + 70*\[Rho] - 1577*\[Rho]^2 - 1471*\[Rho]^3 + 
            1706*\[Rho]^4 + 290*\[Rho]^5 - 35*\[Rho]^6 + 123*\[Rho]^7) - 
          60*(-1 + 2*Ec)^5*\[Rho]^2*(12 + 28*\[Rho] + 27*\[Rho]^2 + 
            9*\[Rho]^3)*Log[\[Rho]])) + 2*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 
        1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 
        300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
        1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
        200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
        160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 
        60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 
        12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
         Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])*
       ((-1 + 2*Ec + \[Rho])^2*(15728640*Ec^20*(-5 + \[Rho]) - 
          5242880*Ec^19*(-72 + \[Rho] + 3*\[Rho]^2) - 262144*Ec^18*
           (2100 + 350*\[Rho] - 723*\[Rho]^2 + 81*\[Rho]^3) + 
          262144*Ec^17*(-4812 + 2891*\[Rho] - 3400*\[Rho]^2 - 427*\[Rho]^3 + 
            144*\[Rho]^4) + 65536*Ec^16*(115071 - 80977*\[Rho] - 
            9385*\[Rho]^2 + 19955*\[Rho]^3 - 5210*\[Rho]^4 + 282*\[Rho]^5) - 
          131072*Ec^15*(129948 - 136340*\[Rho] - 86474*\[Rho]^2 + 
            37881*\[Rho]^3 - 8279*\[Rho]^4 + 171*\[Rho]^5 + 51*\[Rho]^6) + 
          32768*Ec^14*(709692 - 1011692*\[Rho] - 867316*\[Rho]^2 + 
            288034*\[Rho]^3 - 18818*\[Rho]^4 - 7838*\[Rho]^5 + 745*\[Rho]^6 + 
            249*\[Rho]^7) + 32768*Ec^13*(-643008 + 1111604*\[Rho] + 
            982206*\[Rho]^2 - 214085*\[Rho]^3 - 114871*\[Rho]^4 + 
            24964*\[Rho]^5 + 3685*\[Rho]^6 - 2581*\[Rho]^7 + 204*\[Rho]^8) - 
          4096*Ec^12*(-3096774 + 5291742*\[Rho] + 2980776*\[Rho]^2 + 
            1762332*\[Rho]^3 - 2425440*\[Rho]^4 + 15068*\[Rho]^5 + 
            192426*\[Rho]^6 - 69658*\[Rho]^7 + 7275*\[Rho]^8 + 
            249*\[Rho]^9) - 4096*Ec^11*(1077816 - 152202*\[Rho] + 
            3322182*\[Rho]^2 - 6239766*\[Rho]^3 + 2755578*\[Rho]^4 + 
            901846*\[Rho]^5 - 482022*\[Rho]^6 + 138562*\[Rho]^7 - 
            17378*\[Rho]^8 - 3227*\[Rho]^9 + 243*\[Rho]^10) - 
          3*(-309 + 7643*\[Rho] + 2219*\[Rho]^2 - 348773*\[Rho]^3 + 
            25962*\[Rho]^4 + 318794*\[Rho]^5 - 46550*\[Rho]^6 + 
            21066*\[Rho]^7 + 19403*\[Rho]^8 + 1243*\[Rho]^9 - 725*\[Rho]^10 + 
            27*\[Rho]^11) - 1024*Ec^10*(13824 - 11487316*\[Rho] - 
            22556250*\[Rho]^2 + 34599858*\[Rho]^3 - 7142580*\[Rho]^4 - 
            8138572*\[Rho]^5 + 2818698*\[Rho]^6 - 825906*\[Rho]^7 + 
            140824*\[Rho]^8 + 51286*\[Rho]^9 - 5739*\[Rho]^10 + 
            81*\[Rho]^11) + 12*Ec*(-1380 + 34025*\[Rho] + 14712*\[Rho]^2 - 
            1609107*\[Rho]^3 - 113138*\[Rho]^4 + 1405908*\[Rho]^5 - 
            268650*\[Rho]^6 + 100108*\[Rho]^7 + 88662*\[Rho]^8 + 
            6723*\[Rho]^9 - 3598*\[Rho]^10 + 135*\[Rho]^11) + 
          1024*Ec^9*(1048056 - 12017126*\[Rho] - 15759576*\[Rho]^2 + 
            30970260*\[Rho]^3 - 5075634*\[Rho]^4 - 9121720*\[Rho]^5 + 
            2347914*\[Rho]^6 - 968428*\[Rho]^7 + 254494*\[Rho]^8 + 
            105621*\[Rho]^9 - 15978*\[Rho]^10 + 405*\[Rho]^11) - 
          12*Ec^2*(-10812 + 266066*\[Rho] + 164815*\[Rho]^2 - 
            13147009*\[Rho]^3 - 3009820*\[Rho]^4 + 10981732*\[Rho]^5 - 
            2728186*\[Rho]^6 + 856130*\[Rho]^7 + 717784*\[Rho]^8 + 
            64970*\[Rho]^9 - 32085*\[Rho]^10 + 1215*\[Rho]^11) + 
          48*Ec^3*(-10512 + 280841*\[Rho] + 288511*\[Rho]^2 - 
            15492114*\[Rho]^3 - 6382618*\[Rho]^4 + 12451830*\[Rho]^5 - 
            4023446*\[Rho]^6 + 1007594*\[Rho]^7 + 856574*\[Rho]^8 + 
            91133*\[Rho]^9 - 42213*\[Rho]^10 + 1620*\[Rho]^11) + 
          512*Ec^7*(581916 - 5664548*\[Rho] - 1812326*\[Rho]^2 + 
            9284281*\[Rho]^3 - 19031887*\[Rho]^4 + 591061*\[Rho]^5 - 
            3356391*\[Rho]^6 - 681450*\[Rho]^7 + 940846*\[Rho]^8 + 
            241583*\[Rho]^9 - 65115*\[Rho]^10 + 2430*\[Rho]^11) - 
          256*Ec^8*(2894046 - 28655138*\[Rho] - 24029162*\[Rho]^2 + 
            72439330*\[Rho]^3 - 30012552*\[Rho]^4 - 20754364*\[Rho]^5 + 
            1558446*\[Rho]^6 - 3163546*\[Rho]^7 + 1554507*\[Rho]^8 + 
            542471*\[Rho]^9 - 110403*\[Rho]^10 + 3645*\[Rho]^11) + 
          128*Ec^5*(90816 - 605828*\[Rho] + 1706534*\[Rho]^2 - 
            30211043*\[Rho]^3 - 32391425*\[Rho]^4 + 25006466*\[Rho]^5 - 
            13102235*\[Rho]^6 + 1444261*\[Rho]^7 + 2198528*\[Rho]^8 + 
            325969*\[Rho]^9 - 129546*\[Rho]^10 + 5103*\[Rho]^11) - 
          128*Ec^6*(608892 - 5738924*\[Rho] + 2306524*\[Rho]^2 - 
            22091310*\[Rho]^3 - 61648742*\[Rho]^4 + 26360074*\[Rho]^5 - 
            18745077*\[Rho]^6 + 377167*\[Rho]^7 + 3391432*\[Rho]^8 + 
            639966*\[Rho]^9 - 217467*\[Rho]^10 + 8505*\[Rho]^11) - 
          16*Ec^4*(-3909 + 1478129*\[Rho] + 4247736*\[Rho]^2 - 
            136438652*\[Rho]^3 - 88969504*\[Rho]^4 + 107829324*\[Rho]^5 - 
            44666390*\[Rho]^6 + 8154998*\[Rho]^7 + 8076441*\[Rho]^8 + 
            1002463*\[Rho]^9 - 436446*\[Rho]^10 + 17010*\[Rho]^11)) - 
        25920*(1 - 2*Ec)^10*\[Rho]^4*(24 + 20*\[Rho] + 27*\[Rho]^2 + 
          9*\[Rho]^3)*Log[1 - 2*Ec]^3 - 12*(-1 + 2*Ec)*
         (12582912*Ec^18*(5 + 7*\[Rho]^2) + 131072*Ec^17*
           (-2880 + 620*\[Rho] - 1155*\[Rho]^2 + 303*\[Rho]^3) - 
          65536*Ec^16*(-15720 + 6580*\[Rho] + 12653*\[Rho]^2 + 
            415*\[Rho]^3) + 393216*Ec^15*(-4290 + 2610*\[Rho] + 
            9111*\[Rho]^2 - 1191*\[Rho]^3 - 307*\[Rho]^4 + 37*\[Rho]^5) + 
          65536*Ec^14*(27948 - 20964*\[Rho] - 88557*\[Rho]^2 + 
            20253*\[Rho]^3 + 11725*\[Rho]^4 - 1869*\[Rho]^5 + 102*\[Rho]^6) + 
          16384*Ec^13*(-82884 + 57892*\[Rho] + 228394*\[Rho]^2 - 
            56686*\[Rho]^3 - 127780*\[Rho]^4 + 27160*\[Rho]^5 - 
            2131*\[Rho]^6 + 183*\[Rho]^7) - 24576*Ec^12*
           (-26592 - 4384*\[Rho] - 89358*\[Rho]^2 + 86802*\[Rho]^3 - 
            124664*\[Rho]^4 + 31328*\[Rho]^5 - 3533*\[Rho]^6 + 385*\[Rho]^7 + 
            132*\[Rho]^8) + 8192*Ec^11*(-16722 - 126894*\[Rho] - 
            866745*\[Rho]^2 + 787881*\[Rho]^3 - 298733*\[Rho]^4 + 
            31953*\[Rho]^5 - 12108*\[Rho]^6 + 698*\[Rho]^7 + 2085*\[Rho]^8 + 
            15*\[Rho]^9) - 3*(-1 + \[Rho])^2*(-24 + 524*\[Rho] + 
            2195*\[Rho]^2 - 34077*\[Rho]^3 - 92701*\[Rho]^4 - 
            30421*\[Rho]^5 - 12819*\[Rho]^6 - 4195*\[Rho]^7 - 1483*\[Rho]^8 + 
            201*\[Rho]^9) + 4096*Ec^10*(-17892 + 312516*\[Rho] + 
            1858353*\[Rho]^2 - 2140473*\[Rho]^3 + 262571*\[Rho]^4 + 
            349431*\[Rho]^5 - 9618*\[Rho]^6 + 3518*\[Rho]^7 - 
            10583*\[Rho]^8 - 1621*\[Rho]^9 + 456*\[Rho]^10) + 
          1536*Ec^9*(58072 - 609856*\[Rho] - 3257178*\[Rho]^2 + 
            4859882*\[Rho]^3 - 677960*\[Rho]^4 - 1850168*\[Rho]^5 + 
            153266*\[Rho]^6 - 4106*\[Rho]^7 + 48064*\[Rho]^8 + 
            17700*\[Rho]^9 - 6397*\[Rho]^10 + 201*\[Rho]^11) + 
          18*Ec*(-72 + 1716*\[Rho] + 4521*\[Rho]^2 - 123749*\[Rho]^3 - 
            103208*\[Rho]^4 + 371152*\[Rho]^5 - 119314*\[Rho]^6 - 
            8566*\[Rho]^7 - 15376*\[Rho]^8 - 2052*\[Rho]^9 - 5655*\[Rho]^10 + 
            603*\[Rho]^11) - 144*Ec^2*(-72 + 1716*\[Rho] + 5817*\[Rho]^2 - 
            134909*\[Rho]^3 - 148199*\[Rho]^4 + 377047*\[Rho]^5 - 
            107614*\[Rho]^6 + 10478*\[Rho]^7 - 12721*\[Rho]^8 - 
            891*\[Rho]^9 - 5655*\[Rho]^10 + 603*\[Rho]^11) - 
          768*Ec^6*(4932 - 40476*\[Rho] - 106587*\[Rho]^2 - 654661*\[Rho]^3 - 
            3713267*\[Rho]^4 + 1665405*\[Rho]^5 - 483264*\[Rho]^6 + 
            397144*\[Rho]^7 + 71768*\[Rho]^8 + 50706*\[Rho]^9 - 
            44721*\[Rho]^10 + 4221*\[Rho]^11) + 
          96*Ec^3*(-474 + 11722*\[Rho] + 50295*\[Rho]^2 - 1026071*\[Rho]^3 - 
            1440185*\[Rho]^4 + 2646993*\[Rho]^5 - 693938*\[Rho]^6 + 
            198250*\[Rho]^7 - 60189*\[Rho]^8 + 3445*\[Rho]^9 - 
            39669*\[Rho]^10 + 4221*\[Rho]^11) - 256*Ec^8*
           (188784 - 1816552*\[Rho] - 8627286*\[Rho]^2 + 15587526*\[Rho]^3 - 
            9638680*\[Rho]^4 - 8741184*\[Rho]^5 + 711942*\[Rho]^6 + 
            381506*\[Rho]^7 + 372672*\[Rho]^8 + 199140*\[Rho]^9 - 
            91935*\[Rho]^10 + 5427*\[Rho]^11) + 512*Ec^7*
           (32934 - 306662*\[Rho] - 1236889*\[Rho]^2 + 1767865*\[Rho]^3 - 
            6682087*\[Rho]^4 - 370455*\[Rho]^5 - 265008*\[Rho]^6 + 
            491652*\[Rho]^7 + 177304*\[Rho]^8 + 109106*\[Rho]^9 - 
            67467*\[Rho]^10 + 5427*\[Rho]^11) + 192*Ec^5*
           (1996 + 1972*\[Rho] + 116050*\[Rho]^2 - 3185670*\[Rho]^3 - 
            8083076*\[Rho]^4 + 7032244*\[Rho]^5 - 1783217*\[Rho]^6 + 
            1106089*\[Rho]^7 + 69676*\[Rho]^8 + 90700*\[Rho]^9 - 
            124227*\[Rho]^10 + 12663*\[Rho]^11) - 
          32*Ec^4*(-2496 + 88288*\[Rho] + 507994*\[Rho]^2 - 
            9814246*\[Rho]^3 - 17740340*\[Rho]^4 + 23235100*\[Rho]^5 - 
            5837407*\[Rho]^6 + 2705071*\[Rho]^7 - 192524*\[Rho]^8 + 
            137420*\[Rho]^9 - 360849*\[Rho]^10 + 37989*\[Rho]^11))*
         Log[\[Rho]] - 144*(-1 + 2*Ec)^5*\[Rho]^2*
         (49152*Ec^10*(11 + 9*\[Rho]^2) + 2560*Ec^9*(-792 + 32*\[Rho] - 
            567*\[Rho]^2 + 27*\[Rho]^3) - 1280*Ec^8*(-2448 + 280*\[Rho] - 
            1011*\[Rho]^2 + 183*\[Rho]^3) - 1280*Ec^7*(2028 - 460*\[Rho] - 
            465*\[Rho]^2 - 135*\[Rho]^3 + 81*\[Rho]^4 + 9*\[Rho]^5) - 
          640*Ec^6*(-1944 + 760*\[Rho] + 2181*\[Rho]^2 - 693*\[Rho]^3 - 
            841*\[Rho]^4 - 117*\[Rho]^5 + 36*\[Rho]^6) + 
          240*Ec^3*(132 - 1220*\[Rho] - 7755*\[Rho]^2 - 1881*\[Rho]^3 - 
            1863*\[Rho]^4 + 931*\[Rho]^5 + 247*\[Rho]^6 + 129*\[Rho]^7) - 
          120*Ec^2*(144 - 1240*\[Rho] - 6463*\[Rho]^2 - 565*\[Rho]^3 - 
            347*\[Rho]^4 + 1567*\[Rho]^5 + 295*\[Rho]^6 + 129*\[Rho]^7) + 
          30*Ec*(144 - 1240*\[Rho] - 5383*\[Rho]^2 + 335*\[Rho]^3 + 
            868*\[Rho]^4 + 1972*\[Rho]^5 + 295*\[Rho]^6 + 129*\[Rho]^7) - 
          3*(144 - 1240*\[Rho] - 4519*\[Rho]^2 + 1055*\[Rho]^3 + 
            1840*\[Rho]^4 + 2296*\[Rho]^5 + 295*\[Rho]^6 + 129*\[Rho]^7) - 
          80*Ec^4*(-192 - 3088*\[Rho] - 26460*\[Rho]^2 - 12888*\[Rho]^3 - 
            12548*\[Rho]^4 + 624*\[Rho]^5 + 885*\[Rho]^6 + 387*\[Rho]^7) + 
          32*Ec^5*(-10296 + 3080*\[Rho] - 11844*\[Rho]^2 - 34320*\[Rho]^3 - 
            32360*\[Rho]^4 - 3012*\[Rho]^5 + 1965*\[Rho]^6 + 387*\[Rho]^7))*
         Log[\[Rho]]^2 + 25920*(1 - 2*Ec)^10*\[Rho]^4*(24 + 20*\[Rho] + 
          27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^3 - 144*(-1 + 2*Ec)^5*
         \[Rho]^2*Log[1 - 2*Ec]^2*(49152*Ec^10*(11 + 9*\[Rho]^2) + 
          2560*Ec^9*(-792 + 32*\[Rho] - 567*\[Rho]^2 + 27*\[Rho]^3) - 
          1280*Ec^8*(-2448 + 280*\[Rho] - 1011*\[Rho]^2 + 183*\[Rho]^3) - 
          1280*Ec^7*(2028 - 460*\[Rho] - 465*\[Rho]^2 - 135*\[Rho]^3 + 
            81*\[Rho]^4 + 9*\[Rho]^5) - 640*Ec^6*(-1944 + 760*\[Rho] + 
            2181*\[Rho]^2 - 693*\[Rho]^3 - 841*\[Rho]^4 - 117*\[Rho]^5 + 
            36*\[Rho]^6) + 240*Ec^3*(132 - 1220*\[Rho] - 7755*\[Rho]^2 - 
            1881*\[Rho]^3 - 1863*\[Rho]^4 + 931*\[Rho]^5 + 247*\[Rho]^6 + 
            129*\[Rho]^7) - 120*Ec^2*(144 - 1240*\[Rho] - 6463*\[Rho]^2 - 
            565*\[Rho]^3 - 347*\[Rho]^4 + 1567*\[Rho]^5 + 295*\[Rho]^6 + 
            129*\[Rho]^7) + 30*Ec*(144 - 1240*\[Rho] - 5383*\[Rho]^2 + 
            335*\[Rho]^3 + 868*\[Rho]^4 + 1972*\[Rho]^5 + 295*\[Rho]^6 + 
            129*\[Rho]^7) - 3*(144 - 1240*\[Rho] - 4519*\[Rho]^2 + 
            1055*\[Rho]^3 + 1840*\[Rho]^4 + 2296*\[Rho]^5 + 295*\[Rho]^6 + 
            129*\[Rho]^7) - 80*Ec^4*(-192 - 3088*\[Rho] - 26460*\[Rho]^2 - 
            12888*\[Rho]^3 - 12548*\[Rho]^4 + 624*\[Rho]^5 + 885*\[Rho]^6 + 
            387*\[Rho]^7) + 32*Ec^5*(-10296 + 3080*\[Rho] - 11844*\[Rho]^2 - 
            34320*\[Rho]^3 - 32360*\[Rho]^4 - 3012*\[Rho]^5 + 1965*\[Rho]^6 + 
            387*\[Rho]^7) - 540*(-1 + 2*Ec)^5*\[Rho]^2*(24 + 20*\[Rho] + 
            27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) + 12*(-1 + 2*Ec)*
         Log[1 - 2*Ec]*(12582912*Ec^18*(5 + 7*\[Rho]^2) + 
          131072*Ec^17*(-2880 + 620*\[Rho] - 1155*\[Rho]^2 + 303*\[Rho]^3) - 
          65536*Ec^16*(-15720 + 6580*\[Rho] + 12653*\[Rho]^2 + 
            415*\[Rho]^3) + 393216*Ec^15*(-4290 + 2610*\[Rho] + 
            9111*\[Rho]^2 - 1191*\[Rho]^3 - 307*\[Rho]^4 + 37*\[Rho]^5) + 
          65536*Ec^14*(27948 - 20964*\[Rho] - 88557*\[Rho]^2 + 
            20253*\[Rho]^3 + 11725*\[Rho]^4 - 1869*\[Rho]^5 + 102*\[Rho]^6) + 
          16384*Ec^13*(-82884 + 57892*\[Rho] + 228394*\[Rho]^2 - 
            56686*\[Rho]^3 - 127780*\[Rho]^4 + 27160*\[Rho]^5 - 
            2131*\[Rho]^6 + 183*\[Rho]^7) - 24576*Ec^12*
           (-26592 - 4384*\[Rho] - 89358*\[Rho]^2 + 86802*\[Rho]^3 - 
            124664*\[Rho]^4 + 31328*\[Rho]^5 - 3533*\[Rho]^6 + 385*\[Rho]^7 + 
            132*\[Rho]^8) + 8192*Ec^11*(-16722 - 126894*\[Rho] - 
            866745*\[Rho]^2 + 787881*\[Rho]^3 - 298733*\[Rho]^4 + 
            31953*\[Rho]^5 - 12108*\[Rho]^6 + 698*\[Rho]^7 + 2085*\[Rho]^8 + 
            15*\[Rho]^9) - 3*(-1 + \[Rho])^2*(-24 + 524*\[Rho] + 
            2195*\[Rho]^2 - 34077*\[Rho]^3 - 92701*\[Rho]^4 - 
            30421*\[Rho]^5 - 12819*\[Rho]^6 - 4195*\[Rho]^7 - 1483*\[Rho]^8 + 
            201*\[Rho]^9) + 4096*Ec^10*(-17892 + 312516*\[Rho] + 
            1858353*\[Rho]^2 - 2140473*\[Rho]^3 + 262571*\[Rho]^4 + 
            349431*\[Rho]^5 - 9618*\[Rho]^6 + 3518*\[Rho]^7 - 
            10583*\[Rho]^8 - 1621*\[Rho]^9 + 456*\[Rho]^10) + 
          1536*Ec^9*(58072 - 609856*\[Rho] - 3257178*\[Rho]^2 + 
            4859882*\[Rho]^3 - 677960*\[Rho]^4 - 1850168*\[Rho]^5 + 
            153266*\[Rho]^6 - 4106*\[Rho]^7 + 48064*\[Rho]^8 + 
            17700*\[Rho]^9 - 6397*\[Rho]^10 + 201*\[Rho]^11) + 
          18*Ec*(-72 + 1716*\[Rho] + 4521*\[Rho]^2 - 123749*\[Rho]^3 - 
            103208*\[Rho]^4 + 371152*\[Rho]^5 - 119314*\[Rho]^6 - 
            8566*\[Rho]^7 - 15376*\[Rho]^8 - 2052*\[Rho]^9 - 5655*\[Rho]^10 + 
            603*\[Rho]^11) - 144*Ec^2*(-72 + 1716*\[Rho] + 5817*\[Rho]^2 - 
            134909*\[Rho]^3 - 148199*\[Rho]^4 + 377047*\[Rho]^5 - 
            107614*\[Rho]^6 + 10478*\[Rho]^7 - 12721*\[Rho]^8 - 
            891*\[Rho]^9 - 5655*\[Rho]^10 + 603*\[Rho]^11) - 
          768*Ec^6*(4932 - 40476*\[Rho] - 106587*\[Rho]^2 - 654661*\[Rho]^3 - 
            3713267*\[Rho]^4 + 1665405*\[Rho]^5 - 483264*\[Rho]^6 + 
            397144*\[Rho]^7 + 71768*\[Rho]^8 + 50706*\[Rho]^9 - 
            44721*\[Rho]^10 + 4221*\[Rho]^11) + 
          96*Ec^3*(-474 + 11722*\[Rho] + 50295*\[Rho]^2 - 1026071*\[Rho]^3 - 
            1440185*\[Rho]^4 + 2646993*\[Rho]^5 - 693938*\[Rho]^6 + 
            198250*\[Rho]^7 - 60189*\[Rho]^8 + 3445*\[Rho]^9 - 
            39669*\[Rho]^10 + 4221*\[Rho]^11) - 256*Ec^8*
           (188784 - 1816552*\[Rho] - 8627286*\[Rho]^2 + 15587526*\[Rho]^3 - 
            9638680*\[Rho]^4 - 8741184*\[Rho]^5 + 711942*\[Rho]^6 + 
            381506*\[Rho]^7 + 372672*\[Rho]^8 + 199140*\[Rho]^9 - 
            91935*\[Rho]^10 + 5427*\[Rho]^11) + 512*Ec^7*
           (32934 - 306662*\[Rho] - 1236889*\[Rho]^2 + 1767865*\[Rho]^3 - 
            6682087*\[Rho]^4 - 370455*\[Rho]^5 - 265008*\[Rho]^6 + 
            491652*\[Rho]^7 + 177304*\[Rho]^8 + 109106*\[Rho]^9 - 
            67467*\[Rho]^10 + 5427*\[Rho]^11) + 192*Ec^5*
           (1996 + 1972*\[Rho] + 116050*\[Rho]^2 - 3185670*\[Rho]^3 - 
            8083076*\[Rho]^4 + 7032244*\[Rho]^5 - 1783217*\[Rho]^6 + 
            1106089*\[Rho]^7 + 69676*\[Rho]^8 + 90700*\[Rho]^9 - 
            124227*\[Rho]^10 + 12663*\[Rho]^11) - 
          32*Ec^4*(-2496 + 88288*\[Rho] + 507994*\[Rho]^2 - 
            9814246*\[Rho]^3 - 17740340*\[Rho]^4 + 23235100*\[Rho]^5 - 
            5837407*\[Rho]^6 + 2705071*\[Rho]^7 - 192524*\[Rho]^8 + 
            137420*\[Rho]^9 - 360849*\[Rho]^10 + 37989*\[Rho]^11) + 
          24*(1 - 2*Ec)^4*\[Rho]^2*(49152*Ec^10*(11 + 9*\[Rho]^2) + 
            2560*Ec^9*(-792 + 32*\[Rho] - 567*\[Rho]^2 + 27*\[Rho]^3) - 
            1280*Ec^8*(-2448 + 280*\[Rho] - 1011*\[Rho]^2 + 183*\[Rho]^3) - 
            1280*Ec^7*(2028 - 460*\[Rho] - 465*\[Rho]^2 - 135*\[Rho]^3 + 
              81*\[Rho]^4 + 9*\[Rho]^5) - 640*Ec^6*(-1944 + 760*\[Rho] + 
              2181*\[Rho]^2 - 693*\[Rho]^3 - 841*\[Rho]^4 - 117*\[Rho]^5 + 
              36*\[Rho]^6) + 240*Ec^3*(132 - 1220*\[Rho] - 7755*\[Rho]^2 - 
              1881*\[Rho]^3 - 1863*\[Rho]^4 + 931*\[Rho]^5 + 247*\[Rho]^6 + 
              129*\[Rho]^7) - 120*Ec^2*(144 - 1240*\[Rho] - 6463*\[Rho]^2 - 
              565*\[Rho]^3 - 347*\[Rho]^4 + 1567*\[Rho]^5 + 295*\[Rho]^6 + 
              129*\[Rho]^7) + 30*Ec*(144 - 1240*\[Rho] - 5383*\[Rho]^2 + 
              335*\[Rho]^3 + 868*\[Rho]^4 + 1972*\[Rho]^5 + 295*\[Rho]^6 + 
              129*\[Rho]^7) - 3*(144 - 1240*\[Rho] - 4519*\[Rho]^2 + 
              1055*\[Rho]^3 + 1840*\[Rho]^4 + 2296*\[Rho]^5 + 295*\[Rho]^6 + 
              129*\[Rho]^7) - 80*Ec^4*(-192 - 3088*\[Rho] - 26460*\[Rho]^2 - 
              12888*\[Rho]^3 - 12548*\[Rho]^4 + 624*\[Rho]^5 + 885*\[Rho]^6 + 
              387*\[Rho]^7) + 32*Ec^5*(-10296 + 3080*\[Rho] - 
              11844*\[Rho]^2 - 34320*\[Rho]^3 - 32360*\[Rho]^4 - 
              3012*\[Rho]^5 + 1965*\[Rho]^6 + 387*\[Rho]^7))*Log[\[Rho]] - 
          6480*(-1 + 2*Ec)^9*\[Rho]^4*(24 + 20*\[Rho] + 27*\[Rho]^2 + 
            9*\[Rho]^3)*Log[\[Rho]]^2)) - 40*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
        80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
        32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
        24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
        32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
        4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
       ((-1 + 2*Ec + \[Rho])^2*(677 + 10485760*Ec^21*(-5 + \[Rho]) - 
          16636*\[Rho] - 25538*\[Rho]^2 + 917624*\[Rho]^3 - 24785*\[Rho]^4 - 
          794104*\[Rho]^5 + 104868*\[Rho]^6 - 108032*\[Rho]^7 - 
          59629*\[Rho]^8 + 1780*\[Rho]^9 + 4382*\[Rho]^10 - 632*\[Rho]^11 + 
          25*\[Rho]^12 - 5242880*Ec^20*(-47 + 2*\[Rho]^2) - 
          5242880*Ec^19*(71 + 15*\[Rho] - 20*\[Rho]^2 + 2*\[Rho]^3) + 
          262144*Ec^18*(-1520 + 1440*\[Rho] - 915*\[Rho]^2 - 314*\[Rho]^3 + 
            68*\[Rho]^4) - 262144*Ec^17*(-9905 + 6179*\[Rho] + 
            3872*\[Rho]^2 - 3005*\[Rho]^3 + 462*\[Rho]^4 + 14*\[Rho]^5) - 
          65536*Ec^16*(73791 - 57118*\[Rho] - 79217*\[Rho]^2 + 
            38914*\[Rho]^3 - 3942*\[Rho]^4 - 1224*\[Rho]^5 + 117*\[Rho]^6) + 
          65536*Ec^15*(73008 - 60869*\[Rho] - 131850*\[Rho]^2 + 
            64632*\[Rho]^3 + 3732*\[Rho]^4 - 5550*\[Rho]^5 + 230*\[Rho]^6 + 
            101*\[Rho]^7) + 16384*Ec^14*(-139606 + 5918*\[Rho] + 
            354664*\[Rho]^2 - 219644*\[Rho]^3 - 108600*\[Rho]^4 + 
            41940*\[Rho]^5 + 5390*\[Rho]^6 - 2898*\[Rho]^7 + 103*\[Rho]^8) - 
          8192*Ec^13*(47680 - 659430*\[Rho] - 40220*\[Rho]^2 - 
            110772*\[Rho]^3 - 382978*\[Rho]^4 + 64298*\[Rho]^5 + 
            52666*\[Rho]^6 - 13752*\[Rho]^7 - 567*\[Rho]^8 + 225*\[Rho]^9) - 
          4096*Ec^12*(-365606 + 1955422*\[Rho] + 546343*\[Rho]^2 - 
            316240*\[Rho]^3 + 1008786*\[Rho]^4 - 82192*\[Rho]^5 - 
            220676*\[Rho]^6 + 31530*\[Rho]^7 + 10356*\[Rho]^8 - 
            2452*\[Rho]^9 + 5*\[Rho]^10) + 4096*Ec^11*(-304050 + 
            1625249*\[Rho] + 9314*\[Rho]^2 - 375863*\[Rho]^3 + 
            1670792*\[Rho]^4 - 428832*\[Rho]^5 - 291018*\[Rho]^6 + 
            13151*\[Rho]^7 + 29563*\[Rho]^8 - 4373*\[Rho]^9 - 582*\[Rho]^10 + 
            65*\[Rho]^11) + 1024*Ec^10*(615990 - 3581410*\[Rho] + 
            909858*\[Rho]^2 - 283330*\[Rho]^3 - 9575739*\[Rho]^4 + 
            4512128*\[Rho]^5 + 1194132*\[Rho]^6 + 94654*\[Rho]^7 - 
            234361*\[Rho]^8 + 1396*\[Rho]^9 + 13755*\[Rho]^10 - 
            1600*\[Rho]^11 + 25*\[Rho]^12) - 1024*Ec^9*
           (209679 - 1293822*\[Rho] - 422039*\[Rho]^2 - 2340778*\[Rho]^3 - 
            7393429*\[Rho]^4 + 5869904*\[Rho]^5 + 1422515*\[Rho]^6 + 
            229860*\[Rho]^7 - 382326*\[Rho]^8 - 43311*\[Rho]^9 + 
            37131*\[Rho]^10 - 4545*\[Rho]^11 + 125*\[Rho]^12) - 
          4*Ec*(2966 - 73197*\[Rho] - 128133*\[Rho]^2 + 4213497*\[Rho]^3 + 
            504513*\[Rho]^4 - 3469998*\[Rho]^5 + 664922*\[Rho]^6 - 
            491802*\[Rho]^7 - 278292*\[Rho]^8 + 4347*\[Rho]^9 + 
            21867*\[Rho]^10 - 3135*\[Rho]^11 + 125*\[Rho]^12) + 
          256*Ec^8*(172970 - 974010*\[Rho] - 6170139*\[Rho]^2 - 
            6683890*\[Rho]^3 - 414115*\[Rho]^4 + 15177664*\[Rho]^5 + 
            8665847*\[Rho]^6 + 713234*\[Rho]^7 - 2100542*\[Rho]^8 - 
            322458*\[Rho]^9 + 245598*\[Rho]^10 - 31724*\[Rho]^11 + 
            1125*\[Rho]^12) + 4*Ec^2*(22826 - 565958*\[Rho] - 
            1143067*\[Rho]^2 + 34237264*\[Rho]^3 + 9663077*\[Rho]^4 - 
            26808272*\[Rho]^5 + 7166458*\[Rho]^6 - 3976588*\[Rho]^7 - 
            2312084*\[Rho]^8 - 2122*\[Rho]^9 + 195841*\[Rho]^10 - 
            27940*\[Rho]^11 + 1125*\[Rho]^12) - 256*Ec^7*
           (8496 + 6631*\[Rho] - 5595552*\[Rho]^2 + 6236512*\[Rho]^3 + 
            22948406*\[Rho]^4 - 83084*\[Rho]^5 + 11399206*\[Rho]^6 - 
            321694*\[Rho]^7 - 2342378*\[Rho]^8 - 316433*\[Rho]^9 + 
            278098*\[Rho]^10 - 37620*\[Rho]^11 + 1500*\[Rho]^12) - 
          16*Ec^3*(24635 - 620870*\[Rho] - 1559292*\[Rho]^2 + 
            40190839*\[Rho]^3 + 18904218*\[Rho]^4 - 30021302*\[Rho]^5 + 
            10977432*\[Rho]^6 - 4510308*\[Rho]^7 - 2829289*\[Rho]^8 - 
            55068*\[Rho]^9 + 258092*\[Rho]^10 - 36747*\[Rho]^11 + 
            1500*\[Rho]^12) + 128*Ec^6*(-4701 - 133995*\[Rho] - 
            6085718*\[Rho]^2 + 30930412*\[Rho]^3 + 49815785*\[Rho]^4 - 
            19238538*\[Rho]^5 + 21044072*\[Rho]^6 - 2428864*\[Rho]^7 - 
            4009337*\[Rho]^8 - 397717*\[Rho]^9 + 451410*\[Rho]^10 - 
            62990*\[Rho]^11 + 2625*\[Rho]^12) + 
          16*Ec^4*(60799 - 1637962*\[Rho] - 6146067*\[Rho]^2 + 
            118889148*\[Rho]^3 + 83834232*\[Rho]^4 - 85265632*\[Rho]^5 + 
            41952442*\[Rho]^6 - 12340488*\[Rho]^7 - 9086793*\[Rho]^8 - 
            369902*\[Rho]^9 + 889993*\[Rho]^10 - 126620*\[Rho]^11 + 
            5250*\[Rho]^12) - 32*Ec^5*(32543 - 1196709*\[Rho] - 
            9662140*\[Rho]^2 + 111889168*\[Rho]^3 + 115804550*\[Rho]^4 - 
            77054066*\[Rho]^5 + 51835448*\[Rho]^6 - 10277152*\[Rho]^7 - 
            10098073*\[Rho]^8 - 672329*\[Rho]^9 + 1060844*\[Rho]^10 - 
            150272*\[Rho]^11 + 6300*\[Rho]^12)) - 8640*(1 - 2*Ec)^10*\[Rho]^4*
         (57 + 62*\[Rho] + 69*\[Rho]^2 + 36*\[Rho]^3)*Log[1 - 2*Ec]^3 - 
        12*(-1 + 2*Ec)*(5242880*Ec^19*(5 + 7*\[Rho]^2) + 
          524288*Ec^18*(-265 + 40*\[Rho] - 95*\[Rho]^2 + 36*\[Rho]^3) + 
          131072*Ec^17*(2445 - 570*\[Rho] - 2281*\[Rho]^2 + 68*\[Rho]^3) + 
          65536*Ec^16*(-6255 + 1080*\[Rho] + 15407*\[Rho]^2 - 4462*\[Rho]^3 - 
            488*\[Rho]^4 + 120*\[Rho]^5) + 65536*Ec^15*(4430 + 1805*\[Rho] - 
            17434*\[Rho]^2 + 10665*\[Rho]^3 + 3099*\[Rho]^4 - 1046*\[Rho]^5 + 
            58*\[Rho]^6) - 32768*Ec^14*(1791 + 13806*\[Rho] - 2019*\[Rho]^2 + 
            15344*\[Rho]^3 + 16561*\[Rho]^4 - 7628*\[Rho]^5 + 503*\[Rho]^6 + 
            27*\[Rho]^7) - 16384*Ec^13*(6346 - 43404*\[Rho] - 
            76947*\[Rho]^2 + 38338*\[Rho]^3 - 55170*\[Rho]^4 + 
            28420*\[Rho]^5 - 282*\[Rho]^6 - 583*\[Rho]^7 + 54*\[Rho]^8) + 
          8192*Ec^12*(16429 - 87901*\[Rho] - 196075*\[Rho]^2 + 
            221512*\[Rho]^3 - 172275*\[Rho]^4 + 59527*\[Rho]^5 + 
            15939*\[Rho]^6 - 5140*\[Rho]^7 + 9*\[Rho]^8 + 65*\[Rho]^9) - 
          4096*Ec^11*(22176 - 125919*\[Rho] - 268179*\[Rho]^2 + 
            467490*\[Rho]^3 - 569545*\[Rho]^4 + 137507*\[Rho]^5 + 
            109696*\[Rho]^6 - 24434*\[Rho]^7 - 3619*\[Rho]^8 + 
            669*\[Rho]^9) + (-1 + \[Rho])^2*(43 - 996*\[Rho] - 
            6990*\[Rho]^2 + 83584*\[Rho]^3 + 246630*\[Rho]^4 + 
            92960*\[Rho]^5 + 50448*\[Rho]^6 + 17072*\[Rho]^7 + 
            2383*\[Rho]^8 - 1388*\[Rho]^9 + 94*\[Rho]^10) - 
          2048*Ec^10*(-20399 + 130896*\[Rho] + 274967*\[Rho]^2 - 
            477864*\[Rho]^3 + 1413412*\[Rho]^4 - 617522*\[Rho]^5 - 
            376258*\[Rho]^6 + 77196*\[Rho]^7 + 28580*\[Rho]^8 - 
            1374*\[Rho]^9 - 1304*\[Rho]^10 + 142*\[Rho]^11) - 
          512*Ec^9*(26786 - 198984*\[Rho] - 625434*\[Rho]^2 + 
            255604*\[Rho]^3 - 3436994*\[Rho]^4 + 4051796*\[Rho]^5 + 
            1629688*\[Rho]^6 - 400556*\[Rho]^7 - 255497*\[Rho]^8 - 
            9778*\[Rho]^9 + 26199*\[Rho]^10 - 3624*\[Rho]^11 + 
            94*\[Rho]^12) - 6*Ec*(129 - 3246*\[Rho] - 17489*\[Rho]^2 + 
            311368*\[Rho]^3 + 315952*\[Rho]^4 - 965300*\[Rho]^5 + 
            297114*\[Rho]^6 - 20368*\[Rho]^7 + 40117*\[Rho]^8 + 
            29858*\[Rho]^9 + 16311*\[Rho]^10 - 4728*\[Rho]^11 + 
            282*\[Rho]^12) + 48*Ec^2*(129 - 3246*\[Rho] - 20441*\[Rho]^2 + 
            335740*\[Rho]^3 + 437065*\[Rho]^4 - 971186*\[Rho]^5 + 
            268629*\[Rho]^6 - 67636*\[Rho]^7 + 22180*\[Rho]^8 + 
            26600*\[Rho]^9 + 16932*\[Rho]^10 - 4728*\[Rho]^11 + 
            282*\[Rho]^12) + 256*Ec^8*(12324 - 118446*\[Rho] - 
            892508*\[Rho]^2 + 450466*\[Rho]^3 + 2661080*\[Rho]^4 + 
            6620306*\[Rho]^5 + 2723202*\[Rho]^6 - 1055238*\[Rho]^7 - 
            787309*\[Rho]^8 - 50790*\[Rho]^9 + 121035*\[Rho]^10 - 
            20196*\[Rho]^11 + 846*\[Rho]^12) - 256*Ec^7*
           (2238 - 41787*\[Rho] - 630224*\[Rho]^2 + 2176711*\[Rho]^3 + 
            9398640*\[Rho]^4 + 762631*\[Rho]^5 + 2235098*\[Rho]^6 - 
            1332311*\[Rho]^7 - 853896*\[Rho]^8 - 28680*\[Rho]^9 + 
            170568*\[Rho]^10 - 32964*\[Rho]^11 + 1692*\[Rho]^12) + 
          128*Ec^6*(1747 - 53078*\[Rho] - 774791*\[Rho]^2 + 
            5882148*\[Rho]^3 + 18554427*\[Rho]^4 - 7700348*\[Rho]^5 + 
            3676167*\[Rho]^6 - 2612346*\[Rho]^7 - 1259856*\[Rho]^8 + 
            57966*\[Rho]^9 + 323438*\[Rho]^10 - 70026*\[Rho]^11 + 
            3948*\[Rho]^12) - 16*Ec^3*(1801 - 45529*\[Rho] - 
            336052*\[Rho]^2 + 5076856*\[Rho]^3 + 8243460*\[Rho]^4 - 
            13455022*\[Rho]^5 + 3485838*\[Rho]^6 - 1534516*\[Rho]^7 - 
            1361*\[Rho]^8 + 314455*\[Rho]^9 + 247646*\[Rho]^10 - 
            66164*\[Rho]^11 + 3948*\[Rho]^12) - 
          64*Ec^5*(2538 - 70632*\[Rho] - 783291*\[Rho]^2 + 8711938*\[Rho]^3 + 
            21593323*\[Rho]^4 - 17060162*\[Rho]^5 + 5011545*\[Rho]^6 - 
            3499198*\[Rho]^7 - 1165789*\[Rho]^8 + 235178*\[Rho]^9 + 
            426924*\[Rho]^10 - 100896*\[Rho]^11 + 5922*\[Rho]^12) + 
          32*Ec^4*(2659 - 68811*\[Rho] - 607521*\[Rho]^2 + 8203546*\[Rho]^3 + 
            16421939*\[Rho]^4 - 19316700*\[Rho]^5 + 5005537*\[Rho]^6 - 
            2998296*\[Rho]^7 - 551806*\[Rho]^8 + 363411*\[Rho]^9 + 
            393226*\[Rho]^10 - 99506*\[Rho]^11 + 5922*\[Rho]^12))*
         Log[\[Rho]] - 144*(-1 + 2*Ec)^5*\[Rho]^2*(-328 + 2708*\[Rho] + 
          12317*\[Rho]^2 - 1894*\[Rho]^3 - 4545*\[Rho]^4 - 5972*\[Rho]^5 - 
          1993*\[Rho]^6 - 362*\[Rho]^7 + 69*\[Rho]^8 + 
          20480*Ec^11*(11 + 9*\[Rho]^2) + 1024*Ec^10*(-658 + 108*\[Rho] - 
            423*\[Rho]^2 + 81*\[Rho]^3) - 2560*Ec^9*(-304 + 140*\[Rho] - 
            74*\[Rho]^2 + 91*\[Rho]^3) - 1280*Ec^8*(358 - 342*\[Rho] + 
            27*\[Rho]^2 - 80*\[Rho]^3 - 33*\[Rho]^4 + 3*\[Rho]^5) + 
          640*Ec^7*(296 - 366*\[Rho] + 1122*\[Rho]^2 + 398*\[Rho]^3 - 
            341*\[Rho]^4 + 15*\[Rho]^5) - 320*Ec^6*(310 - 88*\[Rho] + 
            2791*\[Rho]^2 - 19*\[Rho]^3 - 2153*\[Rho]^4 - 295*\[Rho]^5 + 
            92*\[Rho]^6) - 32*Ec^5*(-1936 + 1916*\[Rho] + 16979*\[Rho]^2 + 
            25467*\[Rho]^3 + 34655*\[Rho]^4 + 7083*\[Rho]^5 - 3293*\[Rho]^6 - 
            362*\[Rho]^7 + 69*\[Rho]^8) + 80*Ec^4*(-514 + 2570*\[Rho] + 
            23336*\[Rho]^2 + 13086*\[Rho]^3 + 12082*\[Rho]^4 + 
            1848*\[Rho]^5 - 2021*\[Rho]^6 - 362*\[Rho]^7 + 69*\[Rho]^8) - 
          10*Ec*(-328 + 2708*\[Rho] + 14369*\[Rho]^2 + 338*\[Rho]^3 - 
            2061*\[Rho]^4 - 4676*\[Rho]^5 - 1993*\[Rho]^6 - 362*\[Rho]^7 + 
            69*\[Rho]^8) + 40*Ec^2*(-328 + 2708*\[Rho] + 16934*\[Rho]^2 + 
            3128*\[Rho]^3 + 1044*\[Rho]^4 - 3056*\[Rho]^5 - 1993*\[Rho]^6 - 
            362*\[Rho]^7 + 69*\[Rho]^8) - 80*Ec^3*(-349 + 2691*\[Rho] + 
            20107*\[Rho]^2 + 6977*\[Rho]^3 + 5118*\[Rho]^4 - 832*\[Rho]^5 - 
            1835*\[Rho]^6 - 362*\[Rho]^7 + 69*\[Rho]^8))*Log[\[Rho]]^2 + 
        8640*(1 - 2*Ec)^10*\[Rho]^4*(57 + 62*\[Rho] + 69*\[Rho]^2 + 
          36*\[Rho]^3)*Log[\[Rho]]^3 - 144*(-1 + 2*Ec)^5*\[Rho]^2*
         Log[1 - 2*Ec]^2*(-328 + 2708*\[Rho] + 12317*\[Rho]^2 - 
          1894*\[Rho]^3 - 4545*\[Rho]^4 - 5972*\[Rho]^5 - 1993*\[Rho]^6 - 
          362*\[Rho]^7 + 69*\[Rho]^8 + 20480*Ec^11*(11 + 9*\[Rho]^2) + 
          1024*Ec^10*(-658 + 108*\[Rho] - 423*\[Rho]^2 + 81*\[Rho]^3) - 
          2560*Ec^9*(-304 + 140*\[Rho] - 74*\[Rho]^2 + 91*\[Rho]^3) - 
          1280*Ec^8*(358 - 342*\[Rho] + 27*\[Rho]^2 - 80*\[Rho]^3 - 
            33*\[Rho]^4 + 3*\[Rho]^5) + 640*Ec^7*(296 - 366*\[Rho] + 
            1122*\[Rho]^2 + 398*\[Rho]^3 - 341*\[Rho]^4 + 15*\[Rho]^5) - 
          320*Ec^6*(310 - 88*\[Rho] + 2791*\[Rho]^2 - 19*\[Rho]^3 - 
            2153*\[Rho]^4 - 295*\[Rho]^5 + 92*\[Rho]^6) - 
          32*Ec^5*(-1936 + 1916*\[Rho] + 16979*\[Rho]^2 + 25467*\[Rho]^3 + 
            34655*\[Rho]^4 + 7083*\[Rho]^5 - 3293*\[Rho]^6 - 362*\[Rho]^7 + 
            69*\[Rho]^8) + 80*Ec^4*(-514 + 2570*\[Rho] + 23336*\[Rho]^2 + 
            13086*\[Rho]^3 + 12082*\[Rho]^4 + 1848*\[Rho]^5 - 2021*\[Rho]^6 - 
            362*\[Rho]^7 + 69*\[Rho]^8) - 10*Ec*(-328 + 2708*\[Rho] + 
            14369*\[Rho]^2 + 338*\[Rho]^3 - 2061*\[Rho]^4 - 4676*\[Rho]^5 - 
            1993*\[Rho]^6 - 362*\[Rho]^7 + 69*\[Rho]^8) + 
          40*Ec^2*(-328 + 2708*\[Rho] + 16934*\[Rho]^2 + 3128*\[Rho]^3 + 
            1044*\[Rho]^4 - 3056*\[Rho]^5 - 1993*\[Rho]^6 - 362*\[Rho]^7 + 
            69*\[Rho]^8) - 80*Ec^3*(-349 + 2691*\[Rho] + 20107*\[Rho]^2 + 
            6977*\[Rho]^3 + 5118*\[Rho]^4 - 832*\[Rho]^5 - 1835*\[Rho]^6 - 
            362*\[Rho]^7 + 69*\[Rho]^8) - 180*(-1 + 2*Ec)^5*\[Rho]^2*
           (57 + 62*\[Rho] + 69*\[Rho]^2 + 36*\[Rho]^3)*Log[\[Rho]]) + 
        12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(5242880*Ec^19*(5 + 7*\[Rho]^2) + 
          524288*Ec^18*(-265 + 40*\[Rho] - 95*\[Rho]^2 + 36*\[Rho]^3) + 
          131072*Ec^17*(2445 - 570*\[Rho] - 2281*\[Rho]^2 + 68*\[Rho]^3) + 
          65536*Ec^16*(-6255 + 1080*\[Rho] + 15407*\[Rho]^2 - 4462*\[Rho]^3 - 
            488*\[Rho]^4 + 120*\[Rho]^5) + 65536*Ec^15*(4430 + 1805*\[Rho] - 
            17434*\[Rho]^2 + 10665*\[Rho]^3 + 3099*\[Rho]^4 - 1046*\[Rho]^5 + 
            58*\[Rho]^6) - 32768*Ec^14*(1791 + 13806*\[Rho] - 2019*\[Rho]^2 + 
            15344*\[Rho]^3 + 16561*\[Rho]^4 - 7628*\[Rho]^5 + 503*\[Rho]^6 + 
            27*\[Rho]^7) - 16384*Ec^13*(6346 - 43404*\[Rho] - 
            76947*\[Rho]^2 + 38338*\[Rho]^3 - 55170*\[Rho]^4 + 
            28420*\[Rho]^5 - 282*\[Rho]^6 - 583*\[Rho]^7 + 54*\[Rho]^8) + 
          8192*Ec^12*(16429 - 87901*\[Rho] - 196075*\[Rho]^2 + 
            221512*\[Rho]^3 - 172275*\[Rho]^4 + 59527*\[Rho]^5 + 
            15939*\[Rho]^6 - 5140*\[Rho]^7 + 9*\[Rho]^8 + 65*\[Rho]^9) - 
          4096*Ec^11*(22176 - 125919*\[Rho] - 268179*\[Rho]^2 + 
            467490*\[Rho]^3 - 569545*\[Rho]^4 + 137507*\[Rho]^5 + 
            109696*\[Rho]^6 - 24434*\[Rho]^7 - 3619*\[Rho]^8 + 
            669*\[Rho]^9) + (-1 + \[Rho])^2*(43 - 996*\[Rho] - 
            6990*\[Rho]^2 + 83584*\[Rho]^3 + 246630*\[Rho]^4 + 
            92960*\[Rho]^5 + 50448*\[Rho]^6 + 17072*\[Rho]^7 + 
            2383*\[Rho]^8 - 1388*\[Rho]^9 + 94*\[Rho]^10) - 
          2048*Ec^10*(-20399 + 130896*\[Rho] + 274967*\[Rho]^2 - 
            477864*\[Rho]^3 + 1413412*\[Rho]^4 - 617522*\[Rho]^5 - 
            376258*\[Rho]^6 + 77196*\[Rho]^7 + 28580*\[Rho]^8 - 
            1374*\[Rho]^9 - 1304*\[Rho]^10 + 142*\[Rho]^11) - 
          512*Ec^9*(26786 - 198984*\[Rho] - 625434*\[Rho]^2 + 
            255604*\[Rho]^3 - 3436994*\[Rho]^4 + 4051796*\[Rho]^5 + 
            1629688*\[Rho]^6 - 400556*\[Rho]^7 - 255497*\[Rho]^8 - 
            9778*\[Rho]^9 + 26199*\[Rho]^10 - 3624*\[Rho]^11 + 
            94*\[Rho]^12) - 6*Ec*(129 - 3246*\[Rho] - 17489*\[Rho]^2 + 
            311368*\[Rho]^3 + 315952*\[Rho]^4 - 965300*\[Rho]^5 + 
            297114*\[Rho]^6 - 20368*\[Rho]^7 + 40117*\[Rho]^8 + 
            29858*\[Rho]^9 + 16311*\[Rho]^10 - 4728*\[Rho]^11 + 
            282*\[Rho]^12) + 48*Ec^2*(129 - 3246*\[Rho] - 20441*\[Rho]^2 + 
            335740*\[Rho]^3 + 437065*\[Rho]^4 - 971186*\[Rho]^5 + 
            268629*\[Rho]^6 - 67636*\[Rho]^7 + 22180*\[Rho]^8 + 
            26600*\[Rho]^9 + 16932*\[Rho]^10 - 4728*\[Rho]^11 + 
            282*\[Rho]^12) + 256*Ec^8*(12324 - 118446*\[Rho] - 
            892508*\[Rho]^2 + 450466*\[Rho]^3 + 2661080*\[Rho]^4 + 
            6620306*\[Rho]^5 + 2723202*\[Rho]^6 - 1055238*\[Rho]^7 - 
            787309*\[Rho]^8 - 50790*\[Rho]^9 + 121035*\[Rho]^10 - 
            20196*\[Rho]^11 + 846*\[Rho]^12) - 256*Ec^7*
           (2238 - 41787*\[Rho] - 630224*\[Rho]^2 + 2176711*\[Rho]^3 + 
            9398640*\[Rho]^4 + 762631*\[Rho]^5 + 2235098*\[Rho]^6 - 
            1332311*\[Rho]^7 - 853896*\[Rho]^8 - 28680*\[Rho]^9 + 
            170568*\[Rho]^10 - 32964*\[Rho]^11 + 1692*\[Rho]^12) + 
          128*Ec^6*(1747 - 53078*\[Rho] - 774791*\[Rho]^2 + 
            5882148*\[Rho]^3 + 18554427*\[Rho]^4 - 7700348*\[Rho]^5 + 
            3676167*\[Rho]^6 - 2612346*\[Rho]^7 - 1259856*\[Rho]^8 + 
            57966*\[Rho]^9 + 323438*\[Rho]^10 - 70026*\[Rho]^11 + 
            3948*\[Rho]^12) - 16*Ec^3*(1801 - 45529*\[Rho] - 
            336052*\[Rho]^2 + 5076856*\[Rho]^3 + 8243460*\[Rho]^4 - 
            13455022*\[Rho]^5 + 3485838*\[Rho]^6 - 1534516*\[Rho]^7 - 
            1361*\[Rho]^8 + 314455*\[Rho]^9 + 247646*\[Rho]^10 - 
            66164*\[Rho]^11 + 3948*\[Rho]^12) - 
          64*Ec^5*(2538 - 70632*\[Rho] - 783291*\[Rho]^2 + 8711938*\[Rho]^3 + 
            21593323*\[Rho]^4 - 17060162*\[Rho]^5 + 5011545*\[Rho]^6 - 
            3499198*\[Rho]^7 - 1165789*\[Rho]^8 + 235178*\[Rho]^9 + 
            426924*\[Rho]^10 - 100896*\[Rho]^11 + 5922*\[Rho]^12) + 
          32*Ec^4*(2659 - 68811*\[Rho] - 607521*\[Rho]^2 + 8203546*\[Rho]^3 + 
            16421939*\[Rho]^4 - 19316700*\[Rho]^5 + 5005537*\[Rho]^6 - 
            2998296*\[Rho]^7 - 551806*\[Rho]^8 + 363411*\[Rho]^9 + 
            393226*\[Rho]^10 - 99506*\[Rho]^11 + 5922*\[Rho]^12) + 
          24*(1 - 2*Ec)^4*\[Rho]^2*(-328 + 2708*\[Rho] + 12317*\[Rho]^2 - 
            1894*\[Rho]^3 - 4545*\[Rho]^4 - 5972*\[Rho]^5 - 1993*\[Rho]^6 - 
            362*\[Rho]^7 + 69*\[Rho]^8 + 20480*Ec^11*(11 + 9*\[Rho]^2) + 
            1024*Ec^10*(-658 + 108*\[Rho] - 423*\[Rho]^2 + 81*\[Rho]^3) - 
            2560*Ec^9*(-304 + 140*\[Rho] - 74*\[Rho]^2 + 91*\[Rho]^3) - 
            1280*Ec^8*(358 - 342*\[Rho] + 27*\[Rho]^2 - 80*\[Rho]^3 - 
              33*\[Rho]^4 + 3*\[Rho]^5) + 640*Ec^7*(296 - 366*\[Rho] + 
              1122*\[Rho]^2 + 398*\[Rho]^3 - 341*\[Rho]^4 + 15*\[Rho]^5) - 
            320*Ec^6*(310 - 88*\[Rho] + 2791*\[Rho]^2 - 19*\[Rho]^3 - 
              2153*\[Rho]^4 - 295*\[Rho]^5 + 92*\[Rho]^6) - 
            32*Ec^5*(-1936 + 1916*\[Rho] + 16979*\[Rho]^2 + 25467*\[Rho]^3 + 
              34655*\[Rho]^4 + 7083*\[Rho]^5 - 3293*\[Rho]^6 - 362*\[Rho]^7 + 
              69*\[Rho]^8) + 80*Ec^4*(-514 + 2570*\[Rho] + 23336*\[Rho]^2 + 
              13086*\[Rho]^3 + 12082*\[Rho]^4 + 1848*\[Rho]^5 - 
              2021*\[Rho]^6 - 362*\[Rho]^7 + 69*\[Rho]^8) - 
            10*Ec*(-328 + 2708*\[Rho] + 14369*\[Rho]^2 + 338*\[Rho]^3 - 
              2061*\[Rho]^4 - 4676*\[Rho]^5 - 1993*\[Rho]^6 - 362*\[Rho]^7 + 
              69*\[Rho]^8) + 40*Ec^2*(-328 + 2708*\[Rho] + 16934*\[Rho]^2 + 
              3128*\[Rho]^3 + 1044*\[Rho]^4 - 3056*\[Rho]^5 - 1993*\[Rho]^6 - 
              362*\[Rho]^7 + 69*\[Rho]^8) - 80*Ec^3*(-349 + 2691*\[Rho] + 
              20107*\[Rho]^2 + 6977*\[Rho]^3 + 5118*\[Rho]^4 - 832*\[Rho]^5 - 
              1835*\[Rho]^6 - 362*\[Rho]^7 + 69*\[Rho]^8))*Log[\[Rho]] - 
          2160*(-1 + 2*Ec)^9*\[Rho]^4*(57 + 62*\[Rho] + 69*\[Rho]^2 + 
            36*\[Rho]^3)*Log[\[Rho]]^2))))/(21600*(1 - 2*Ec)^4*mb^5*
     (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
       8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
       64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
       48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
       16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^4)) + 
 \[Mu]2G*(((3*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 
        1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 
        240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 
        840*Ec*\[Rho]^2 - 1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
        480*Ec^4*\[Rho]^2 + 200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 
        440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 
        15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 
        12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*
         (3 + \[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
         Log[\[Rho]])*((-1 + 2*Ec + \[Rho])^2*(57 - 103*\[Rho] - 
          447*\[Rho]^2 - 1007*\[Rho]^3 + 9703*\[Rho]^4 - 2169*\[Rho]^5 - 
          289*\[Rho]^6 + 15*\[Rho]^7 + 1024*Ec^10*(-9 + 5*\[Rho]) - 
          1024*Ec^9*(-9 + 12*\[Rho] + 5*\[Rho]^2) - 
          256*Ec^8*(9 - 19*\[Rho] - 205*\[Rho]^2 + 75*\[Rho]^3) - 
          512*Ec^7*(8 + 42*\[Rho] + 532*\[Rho]^2 - 155*\[Rho]^3 + 
            25*\[Rho]^4) - 64*Ec^6*(-344 - 140*\[Rho] - 4976*\[Rho]^2 + 
            1292*\[Rho]^3 - 465*\[Rho]^4 + 25*\[Rho]^5) + 
          64*Ec^5*(-444 + 444*\[Rho] - 1944*\[Rho]^2 - 1074*\[Rho]^3 - 
            409*\[Rho]^4 - 52*\[Rho]^5 + 15*\[Rho]^6) - 
          32*Ec^3*(74 - 134*\[Rho] - 290*\[Rho]^2 + 795*\[Rho]^3 + 
            4450*\[Rho]^4 - 1306*\[Rho]^5 - 244*\[Rho]^6 + 15*\[Rho]^7) + 
          16*Ec^4*(872 - 1516*\[Rho] + 750*\[Rho]^2 + 7950*\[Rho]^3 + 
            4895*\[Rho]^4 - 769*\[Rho]^5 - 229*\[Rho]^6 + 15*\[Rho]^7) - 
          4*Ec*(57 - 40*\[Rho] - 1157*\[Rho]^2 - 2086*\[Rho]^3 + 
            16255*\[Rho]^4 - 3856*\[Rho]^5 - 563*\[Rho]^6 + 30*\[Rho]^7) + 
          4*Ec^2*(57 + 143*\[Rho] - 2932*\[Rho]^2 - 5040*\[Rho]^3 + 
            35965*\[Rho]^4 - 9869*\[Rho]^5 - 1614*\[Rho]^6 + 90*\[Rho]^7)) + 
        720*(1 - 2*Ec)^4*\[Rho]^3*(-4 + 9*\[Rho] + 3*\[Rho]^2)*
         Log[1 - 2*Ec]^2 - 24*(-1 + 2*Ec)*\[Rho]*(10 - 83*\[Rho] + 
          8192*Ec^8*\[Rho] + 5*\[Rho]^2 + 620*\[Rho]^3 - 430*\[Rho]^4 - 
          185*\[Rho]^5 + 63*\[Rho]^6 + 256*Ec^7*(-5 - 63*\[Rho] + 
            5*\[Rho]^2) + 128*Ec^6*(25 + 53*\[Rho] + 15*\[Rho]^2) + 
          32*Ec^5*(-90 + 118*\[Rho] - 270*\[Rho]^2 - 105*\[Rho]^3 + 
            35*\[Rho]^4) - 80*Ec^4*(-14 + 42*\[Rho] - 58*\[Rho]^2 - 
            109*\[Rho]^3 + 33*\[Rho]^4 + 10*\[Rho]^5) - 
          8*Ec^3*(30 - 163*\[Rho] - 295*\[Rho]^2 + 1870*\[Rho]^3 - 
            340*\[Rho]^4 - 285*\[Rho]^5 + 63*\[Rho]^6) - 
          6*Ec*(10 - 83*\[Rho] - 75*\[Rho]^2 + 800*\[Rho]^3 - 370*\[Rho]^4 - 
            185*\[Rho]^5 + 63*\[Rho]^6) + 12*Ec^2*(10 - 83*\[Rho] - 
            195*\[Rho]^2 + 1070*\[Rho]^3 - 280*\[Rho]^4 - 185*\[Rho]^5 + 
            63*\[Rho]^6))*Log[\[Rho]] + 720*(1 - 2*Ec)^4*\[Rho]^3*
         (-4 + 9*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]^2 + 24*(-1 + 2*Ec)*\[Rho]*
         Log[1 - 2*Ec]*(10 - 83*\[Rho] + 8192*Ec^8*\[Rho] + 5*\[Rho]^2 + 
          620*\[Rho]^3 - 430*\[Rho]^4 - 185*\[Rho]^5 + 63*\[Rho]^6 + 
          256*Ec^7*(-5 - 63*\[Rho] + 5*\[Rho]^2) + 
          128*Ec^6*(25 + 53*\[Rho] + 15*\[Rho]^2) + 
          32*Ec^5*(-90 + 118*\[Rho] - 270*\[Rho]^2 - 105*\[Rho]^3 + 
            35*\[Rho]^4) - 80*Ec^4*(-14 + 42*\[Rho] - 58*\[Rho]^2 - 
            109*\[Rho]^3 + 33*\[Rho]^4 + 10*\[Rho]^5) - 
          8*Ec^3*(30 - 163*\[Rho] - 295*\[Rho]^2 + 1870*\[Rho]^3 - 
            340*\[Rho]^4 - 285*\[Rho]^5 + 63*\[Rho]^6) - 
          6*Ec*(10 - 83*\[Rho] - 75*\[Rho]^2 + 800*\[Rho]^3 - 370*\[Rho]^4 - 
            185*\[Rho]^5 + 63*\[Rho]^6) + 12*Ec^2*(10 - 83*\[Rho] - 
            195*\[Rho]^2 + 1070*\[Rho]^3 - 280*\[Rho]^4 - 185*\[Rho]^5 + 
            63*\[Rho]^6) - 60*(-1 + 2*Ec)^3*\[Rho]^2*(-4 + 9*\[Rho] + 
            3*\[Rho]^2)*Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
       80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
       32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
       24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
       32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
       4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
     40*((-1 + 2*Ec + \[Rho])^2*(34 + 3*\[Rho] - 985*\[Rho]^2 + 
         1911*\[Rho]^3 + 10971*\[Rho]^4 - 1563*\[Rho]^5 - 367*\[Rho]^6 + 
         81*\[Rho]^7 - 5*\[Rho]^8 + 1024*Ec^11*(-9 + 5*\[Rho]) - 
         1024*Ec^10*(-9 + 11*\[Rho] + 5*\[Rho]^2) - 
         256*Ec^9*(9 - 23*\[Rho] - 172*\[Rho]^2 + 60*\[Rho]^3) - 
         256*Ec^8*(10 + 43*\[Rho] + 597*\[Rho]^2 - 195*\[Rho]^3 + 
           25*\[Rho]^4) + 64*Ec^7*(157 - 445*\[Rho] + 1672*\[Rho]^2 - 
           384*\[Rho]^3 + 55*\[Rho]^4 + 25*\[Rho]^5) + 
         64*Ec^6*(-85 + 1038*\[Rho] - 1160*\[Rho]^2 - 582*\[Rho]^3 + 
           287*\[Rho]^4 - 137*\[Rho]^5 + 15*\[Rho]^6) - 
         16*Ec^5*(291 + 2459*\[Rho] - 7230*\[Rho]^2 + 502*\[Rho]^3 + 
           997*\[Rho]^4 + 201*\[Rho]^5 + 42*\[Rho]^6 + 10*\[Rho]^7) - 
         16*Ec^4*(-282 - 416*\[Rho] + 4156*\[Rho]^2 - 2770*\[Rho]^3 - 
           4010*\[Rho]^4 - 397*\[Rho]^5 + 219*\[Rho]^6 - 61*\[Rho]^7 + 
           5*\[Rho]^8) + 4*Ec*(-34 - 59*\[Rho] + 1640*\[Rho]^2 - 
           1779*\[Rho]^3 - 18036*\[Rho]^4 + 2571*\[Rho]^5 + 724*\[Rho]^6 - 
           157*\[Rho]^7 + 10*\[Rho]^8) + 8*Ec^3*(-120 - 52*\[Rho] + 
           2257*\[Rho]^2 - 995*\[Rho]^3 - 17940*\[Rho]^4 + 2084*\[Rho]^5 + 
           1215*\[Rho]^6 - 269*\[Rho]^7 + 20*\[Rho]^8) - 
         4*Ec^2*(-34 - 205*\[Rho] + 3171*\[Rho]^2 - 732*\[Rho]^3 - 
           39090*\[Rho]^4 + 5835*\[Rho]^5 + 2071*\[Rho]^6 - 446*\[Rho]^7 + 
           30*\[Rho]^8)) + 720*(1 - 2*Ec)^4*\[Rho]^3*(-3 + 9*\[Rho] + 
         8*\[Rho]^2)*Log[1 - 2*Ec]^2 - 12*(-1 + 2*Ec)*\[Rho]*
        (15 - 133*\[Rho] + 10240*Ec^9*\[Rho] + 41*\[Rho]^2 + 1595*\[Rho]^3 - 
         1035*\[Rho]^4 - 635*\[Rho]^5 + 163*\[Rho]^6 - 11*\[Rho]^7 + 
         384*Ec^8*\[Rho]*(-37 + 9*\[Rho]) + 192*Ec^7*(-10 + 21*\[Rho] + 
           3*\[Rho]^2) + 32*Ec^6*(150 - 193*\[Rho] - 219*\[Rho]^2 + 
           55*\[Rho]^3 + 35*\[Rho]^4) - 48*Ec^5*(90 - 237*\[Rho] + 
           9*\[Rho]^2 + 135*\[Rho]^3 + 35*\[Rho]^4) - 
         240*Ec^4*(-7 + 26*\[Rho] - 6*\[Rho]^2 - 64*\[Rho]^3 - 17*\[Rho]^4 + 
           10*\[Rho]^5) - 12*Ec^2*(-15 + 133*\[Rho] + 259*\[Rho]^2 - 
           2495*\[Rho]^3 + 235*\[Rho]^4 + 635*\[Rho]^5 - 163*\[Rho]^6 + 
           11*\[Rho]^7) + 6*Ec*(-15 + 133*\[Rho] + 79*\[Rho]^2 - 
           1955*\[Rho]^3 + 715*\[Rho]^4 + 635*\[Rho]^5 - 163*\[Rho]^6 + 
           11*\[Rho]^7) + 8*Ec^3*(-45 + 268*\[Rho] + 514*\[Rho]^2 - 
           4000*\[Rho]^3 - 550*\[Rho]^4 + 885*\[Rho]^5 - 163*\[Rho]^6 + 
           11*\[Rho]^7))*Log[\[Rho]] + 720*(1 - 2*Ec)^4*\[Rho]^3*
        (-3 + 9*\[Rho] + 8*\[Rho]^2)*Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*\[Rho]*
        Log[1 - 2*Ec]*(15 - 133*\[Rho] + 10240*Ec^9*\[Rho] + 41*\[Rho]^2 + 
         1595*\[Rho]^3 - 1035*\[Rho]^4 - 635*\[Rho]^5 + 163*\[Rho]^6 - 
         11*\[Rho]^7 + 384*Ec^8*\[Rho]*(-37 + 9*\[Rho]) + 
         192*Ec^7*(-10 + 21*\[Rho] + 3*\[Rho]^2) + 
         32*Ec^6*(150 - 193*\[Rho] - 219*\[Rho]^2 + 55*\[Rho]^3 + 
           35*\[Rho]^4) - 48*Ec^5*(90 - 237*\[Rho] + 9*\[Rho]^2 + 
           135*\[Rho]^3 + 35*\[Rho]^4) - 240*Ec^4*(-7 + 26*\[Rho] - 
           6*\[Rho]^2 - 64*\[Rho]^3 - 17*\[Rho]^4 + 10*\[Rho]^5) - 
         12*Ec^2*(-15 + 133*\[Rho] + 259*\[Rho]^2 - 2495*\[Rho]^3 + 
           235*\[Rho]^4 + 635*\[Rho]^5 - 163*\[Rho]^6 + 11*\[Rho]^7) + 
         6*Ec*(-15 + 133*\[Rho] + 79*\[Rho]^2 - 1955*\[Rho]^3 + 
           715*\[Rho]^4 + 635*\[Rho]^5 - 163*\[Rho]^6 + 11*\[Rho]^7) + 
         8*Ec^3*(-45 + 268*\[Rho] + 514*\[Rho]^2 - 4000*\[Rho]^3 - 
           550*\[Rho]^4 + 885*\[Rho]^5 - 163*\[Rho]^6 + 11*\[Rho]^7) - 
         120*(-1 + 2*Ec)^3*\[Rho]^2*(-3 + 9*\[Rho] + 8*\[Rho]^2)*
          Log[\[Rho]])))/(3600*mb^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
       128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
       16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
       72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
       32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
       4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
   (\[Rho]3LS*(-3*(1 - 2*Ec)*((-1 + 2*Ec + \[Rho])^2*
         (2048*Ec^11*(-1 + \[Rho]) - 1024*Ec^10*(-3 + \[Rho] + 2*\[Rho]^2) - 
          512*Ec^9*(3 + \[Rho] - 163*\[Rho]^2 + 51*\[Rho]^3) - 
          256*Ec^8*(63 - 129*\[Rho] + 1589*\[Rho]^2 - 671*\[Rho]^3 + 
            104*\[Rho]^4) - 128*Ec^7*(-392 + 1036*\[Rho] - 6032*\[Rho]^2 + 
            3060*\[Rho]^3 - 725*\[Rho]^4 + 41*\[Rho]^5) + 
          64*Ec^6*(-936 + 2932*\[Rho] - 11032*\[Rho]^2 + 5868*\[Rho]^3 - 
            1375*\[Rho]^4 - 47*\[Rho]^5 + 42*\[Rho]^6) - 
          3*(3 - 25*\[Rho] + 739*\[Rho]^2 - 57*\[Rho]^3 + 2893*\[Rho]^4 - 
            535*\[Rho]^5 - 147*\[Rho]^6 + 9*\[Rho]^7) + 
          32*Ec^5*(1096 - 3844*\[Rho] + 9794*\[Rho]^2 - 2590*\[Rho]^3 + 
            4417*\[Rho]^4 - 533*\[Rho]^5 - 399*\[Rho]^6 + 27*\[Rho]^7) + 
          6*Ec*(9 - 81*\[Rho] + 2429*\[Rho]^2 - 189*\[Rho]^3 + 
            12423*\[Rho]^4 - 2399*\[Rho]^5 - 717*\[Rho]^6 + 45*\[Rho]^7) - 
          12*Ec^2*(9 - 87*\[Rho] + 2734*\[Rho]^2 + 108*\[Rho]^3 + 
            19785*\[Rho]^4 - 4219*\[Rho]^5 - 1380*\[Rho]^6 + 90*\[Rho]^7) + 
          24*Ec^3*(51 - 223*\[Rho] + 1228*\[Rho]^2 + 1620*\[Rho]^3 + 
            15855*\[Rho]^4 - 3651*\[Rho]^5 - 1290*\[Rho]^6 + 90*\[Rho]^7) - 
          16*Ec^4*(632 - 2396*\[Rho] + 3918*\[Rho]^2 + 4978*\[Rho]^3 + 
            20303*\[Rho]^4 - 4509*\[Rho]^5 - 1797*\[Rho]^6 + 135*\[Rho]^7)) + 
        2160*(-1 + 2*Ec)^5*\[Rho]^4*(3 + \[Rho])*Log[1 - 2*Ec]^2 - 
        24*(-1 + 2*Ec)*\[Rho]^2*(8192*Ec^9 + 512*Ec^8*(-47 + 10*\[Rho]) - 
          1024*Ec^7*(-27 + 10*\[Rho]) + 64*Ec^6*(-244 + 120*\[Rho] - 
            75*\[Rho]^2 + 25*\[Rho]^3) - 128*Ec^5*(-34 + 20*\[Rho] - 
            165*\[Rho]^2 + 25*\[Rho]^3 + 10*\[Rho]^4) + 
          96*Ec^3*(7 + 45*\[Rho] + 325*\[Rho]^2 - 55*\[Rho]^3 - 85*\[Rho]^4 + 
            23*\[Rho]^5) - 3*(7 + 45*\[Rho] + 100*\[Rho]^2 - 100*\[Rho]^3 - 
            75*\[Rho]^4 + 23*\[Rho]^5) + 24*Ec*(7 + 45*\[Rho] + 
            145*\[Rho]^2 - 85*\[Rho]^3 - 75*\[Rho]^4 + 23*\[Rho]^5) - 
          72*Ec^2*(7 + 45*\[Rho] + 205*\[Rho]^2 - 65*\[Rho]^3 - 75*\[Rho]^4 + 
            23*\[Rho]^5) - 16*Ec^4*(51 + 115*\[Rho] + 2235*\[Rho]^2 - 
            255*\[Rho]^3 - 355*\[Rho]^4 + 69*\[Rho]^5))*Log[\[Rho]] + 
        2160*(-1 + 2*Ec)^5*\[Rho]^4*(3 + \[Rho])*Log[\[Rho]]^2 + 
        24*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*(8192*Ec^9 + 
          512*Ec^8*(-47 + 10*\[Rho]) - 1024*Ec^7*(-27 + 10*\[Rho]) + 
          64*Ec^6*(-244 + 120*\[Rho] - 75*\[Rho]^2 + 25*\[Rho]^3) - 
          128*Ec^5*(-34 + 20*\[Rho] - 165*\[Rho]^2 + 25*\[Rho]^3 + 
            10*\[Rho]^4) + 96*Ec^3*(7 + 45*\[Rho] + 325*\[Rho]^2 - 
            55*\[Rho]^3 - 85*\[Rho]^4 + 23*\[Rho]^5) - 
          3*(7 + 45*\[Rho] + 100*\[Rho]^2 - 100*\[Rho]^3 - 75*\[Rho]^4 + 
            23*\[Rho]^5) + 24*Ec*(7 + 45*\[Rho] + 145*\[Rho]^2 - 
            85*\[Rho]^3 - 75*\[Rho]^4 + 23*\[Rho]^5) - 
          72*Ec^2*(7 + 45*\[Rho] + 205*\[Rho]^2 - 65*\[Rho]^3 - 75*\[Rho]^4 + 
            23*\[Rho]^5) - 16*Ec^4*(51 + 115*\[Rho] + 2235*\[Rho]^2 - 
            255*\[Rho]^3 - 355*\[Rho]^4 + 69*\[Rho]^5) - 
          180*(1 - 2*Ec)^4*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))*
       ((-1 + 2*Ec + \[Rho])^2*(57 - 103*\[Rho] - 447*\[Rho]^2 - 
          1007*\[Rho]^3 + 9703*\[Rho]^4 - 2169*\[Rho]^5 - 289*\[Rho]^6 + 
          15*\[Rho]^7 + 1024*Ec^10*(-9 + 5*\[Rho]) - 
          1024*Ec^9*(-9 + 12*\[Rho] + 5*\[Rho]^2) - 
          256*Ec^8*(9 - 19*\[Rho] - 205*\[Rho]^2 + 75*\[Rho]^3) - 
          512*Ec^7*(8 + 42*\[Rho] + 532*\[Rho]^2 - 155*\[Rho]^3 + 
            25*\[Rho]^4) - 64*Ec^6*(-344 - 140*\[Rho] - 4976*\[Rho]^2 + 
            1292*\[Rho]^3 - 465*\[Rho]^4 + 25*\[Rho]^5) + 
          64*Ec^5*(-444 + 444*\[Rho] - 1944*\[Rho]^2 - 1074*\[Rho]^3 - 
            409*\[Rho]^4 - 52*\[Rho]^5 + 15*\[Rho]^6) - 
          32*Ec^3*(74 - 134*\[Rho] - 290*\[Rho]^2 + 795*\[Rho]^3 + 
            4450*\[Rho]^4 - 1306*\[Rho]^5 - 244*\[Rho]^6 + 15*\[Rho]^7) + 
          16*Ec^4*(872 - 1516*\[Rho] + 750*\[Rho]^2 + 7950*\[Rho]^3 + 
            4895*\[Rho]^4 - 769*\[Rho]^5 - 229*\[Rho]^6 + 15*\[Rho]^7) - 
          4*Ec*(57 - 40*\[Rho] - 1157*\[Rho]^2 - 2086*\[Rho]^3 + 
            16255*\[Rho]^4 - 3856*\[Rho]^5 - 563*\[Rho]^6 + 30*\[Rho]^7) + 
          4*Ec^2*(57 + 143*\[Rho] - 2932*\[Rho]^2 - 5040*\[Rho]^3 + 
            35965*\[Rho]^4 - 9869*\[Rho]^5 - 1614*\[Rho]^6 + 90*\[Rho]^7)) + 
        720*(1 - 2*Ec)^4*\[Rho]^3*(-4 + 9*\[Rho] + 3*\[Rho]^2)*
         Log[1 - 2*Ec]^2 - 24*(-1 + 2*Ec)*\[Rho]*(10 - 83*\[Rho] + 
          8192*Ec^8*\[Rho] + 5*\[Rho]^2 + 620*\[Rho]^3 - 430*\[Rho]^4 - 
          185*\[Rho]^5 + 63*\[Rho]^6 + 256*Ec^7*(-5 - 63*\[Rho] + 
            5*\[Rho]^2) + 128*Ec^6*(25 + 53*\[Rho] + 15*\[Rho]^2) + 
          32*Ec^5*(-90 + 118*\[Rho] - 270*\[Rho]^2 - 105*\[Rho]^3 + 
            35*\[Rho]^4) - 80*Ec^4*(-14 + 42*\[Rho] - 58*\[Rho]^2 - 
            109*\[Rho]^3 + 33*\[Rho]^4 + 10*\[Rho]^5) - 
          8*Ec^3*(30 - 163*\[Rho] - 295*\[Rho]^2 + 1870*\[Rho]^3 - 
            340*\[Rho]^4 - 285*\[Rho]^5 + 63*\[Rho]^6) - 
          6*Ec*(10 - 83*\[Rho] - 75*\[Rho]^2 + 800*\[Rho]^3 - 370*\[Rho]^4 - 
            185*\[Rho]^5 + 63*\[Rho]^6) + 12*Ec^2*(10 - 83*\[Rho] - 
            195*\[Rho]^2 + 1070*\[Rho]^3 - 280*\[Rho]^4 - 185*\[Rho]^5 + 
            63*\[Rho]^6))*Log[\[Rho]] + 720*(1 - 2*Ec)^4*\[Rho]^3*
         (-4 + 9*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]^2 + 24*(-1 + 2*Ec)*\[Rho]*
         Log[1 - 2*Ec]*(10 - 83*\[Rho] + 8192*Ec^8*\[Rho] + 5*\[Rho]^2 + 
          620*\[Rho]^3 - 430*\[Rho]^4 - 185*\[Rho]^5 + 63*\[Rho]^6 + 
          256*Ec^7*(-5 - 63*\[Rho] + 5*\[Rho]^2) + 
          128*Ec^6*(25 + 53*\[Rho] + 15*\[Rho]^2) + 
          32*Ec^5*(-90 + 118*\[Rho] - 270*\[Rho]^2 - 105*\[Rho]^3 + 
            35*\[Rho]^4) - 80*Ec^4*(-14 + 42*\[Rho] - 58*\[Rho]^2 - 
            109*\[Rho]^3 + 33*\[Rho]^4 + 10*\[Rho]^5) - 
          8*Ec^3*(30 - 163*\[Rho] - 295*\[Rho]^2 + 1870*\[Rho]^3 - 
            340*\[Rho]^4 - 285*\[Rho]^5 + 63*\[Rho]^6) - 
          6*Ec*(10 - 83*\[Rho] - 75*\[Rho]^2 + 800*\[Rho]^3 - 370*\[Rho]^4 - 
            185*\[Rho]^5 + 63*\[Rho]^6) + 12*Ec^2*(10 - 83*\[Rho] - 
            195*\[Rho]^2 + 1070*\[Rho]^3 - 280*\[Rho]^4 - 185*\[Rho]^5 + 
            63*\[Rho]^6) - 60*(-1 + 2*Ec)^3*\[Rho]^2*(-4 + 9*\[Rho] + 
            3*\[Rho]^2)*Log[\[Rho]])) - 6*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 
        1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 
        300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
        1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
        200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
        160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 
        60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 
        12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
         Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])*
       ((-1 + 2*Ec + \[Rho])^3*(131072*Ec^17*(-7 + 5*\[Rho]) - 
          65536*Ec^16*(-31 + 16*\[Rho] + 15*\[Rho]^2) - 
          327680*Ec^15*(5 - \[Rho] - 55*\[Rho]^2 + 15*\[Rho]^3) - 
          32768*Ec^14*(73 - 128*\[Rho] + 2650*\[Rho]^2 - 686*\[Rho]^3 + 
            55*\[Rho]^4) - 32768*Ec^13*(-306 + 527*\[Rho] - 5011*\[Rho]^2 + 
            289*\[Rho]^3 - 37*\[Rho]^4 + 15*\[Rho]^5) - 
          16384*Ec^12*(794 - 1266*\[Rho] + 7365*\[Rho]^2 + 6595*\[Rho]^3 + 
            667*\[Rho]^4 - 1232*\[Rho]^5 + 255*\[Rho]^6) - 
          4096*Ec^11*(-1559 - 573*\[Rho] + 4638*\[Rho]^2 - 61572*\[Rho]^3 - 
            50535*\[Rho]^4 + 38915*\[Rho]^5 - 9397*\[Rho]^6 + 845*\[Rho]^7) - 
          2048*Ec^10*(-549 + 12192*\[Rho] - 31329*\[Rho]^2 + 89366*\[Rho]^3 + 
            323547*\[Rho]^4 - 208924*\[Rho]^5 + 56902*\[Rho]^6 - 
            8470*\[Rho]^7 + 225*\[Rho]^8) + 512*Ec^9*(-2438 + 34158*\[Rho] + 
            60186*\[Rho]^2 - 178634*\[Rho]^3 + 1948508*\[Rho]^4 - 
            1040872*\[Rho]^5 + 330784*\[Rho]^6 - 65336*\[Rho]^7 - 
            1733*\[Rho]^8 + 615*\[Rho]^9) + 3*(-99 + 432*\[Rho] - 
            3727*\[Rho]^2 + 8048*\[Rho]^3 - 47778*\[Rho]^4 + 67232*\[Rho]^5 - 
            185914*\[Rho]^6 + 79920*\[Rho]^7 - 2395*\[Rho]^8 - 
            2224*\[Rho]^9 + 105*\[Rho]^10) + 256*Ec^8*
           (-10438 + 22096*\[Rho] - 458232*\[Rho]^2 + 1028648*\[Rho]^3 - 
            3340446*\[Rho]^4 + 1112960*\[Rho]^5 - 674044*\[Rho]^6 + 
            239420*\[Rho]^7 + 16345*\[Rho]^8 - 7992*\[Rho]^9 + 
            315*\[Rho]^10) - 6*Ec*(-495 + 2097*\[Rho] - 17918*\[Rho]^2 + 
            44638*\[Rho]^3 - 287808*\[Rho]^4 + 464932*\[Rho]^5 - 
            1315898*\[Rho]^6 + 582834*\[Rho]^7 - 17345*\[Rho]^8 - 
            17477*\[Rho]^9 + 840*\[Rho]^10) - 256*Ec^7*
           (-16489 + 63829*\[Rho] - 415647*\[Rho]^2 + 812099*\[Rho]^3 - 
            1666956*\[Rho]^4 - 99964*\[Rho]^5 - 907141*\[Rho]^6 + 
            523859*\[Rho]^7 + 13720*\[Rho]^8 - 23868*\[Rho]^9 + 
            1260*\[Rho]^10) + 24*Ec^2*(-495 + 1944*\[Rho] - 16529*\[Rho]^2 + 
            47698*\[Rho]^3 - 354999*\[Rho]^4 + 662584*\[Rho]^5 - 
            1960337*\[Rho]^6 + 909738*\[Rho]^7 - 27998*\[Rho]^8 - 
            29876*\[Rho]^9 + 1470*\[Rho]^10) - 48*Ec^3*(-819 + 3023*\[Rho] - 
            16148*\[Rho]^2 + 45602*\[Rho]^3 - 453243*\[Rho]^4 + 
            963295*\[Rho]^5 - 3261694*\[Rho]^6 + 1602928*\[Rho]^7 - 
            51512*\[Rho]^8 - 58012*\[Rho]^9 + 2940*\[Rho]^10) + 
          128*Ec^6*(-21567 + 90568*\[Rho] - 394484*\[Rho]^2 + 
            642930*\[Rho]^3 - 925097*\[Rho]^4 - 724292*\[Rho]^5 - 
            2891739*\[Rho]^6 + 1739464*\[Rho]^7 - 18449*\[Rho]^8 - 
            79788*\[Rho]^9 + 4410*\[Rho]^10) - 64*Ec^5*
           (-15612 + 66386*\[Rho] - 211264*\[Rho]^2 + 253596*\[Rho]^3 - 
            495244*\[Rho]^4 + 69932*\[Rho]^5 - 6715413*\[Rho]^6 + 
            3761945*\[Rho]^7 - 101641*\[Rho]^8 - 162501*\[Rho]^9 + 
            8820*\[Rho]^10) + 32*Ec^4*(-6708 + 27268*\[Rho] - 
            73148*\[Rho]^2 + 87306*\[Rho]^3 - 921584*\[Rho]^4 + 
            1984456*\[Rho]^5 - 10111617*\[Rho]^6 + 5285614*\[Rho]^7 - 
            169520*\[Rho]^8 - 210180*\[Rho]^9 + 11025*\[Rho]^10)) - 
        25920*(1 - 2*Ec)^8*\[Rho]^5*(-2 + 9*\[Rho] + 3*\[Rho]^2)*
         Log[1 - 2*Ec]^3 - 12*(-1 + 2*Ec)*\[Rho]*(-1 + 2*Ec + \[Rho])^2*
         (1835008*Ec^14*\[Rho] - 8192*Ec^13*(10 + 597*\[Rho] + 
            123*\[Rho]^2) + 4096*Ec^12*(70 + 1005*\[Rho] + 1117*\[Rho]^2 + 
            134*\[Rho]^3) + 2048*Ec^11*(-200 - 10*\[Rho] - 3688*\[Rho]^2 - 
            4207*\[Rho]^3 + 1063*\[Rho]^4) - 1024*Ec^10*(-300 + 1414*\[Rho] - 
            5340*\[Rho]^2 - 29053*\[Rho]^3 + 6129*\[Rho]^4 + 528*\[Rho]^5) + 
          512*Ec^9*(-350 - 1339*\[Rho] - 1575*\[Rho]^2 - 90949*\[Rho]^3 + 
            10155*\[Rho]^4 + 1141*\[Rho]^5 + 935*\[Rho]^6) + 
          256*Ec^8*(790 + 9079*\[Rho] - 5099*\[Rho]^2 + 152445*\[Rho]^3 + 
            17979*\[Rho]^4 + 16271*\[Rho]^5 - 10345*\[Rho]^6 + 
            114*\[Rho]^7) + 3*(30 - 173*\[Rho] + 625*\[Rho]^2 + 
            2431*\[Rho]^3 - 2863*\[Rho]^4 + 26117*\[Rho]^5 - 985*\[Rho]^6 - 
            4263*\[Rho]^7 + 681*\[Rho]^8) - 128*Ec^7*(1920 + 13520*\[Rho] - 
            5936*\[Rho]^2 + 135586*\[Rho]^3 + 101506*\[Rho]^4 + 
            132168*\[Rho]^5 - 46946*\[Rho]^6 - 8007*\[Rho]^7 + 
            2043*\[Rho]^8) - 6*Ec*(150 - 925*\[Rho] + 2931*\[Rho]^2 + 
            13903*\[Rho]^3 - 24197*\[Rho]^4 + 170541*\[Rho]^5 - 
            9091*\[Rho]^6 - 28479*\[Rho]^7 + 4767*\[Rho]^8) + 
          12*Ec^2*(300 - 1970*\[Rho] + 5324*\[Rho]^2 + 33279*\[Rho]^3 - 
            77863*\[Rho]^4 + 465316*\[Rho]^5 - 36498*\[Rho]^6 - 
            79989*\[Rho]^7 + 14301*\[Rho]^8) + 64*Ec^6*(2800 + 8860*\[Rho] - 
            904*\[Rho]^2 + 50846*\[Rho]^3 + 153266*\[Rho]^4 + 
            515368*\[Rho]^5 - 128346*\[Rho]^6 - 60429*\[Rho]^7 + 
            14301*\[Rho]^8) - 24*Ec^3*(360 - 2206*\[Rho] + 4656*\[Rho]^2 + 
            41165*\[Rho]^3 - 119757*\[Rho]^4 + 707932*\[Rho]^5 - 
            77674*\[Rho]^6 - 123631*\[Rho]^7 + 23835*\[Rho]^8) - 
          32*Ec^5*(2390 + 967*\[Rho] + 2685*\[Rho]^2 + 15686*\[Rho]^3 + 
            19742*\[Rho]^4 + 1259898*\[Rho]^5 - 235792*\[Rho]^6 - 
            192495*\[Rho]^7 + 42903*\[Rho]^8) + 16*Ec^4*(1450 - 4173*\[Rho] + 
            6595*\[Rho]^2 + 72024*\[Rho]^3 - 244770*\[Rho]^4 + 
            2022134*\[Rho]^5 - 291628*\[Rho]^6 - 343761*\[Rho]^7 + 
            71505*\[Rho]^8))*Log[\[Rho]] - 144*(1 - 2*Ec)^4*\[Rho]^3*
         (60 - 459*\[Rho] + 73728*Ec^9*\[Rho] + 1245*\[Rho]^2 - 
          6360*\[Rho]^3 + 4500*\[Rho]^4 + 1635*\[Rho]^5 - 621*\[Rho]^6 - 
          512*Ec^7*(-35 - 426*\[Rho] + 15*\[Rho]^2) + 
          256*Ec^8*(-20 - 891*\[Rho] + 45*\[Rho]^2) + 
          384*Ec^6*(-60 - 131*\[Rho] - 185*\[Rho]^2 - 120*\[Rho]^3 + 
            30*\[Rho]^4) - 128*Ec^5*(-110 + 279*\[Rho] - 600*\[Rho]^2 - 
            1630*\[Rho]^3 + 270*\[Rho]^4 + 135*\[Rho]^5) + 
          96*Ec^3*(-15 + 118*\[Rho] - 770*\[Rho]^2 + 4220*\[Rho]^3 - 
            1155*\[Rho]^4 - 655*\[Rho]^5 + 207*\[Rho]^6) + 
          24*Ec*(-20 + 153*\[Rho] - 505*\[Rho]^2 + 2525*\[Rho]^3 - 
            1365*\[Rho]^4 - 545*\[Rho]^5 + 207*\[Rho]^6) - 
          72*Ec^2*(-20 + 153*\[Rho] - 625*\[Rho]^2 + 3065*\[Rho]^3 - 
            1185*\[Rho]^4 - 545*\[Rho]^5 + 207*\[Rho]^6) - 
          16*Ec^4*(200 - 906*\[Rho] - 1530*\[Rho]^2 + 25090*\[Rho]^3 - 
            4950*\[Rho]^4 - 3315*\[Rho]^5 + 621*\[Rho]^6))*Log[\[Rho]]^2 + 
        25920*(1 - 2*Ec)^8*\[Rho]^5*(-2 + 9*\[Rho] + 3*\[Rho]^2)*
         Log[\[Rho]]^3 - 144*(1 - 2*Ec)^4*\[Rho]^3*Log[1 - 2*Ec]^2*
         (60 - 459*\[Rho] + 73728*Ec^9*\[Rho] + 1245*\[Rho]^2 - 
          6360*\[Rho]^3 + 4500*\[Rho]^4 + 1635*\[Rho]^5 - 621*\[Rho]^6 - 
          512*Ec^7*(-35 - 426*\[Rho] + 15*\[Rho]^2) + 
          256*Ec^8*(-20 - 891*\[Rho] + 45*\[Rho]^2) + 
          384*Ec^6*(-60 - 131*\[Rho] - 185*\[Rho]^2 - 120*\[Rho]^3 + 
            30*\[Rho]^4) - 128*Ec^5*(-110 + 279*\[Rho] - 600*\[Rho]^2 - 
            1630*\[Rho]^3 + 270*\[Rho]^4 + 135*\[Rho]^5) + 
          96*Ec^3*(-15 + 118*\[Rho] - 770*\[Rho]^2 + 4220*\[Rho]^3 - 
            1155*\[Rho]^4 - 655*\[Rho]^5 + 207*\[Rho]^6) + 
          24*Ec*(-20 + 153*\[Rho] - 505*\[Rho]^2 + 2525*\[Rho]^3 - 
            1365*\[Rho]^4 - 545*\[Rho]^5 + 207*\[Rho]^6) - 
          72*Ec^2*(-20 + 153*\[Rho] - 625*\[Rho]^2 + 3065*\[Rho]^3 - 
            1185*\[Rho]^4 - 545*\[Rho]^5 + 207*\[Rho]^6) - 
          16*Ec^4*(200 - 906*\[Rho] - 1530*\[Rho]^2 + 25090*\[Rho]^3 - 
            4950*\[Rho]^4 - 3315*\[Rho]^5 + 621*\[Rho]^6) - 
          540*(1 - 2*Ec)^4*\[Rho]^2*(-2 + 9*\[Rho] + 3*\[Rho]^2)*
           Log[\[Rho]]) + 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
         ((-1 + 2*Ec + \[Rho])^2*(1835008*Ec^14*\[Rho] - 
            8192*Ec^13*(10 + 597*\[Rho] + 123*\[Rho]^2) + 
            4096*Ec^12*(70 + 1005*\[Rho] + 1117*\[Rho]^2 + 134*\[Rho]^3) + 
            2048*Ec^11*(-200 - 10*\[Rho] - 3688*\[Rho]^2 - 4207*\[Rho]^3 + 
              1063*\[Rho]^4) - 1024*Ec^10*(-300 + 1414*\[Rho] - 
              5340*\[Rho]^2 - 29053*\[Rho]^3 + 6129*\[Rho]^4 + 
              528*\[Rho]^5) + 512*Ec^9*(-350 - 1339*\[Rho] - 1575*\[Rho]^2 - 
              90949*\[Rho]^3 + 10155*\[Rho]^4 + 1141*\[Rho]^5 + 
              935*\[Rho]^6) + 256*Ec^8*(790 + 9079*\[Rho] - 5099*\[Rho]^2 + 
              152445*\[Rho]^3 + 17979*\[Rho]^4 + 16271*\[Rho]^5 - 
              10345*\[Rho]^6 + 114*\[Rho]^7) + 3*(30 - 173*\[Rho] + 
              625*\[Rho]^2 + 2431*\[Rho]^3 - 2863*\[Rho]^4 + 26117*\[Rho]^5 - 
              985*\[Rho]^6 - 4263*\[Rho]^7 + 681*\[Rho]^8) - 
            128*Ec^7*(1920 + 13520*\[Rho] - 5936*\[Rho]^2 + 135586*\[Rho]^3 + 
              101506*\[Rho]^4 + 132168*\[Rho]^5 - 46946*\[Rho]^6 - 
              8007*\[Rho]^7 + 2043*\[Rho]^8) - 6*Ec*(150 - 925*\[Rho] + 
              2931*\[Rho]^2 + 13903*\[Rho]^3 - 24197*\[Rho]^4 + 
              170541*\[Rho]^5 - 9091*\[Rho]^6 - 28479*\[Rho]^7 + 
              4767*\[Rho]^8) + 12*Ec^2*(300 - 1970*\[Rho] + 5324*\[Rho]^2 + 
              33279*\[Rho]^3 - 77863*\[Rho]^4 + 465316*\[Rho]^5 - 
              36498*\[Rho]^6 - 79989*\[Rho]^7 + 14301*\[Rho]^8) + 
            64*Ec^6*(2800 + 8860*\[Rho] - 904*\[Rho]^2 + 50846*\[Rho]^3 + 
              153266*\[Rho]^4 + 515368*\[Rho]^5 - 128346*\[Rho]^6 - 
              60429*\[Rho]^7 + 14301*\[Rho]^8) - 24*Ec^3*(360 - 2206*\[Rho] + 
              4656*\[Rho]^2 + 41165*\[Rho]^3 - 119757*\[Rho]^4 + 
              707932*\[Rho]^5 - 77674*\[Rho]^6 - 123631*\[Rho]^7 + 
              23835*\[Rho]^8) - 32*Ec^5*(2390 + 967*\[Rho] + 2685*\[Rho]^2 + 
              15686*\[Rho]^3 + 19742*\[Rho]^4 + 1259898*\[Rho]^5 - 
              235792*\[Rho]^6 - 192495*\[Rho]^7 + 42903*\[Rho]^8) + 
            16*Ec^4*(1450 - 4173*\[Rho] + 6595*\[Rho]^2 + 72024*\[Rho]^3 - 
              244770*\[Rho]^4 + 2022134*\[Rho]^5 - 291628*\[Rho]^6 - 
              343761*\[Rho]^7 + 71505*\[Rho]^8)) + 24*(-1 + 2*Ec)^3*\[Rho]^2*
           (60 - 459*\[Rho] + 73728*Ec^9*\[Rho] + 1245*\[Rho]^2 - 
            6360*\[Rho]^3 + 4500*\[Rho]^4 + 1635*\[Rho]^5 - 621*\[Rho]^6 - 
            512*Ec^7*(-35 - 426*\[Rho] + 15*\[Rho]^2) + 
            256*Ec^8*(-20 - 891*\[Rho] + 45*\[Rho]^2) + 
            384*Ec^6*(-60 - 131*\[Rho] - 185*\[Rho]^2 - 120*\[Rho]^3 + 
              30*\[Rho]^4) - 128*Ec^5*(-110 + 279*\[Rho] - 600*\[Rho]^2 - 
              1630*\[Rho]^3 + 270*\[Rho]^4 + 135*\[Rho]^5) + 
            96*Ec^3*(-15 + 118*\[Rho] - 770*\[Rho]^2 + 4220*\[Rho]^3 - 
              1155*\[Rho]^4 - 655*\[Rho]^5 + 207*\[Rho]^6) + 
            24*Ec*(-20 + 153*\[Rho] - 505*\[Rho]^2 + 2525*\[Rho]^3 - 
              1365*\[Rho]^4 - 545*\[Rho]^5 + 207*\[Rho]^6) - 
            72*Ec^2*(-20 + 153*\[Rho] - 625*\[Rho]^2 + 3065*\[Rho]^3 - 
              1185*\[Rho]^4 - 545*\[Rho]^5 + 207*\[Rho]^6) - 
            16*Ec^4*(200 - 906*\[Rho] - 1530*\[Rho]^2 + 25090*\[Rho]^3 - 
              4950*\[Rho]^4 - 3315*\[Rho]^5 + 621*\[Rho]^6))*Log[\[Rho]] - 
          6480*(-1 + 2*Ec)^7*\[Rho]^4*(-2 + 9*\[Rho] + 3*\[Rho]^2)*
           Log[\[Rho]]^2)) + 40*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
        128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
        16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
        72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
        32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
        4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
       ((-1 + 2*Ec + \[Rho])^3*(262144*Ec^18*(-7 + 5*\[Rho]) - 
          131072*Ec^17*(-31 + 15*\[Rho] + 15*\[Rho]^2) - 
          65536*Ec^16*(50 - 9*\[Rho] - 465*\[Rho]^2 + 120*\[Rho]^3) + 
          65536*Ec^15*(-40 + 87*\[Rho] - 1662*\[Rho]^2 + 369*\[Rho]^3) + 
          16384*Ec^14*(611 - 1089*\[Rho] + 8919*\[Rho]^2 + 1827*\[Rho]^3 - 
            825*\[Rho]^4 + 15*\[Rho]^5) - 8192*Ec^13*(937 - 1338*\[Rho] + 
            5142*\[Rho]^2 + 23826*\[Rho]^3 - 312*\[Rho]^4 - 4188*\[Rho]^5 + 
            870*\[Rho]^6) - 4096*Ec^12*(792 - 3838*\[Rho] + 16620*\[Rho]^2 - 
            69974*\[Rho]^3 - 61364*\[Rho]^4 + 55986*\[Rho]^5 - 
            13125*\[Rho]^6 + 915*\[Rho]^7) + 4096*Ec^11*(1870 - 4845*\[Rho] + 
            2883*\[Rho]^2 - 16657*\[Rho]^3 - 164412*\[Rho]^4 + 
            121572*\[Rho]^5 - 28842*\[Rho]^6 + 1875*\[Rho]^7 + 
            240*\[Rho]^8) + 1024*Ec^10*(-2089 - 6885*\[Rho] + 
            111528*\[Rho]^2 - 262442*\[Rho]^3 + 796170*\[Rho]^4 - 
            495612*\[Rho]^5 + 78807*\[Rho]^6 + 18939*\[Rho]^7 - 
            9192*\[Rho]^8 + 600*\[Rho]^9) - 512*Ec^9*(5787 - 54268*\[Rho] + 
            275340*\[Rho]^2 - 701710*\[Rho]^3 + 1196964*\[Rho]^4 - 
            580884*\[Rho]^5 - 103846*\[Rho]^6 + 119666*\[Rho]^7 - 
            35889*\[Rho]^8 + 2605*\[Rho]^9 + 235*\[Rho]^10) - 
          9*(36 - 57*\[Rho] + 574*\[Rho]^2 + 1165*\[Rho]^3 + 17644*\[Rho]^4 - 
            22522*\[Rho]^5 + 117016*\[Rho]^6 - 45350*\[Rho]^7 - 
            1936*\[Rho]^8 + 2995*\[Rho]^9 - 470*\[Rho]^10 + 25*\[Rho]^11) + 
          18*Ec*(180 - 213*\[Rho] + 1949*\[Rho]^2 + 7130*\[Rho]^3 + 
            106106*\[Rho]^4 - 166628*\[Rho]^5 + 821576*\[Rho]^6 - 
            324130*\[Rho]^7 - 16430*\[Rho]^8 + 23225*\[Rho]^9 - 
            3685*\[Rho]^10 + 200*\[Rho]^11) - 256*Ec^8*
           (-9130 + 88686*\[Rho] - 325665*\[Rho]^2 + 913207*\[Rho]^3 - 
            1511628*\[Rho]^4 + 826602*\[Rho]^5 + 754855*\[Rho]^6 - 
            346503*\[Rho]^7 + 29304*\[Rho]^8 + 11825*\[Rho]^9 - 
            4290*\[Rho]^10 + 225*\[Rho]^11) - 72*Ec^2*(180 - 96*\[Rho] + 
            620*\[Rho]^2 + 9707*\[Rho]^3 + 131960*\[Rho]^4 - 
            251651*\[Rho]^5 + 1213196*\[Rho]^6 - 494377*\[Rho]^7 - 
            29084*\[Rho]^8 + 38915*\[Rho]^9 - 6280*\[Rho]^10 + 
            350*\[Rho]^11) + 256*Ec^7*(638 + 29637*\[Rho] - 124155*\[Rho]^2 + 
            428701*\[Rho]^3 - 1040037*\[Rho]^4 + 888924*\[Rho]^5 + 
            1553869*\[Rho]^6 - 622476*\[Rho]^7 - 79752*\[Rho]^8 + 
            69215*\[Rho]^9 - 14280*\[Rho]^10 + 900*\[Rho]^11) - 
          96*Ec^4*(1554 - 3041*\[Rho] - 16396*\[Rho]^2 + 82647*\[Rho]^3 + 
            244036*\[Rho]^4 - 844801*\[Rho]^5 + 6153486*\[Rho]^6 - 
            2658558*\[Rho]^7 - 220216*\[Rho]^8 + 259500*\[Rho]^9 - 
            43940*\[Rho]^10 + 2625*\[Rho]^11) + 
          96*Ec^5*(5531 - 11534*\[Rho] - 45276*\[Rho]^2 + 221478*\[Rho]^3 - 
            377538*\[Rho]^4 - 157012*\[Rho]^5 + 8137634*\[Rho]^6 - 
            3527948*\[Rho]^7 - 373151*\[Rho]^8 + 387140*\[Rho]^9 - 
            67700*\[Rho]^10 + 4200*\[Rho]^11) + 16*Ec^3*(2332 - 1391*\[Rho] - 
            18474*\[Rho]^2 + 160199*\[Rho]^3 + 1499465*\[Rho]^4 - 
            3455988*\[Rho]^5 + 18006470*\[Rho]^6 - 7600129*\[Rho]^7 - 
            521439*\[Rho]^8 + 663445*\[Rho]^9 - 109430*\[Rho]^10 + 
            6300*\[Rho]^11) - 64*Ec^6*(15035 - 6273*\[Rho] - 
            169593*\[Rho]^2 + 766651*\[Rho]^3 - 2414235*\[Rho]^4 + 
            2146437*\[Rho]^5 + 10502745*\[Rho]^6 - 4439329*\[Rho]^7 - 
            609600*\[Rho]^8 + 537510*\[Rho]^9 - 98720*\[Rho]^10 + 
            6300*\[Rho]^11)) - 77760*(1 - 2*Ec)^8*\[Rho]^5*
         (-1 + 5*\[Rho] + 4*\[Rho]^2)*Log[1 - 2*Ec]^3 - 
        12*(-1 + 2*Ec)*\[Rho]*(-1 + 2*Ec + \[Rho])^2*(2293760*Ec^15*\[Rho] - 
          32768*Ec^14*\[Rho]*(159 + 34*\[Rho]) + 8192*Ec^13*
           (-15 + 417*\[Rho] + 574*\[Rho]^2 + 66*\[Rho]^3) + 
          4096*Ec^12*(105 + 55*\[Rho] - 1846*\[Rho]^2 - 2336*\[Rho]^3 + 
            716*\[Rho]^4) - 2048*Ec^11*(300 + 90*\[Rho] - 2509*\[Rho]^2 - 
            14137*\[Rho]^3 + 4442*\[Rho]^4 + 76*\[Rho]^5) + 
          1024*Ec^10*(450 - 1938*\[Rho] + 1621*\[Rho]^2 - 35673*\[Rho]^3 + 
            11878*\[Rho]^4 - 454*\[Rho]^5 + 246*\[Rho]^6) + 
          512*Ec^9*(-525 + 5271*\[Rho] - 15779*\[Rho]^2 + 51779*\[Rho]^3 - 
            19095*\[Rho]^4 + 243*\[Rho]^5 - 1028*\[Rho]^6 + 106*\[Rho]^7) - 
          256*Ec^8*(-1185 + 8439*\[Rho] - 41037*\[Rho]^2 + 74387*\[Rho]^3 - 
            34663*\[Rho]^4 - 20703*\[Rho]^5 - 994*\[Rho]^6 + 122*\[Rho]^7 + 
            278*\[Rho]^8) - 9*(-15 + 97*\[Rho] - 329*\[Rho]^2 - 
            1673*\[Rho]^3 + 1581*\[Rho]^4 - 18579*\[Rho]^5 - 1431*\[Rho]^6 + 
            3785*\[Rho]^7 - 766*\[Rho]^8 + 50*\[Rho]^9) + 
          18*Ec*(-75 + 515*\[Rho] - 1569*\[Rho]^2 - 9359*\[Rho]^3 + 
            13353*\[Rho]^4 - 118353*\[Rho]^5 - 8559*\[Rho]^6 + 
            25279*\[Rho]^7 - 5262*\[Rho]^8 + 350*\[Rho]^9) + 
          128*Ec^7*(-2880 + 12780*\[Rho] - 65478*\[Rho]^2 + 141230*\[Rho]^3 - 
            78128*\[Rho]^4 - 167970*\[Rho]^5 - 3621*\[Rho]^6 + 
            20881*\[Rho]^7 - 4184*\[Rho]^8 + 450*\[Rho]^9) - 
          36*Ec^2*(-150 + 1090*\[Rho] - 2911*\[Rho]^2 - 21729*\[Rho]^3 + 
            42522*\[Rho]^4 - 314190*\[Rho]^5 - 19071*\[Rho]^6 + 
            71015*\[Rho]^7 - 15386*\[Rho]^8 + 1050*\[Rho]^9) - 
          64*Ec^6*(-4200 + 16870*\[Rho] - 66972*\[Rho]^2 + 201666*\[Rho]^3 - 
            82350*\[Rho]^4 - 761698*\[Rho]^5 - 22599*\[Rho]^6 + 
            156913*\[Rho]^7 - 37612*\[Rho]^8 + 3150*\[Rho]^9) + 
          32*Ec^5*(-3585 + 15741*\[Rho] - 43262*\[Rho]^2 + 124756*\[Rho]^3 + 
            112276*\[Rho]^4 - 2128782*\[Rho]^5 - 68977*\[Rho]^6 + 
            506075*\[Rho]^7 - 122716*\[Rho]^8 + 9450*\[Rho]^9) + 
          8*Ec^3*(-1620 + 11672*\[Rho] - 25371*\[Rho]^2 - 225369*\[Rho]^3 + 
            593272*\[Rho]^4 - 4149908*\[Rho]^5 - 195831*\[Rho]^6 + 
            986931*\[Rho]^7 - 223606*\[Rho]^8 + 15750*\[Rho]^9) - 
          16*Ec^4*(-2175 + 12303*\[Rho] - 24052*\[Rho]^2 - 81076*\[Rho]^3 + 
            456740*\[Rho]^4 - 3736602*\[Rho]^5 - 140531*\[Rho]^6 + 
            911269*\[Rho]^7 - 215162*\[Rho]^8 + 15750*\[Rho]^9))*
         Log[\[Rho]] - 144*(1 - 2*Ec)^4*\[Rho]^3*(92160*Ec^10*\[Rho] + 
          4608*Ec^9*\[Rho]*(-43 + 9*\[Rho]) - 256*Ec^8*(30 - 408*\[Rho] + 
            329*\[Rho]^2) + 256*Ec^7*(105 - 126*\[Rho] + 158*\[Rho]^2 + 
            45*\[Rho]^4) - 128*Ec^6*(270 - 759*\[Rho] + 427*\[Rho]^2 + 
            420*\[Rho]^3 + 180*\[Rho]^4) - 32*Ec^5*(-660 + 3207*\[Rho] - 
            1481*\[Rho]^2 - 9735*\[Rho]^3 - 3075*\[Rho]^4 + 1760*\[Rho]^5) + 
          216*Ec^2*(10 - 82*\[Rho] + 306*\[Rho]^2 - 1810*\[Rho]^3 + 
            190*\[Rho]^4 + 750*\[Rho]^5 - 213*\[Rho]^6 + 9*\[Rho]^7) - 
          72*Ec*(10 - 82*\[Rho] + 246*\[Rho]^2 - 1510*\[Rho]^3 + 
            430*\[Rho]^4 + 750*\[Rho]^5 - 213*\[Rho]^6 + 9*\[Rho]^7) + 
          9*(10 - 82*\[Rho] + 201*\[Rho]^2 - 1285*\[Rho]^3 + 610*\[Rho]^4 + 
            750*\[Rho]^5 - 213*\[Rho]^6 + 9*\[Rho]^7) + 
          16*Ec^4*(-300 + 1782*\[Rho] + 3914*\[Rho]^2 - 41640*\[Rho]^3 - 
            8010*\[Rho]^4 + 12070*\[Rho]^5 - 1917*\[Rho]^6 + 81*\[Rho]^7) - 
          16*Ec^3*(135 - 1131*\[Rho] + 7043*\[Rho]^2 - 43935*\[Rho]^3 - 
            2130*\[Rho]^4 + 15610*\[Rho]^5 - 3834*\[Rho]^6 + 162*\[Rho]^7))*
         Log[\[Rho]]^2 + 77760*(1 - 2*Ec)^8*\[Rho]^5*(-1 + 5*\[Rho] + 
          4*\[Rho]^2)*Log[\[Rho]]^3 - 144*(1 - 2*Ec)^4*\[Rho]^3*
         Log[1 - 2*Ec]^2*(92160*Ec^10*\[Rho] + 4608*Ec^9*\[Rho]*
           (-43 + 9*\[Rho]) - 256*Ec^8*(30 - 408*\[Rho] + 329*\[Rho]^2) + 
          256*Ec^7*(105 - 126*\[Rho] + 158*\[Rho]^2 + 45*\[Rho]^4) - 
          128*Ec^6*(270 - 759*\[Rho] + 427*\[Rho]^2 + 420*\[Rho]^3 + 
            180*\[Rho]^4) - 32*Ec^5*(-660 + 3207*\[Rho] - 1481*\[Rho]^2 - 
            9735*\[Rho]^3 - 3075*\[Rho]^4 + 1760*\[Rho]^5) + 
          216*Ec^2*(10 - 82*\[Rho] + 306*\[Rho]^2 - 1810*\[Rho]^3 + 
            190*\[Rho]^4 + 750*\[Rho]^5 - 213*\[Rho]^6 + 9*\[Rho]^7) - 
          72*Ec*(10 - 82*\[Rho] + 246*\[Rho]^2 - 1510*\[Rho]^3 + 
            430*\[Rho]^4 + 750*\[Rho]^5 - 213*\[Rho]^6 + 9*\[Rho]^7) + 
          9*(10 - 82*\[Rho] + 201*\[Rho]^2 - 1285*\[Rho]^3 + 610*\[Rho]^4 + 
            750*\[Rho]^5 - 213*\[Rho]^6 + 9*\[Rho]^7) + 
          16*Ec^4*(-300 + 1782*\[Rho] + 3914*\[Rho]^2 - 41640*\[Rho]^3 - 
            8010*\[Rho]^4 + 12070*\[Rho]^5 - 1917*\[Rho]^6 + 81*\[Rho]^7) - 
          16*Ec^3*(135 - 1131*\[Rho] + 7043*\[Rho]^2 - 43935*\[Rho]^3 - 
            2130*\[Rho]^4 + 15610*\[Rho]^5 - 3834*\[Rho]^6 + 162*\[Rho]^7) - 
          1620*(1 - 2*Ec)^4*\[Rho]^2*(-1 + 5*\[Rho] + 4*\[Rho]^2)*
           Log[\[Rho]]) + 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
         ((-1 + 2*Ec + \[Rho])^2*(2293760*Ec^15*\[Rho] - 32768*Ec^14*\[Rho]*
             (159 + 34*\[Rho]) + 8192*Ec^13*(-15 + 417*\[Rho] + 
              574*\[Rho]^2 + 66*\[Rho]^3) + 4096*Ec^12*(105 + 55*\[Rho] - 
              1846*\[Rho]^2 - 2336*\[Rho]^3 + 716*\[Rho]^4) - 
            2048*Ec^11*(300 + 90*\[Rho] - 2509*\[Rho]^2 - 14137*\[Rho]^3 + 
              4442*\[Rho]^4 + 76*\[Rho]^5) + 1024*Ec^10*(450 - 1938*\[Rho] + 
              1621*\[Rho]^2 - 35673*\[Rho]^3 + 11878*\[Rho]^4 - 
              454*\[Rho]^5 + 246*\[Rho]^6) + 512*Ec^9*(-525 + 5271*\[Rho] - 
              15779*\[Rho]^2 + 51779*\[Rho]^3 - 19095*\[Rho]^4 + 
              243*\[Rho]^5 - 1028*\[Rho]^6 + 106*\[Rho]^7) - 
            256*Ec^8*(-1185 + 8439*\[Rho] - 41037*\[Rho]^2 + 74387*\[Rho]^3 - 
              34663*\[Rho]^4 - 20703*\[Rho]^5 - 994*\[Rho]^6 + 122*\[Rho]^7 + 
              278*\[Rho]^8) - 9*(-15 + 97*\[Rho] - 329*\[Rho]^2 - 
              1673*\[Rho]^3 + 1581*\[Rho]^4 - 18579*\[Rho]^5 - 
              1431*\[Rho]^6 + 3785*\[Rho]^7 - 766*\[Rho]^8 + 50*\[Rho]^9) + 
            18*Ec*(-75 + 515*\[Rho] - 1569*\[Rho]^2 - 9359*\[Rho]^3 + 
              13353*\[Rho]^4 - 118353*\[Rho]^5 - 8559*\[Rho]^6 + 
              25279*\[Rho]^7 - 5262*\[Rho]^8 + 350*\[Rho]^9) + 
            128*Ec^7*(-2880 + 12780*\[Rho] - 65478*\[Rho]^2 + 
              141230*\[Rho]^3 - 78128*\[Rho]^4 - 167970*\[Rho]^5 - 
              3621*\[Rho]^6 + 20881*\[Rho]^7 - 4184*\[Rho]^8 + 
              450*\[Rho]^9) - 36*Ec^2*(-150 + 1090*\[Rho] - 2911*\[Rho]^2 - 
              21729*\[Rho]^3 + 42522*\[Rho]^4 - 314190*\[Rho]^5 - 
              19071*\[Rho]^6 + 71015*\[Rho]^7 - 15386*\[Rho]^8 + 
              1050*\[Rho]^9) - 64*Ec^6*(-4200 + 16870*\[Rho] - 
              66972*\[Rho]^2 + 201666*\[Rho]^3 - 82350*\[Rho]^4 - 
              761698*\[Rho]^5 - 22599*\[Rho]^6 + 156913*\[Rho]^7 - 
              37612*\[Rho]^8 + 3150*\[Rho]^9) + 32*Ec^5*
             (-3585 + 15741*\[Rho] - 43262*\[Rho]^2 + 124756*\[Rho]^3 + 
              112276*\[Rho]^4 - 2128782*\[Rho]^5 - 68977*\[Rho]^6 + 
              506075*\[Rho]^7 - 122716*\[Rho]^8 + 9450*\[Rho]^9) + 
            8*Ec^3*(-1620 + 11672*\[Rho] - 25371*\[Rho]^2 - 225369*\[Rho]^3 + 
              593272*\[Rho]^4 - 4149908*\[Rho]^5 - 195831*\[Rho]^6 + 
              986931*\[Rho]^7 - 223606*\[Rho]^8 + 15750*\[Rho]^9) - 
            16*Ec^4*(-2175 + 12303*\[Rho] - 24052*\[Rho]^2 - 81076*\[Rho]^3 + 
              456740*\[Rho]^4 - 3736602*\[Rho]^5 - 140531*\[Rho]^6 + 
              911269*\[Rho]^7 - 215162*\[Rho]^8 + 15750*\[Rho]^9)) + 
          24*(-1 + 2*Ec)^3*\[Rho]^2*(92160*Ec^10*\[Rho] + 4608*Ec^9*\[Rho]*
             (-43 + 9*\[Rho]) - 256*Ec^8*(30 - 408*\[Rho] + 329*\[Rho]^2) + 
            256*Ec^7*(105 - 126*\[Rho] + 158*\[Rho]^2 + 45*\[Rho]^4) - 
            128*Ec^6*(270 - 759*\[Rho] + 427*\[Rho]^2 + 420*\[Rho]^3 + 
              180*\[Rho]^4) - 32*Ec^5*(-660 + 3207*\[Rho] - 1481*\[Rho]^2 - 
              9735*\[Rho]^3 - 3075*\[Rho]^4 + 1760*\[Rho]^5) + 
            216*Ec^2*(10 - 82*\[Rho] + 306*\[Rho]^2 - 1810*\[Rho]^3 + 
              190*\[Rho]^4 + 750*\[Rho]^5 - 213*\[Rho]^6 + 9*\[Rho]^7) - 
            72*Ec*(10 - 82*\[Rho] + 246*\[Rho]^2 - 1510*\[Rho]^3 + 
              430*\[Rho]^4 + 750*\[Rho]^5 - 213*\[Rho]^6 + 9*\[Rho]^7) + 
            9*(10 - 82*\[Rho] + 201*\[Rho]^2 - 1285*\[Rho]^3 + 610*\[Rho]^4 + 
              750*\[Rho]^5 - 213*\[Rho]^6 + 9*\[Rho]^7) + 
            16*Ec^4*(-300 + 1782*\[Rho] + 3914*\[Rho]^2 - 41640*\[Rho]^3 - 
              8010*\[Rho]^4 + 12070*\[Rho]^5 - 1917*\[Rho]^6 + 81*\[Rho]^7) - 
            16*Ec^3*(135 - 1131*\[Rho] + 7043*\[Rho]^2 - 43935*\[Rho]^3 - 
              2130*\[Rho]^4 + 15610*\[Rho]^5 - 3834*\[Rho]^6 + 162*\[Rho]^7))*
           Log[\[Rho]] - 19440*(-1 + 2*Ec)^7*\[Rho]^4*(-1 + 5*\[Rho] + 
            4*\[Rho]^2)*Log[\[Rho]]^2))))/(21600*(1 - 2*Ec)^2*mb^5*
     (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
       8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
       64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
       48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
       16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^4) + 
   (\[Rho]3D*((1 - 2*Ec)*((-1 + 2*Ec + \[Rho])^2*(57 - 103*\[Rho] - 
          447*\[Rho]^2 - 1007*\[Rho]^3 + 9703*\[Rho]^4 - 2169*\[Rho]^5 - 
          289*\[Rho]^6 + 15*\[Rho]^7 + 1024*Ec^10*(-9 + 5*\[Rho]) - 
          1024*Ec^9*(-9 + 12*\[Rho] + 5*\[Rho]^2) - 
          256*Ec^8*(9 - 19*\[Rho] - 205*\[Rho]^2 + 75*\[Rho]^3) - 
          512*Ec^7*(8 + 42*\[Rho] + 532*\[Rho]^2 - 155*\[Rho]^3 + 
            25*\[Rho]^4) - 64*Ec^6*(-344 - 140*\[Rho] - 4976*\[Rho]^2 + 
            1292*\[Rho]^3 - 465*\[Rho]^4 + 25*\[Rho]^5) + 
          64*Ec^5*(-444 + 444*\[Rho] - 1944*\[Rho]^2 - 1074*\[Rho]^3 - 
            409*\[Rho]^4 - 52*\[Rho]^5 + 15*\[Rho]^6) - 
          32*Ec^3*(74 - 134*\[Rho] - 290*\[Rho]^2 + 795*\[Rho]^3 + 
            4450*\[Rho]^4 - 1306*\[Rho]^5 - 244*\[Rho]^6 + 15*\[Rho]^7) + 
          16*Ec^4*(872 - 1516*\[Rho] + 750*\[Rho]^2 + 7950*\[Rho]^3 + 
            4895*\[Rho]^4 - 769*\[Rho]^5 - 229*\[Rho]^6 + 15*\[Rho]^7) - 
          4*Ec*(57 - 40*\[Rho] - 1157*\[Rho]^2 - 2086*\[Rho]^3 + 
            16255*\[Rho]^4 - 3856*\[Rho]^5 - 563*\[Rho]^6 + 30*\[Rho]^7) + 
          4*Ec^2*(57 + 143*\[Rho] - 2932*\[Rho]^2 - 5040*\[Rho]^3 + 
            35965*\[Rho]^4 - 9869*\[Rho]^5 - 1614*\[Rho]^6 + 90*\[Rho]^7)) + 
        720*(1 - 2*Ec)^4*\[Rho]^3*(-4 + 9*\[Rho] + 3*\[Rho]^2)*
         Log[1 - 2*Ec]^2 - 24*(-1 + 2*Ec)*\[Rho]*(10 - 83*\[Rho] + 
          8192*Ec^8*\[Rho] + 5*\[Rho]^2 + 620*\[Rho]^3 - 430*\[Rho]^4 - 
          185*\[Rho]^5 + 63*\[Rho]^6 + 256*Ec^7*(-5 - 63*\[Rho] + 
            5*\[Rho]^2) + 128*Ec^6*(25 + 53*\[Rho] + 15*\[Rho]^2) + 
          32*Ec^5*(-90 + 118*\[Rho] - 270*\[Rho]^2 - 105*\[Rho]^3 + 
            35*\[Rho]^4) - 80*Ec^4*(-14 + 42*\[Rho] - 58*\[Rho]^2 - 
            109*\[Rho]^3 + 33*\[Rho]^4 + 10*\[Rho]^5) - 
          8*Ec^3*(30 - 163*\[Rho] - 295*\[Rho]^2 + 1870*\[Rho]^3 - 
            340*\[Rho]^4 - 285*\[Rho]^5 + 63*\[Rho]^6) - 
          6*Ec*(10 - 83*\[Rho] - 75*\[Rho]^2 + 800*\[Rho]^3 - 370*\[Rho]^4 - 
            185*\[Rho]^5 + 63*\[Rho]^6) + 12*Ec^2*(10 - 83*\[Rho] - 
            195*\[Rho]^2 + 1070*\[Rho]^3 - 280*\[Rho]^4 - 185*\[Rho]^5 + 
            63*\[Rho]^6))*Log[\[Rho]] + 720*(1 - 2*Ec)^4*\[Rho]^3*
         (-4 + 9*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]^2 + 24*(-1 + 2*Ec)*\[Rho]*
         Log[1 - 2*Ec]*(10 - 83*\[Rho] + 8192*Ec^8*\[Rho] + 5*\[Rho]^2 + 
          620*\[Rho]^3 - 430*\[Rho]^4 - 185*\[Rho]^5 + 63*\[Rho]^6 + 
          256*Ec^7*(-5 - 63*\[Rho] + 5*\[Rho]^2) + 
          128*Ec^6*(25 + 53*\[Rho] + 15*\[Rho]^2) + 
          32*Ec^5*(-90 + 118*\[Rho] - 270*\[Rho]^2 - 105*\[Rho]^3 + 
            35*\[Rho]^4) - 80*Ec^4*(-14 + 42*\[Rho] - 58*\[Rho]^2 - 
            109*\[Rho]^3 + 33*\[Rho]^4 + 10*\[Rho]^5) - 
          8*Ec^3*(30 - 163*\[Rho] - 295*\[Rho]^2 + 1870*\[Rho]^3 - 
            340*\[Rho]^4 - 285*\[Rho]^5 + 63*\[Rho]^6) - 
          6*Ec*(10 - 83*\[Rho] - 75*\[Rho]^2 + 800*\[Rho]^3 - 370*\[Rho]^4 - 
            185*\[Rho]^5 + 63*\[Rho]^6) + 12*Ec^2*(10 - 83*\[Rho] - 
            195*\[Rho]^2 + 1070*\[Rho]^3 - 280*\[Rho]^4 - 185*\[Rho]^5 + 
            63*\[Rho]^6) - 60*(-1 + 2*Ec)^3*\[Rho]^2*(-4 + 9*\[Rho] + 
            3*\[Rho]^2)*Log[\[Rho]]))*(999 - 12852*Ec + 69444*Ec^2 - 
        249696*Ec^3 + 1055568*Ec^4 - 5077056*Ec^5 + 18241728*Ec^6 - 
        43186176*Ec^7 + 66388224*Ec^8 - 64637952*Ec^9 + 36412416*Ec^10 - 
        7938048*Ec^11 - 2740224*Ec^12 + 2113536*Ec^13 - 442368*Ec^14 - 
        7595*\[Rho] + 94500*Ec*\[Rho] - 492660*Ec^2*\[Rho] + 
        1579232*Ec^3*\[Rho] - 4914896*Ec^4*\[Rho] + 17865792*Ec^5*\[Rho] - 
        53297856*Ec^6*\[Rho] + 105566208*Ec^7*\[Rho] - 
        130866432*Ec^8*\[Rho] + 95681536*Ec^9*\[Rho] - 
        34827264*Ec^10*\[Rho] + 1646592*Ec^11*\[Rho] + 2576384*Ec^12*\[Rho] - 
        671744*Ec^13*\[Rho] + 49152*Ec^14*\[Rho] + 58456*\[Rho]^2 - 
        770256*Ec*\[Rho]^2 + 4298544*Ec^2*\[Rho]^2 - 13183424*Ec^3*\[Rho]^2 + 
        24235104*Ec^4*\[Rho]^2 - 28100736*Ec^5*\[Rho]^2 + 
        23987712*Ec^6*\[Rho]^2 - 22989312*Ec^7*\[Rho]^2 + 
        26569728*Ec^8*\[Rho]^2 - 24332288*Ec^9*\[Rho]^2 + 
        14512128*Ec^10*\[Rho]^2 - 4792320*Ec^11*\[Rho]^2 + 
        483328*Ec^12*\[Rho]^2 - 86904*\[Rho]^3 + 988368*Ec*\[Rho]^3 - 
        4534320*Ec^2*\[Rho]^3 + 10176960*Ec^3*\[Rho]^3 - 
        8702304*Ec^4*\[Rho]^3 - 9717120*Ec^5*\[Rho]^3 + 
        32795904*Ec^6*\[Rho]^3 - 33040896*Ec^7*\[Rho]^3 + 
        10321920*Ec^8*\[Rho]^3 + 5695488*Ec^9*\[Rho]^3 - 
        4399104*Ec^10*\[Rho]^3 + 614400*Ec^11*\[Rho]^3 - 
        73728*Ec^12*\[Rho]^3 + 21274*\[Rho]^4 - 157848*Ec*\[Rho]^4 + 
        282360*Ec^2*\[Rho]^4 + 976960*Ec^3*\[Rho]^4 - 6234080*Ec^4*\[Rho]^4 + 
        15341184*Ec^5*\[Rho]^4 - 20960128*Ec^6*\[Rho]^4 + 
        16363520*Ec^7*\[Rho]^4 - 7879680*Ec^8*\[Rho]^4 + 
        3522560*Ec^9*\[Rho]^4 - 1409024*Ec^10*\[Rho]^4 + 
        196608*Ec^11*\[Rho]^4 + 19726*\[Rho]^5 - 217608*Ec*\[Rho]^5 + 
        999336*Ec^2*\[Rho]^5 - 2823744*Ec^3*\[Rho]^5 + 
        5842272*Ec^4*\[Rho]^5 - 8740992*Ec^5*\[Rho]^5 + 
        8996736*Ec^6*\[Rho]^5 - 6868992*Ec^7*\[Rho]^5 + 
        4205568*Ec^8*\[Rho]^5 - 1777664*Ec^9*\[Rho]^5 + 
        368640*Ec^10*\[Rho]^5 - 8280*\[Rho]^6 + 97680*Ec*\[Rho]^6 - 
        478320*Ec^2*\[Rho]^6 + 1422528*Ec^3*\[Rho]^6 - 
        2494944*Ec^4*\[Rho]^6 + 2429568*Ec^5*\[Rho]^6 - 
        1388544*Ec^6*\[Rho]^6 + 594432*Ec^7*\[Rho]^6 - 333312*Ec^8*\[Rho]^6 + 
        147456*Ec^9*\[Rho]^6 + 1144*\[Rho]^7 - 7824*Ec*\[Rho]^7 + 
        3696*Ec^2*\[Rho]^7 + 101184*Ec^3*\[Rho]^7 - 398624*Ec^4*\[Rho]^7 + 
        729984*Ec^5*\[Rho]^7 - 705280*Ec^6*\[Rho]^7 + 315904*Ec^7*\[Rho]^7 - 
        38400*Ec^8*\[Rho]^7 + 1279*\[Rho]^8 - 15348*Ec*\[Rho]^8 + 
        76740*Ec^2*\[Rho]^8 - 204640*Ec^3*\[Rho]^8 + 317904*Ec^4*\[Rho]^8 - 
        293952*Ec^5*\[Rho]^8 + 153280*Ec^6*\[Rho]^8 - 36864*Ec^7*\[Rho]^8 - 
        99*\[Rho]^9 + 1188*Ec*\[Rho]^9 - 5940*Ec^2*\[Rho]^9 + 
        15840*Ec^3*\[Rho]^9 - 23760*Ec^4*\[Rho]^9 + 19008*Ec^5*\[Rho]^9 - 
        6336*Ec^6*\[Rho]^9 + 720*(1 - 2*Ec)^6*\[Rho]^2*(12 + 28*\[Rho] + 
          27*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
        24*(-1 + 2*Ec)*(18 - 70*\[Rho] + 1433*\[Rho]^2 + 1135*\[Rho]^3 - 
          2030*\[Rho]^4 - 398*\[Rho]^5 + 35*\[Rho]^6 - 123*\[Rho]^7 + 
          49152*Ec^10*(1 + \[Rho]^2) + 5120*Ec^9*(-39 + 13*\[Rho] - 
            15*\[Rho]^2 + 6*\[Rho]^3) - 2560*Ec^8*(-135 + 85*\[Rho] + 
            49*\[Rho]^2 + 26*\[Rho]^3) - 640*Ec^7*(516 - 460*\[Rho] - 
            676*\[Rho]^2 - 32*\[Rho]^3 + 21*\[Rho]^4 + 9*\[Rho]^5) + 
          320*Ec^6*(588 - 660*\[Rho] - 1388*\[Rho]^2 + 344*\[Rho]^3 + 
            161*\[Rho]^4 + 69*\[Rho]^5) + 32*Ec^5*(-2016 + 2720*\[Rho] + 
            4169*\[Rho]^2 - 8075*\[Rho]^3 - 1765*\[Rho]^4 - 1207*\[Rho]^5 - 
            65*\[Rho]^6 + 123*\[Rho]^7) - 80*Ec^4*(-168 + 296*\[Rho] - 
            1615*\[Rho]^2 - 3779*\[Rho]^3 + 119*\[Rho]^4 - 403*\[Rho]^5 - 
            65*\[Rho]^6 + 123*\[Rho]^7) + 80*Ec^3*(-30 + 90*\[Rho] - 
            1921*\[Rho]^2 - 2519*\[Rho]^3 + 817*\[Rho]^4 - 73*\[Rho]^5 - 
            59*\[Rho]^6 + 123*\[Rho]^7) - 40*Ec^2*(-18 + 70*\[Rho] - 
            1757*\[Rho]^2 - 1891*\[Rho]^3 + 1301*\[Rho]^4 + 155*\[Rho]^5 - 
            35*\[Rho]^6 + 123*\[Rho]^7) + 10*Ec*(-18 + 70*\[Rho] - 
            1577*\[Rho]^2 - 1471*\[Rho]^3 + 1706*\[Rho]^4 + 290*\[Rho]^5 - 
            35*\[Rho]^6 + 123*\[Rho]^7))*Log[\[Rho]] + 
        720*(1 - 2*Ec)^6*\[Rho]^2*(12 + 28*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
         Log[\[Rho]]^2 + 24*(-1 + 2*Ec)*Log[1 - 2*Ec]*(18 - 70*\[Rho] + 
          1433*\[Rho]^2 + 1135*\[Rho]^3 - 2030*\[Rho]^4 - 398*\[Rho]^5 + 
          35*\[Rho]^6 - 123*\[Rho]^7 + 49152*Ec^10*(1 + \[Rho]^2) + 
          5120*Ec^9*(-39 + 13*\[Rho] - 15*\[Rho]^2 + 6*\[Rho]^3) - 
          2560*Ec^8*(-135 + 85*\[Rho] + 49*\[Rho]^2 + 26*\[Rho]^3) - 
          640*Ec^7*(516 - 460*\[Rho] - 676*\[Rho]^2 - 32*\[Rho]^3 + 
            21*\[Rho]^4 + 9*\[Rho]^5) + 320*Ec^6*(588 - 660*\[Rho] - 
            1388*\[Rho]^2 + 344*\[Rho]^3 + 161*\[Rho]^4 + 69*\[Rho]^5) + 
          32*Ec^5*(-2016 + 2720*\[Rho] + 4169*\[Rho]^2 - 8075*\[Rho]^3 - 
            1765*\[Rho]^4 - 1207*\[Rho]^5 - 65*\[Rho]^6 + 123*\[Rho]^7) - 
          80*Ec^4*(-168 + 296*\[Rho] - 1615*\[Rho]^2 - 3779*\[Rho]^3 + 
            119*\[Rho]^4 - 403*\[Rho]^5 - 65*\[Rho]^6 + 123*\[Rho]^7) + 
          80*Ec^3*(-30 + 90*\[Rho] - 1921*\[Rho]^2 - 2519*\[Rho]^3 + 
            817*\[Rho]^4 - 73*\[Rho]^5 - 59*\[Rho]^6 + 123*\[Rho]^7) - 
          40*Ec^2*(-18 + 70*\[Rho] - 1757*\[Rho]^2 - 1891*\[Rho]^3 + 
            1301*\[Rho]^4 + 155*\[Rho]^5 - 35*\[Rho]^6 + 123*\[Rho]^7) + 
          10*Ec*(-18 + 70*\[Rho] - 1577*\[Rho]^2 - 1471*\[Rho]^3 + 
            1706*\[Rho]^4 + 290*\[Rho]^5 - 35*\[Rho]^6 + 123*\[Rho]^7) - 
          60*(-1 + 2*Ec)^5*\[Rho]^2*(12 + 28*\[Rho] + 27*\[Rho]^2 + 
            9*\[Rho]^3)*Log[\[Rho]])) + 2*(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 
        1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 75*\[Rho] + 300*Ec*\[Rho] - 
        300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 960*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
        1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
        200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
        160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 
        60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 
        12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
         Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])*
       ((-1 + 2*Ec + \[Rho])^2*(1572864*Ec^19*(-27 + 5*\[Rho]) - 
          262144*Ec^18*(-483 + 19*\[Rho] + 30*\[Rho]^2) - 
          131072*Ec^17*(-375 + 1249*\[Rho] - 777*\[Rho]^2 + 135*\[Rho]^3) + 
          65536*Ec^16*(-17457 + 14281*\[Rho] - 5963*\[Rho]^2 - 
            1217*\[Rho]^3 + 180*\[Rho]^4) + 65536*Ec^15*
           (46971 - 43123*\[Rho] - 19972*\[Rho]^2 + 17510*\[Rho]^3 - 
            3229*\[Rho]^4 + 105*\[Rho]^5) - 32768*Ec^14*
           (117183 - 122935*\[Rho] - 265090*\[Rho]^2 + 145668*\[Rho]^3 - 
            27485*\[Rho]^4 - 519*\[Rho]^5 + 120*\[Rho]^6) + 
          16384*Ec^13*(105657 - 41019*\[Rho] - 1061786*\[Rho]^2 + 
            480538*\[Rho]^3 - 49241*\[Rho]^4 - 25307*\[Rho]^5 + 
            1993*\[Rho]^6 + 735*\[Rho]^7) + 8192*Ec^12*
           (172137 - 729745*\[Rho] + 1812408*\[Rho]^2 + 29152*\[Rho]^3 - 
            392355*\[Rho]^4 + 188005*\[Rho]^5 - 7439*\[Rho]^6 - 
            12959*\[Rho]^7 + 1470*\[Rho]^8) + 2048*Ec^11*
           (-1138380 + 4221228*\[Rho] + 821664*\[Rho]^2 - 10208340*\[Rho]^3 + 
            4994750*\[Rho]^4 - 872486*\[Rho]^5 - 75504*\[Rho]^6 + 
            181616*\[Rho]^7 - 31077*\[Rho]^8 + 255*\[Rho]^9) - 
          1024*Ec^10*(-779952 + 4434228*\[Rho] + 17638620*\[Rho]^2 - 
            35116632*\[Rho]^3 + 11995222*\[Rho]^4 + 1621602*\[Rho]^5 - 
            998592*\[Rho]^6 + 716900*\[Rho]^7 - 155851*\[Rho]^8 - 
            9397*\[Rho]^9 + 1890*\[Rho]^10) + 3*(-3693 + 18865*\[Rho] - 
            91777*\[Rho]^2 + 267941*\[Rho]^3 - 988894*\[Rho]^4 + 
            939686*\[Rho]^5 - 144310*\[Rho]^6 - 46018*\[Rho]^7 + 
            53579*\[Rho]^8 - 1111*\[Rho]^9 - 4553*\[Rho]^10 + 
            285*\[Rho]^11) - 512*Ec^9*(-1653000 + 1989140*\[Rho] - 
            41855502*\[Rho]^2 + 61644150*\[Rho]^3 - 12150830*\[Rho]^4 - 
            13947266*\[Rho]^5 + 4302834*\[Rho]^6 - 1924586*\[Rho]^7 + 
            587789*\[Rho]^8 + 82121*\[Rho]^9 - 23829*\[Rho]^10 + 
            855*\[Rho]^11) - 6*Ec*(-27867 + 135625*\[Rho] - 657243*\[Rho]^2 + 
            2145257*\[Rho]^3 - 8500094*\[Rho]^4 + 7686114*\[Rho]^5 - 
            1413550*\[Rho]^6 - 343502*\[Rho]^7 + 449913*\[Rho]^8 - 
            7051*\[Rho]^9 - 40407*\[Rho]^10 + 2565*\[Rho]^11) + 
          36*Ec^2*(-30219 + 137983*\[Rho] - 662350*\[Rho]^2 + 
            2494448*\[Rho]^3 - 10641738*\[Rho]^4 + 9149110*\[Rho]^5 - 
            2011748*\[Rho]^6 - 358780*\[Rho]^7 + 553317*\[Rho]^8 - 
            6117*\[Rho]^9 - 52926*\[Rho]^10 + 3420*\[Rho]^11) + 
          256*Ec^8*(-4685592 + 12050548*\[Rho] - 55335810*\[Rho]^2 + 
            63878442*\[Rho]^3 - 2993650*\[Rho]^4 - 32925350*\[Rho]^5 + 
            8939238*\[Rho]^6 - 4072422*\[Rho]^7 + 1971467*\[Rho]^8 + 
            285645*\[Rho]^9 - 138591*\[Rho]^10 + 7695*\[Rho]^11) - 
          256*Ec^7*(-2860461 + 8521829*\[Rho] - 23238556*\[Rho]^2 + 
            20473778*\[Rho]^3 - 9958741*\[Rho]^4 - 12977865*\[Rho]^5 + 
            2985420*\[Rho]^6 - 3654364*\[Rho]^7 + 2734930*\[Rho]^8 + 
            271552*\[Rho]^9 - 238032*\[Rho]^10 + 15390*\[Rho]^11) + 
          128*Ec^6*(-2138457 + 6829633*\[Rho] - 13030550*\[Rho]^2 + 
            12877744*\[Rho]^3 - 53015101*\[Rho]^4 + 22289779*\[Rho]^5 - 
            7484238*\[Rho]^6 - 5422224*\[Rho]^7 + 5591212*\[Rho]^8 + 
            307160*\[Rho]^9 - 528408*\[Rho]^10 + 35910*\[Rho]^11) + 
          32*Ec^4*(-512289 + 1850265*\[Rho] - 5289376*\[Rho]^2 + 
            25564388*\[Rho]^3 - 136283865*\[Rho]^4 + 104007593*\[Rho]^5 - 
            29189563*\[Rho]^6 - 5342547*\[Rho]^7 + 7974884*\[Rho]^8 + 
            48512*\[Rho]^9 - 799587*\[Rho]^10 + 53865*\[Rho]^11) - 
          64*Ec^5*(-1111455 + 3708973*\[Rho] - 6444950*\[Rho]^2 + 
            18406350*\[Rho]^3 - 112725701*\[Rho]^4 + 76127983*\[Rho]^5 - 
            22783899*\[Rho]^6 - 6290471*\[Rho]^7 + 8014804*\[Rho]^8 + 
            197688*\[Rho]^9 - 788427*\[Rho]^10 + 53865*\[Rho]^11) - 
          8*Ec^3*(-549645 + 2269291*\[Rho] - 9848592*\[Rho]^2 + 
            43846388*\[Rho]^3 - 205148882*\[Rho]^4 + 167251686*\[Rho]^5 - 
            42500296*\[Rho]^6 - 6672008*\[Rho]^7 + 10934967*\[Rho]^8 - 
            51193*\[Rho]^9 - 1088496*\[Rho]^10 + 71820*\[Rho]^11)) - 
        25920*(-1 + 2*Ec)^9*\[Rho]^3*(-8 + 24*\[Rho] + 14*\[Rho]^2 + 
          27*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec]^3 - 
        12*(-1 + 2*Ec)*(6291456*Ec^17*(5 + 7*\[Rho]^2) + 
          65536*Ec^16*(-2232 + 590*\[Rho] - 327*\[Rho]^2 + 303*\[Rho]^3) + 
          131072*Ec^15*(2154 - 939*\[Rho] - 3872*\[Rho]^2 + 461*\[Rho]^3) + 
          65536*Ec^14*(-4104 + 1658*\[Rho] + 21551*\[Rho]^2 - 5381*\[Rho]^3 - 
            768*\[Rho]^4 + 318*\[Rho]^5) + 32768*Ec^13*(2604 + 2960*\[Rho] - 
            38764*\[Rho]^2 + 4129*\[Rho]^3 + 11113*\[Rho]^4 - 4029*\[Rho]^5 + 
            579*\[Rho]^6) + 8192*Ec^12*(8544 - 37684*\[Rho] - 
            97240*\[Rho]^2 + 193684*\[Rho]^3 - 122382*\[Rho]^4 + 
            39556*\[Rho]^5 - 12589*\[Rho]^6 + 993*\[Rho]^7) - 
          8192*Ec^11*(6606 - 36687*\[Rho] - 394101*\[Rho]^2 + 
            479526*\[Rho]^3 - 159790*\[Rho]^4 + 29390*\[Rho]^5 - 
            31757*\[Rho]^6 + 5763*\[Rho]^7 + 198*\[Rho]^8) - 
          4096*Ec^10*(13464 + 26586*\[Rho] + 946275*\[Rho]^2 - 
            1127787*\[Rho]^3 + 153433*\[Rho]^4 + 125873*\[Rho]^5 + 
            90808*\[Rho]^6 - 32318*\[Rho]^7 - 3606*\[Rho]^8 + 300*\[Rho]^9) + 
          3*(-1 + \[Rho])^2*(-168 - 318*\[Rho] + 1295*\[Rho]^2 + 
            9705*\[Rho]^3 - 99597*\[Rho]^4 - 40567*\[Rho]^5 - 9927*\[Rho]^6 - 
            2145*\[Rho]^7 - 1795*\[Rho]^8 + 957*\[Rho]^9) + 
          2048*Ec^9*(56628 - 31116*\[Rho] + 1320798*\[Rho]^2 - 
            1559628*\[Rho]^3 - 139978*\[Rho]^4 + 735178*\[Rho]^5 + 
            142118*\[Rho]^6 - 107889*\[Rho]^7 - 23951*\[Rho]^8 + 
            2537*\[Rho]^9 + 843*\[Rho]^10) - 48*Ec*(-168 - 102*\[Rho] + 
            2435*\[Rho]^2 + 9257*\[Rho]^3 - 137629*\[Rho]^4 + 
            173507*\[Rho]^5 - 25270*\[Rho]^6 - 16510*\[Rho]^7 - 
            4747*\[Rho]^8 + 1979*\[Rho]^9 - 3709*\[Rho]^10 + 957*\[Rho]^11) + 
          256*Ec^8*(-374352 + 421980*\[Rho] - 4694178*\[Rho]^2 + 
            5395578*\[Rho]^3 + 286720*\[Rho]^4 - 6314588*\[Rho]^5 - 
            339442*\[Rho]^6 + 878354*\[Rho]^7 + 367796*\[Rho]^8 - 
            35798*\[Rho]^9 - 35991*\[Rho]^10 + 2871*\[Rho]^11) - 
          512*Ec^7*(-94446 + 131861*\[Rho] - 619998*\[Rho]^2 + 
            896739*\[Rho]^3 - 2158178*\[Rho]^4 - 1139200*\[Rho]^5 + 
            17923*\[Rho]^6 + 268251*\[Rho]^7 + 237778*\[Rho]^8 - 
            16339*\[Rho]^9 - 41553*\[Rho]^10 + 5742*\[Rho]^11) + 
          48*Ec^2*(-1176 - 1674*\[Rho] + 22421*\[Rho]^2 + 88799*\[Rho]^3 - 
            1135699*\[Rho]^4 + 1248389*\[Rho]^5 - 166510*\[Rho]^6 - 
            69646*\[Rho]^7 - 11749*\[Rho]^8 + 10469*\[Rho]^9 - 
            25963*\[Rho]^10 + 6699*\[Rho]^11) + 256*Ec^6*
           (-64344 + 86766*\[Rho] - 64003*\[Rho]^2 + 901261*\[Rho]^3 - 
            7181674*\[Rho]^4 + 2189512*\[Rho]^5 - 177802*\[Rho]^6 + 
            184108*\[Rho]^7 + 424941*\[Rho]^8 - 12135*\[Rho]^9 - 
            110937*\[Rho]^10 + 20097*\[Rho]^11) - 
          128*Ec^5*(-32436 + 18776*\[Rho] + 235244*\[Rho]^2 + 
            1217527*\[Rho]^3 - 11931307*\[Rho]^4 + 7106411*\[Rho]^5 - 
            748793*\[Rho]^6 + 47087*\[Rho]^7 + 502817*\[Rho]^8 + 
            11983*\[Rho]^9 - 188643*\[Rho]^10 + 40194*\[Rho]^11) - 
          32*Ec^3*(-7734 - 14945*\[Rho] + 173179*\[Rho]^2 + 720236*\[Rho]^3 - 
            8120072*\[Rho]^4 + 7656514*\[Rho]^5 - 972244*\[Rho]^6 - 
            199874*\[Rho]^7 + 89254*\[Rho]^8 + 46847*\[Rho]^9 - 
            159795*\[Rho]^10 + 40194*\[Rho]^11) + 
          32*Ec^4*(-30048 - 32284*\[Rho] + 546152*\[Rho]^2 + 
            2367268*\[Rho]^3 - 24490978*\[Rho]^4 + 19173008*\[Rho]^5 - 
            2297201*\[Rho]^6 - 160747*\[Rho]^7 + 694082*\[Rho]^8 + 
            82408*\[Rho]^9 - 424965*\[Rho]^10 + 100485*\[Rho]^11))*
         Log[\[Rho]] - 144*(1 - 2*Ec)^4*\[Rho]*
         (49152*Ec^10*\[Rho]*(11 + 9*\[Rho]^2) + 2560*Ec^9*
           (-24 - 720*\[Rho] + 20*\[Rho]^2 - 513*\[Rho]^3 + 27*\[Rho]^4) - 
          1280*Ec^8*(-168 - 1848*\[Rho] + 56*\[Rho]^2 - 489*\[Rho]^3 + 
            111*\[Rho]^4) + 1280*Ec^7*(-240 - 1068*\[Rho] - 298*\[Rho]^2 + 
            1137*\[Rho]^3 - 279*\[Rho]^4 - 216*\[Rho]^5 + 18*\[Rho]^6) - 
          640*Ec^6*(-360 - 384*\[Rho] - 1056*\[Rho]^2 + 2643*\[Rho]^3 - 
            1773*\[Rho]^4 - 1468*\[Rho]^5 + 126*\[Rho]^6 + 90*\[Rho]^7) + 
          3*(40 - 224*\[Rho] - 820*\[Rho]^2 + 6639*\[Rho]^3 - 1725*\[Rho]^4 - 
            1040*\[Rho]^5 - 2116*\[Rho]^6 - 895*\[Rho]^7 + 141*\[Rho]^8) - 
          30*Ec*(40 - 224*\[Rho] - 1108*\[Rho]^2 + 7503*\[Rho]^3 - 
            1221*\[Rho]^4 - 68*\[Rho]^5 - 1792*\[Rho]^6 - 895*\[Rho]^7 + 
            141*\[Rho]^8) + 120*Ec^2*(40 - 224*\[Rho] - 1468*\[Rho]^2 + 
            8583*\[Rho]^3 - 591*\[Rho]^4 + 1147*\[Rho]^5 - 1387*\[Rho]^6 - 
            895*\[Rho]^7 + 141*\[Rho]^8) - 32*Ec^5*(3120 - 3744*\[Rho] + 
            3560*\[Rho]^2 + 23334*\[Rho]^3 + 38610*\[Rho]^4 + 
            44830*\[Rho]^5 - 3738*\[Rho]^6 - 6105*\[Rho]^7 + 423*\[Rho]^8) + 
          80*Ec^4*(384 - 1320*\[Rho] - 6004*\[Rho]^2 + 34554*\[Rho]^3 + 
            8178*\[Rho]^4 + 15982*\[Rho]^5 - 1974*\[Rho]^6 - 3405*\[Rho]^7 + 
            423*\[Rho]^8) - 80*Ec^3*(144 - 756*\[Rho] - 5606*\[Rho]^2 + 
            29955*\[Rho]^3 + 1221*\[Rho]^4 + 7943*\[Rho]^5 - 2685*\[Rho]^6 - 
            2721*\[Rho]^7 + 423*\[Rho]^8))*Log[\[Rho]]^2 + 
        25920*(-1 + 2*Ec)^9*\[Rho]^3*(-8 + 24*\[Rho] + 14*\[Rho]^2 + 
          27*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]^3 - 144*(1 - 2*Ec)^4*\[Rho]*
         Log[1 - 2*Ec]^2*(49152*Ec^10*\[Rho]*(11 + 9*\[Rho]^2) + 
          2560*Ec^9*(-24 - 720*\[Rho] + 20*\[Rho]^2 - 513*\[Rho]^3 + 
            27*\[Rho]^4) - 1280*Ec^8*(-168 - 1848*\[Rho] + 56*\[Rho]^2 - 
            489*\[Rho]^3 + 111*\[Rho]^4) + 1280*Ec^7*(-240 - 1068*\[Rho] - 
            298*\[Rho]^2 + 1137*\[Rho]^3 - 279*\[Rho]^4 - 216*\[Rho]^5 + 
            18*\[Rho]^6) - 640*Ec^6*(-360 - 384*\[Rho] - 1056*\[Rho]^2 + 
            2643*\[Rho]^3 - 1773*\[Rho]^4 - 1468*\[Rho]^5 + 126*\[Rho]^6 + 
            90*\[Rho]^7) + 3*(40 - 224*\[Rho] - 820*\[Rho]^2 + 
            6639*\[Rho]^3 - 1725*\[Rho]^4 - 1040*\[Rho]^5 - 2116*\[Rho]^6 - 
            895*\[Rho]^7 + 141*\[Rho]^8) - 30*Ec*(40 - 224*\[Rho] - 
            1108*\[Rho]^2 + 7503*\[Rho]^3 - 1221*\[Rho]^4 - 68*\[Rho]^5 - 
            1792*\[Rho]^6 - 895*\[Rho]^7 + 141*\[Rho]^8) + 
          120*Ec^2*(40 - 224*\[Rho] - 1468*\[Rho]^2 + 8583*\[Rho]^3 - 
            591*\[Rho]^4 + 1147*\[Rho]^5 - 1387*\[Rho]^6 - 895*\[Rho]^7 + 
            141*\[Rho]^8) - 32*Ec^5*(3120 - 3744*\[Rho] + 3560*\[Rho]^2 + 
            23334*\[Rho]^3 + 38610*\[Rho]^4 + 44830*\[Rho]^5 - 
            3738*\[Rho]^6 - 6105*\[Rho]^7 + 423*\[Rho]^8) + 
          80*Ec^4*(384 - 1320*\[Rho] - 6004*\[Rho]^2 + 34554*\[Rho]^3 + 
            8178*\[Rho]^4 + 15982*\[Rho]^5 - 1974*\[Rho]^6 - 3405*\[Rho]^7 + 
            423*\[Rho]^8) - 80*Ec^3*(144 - 756*\[Rho] - 5606*\[Rho]^2 + 
            29955*\[Rho]^3 + 1221*\[Rho]^4 + 7943*\[Rho]^5 - 2685*\[Rho]^6 - 
            2721*\[Rho]^7 + 423*\[Rho]^8) - 540*(-1 + 2*Ec)^5*\[Rho]^2*
           (-8 + 24*\[Rho] + 14*\[Rho]^2 + 27*\[Rho]^3 + 9*\[Rho]^4)*
           Log[\[Rho]]) + 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*
         (6291456*Ec^17*(5 + 7*\[Rho]^2) + 65536*Ec^16*(-2232 + 590*\[Rho] - 
            327*\[Rho]^2 + 303*\[Rho]^3) + 131072*Ec^15*(2154 - 939*\[Rho] - 
            3872*\[Rho]^2 + 461*\[Rho]^3) + 65536*Ec^14*
           (-4104 + 1658*\[Rho] + 21551*\[Rho]^2 - 5381*\[Rho]^3 - 
            768*\[Rho]^4 + 318*\[Rho]^5) + 32768*Ec^13*(2604 + 2960*\[Rho] - 
            38764*\[Rho]^2 + 4129*\[Rho]^3 + 11113*\[Rho]^4 - 4029*\[Rho]^5 + 
            579*\[Rho]^6) + 8192*Ec^12*(8544 - 37684*\[Rho] - 
            97240*\[Rho]^2 + 193684*\[Rho]^3 - 122382*\[Rho]^4 + 
            39556*\[Rho]^5 - 12589*\[Rho]^6 + 993*\[Rho]^7) - 
          8192*Ec^11*(6606 - 36687*\[Rho] - 394101*\[Rho]^2 + 
            479526*\[Rho]^3 - 159790*\[Rho]^4 + 29390*\[Rho]^5 - 
            31757*\[Rho]^6 + 5763*\[Rho]^7 + 198*\[Rho]^8) - 
          4096*Ec^10*(13464 + 26586*\[Rho] + 946275*\[Rho]^2 - 
            1127787*\[Rho]^3 + 153433*\[Rho]^4 + 125873*\[Rho]^5 + 
            90808*\[Rho]^6 - 32318*\[Rho]^7 - 3606*\[Rho]^8 + 300*\[Rho]^9) + 
          3*(-1 + \[Rho])^2*(-168 - 318*\[Rho] + 1295*\[Rho]^2 + 
            9705*\[Rho]^3 - 99597*\[Rho]^4 - 40567*\[Rho]^5 - 9927*\[Rho]^6 - 
            2145*\[Rho]^7 - 1795*\[Rho]^8 + 957*\[Rho]^9) + 
          2048*Ec^9*(56628 - 31116*\[Rho] + 1320798*\[Rho]^2 - 
            1559628*\[Rho]^3 - 139978*\[Rho]^4 + 735178*\[Rho]^5 + 
            142118*\[Rho]^6 - 107889*\[Rho]^7 - 23951*\[Rho]^8 + 
            2537*\[Rho]^9 + 843*\[Rho]^10) - 48*Ec*(-168 - 102*\[Rho] + 
            2435*\[Rho]^2 + 9257*\[Rho]^3 - 137629*\[Rho]^4 + 
            173507*\[Rho]^5 - 25270*\[Rho]^6 - 16510*\[Rho]^7 - 
            4747*\[Rho]^8 + 1979*\[Rho]^9 - 3709*\[Rho]^10 + 957*\[Rho]^11) + 
          256*Ec^8*(-374352 + 421980*\[Rho] - 4694178*\[Rho]^2 + 
            5395578*\[Rho]^3 + 286720*\[Rho]^4 - 6314588*\[Rho]^5 - 
            339442*\[Rho]^6 + 878354*\[Rho]^7 + 367796*\[Rho]^8 - 
            35798*\[Rho]^9 - 35991*\[Rho]^10 + 2871*\[Rho]^11) - 
          512*Ec^7*(-94446 + 131861*\[Rho] - 619998*\[Rho]^2 + 
            896739*\[Rho]^3 - 2158178*\[Rho]^4 - 1139200*\[Rho]^5 + 
            17923*\[Rho]^6 + 268251*\[Rho]^7 + 237778*\[Rho]^8 - 
            16339*\[Rho]^9 - 41553*\[Rho]^10 + 5742*\[Rho]^11) + 
          48*Ec^2*(-1176 - 1674*\[Rho] + 22421*\[Rho]^2 + 88799*\[Rho]^3 - 
            1135699*\[Rho]^4 + 1248389*\[Rho]^5 - 166510*\[Rho]^6 - 
            69646*\[Rho]^7 - 11749*\[Rho]^8 + 10469*\[Rho]^9 - 
            25963*\[Rho]^10 + 6699*\[Rho]^11) + 256*Ec^6*
           (-64344 + 86766*\[Rho] - 64003*\[Rho]^2 + 901261*\[Rho]^3 - 
            7181674*\[Rho]^4 + 2189512*\[Rho]^5 - 177802*\[Rho]^6 + 
            184108*\[Rho]^7 + 424941*\[Rho]^8 - 12135*\[Rho]^9 - 
            110937*\[Rho]^10 + 20097*\[Rho]^11) - 
          128*Ec^5*(-32436 + 18776*\[Rho] + 235244*\[Rho]^2 + 
            1217527*\[Rho]^3 - 11931307*\[Rho]^4 + 7106411*\[Rho]^5 - 
            748793*\[Rho]^6 + 47087*\[Rho]^7 + 502817*\[Rho]^8 + 
            11983*\[Rho]^9 - 188643*\[Rho]^10 + 40194*\[Rho]^11) - 
          32*Ec^3*(-7734 - 14945*\[Rho] + 173179*\[Rho]^2 + 720236*\[Rho]^3 - 
            8120072*\[Rho]^4 + 7656514*\[Rho]^5 - 972244*\[Rho]^6 - 
            199874*\[Rho]^7 + 89254*\[Rho]^8 + 46847*\[Rho]^9 - 
            159795*\[Rho]^10 + 40194*\[Rho]^11) + 
          32*Ec^4*(-30048 - 32284*\[Rho] + 546152*\[Rho]^2 + 
            2367268*\[Rho]^3 - 24490978*\[Rho]^4 + 19173008*\[Rho]^5 - 
            2297201*\[Rho]^6 - 160747*\[Rho]^7 + 694082*\[Rho]^8 + 
            82408*\[Rho]^9 - 424965*\[Rho]^10 + 100485*\[Rho]^11) + 
          24*(-1 + 2*Ec)^3*\[Rho]*(49152*Ec^10*\[Rho]*(11 + 9*\[Rho]^2) + 
            2560*Ec^9*(-24 - 720*\[Rho] + 20*\[Rho]^2 - 513*\[Rho]^3 + 
              27*\[Rho]^4) - 1280*Ec^8*(-168 - 1848*\[Rho] + 56*\[Rho]^2 - 
              489*\[Rho]^3 + 111*\[Rho]^4) + 1280*Ec^7*(-240 - 1068*\[Rho] - 
              298*\[Rho]^2 + 1137*\[Rho]^3 - 279*\[Rho]^4 - 216*\[Rho]^5 + 
              18*\[Rho]^6) - 640*Ec^6*(-360 - 384*\[Rho] - 1056*\[Rho]^2 + 
              2643*\[Rho]^3 - 1773*\[Rho]^4 - 1468*\[Rho]^5 + 126*\[Rho]^6 + 
              90*\[Rho]^7) + 3*(40 - 224*\[Rho] - 820*\[Rho]^2 + 
              6639*\[Rho]^3 - 1725*\[Rho]^4 - 1040*\[Rho]^5 - 2116*\[Rho]^6 - 
              895*\[Rho]^7 + 141*\[Rho]^8) - 30*Ec*(40 - 224*\[Rho] - 
              1108*\[Rho]^2 + 7503*\[Rho]^3 - 1221*\[Rho]^4 - 68*\[Rho]^5 - 
              1792*\[Rho]^6 - 895*\[Rho]^7 + 141*\[Rho]^8) + 
            120*Ec^2*(40 - 224*\[Rho] - 1468*\[Rho]^2 + 8583*\[Rho]^3 - 
              591*\[Rho]^4 + 1147*\[Rho]^5 - 1387*\[Rho]^6 - 895*\[Rho]^7 + 
              141*\[Rho]^8) - 32*Ec^5*(3120 - 3744*\[Rho] + 3560*\[Rho]^2 + 
              23334*\[Rho]^3 + 38610*\[Rho]^4 + 44830*\[Rho]^5 - 
              3738*\[Rho]^6 - 6105*\[Rho]^7 + 423*\[Rho]^8) + 
            80*Ec^4*(384 - 1320*\[Rho] - 6004*\[Rho]^2 + 34554*\[Rho]^3 + 
              8178*\[Rho]^4 + 15982*\[Rho]^5 - 1974*\[Rho]^6 - 
              3405*\[Rho]^7 + 423*\[Rho]^8) - 80*Ec^3*(144 - 756*\[Rho] - 
              5606*\[Rho]^2 + 29955*\[Rho]^3 + 1221*\[Rho]^4 + 
              7943*\[Rho]^5 - 2685*\[Rho]^6 - 2721*\[Rho]^7 + 423*\[Rho]^8))*
           Log[\[Rho]] - 6480*(1 - 2*Ec)^8*\[Rho]^3*(-8 + 24*\[Rho] + 
            14*\[Rho]^2 + 27*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]^2)) - 
      40*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*((-1 + 2*Ec + \[Rho])^2*(-4283 + 20269*\[Rho] - 
          99613*\[Rho]^2 + 171517*\[Rho]^3 - 1640908*\[Rho]^4 + 
          1654750*\[Rho]^5 - 151374*\[Rho]^6 - 70402*\[Rho]^7 + 
          143233*\[Rho]^8 - 10507*\[Rho]^9 - 16277*\[Rho]^10 + 
          3845*\[Rho]^11 - 250*\[Rho]^12 + 1048576*Ec^20*(-27 + 5*\[Rho]) - 
          1048576*Ec^19*(-78 + \[Rho] + 5*\[Rho]^2) - 262144*Ec^18*
           (-102 + 428*\[Rho] - 215*\[Rho]^2 + 35*\[Rho]^3) + 
          262144*Ec^17*(-2076 + 2022*\[Rho] - 315*\[Rho]^2 - 230*\[Rho]^3 + 
            25*\[Rho]^4) - 65536*Ec^16*(-17190 + 16136*\[Rho] + 
            13934*\[Rho]^2 - 10160*\[Rho]^3 + 1345*\[Rho]^4 + 25*\[Rho]^5) - 
          32768*Ec^15*(25255 - 8495*\[Rho] - 109719*\[Rho]^2 + 
            66863*\[Rho]^3 - 8393*\[Rho]^4 - 1673*\[Rho]^5 + 120*\[Rho]^6) + 
          16384*Ec^14*(-22939 + 156663*\[Rho] - 316468*\[Rho]^2 + 
            164944*\[Rho]^3 + 8560*\[Rho]^4 - 19926*\[Rho]^5 + 823*\[Rho]^6 + 
            415*\[Rho]^7) + 8192*Ec^13*(134477 - 580333*\[Rho] + 
            308446*\[Rho]^2 + 95638*\[Rho]^3 - 248678*\[Rho]^4 + 
            96784*\[Rho]^5 + 4141*\[Rho]^6 - 6155*\[Rho]^7 + 340*\[Rho]^8) - 
          4096*Ec^12*(142111 - 804027*\[Rho] - 513362*\[Rho]^2 + 
            1290910*\[Rho]^3 - 996468*\[Rho]^4 + 161978*\[Rho]^5 + 
            81927*\[Rho]^6 - 34831*\[Rho]^7 + 170*\[Rho]^8 + 600*\[Rho]^9) - 
          2048*Ec^11*(138701 - 102337*\[Rho] + 2055290*\[Rho]^2 - 
            2285318*\[Rho]^3 + 1901672*\[Rho]^4 + 207742*\[Rho]^5 - 
            508611*\[Rho]^6 + 107917*\[Rho]^7 + 18741*\[Rho]^8 - 
            8285*\[Rho]^9 + 350*\[Rho]^10) + 1024*Ec^10*
           (495203 - 2034991*\[Rho] + 3356779*\[Rho]^2 - 302777*\[Rho]^3 + 
            2481610*\[Rho]^4 + 745032*\[Rho]^5 - 1683339*\[Rho]^6 + 
            209319*\[Rho]^7 + 126664*\[Rho]^8 - 38056*\[Rho]^9 + 
            210*\[Rho]^10 + 400*\[Rho]^11) + 512*Ec^9*(-408585 + 
            3132945*\[Rho] - 4243723*\[Rho]^2 - 3720171*\[Rho]^3 - 
            4335082*\[Rho]^4 + 1629256*\[Rho]^5 + 3240525*\[Rho]^6 - 
            164249*\[Rho]^7 - 517824*\[Rho]^8 + 82034*\[Rho]^9 + 
            21177*\[Rho]^10 - 5885*\[Rho]^11 + 250*\[Rho]^12) - 
          256*Ec^8*(195995 + 2037885*\[Rho] - 5629465*\[Rho]^2 - 
            4071511*\[Rho]^3 - 5103819*\[Rho]^4 + 8602485*\[Rho]^5 + 
            4068125*\[Rho]^6 + 694789*\[Rho]^7 - 1741821*\[Rho]^8 + 
            91261*\[Rho]^9 + 152513*\[Rho]^10 - 36915*\[Rho]^11 + 
            2250*\[Rho]^12) + 2*Ec*(32369 - 141485*\[Rho] + 675803*\[Rho]^2 - 
            1348853*\[Rho]^3 + 14325812*\[Rho]^4 - 13209842*\[Rho]^5 + 
            1668550*\[Rho]^6 + 598862*\[Rho]^7 - 1224527*\[Rho]^8 + 
            83903*\[Rho]^9 + 143743*\[Rho]^10 - 34105*\[Rho]^11 + 
            2250*\[Rho]^12) - 12*Ec^2*(35155 - 138305*\[Rho] + 
            629832*\[Rho]^2 - 1552140*\[Rho]^3 + 18213922*\[Rho]^4 - 
            15289434*\[Rho]^5 + 2578640*\[Rho]^6 + 747548*\[Rho]^7 - 
            1538685*\[Rho]^8 + 99723*\[Rho]^9 + 186584*\[Rho]^10 - 
            44640*\[Rho]^11 + 3000*\[Rho]^12) + 128*Ec^7*
           (736903 - 31311*\[Rho] - 7119341*\[Rho]^2 + 50335*\[Rho]^3 + 
            13859673*\[Rho]^4 + 7723651*\[Rho]^5 + 5528197*\[Rho]^6 + 
            3440851*\[Rho]^7 - 4826792*\[Rho]^8 + 89132*\[Rho]^9 + 
            546792*\[Rho]^10 - 131330*\[Rho]^11 + 9000*\[Rho]^12) - 
          32*Ec^4*(161291 - 424972*\[Rho] + 421552*\[Rho]^2 - 
            4740621*\[Rho]^3 + 81163449*\[Rho]^4 - 54036335*\[Rho]^5 + 
            13621569*\[Rho]^6 + 4780125*\[Rho]^7 - 7414552*\[Rho]^8 + 
            373813*\[Rho]^9 + 925441*\[Rho]^10 - 224950*\[Rho]^11 + 
            15750*\[Rho]^12) + 8*Ec^3*(205841 - 690079*\[Rho] + 
            2567194*\[Rho]^2 - 8907814*\[Rho]^3 + 119167774*\[Rho]^4 - 
            90215354*\[Rho]^5 + 19113984*\[Rho]^6 + 5538256*\[Rho]^7 - 
            10237551*\[Rho]^8 + 607841*\[Rho]^9 + 1267598*\[Rho]^10 - 
            306050*\[Rho]^11 + 21000*\[Rho]^12) - 
          64*Ec^6*(778933 - 1109409*\[Rho] - 6549066*\[Rho]^2 + 
            1185880*\[Rho]^3 + 70639060*\[Rho]^4 - 22568124*\[Rho]^5 + 
            12190776*\[Rho]^6 + 7788976*\[Rho]^7 - 9999637*\[Rho]^8 + 
            232301*\[Rho]^9 + 1221378*\[Rho]^10 - 295820*\[Rho]^11 + 
            21000*\[Rho]^12) + 32*Ec^5*(526787 - 1070403*\[Rho] - 
            3128440*\[Rho]^2 - 4163322*\[Rho]^3 + 139783250*\[Rho]^4 - 
            75942890*\[Rho]^5 + 23089888*\[Rho]^6 + 10806848*\[Rho]^7 - 
            14631249*\[Rho]^8 + 548325*\[Rho]^9 + 1821632*\[Rho]^10 - 
            443430*\[Rho]^11 + 31500*\[Rho]^12)) - 8640*(-1 + 2*Ec)^9*
         \[Rho]^3*(-12 + 45*\[Rho] + 53*\[Rho]^2 + 60*\[Rho]^3 + 36*\[Rho]^4)*
         Log[1 - 2*Ec]^3 - 12*(-1 + 2*Ec)*(2621440*Ec^18*(5 + 7*\[Rho]^2) + 
          1048576*Ec^17*(-49 + 10*\[Rho] - 2*\[Rho]^2 + 9*\[Rho]^3) + 
          65536*Ec^16*(1117 - 61*\[Rho] - 2780*\[Rho]^2 + 578*\[Rho]^3) + 
          65536*Ec^15*(-397 - 1478*\[Rho] + 5863*\[Rho]^2 - 2811*\[Rho]^3 - 
            145*\[Rho]^4 + 150*\[Rho]^5) + 32768*Ec^14*(-1475 + 7890*\[Rho] - 
            5264*\[Rho]^2 + 3678*\[Rho]^3 + 3373*\[Rho]^4 - 1960*\[Rho]^5 + 
            280*\[Rho]^6) + 16384*Ec^13*(3754 - 18402*\[Rho] - 
            24434*\[Rho]^2 + 25093*\[Rho]^3 - 22783*\[Rho]^4 + 
            10951*\[Rho]^5 - 2500*\[Rho]^6 + 135*\[Rho]^7) - 
          8192*Ec^12*(1434 - 17004*\[Rho] - 89776*\[Rho]^2 + 
            111300*\[Rho]^3 - 82169*\[Rho]^4 + 29895*\[Rho]^5 - 
            6290*\[Rho]^6 + 548*\[Rho]^7 + 114*\[Rho]^8) - 
          4096*Ec^11*(7111 - 23042*\[Rho] + 157682*\[Rho]^2 - 
            194671*\[Rho]^3 + 213565*\[Rho]^4 - 42287*\[Rho]^5 - 
            20854*\[Rho]^6 + 4815*\[Rho]^7 - 1184*\[Rho]^8 + 85*\[Rho]^9) + 
          2048*Ec^10*(12617 - 105946*\[Rho] + 240199*\[Rho]^2 - 
            175484*\[Rho]^3 + 489347*\[Rho]^4 - 92700*\[Rho]^5 - 
            192549*\[Rho]^6 + 50548*\[Rho]^7 - 2286*\[Rho]^8 + 
            410*\[Rho]^9) - (-1 + \[Rho])^2*(199 + 747*\[Rho] - 
            4455*\[Rho]^2 + 1585*\[Rho]^3 + 221973*\[Rho]^4 + 
            123287*\[Rho]^5 + 33789*\[Rho]^6 + 17111*\[Rho]^7 + 
            1516*\[Rho]^8 - 3002*\[Rho]^9 + 370*\[Rho]^10) - 
          1024*Ec^9*(3740 - 185600*\[Rho] + 429952*\[Rho]^2 - 
            132754*\[Rho]^3 + 854900*\[Rho]^4 - 483170*\[Rho]^5 - 
            604026*\[Rho]^6 + 204419*\[Rho]^7 + 19557*\[Rho]^8 - 
            1603*\[Rho]^9 - 1595*\[Rho]^10 + 220*\[Rho]^11) - 
          256*Ec^8*(30646 + 401942*\[Rho] - 1418546*\[Rho]^2 + 
            408632*\[Rho]^3 - 711984*\[Rho]^4 + 2781270*\[Rho]^5 + 
            1984390*\[Rho]^6 - 871832*\[Rho]^7 - 313731*\[Rho]^8 + 
            42541*\[Rho]^9 + 31518*\[Rho]^10 - 6830*\[Rho]^11 + 
            370*\[Rho]^12) + 16*Ec*(199 + 529*\[Rho] - 6878*\[Rho]^2 + 
            8296*\[Rho]^3 + 255241*\[Rho]^4 - 321111*\[Rho]^5 - 
            2872*\[Rho]^6 + 59098*\[Rho]^7 - 9126*\[Rho]^8 + 12034*\[Rho]^9 + 
            7962*\[Rho]^10 - 3742*\[Rho]^11 + 370*\[Rho]^12) + 
          256*Ec^7*(27541 + 149942*\[Rho] - 877833*\[Rho]^2 + 
            208987*\[Rho]^3 + 3034608*\[Rho]^4 + 1582339*\[Rho]^5 + 
            778267*\[Rho]^6 - 450052*\[Rho]^7 - 574379*\[Rho]^8 + 
            95569*\[Rho]^9 + 68856*\[Rho]^10 - 19445*\[Rho]^11 + 
            1480*\[Rho]^12) - 16*Ec^2*(1393 + 5143*\[Rho] - 57170*\[Rho]^2 + 
            28024*\[Rho]^3 + 2138131*\[Rho]^4 - 2235453*\[Rho]^5 - 
            84184*\[Rho]^6 + 323350*\[Rho]^7 - 145554*\[Rho]^8 + 
            91894*\[Rho]^9 + 56310*\[Rho]^10 - 26194*\[Rho]^11 + 
            2590*\[Rho]^12) - 128*Ec^6*(25181 + 90490*\[Rho] - 
            828034*\[Rho]^2 - 66806*\[Rho]^3 + 9724884*\[Rho]^4 - 
            1204842*\[Rho]^5 - 91014*\[Rho]^6 + 30362*\[Rho]^7 - 
            1291475*\[Rho]^8 + 252950*\[Rho]^9 + 176244*\[Rho]^10 - 
            59332*\[Rho]^11 + 5180*\[Rho]^12) + 
          64*Ec^5*(16442 + 60486*\[Rho] - 663062*\[Rho]^2 - 342859*\[Rho]^3 + 
            15681737*\[Rho]^4 - 6580567*\[Rho]^5 - 856877*\[Rho]^6 + 
            734437*\[Rho]^7 - 1874595*\[Rho]^8 + 437577*\[Rho]^9 + 
            290007*\[Rho]^10 - 110886*\[Rho]^11 + 10360*\[Rho]^12) + 
          16*Ec^3*(5919 + 27198*\[Rho] - 279524*\[Rho]^2 - 45727*\[Rho]^3 + 
            10329156*\[Rho]^4 - 8715926*\[Rho]^5 - 551290*\[Rho]^6 + 
            1039184*\[Rho]^7 - 961083*\[Rho]^8 + 388504*\[Rho]^9 + 
            234502*\[Rho]^10 - 105353*\[Rho]^11 + 10360*\[Rho]^12) - 
          32*Ec^4*(9910 + 45540*\[Rho] - 476266*\[Rho]^2 - 278668*\[Rho]^3 + 
            15797633*\[Rho]^4 - 10141945*\[Rho]^5 - 942394*\[Rho]^6 + 
            1123306*\[Rho]^7 - 1729627*\[Rho]^8 + 506567*\[Rho]^9 + 
            318240*\[Rho]^10 - 133866*\[Rho]^11 + 12950*\[Rho]^12))*
         Log[\[Rho]] - 144*(1 - 2*Ec)^4*\[Rho]*(60 - 376*\[Rho] - 
          982*\[Rho]^2 + 13631*\[Rho]^3 - 679*\[Rho]^4 - 4020*\[Rho]^5 - 
          4574*\[Rho]^6 - 3403*\[Rho]^7 + 319*\[Rho]^8 + 24*\[Rho]^9 + 
          20480*Ec^11*\[Rho]*(11 + 9*\[Rho]^2) + 1024*Ec^10*\[Rho]*
           (-586 + 108*\[Rho] - 369*\[Rho]^2 + 81*\[Rho]^3) - 
          5120*Ec^9*(6 - 110*\[Rho] + 55*\[Rho]^2 - 7*\[Rho]^3 + 
            32*\[Rho]^4) + 1280*Ec^8*(84 - 226*\[Rho] + 146*\[Rho]^2 + 
            23*\[Rho]^3 - 99*\[Rho]^4 + 24*\[Rho]^5 + 6*\[Rho]^6) - 
          1280*Ec^7*(120 - 196*\[Rho] + 62*\[Rho]^2 - 517*\[Rho]^3 - 
            282*\[Rho]^4 + 232*\[Rho]^5 + 15*\[Rho]^6) - 
          320*Ec^6*(-360 + 838*\[Rho] - 264*\[Rho]^2 + 2177*\[Rho]^3 - 
            485*\[Rho]^4 - 2669*\[Rho]^5 - 301*\[Rho]^6 + 176*\[Rho]^7) - 
          32*Ec^5*(1560 - 5212*\[Rho] - 2664*\[Rho]^2 + 21117*\[Rho]^3 + 
            29537*\[Rho]^4 + 36325*\[Rho]^5 + 6611*\[Rho]^6 - 6523*\[Rho]^7 + 
            319*\[Rho]^8 + 24*\[Rho]^9) + 80*Ec^4*(192 - 910*\[Rho] - 
            3252*\[Rho]^2 + 23244*\[Rho]^3 + 13268*\[Rho]^4 + 
            11076*\[Rho]^5 + 2420*\[Rho]^6 - 3991*\[Rho]^7 + 319*\[Rho]^8 + 
            24*\[Rho]^9) - 10*Ec*(60 - 376*\[Rho] - 1414*\[Rho]^2 + 
            15251*\[Rho]^3 + 1229*\[Rho]^4 - 1860*\[Rho]^5 - 3278*\[Rho]^6 - 
            3403*\[Rho]^7 + 319*\[Rho]^8 + 24*\[Rho]^9) + 
          40*Ec^2*(60 - 376*\[Rho] - 1954*\[Rho]^2 + 17276*\[Rho]^3 + 
            3614*\[Rho]^4 + 840*\[Rho]^5 - 1658*\[Rho]^6 - 3403*\[Rho]^7 + 
            319*\[Rho]^8 + 24*\[Rho]^9) - 80*Ec^3*(72 - 433*\[Rho] - 
            2606*\[Rho]^2 + 19943*\[Rho]^3 + 7063*\[Rho]^4 + 4364*\[Rho]^5 + 
            301*\[Rho]^6 - 3385*\[Rho]^7 + 319*\[Rho]^8 + 24*\[Rho]^9))*
         Log[\[Rho]]^2 + 8640*(-1 + 2*Ec)^9*\[Rho]^3*(-12 + 45*\[Rho] + 
          53*\[Rho]^2 + 60*\[Rho]^3 + 36*\[Rho]^4)*Log[\[Rho]]^3 - 
        144*(1 - 2*Ec)^4*\[Rho]*Log[1 - 2*Ec]^2*(60 - 376*\[Rho] - 
          982*\[Rho]^2 + 13631*\[Rho]^3 - 679*\[Rho]^4 - 4020*\[Rho]^5 - 
          4574*\[Rho]^6 - 3403*\[Rho]^7 + 319*\[Rho]^8 + 24*\[Rho]^9 + 
          20480*Ec^11*\[Rho]*(11 + 9*\[Rho]^2) + 1024*Ec^10*\[Rho]*
           (-586 + 108*\[Rho] - 369*\[Rho]^2 + 81*\[Rho]^3) - 
          5120*Ec^9*(6 - 110*\[Rho] + 55*\[Rho]^2 - 7*\[Rho]^3 + 
            32*\[Rho]^4) + 1280*Ec^8*(84 - 226*\[Rho] + 146*\[Rho]^2 + 
            23*\[Rho]^3 - 99*\[Rho]^4 + 24*\[Rho]^5 + 6*\[Rho]^6) - 
          1280*Ec^7*(120 - 196*\[Rho] + 62*\[Rho]^2 - 517*\[Rho]^3 - 
            282*\[Rho]^4 + 232*\[Rho]^5 + 15*\[Rho]^6) - 
          320*Ec^6*(-360 + 838*\[Rho] - 264*\[Rho]^2 + 2177*\[Rho]^3 - 
            485*\[Rho]^4 - 2669*\[Rho]^5 - 301*\[Rho]^6 + 176*\[Rho]^7) - 
          32*Ec^5*(1560 - 5212*\[Rho] - 2664*\[Rho]^2 + 21117*\[Rho]^3 + 
            29537*\[Rho]^4 + 36325*\[Rho]^5 + 6611*\[Rho]^6 - 6523*\[Rho]^7 + 
            319*\[Rho]^8 + 24*\[Rho]^9) + 80*Ec^4*(192 - 910*\[Rho] - 
            3252*\[Rho]^2 + 23244*\[Rho]^3 + 13268*\[Rho]^4 + 
            11076*\[Rho]^5 + 2420*\[Rho]^6 - 3991*\[Rho]^7 + 319*\[Rho]^8 + 
            24*\[Rho]^9) - 10*Ec*(60 - 376*\[Rho] - 1414*\[Rho]^2 + 
            15251*\[Rho]^3 + 1229*\[Rho]^4 - 1860*\[Rho]^5 - 3278*\[Rho]^6 - 
            3403*\[Rho]^7 + 319*\[Rho]^8 + 24*\[Rho]^9) + 
          40*Ec^2*(60 - 376*\[Rho] - 1954*\[Rho]^2 + 17276*\[Rho]^3 + 
            3614*\[Rho]^4 + 840*\[Rho]^5 - 1658*\[Rho]^6 - 3403*\[Rho]^7 + 
            319*\[Rho]^8 + 24*\[Rho]^9) - 80*Ec^3*(72 - 433*\[Rho] - 
            2606*\[Rho]^2 + 19943*\[Rho]^3 + 7063*\[Rho]^4 + 4364*\[Rho]^5 + 
            301*\[Rho]^6 - 3385*\[Rho]^7 + 319*\[Rho]^8 + 24*\[Rho]^9) - 
          180*(-1 + 2*Ec)^5*\[Rho]^2*(-12 + 45*\[Rho] + 53*\[Rho]^2 + 
            60*\[Rho]^3 + 36*\[Rho]^4)*Log[\[Rho]]) + 
        12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(2621440*Ec^18*(5 + 7*\[Rho]^2) + 
          1048576*Ec^17*(-49 + 10*\[Rho] - 2*\[Rho]^2 + 9*\[Rho]^3) + 
          65536*Ec^16*(1117 - 61*\[Rho] - 2780*\[Rho]^2 + 578*\[Rho]^3) + 
          65536*Ec^15*(-397 - 1478*\[Rho] + 5863*\[Rho]^2 - 2811*\[Rho]^3 - 
            145*\[Rho]^4 + 150*\[Rho]^5) + 32768*Ec^14*(-1475 + 7890*\[Rho] - 
            5264*\[Rho]^2 + 3678*\[Rho]^3 + 3373*\[Rho]^4 - 1960*\[Rho]^5 + 
            280*\[Rho]^6) + 16384*Ec^13*(3754 - 18402*\[Rho] - 
            24434*\[Rho]^2 + 25093*\[Rho]^3 - 22783*\[Rho]^4 + 
            10951*\[Rho]^5 - 2500*\[Rho]^6 + 135*\[Rho]^7) - 
          8192*Ec^12*(1434 - 17004*\[Rho] - 89776*\[Rho]^2 + 
            111300*\[Rho]^3 - 82169*\[Rho]^4 + 29895*\[Rho]^5 - 
            6290*\[Rho]^6 + 548*\[Rho]^7 + 114*\[Rho]^8) - 
          4096*Ec^11*(7111 - 23042*\[Rho] + 157682*\[Rho]^2 - 
            194671*\[Rho]^3 + 213565*\[Rho]^4 - 42287*\[Rho]^5 - 
            20854*\[Rho]^6 + 4815*\[Rho]^7 - 1184*\[Rho]^8 + 85*\[Rho]^9) + 
          2048*Ec^10*(12617 - 105946*\[Rho] + 240199*\[Rho]^2 - 
            175484*\[Rho]^3 + 489347*\[Rho]^4 - 92700*\[Rho]^5 - 
            192549*\[Rho]^6 + 50548*\[Rho]^7 - 2286*\[Rho]^8 + 
            410*\[Rho]^9) - (-1 + \[Rho])^2*(199 + 747*\[Rho] - 
            4455*\[Rho]^2 + 1585*\[Rho]^3 + 221973*\[Rho]^4 + 
            123287*\[Rho]^5 + 33789*\[Rho]^6 + 17111*\[Rho]^7 + 
            1516*\[Rho]^8 - 3002*\[Rho]^9 + 370*\[Rho]^10) - 
          1024*Ec^9*(3740 - 185600*\[Rho] + 429952*\[Rho]^2 - 
            132754*\[Rho]^3 + 854900*\[Rho]^4 - 483170*\[Rho]^5 - 
            604026*\[Rho]^6 + 204419*\[Rho]^7 + 19557*\[Rho]^8 - 
            1603*\[Rho]^9 - 1595*\[Rho]^10 + 220*\[Rho]^11) - 
          256*Ec^8*(30646 + 401942*\[Rho] - 1418546*\[Rho]^2 + 
            408632*\[Rho]^3 - 711984*\[Rho]^4 + 2781270*\[Rho]^5 + 
            1984390*\[Rho]^6 - 871832*\[Rho]^7 - 313731*\[Rho]^8 + 
            42541*\[Rho]^9 + 31518*\[Rho]^10 - 6830*\[Rho]^11 + 
            370*\[Rho]^12) + 16*Ec*(199 + 529*\[Rho] - 6878*\[Rho]^2 + 
            8296*\[Rho]^3 + 255241*\[Rho]^4 - 321111*\[Rho]^5 - 
            2872*\[Rho]^6 + 59098*\[Rho]^7 - 9126*\[Rho]^8 + 12034*\[Rho]^9 + 
            7962*\[Rho]^10 - 3742*\[Rho]^11 + 370*\[Rho]^12) + 
          256*Ec^7*(27541 + 149942*\[Rho] - 877833*\[Rho]^2 + 
            208987*\[Rho]^3 + 3034608*\[Rho]^4 + 1582339*\[Rho]^5 + 
            778267*\[Rho]^6 - 450052*\[Rho]^7 - 574379*\[Rho]^8 + 
            95569*\[Rho]^9 + 68856*\[Rho]^10 - 19445*\[Rho]^11 + 
            1480*\[Rho]^12) - 16*Ec^2*(1393 + 5143*\[Rho] - 57170*\[Rho]^2 + 
            28024*\[Rho]^3 + 2138131*\[Rho]^4 - 2235453*\[Rho]^5 - 
            84184*\[Rho]^6 + 323350*\[Rho]^7 - 145554*\[Rho]^8 + 
            91894*\[Rho]^9 + 56310*\[Rho]^10 - 26194*\[Rho]^11 + 
            2590*\[Rho]^12) - 128*Ec^6*(25181 + 90490*\[Rho] - 
            828034*\[Rho]^2 - 66806*\[Rho]^3 + 9724884*\[Rho]^4 - 
            1204842*\[Rho]^5 - 91014*\[Rho]^6 + 30362*\[Rho]^7 - 
            1291475*\[Rho]^8 + 252950*\[Rho]^9 + 176244*\[Rho]^10 - 
            59332*\[Rho]^11 + 5180*\[Rho]^12) + 
          64*Ec^5*(16442 + 60486*\[Rho] - 663062*\[Rho]^2 - 342859*\[Rho]^3 + 
            15681737*\[Rho]^4 - 6580567*\[Rho]^5 - 856877*\[Rho]^6 + 
            734437*\[Rho]^7 - 1874595*\[Rho]^8 + 437577*\[Rho]^9 + 
            290007*\[Rho]^10 - 110886*\[Rho]^11 + 10360*\[Rho]^12) + 
          16*Ec^3*(5919 + 27198*\[Rho] - 279524*\[Rho]^2 - 45727*\[Rho]^3 + 
            10329156*\[Rho]^4 - 8715926*\[Rho]^5 - 551290*\[Rho]^6 + 
            1039184*\[Rho]^7 - 961083*\[Rho]^8 + 388504*\[Rho]^9 + 
            234502*\[Rho]^10 - 105353*\[Rho]^11 + 10360*\[Rho]^12) - 
          32*Ec^4*(9910 + 45540*\[Rho] - 476266*\[Rho]^2 - 278668*\[Rho]^3 + 
            15797633*\[Rho]^4 - 10141945*\[Rho]^5 - 942394*\[Rho]^6 + 
            1123306*\[Rho]^7 - 1729627*\[Rho]^8 + 506567*\[Rho]^9 + 
            318240*\[Rho]^10 - 133866*\[Rho]^11 + 12950*\[Rho]^12) + 
          24*(-1 + 2*Ec)^3*\[Rho]*(60 - 376*\[Rho] - 982*\[Rho]^2 + 
            13631*\[Rho]^3 - 679*\[Rho]^4 - 4020*\[Rho]^5 - 4574*\[Rho]^6 - 
            3403*\[Rho]^7 + 319*\[Rho]^8 + 24*\[Rho]^9 + 20480*Ec^11*\[Rho]*
             (11 + 9*\[Rho]^2) + 1024*Ec^10*\[Rho]*(-586 + 108*\[Rho] - 
              369*\[Rho]^2 + 81*\[Rho]^3) - 5120*Ec^9*(6 - 110*\[Rho] + 
              55*\[Rho]^2 - 7*\[Rho]^3 + 32*\[Rho]^4) + 
            1280*Ec^8*(84 - 226*\[Rho] + 146*\[Rho]^2 + 23*\[Rho]^3 - 
              99*\[Rho]^4 + 24*\[Rho]^5 + 6*\[Rho]^6) - 
            1280*Ec^7*(120 - 196*\[Rho] + 62*\[Rho]^2 - 517*\[Rho]^3 - 
              282*\[Rho]^4 + 232*\[Rho]^5 + 15*\[Rho]^6) - 
            320*Ec^6*(-360 + 838*\[Rho] - 264*\[Rho]^2 + 2177*\[Rho]^3 - 
              485*\[Rho]^4 - 2669*\[Rho]^5 - 301*\[Rho]^6 + 176*\[Rho]^7) - 
            32*Ec^5*(1560 - 5212*\[Rho] - 2664*\[Rho]^2 + 21117*\[Rho]^3 + 
              29537*\[Rho]^4 + 36325*\[Rho]^5 + 6611*\[Rho]^6 - 
              6523*\[Rho]^7 + 319*\[Rho]^8 + 24*\[Rho]^9) + 
            80*Ec^4*(192 - 910*\[Rho] - 3252*\[Rho]^2 + 23244*\[Rho]^3 + 
              13268*\[Rho]^4 + 11076*\[Rho]^5 + 2420*\[Rho]^6 - 
              3991*\[Rho]^7 + 319*\[Rho]^8 + 24*\[Rho]^9) - 
            10*Ec*(60 - 376*\[Rho] - 1414*\[Rho]^2 + 15251*\[Rho]^3 + 
              1229*\[Rho]^4 - 1860*\[Rho]^5 - 3278*\[Rho]^6 - 3403*\[Rho]^7 + 
              319*\[Rho]^8 + 24*\[Rho]^9) + 40*Ec^2*(60 - 376*\[Rho] - 
              1954*\[Rho]^2 + 17276*\[Rho]^3 + 3614*\[Rho]^4 + 840*\[Rho]^5 - 
              1658*\[Rho]^6 - 3403*\[Rho]^7 + 319*\[Rho]^8 + 24*\[Rho]^9) - 
            80*Ec^3*(72 - 433*\[Rho] - 2606*\[Rho]^2 + 19943*\[Rho]^3 + 
              7063*\[Rho]^4 + 4364*\[Rho]^5 + 301*\[Rho]^6 - 3385*\[Rho]^7 + 
              319*\[Rho]^8 + 24*\[Rho]^9))*Log[\[Rho]] - 2160*(1 - 2*Ec)^8*
           \[Rho]^3*(-12 + 45*\[Rho] + 53*\[Rho]^2 + 60*\[Rho]^3 + 
            36*\[Rho]^4)*Log[\[Rho]]^2))))/(21600*(1 - 2*Ec)^3*mb^5*
     (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
       8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
       64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
       48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
       16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^4))


==> anc/Results/ResultsCentralMom/QElcutc1.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
   1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 
   360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 
   640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 
   4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 
   240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 
   1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
   540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 
   18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
   180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
   180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])/
  (10*(-1 + 2*Ec)*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
    64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
    64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
    48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
    16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
    12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
     Log[\[Rho]])) - (2*Ec^3*\[Mu]2\[Pi]^2*(-1 + 2*Ec + \[Rho])*
   (-3 + 24*Ec - 72*Ec^2 + 96*Ec^3 + 32*Ec^4 - 640*Ec^5 + 1920*Ec^6 - 
    2560*Ec^7 + 1280*Ec^8 + 24*\[Rho] - 192*Ec*\[Rho] + 576*Ec^2*\[Rho] - 
    768*Ec^3*\[Rho] + 384*Ec^4*\[Rho] - 72*Ec*\[Rho]^2 + 504*Ec^2*\[Rho]^2 - 
    1248*Ec^3*\[Rho]^2 + 1440*Ec^4*\[Rho]^2 - 768*Ec^5*\[Rho]^2 - 
    24*\[Rho]^3 + 192*Ec*\[Rho]^3 - 576*Ec^2*\[Rho]^3 + 768*Ec^3*\[Rho]^3 - 
    704*Ec^4*\[Rho]^3 + 256*Ec^5*\[Rho]^3 + 3*\[Rho]^4 - 24*Ec*\[Rho]^4 + 
    72*Ec^2*\[Rho]^4 - 96*Ec^3*\[Rho]^4 + 48*Ec^4*\[Rho]^4 - 
    36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
     Log[\[Rho]])*(9 - 172*Ec + 1368*Ec^2 - 6000*Ec^3 + 16400*Ec^4 - 
    32256*Ec^5 + 60928*Ec^6 - 131072*Ec^7 + 249600*Ec^8 - 332800*Ec^9 + 
    280576*Ec^10 - 135168*Ec^11 + 28672*Ec^12 - 135*\[Rho] + 2294*Ec*\[Rho] - 
    16700*Ec^2*\[Rho] + 68120*Ec^3*\[Rho] - 170720*Ec^4*\[Rho] + 
    272640*Ec^5*\[Rho] - 288896*Ec^6*\[Rho] + 243200*Ec^7*\[Rho] - 
    234240*Ec^8*\[Rho] + 227840*Ec^9*\[Rho] - 138240*Ec^10*\[Rho] + 
    34816*Ec^11*\[Rho] - 729*\[Rho]^2 + 11880*Ec*\[Rho]^2 - 
    83392*Ec^2*\[Rho]^2 + 330672*Ec^3*\[Rho]^2 - 811904*Ec^4*\[Rho]^2 + 
    1263872*Ec^5*\[Rho]^2 - 1212160*Ec^6*\[Rho]^2 + 639744*Ec^7*\[Rho]^2 - 
    117504*Ec^8*\[Rho]^2 - 28672*Ec^9*\[Rho]^2 + 8192*Ec^10*\[Rho]^2 + 
    855*\[Rho]^3 - 10810*Ec*\[Rho]^3 + 55700*Ec^2*\[Rho]^3 - 
    153560*Ec^3*\[Rho]^3 + 246480*Ec^4*\[Rho]^3 - 227680*Ec^5*\[Rho]^3 + 
    99520*Ec^6*\[Rho]^3 + 4480*Ec^7*\[Rho]^3 - 15360*Ec^8*\[Rho]^3 + 
    855*\[Rho]^4 - 5260*Ec*\[Rho]^4 + 15600*Ec^2*\[Rho]^4 - 
    36080*Ec^3*\[Rho]^4 + 65760*Ec^4*\[Rho]^4 - 77760*Ec^5*\[Rho]^4 + 
    56320*Ec^6*\[Rho]^4 - 24320*Ec^7*\[Rho]^4 + 3840*Ec^8*\[Rho]^4 - 
    729*\[Rho]^5 + 2322*Ec*\[Rho]^5 - 1388*Ec^2*\[Rho]^5 + 
    120*Ec^3*\[Rho]^5 - 5200*Ec^4*\[Rho]^5 + 10848*Ec^5*\[Rho]^5 - 
    8384*Ec^6*\[Rho]^5 + 2176*Ec^7*\[Rho]^5 - 135*\[Rho]^6 - 
    304*Ec*\[Rho]^6 + 3160*Ec^2*\[Rho]^6 - 4720*Ec^3*\[Rho]^6 + 
    2320*Ec^4*\[Rho]^6 + 128*Ec^6*\[Rho]^6 + 9*\[Rho]^7 + 50*Ec*\[Rho]^7 - 
    268*Ec^2*\[Rho]^7 + 168*Ec^3*\[Rho]^7 + 224*Ec^4*\[Rho]^7 - 
    64*Ec^5*\[Rho]^7 + 60*(\[Rho] - 2*Ec*\[Rho])^2*
     (192*Ec^6 - 9*(-1 + \[Rho])*(1 + \[Rho])^2 - 32*Ec^5*(28 + 11*\[Rho]) + 
      16*Ec^4*(91 + 57*\[Rho] + 2*\[Rho]^2) - 
      16*Ec^3*(72 + 57*\[Rho] + 5*\[Rho]^2 + \[Rho]^3) - 
      2*Ec*(52 + 51*\[Rho] - 6*\[Rho]^2 + 11*\[Rho]^3) + 
      Ec^2*(484 + 440*\[Rho] + 44*\[Rho]^2 + 40*\[Rho]^3))*Log[1 - 2*Ec] - 
    60*(\[Rho] - 2*Ec*\[Rho])^2*(192*Ec^6 - 9*(-1 + \[Rho])*(1 + \[Rho])^2 - 
      32*Ec^5*(28 + 11*\[Rho]) + 16*Ec^4*(91 + 57*\[Rho] + 2*\[Rho]^2) - 
      16*Ec^3*(72 + 57*\[Rho] + 5*\[Rho]^2 + \[Rho]^3) - 
      2*Ec*(52 + 51*\[Rho] - 6*\[Rho]^2 + 11*\[Rho]^3) + 
      Ec^2*(484 + 440*\[Rho] + 44*\[Rho]^2 + 40*\[Rho]^3))*Log[\[Rho]]))/
  (45*(-1 + 2*Ec)^5*mb^4*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
     64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
     64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
     48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
     16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^3) + (Ec^3*m1*(15 - 270*Ec + 2020*Ec^2 - 7560*Ec^3 + 
    9680*Ec^4 + 43360*Ec^5 - 307520*Ec^6 + 1173120*Ec^7 - 3567360*Ec^8 + 
    8916480*Ec^9 - 17310720*Ec^10 + 24709120*Ec^11 - 24760320*Ec^12 + 
    16424960*Ec^13 - 6471680*Ec^14 + 1146880*Ec^15 - 240*\[Rho] + 
    4320*Ec*\[Rho] - 33440*Ec^2*\[Rho] + 141120*Ec^3*\[Rho] - 
    321760*Ec^4*\[Rho] + 198080*Ec^5*\[Rho] + 1128960*Ec^6*\[Rho] - 
    4316160*Ec^7*\[Rho] + 8801280*Ec^8*\[Rho] - 13424640*Ec^9*\[Rho] + 
    17203200*Ec^10*\[Rho] - 18022400*Ec^11*\[Rho] + 13639680*Ec^12*\[Rho] - 
    6307840*Ec^13*\[Rho] + 1310720*Ec^14*\[Rho] - 990*\[Rho]^2 + 
    19620*Ec*\[Rho]^2 - 174084*Ec^2*\[Rho]^2 + 898536*Ec^3*\[Rho]^2 - 
    2948688*Ec^4*\[Rho]^2 + 6296224*Ec^5*\[Rho]^2 - 8406912*Ec^6*\[Rho]^2 + 
    5587712*Ec^7*\[Rho]^2 + 1614848*Ec^8*\[Rho]^2 - 6979584*Ec^9*\[Rho]^2 + 
    6126592*Ec^10*\[Rho]^2 - 2103296*Ec^11*\[Rho]^2 - 135168*Ec^12*\[Rho]^2 + 
    204800*Ec^13*\[Rho]^2 + 2640*\[Rho]^3 - 47520*Ec*\[Rho]^3 + 
    383800*Ec^2*\[Rho]^3 - 1775088*Ec^3*\[Rho]^3 + 5127584*Ec^4*\[Rho]^3 - 
    9570112*Ec^5*\[Rho]^3 + 11403136*Ec^6*\[Rho]^3 - 7552768*Ec^7*\[Rho]^3 + 
    93696*Ec^8*\[Rho]^3 + 5071872*Ec^9*\[Rho]^3 - 4755456*Ec^10*\[Rho]^3 + 
    1875968*Ec^11*\[Rho]^3 - 262144*Ec^12*\[Rho]^3 - 3600*Ec*\[Rho]^4 - 
    13700*Ec^2*\[Rho]^4 + 233640*Ec^3*\[Rho]^4 - 818080*Ec^4*\[Rho]^4 + 
    1206720*Ec^5*\[Rho]^4 - 418560*Ec^6*\[Rho]^4 - 1536000*Ec^7*\[Rho]^4 + 
    3217920*Ec^8*\[Rho]^4 - 2903040*Ec^9*\[Rho]^4 + 1192960*Ec^10*\[Rho]^4 - 
    174080*Ec^11*\[Rho]^4 - 2640*\[Rho]^5 + 47520*Ec*\[Rho]^5 - 
    215520*Ec^2*\[Rho]^5 + 441600*Ec^3*\[Rho]^5 - 603360*Ec^4*\[Rho]^5 + 
    889280*Ec^5*\[Rho]^5 - 1355520*Ec^6*\[Rho]^5 + 1630720*Ec^7*\[Rho]^5 - 
    1277440*Ec^8*\[Rho]^5 + 506880*Ec^9*\[Rho]^5 - 81920*Ec^10*\[Rho]^5 + 
    990*\[Rho]^6 - 16020*Ec*\[Rho]^6 + 55540*Ec^2*\[Rho]^6 - 
    129000*Ec^3*\[Rho]^6 + 276560*Ec^4*\[Rho]^6 - 391200*Ec^5*\[Rho]^6 + 
    368320*Ec^6*\[Rho]^6 - 245120*Ec^7*\[Rho]^6 + 103680*Ec^8*\[Rho]^6 - 
    23040*Ec^9*\[Rho]^6 + 240*\[Rho]^7 - 4320*Ec*\[Rho]^7 - 
    5816*Ec^2*\[Rho]^7 + 83184*Ec^3*\[Rho]^7 - 147232*Ec^4*\[Rho]^7 + 
    102976*Ec^5*\[Rho]^7 - 12288*Ec^6*\[Rho]^7 - 6144*Ec^7*\[Rho]^7 - 
    15*\[Rho]^8 + 270*Ec*\[Rho]^8 + 1200*Ec^2*\[Rho]^8 - 7392*Ec^3*\[Rho]^8 + 
    7056*Ec^4*\[Rho]^8 + 3552*Ec^5*\[Rho]^8 - 3456*Ec^6*\[Rho]^8 + 
    768*Ec^7*\[Rho]^8 + 60*(\[Rho] - 2*Ec*\[Rho])^2*
     (-12544*Ec^8 + 3584*Ec^9 + 15*(-1 + \[Rho]^2)^2 - 
      210*Ec*(-1 + \[Rho]^2)^2 - 2240*Ec^6*(4 + 3*\[Rho]^2) + 
      384*Ec^7*(44 + 5*\[Rho]^2) - 672*Ec^4*(-9 + 14*\[Rho]^2 - \[Rho]^3 + 
        \[Rho]^4) + 64*Ec^5*(-35 + 162*\[Rho]^2 - 3*\[Rho]^3 + 3*\[Rho]^4) - 
      28*Ec^2*(-44 + 75*\[Rho]^2 - 10*\[Rho]^3 + 15*\[Rho]^4) + 
      8*Ec^3*(-476 + 699*\[Rho]^2 - 106*\[Rho]^3 + 111*\[Rho]^4))*
     Log[1 - 2*Ec] - 60*(\[Rho] - 2*Ec*\[Rho])^2*(-12544*Ec^8 + 3584*Ec^9 + 
      15*(-1 + \[Rho]^2)^2 - 210*Ec*(-1 + \[Rho]^2)^2 - 
      2240*Ec^6*(4 + 3*\[Rho]^2) + 384*Ec^7*(44 + 5*\[Rho]^2) - 
      672*Ec^4*(-9 + 14*\[Rho]^2 - \[Rho]^3 + \[Rho]^4) + 
      64*Ec^5*(-35 + 162*\[Rho]^2 - 3*\[Rho]^3 + 3*\[Rho]^4) - 
      28*Ec^2*(-44 + 75*\[Rho]^2 - 10*\[Rho]^3 + 15*\[Rho]^4) + 
      8*Ec^3*(-476 + 699*\[Rho]^2 - 106*\[Rho]^3 + 111*\[Rho]^4))*
     Log[\[Rho]]))/(25*(-1 + 2*Ec)^5*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (Ec^3*m8*(-105 + 2080*Ec - 17780*Ec^2 + 85760*Ec^3 - 257840*Ec^4 + 
    521600*Ec^5 - 845760*Ec^6 + 1443840*Ec^7 - 2246400*Ec^8 + 1290240*Ec^9 + 
    3896320*Ec^10 - 10649600*Ec^11 + 11939840*Ec^12 - 6717440*Ec^13 + 
    1556480*Ec^14 + 1800*\[Rho] - 32960*Ec*\[Rho] + 257584*Ec^2*\[Rho] - 
    1133440*Ec^3*\[Rho] + 3117280*Ec^4*\[Rho] - 5674880*Ec^5*\[Rho] + 
    7278080*Ec^6*\[Rho] - 7218176*Ec^7*\[Rho] + 5288960*Ec^8*\[Rho] + 
    163840*Ec^9*\[Rho] - 8048640*Ec^10*\[Rho] + 11386880*Ec^11*\[Rho] - 
    7184384*Ec^12*\[Rho] + 1802240*Ec^13*\[Rho] + 5250*\[Rho]^2 - 
    97560*Ec*\[Rho]^2 + 834036*Ec^2*\[Rho]^2 - 4157568*Ec^3*\[Rho]^2 + 
    12995184*Ec^4*\[Rho]^2 - 25921152*Ec^5*\[Rho]^2 + 
    32347776*Ec^6*\[Rho]^2 - 23780352*Ec^7*\[Rho]^2 + 9778176*Ec^8*\[Rho]^2 - 
    4313088*Ec^9*\[Rho]^2 + 4260864*Ec^10*\[Rho]^2 - 2260992*Ec^11*\[Rho]^2 + 
    307200*Ec^12*\[Rho]^2 - 30120*\[Rho]^3 + 364000*Ec*\[Rho]^3 - 
    1949672*Ec^2*\[Rho]^3 + 6094784*Ec^3*\[Rho]^3 - 12222816*Ec^4*\[Rho]^3 + 
    16101760*Ec^5*\[Rho]^3 - 13632896*Ec^6*\[Rho]^3 + 7133184*Ec^7*\[Rho]^3 - 
    2441728*Ec^8*\[Rho]^3 + 530432*Ec^9*\[Rho]^3 + 409600*Ec^10*\[Rho]^3 - 
    360448*Ec^11*\[Rho]^3 + 3600*\[Rho]^4 - 6800*Ec*\[Rho]^4 - 
    186860*Ec^2*\[Rho]^4 + 1231520*Ec^3*\[Rho]^4 - 3460320*Ec^4*\[Rho]^4 + 
    5616000*Ec^5*\[Rho]^4 - 6359040*Ec^6*\[Rho]^4 + 5839360*Ec^7*\[Rho]^4 - 
    4088320*Ec^8*\[Rho]^4 + 1730560*Ec^9*\[Rho]^4 - 332800*Ec^10*\[Rho]^4 + 
    49080*\[Rho]^5 - 286080*Ec*\[Rho]^5 + 545040*Ec^2*\[Rho]^5 - 
    221760*Ec^3*\[Rho]^5 - 289440*Ec^4*\[Rho]^5 - 608640*Ec^5*\[Rho]^5 + 
    2634240*Ec^6*\[Rho]^5 - 3025920*Ec^7*\[Rho]^5 + 1390080*Ec^8*\[Rho]^5 - 
    215040*Ec^9*\[Rho]^5 - 24450*\[Rho]^6 + 69160*Ec*\[Rho]^6 + 
    31516*Ec^2*\[Rho]^6 - 261280*Ec^3*\[Rho]^6 + 171920*Ec^4*\[Rho]^6 + 
    366720*Ec^5*\[Rho]^6 - 640960*Ec^6*\[Rho]^6 + 345088*Ec^7*\[Rho]^6 - 
    60160*Ec^8*\[Rho]^6 - 5400*\[Rho]^7 - 14240*Ec*\[Rho]^7 + 
    154024*Ec^2*\[Rho]^7 - 284992*Ec^3*\[Rho]^7 + 218336*Ec^4*\[Rho]^7 - 
    39808*Ec^5*\[Rho]^7 - 18176*Ec^6*\[Rho]^7 + 5120*Ec^7*\[Rho]^7 + 
    345*\[Rho]^8 + 2400*Ec*\[Rho]^8 - 13488*Ec^2*\[Rho]^8 + 
    12096*Ec^3*\[Rho]^8 + 9936*Ec^4*\[Rho]^8 - 11520*Ec^5*\[Rho]^8 + 
    3456*Ec^6*\[Rho]^8 + 60*(\[Rho] - 2*Ec*\[Rho])^2*
     (-9472*Ec^7 + 4864*Ec^8 + 192*Ec^6*(-20 - 36*\[Rho] + 15*\[Rho]^2) - 
      64*Ec^5*(-425 - 300*\[Rho] + 147*\[Rho]^2 + 4*\[Rho]^3) - 
      15*(7 - 8*\[Rho] - 30*\[Rho]^2 + 8*\[Rho]^3 + 23*\[Rho]^4) + 
      32*Ec^4*(-1045 - 636*\[Rho] + 378*\[Rho]^2 + 59*\[Rho]^3 + 
        27*\[Rho]^4) - 20*Ec*(-67 + 24*\[Rho] + 126*\[Rho]^2 + 16*\[Rho]^3 + 
        45*\[Rho]^4) - 48*Ec^3*(-431 - 196*\[Rho] + 195*\[Rho]^2 + 
        82*\[Rho]^3 + 50*\[Rho]^4) + 4*Ec^2*(-1796 - 276*\[Rho] + 
        1473*\[Rho]^2 + 662*\[Rho]^3 + 621*\[Rho]^4))*Log[1 - 2*Ec] - 
    60*(\[Rho] - 2*Ec*\[Rho])^2*(-9472*Ec^7 + 4864*Ec^8 + 
      192*Ec^6*(-20 - 36*\[Rho] + 15*\[Rho]^2) - 
      64*Ec^5*(-425 - 300*\[Rho] + 147*\[Rho]^2 + 4*\[Rho]^3) - 
      15*(7 - 8*\[Rho] - 30*\[Rho]^2 + 8*\[Rho]^3 + 23*\[Rho]^4) + 
      32*Ec^4*(-1045 - 636*\[Rho] + 378*\[Rho]^2 + 59*\[Rho]^3 + 
        27*\[Rho]^4) - 20*Ec*(-67 + 24*\[Rho] + 126*\[Rho]^2 + 16*\[Rho]^3 + 
        45*\[Rho]^4) - 48*Ec^3*(-431 - 196*\[Rho] + 195*\[Rho]^2 + 
        82*\[Rho]^3 + 50*\[Rho]^4) + 4*Ec^2*(-1796 - 276*\[Rho] + 
        1473*\[Rho]^2 + 662*\[Rho]^3 + 621*\[Rho]^4))*Log[\[Rho]]))/
  (300*(mb - 2*Ec*mb)^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (4*Ec^3*m7*(-10*Ec*(512*Ec^6 - 64*Ec^7 + 5*(-1 + \[Rho])^3*(-1 + 3*\[Rho]) + 
      48*Ec^5*(-25 + 4*\[Rho]) + 16*Ec^4*(85 - 42*\[Rho] - 9*\[Rho]^2 + 
        \[Rho]^3) - 12*Ec^2*(-26 + 56*\[Rho] - 21*\[Rho]^2 - 9*\[Rho]^3 + 
        2*\[Rho]^4) + 4*Ec^3*(-215 + 240*\[Rho] + 24*\[Rho]^2 - 32*\[Rho]^3 + 
        3*\[Rho]^4) + Ec*(-61 + 228*\[Rho] - 252*\[Rho]^2 + 76*\[Rho]^3 + 
        9*\[Rho]^4))*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]]) - (160*Ec^5 + 5*(-1 + \[Rho])^3 + 
      10*Ec*(-1 + \[Rho])^2*(5 + \[Rho]) + 16*Ec^4*(-25 + 6*\[Rho]) + 
      Ec^2*(-200 + 204*\[Rho] + 6*\[Rho]^2 - 22*\[Rho]^3) + 
      4*Ec^3*(100 - 54*\[Rho] - 3*\[Rho]^2 + 3*\[Rho]^3))*
     (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
      1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
      360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
      640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])))/(75*(mb - 2*Ec*mb)^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m9*((125 - 1370*Ec + 6080*Ec^2 - 13520*Ec^3 + 14960*Ec^4 - 8480*Ec^5 + 
      10880*Ec^6 - 20480*Ec^7 + 12800*Ec^8 - 240*\[Rho] + 2400*Ec*\[Rho] - 
      9600*Ec^2*\[Rho] + 19440*Ec^3*\[Rho] - 22560*Ec^4*\[Rho] + 
      21696*Ec^5*\[Rho] - 23424*Ec^6*\[Rho] + 13824*Ec^7*\[Rho] + 
      180*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 7200*Ec^2*\[Rho]^2 - 
      15600*Ec^3*\[Rho]^2 + 19920*Ec^4*\[Rho]^2 - 14016*Ec^5*\[Rho]^2 + 
      4032*Ec^6*\[Rho]^2 - 80*\[Rho]^3 + 800*Ec*\[Rho]^3 - 
      3200*Ec^2*\[Rho]^3 + 7120*Ec^3*\[Rho]^3 - 7360*Ec^4*\[Rho]^3 + 
      3232*Ec^5*\[Rho]^3 - 192*Ec^6*\[Rho]^3 + 15*\[Rho]^4 - 
      150*Ec*\[Rho]^4 + 600*Ec^2*\[Rho]^4 - 1200*Ec^3*\[Rho]^4 + 
      1200*Ec^4*\[Rho]^4 - 480*Ec^5*\[Rho]^4 + 60*(-1 + 2*Ec)^5*
       Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*Log[\[Rho]])*
     (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
      1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
      360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
      640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]]) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(39 - 468*Ec + 2340*Ec^2 - 6240*Ec^3 + 8160*Ec^4 + 
      2976*Ec^5 - 29952*Ec^6 + 32640*Ec^7 + 34560*Ec^8 - 99840*Ec^9 + 
      64512*Ec^10 - 6144*Ec^11 + 905*\[Rho] - 11700*Ec*\[Rho] + 
      63540*Ec^2*\[Rho] - 186240*Ec^3*\[Rho] + 314640*Ec^4*\[Rho] - 
      298176*Ec^5*\[Rho] + 118464*Ec^6*\[Rho] + 69120*Ec^7*\[Rho] - 
      139776*Ec^8*\[Rho] + 75776*Ec^9*\[Rho] - 540*\[Rho]^2 + 
      4680*Ec*\[Rho]^2 - 12600*Ec^2*\[Rho]^2 - 2400*Ec^3*\[Rho]^2 + 
      78960*Ec^4*\[Rho]^2 - 171456*Ec^5*\[Rho]^2 + 172416*Ec^6*\[Rho]^2 - 
      91392*Ec^7*\[Rho]^2 + 23808*Ec^8*\[Rho]^2 - 480*\[Rho]^3 + 
      5760*Ec*\[Rho]^3 - 28800*Ec^2*\[Rho]^3 + 76800*Ec^3*\[Rho]^3 - 
      122160*Ec^4*\[Rho]^3 + 116928*Ec^5*\[Rho]^3 - 55296*Ec^6*\[Rho]^3 + 
      5376*Ec^7*\[Rho]^3 + 768*Ec^8*\[Rho]^3 + 85*\[Rho]^4 - 
      1020*Ec*\[Rho]^4 + 5100*Ec^2*\[Rho]^4 - 13600*Ec^3*\[Rho]^4 + 
      23520*Ec^4*\[Rho]^4 - 19488*Ec^5*\[Rho]^4 + 7168*Ec^6*\[Rho]^4 - 
      384*Ec^7*\[Rho]^4 - 9*\[Rho]^5 + 108*Ec*\[Rho]^5 - 540*Ec^2*\[Rho]^5 + 
      1440*Ec^3*\[Rho]^5 - 2160*Ec^4*\[Rho]^5 + 1728*Ec^5*\[Rho]^5 - 
      576*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(7 + 15*\[Rho])*
       Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(7 + 15*\[Rho])*Log[\[Rho]])))/
  (900*(mb - 2*Ec*mb)^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (m3*(-((13 - 154*Ec + 736*Ec^2 - 1816*Ec^3 + 2464*Ec^4 - 1888*Ec^5 + 
       1024*Ec^6 - 640*Ec^7 + 256*Ec^8 - 36*\[Rho] + 360*Ec*\[Rho] - 
       1440*Ec^2*\[Rho] + 2952*Ec^3*\[Rho] - 3120*Ec^4*\[Rho] + 
       1056*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 768*Ec^7*\[Rho] + 72*\[Rho]^2 - 
       720*Ec*\[Rho]^2 + 2880*Ec^2*\[Rho]^2 - 6360*Ec^3*\[Rho]^2 + 
       8160*Ec^4*\[Rho]^2 - 5424*Ec^5*\[Rho]^2 + 1440*Ec^6*\[Rho]^2 - 
       76*\[Rho]^3 + 760*Ec*\[Rho]^3 - 3040*Ec^2*\[Rho]^3 + 
       6920*Ec^3*\[Rho]^3 - 8720*Ec^4*\[Rho]^3 + 5648*Ec^5*\[Rho]^3 - 
       1440*Ec^6*\[Rho]^3 + 27*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
       1080*Ec^2*\[Rho]^4 - 2160*Ec^3*\[Rho]^4 + 2160*Ec^4*\[Rho]^4 - 
       864*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*Log[1 - 2*Ec] - 
       12*(-1 + 2*Ec)^5*Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
       80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
       270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
       480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
       1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
       480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
       1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
       1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
       270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
       160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
       24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
        Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
        Log[\[Rho]])) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(799 - 10188*Ec + 54540*Ec^2 - 157440*Ec^3 + 
      260400*Ec^4 - 239856*Ec^5 + 112512*Ec^6 - 41280*Ec^7 + 46080*Ec^8 - 
      32000*Ec^9 + 9216*Ec^10 - 3072*Ec^11 + 55*\[Rho] - 2700*Ec*\[Rho] + 
      25740*Ec^2*\[Rho] - 109440*Ec^3*\[Rho] + 247920*Ec^4*\[Rho] - 
      308160*Ec^5*\[Rho] + 191040*Ec^6*\[Rho] - 30720*Ec^7*\[Rho] - 
      23040*Ec^8*\[Rho] + 10240*Ec^9*\[Rho] - 1440*\[Rho]^2 + 
      17280*Ec*\[Rho]^2 - 86400*Ec^2*\[Rho]^2 + 230400*Ec^3*\[Rho]^2 - 
      357840*Ec^4*\[Rho]^2 + 340800*Ec^5*\[Rho]^2 - 204480*Ec^6*\[Rho]^2 + 
      69120*Ec^7*\[Rho]^2 - 7680*Ec^8*\[Rho]^2 + 920*\[Rho]^3 - 
      11040*Ec*\[Rho]^3 + 55200*Ec^2*\[Rho]^3 - 147200*Ec^3*\[Rho]^3 + 
      245040*Ec^4*\[Rho]^3 - 272640*Ec^5*\[Rho]^3 + 184640*Ec^6*\[Rho]^3 - 
      65280*Ec^7*\[Rho]^3 + 7680*Ec^8*\[Rho]^3 - 415*\[Rho]^4 + 
      4980*Ec*\[Rho]^4 - 24900*Ec^2*\[Rho]^4 + 66400*Ec^3*\[Rho]^4 - 
      114000*Ec^4*\[Rho]^4 + 116400*Ec^5*\[Rho]^4 - 64000*Ec^6*\[Rho]^4 + 
      14400*Ec^7*\[Rho]^4 + 81*\[Rho]^5 - 972*Ec*\[Rho]^5 + 
      4860*Ec^2*\[Rho]^5 - 12960*Ec^3*\[Rho]^5 + 19440*Ec^4*\[Rho]^5 - 
      15552*Ec^5*\[Rho]^5 + 5184*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*
       (5 + 17*\[Rho])*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*(5 + 17*\[Rho])*
       Log[\[Rho]])))/(90*(mb - 2*Ec*mb)^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^6*\[Mu]2G^2*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 
    288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 
    288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 
    504*Ec*\[Rho]^2 + 1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 
    576*Ec^4*\[Rho]^2 - 72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
    896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 
    180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*
     Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*
   ((9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
      640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
      768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
      1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
      72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 
      320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 
      120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 
      36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*(-3 + 18*Ec - 36*Ec^2 + 
      24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 
      45*\[Rho] - 270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 
      80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 
      240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 
      4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 
      240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 
      720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 
      45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 
      160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 
      24*Ec^3*\[Rho]^5 + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(15 - 120*Ec + 360*Ec^2 - 480*Ec^3 + 352*Ec^4 - 
      768*Ec^5 + 1664*Ec^6 - 512*Ec^7 - 2304*Ec^8 + 2048*Ec^9 + 7*\[Rho] - 
      152*Ec*\[Rho] + 840*Ec^2*\[Rho] - 1888*Ec^3*\[Rho] + 1216*Ec^4*\[Rho] + 
      2432*Ec^5*\[Rho] - 4736*Ec^6*\[Rho] + 1536*Ec^7*\[Rho] + 
      1280*Ec^8*\[Rho] + 72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 
      1248*Ec^3*\[Rho]^2 - 1344*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 - 
      384*Ec^6*\[Rho]^2 + 48*\[Rho]^3 - 600*Ec*\[Rho]^3 + 
      2664*Ec^2*\[Rho]^3 - 5280*Ec^3*\[Rho]^3 + 5696*Ec^4*\[Rho]^3 - 
      3840*Ec^5*\[Rho]^3 + 640*Ec^6*\[Rho]^3 - 79*\[Rho]^4 + 
      632*Ec*\[Rho]^4 - 1896*Ec^2*\[Rho]^4 + 2528*Ec^3*\[Rho]^4 - 
      2064*Ec^4*\[Rho]^4 + 640*Ec^5*\[Rho]^4 + 9*\[Rho]^5 - 72*Ec*\[Rho]^5 + 
      216*Ec^2*\[Rho]^5 - 288*Ec^3*\[Rho]^5 + 144*Ec^4*\[Rho]^5 - 
      12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
      12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]])))/
  (360*(-1 + 2*Ec)^9*mb^4*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
     64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
     64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
     48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
     16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^3) + ((1 - 2*Ec)^2*\[Rho]3LS*
   (-((9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 
       512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
       768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
       2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
       1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
       1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
       512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
       360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
       36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
        Log[\[Rho]])*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) - 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(15 - 150*Ec + 600*Ec^2 - 1200*Ec^3 + 1056*Ec^4 + 
      960*Ec^5 - 5760*Ec^6 + 11520*Ec^7 - 11520*Ec^8 + 4608*Ec^9 + 7*\[Rho] - 
      166*Ec*\[Rho] + 1144*Ec^2*\[Rho] - 3568*Ec^3*\[Rho] + 
      5696*Ec^4*\[Rho] - 5504*Ec^5*\[Rho] + 6272*Ec^6*\[Rho] - 
      8448*Ec^7*\[Rho] + 5376*Ec^8*\[Rho] - 512*Ec^9*\[Rho] + 
      72*Ec*\[Rho]^2 - 648*Ec^2*\[Rho]^2 + 2256*Ec^3*\[Rho]^2 - 
      4800*Ec^4*\[Rho]^2 + 8448*Ec^5*\[Rho]^2 - 10368*Ec^6*\[Rho]^2 + 
      5376*Ec^7*\[Rho]^2 + 48*\[Rho]^3 - 696*Ec*\[Rho]^3 + 
      3864*Ec^2*\[Rho]^3 - 10608*Ec^3*\[Rho]^3 + 17088*Ec^4*\[Rho]^3 - 
      16896*Ec^5*\[Rho]^3 + 8064*Ec^6*\[Rho]^3 - 768*Ec^7*\[Rho]^3 - 
      79*\[Rho]^4 + 790*Ec*\[Rho]^4 - 3160*Ec^2*\[Rho]^4 + 
      6320*Ec^3*\[Rho]^4 - 7440*Ec^4*\[Rho]^4 + 4512*Ec^5*\[Rho]^4 - 
      1024*Ec^6*\[Rho]^4 + 9*\[Rho]^5 - 90*Ec*\[Rho]^5 + 360*Ec^2*\[Rho]^5 - 
      720*Ec^3*\[Rho]^5 + 720*Ec^4*\[Rho]^5 - 288*Ec^5*\[Rho]^5 + 
      12*(-1 + 2*Ec)^5*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
      12*(-1 + 2*Ec)^5*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]])))/
  (60*(-1 + 2*Ec)^5*mb^3*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (m4*(3*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
      1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
      360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
      640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])*(67 - 766*Ec + 3544*Ec^2 - 8432*Ec^3 + 10848*Ec^4 - 
      7616*Ec^5 + 3968*Ec^6 - 2816*Ec^7 + 768*Ec^8 + 512*Ec^9 - 56*\[Rho] + 
      560*Ec*\[Rho] - 2240*Ec^2*\[Rho] + 4416*Ec^3*\[Rho] - 
      4608*Ec^4*\[Rho] + 3584*Ec^5*\[Rho] - 3584*Ec^6*\[Rho] + 
      2048*Ec^7*\[Rho] - 48*\[Rho]^2 + 456*Ec*\[Rho]^2 - 1704*Ec^2*\[Rho]^2 + 
      3920*Ec^3*\[Rho]^2 - 5408*Ec^4*\[Rho]^2 + 3392*Ec^5*\[Rho]^2 - 
      768*Ec^6*\[Rho]^2 + 56*\[Rho]^3 - 560*Ec*\[Rho]^3 + 
      2240*Ec^2*\[Rho]^3 - 5184*Ec^3*\[Rho]^3 + 6080*Ec^4*\[Rho]^3 - 
      3584*Ec^5*\[Rho]^3 + 768*Ec^6*\[Rho]^3 - 19*\[Rho]^4 + 
      190*Ec*\[Rho]^4 - 760*Ec^2*\[Rho]^4 + 1520*Ec^3*\[Rho]^4 - 
      1520*Ec^4*\[Rho]^4 + 608*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*
       (4 + \[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(4 + \[Rho]^2)*
       Log[\[Rho]]) - (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(3411 - 43812*Ec + 236340*Ec^2 - 687840*Ec^3 + 
      1142400*Ec^4 - 1008384*Ec^5 + 242688*Ec^6 + 414720*Ec^7 - 510720*Ec^8 + 
      230400*Ec^9 + 52224*Ec^10 - 73728*Ec^11 - 9125*\[Rho] + 
      109980*Ec*\[Rho] - 552780*Ec^2*\[Rho] + 1483680*Ec^3*\[Rho] - 
      2245920*Ec^4*\[Rho] + 1800960*Ec^5*\[Rho] - 462720*Ec^6*\[Rho] - 
      422400*Ec^7*\[Rho] + 464640*Ec^8*\[Rho] - 158720*Ec^9*\[Rho] - 
      15360*Ec^10*\[Rho] + 7200*\[Rho]^2 - 80280*Ec*\[Rho]^2 + 
      364680*Ec^2*\[Rho]^2 - 850080*Ec^3*\[Rho]^2 + 1087200*Ec^4*\[Rho]^2 - 
      796800*Ec^5*\[Rho]^2 + 355200*Ec^6*\[Rho]^2 - 69120*Ec^7*\[Rho]^2 - 
      7680*Ec^8*\[Rho]^2 - 2160*\[Rho]^3 + 24840*Ec*\[Rho]^3 - 
      117720*Ec^2*\[Rho]^3 + 292320*Ec^3*\[Rho]^3 - 487200*Ec^4*\[Rho]^3 + 
      570240*Ec^5*\[Rho]^3 - 359040*Ec^6*\[Rho]^3 + 115200*Ec^7*\[Rho]^3 - 
      7680*Ec^8*\[Rho]^3 + 845*\[Rho]^4 - 10140*Ec*\[Rho]^4 + 
      50700*Ec^2*\[Rho]^4 - 135200*Ec^3*\[Rho]^4 + 243600*Ec^4*\[Rho]^4 - 
      231360*Ec^5*\[Rho]^4 + 117440*Ec^6*\[Rho]^4 - 23040*Ec^7*\[Rho]^4 - 
      171*\[Rho]^5 + 2052*Ec*\[Rho]^5 - 10260*Ec^2*\[Rho]^5 + 
      27360*Ec^3*\[Rho]^5 - 41040*Ec^4*\[Rho]^5 + 32832*Ec^5*\[Rho]^5 - 
      10944*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*(24 - 4*\[Rho] - 51*\[Rho]^2 + 
        9*\[Rho]^3)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*(24 - 4*\[Rho] - 
        51*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
  (720*(mb - 2*Ec*mb)^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r11*((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
      1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
      540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
      960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
      4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
      960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
      1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
      320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 
      360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 
      36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])*(60 - 720*Ec + 3600*Ec^2 - 9600*Ec^3 + 14400*Ec^4 - 
      11520*Ec^5 + 3840*Ec^6 - 1265*\[Rho] + 16380*Ec*\[Rho] - 
      89100*Ec^2*\[Rho] + 260640*Ec^3*\[Rho] - 428160*Ec^4*\[Rho] + 
      347904*Ec^5*\[Rho] - 16512*Ec^6*\[Rho] - 198144*Ec^7*\[Rho] + 
      122112*Ec^8*\[Rho] + 1024*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 
      1440*\[Rho]^2 - 17280*Ec*\[Rho]^2 + 86400*Ec^2*\[Rho]^2 - 
      233280*Ec^3*\[Rho]^2 + 370080*Ec^4*\[Rho]^2 - 353664*Ec^5*\[Rho]^2 + 
      202752*Ec^6*\[Rho]^2 - 69120*Ec^7*\[Rho]^2 + 13824*Ec^8*\[Rho]^2 + 
      1380*\[Rho]^3 - 17640*Ec*\[Rho]^3 + 94680*Ec^2*\[Rho]^3 - 
      287520*Ec^3*\[Rho]^3 + 537120*Ec^4*\[Rho]^3 - 616896*Ec^5*\[Rho]^3 + 
      405504*Ec^6*\[Rho]^3 - 117504*Ec^7*\[Rho]^3 - 2380*\[Rho]^4 + 
      28560*Ec*\[Rho]^4 - 142800*Ec^2*\[Rho]^4 + 404800*Ec^3*\[Rho]^4 - 
      693120*Ec^4*\[Rho]^4 + 697152*Ec^5*\[Rho]^4 - 373504*Ec^6*\[Rho]^4 + 
      80640*Ec^7*\[Rho]^4 + 765*\[Rho]^5 - 9180*Ec*\[Rho]^5 + 
      45900*Ec^2*\[Rho]^5 - 122400*Ec^3*\[Rho]^5 + 183600*Ec^4*\[Rho]^5 - 
      146880*Ec^5*\[Rho]^5 + 48960*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*
       (-10 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*
       (-10 + 9*\[Rho]^2)*Log[\[Rho]]) + 
    15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(40 - 560*Ec + 3360*Ec^2 - 11200*Ec^3 + 22400*Ec^4 - 
      26880*Ec^5 + 17920*Ec^6 - 5120*Ec^7 - 2173*\[Rho] + 31622*Ec*\[Rho] - 
      198132*Ec^2*\[Rho] + 694040*Ec^3*\[Rho] - 1473440*Ec^4*\[Rho] + 
      1919872*Ec^5*\[Rho] - 1511424*Ec^6*\[Rho] + 815104*Ec^7*\[Rho] - 
      602880*Ec^8*\[Rho] + 524800*Ec^9*\[Rho] - 166912*Ec^10*\[Rho] - 
      71680*Ec^11*\[Rho] + 40960*Ec^12*\[Rho] + 1415*\[Rho]^2 - 
      15010*Ec*\[Rho]^2 + 56460*Ec^2*\[Rho]^2 - 53800*Ec^3*\[Rho]^2 - 
      230400*Ec^4*\[Rho]^2 + 826880*Ec^5*\[Rho]^2 - 1112576*Ec^6*\[Rho]^2 + 
      607232*Ec^7*\[Rho]^2 + 45312*Ec^8*\[Rho]^2 - 151040*Ec^9*\[Rho]^2 + 
      13312*Ec^10*\[Rho]^2 + 10240*Ec^11*\[Rho]^2 + 680*\[Rho]^3 - 
      9880*Ec*\[Rho]^3 + 61800*Ec^2*\[Rho]^3 - 216080*Ec^3*\[Rho]^3 + 
      451520*Ec^4*\[Rho]^3 - 557824*Ec^5*\[Rho]^3 + 368640*Ec^6*\[Rho]^3 - 
      72192*Ec^7*\[Rho]^3 - 54784*Ec^8*\[Rho]^3 + 25600*Ec^9*\[Rho]^3 + 
      760*\[Rho]^4 - 11720*Ec*\[Rho]^4 + 77880*Ec^2*\[Rho]^4 - 
      289840*Ec^3*\[Rho]^4 + 692160*Ec^4*\[Rho]^4 - 1120000*Ec^5*\[Rho]^4 + 
      1203968*Ec^6*\[Rho]^4 - 794624*Ec^7*\[Rho]^4 + 268800*Ec^8*\[Rho]^4 - 
      27648*Ec^9*\[Rho]^4 - 875*\[Rho]^5 + 12250*Ec*\[Rho]^5 - 
      73500*Ec^2*\[Rho]^5 + 245000*Ec^3*\[Rho]^5 - 517680*Ec^4*\[Rho]^5 + 
      711136*Ec^5*\[Rho]^5 - 601664*Ec^6*\[Rho]^5 + 279424*Ec^7*\[Rho]^5 - 
      53760*Ec^8*\[Rho]^5 + 153*\[Rho]^6 - 2142*Ec*\[Rho]^6 + 
      12852*Ec^2*\[Rho]^6 - 42840*Ec^3*\[Rho]^6 + 85680*Ec^4*\[Rho]^6 - 
      102816*Ec^5*\[Rho]^6 + 68544*Ec^6*\[Rho]^6 - 19584*Ec^7*\[Rho]^6 + 
      60*(-1 + 2*Ec)^7*\[Rho]*(-10 - 40*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*\[Rho]*(-10 - 40*\[Rho] + 
        3*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
  (900*(-1 + 2*Ec)^7*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r13*(-((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
       1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
       360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
       640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
       4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
       960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
       1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
       320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
       540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
       3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (120 - 1200*Ec + 4800*Ec^2 - 9600*Ec^3 + 9600*Ec^4 - 3840*Ec^5 - 
       935*\[Rho] + 9830*Ec*\[Rho] - 41720*Ec^2*\[Rho] + 89360*Ec^3*\[Rho] - 
       93920*Ec^4*\[Rho] + 24128*Ec^5*\[Rho] + 42112*Ec^6*\[Rho] - 
       35584*Ec^7*\[Rho] + 256*Ec^8*\[Rho] + 7680*Ec^9*\[Rho] + 
       1080*\[Rho]^2 - 10800*Ec*\[Rho]^2 + 43200*Ec^2*\[Rho]^2 - 
       88800*Ec^3*\[Rho]^2 + 106560*Ec^4*\[Rho]^2 - 86400*Ec^5*\[Rho]^2 + 
       51456*Ec^6*\[Rho]^2 - 18432*Ec^7*\[Rho]^2 + 1140*\[Rho]^3 - 
       12480*Ec*\[Rho]^3 + 55320*Ec^2*\[Rho]^3 - 135120*Ec^3*\[Rho]^3 + 
       184800*Ec^4*\[Rho]^3 - 141312*Ec^5*\[Rho]^3 + 47232*Ec^6*\[Rho]^3 - 
       2080*\[Rho]^4 + 20800*Ec*\[Rho]^4 - 83200*Ec^2*\[Rho]^4 + 
       187040*Ec^3*\[Rho]^4 - 233600*Ec^4*\[Rho]^4 + 148160*Ec^5*\[Rho]^4 - 
       36480*Ec^6*\[Rho]^4 + 675*\[Rho]^5 - 6750*Ec*\[Rho]^5 + 
       27000*Ec^2*\[Rho]^5 - 54000*Ec^3*\[Rho]^5 + 54000*Ec^4*\[Rho]^5 - 
       21600*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
        Log[\[Rho]])) + 15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(80 - 960*Ec + 4800*Ec^2 - 
      12800*Ec^3 + 19200*Ec^4 - 15360*Ec^5 + 5120*Ec^6 - 1515*\[Rho] + 
      18660*Ec*\[Rho] - 96180*Ec^2*\[Rho] + 266080*Ec^3*\[Rho] - 
      418560*Ec^4*\[Rho] + 361792*Ec^5*\[Rho] - 158976*Ec^6*\[Rho] + 
      72448*Ec^7*\[Rho] - 89344*Ec^8*\[Rho] + 38912*Ec^9*\[Rho] + 
      25600*Ec^10*\[Rho] - 20480*Ec^11*\[Rho] + 585*\[Rho]^2 - 
      2940*Ec*\[Rho]^2 - 9780*Ec^2*\[Rho]^2 + 107680*Ec^3*\[Rho]^2 - 
      325920*Ec^4*\[Rho]^2 + 465920*Ec^5*\[Rho]^2 - 306048*Ec^6*\[Rho]^2 + 
      42496*Ec^7*\[Rho]^2 + 35072*Ec^8*\[Rho]^2 - 1024*Ec^9*\[Rho]^2 - 
      5120*Ec^10*\[Rho]^2 + 1000*\[Rho]^3 - 12360*Ec*\[Rho]^3 + 
      63960*Ec^2*\[Rho]^3 - 177760*Ec^3*\[Rho]^3 + 275680*Ec^4*\[Rho]^3 - 
      236160*Ec^5*\[Rho]^3 + 108928*Ec^6*\[Rho]^3 - 18944*Ec^7*\[Rho]^3 + 
      1536*Ec^8*\[Rho]^3 + 480*\[Rho]^4 - 6840*Ec*\[Rho]^4 + 
      40680*Ec^2*\[Rho]^4 - 130080*Ec^3*\[Rho]^4 + 268320*Ec^4*\[Rho]^4 - 
      350848*Ec^5*\[Rho]^4 + 279168*Ec^6*\[Rho]^4 - 111104*Ec^7*\[Rho]^4 + 
      12800*Ec^8*\[Rho]^4 - 765*\[Rho]^5 + 9180*Ec*\[Rho]^5 - 
      45900*Ec^2*\[Rho]^5 + 122400*Ec^3*\[Rho]^5 - 206800*Ec^4*\[Rho]^5 + 
      209280*Ec^5*\[Rho]^5 - 112320*Ec^6*\[Rho]^5 + 24320*Ec^7*\[Rho]^5 + 
      135*\[Rho]^6 - 1620*Ec*\[Rho]^6 + 8100*Ec^2*\[Rho]^6 - 
      21600*Ec^3*\[Rho]^6 + 32400*Ec^4*\[Rho]^6 - 25920*Ec^5*\[Rho]^6 + 
      8640*Ec^6*\[Rho]^6 - 60*(1 - 2*Ec)^6*\[Rho]*(-4 - 34*\[Rho] + 
        3*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*
       (-4 - 34*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
  (900*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m6*(-((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
       1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
       360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
       640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
       4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
       960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
       1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
       320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
       540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
       3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (1285 - 13810*Ec + 60040*Ec^2 - 130960*Ec^3 + 135520*Ec^4 - 
       22720*Ec^5 - 68480*Ec^6 + 24320*Ec^7 + 37120*Ec^8 - 23040*Ec^9 - 
       1800*\[Rho] + 18000*Ec*\[Rho] - 72000*Ec^2*\[Rho] + 
       157440*Ec^3*\[Rho] - 243840*Ec^4*\[Rho] + 327936*Ec^5*\[Rho] - 
       313344*Ec^6*\[Rho] + 129024*Ec^7*\[Rho] - 1440*\[Rho]^2 + 
       15480*Ec*\[Rho]^2 - 67320*Ec^2*\[Rho]^2 + 150960*Ec^3*\[Rho]^2 - 
       181920*Ec^4*\[Rho]^2 + 110784*Ec^5*\[Rho]^2 - 27648*Ec^6*\[Rho]^2 + 
       3080*\[Rho]^3 - 30800*Ec*\[Rho]^3 + 123200*Ec^2*\[Rho]^3 - 
       275200*Ec^3*\[Rho]^3 + 370240*Ec^4*\[Rho]^3 - 258688*Ec^5*\[Rho]^3 + 
       73728*Ec^6*\[Rho]^3 - 1125*\[Rho]^4 + 11250*Ec*\[Rho]^4 - 
       45000*Ec^2*\[Rho]^4 + 90000*Ec^3*\[Rho]^4 - 90000*Ec^4*\[Rho]^4 + 
       36000*Ec^5*\[Rho]^4 - 60*(-1 + 2*Ec)^5*(-8 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^5*(-8 + 9*\[Rho]^2)*Log[\[Rho]])) + 
    15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(1825 - 22860*Ec + 120060*Ec^2 - 339360*Ec^3 + 
      550400*Ec^4 - 514944*Ec^5 + 319488*Ec^6 - 258560*Ec^7 + 188160*Ec^8 + 
      87040*Ec^9 - 228352*Ec^10 + 98304*Ec^11 - 1135*\[Rho] + 
      8820*Ec*\[Rho] - 15300*Ec^2*\[Rho] - 55200*Ec^3*\[Rho] + 
      282080*Ec^4*\[Rho] - 519168*Ec^5*\[Rho] + 559232*Ec^6*\[Rho] - 
      509440*Ec^7*\[Rho] + 413952*Ec^8*\[Rho] - 177152*Ec^9*\[Rho] + 
      15360*Ec^10*\[Rho] - 720*\[Rho]^2 + 9720*Ec*\[Rho]^2 - 
      55080*Ec^2*\[Rho]^2 + 168480*Ec^3*\[Rho]^2 - 311200*Ec^4*\[Rho]^2 + 
      404352*Ec^5*\[Rho]^2 - 442752*Ec^6*\[Rho]^2 + 356864*Ec^7*\[Rho]^2 - 
      124416*Ec^8*\[Rho]^2 - 880*\[Rho]^3 + 11640*Ec*\[Rho]^3 - 
      64680*Ec^2*\[Rho]^3 + 194080*Ec^3*\[Rho]^3 - 356640*Ec^4*\[Rho]^3 + 
      445824*Ec^5*\[Rho]^3 - 380288*Ec^6*\[Rho]^3 + 178688*Ec^7*\[Rho]^3 - 
      32256*Ec^8*\[Rho]^3 + 1135*\[Rho]^4 - 13620*Ec*\[Rho]^4 + 
      68100*Ec^2*\[Rho]^4 - 181600*Ec^3*\[Rho]^4 + 299760*Ec^4*\[Rho]^4 - 
      329664*Ec^5*\[Rho]^4 + 195904*Ec^6*\[Rho]^4 - 49152*Ec^7*\[Rho]^4 - 
      225*\[Rho]^5 + 2700*Ec*\[Rho]^5 - 13500*Ec^2*\[Rho]^5 + 
      36000*Ec^3*\[Rho]^5 - 54000*Ec^4*\[Rho]^5 + 43200*Ec^5*\[Rho]^5 - 
      14400*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*(-8 - 40*\[Rho] + 9*\[Rho]^2 + 
        9*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*(-8 - 40*\[Rho] + 
        9*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
  (3600*(mb - 2*Ec*mb)^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r17*(-3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
      1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
      540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
      960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
      4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
      960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
      1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
      320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 
      360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 
      36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])*(-385 + 5100*Ec - 28380*Ec^2 + 84640*Ec^3 - 136640*Ec^4 + 
      75904*Ec^5 + 139008*Ec^6 - 331264*Ec^7 + 285952*Ec^8 - 91136*Ec^9 - 
      5120*Ec^10 + 920*\[Rho] - 11040*Ec*\[Rho] + 55200*Ec^2*\[Rho] - 
      154240*Ec^3*\[Rho] + 268160*Ec^4*\[Rho] - 291328*Ec^5*\[Rho] + 
      170496*Ec^6*\[Rho] - 22528*Ec^7*\[Rho] - 16384*Ec^8*\[Rho] - 
      600*\[Rho]^2 + 7560*Ec*\[Rho]^2 - 39960*Ec^2*\[Rho]^2 + 
      119520*Ec^3*\[Rho]^2 - 216000*Ec^4*\[Rho]^2 + 232704*Ec^5*\[Rho]^2 - 
      140160*Ec^6*\[Rho]^2 + 36864*Ec^7*\[Rho]^2 - 440*\[Rho]^3 + 
      5280*Ec*\[Rho]^3 - 26400*Ec^2*\[Rho]^3 + 86400*Ec^3*\[Rho]^3 - 
      187840*Ec^4*\[Rho]^3 + 240384*Ec^5*\[Rho]^3 - 169728*Ec^6*\[Rho]^3 + 
      51200*Ec^7*\[Rho]^3 + 505*\[Rho]^4 - 6060*Ec*\[Rho]^4 + 
      30300*Ec^2*\[Rho]^4 - 80800*Ec^3*\[Rho]^4 + 121200*Ec^4*\[Rho]^4 - 
      96960*Ec^5*\[Rho]^4 + 32320*Ec^6*\[Rho]^4 + 60*(1 - 2*Ec)^6*
       (4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*(4 + 3*\[Rho]^2)*
       Log[\[Rho]]) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(2851 - 40874*Ec + 251964*Ec^2 - 866760*Ec^3 + 
      1801920*Ec^4 - 2260608*Ec^5 + 1436928*Ec^6 + 502272*Ec^7 - 
      2799360*Ec^8 + 4211200*Ec^9 - 3304448*Ec^10 + 1075200*Ec^11 - 
      605*\[Rho] + 1750*Ec*\[Rho] + 36540*Ec^2*\[Rho] - 309960*Ec^3*\[Rho] + 
      1026720*Ec^4*\[Rho] - 1548480*Ec^5*\[Rho] + 586368*Ec^6*\[Rho] + 
      920832*Ec^7*\[Rho] - 417024*Ec^8*\[Rho] - 879104*Ec^9*\[Rho] + 
      547840*Ec^10*\[Rho] + 30720*Ec^11*\[Rho] - 720*\[Rho]^2 + 
      1800*Ec*\[Rho]^2 + 47160*Ec^2*\[Rho]^2 - 389040*Ec^3*\[Rho]^2 + 
      1539360*Ec^4*\[Rho]^2 - 3803712*Ec^5*\[Rho]^2 + 5917824*Ec^6*\[Rho]^2 - 
      5412096*Ec^7*\[Rho]^2 + 2588160*Ec^8*\[Rho]^2 - 500736*Ec^9*\[Rho]^2 - 
      880*\[Rho]^3 + 15560*Ec*\[Rho]^3 - 116040*Ec^2*\[Rho]^3 + 
      477520*Ec^3*\[Rho]^3 - 1174880*Ec^4*\[Rho]^3 + 1634496*Ec^5*\[Rho]^3 - 
      1124224*Ec^6*\[Rho]^3 + 205568*Ec^7*\[Rho]^3 + 259584*Ec^8*\[Rho]^3 - 
      144384*Ec^9*\[Rho]^3 - 1555*\[Rho]^4 + 21770*Ec*\[Rho]^4 - 
      130620*Ec^2*\[Rho]^4 + 435400*Ec^3*\[Rho]^4 - 1035440*Ec^4*\[Rho]^4 + 
      1810848*Ec^5*\[Rho]^4 - 1930432*Ec^6*\[Rho]^4 + 1165952*Ec^7*\[Rho]^4 - 
      307200*Ec^8*\[Rho]^4 + 909*\[Rho]^5 - 12726*Ec*\[Rho]^5 + 
      76356*Ec^2*\[Rho]^5 - 254520*Ec^3*\[Rho]^5 + 509040*Ec^4*\[Rho]^5 - 
      610848*Ec^5*\[Rho]^5 + 407232*Ec^6*\[Rho]^5 - 116352*Ec^7*\[Rho]^5 - 
      60*(-1 + 2*Ec)^7*(-8 - 56*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^7*(-8 - 56*\[Rho] - 69*\[Rho]^2 + 
        27*\[Rho]^3)*Log[\[Rho]])))/(3600*(-1 + 2*Ec)^7*mb^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (\[Rho]3D*(-3*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 
      1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
      540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
      960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 
      2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 
      88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
      5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
      2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 1608*Ec^2*\[Rho]^2 - 
      3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 3264*Ec^5*\[Rho]^2 + 
      1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 
      384*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 
      5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 
      400*Ec^4*\[Rho]^4 + 160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*
       (4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*
       Log[\[Rho]]) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(729 - 9324*Ec + 50076*Ec^2 - 145056*Ec^3 + 242304*Ec^4 - 
      238464*Ec^5 + 173568*Ec^6 - 195072*Ec^7 + 237312*Ec^8 - 150528*Ec^9 + 
      33792*Ec^10 - 1831*\[Rho] + 21780*Ec*\[Rho] - 107748*Ec^2*\[Rho] + 
      283488*Ec^3*\[Rho] - 420192*Ec^4*\[Rho] + 347904*Ec^5*\[Rho] - 
      180864*Ec^6*\[Rho] + 127488*Ec^7*\[Rho] - 99072*Ec^8*\[Rho] + 
      23552*Ec^9*\[Rho] + 3072*Ec^10*\[Rho] + 1296*\[Rho]^2 - 
      13896*Ec*\[Rho]^2 + 59544*Ec^2*\[Rho]^2 - 125664*Ec^3*\[Rho]^2 + 
      125856*Ec^4*\[Rho]^2 - 35712*Ec^5*\[Rho]^2 - 23424*Ec^6*\[Rho]^2 + 
      13824*Ec^7*\[Rho]^2 - 4608*Ec^8*\[Rho]^2 - 144*\[Rho]^3 + 
      1080*Ec*\[Rho]^3 - 1512*Ec^2*\[Rho]^3 - 8928*Ec^3*\[Rho]^3 + 
      33312*Ec^4*\[Rho]^3 - 46464*Ec^5*\[Rho]^3 + 38016*Ec^6*\[Rho]^3 - 
      16896*Ec^7*\[Rho]^3 + 1536*Ec^8*\[Rho]^3 - 41*\[Rho]^4 + 
      492*Ec*\[Rho]^4 - 2460*Ec^2*\[Rho]^4 + 6560*Ec^3*\[Rho]^4 - 
      6480*Ec^4*\[Rho]^4 + 4416*Ec^5*\[Rho]^4 - 1472*Ec^6*\[Rho]^4 - 
      9*\[Rho]^5 + 108*Ec*\[Rho]^5 - 540*Ec^2*\[Rho]^5 + 1440*Ec^3*\[Rho]^5 - 
      2160*Ec^4*\[Rho]^5 + 1728*Ec^5*\[Rho]^5 - 576*Ec^6*\[Rho]^5 - 
      12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 
        27*\[Rho]^3)*Log[\[Rho]])))/(180*(1 - 2*Ec)^4*mb^3*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m5*((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
      1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
      360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
      640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])*(397 - 4354*Ec + 19336*Ec^2 - 42640*Ec^3 + 42208*Ec^4 + 
      1088*Ec^5 - 34688*Ec^6 + 18176*Ec^7 + 256*Ec^8 + 1536*Ec^9 - 
      744*\[Rho] + 7440*Ec*\[Rho] - 29760*Ec^2*\[Rho] + 58368*Ec^3*\[Rho] - 
      51840*Ec^4*\[Rho] + 5376*Ec^5*\[Rho] + 18432*Ec^6*\[Rho] - 
      6144*Ec^7*\[Rho] + 1008*\[Rho]^2 - 10728*Ec*\[Rho]^2 + 
      46152*Ec^2*\[Rho]^2 - 106704*Ec^3*\[Rho]^2 + 141024*Ec^4*\[Rho]^2 - 
      100416*Ec^5*\[Rho]^2 + 30720*Ec^6*\[Rho]^2 - 856*\[Rho]^3 + 
      8560*Ec*\[Rho]^3 - 34240*Ec^2*\[Rho]^3 + 75008*Ec^3*\[Rho]^3 - 
      86720*Ec^4*\[Rho]^3 + 48512*Ec^5*\[Rho]^3 - 9216*Ec^6*\[Rho]^3 + 
      195*\[Rho]^4 - 1950*Ec*\[Rho]^4 + 7800*Ec^2*\[Rho]^4 - 
      15600*Ec^3*\[Rho]^4 + 15600*Ec^4*\[Rho]^4 - 6240*Ec^5*\[Rho]^4 + 
      12*(-1 + 2*Ec)^5*(16 + 27*\[Rho]^2)*Log[1 - 2*Ec] - 
      12*(-1 + 2*Ec)^5*(16 + 27*\[Rho]^2)*Log[\[Rho]]) - 
    15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(249 - 3180*Ec + 17052*Ec^2 - 49312*Ec^3 + 82688*Ec^4 - 
      84352*Ec^5 + 66560*Ec^6 - 59904*Ec^7 + 30464*Ec^8 + 21504*Ec^9 - 
      23552*Ec^10 - 567*\[Rho] + 6612*Ec*\[Rho] - 31908*Ec^2*\[Rho] + 
      81248*Ec^3*\[Rho] - 115872*Ec^4*\[Rho] + 94720*Ec^5*\[Rho] - 
      54656*Ec^6*\[Rho] + 31232*Ec^7*\[Rho] + 256*Ec^8*\[Rho] - 
      13312*Ec^9*\[Rho] - 1024*Ec^10*\[Rho] + 240*\[Rho]^2 - 
      1992*Ec*\[Rho]^2 + 4632*Ec^2*\[Rho]^2 + 5408*Ec^3*\[Rho]^2 - 
      47392*Ec^4*\[Rho]^2 + 100736*Ec^5*\[Rho]^2 - 108928*Ec^6*\[Rho]^2 + 
      68096*Ec^7*\[Rho]^2 - 24064*Ec^8*\[Rho]^2 + 336*\[Rho]^3 - 
      4680*Ec*\[Rho]^3 + 27288*Ec^2*\[Rho]^3 - 85728*Ec^3*\[Rho]^3 + 
      166752*Ec^4*\[Rho]^3 - 204928*Ec^5*\[Rho]^3 + 144000*Ec^6*\[Rho]^3 - 
      48640*Ec^7*\[Rho]^3 + 2560*Ec^8*\[Rho]^3 - 297*\[Rho]^4 + 
      3564*Ec*\[Rho]^4 - 17820*Ec^2*\[Rho]^4 + 47520*Ec^3*\[Rho]^4 - 
      79120*Ec^4*\[Rho]^4 + 74304*Ec^5*\[Rho]^4 - 35520*Ec^6*\[Rho]^4 + 
      6144*Ec^7*\[Rho]^4 + 39*\[Rho]^5 - 468*Ec*\[Rho]^5 + 
      2340*Ec^2*\[Rho]^5 - 6240*Ec^3*\[Rho]^5 + 9360*Ec^4*\[Rho]^5 - 
      7488*Ec^5*\[Rho]^5 + 2496*Ec^6*\[Rho]^5 - 12*(1 - 2*Ec)^6*
       (8 + 8*\[Rho] - 37*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] + 
      12*(1 - 2*Ec)^6*(8 + 8*\[Rho] - 37*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]])))/(720*(mb - 2*Ec*mb)^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r14*(-((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (30 - 360*Ec + 1800*Ec^2 - 4800*Ec^3 + 7200*Ec^4 - 5760*Ec^5 + 
       1920*Ec^6 + 65*\[Rho] - 1080*Ec*\[Rho] + 7200*Ec^2*\[Rho] - 
       25200*Ec^3*\[Rho] + 49080*Ec^4*\[Rho] - 47136*Ec^5*\[Rho] - 
       672*Ec^6*\[Rho] + 55296*Ec^7*\[Rho] - 64128*Ec^8*\[Rho] + 
       34304*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 180*\[Rho]^2 + 
       2160*Ec*\[Rho]^2 - 10800*Ec^2*\[Rho]^2 + 29280*Ec^3*\[Rho]^2 - 
       47280*Ec^4*\[Rho]^2 + 47040*Ec^5*\[Rho]^2 - 28032*Ec^6*\[Rho]^2 + 
       8448*Ec^7*\[Rho]^2 - 768*Ec^8*\[Rho]^2 + 780*\[Rho]^3 - 
       9900*Ec*\[Rho]^3 + 52740*Ec^2*\[Rho]^3 - 157440*Ec^3*\[Rho]^3 + 
       292920*Ec^4*\[Rho]^3 - 342432*Ec^5*\[Rho]^3 + 229536*Ec^6*\[Rho]^3 - 
       67584*Ec^7*\[Rho]^3 - 1010*\[Rho]^4 + 12120*Ec*\[Rho]^4 - 
       60600*Ec^2*\[Rho]^4 + 170480*Ec^3*\[Rho]^4 - 294000*Ec^4*\[Rho]^4 + 
       300480*Ec^5*\[Rho]^4 - 164672*Ec^6*\[Rho]^4 + 36864*Ec^7*\[Rho]^4 + 
       315*\[Rho]^5 - 3780*Ec*\[Rho]^5 + 18900*Ec^2*\[Rho]^5 - 
       50400*Ec^3*\[Rho]^5 + 75600*Ec^4*\[Rho]^5 - 60480*Ec^5*\[Rho]^5 + 
       20160*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
        Log[\[Rho]])) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-60 + 840*Ec - 5040*Ec^2 + 16800*Ec^3 - 33600*Ec^4 + 
      40320*Ec^5 - 26880*Ec^6 + 7680*Ec^7 - 416*\[Rho] + 6664*Ec*\[Rho] - 
      45864*Ec^2*\[Rho] + 176400*Ec^3*\[Rho] - 411360*Ec^4*\[Rho] + 
      587520*Ec^5*\[Rho] - 500352*Ec^6*\[Rho] + 298752*Ec^7*\[Rho] - 
      353280*Ec^8*\[Rho] + 593920*Ec^9*\[Rho] - 598016*Ec^10*\[Rho] + 
      319488*Ec^11*\[Rho] - 73728*Ec^12*\[Rho] + 1685*\[Rho]^2 - 
      24610*Ec*\[Rho]^2 + 154800*Ec^2*\[Rho]^2 - 544560*Ec^3*\[Rho]^2 + 
      1156920*Ec^4*\[Rho]^2 - 1470096*Ec^5*\[Rho]^2 + 971232*Ec^6*\[Rho]^2 - 
      95808*Ec^7*\[Rho]^2 - 251520*Ec^8*\[Rho]^2 + 73472*Ec^9*\[Rho]^2 + 
      43520*Ec^10*\[Rho]^2 - 15360*Ec^11*\[Rho]^2 - 750*\[Rho]^3 + 
      8340*Ec*\[Rho]^3 - 34920*Ec^2*\[Rho]^3 + 55920*Ec^3*\[Rho]^3 + 
      53640*Ec^4*\[Rho]^3 - 420528*Ec^5*\[Rho]^3 + 887424*Ec^6*\[Rho]^3 - 
      994560*Ec^7*\[Rho]^3 + 590208*Ec^8*\[Rho]^3 - 149760*Ec^9*\[Rho]^3 - 
      1420*\[Rho]^4 + 21500*Ec*\[Rho]^4 - 140340*Ec^2*\[Rho]^4 + 
      513160*Ec^3*\[Rho]^4 - 1178120*Ec^4*\[Rho]^4 + 1830192*Ec^5*\[Rho]^4 - 
      1944640*Ec^6*\[Rho]^4 + 1287296*Ec^7*\[Rho]^4 - 436608*Ec^8*\[Rho]^4 + 
      42240*Ec^9*\[Rho]^4 + 1150*\[Rho]^5 - 16100*Ec*\[Rho]^5 + 
      96600*Ec^2*\[Rho]^5 - 322000*Ec^3*\[Rho]^5 + 671480*Ec^4*\[Rho]^5 - 
      924240*Ec^5*\[Rho]^5 + 791392*Ec^6*\[Rho]^5 - 373568*Ec^7*\[Rho]^5 + 
      73728*Ec^8*\[Rho]^5 - 189*\[Rho]^6 + 2646*Ec*\[Rho]^6 - 
      15876*Ec^2*\[Rho]^6 + 52920*Ec^3*\[Rho]^6 - 105840*Ec^4*\[Rho]^6 + 
      127008*Ec^5*\[Rho]^6 - 84672*Ec^6*\[Rho]^6 + 24192*Ec^7*\[Rho]^6 - 
      30*(-1 + 2*Ec)^7*\[Rho]*(14 - 17*\[Rho] - 36*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ec] + 30*(-1 + 2*Ec)^7*\[Rho]*(14 - 17*\[Rho] - 
        36*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])))/
  (450*(-1 + 2*Ec)^7*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r8*(-((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (985 - 11340*Ec + 53820*Ec^2 - 128160*Ec^3 + 120000*Ec^4 + 
       149376*Ec^5 - 599808*Ec^6 + 781824*Ec^7 - 460032*Ec^8 + 50176*Ec^9 + 
       46080*Ec^10 - 3720*\[Rho] + 44640*Ec*\[Rho] - 223200*Ec^2*\[Rho] + 
       604800*Ec^3*\[Rho] - 938880*Ec^4*\[Rho] + 751104*Ec^5*\[Rho] - 
       102912*Ec^6*\[Rho] - 276480*Ec^7*\[Rho] + 147456*Ec^8*\[Rho] + 
       720*\[Rho]^2 - 7560*Ec*\[Rho]^2 + 31320*Ec^2*\[Rho]^2 - 
       65760*Ec^3*\[Rho]^2 - 14400*Ec^4*\[Rho]^2 + 301824*Ec^5*\[Rho]^2 - 
       417408*Ec^6*\[Rho]^2 + 184320*Ec^7*\[Rho]^2 + 5000*\[Rho]^3 - 
       60000*Ec*\[Rho]^3 + 300000*Ec^2*\[Rho]^3 - 872960*Ec^3*\[Rho]^3 + 
       1709760*Ec^4*\[Rho]^3 - 2049792*Ec^5*\[Rho]^3 + 
       1360640*Ec^6*\[Rho]^3 - 387072*Ec^7*\[Rho]^3 - 2985*\[Rho]^4 + 
       35820*Ec*\[Rho]^4 - 179100*Ec^2*\[Rho]^4 + 477600*Ec^3*\[Rho]^4 - 
       716400*Ec^4*\[Rho]^4 + 573120*Ec^5*\[Rho]^4 - 191040*Ec^6*\[Rho]^4 + 
       60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*Log[\[Rho]])) + 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(8009 - 119806*Ec + 772596*Ec^2 - 2790360*Ec^3 + 
      6116160*Ec^4 - 8185728*Ec^5 + 6307584*Ec^6 - 2486784*Ec^7 + 
      1063680*Ec^8 - 2030080*Ec^9 + 2554880*Ec^10 - 1787904*Ec^11 + 
      589824*Ec^12 - 17615*\[Rho] + 249970*Ec*\[Rho] - 1523340*Ec^2*\[Rho] + 
      5171880*Ec^3*\[Rho] - 10594080*Ec^4*\[Rho] + 13130688*Ec^5*\[Rho] - 
      8980608*Ec^6*\[Rho] + 1902336*Ec^7*\[Rho] + 1618176*Ec^8*\[Rho] - 
      1134080*Ec^9*\[Rho] + 87040*Ec^10*\[Rho] + 92160*Ec^11*\[Rho] + 
      10080*\[Rho]^2 - 137160*Ec*\[Rho]^2 + 795240*Ec^2*\[Rho]^2 - 
      2539920*Ec^3*\[Rho]^2 + 4925280*Ec^4*\[Rho]^2 - 5892288*Ec^5*\[Rho]^2 + 
      3844992*Ec^6*\[Rho]^2 - 566016*Ec^7*\[Rho]^2 - 720384*Ec^8*\[Rho]^2 + 
      328704*Ec^9*\[Rho]^2 + 4240*\[Rho]^3 - 62600*Ec*\[Rho]^3 + 
      398280*Ec^2*\[Rho]^3 - 1418320*Ec^3*\[Rho]^3 + 3125600*Ec^4*\[Rho]^3 - 
      5265600*Ec^5*\[Rho]^3 + 7156096*Ec^6*\[Rho]^3 - 6106880*Ec^7*\[Rho]^3 + 
      2769408*Ec^8*\[Rho]^3 - 482304*Ec^9*\[Rho]^3 - 6505*\[Rho]^4 + 
      91070*Ec*\[Rho]^4 - 546420*Ec^2*\[Rho]^4 + 1821400*Ec^3*\[Rho]^4 - 
      3825680*Ec^4*\[Rho]^4 + 5830368*Ec^5*\[Rho]^4 - 5712448*Ec^6*\[Rho]^4 + 
      3180416*Ec^7*\[Rho]^4 - 774144*Ec^8*\[Rho]^4 + 1791*\[Rho]^5 - 
      25074*Ec*\[Rho]^5 + 150444*Ec^2*\[Rho]^5 - 501480*Ec^3*\[Rho]^5 + 
      1002960*Ec^4*\[Rho]^5 - 1203552*Ec^5*\[Rho]^5 + 802368*Ec^6*\[Rho]^5 - 
      229248*Ec^7*\[Rho]^5 + 60*(-1 + 2*Ec)^7*(64 - 28*\[Rho] - 33*\[Rho]^2 + 
        27*\[Rho]^3)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*
       (64 - 28*\[Rho] - 33*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])))/
  (3600*(-1 + 2*Ec)^7*mb^5*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r12*(-((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (-180 + 2160*Ec - 10800*Ec^2 + 28800*Ec^3 - 43200*Ec^4 + 34560*Ec^5 - 
       11520*Ec^6 - 25*\[Rho] + 1260*Ec*\[Rho] - 12060*Ec^2*\[Rho] + 
       51360*Ec^3*\[Rho] - 117600*Ec^4*\[Rho] + 159360*Ec^5*\[Rho] - 
       157440*Ec^6*\[Rho] + 161280*Ec^7*\[Rho] - 134400*Ec^8*\[Rho] + 
       35840*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] + 480*\[Rho]^2 - 
       5760*Ec*\[Rho]^2 + 28800*Ec^2*\[Rho]^2 - 78720*Ec^3*\[Rho]^2 + 
       137760*Ec^4*\[Rho]^2 - 192384*Ec^5*\[Rho]^2 + 244224*Ec^6*\[Rho]^2 - 
       219648*Ec^7*\[Rho]^2 + 87552*Ec^8*\[Rho]^2 - 1980*\[Rho]^3 + 
       24840*Ec*\[Rho]^3 - 130680*Ec^2*\[Rho]^3 + 388320*Ec^3*\[Rho]^3 - 
       720000*Ec^4*\[Rho]^3 + 836928*Ec^5*\[Rho]^3 - 559488*Ec^6*\[Rho]^3 + 
       163584*Ec^7*\[Rho]^3 + 2500*\[Rho]^4 - 30000*Ec*\[Rho]^4 + 
       150000*Ec^2*\[Rho]^4 - 424960*Ec^3*\[Rho]^4 + 726720*Ec^4*\[Rho]^4 - 
       729408*Ec^5*\[Rho]^4 + 389632*Ec^6*\[Rho]^4 - 83712*Ec^7*\[Rho]^4 - 
       795*\[Rho]^5 + 9540*Ec*\[Rho]^5 - 47700*Ec^2*\[Rho]^5 + 
       127200*Ec^3*\[Rho]^5 - 190800*Ec^4*\[Rho]^5 + 152640*Ec^5*\[Rho]^5 - 
       50880*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*\[Rho]*(8 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]*(8 + 9*\[Rho]^2)*
        Log[\[Rho]])) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(360 - 5040*Ec + 30240*Ec^2 - 100800*Ec^3 + 201600*Ec^4 - 
      241920*Ec^5 + 161280*Ec^6 - 46080*Ec^7 + 2363*\[Rho] - 
      37162*Ec*\[Rho] + 251532*Ec^2*\[Rho] - 952680*Ec^3*\[Rho] + 
      2192160*Ec^4*\[Rho] - 3098496*Ec^5*\[Rho] + 2563584*Ec^6*\[Rho] - 
      1065984*Ec^7*\[Rho] + 103680*Ec^8*\[Rho] + 74240*Ec^9*\[Rho] + 
      5120*Ec^10*\[Rho] - 153600*Ec^11*\[Rho] + 122880*Ec^12*\[Rho] - 
      3325*\[Rho]^2 + 45350*Ec*\[Rho]^2 - 263700*Ec^2*\[Rho]^2 + 
      845400*Ec^3*\[Rho]^2 - 1602720*Ec^4*\[Rho]^2 + 1725888*Ec^5*\[Rho]^2 - 
      649344*Ec^6*\[Rho]^2 - 1006848*Ec^7*\[Rho]^2 + 1976064*Ec^8*\[Rho]^2 - 
      1556992*Ec^9*\[Rho]^2 + 465920*Ec^10*\[Rho]^2 + 30720*Ec^11*\[Rho]^2 - 
      720*\[Rho]^3 + 12600*Ec*\[Rho]^3 - 93240*Ec^2*\[Rho]^3 + 
      381360*Ec^3*\[Rho]^3 - 984480*Ec^4*\[Rho]^3 + 1790016*Ec^5*\[Rho]^3 - 
      2486016*Ec^6*\[Rho]^3 + 2574336*Ec^7*\[Rho]^3 - 1680384*Ec^8*\[Rho]^3 + 
      485376*Ec^9*\[Rho]^3 + 3640*\[Rho]^4 - 54200*Ec*\[Rho]^4 + 
      347880*Ec^2*\[Rho]^4 - 1250320*Ec^3*\[Rho]^4 + 2853920*Ec^4*\[Rho]^4 - 
      4414272*Ec^5*\[Rho]^4 + 4597504*Ec^6*\[Rho]^4 - 2948096*Ec^7*\[Rho]^4 + 
      952320*Ec^8*\[Rho]^4 - 86016*Ec^9*\[Rho]^4 - 2795*\[Rho]^5 + 
      39130*Ec*\[Rho]^5 - 234780*Ec^2*\[Rho]^5 + 782600*Ec^3*\[Rho]^5 - 
      1651600*Ec^4*\[Rho]^5 + 2262432*Ec^5*\[Rho]^5 - 1905344*Ec^6*\[Rho]^5 + 
      879232*Ec^7*\[Rho]^5 - 167424*Ec^8*\[Rho]^5 + 477*\[Rho]^6 - 
      6678*Ec*\[Rho]^6 + 40068*Ec^2*\[Rho]^6 - 133560*Ec^3*\[Rho]^6 + 
      267120*Ec^4*\[Rho]^6 - 320544*Ec^5*\[Rho]^6 + 213696*Ec^6*\[Rho]^6 - 
      61056*Ec^7*\[Rho]^6 + 60*(-1 + 2*Ec)^7*\[Rho]*(34 + 10*\[Rho] - 
        21*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*\[Rho]*
       (34 + 10*\[Rho] - 21*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])))/
  (900*(-1 + 2*Ec)^7*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r9*(-((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (60 - 720*Ec + 3600*Ec^2 - 9600*Ec^3 + 14400*Ec^4 - 11520*Ec^5 + 
       3840*Ec^6 + 95*\[Rho] - 1440*Ec*\[Rho] + 9000*Ec^2*\[Rho] - 
       30000*Ec^3*\[Rho] + 57960*Ec^4*\[Rho] - 69024*Ec^5*\[Rho] + 
       63072*Ec^6*\[Rho] - 62976*Ec^7*\[Rho] + 48768*Ec^8*\[Rho] - 
       8704*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 300*\[Rho]^2 + 
       3600*Ec*\[Rho]^2 - 18000*Ec^2*\[Rho]^2 + 49440*Ec^3*\[Rho]^2 - 
       85920*Ec^4*\[Rho]^2 + 112128*Ec^5*\[Rho]^2 - 126336*Ec^6*\[Rho]^2 + 
       104448*Ec^7*\[Rho]^2 - 39936*Ec^8*\[Rho]^2 + 660*\[Rho]^3 - 
       8460*Ec*\[Rho]^3 + 45540*Ec^2*\[Rho]^3 - 137280*Ec^3*\[Rho]^3 + 
       255960*Ec^4*\[Rho]^3 - 299520*Ec^5*\[Rho]^3 + 203808*Ec^6*\[Rho]^3 - 
       61056*Ec^7*\[Rho]^3 - 680*\[Rho]^4 + 8160*Ec*\[Rho]^4 - 
       40800*Ec^2*\[Rho]^4 + 113360*Ec^3*\[Rho]^4 - 190320*Ec^4*\[Rho]^4 + 
       187296*Ec^5*\[Rho]^4 - 96704*Ec^6*\[Rho]^4 + 19584*Ec^7*\[Rho]^4 + 
       165*\[Rho]^5 - 1980*Ec*\[Rho]^5 + 9900*Ec^2*\[Rho]^5 - 
       26400*Ec^3*\[Rho]^5 + 39600*Ec^4*\[Rho]^5 - 31680*Ec^5*\[Rho]^5 + 
       10560*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
        Log[\[Rho]])) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(120 - 1680*Ec + 10080*Ec^2 - 33600*Ec^3 + 67200*Ec^4 - 
      80640*Ec^5 + 53760*Ec^6 - 15360*Ec^7 + 776*\[Rho] - 12064*Ec*\[Rho] + 
      80784*Ec^2*\[Rho] - 302880*Ec^3*\[Rho] + 689520*Ec^4*\[Rho] - 
      958080*Ec^5*\[Rho] + 749568*Ec^6*\[Rho] - 211968*Ec^7*\[Rho] - 
      130560*Ec^8*\[Rho] + 112640*Ec^9*\[Rho] + 45056*Ec^10*\[Rho] - 
      122880*Ec^11*\[Rho] + 61440*Ec^12*\[Rho] - 755*\[Rho]^2 + 
      9430*Ec*\[Rho]^2 - 48600*Ec^2*\[Rho]^2 + 130080*Ec^3*\[Rho]^2 - 
      177240*Ec^4*\[Rho]^2 + 48336*Ec^5*\[Rho]^2 + 284064*Ec^6*\[Rho]^2 - 
      694464*Ec^7*\[Rho]^2 + 939648*Ec^8*\[Rho]^2 - 718592*Ec^9*\[Rho]^2 + 
      214528*Ec^10*\[Rho]^2 + 15360*Ec^11*\[Rho]^2 - 30*\[Rho]^3 + 
      780*Ec*\[Rho]^3 - 7200*Ec^2*\[Rho]^3 + 34080*Ec^3*\[Rho]^3 - 
      105960*Ec^4*\[Rho]^3 + 262512*Ec^5*\[Rho]^3 - 535104*Ec^6*\[Rho]^3 + 
      772992*Ec^7*\[Rho]^3 - 641664*Ec^8*\[Rho]^3 + 218880*Ec^9*\[Rho]^3 + 
      520*\[Rho]^4 - 8900*Ec*\[Rho]^4 + 64740*Ec^2*\[Rho]^4 - 
      261160*Ec^3*\[Rho]^4 + 659240*Ec^4*\[Rho]^4 - 1109232*Ec^5*\[Rho]^4 + 
      1245952*Ec^6*\[Rho]^4 - 856832*Ec^7*\[Rho]^4 + 286848*Ec^8*\[Rho]^4 - 
      22272*Ec^9*\[Rho]^4 - 730*\[Rho]^5 + 10220*Ec*\[Rho]^5 - 
      61320*Ec^2*\[Rho]^5 + 204400*Ec^3*\[Rho]^5 - 422600*Ec^4*\[Rho]^5 + 
      569424*Ec^5*\[Rho]^5 - 474208*Ec^6*\[Rho]^5 + 213824*Ec^7*\[Rho]^5 - 
      39168*Ec^8*\[Rho]^5 + 99*\[Rho]^6 - 1386*Ec*\[Rho]^6 + 
      8316*Ec^2*\[Rho]^6 - 27720*Ec^3*\[Rho]^6 + 55440*Ec^4*\[Rho]^6 - 
      66528*Ec^5*\[Rho]^6 + 44352*Ec^6*\[Rho]^6 - 12672*Ec^7*\[Rho]^6 + 
      30*(-1 + 2*Ec)^7*\[Rho]*(20 + 19*\[Rho] - 6*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ec] - 30*(-1 + 2*Ec)^7*\[Rho]*(20 + 19*\[Rho] - 6*\[Rho]^2 + 
        27*\[Rho]^3)*Log[\[Rho]])))/(450*(-1 + 2*Ec)^7*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r10*(-((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (180 - 2160*Ec + 10800*Ec^2 - 28800*Ec^3 + 43200*Ec^4 - 34560*Ec^5 + 
       11520*Ec^6 - 785*\[Rho] + 10620*Ec*\[Rho] - 60300*Ec^2*\[Rho] + 
       187680*Ec^3*\[Rho] - 355200*Ec^4*\[Rho] + 446208*Ec^5*\[Rho] - 
       434304*Ec^6*\[Rho] + 379392*Ec^7*\[Rho] - 258816*Ec^8*\[Rho] + 
       99328*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 360*\[Rho]^2 - 
       4320*Ec*\[Rho]^2 + 21600*Ec^2*\[Rho]^2 - 66240*Ec^3*\[Rho]^2 + 
       164640*Ec^4*\[Rho]^2 - 341376*Ec^5*\[Rho]^2 + 479232*Ec^6*\[Rho]^2 - 
       370176*Ec^7*\[Rho]^2 + 118272*Ec^8*\[Rho]^2 + 540*\[Rho]^3 - 
       7560*Ec*\[Rho]^3 + 44280*Ec^2*\[Rho]^3 - 126240*Ec^3*\[Rho]^3 + 
       185760*Ec^4*\[Rho]^3 - 142272*Ec^5*\[Rho]^3 + 53760*Ec^6*\[Rho]^3 - 
       6912*Ec^7*\[Rho]^3 + 20*\[Rho]^4 - 240*Ec*\[Rho]^4 + 
       1200*Ec^2*\[Rho]^4 - 19520*Ec^3*\[Rho]^4 + 44160*Ec^4*\[Rho]^4 - 
       53952*Ec^5*\[Rho]^4 + 38144*Ec^6*\[Rho]^4 - 11520*Ec^7*\[Rho]^4 - 
       315*\[Rho]^5 + 3780*Ec*\[Rho]^5 - 18900*Ec^2*\[Rho]^5 + 
       50400*Ec^3*\[Rho]^5 - 75600*Ec^4*\[Rho]^5 + 60480*Ec^5*\[Rho]^5 - 
       20160*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
        Log[\[Rho]])) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-360 + 5040*Ec - 30240*Ec^2 + 100800*Ec^3 - 
      201600*Ec^4 + 241920*Ec^5 - 161280*Ec^6 + 46080*Ec^7 + 8351*\[Rho] - 
      122434*Ec*\[Rho] + 773244*Ec^2*\[Rho] - 2732040*Ec^3*\[Rho] + 
      5850720*Ec^4*\[Rho] - 7648128*Ec^5*\[Rho] + 5795328*Ec^6*\[Rho] - 
      2331648*Ec^7*\[Rho] + 825600*Ec^8*\[Rho] - 755200*Ec^9*\[Rho] + 
      238592*Ec^10*\[Rho] + 215040*Ec^11*\[Rho] - 122880*Ec^12*\[Rho] - 
      9645*\[Rho]^2 + 126390*Ec*\[Rho]^2 - 697860*Ec^2*\[Rho]^2 + 
      2084280*Ec^3*\[Rho]^2 - 3542400*Ec^4*\[Rho]^2 + 3083520*Ec^5*\[Rho]^2 - 
      294912*Ec^6*\[Rho]^2 - 2193408*Ec^7*\[Rho]^2 + 2370816*Ec^8*\[Rho]^2 - 
      1242624*Ec^9*\[Rho]^2 + 353280*Ec^10*\[Rho]^2 - 30720*Ec^11*\[Rho]^2 + 
      1080*\[Rho]^3 - 14040*Ec*\[Rho]^3 + 76680*Ec^2*\[Rho]^3 - 
      225360*Ec^3*\[Rho]^3 + 325440*Ec^4*\[Rho]^3 + 50688*Ec^5*\[Rho]^3 - 
      999936*Ec^6*\[Rho]^3 + 1534464*Ec^7*\[Rho]^3 - 990720*Ec^8*\[Rho]^3 + 
      267264*Ec^9*\[Rho]^3 + 280*\[Rho]^4 - 680*Ec*\[Rho]^4 - 
      18600*Ec^2*\[Rho]^4 + 152720*Ec^3*\[Rho]^4 - 425920*Ec^4*\[Rho]^4 + 
      569856*Ec^5*\[Rho]^4 - 475904*Ec^6*\[Rho]^4 + 283648*Ec^7*\[Rho]^4 - 
      93696*Ec^8*\[Rho]^4 + 9216*Ec^9*\[Rho]^4 + 105*\[Rho]^5 - 
      1470*Ec*\[Rho]^5 + 8820*Ec^2*\[Rho]^5 - 29400*Ec^3*\[Rho]^5 - 
      19440*Ec^4*\[Rho]^5 + 76128*Ec^5*\[Rho]^5 - 98112*Ec^6*\[Rho]^5 + 
      74112*Ec^7*\[Rho]^5 - 23040*Ec^8*\[Rho]^5 + 189*\[Rho]^6 - 
      2646*Ec*\[Rho]^6 + 15876*Ec^2*\[Rho]^6 - 52920*Ec^3*\[Rho]^6 + 
      105840*Ec^4*\[Rho]^6 - 127008*Ec^5*\[Rho]^6 + 84672*Ec^6*\[Rho]^6 - 
      24192*Ec^7*\[Rho]^6 - 60*(-1 + 2*Ec)^7*\[Rho]*(-46 - 72*\[Rho] + 
        9*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^7*\[Rho]*
       (-46 - 72*\[Rho] + 9*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])))/
  (900*(-1 + 2*Ec)^7*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r16*((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
      1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
      360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
      640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])*(240 - 2400*Ec + 9600*Ec^2 - 19200*Ec^3 + 19200*Ec^4 - 
      7680*Ec^5 - 2605*\[Rho] + 28450*Ec*\[Rho] - 125800*Ec^2*\[Rho] + 
      283600*Ec^3*\[Rho] - 334240*Ec^4*\[Rho] + 192832*Ec^5*\[Rho] - 
      80512*Ec^6*\[Rho] + 89344*Ec^7*\[Rho] - 46336*Ec^8*\[Rho] - 
      7680*Ec^9*\[Rho] + 2040*\[Rho]^2 - 20400*Ec*\[Rho]^2 + 
      81600*Ec^2*\[Rho]^2 - 151680*Ec^3*\[Rho]^2 + 96000*Ec^4*\[Rho]^2 + 
      69120*Ec^5*\[Rho]^2 - 109056*Ec^6*\[Rho]^2 + 33792*Ec^7*\[Rho]^2 + 
      840*\[Rho]^3 - 9480*Ec*\[Rho]^3 + 43320*Ec^2*\[Rho]^3 - 
      116400*Ec^3*\[Rho]^3 + 211680*Ec^4*\[Rho]^3 - 214848*Ec^5*\[Rho]^3 + 
      89088*Ec^6*\[Rho]^3 + 760*\[Rho]^4 - 7600*Ec*\[Rho]^4 + 
      30400*Ec^2*\[Rho]^4 - 103040*Ec^3*\[Rho]^4 + 180800*Ec^4*\[Rho]^4 - 
      164480*Ec^5*\[Rho]^4 + 61440*Ec^6*\[Rho]^4 - 1275*\[Rho]^5 + 
      12750*Ec*\[Rho]^5 - 51000*Ec^2*\[Rho]^5 + 102000*Ec^3*\[Rho]^5 - 
      102000*Ec^4*\[Rho]^5 + 40800*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*
       (-20 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*
       (-20 + 9*\[Rho]^2)*Log[\[Rho]]) - 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(480 - 5760*Ec + 28800*Ec^2 - 76800*Ec^3 + 115200*Ec^4 - 
      92160*Ec^5 + 30720*Ec^6 - 18115*\[Rho] + 226980*Ec*\[Rho] - 
      1192500*Ec^2*\[Rho] + 3372000*Ec^3*\[Rho] - 5450880*Ec^4*\[Rho] + 
      4911744*Ec^5*\[Rho] - 2345472*Ec^6*\[Rho] + 1076736*Ec^7*\[Rho] - 
      1160448*Ec^8*\[Rho] + 656384*Ec^9*\[Rho] - 76800*Ec^10*\[Rho] + 
      17805*\[Rho]^2 - 181980*Ec*\[Rho]^2 + 719820*Ec^2*\[Rho]^2 - 
      1285920*Ec^3*\[Rho]^2 + 683040*Ec^4*\[Rho]^2 + 817920*Ec^5*\[Rho]^2 - 
      790656*Ec^6*\[Rho]^2 - 603648*Ec^7*\[Rho]^2 + 831744*Ec^8*\[Rho]^2 - 
      242688*Ec^9*\[Rho]^2 + 15360*Ec^10*\[Rho]^2 + 240*\[Rho]^3 - 
      9000*Ec*\[Rho]^3 + 81720*Ec^2*\[Rho]^3 - 340320*Ec^3*\[Rho]^3 + 
      656160*Ec^4*\[Rho]^3 - 240000*Ec^5*\[Rho]^3 - 998784*Ec^6*\[Rho]^3 + 
      1347072*Ec^7*\[Rho]^3 - 526848*Ec^8*\[Rho]^3 - 560*\[Rho]^4 + 
      3480*Ec*\[Rho]^4 + 2040*Ec^2*\[Rho]^4 - 70240*Ec^3*\[Rho]^4 + 
      208800*Ec^4*\[Rho]^4 - 395136*Ec^5*\[Rho]^4 + 409216*Ec^6*\[Rho]^4 - 
      96768*Ec^7*\[Rho]^4 - 53760*Ec^8*\[Rho]^4 + 915*\[Rho]^5 - 
      10980*Ec*\[Rho]^5 + 54900*Ec^2*\[Rho]^5 - 146400*Ec^3*\[Rho]^5 + 
      370800*Ec^4*\[Rho]^5 - 515520*Ec^5*\[Rho]^5 + 386880*Ec^6*\[Rho]^5 - 
      122880*Ec^7*\[Rho]^5 - 765*\[Rho]^6 + 9180*Ec*\[Rho]^6 - 
      45900*Ec^2*\[Rho]^6 + 122400*Ec^3*\[Rho]^6 - 183600*Ec^4*\[Rho]^6 + 
      146880*Ec^5*\[Rho]^6 - 48960*Ec^6*\[Rho]^6 - 60*(1 - 2*Ec)^6*\[Rho]*
       (-80 - 264*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] + 
      60*(1 - 2*Ec)^6*\[Rho]*(-80 - 264*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]])))/(3600*(1 - 2*Ec)^4*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r18*(-((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (120 - 1440*Ec + 7200*Ec^2 - 19200*Ec^3 + 28800*Ec^4 - 23040*Ec^5 + 
       7680*Ec^6 - 1225*\[Rho] + 15660*Ec*\[Rho] - 84060*Ec^2*\[Rho] + 
       244320*Ec^3*\[Rho] - 417600*Ec^4*\[Rho] + 451200*Ec^5*\[Rho] - 
       399360*Ec^6*\[Rho] + 407040*Ec^7*\[Rho] - 326400*Ec^8*\[Rho] + 
       97280*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] + 600*\[Rho]^2 - 
       7200*Ec*\[Rho]^2 + 36000*Ec^2*\[Rho]^2 - 83520*Ec^3*\[Rho]^2 + 
       54720*Ec^4*\[Rho]^2 + 123648*Ec^5*\[Rho]^2 - 250368*Ec^6*\[Rho]^2 + 
       147456*Ec^7*\[Rho]^2 - 21504*Ec^8*\[Rho]^2 + 600*\[Rho]^3 - 
       8280*Ec*\[Rho]^3 + 47880*Ec^2*\[Rho]^3 - 157920*Ec^3*\[Rho]^3 + 
       337920*Ec^4*\[Rho]^3 - 472320*Ec^5*\[Rho]^3 + 382848*Ec^6*\[Rho]^3 - 
       132096*Ec^7*\[Rho]^3 + 1360*\[Rho]^4 - 16320*Ec*\[Rho]^4 + 
       81600*Ec^2*\[Rho]^4 - 266560*Ec^3*\[Rho]^4 + 557760*Ec^4*\[Rho]^4 - 
       689664*Ec^5*\[Rho]^4 + 471808*Ec^6*\[Rho]^4 - 138240*Ec^7*\[Rho]^4 - 
       1455*\[Rho]^5 + 17460*Ec*\[Rho]^5 - 87300*Ec^2*\[Rho]^5 + 
       232800*Ec^3*\[Rho]^5 - 349200*Ec^4*\[Rho]^5 + 279360*Ec^5*\[Rho]^5 - 
       93120*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-8 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-8 + 9*\[Rho]^2)*
        Log[\[Rho]])) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-240 + 3360*Ec - 20160*Ec^2 + 67200*Ec^3 - 134400*Ec^4 + 
      161280*Ec^5 - 107520*Ec^6 + 30720*Ec^7 + 10327*\[Rho] - 
      149858*Ec*\[Rho] + 936108*Ec^2*\[Rho] - 3268200*Ec^3*\[Rho] + 
      6908160*Ec^4*\[Rho] - 8907264*Ec^5*\[Rho] + 6675456*Ec^6*\[Rho] - 
      2727936*Ec^7*\[Rho] + 1102080*Ec^8*\[Rho] - 1134080*Ec^9*\[Rho] + 
      701440*Ec^10*\[Rho] - 153600*Ec^11*\[Rho] - 12825*\[Rho]^2 + 
      163710*Ec*\[Rho]^2 - 871380*Ec^2*\[Rho]^2 + 2461080*Ec^3*\[Rho]^2 - 
      3839520*Ec^4*\[Rho]^2 + 3026880*Ec^5*\[Rho]^2 - 876672*Ec^6*\[Rho]^2 + 
      458496*Ec^7*\[Rho]^2 - 1344768*Ec^8*\[Rho]^2 + 1181184*Ec^9*\[Rho]^2 - 
      402432*Ec^10*\[Rho]^2 + 30720*Ec^11*\[Rho]^2 + 1680*\[Rho]^3 - 
      17400*Ec*\[Rho]^3 + 61560*Ec^2*\[Rho]^3 - 33840*Ec^3*\[Rho]^3 - 
      264480*Ec^4*\[Rho]^3 + 350016*Ec^5*\[Rho]^3 + 963456*Ec^6*\[Rho]^3 - 
      2848512*Ec^7*\[Rho]^3 + 2655744*Ec^8*\[Rho]^3 - 881664*Ec^9*\[Rho]^3 + 
      1760*\[Rho]^4 - 21400*Ec*\[Rho]^4 + 105720*Ec^2*\[Rho]^4 - 
      261680*Ec^3*\[Rho]^4 + 364000*Ec^4*\[Rho]^4 - 259776*Ec^5*\[Rho]^4 - 
      75904*Ec^6*\[Rho]^4 + 225536*Ec^7*\[Rho]^4 + 62976*Ec^8*\[Rho]^4 - 
      119808*Ec^9*\[Rho]^4 - 1575*\[Rho]^5 + 22050*Ec*\[Rho]^5 - 
      132300*Ec^2*\[Rho]^5 + 441000*Ec^3*\[Rho]^5 - 1060080*Ec^4*\[Rho]^5 + 
      1786656*Ec^5*\[Rho]^5 - 1842624*Ec^6*\[Rho]^5 + 1079424*Ec^7*\[Rho]^5 - 
      276480*Ec^8*\[Rho]^5 + 873*\[Rho]^6 - 12222*Ec*\[Rho]^6 + 
      73332*Ec^2*\[Rho]^6 - 244440*Ec^3*\[Rho]^6 + 488880*Ec^4*\[Rho]^6 - 
      586656*Ec^5*\[Rho]^6 + 391104*Ec^6*\[Rho]^6 - 111744*Ec^7*\[Rho]^6 - 
      60*(-1 + 2*Ec)^7*\[Rho]*(-44 - 132*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^7*\[Rho]*(-44 - 132*\[Rho] + 
        51*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])))/
  (1800*(-1 + 2*Ec)^7*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r15*(-3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
      1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
      540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
      960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
      4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
      960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
      1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
      320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 
      360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 
      36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])*(-80 + 960*Ec - 4800*Ec^2 + 12800*Ec^3 - 19200*Ec^4 + 
      15360*Ec^5 - 5120*Ec^6 + 375*\[Rho] - 4980*Ec*\[Rho] + 
      27780*Ec^2*\[Rho] - 84320*Ec^3*\[Rho] + 152640*Ec^4*\[Rho] - 
      178816*Ec^5*\[Rho] + 167168*Ec^6*\[Rho] - 157184*Ec^7*\[Rho] + 
      111872*Ec^8*\[Rho] - 29696*Ec^9*\[Rho] - 5120*Ec^10*\[Rho] - 
      200*\[Rho]^2 + 2400*Ec*\[Rho]^2 - 12000*Ec^2*\[Rho]^2 + 
      35200*Ec^3*\[Rho]^2 - 71680*Ec^4*\[Rho]^2 + 109056*Ec^5*\[Rho]^2 - 
      119808*Ec^6*\[Rho]^2 + 81920*Ec^7*\[Rho]^2 - 24576*Ec^8*\[Rho]^2 - 
      280*\[Rho]^3 + 3720*Ec*\[Rho]^3 - 20760*Ec^2*\[Rho]^3 + 
      60640*Ec^3*\[Rho]^3 - 102080*Ec^4*\[Rho]^3 + 105984*Ec^5*\[Rho]^3 - 
      67456*Ec^6*\[Rho]^3 + 19456*Ec^7*\[Rho]^3 + 120*\[Rho]^4 - 
      1440*Ec*\[Rho]^4 + 7200*Ec^2*\[Rho]^4 - 18560*Ec^3*\[Rho]^4 + 
      14400*Ec^4*\[Rho]^4 + 6912*Ec^5*\[Rho]^4 - 20224*Ec^6*\[Rho]^4 + 
      10240*Ec^7*\[Rho]^4 + 65*\[Rho]^5 - 780*Ec*\[Rho]^5 + 
      3900*Ec^2*\[Rho]^5 - 10400*Ec^3*\[Rho]^5 + 15600*Ec^4*\[Rho]^5 - 
      12480*Ec^5*\[Rho]^5 + 4160*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*\[Rho]*
       (-4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]*
       (-4 + 3*\[Rho]^2)*Log[\[Rho]]) + 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(480 - 6720*Ec + 40320*Ec^2 - 134400*Ec^3 + 268800*Ec^4 - 
      322560*Ec^5 + 215040*Ec^6 - 61440*Ec^7 - 7883*\[Rho] + 
      115162*Ec*\[Rho] - 724572*Ec^2*\[Rho] + 2549640*Ec^3*\[Rho] - 
      5438400*Ec^4*\[Rho] + 7097472*Ec^5*\[Rho] - 5439744*Ec^6*\[Rho] + 
      2379264*Ec^7*\[Rho] - 1102080*Ec^8*\[Rho] + 1093120*Ec^9*\[Rho] - 
      668672*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] + 13445*\[Rho]^2 - 
      184390*Ec*\[Rho]^2 + 1079460*Ec^2*\[Rho]^2 - 3490680*Ec^3*\[Rho]^2 + 
      6689760*Ec^4*\[Rho]^2 - 7433280*Ec^5*\[Rho]^2 + 4017024*Ec^6*\[Rho]^2 - 
      69888*Ec^7*\[Rho]^2 - 738048*Ec^8*\[Rho]^2 - 79360*Ec^9*\[Rho]^2 + 
      238592*Ec^10*\[Rho]^2 - 30720*Ec^11*\[Rho]^2 - 5520*\[Rho]^3 + 
      71160*Ec*\[Rho]^3 - 384120*Ec^2*\[Rho]^3 + 1109040*Ec^3*\[Rho]^3 - 
      1752480*Ec^4*\[Rho]^3 + 1310016*Ec^5*\[Rho]^3 - 259200*Ec^6*\[Rho]^3 + 
      300288*Ec^7*\[Rho]^3 - 812544*Ec^8*\[Rho]^3 + 414720*Ec^9*\[Rho]^3 + 
      80*\[Rho]^4 - 4360*Ec*\[Rho]^4 + 48840*Ec^2*\[Rho]^4 - 
      253520*Ec^3*\[Rho]^4 + 732640*Ec^4*\[Rho]^4 - 1237440*Ec^5*\[Rho]^4 + 
      1324928*Ec^6*\[Rho]^4 - 926464*Ec^7*\[Rho]^4 + 238080*Ec^8*\[Rho]^4 + 
      33792*Ec^9*\[Rho]^4 - 485*\[Rho]^5 + 6790*Ec*\[Rho]^5 - 
      40740*Ec^2*\[Rho]^5 + 135800*Ec^3*\[Rho]^5 - 281680*Ec^4*\[Rho]^5 + 
      199776*Ec^5*\[Rho]^5 + 16576*Ec^6*\[Rho]^5 - 127616*Ec^7*\[Rho]^5 + 
      61440*Ec^8*\[Rho]^5 - 117*\[Rho]^6 + 1638*Ec*\[Rho]^6 - 
      9828*Ec^2*\[Rho]^6 + 32760*Ec^3*\[Rho]^6 - 65520*Ec^4*\[Rho]^6 + 
      78624*Ec^5*\[Rho]^6 - 52416*Ec^6*\[Rho]^6 + 14976*Ec^7*\[Rho]^6 + 
      60*(-1 + 2*Ec)^7*\[Rho]*(-40 - 32*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*\[Rho]*(-40 - 32*\[Rho] + 
        51*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])))/
  (1800*(-1 + 2*Ec)^7*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r6*(-((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
       1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
       360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
       640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
       4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
       960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
       1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
       320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
       540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
       3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (6480 - 90720*Ec + 544320*Ec^2 - 1814400*Ec^3 + 3628800*Ec^4 - 
       4354560*Ec^5 + 2903040*Ec^6 - 829440*Ec^7 - 14375*\[Rho] + 
       213250*Ec*\[Rho] - 1363500*Ec^2*\[Rho] + 4821480*Ec^3*\[Rho] - 
       9868800*Ec^4*\[Rho] + 10191360*Ec^5*\[Rho] + 691200*Ec^6*\[Rho] - 
       16435200*Ec^7*\[Rho] + 21507840*Ec^8*\[Rho] - 12915200*Ec^9*\[Rho] + 
       3066880*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] + 6600*\[Rho]^2 - 
       92400*Ec*\[Rho]^2 + 554400*Ec^2*\[Rho]^2 - 1753920*Ec^3*\[Rho]^2 + 
       2810880*Ec^4*\[Rho]^2 - 969216*Ec^5*\[Rho]^2 - 4336128*Ec^6*\[Rho]^2 + 
       7959552*Ec^7*\[Rho]^2 - 5867520*Ec^8*\[Rho]^2 + 
       1708032*Ec^9*\[Rho]^2 + 5400*\[Rho]^3 - 70200*Ec*\[Rho]^3 + 
       383400*Ec^2*\[Rho]^3 - 1259280*Ec^3*\[Rho]^3 + 2730240*Ec^4*\[Rho]^3 - 
       3818880*Ec^5*\[Rho]^3 + 3206016*Ec^6*\[Rho]^3 - 
       1407744*Ec^7*\[Rho]^3 + 221184*Ec^8*\[Rho]^3 - 14200*\[Rho]^4 + 
       198800*Ec*\[Rho]^4 - 1192800*Ec^2*\[Rho]^4 + 4323520*Ec^3*\[Rho]^4 - 
       10203200*Ec^4*\[Rho]^4 + 15638400*Ec^5*\[Rho]^4 - 
       14882560*Ec^6*\[Rho]^4 + 8061440*Ec^7*\[Rho]^4 - 
       1904640*Ec^8*\[Rho]^4 + 10095*\[Rho]^5 - 141330*Ec*\[Rho]^5 + 
       847980*Ec^2*\[Rho]^5 - 2826600*Ec^3*\[Rho]^5 + 5653200*Ec^4*\[Rho]^5 - 
       6783840*Ec^5*\[Rho]^5 + 4522560*Ec^6*\[Rho]^5 - 
       1292160*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*
        Log[\[Rho]])) + 15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(4320 - 69120*Ec + 483840*Ec^2 - 
      1935360*Ec^3 + 4838400*Ec^4 - 7741440*Ec^5 + 7741440*Ec^6 - 
      4423680*Ec^7 + 1105920*Ec^8 - 35219*\[Rho] + 576944*Ec*\[Rho] - 
      4146128*Ec^2*\[Rho] + 17086272*Ec^3*\[Rho] - 44270800*Ec^4*\[Rho] + 
      74441728*Ec^5*\[Rho] - 81786368*Ec^6*\[Rho] + 61382656*Ec^7*\[Rho] - 
      42083584*Ec^8*\[Rho] + 38768640*Ec^9*\[Rho] - 32706560*Ec^10*\[Rho] + 
      16302080*Ec^11*\[Rho] - 3584000*Ec^12*\[Rho] + 38125*\[Rho]^2 - 
      571600*Ec*\[Rho]^2 + 3694000*Ec^2*\[Rho]^2 - 13342400*Ec^3*\[Rho]^2 + 
      29185360*Ec^4*\[Rho]^2 - 39253504*Ec^5*\[Rho]^2 + 
      32441344*Ec^6*\[Rho]^2 - 19806208*Ec^7*\[Rho]^2 + 
      17561344*Ec^8*\[Rho]^2 - 18173952*Ec^9*\[Rho]^2 + 
      10850304*Ec^10*\[Rho]^2 - 2605056*Ec^11*\[Rho]^2 - 
      102400*Ec^12*\[Rho]^2 - 10800*\[Rho]^3 + 159000*Ec*\[Rho]^3 - 
      1002600*Ec^2*\[Rho]^3 + 3495200*Ec^3*\[Rho]^3 - 7438080*Ec^4*\[Rho]^3 + 
      10302592*Ec^5*\[Rho]^3 - 9897216*Ec^6*\[Rho]^3 + 
      6831616*Ec^7*\[Rho]^3 - 3018752*Ec^8*\[Rho]^3 + 483328*Ec^9*\[Rho]^3 + 
      96256*Ec^10*\[Rho]^3 + 6800*\[Rho]^4 - 103400*Ec*\[Rho]^4 + 
      680600*Ec^2*\[Rho]^4 - 2520800*Ec^3*\[Rho]^4 + 6170240*Ec^4*\[Rho]^4 - 
      10968960*Ec^5*\[Rho]^4 + 14287104*Ec^6*\[Rho]^4 - 
      12952064*Ec^7*\[Rho]^4 + 7682048*Ec^8*\[Rho]^4 - 
      2875392*Ec^9*\[Rho]^4 + 563200*Ec^10*\[Rho]^4 - 5245*\[Rho]^5 + 
      83920*Ec*\[Rho]^5 - 587440*Ec^2*\[Rho]^5 + 2349760*Ec^3*\[Rho]^5 - 
      6310080*Ec^4*\[Rho]^5 + 11869440*Ec^5*\[Rho]^5 - 
      15298560*Ec^6*\[Rho]^5 + 12569600*Ec^7*\[Rho]^5 - 
      5999360*Ec^8*\[Rho]^5 + 1269760*Ec^9*\[Rho]^5 + 2019*\[Rho]^6 - 
      32304*Ec*\[Rho]^6 + 226128*Ec^2*\[Rho]^6 - 904512*Ec^3*\[Rho]^6 + 
      2261280*Ec^4*\[Rho]^6 - 3618048*Ec^5*\[Rho]^6 + 3618048*Ec^6*\[Rho]^6 - 
      2067456*Ec^7*\[Rho]^6 + 516864*Ec^8*\[Rho]^6 + 
      60*(1 - 2*Ec)^8*\[Rho]*(112 + 320*\[Rho] - 115*\[Rho]^2 + 45*\[Rho]^3)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*\[Rho]*(112 + 320*\[Rho] - 
        115*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]])))/
  (18000*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*m2*(-((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (-533 + 6588*Ec - 34092*Ec^2 + 93984*Ec^3 - 140928*Ec^4 + 86400*Ec^5 + 
       59904*Ec^6 - 155136*Ec^7 + 122112*Ec^8 - 41984*Ec^9 + 3072*Ec^10 + 
       1032*\[Rho] - 12384*Ec*\[Rho] + 61920*Ec^2*\[Rho] - 
       162816*Ec^3*\[Rho] + 227712*Ec^4*\[Rho] - 127488*Ec^5*\[Rho] - 
       62976*Ec^6*\[Rho] + 122880*Ec^7*\[Rho] - 49152*Ec^8*\[Rho] - 
       720*\[Rho]^2 + 9288*Ec*\[Rho]^2 - 50328*Ec^2*\[Rho]^2 + 
       143328*Ec^3*\[Rho]^2 - 233472*Ec^4*\[Rho]^2 + 221184*Ec^5*\[Rho]^2 - 
       113280*Ec^6*\[Rho]^2 + 24576*Ec^7*\[Rho]^2 + 56*\[Rho]^3 - 
       672*Ec*\[Rho]^3 + 3360*Ec^2*\[Rho]^3 - 2048*Ec^3*\[Rho]^3 - 
       9024*Ec^4*\[Rho]^3 + 28416*Ec^5*\[Rho]^3 - 30976*Ec^6*\[Rho]^3 + 
       12288*Ec^7*\[Rho]^3 + 165*\[Rho]^4 - 1980*Ec*\[Rho]^4 + 
       9900*Ec^2*\[Rho]^4 - 26400*Ec^3*\[Rho]^4 + 39600*Ec^4*\[Rho]^4 - 
       31680*Ec^5*\[Rho]^4 + 10560*Ec^6*\[Rho]^4 + 12*(1 - 2*Ec)^6*
        (8 + 27*\[Rho]^2)*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^6*(8 + 27*\[Rho]^2)*
        Log[\[Rho]])) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-125 + 2518*Ec - 20484*Ec^2 + 89784*Ec^3 - 235968*Ec^4 + 
      400512*Ec^5 - 521472*Ec^6 + 726528*Ec^7 - 1060608*Ec^8 + 1102336*Ec^9 - 
      625664*Ec^10 + 141312*Ec^11 + 947*\[Rho] - 16330*Ec*\[Rho] + 
      119484*Ec^2*\[Rho] - 484296*Ec^3*\[Rho] + 1182048*Ec^4*\[Rho] - 
      1750848*Ec^5*\[Rho] + 1468800*Ec^6*\[Rho] - 509184*Ec^7*\[Rho] - 
      149760*Ec^8*\[Rho] + 212480*Ec^9*\[Rho] - 87040*Ec^10*\[Rho] + 
      6144*Ec^11*\[Rho] - 1008*\[Rho]^2 + 16776*Ec*\[Rho]^2 - 
      119304*Ec^2*\[Rho]^2 + 472272*Ec^3*\[Rho]^2 - 1118880*Ec^4*\[Rho]^2 + 
      1601088*Ec^5*\[Rho]^2 - 1353600*Ec^6*\[Rho]^2 + 652032*Ec^7*\[Rho]^2 - 
      173568*Ec^8*\[Rho]^2 + 21504*Ec^9*\[Rho]^2 + 368*\[Rho]^3 - 
      7096*Ec*\[Rho]^3 + 56184*Ec^2*\[Rho]^3 - 241712*Ec^3*\[Rho]^3 + 
      581344*Ec^4*\[Rho]^3 - 825024*Ec^5*\[Rho]^3 + 718976*Ec^6*\[Rho]^3 - 
      347392*Ec^7*\[Rho]^3 + 66048*Ec^8*\[Rho]^3 + 9216*Ec^9*\[Rho]^3 - 
      83*\[Rho]^4 + 1162*Ec*\[Rho]^4 - 6972*Ec^2*\[Rho]^4 + 
      23240*Ec^3*\[Rho]^4 - 16240*Ec^4*\[Rho]^4 - 17376*Ec^5*\[Rho]^4 + 
      67648*Ec^6*\[Rho]^4 - 68480*Ec^7*\[Rho]^4 + 24576*Ec^8*\[Rho]^4 - 
      99*\[Rho]^5 + 1386*Ec*\[Rho]^5 - 8316*Ec^2*\[Rho]^5 + 
      27720*Ec^3*\[Rho]^5 - 55440*Ec^4*\[Rho]^5 + 66528*Ec^5*\[Rho]^5 - 
      44352*Ec^6*\[Rho]^5 + 12672*Ec^7*\[Rho]^5 + 12*(-1 + 2*Ec)^7*
       (-32 + 128*\[Rho] - 111*\[Rho]^2 + 81*\[Rho]^3)*Log[1 - 2*Ec] - 
      12*(-1 + 2*Ec)^7*(-32 + 128*\[Rho] - 111*\[Rho]^2 + 81*\[Rho]^3)*
       Log[\[Rho]])))/(720*(-1 + 2*Ec)^7*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r4*((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
      1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
      360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
      640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])*(1530 - 21420*Ec + 128520*Ec^2 - 428400*Ec^3 + 
      856800*Ec^4 - 1028160*Ec^5 + 685440*Ec^6 - 195840*Ec^7 - 3275*\[Rho] + 
      46150*Ec*\[Rho] - 279000*Ec^2*\[Rho] + 931680*Ec^3*\[Rho] - 
      1817400*Ec^4*\[Rho] + 1905360*Ec^5*\[Rho] - 458400*Ec^6*\[Rho] - 
      1339200*Ec^7*\[Rho] + 1741440*Ec^8*\[Rho] - 992000*Ec^9*\[Rho] + 
      340480*Ec^10*\[Rho] - 76800*Ec^11*\[Rho] + 1800*\[Rho]^2 - 
      25200*Ec*\[Rho]^2 + 151200*Ec^2*\[Rho]^2 - 503520*Ec^3*\[Rho]^2 + 
      1014480*Ec^4*\[Rho]^2 - 1284576*Ec^5*\[Rho]^2 + 1078272*Ec^6*\[Rho]^2 - 
      695808*Ec^7*\[Rho]^2 + 387840*Ec^8*\[Rho]^2 - 127488*Ec^9*\[Rho]^2 - 
      3600*\[Rho]^3 + 53100*Ec*\[Rho]^3 - 337500*Ec^2*\[Rho]^3 + 
      1242120*Ec^3*\[Rho]^3 - 2941560*Ec^4*\[Rho]^3 + 4621200*Ec^5*\[Rho]^3 - 
      4687584*Ec^6*\[Rho]^3 + 2776896*Ec^7*\[Rho]^3 - 731136*Ec^8*\[Rho]^3 + 
      5750*\[Rho]^4 - 80500*Ec*\[Rho]^4 + 483000*Ec^2*\[Rho]^4 - 
      1681280*Ec^3*\[Rho]^4 + 3701200*Ec^4*\[Rho]^4 - 5235360*Ec^5*\[Rho]^4 + 
      4571840*Ec^6*\[Rho]^4 - 2227840*Ec^7*\[Rho]^4 + 460800*Ec^8*\[Rho]^4 - 
      2205*\[Rho]^5 + 30870*Ec*\[Rho]^5 - 185220*Ec^2*\[Rho]^5 + 
      617400*Ec^3*\[Rho]^5 - 1234800*Ec^4*\[Rho]^5 + 1481760*Ec^5*\[Rho]^5 - 
      987840*Ec^6*\[Rho]^5 + 282240*Ec^7*\[Rho]^5 - 150*(-1 + 2*Ec)^7*\[Rho]*
       (1 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 150*(-1 + 2*Ec)^7*\[Rho]*
       (1 + 9*\[Rho]^2)*Log[\[Rho]]) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
      80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
      32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
      24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
      32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
      4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (3060 - 48960*Ec + 342720*Ec^2 - 1370880*Ec^3 + 3427200*Ec^4 - 
      5483520*Ec^5 + 5483520*Ec^6 - 3133440*Ec^7 + 783360*Ec^8 - 
      3102*\[Rho] + 37752*Ec*\[Rho] - 169224*Ec^2*\[Rho] + 
      233376*Ec^3*\[Rho] + 720000*Ec^4*\[Rho] - 3487296*Ec^5*\[Rho] + 
      5237376*Ec^6*\[Rho] - 110592*Ec^7*\[Rho] - 11277312*Ec^8*\[Rho] + 
      18769920*Ec^9*\[Rho] - 16343040*Ec^10*\[Rho] + 9216000*Ec^11*\[Rho] - 
      3563520*Ec^12*\[Rho] + 737280*Ec^13*\[Rho] + 3475*\[Rho]^2 - 
      49900*Ec*\[Rho]^2 + 303700*Ec^2*\[Rho]^2 - 1002000*Ec^3*\[Rho]^2 + 
      1882680*Ec^4*\[Rho]^2 - 1853952*Ec^5*\[Rho]^2 + 498432*Ec^6*\[Rho]^2 + 
      723456*Ec^7*\[Rho]^2 - 811008*Ec^8*\[Rho]^2 + 523264*Ec^9*\[Rho]^2 - 
      160768*Ec^10*\[Rho]^2 - 217088*Ec^11*\[Rho]^2 + 153600*Ec^12*\[Rho]^2 - 
      1350*\[Rho]^3 + 10800*Ec*\[Rho]^3 + 10800*Ec^2*\[Rho]^3 - 
      446400*Ec^3*\[Rho]^3 + 2414760*Ec^4*\[Rho]^3 - 7065024*Ec^5*\[Rho]^3 + 
      13372512*Ec^6*\[Rho]^3 - 17306112*Ec^7*\[Rho]^3 + 
      15060864*Ec^8*\[Rho]^3 - 7965696*Ec^9*\[Rho]^3 + 
      1939968*Ec^10*\[Rho]^3 - 7500*\[Rho]^4 + 128100*Ec*\[Rho]^4 - 
      961500*Ec^2*\[Rho]^4 + 4148400*Ec^3*\[Rho]^4 - 11614680*Ec^4*\[Rho]^4 + 
      22455360*Ec^5*\[Rho]^4 - 30612768*Ec^6*\[Rho]^4 + 
      28670208*Ec^7*\[Rho]^4 - 16849536*Ec^8*\[Rho]^4 + 
      5167104*Ec^9*\[Rho]^4 - 483840*Ec^10*\[Rho]^4 + 6740*\[Rho]^5 - 
      107840*Ec*\[Rho]^5 + 754880*Ec^2*\[Rho]^5 - 3019520*Ec^3*\[Rho]^5 + 
      7807160*Ec^4*\[Rho]^5 - 13593920*Ec^5*\[Rho]^5 + 
      15941120*Ec^6*\[Rho]^5 - 11901440*Ec^7*\[Rho]^5 + 
      5048960*Ec^8*\[Rho]^5 - 921600*Ec^9*\[Rho]^5 - 1323*\[Rho]^6 + 
      21168*Ec*\[Rho]^6 - 148176*Ec^2*\[Rho]^6 + 592704*Ec^3*\[Rho]^6 - 
      1481760*Ec^4*\[Rho]^6 + 2370816*Ec^5*\[Rho]^6 - 2370816*Ec^6*\[Rho]^6 + 
      1354752*Ec^7*\[Rho]^6 - 338688*Ec^8*\[Rho]^6 + 
      30*(1 - 2*Ec)^8*\[Rho]*(-198 + 95*\[Rho] - 180*\[Rho]^2 + 135*\[Rho]^3)*
       Log[1 - 2*Ec] - 30*(1 - 2*Ec)^8*\[Rho]*(-198 + 95*\[Rho] - 
        180*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]])))/
  (2250*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r1*((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
      1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
      360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
      640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])*(5635 - 81290*Ec + 504540*Ec^2 - 1793160*Ec^3 + 
      4224000*Ec^4 - 7703040*Ec^5 + 12602880*Ec^6 - 18017280*Ec^7 + 
      18597120*Ec^8 - 10995200*Ec^9 + 2237440*Ec^10 + 460800*Ec^11 + 
      4200*\[Rho] - 58800*Ec*\[Rho] + 352800*Ec^2*\[Rho] - 
      1008960*Ec^3*\[Rho] + 627840*Ec^4*\[Rho] + 4676352*Ec^5*\[Rho] - 
      15757824*Ec^6*\[Rho] + 23172096*Ec^7*\[Rho] - 17264640*Ec^8*\[Rho] + 
      5308416*Ec^9*\[Rho] + 13680*\[Rho]^2 - 196920*Ec*\[Rho]^2 + 
      1219320*Ec^2*\[Rho]^2 - 4795440*Ec^3*\[Rho]^2 + 
      12961920*Ec^4*\[Rho]^2 - 23587200*Ec^5*\[Rho]^2 + 
      27297408*Ec^6*\[Rho]^2 - 17924352*Ec^7*\[Rho]^2 + 
      5087232*Ec^8*\[Rho]^2 - 58600*\[Rho]^3 + 820400*Ec*\[Rho]^3 - 
      4922400*Ec^2*\[Rho]^3 + 17632960*Ec^3*\[Rho]^3 - 
      40395200*Ec^4*\[Rho]^3 + 60247680*Ec^5*\[Rho]^3 - 
      56116480*Ec^6*\[Rho]^3 + 29672960*Ec^7*\[Rho]^3 - 
      6819840*Ec^8*\[Rho]^3 + 35085*\[Rho]^4 - 491190*Ec*\[Rho]^4 + 
      2947140*Ec^2*\[Rho]^4 - 9823800*Ec^3*\[Rho]^4 + 
      19647600*Ec^4*\[Rho]^4 - 23577120*Ec^5*\[Rho]^4 + 
      15718080*Ec^6*\[Rho]^4 - 4490880*Ec^7*\[Rho]^4 + 
      300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
      300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[\[Rho]]) + 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(32531 - 574256*Ec + 4449872*Ec^2 - 19806528*Ec^3 + 
      55563600*Ec^4 - 101202432*Ec^5 + 118344192*Ec^6 - 83595264*Ec^7 + 
      28452096*Ec^8 + 7024640*Ec^9 - 24227840*Ec^10 + 30556160*Ec^11 - 
      20828160*Ec^12 + 5898240*Ec^13 - 14645*\[Rho] + 217520*Ec*\[Rho] - 
      1388240*Ec^2*\[Rho] + 4925760*Ec^3*\[Rho] - 10841040*Ec^4*\[Rho] + 
      17481216*Ec^5*\[Rho] - 29546496*Ec^6*\[Rho] + 57280512*Ec^7*\[Rho] - 
      88624896*Ec^8*\[Rho] + 86929408*Ec^9*\[Rho] - 47067136*Ec^10*\[Rho] + 
      9846784*Ec^11*\[Rho] + 921600*Ec^12*\[Rho] - 4320*\[Rho]^2 + 
      49320*Ec*\[Rho]^2 - 186840*Ec^2*\[Rho]^2 + 8160*Ec^3*\[Rho]^2 + 
      4033920*Ec^4*\[Rho]^2 - 23227008*Ec^5*\[Rho]^2 + 
      67163904*Ec^6*\[Rho]^2 - 113647104*Ec^7*\[Rho]^2 + 
      114751488*Ec^8*\[Rho]^2 - 64684032*Ec^9*\[Rho]^2 + 
      15968256*Ec^10*\[Rho]^2 - 61520*\[Rho]^3 + 1000520*Ec*\[Rho]^3 - 
      7133240*Ec^2*\[Rho]^3 + 29137760*Ec^3*\[Rho]^3 - 
      80130560*Ec^4*\[Rho]^3 + 159082880*Ec^5*\[Rho]^3 - 
      229158656*Ec^6*\[Rho]^3 + 230283776*Ec^7*\[Rho]^3 - 
      146481152*Ec^8*\[Rho]^3 + 50946048*Ec^9*\[Rho]^3 - 
      6789120*Ec^10*\[Rho]^3 + 69005*\[Rho]^4 - 1104080*Ec*\[Rho]^4 + 
      7728560*Ec^2*\[Rho]^4 - 30914240*Ec^3*\[Rho]^4 + 
      82070720*Ec^4*\[Rho]^4 - 148263680*Ec^5*\[Rho]^4 + 
      183203840*Ec^6*\[Rho]^4 - 145771520*Ec^7*\[Rho]^4 + 
      67132160*Ec^8*\[Rho]^4 - 13639680*Ec^9*\[Rho]^4 - 21051*\[Rho]^5 + 
      336816*Ec*\[Rho]^5 - 2357712*Ec^2*\[Rho]^5 + 9430848*Ec^3*\[Rho]^5 - 
      23577120*Ec^4*\[Rho]^5 + 37723392*Ec^5*\[Rho]^5 - 
      37723392*Ec^6*\[Rho]^5 + 21556224*Ec^7*\[Rho]^5 - 
      5389056*Ec^8*\[Rho]^5 + 60*(1 - 2*Ec)^8*(-448 - 140*\[Rho] - 
        165*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 
      60*(1 - 2*Ec)^8*(-448 - 140*\[Rho] - 165*\[Rho]^2 + 135*\[Rho]^3)*
       Log[\[Rho]])))/(18000*(1 - 2*Ec)^6*mb^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r3*(-((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
       1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
       360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
       640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
       4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
       960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
       1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
       320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
       540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
       3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (3240 - 45360*Ec + 272160*Ec^2 - 907200*Ec^3 + 1814400*Ec^4 - 
       2177280*Ec^5 + 1451520*Ec^6 - 414720*Ec^7 - 4175*\[Rho] + 
       52450*Ec*\[Rho] - 272700*Ec^2*\[Rho] + 737640*Ec^3*\[Rho] - 
       1029600*Ec^4*\[Rho] + 502080*Ec^5*\[Rho] + 278400*Ec^6*\[Rho] + 
       172800*Ec^7*\[Rho] - 1370880*Ec^8*\[Rho] + 1292800*Ec^9*\[Rho] - 
       220160*Ec^10*\[Rho] - 153600*Ec^11*\[Rho] + 2400*\[Rho]^2 - 
       33600*Ec*\[Rho]^2 + 201600*Ec^2*\[Rho]^2 - 694560*Ec^3*\[Rho]^2 + 
       1616640*Ec^4*\[Rho]^2 - 2936448*Ec^5*\[Rho]^2 + 
       4409856*Ec^6*\[Rho]^2 - 4944384*Ec^7*\[Rho]^2 + 
       3409920*Ec^8*\[Rho]^2 - 1050624*Ec^9*\[Rho]^2 - 8100*\[Rho]^3 + 
       118800*Ec*\[Rho]^3 - 750600*Ec^2*\[Rho]^3 + 2709360*Ec^3*\[Rho]^3 - 
       6288480*Ec^4*\[Rho]^3 + 9792000*Ec^5*\[Rho]^3 - 
       9954432*Ec^6*\[Rho]^3 + 5937408*Ec^7*\[Rho]^3 - 
       1571328*Ec^8*\[Rho]^3 + 9800*\[Rho]^4 - 137200*Ec*\[Rho]^4 + 
       823200*Ec^2*\[Rho]^4 - 2831840*Ec^3*\[Rho]^4 + 6203200*Ec^4*\[Rho]^4 - 
       8710080*Ec^5*\[Rho]^4 + 7521920*Ec^6*\[Rho]^4 - 
       3608320*Ec^7*\[Rho]^4 + 729600*Ec^8*\[Rho]^4 - 3165*\[Rho]^5 + 
       44310*Ec*\[Rho]^5 - 265860*Ec^2*\[Rho]^5 + 886200*Ec^3*\[Rho]^5 - 
       1772400*Ec^4*\[Rho]^5 + 2126880*Ec^5*\[Rho]^5 - 
       1417920*Ec^6*\[Rho]^5 + 405120*Ec^7*\[Rho]^5 - 
       300*(-1 + 2*Ec)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
       300*(-1 + 2*Ec)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[\[Rho]])) + 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(6480 - 103680*Ec + 725760*Ec^2 - 2903040*Ec^3 + 
      7257600*Ec^4 - 11612160*Ec^5 + 11612160*Ec^6 - 6635520*Ec^7 + 
      1658880*Ec^8 + 26899*\[Rho] - 484624*Ec*\[Rho] + 3826288*Ec^2*\[Rho] - 
      17330112*Ec^3*\[Rho] + 49371600*Ec^4*\[Rho] - 90823488*Ec^5*\[Rho] + 
      105443328*Ec^6*\[Rho] - 69835776*Ec^7*\[Rho] + 17681664*Ec^8*\[Rho] + 
      3880960*Ec^9*\[Rho] - 471040*Ec^10*\[Rho] - 327680*Ec^11*\[Rho] - 
      2150400*Ec^12*\[Rho] + 1228800*Ec^13*\[Rho] - 37925*\[Rho]^2 + 
      590000*Ec*\[Rho]^2 - 3995600*Ec^2*\[Rho]^2 + 15355200*Ec^3*\[Rho]^2 - 
      36582960*Ec^4*\[Rho]^2 + 55663104*Ec^5*\[Rho]^2 - 
      55294464*Ec^6*\[Rho]^2 + 41330688*Ec^7*\[Rho]^2 - 
      35107584*Ec^8*\[Rho]^2 + 33206272*Ec^9*\[Rho]^2 - 
      20107264*Ec^10*\[Rho]^2 + 4734976*Ec^11*\[Rho]^2 + 
      307200*Ec^12*\[Rho]^2 + 10800*\[Rho]^3 - 185400*Ec*\[Rho]^3 + 
      1398600*Ec^2*\[Rho]^3 - 6064800*Ec^3*\[Rho]^3 + 
      16733280*Ec^4*\[Rho]^3 - 31527552*Ec^5*\[Rho]^3 + 
      44021376*Ec^6*\[Rho]^3 - 48754176*Ec^7*\[Rho]^3 + 
      41206272*Ec^8*\[Rho]^3 - 22315008*Ec^9*\[Rho]^3 + 
      5566464*Ec^10*\[Rho]^3 - 16000*\[Rho]^4 + 272200*Ec*\[Rho]^4 - 
      2035000*Ec^2*\[Rho]^4 + 8744800*Ec^3*\[Rho]^4 - 
      23988640*Ec^4*\[Rho]^4 + 45066880*Ec^5*\[Rho]^4 - 
      60091264*Ec^6*\[Rho]^4 + 55273984*Ec^7*\[Rho]^4 - 
      31702528*Ec^8*\[Rho]^4 + 9326592*Ec^9*\[Rho]^4 - 
      798720*Ec^10*\[Rho]^4 + 11645*\[Rho]^5 - 186320*Ec*\[Rho]^5 + 
      1304240*Ec^2*\[Rho]^5 - 5216960*Ec^3*\[Rho]^5 + 
      13299680*Ec^4*\[Rho]^5 - 23034560*Ec^5*\[Rho]^5 + 
      26792960*Ec^6*\[Rho]^5 - 19742720*Ec^7*\[Rho]^5 + 
      8218880*Ec^8*\[Rho]^5 - 1459200*Ec^9*\[Rho]^5 - 1899*\[Rho]^6 + 
      30384*Ec*\[Rho]^6 - 212688*Ec^2*\[Rho]^6 + 850752*Ec^3*\[Rho]^6 - 
      2126880*Ec^4*\[Rho]^6 + 3403008*Ec^5*\[Rho]^6 - 3403008*Ec^6*\[Rho]^6 + 
      1944576*Ec^7*\[Rho]^6 - 486144*Ec^8*\[Rho]^6 + 
      60*(1 - 2*Ec)^8*\[Rho]*(-452 - 140*\[Rho] - 105*\[Rho]^2 + 
        135*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*\[Rho]*
       (-452 - 140*\[Rho] - 105*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]])))/
  (4500*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r2*(6*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
      1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
      360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
      640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])*(255 - 3570*Ec + 21420*Ec^2 - 71400*Ec^3 + 142800*Ec^4 - 
      171360*Ec^5 + 114240*Ec^6 - 32640*Ec^7 - 200*\[Rho] + 1750*Ec*\[Rho] - 
      3150*Ec^2*\[Rho] - 20620*Ec^3*\[Rho] + 132100*Ec^4*\[Rho] - 
      356440*Ec^5*\[Rho] + 572400*Ec^6*\[Rho] - 602400*Ec^7*\[Rho] + 
      431040*Ec^8*\[Rho] - 208000*Ec^9*\[Rho] + 65280*Ec^10*\[Rho] - 
      12800*Ec^11*\[Rho] + 100*\[Rho]^2 - 1400*Ec*\[Rho]^2 + 
      8400*Ec^2*\[Rho]^2 - 26120*Ec^3*\[Rho]^2 + 39080*Ec^4*\[Rho]^2 - 
      6096*Ec^5*\[Rho]^2 - 66688*Ec^6*\[Rho]^2 + 92032*Ec^7*\[Rho]^2 - 
      44160*Ec^8*\[Rho]^2 + 4352*Ec^9*\[Rho]^2 - 150*\[Rho]^3 + 
      2550*Ec*\[Rho]^3 - 18450*Ec^2*\[Rho]^3 + 68020*Ec^3*\[Rho]^3 - 
      141260*Ec^4*\[Rho]^3 + 180600*Ec^5*\[Rho]^3 - 154064*Ec^6*\[Rho]^3 + 
      85216*Ec^7*\[Rho]^3 - 22656*Ec^8*\[Rho]^3 - 175*\[Rho]^4 + 
      2450*Ec*\[Rho]^4 - 14700*Ec^2*\[Rho]^4 + 56120*Ec^3*\[Rho]^4 - 
      137800*Ec^4*\[Rho]^4 + 205440*Ec^5*\[Rho]^4 - 188160*Ec^6*\[Rho]^4 + 
      98560*Ec^7*\[Rho]^4 - 22400*Ec^8*\[Rho]^4 + 170*\[Rho]^5 - 
      2380*Ec*\[Rho]^5 + 14280*Ec^2*\[Rho]^5 - 47600*Ec^3*\[Rho]^5 + 
      95200*Ec^4*\[Rho]^5 - 114240*Ec^5*\[Rho]^5 + 76160*Ec^6*\[Rho]^5 - 
      21760*Ec^7*\[Rho]^5 - 75*(-1 + 2*Ec)^7*\[Rho]*(-7 + 3*\[Rho]^2)*
       Log[1 - 2*Ec] + 75*(-1 + 2*Ec)^7*\[Rho]*(-7 + 3*\[Rho]^2)*
       Log[\[Rho]]) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(3060 - 48960*Ec + 342720*Ec^2 - 1370880*Ec^3 + 
      3427200*Ec^4 - 5483520*Ec^5 + 5483520*Ec^6 - 3133440*Ec^7 + 
      783360*Ec^8 + 27013*\[Rho] - 471688*Ec*\[Rho] + 3617656*Ec^2*\[Rho] - 
      15944544*Ec^3*\[Rho] + 44259600*Ec^4*\[Rho] - 79393056*Ec^5*\[Rho] + 
      89847936*Ec^6*\[Rho] - 57626112*Ec^7*\[Rho] + 12787968*Ec^8*\[Rho] + 
      6046720*Ec^9*\[Rho] - 3604480*Ec^10*\[Rho] + 1392640*Ec^11*\[Rho] - 
      1536000*Ec^12*\[Rho] + 614400*Ec^13*\[Rho] - 35300*\[Rho]^2 + 
      547100*Ec*\[Rho]^2 - 3688100*Ec^2*\[Rho]^2 + 14091600*Ec^3*\[Rho]^2 - 
      33212520*Ec^4*\[Rho]^2 + 48872448*Ec^5*\[Rho]^2 - 
      42432768*Ec^6*\[Rho]^2 + 17389056*Ec^7*\[Rho]^2 + 
      321792*Ec^8*\[Rho]^2 - 1166336*Ec^9*\[Rho]^2 - 1235968*Ec^10*\[Rho]^2 + 
      397312*Ec^11*\[Rho]^2 + 153600*Ec^12*\[Rho]^2 + 3150*\[Rho]^3 - 
      52200*Ec*\[Rho]^3 + 379800*Ec^2*\[Rho]^3 - 1586400*Ec^3*\[Rho]^3 + 
      4040760*Ec^4*\[Rho]^3 - 6124224*Ec^5*\[Rho]^3 + 5082912*Ec^6*\[Rho]^3 - 
      2291712*Ec^7*\[Rho]^3 + 1716864*Ec^8*\[Rho]^3 - 1975296*Ec^9*\[Rho]^3 + 
      787968*Ec^10*\[Rho]^3 + 2300*\[Rho]^4 - 28700*Ec*\[Rho]^4 + 
      136100*Ec^2*\[Rho]^4 - 242000*Ec^3*\[Rho]^4 - 6280*Ec^4*\[Rho]^4 + 
      410560*Ec^5*\[Rho]^4 - 412768*Ec^6*\[Rho]^4 + 510208*Ec^7*\[Rho]^4 - 
      497536*Ec^8*\[Rho]^4 + 98304*Ec^9*\[Rho]^4 + 53760*Ec^10*\[Rho]^4 - 
      835*\[Rho]^5 + 13360*Ec*\[Rho]^5 - 93520*Ec^2*\[Rho]^5 + 
      374080*Ec^3*\[Rho]^5 - 1114840*Ec^4*\[Rho]^5 + 2402080*Ec^5*\[Rho]^5 - 
      3143680*Ec^6*\[Rho]^5 + 2575360*Ec^7*\[Rho]^5 - 1248640*Ec^8*\[Rho]^5 + 
      268800*Ec^9*\[Rho]^5 + 612*\[Rho]^6 - 9792*Ec*\[Rho]^6 + 
      68544*Ec^2*\[Rho]^6 - 274176*Ec^3*\[Rho]^6 + 685440*Ec^4*\[Rho]^6 - 
      1096704*Ec^5*\[Rho]^6 + 1096704*Ec^6*\[Rho]^6 - 626688*Ec^7*\[Rho]^6 + 
      156672*Ec^8*\[Rho]^6 + 30*(1 - 2*Ec)^8*\[Rho]*(-658 - 295*\[Rho] - 
        30*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 30*(1 - 2*Ec)^8*\[Rho]*
       (-658 - 295*\[Rho] - 30*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]])))/
  (2250*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r5*(-((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
       1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
       360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
       640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
       4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
       960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
       1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
       320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
       540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
       3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (2880 - 40320*Ec + 241920*Ec^2 - 806400*Ec^3 + 1612800*Ec^4 - 
       1935360*Ec^5 + 1290240*Ec^6 - 368640*Ec^7 + 2425*\[Rho] - 
       50750*Ec*\[Rho] + 422100*Ec^2*\[Rho] - 1908120*Ec^3*\[Rho] + 
       5308800*Ec^4*\[Rho] - 9757440*Ec^5*\[Rho] + 12595200*Ec^6*\[Rho] - 
       12134400*Ec^7*\[Rho] + 8759040*Ec^8*\[Rho] - 4006400*Ec^9*\[Rho] + 
       609280*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] - 3000*\[Rho]^2 + 
       42000*Ec*\[Rho]^2 - 252000*Ec^2*\[Rho]^2 + 847680*Ec^3*\[Rho]^2 - 
       1864320*Ec^4*\[Rho]^2 + 3158784*Ec^5*\[Rho]^2 - 
       4489728*Ec^6*\[Rho]^2 + 4733952*Ec^7*\[Rho]^2 - 
       2949120*Ec^8*\[Rho]^2 + 786432*Ec^9*\[Rho]^2 - 9000*\[Rho]^3 + 
       131400*Ec*\[Rho]^3 - 826200*Ec^2*\[Rho]^3 + 3012720*Ec^3*\[Rho]^3 - 
       6869760*Ec^4*\[Rho]^3 + 9813120*Ec^5*\[Rho]^3 - 
       8621184*Ec^6*\[Rho]^3 + 4429056*Ec^7*\[Rho]^3 - 
       1007616*Ec^8*\[Rho]^3 + 8600*\[Rho]^4 - 120400*Ec*\[Rho]^4 + 
       722400*Ec^2*\[Rho]^4 - 2492480*Ec^3*\[Rho]^4 + 5252800*Ec^4*\[Rho]^4 - 
       6672000*Ec^5*\[Rho]^4 + 5008640*Ec^6*\[Rho]^4 - 
       1922560*Ec^7*\[Rho]^4 + 245760*Ec^8*\[Rho]^4 - 1905*\[Rho]^5 + 
       26670*Ec*\[Rho]^5 - 160020*Ec^2*\[Rho]^5 + 533400*Ec^3*\[Rho]^5 - 
       1066800*Ec^4*\[Rho]^5 + 1280160*Ec^5*\[Rho]^5 - 853440*Ec^6*\[Rho]^5 + 
       243840*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*\[Rho]*(-28 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*(-28 + 9*\[Rho]^2)*
        Log[\[Rho]])) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(5760 - 92160*Ec + 645120*Ec^2 - 2580480*Ec^3 + 
      6451200*Ec^4 - 10321920*Ec^5 + 10321920*Ec^6 - 5898240*Ec^7 + 
      1474560*Ec^8 + 45943*\[Rho] - 805168*Ec*\[Rho] + 6196816*Ec^2*\[Rho] - 
      27403584*Ec^3*\[Rho] + 76304400*Ec^4*\[Rho] - 137174016*Ec^5*\[Rho] + 
      154999296*Ec^6*\[Rho] - 97554432*Ec^7*\[Rho] + 17826048*Ec^8*\[Rho] + 
      13496320*Ec^9*\[Rho] - 3911680*Ec^10*\[Rho] - 3522560*Ec^11*\[Rho] + 
      1536000*Ec^12*\[Rho] - 94425*\[Rho]^2 + 1510800*Ec*\[Rho]^2 - 
      10575600*Ec^2*\[Rho]^2 + 42302400*Ec^3*\[Rho]^2 - 
      105787920*Ec^4*\[Rho]^2 + 169241088*Ec^5*\[Rho]^2 - 
      167943168*Ec^6*\[Rho]^2 + 90494976*Ec^7*\[Rho]^2 - 
      12442368*Ec^8*\[Rho]^2 - 9056256*Ec^9*\[Rho]^2 + 
      602112*Ec^10*\[Rho]^2 + 2015232*Ec^11*\[Rho]^2 - 
      307200*Ec^12*\[Rho]^2 + 46800*\[Rho]^3 - 718200*Ec*\[Rho]^3 + 
      4782600*Ec^2*\[Rho]^3 - 17988000*Ec^3*\[Rho]^3 + 
      42140160*Ec^4*\[Rho]^3 - 64170624*Ec^5*\[Rho]^3 + 
      64426752*Ec^6*\[Rho]^3 - 43709952*Ec^7*\[Rho]^3 + 
      23506944*Ec^8*\[Rho]^3 - 12066816*Ec^9*\[Rho]^3 + 
      3360768*Ec^10*\[Rho]^3 - 12400*\[Rho]^4 + 214600*Ec*\[Rho]^4 - 
      1631800*Ec^2*\[Rho]^4 + 7132000*Ec^3*\[Rho]^4 - 
      20529280*Ec^4*\[Rho]^4 + 40616320*Ec^5*\[Rho]^4 - 
      53663488*Ec^6*\[Rho]^4 + 45726208*Ec^7*\[Rho]^4 - 
      24365056*Ec^8*\[Rho]^4 + 6119424*Ec^9*\[Rho]^4 - 
      153600*Ec^10*\[Rho]^4 + 9465*\[Rho]^5 - 151440*Ec*\[Rho]^5 + 
      1060080*Ec^2*\[Rho]^5 - 4240320*Ec^3*\[Rho]^5 + 
      10973760*Ec^4*\[Rho]^5 - 18689280*Ec^5*\[Rho]^5 + 
      19691520*Ec^6*\[Rho]^5 - 12672000*Ec^7*\[Rho]^5 + 
      4273920*Ec^8*\[Rho]^5 - 491520*Ec^9*\[Rho]^5 - 1143*\[Rho]^6 + 
      18288*Ec*\[Rho]^6 - 128016*Ec^2*\[Rho]^6 + 512064*Ec^3*\[Rho]^6 - 
      1280160*Ec^4*\[Rho]^6 + 2048256*Ec^5*\[Rho]^6 - 2048256*Ec^6*\[Rho]^6 + 
      1170432*Ec^7*\[Rho]^6 - 292608*Ec^8*\[Rho]^6 + 
      60*(1 - 2*Ec)^8*\[Rho]*(-584 + 255*\[Rho]^2 + 135*\[Rho]^3)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*\[Rho]*(-584 + 255*\[Rho]^2 + 
        135*\[Rho]^3)*Log[\[Rho]])))/(18000*(1 - 2*Ec)^6*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r7*((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
      1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
      360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
      640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])*(720 - 10080*Ec + 60480*Ec^2 - 201600*Ec^3 + 
      403200*Ec^4 - 483840*Ec^5 + 322560*Ec^6 - 92160*Ec^7 - 175*\[Rho] + 
      19250*Ec*\[Rho] - 233100*Ec^2*\[Rho] + 1249320*Ec^3*\[Rho] - 
      3676800*Ec^4*\[Rho] + 6186240*Ec^5*\[Rho] - 5260800*Ec^6*\[Rho] + 
      230400*Ec^7*\[Rho] + 3874560*Ec^8*\[Rho] - 3289600*Ec^9*\[Rho] + 
      773120*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] - 3000*\[Rho]^2 + 
      42000*Ec*\[Rho]^2 - 252000*Ec^2*\[Rho]^2 + 803520*Ec^3*\[Rho]^2 - 
      1390080*Ec^4*\[Rho]^2 + 1122816*Ec^5*\[Rho]^2 - 41472*Ec^6*\[Rho]^2 - 
      433152*Ec^7*\[Rho]^2 + 30720*Ec^8*\[Rho]^2 + 135168*Ec^9*\[Rho]^2 - 
      1800*\[Rho]^3 + 30600*Ec*\[Rho]^3 - 221400*Ec^2*\[Rho]^3 + 
      1002480*Ec^3*\[Rho]^3 - 2970240*Ec^4*\[Rho]^3 + 5700480*Ec^5*\[Rho]^3 - 
      6911616*Ec^6*\[Rho]^3 + 4825344*Ec^7*\[Rho]^3 - 1449984*Ec^8*\[Rho]^3 - 
      1400*\[Rho]^4 + 19600*Ec*\[Rho]^4 - 117600*Ec^2*\[Rho]^4 + 
      562880*Ec^3*\[Rho]^4 - 2094400*Ec^4*\[Rho]^4 + 4617600*Ec^5*\[Rho]^4 - 
      5815040*Ec^6*\[Rho]^4 + 3996160*Ec^7*\[Rho]^4 - 1167360*Ec^8*\[Rho]^4 + 
      5655*\[Rho]^5 - 79170*Ec*\[Rho]^5 + 475020*Ec^2*\[Rho]^5 - 
      1583400*Ec^3*\[Rho]^5 + 3166800*Ec^4*\[Rho]^5 - 3800160*Ec^5*\[Rho]^5 + 
      2533440*Ec^6*\[Rho]^5 - 723840*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*\[Rho]*
       (28 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*
       (28 + 9*\[Rho]^2)*Log[\[Rho]]) - 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(1440 - 23040*Ec + 161280*Ec^2 - 645120*Ec^3 + 
      1612800*Ec^4 - 2580480*Ec^5 + 2580480*Ec^6 - 1474560*Ec^7 + 
      368640*Ec^8 - 131393*\[Rho] + 2225168*Ec*\[Rho] - 
      16559216*Ec^2*\[Rho] + 70824384*Ec^3*\[Rho] - 190767600*Ec^4*\[Rho] + 
      332092416*Ec^5*\[Rho] - 365277696*Ec^6*\[Rho] + 229343232*Ec^7*\[Rho] - 
      51963648*Ec^8*\[Rho] - 23121920*Ec^9*\[Rho] + 17223680*Ec^10*\[Rho] - 
      5488640*Ec^11*\[Rho] + 1536000*Ec^12*\[Rho] + 116975*\[Rho]^2 - 
      1732400*Ec*\[Rho]^2 + 11013200*Ec^2*\[Rho]^2 - 38856000*Ec^3*\[Rho]^2 + 
      81339120*Ec^4*\[Rho]^2 - 96972288*Ec^5*\[Rho]^2 + 
      46906368*Ec^6*\[Rho]^2 + 29927424*Ec^7*\[Rho]^2 - 
      58405632*Ec^8*\[Rho]^2 + 37523456*Ec^9*\[Rho]^2 - 
      14323712*Ec^10*\[Rho]^2 + 3719168*Ec^11*\[Rho]^2 - 
      307200*Ec^12*\[Rho]^2 + 3600*\[Rho]^3 - 27000*Ec*\[Rho]^3 - 
      55800*Ec^2*\[Rho]^3 + 1365600*Ec^3*\[Rho]^3 - 6226560*Ec^4*\[Rho]^3 + 
      12657024*Ec^5*\[Rho]^3 - 8861952*Ec^6*\[Rho]^3 - 
      11662848*Ec^7*\[Rho]^3 + 30099456*Ec^8*\[Rho]^3 - 
      24797184*Ec^9*\[Rho]^3 + 7391232*Ec^10*\[Rho]^3 + 9200*\[Rho]^4 - 
      131000*Ec*\[Rho]^4 + 787400*Ec^2*\[Rho]^4 - 2544800*Ec^3*\[Rho]^4 + 
      4244480*Ec^4*\[Rho]^4 - 2453120*Ec^5*\[Rho]^4 - 3258112*Ec^6*\[Rho]^4 + 
      7854592*Ec^7*\[Rho]^4 - 5791744*Ec^8*\[Rho]^4 + 24576*Ec^9*\[Rho]^4 + 
      1075200*Ec^10*\[Rho]^4 - 3215*\[Rho]^5 + 51440*Ec*\[Rho]^5 - 
      360080*Ec^2*\[Rho]^5 + 1440320*Ec^3*\[Rho]^5 - 4141760*Ec^4*\[Rho]^5 + 
      9946880*Ec^5*\[Rho]^5 - 16363520*Ec^6*\[Rho]^5 + 
      16409600*Ec^7*\[Rho]^5 - 9355520*Ec^8*\[Rho]^5 + 
      2334720*Ec^9*\[Rho]^5 + 3393*\[Rho]^6 - 54288*Ec*\[Rho]^6 + 
      380016*Ec^2*\[Rho]^6 - 1520064*Ec^3*\[Rho]^6 + 3800160*Ec^4*\[Rho]^6 - 
      6080256*Ec^5*\[Rho]^6 + 6080256*Ec^6*\[Rho]^6 - 3474432*Ec^7*\[Rho]^6 + 
      868608*Ec^8*\[Rho]^6 + 60*(1 - 2*Ec)^8*\[Rho]*(1024 + 1160*\[Rho] + 
        255*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 
      60*(1 - 2*Ec)^8*\[Rho]*(1024 + 1160*\[Rho] + 255*\[Rho]^2 + 
        135*\[Rho]^3)*Log[\[Rho]])))/(18000*(1 - 2*Ec)^6*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 \[Mu]2\[Pi]*((4*Ec^3*(-1 + 2*Ec + \[Rho])*(9 - 172*Ec + 1368*Ec^2 - 
      6000*Ec^3 + 16400*Ec^4 - 32256*Ec^5 + 60928*Ec^6 - 131072*Ec^7 + 
      249600*Ec^8 - 332800*Ec^9 + 280576*Ec^10 - 135168*Ec^11 + 28672*Ec^12 - 
      135*\[Rho] + 2294*Ec*\[Rho] - 16700*Ec^2*\[Rho] + 68120*Ec^3*\[Rho] - 
      170720*Ec^4*\[Rho] + 272640*Ec^5*\[Rho] - 288896*Ec^6*\[Rho] + 
      243200*Ec^7*\[Rho] - 234240*Ec^8*\[Rho] + 227840*Ec^9*\[Rho] - 
      138240*Ec^10*\[Rho] + 34816*Ec^11*\[Rho] - 729*\[Rho]^2 + 
      11880*Ec*\[Rho]^2 - 83392*Ec^2*\[Rho]^2 + 330672*Ec^3*\[Rho]^2 - 
      811904*Ec^4*\[Rho]^2 + 1263872*Ec^5*\[Rho]^2 - 1212160*Ec^6*\[Rho]^2 + 
      639744*Ec^7*\[Rho]^2 - 117504*Ec^8*\[Rho]^2 - 28672*Ec^9*\[Rho]^2 + 
      8192*Ec^10*\[Rho]^2 + 855*\[Rho]^3 - 10810*Ec*\[Rho]^3 + 
      55700*Ec^2*\[Rho]^3 - 153560*Ec^3*\[Rho]^3 + 246480*Ec^4*\[Rho]^3 - 
      227680*Ec^5*\[Rho]^3 + 99520*Ec^6*\[Rho]^3 + 4480*Ec^7*\[Rho]^3 - 
      15360*Ec^8*\[Rho]^3 + 855*\[Rho]^4 - 5260*Ec*\[Rho]^4 + 
      15600*Ec^2*\[Rho]^4 - 36080*Ec^3*\[Rho]^4 + 65760*Ec^4*\[Rho]^4 - 
      77760*Ec^5*\[Rho]^4 + 56320*Ec^6*\[Rho]^4 - 24320*Ec^7*\[Rho]^4 + 
      3840*Ec^8*\[Rho]^4 - 729*\[Rho]^5 + 2322*Ec*\[Rho]^5 - 
      1388*Ec^2*\[Rho]^5 + 120*Ec^3*\[Rho]^5 - 5200*Ec^4*\[Rho]^5 + 
      10848*Ec^5*\[Rho]^5 - 8384*Ec^6*\[Rho]^5 + 2176*Ec^7*\[Rho]^5 - 
      135*\[Rho]^6 - 304*Ec*\[Rho]^6 + 3160*Ec^2*\[Rho]^6 - 
      4720*Ec^3*\[Rho]^6 + 2320*Ec^4*\[Rho]^6 + 128*Ec^6*\[Rho]^6 + 
      9*\[Rho]^7 + 50*Ec*\[Rho]^7 - 268*Ec^2*\[Rho]^7 + 168*Ec^3*\[Rho]^7 + 
      224*Ec^4*\[Rho]^7 - 64*Ec^5*\[Rho]^7 + 60*(\[Rho] - 2*Ec*\[Rho])^2*
       (192*Ec^6 - 9*(-1 + \[Rho])*(1 + \[Rho])^2 - 
        32*Ec^5*(28 + 11*\[Rho]) + 16*Ec^4*(91 + 57*\[Rho] + 2*\[Rho]^2) - 
        16*Ec^3*(72 + 57*\[Rho] + 5*\[Rho]^2 + \[Rho]^3) - 
        2*Ec*(52 + 51*\[Rho] - 6*\[Rho]^2 + 11*\[Rho]^3) + 
        Ec^2*(484 + 440*\[Rho] + 44*\[Rho]^2 + 40*\[Rho]^3))*Log[1 - 2*Ec] - 
      60*(\[Rho] - 2*Ec*\[Rho])^2*(192*Ec^6 - 9*(-1 + \[Rho])*
         (1 + \[Rho])^2 - 32*Ec^5*(28 + 11*\[Rho]) + 
        16*Ec^4*(91 + 57*\[Rho] + 2*\[Rho]^2) - 
        16*Ec^3*(72 + 57*\[Rho] + 5*\[Rho]^2 + \[Rho]^3) - 
        2*Ec*(52 + 51*\[Rho] - 6*\[Rho]^2 + 11*\[Rho]^3) + 
        Ec^2*(484 + 440*\[Rho] + 44*\[Rho]^2 + 40*\[Rho]^3))*Log[\[Rho]]))/
    (15*(-1 + 2*Ec)^3*mb^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
       128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
       16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
       72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
       32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
       4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
   (\[Mu]2G*(-2*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 
        1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
        540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(9 - 90*Ec + 360*Ec^2 - 720*Ec^3 + 1120*Ec^4 - 
        5056*Ec^5 + 23680*Ec^6 - 62720*Ec^7 + 93440*Ec^8 - 74240*Ec^9 + 
        24576*Ec^10 - 135*\[Rho] + 1350*Ec*\[Rho] - 5400*Ec^2*\[Rho] + 
        10800*Ec^3*\[Rho] - 11200*Ec^4*\[Rho] + 8320*Ec^5*\[Rho] - 
        16000*Ec^6*\[Rho] + 32000*Ec^7*\[Rho] - 32000*Ec^8*\[Rho] + 
        12800*Ec^9*\[Rho] - 720*\[Rho]^2 + 8280*Ec*\[Rho]^2 - 
        38520*Ec^2*\[Rho]^2 + 91440*Ec^3*\[Rho]^2 - 114240*Ec^4*\[Rho]^2 + 
        65280*Ec^5*\[Rho]^2 - 1920*Ec^6*\[Rho]^2 - 11520*Ec^7*\[Rho]^2 + 
        720*\[Rho]^3 - 6120*Ec*\[Rho]^3 + 19080*Ec^2*\[Rho]^3 - 
        23760*Ec^3*\[Rho]^3 + 4160*Ec^4*\[Rho]^3 + 17920*Ec^5*\[Rho]^3 - 
        19840*Ec^6*\[Rho]^3 + 3840*Ec^7*\[Rho]^3 + 135*\[Rho]^4 - 
        1350*Ec*\[Rho]^4 + 5400*Ec^2*\[Rho]^4 - 10800*Ec^3*\[Rho]^4 + 
        10000*Ec^4*\[Rho]^4 - 7840*Ec^5*\[Rho]^4 + 2560*Ec^6*\[Rho]^4 - 
        9*\[Rho]^5 + 90*Ec*\[Rho]^5 - 360*Ec^2*\[Rho]^5 + 720*Ec^3*\[Rho]^5 - 
        720*Ec^4*\[Rho]^5 + 288*Ec^5*\[Rho]^5 - 540*(-1 + 2*Ec)^5*\[Rho]^2*
         (1 + \[Rho])*Log[1 - 2*Ec] + 540*(-1 + 2*Ec)^5*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(15 - 120*Ec + 360*Ec^2 - 480*Ec^3 + 352*Ec^4 - 
        768*Ec^5 + 1664*Ec^6 - 512*Ec^7 - 2304*Ec^8 + 2048*Ec^9 + 7*\[Rho] - 
        152*Ec*\[Rho] + 840*Ec^2*\[Rho] - 1888*Ec^3*\[Rho] + 
        1216*Ec^4*\[Rho] + 2432*Ec^5*\[Rho] - 4736*Ec^6*\[Rho] + 
        1536*Ec^7*\[Rho] + 1280*Ec^8*\[Rho] + 72*Ec*\[Rho]^2 - 
        504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1344*Ec^4*\[Rho]^2 + 
        768*Ec^5*\[Rho]^2 - 384*Ec^6*\[Rho]^2 + 48*\[Rho]^3 - 
        600*Ec*\[Rho]^3 + 2664*Ec^2*\[Rho]^3 - 5280*Ec^3*\[Rho]^3 + 
        5696*Ec^4*\[Rho]^3 - 3840*Ec^5*\[Rho]^3 + 640*Ec^6*\[Rho]^3 - 
        79*\[Rho]^4 + 632*Ec*\[Rho]^4 - 1896*Ec^2*\[Rho]^4 + 
        2528*Ec^3*\[Rho]^4 - 2064*Ec^4*\[Rho]^4 + 640*Ec^5*\[Rho]^4 + 
        9*\[Rho]^5 - 72*Ec*\[Rho]^5 + 216*Ec^2*\[Rho]^5 - 288*Ec^3*\[Rho]^5 + 
        144*Ec^4*\[Rho]^5 - 12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 
          9*\[Rho]^2)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*
         (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]])))/
    (360*(mb - 2*Ec*mb)^4*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
       64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3) - 
   (\[Rho]3LS*(-2*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 
        128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 
        3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 
        72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 
        2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 
        15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 
        480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + 
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 
        128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 
        3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 
        72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 
        2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 
        15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 
        480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (9 - 90*Ec + 360*Ec^2 - 720*Ec^3 + 1120*Ec^4 - 5056*Ec^5 + 
        23680*Ec^6 - 62720*Ec^7 + 93440*Ec^8 - 74240*Ec^9 + 24576*Ec^10 - 
        135*\[Rho] + 1350*Ec*\[Rho] - 5400*Ec^2*\[Rho] + 10800*Ec^3*\[Rho] - 
        11200*Ec^4*\[Rho] + 8320*Ec^5*\[Rho] - 16000*Ec^6*\[Rho] + 
        32000*Ec^7*\[Rho] - 32000*Ec^8*\[Rho] + 12800*Ec^9*\[Rho] - 
        720*\[Rho]^2 + 8280*Ec*\[Rho]^2 - 38520*Ec^2*\[Rho]^2 + 
        91440*Ec^3*\[Rho]^2 - 114240*Ec^4*\[Rho]^2 + 65280*Ec^5*\[Rho]^2 - 
        1920*Ec^6*\[Rho]^2 - 11520*Ec^7*\[Rho]^2 + 720*\[Rho]^3 - 
        6120*Ec*\[Rho]^3 + 19080*Ec^2*\[Rho]^3 - 23760*Ec^3*\[Rho]^3 + 
        4160*Ec^4*\[Rho]^3 + 17920*Ec^5*\[Rho]^3 - 19840*Ec^6*\[Rho]^3 + 
        3840*Ec^7*\[Rho]^3 + 135*\[Rho]^4 - 1350*Ec*\[Rho]^4 + 
        5400*Ec^2*\[Rho]^4 - 10800*Ec^3*\[Rho]^4 + 10000*Ec^4*\[Rho]^4 - 
        7840*Ec^5*\[Rho]^4 + 2560*Ec^6*\[Rho]^4 - 9*\[Rho]^5 + 
        90*Ec*\[Rho]^5 - 360*Ec^2*\[Rho]^5 + 720*Ec^3*\[Rho]^5 - 
        720*Ec^4*\[Rho]^5 + 288*Ec^5*\[Rho]^5 - 540*(-1 + 2*Ec)^5*\[Rho]^2*
         (1 + \[Rho])*Log[1 - 2*Ec] + 540*(-1 + 2*Ec)^5*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(15 - 150*Ec + 600*Ec^2 - 1200*Ec^3 + 1056*Ec^4 + 
        960*Ec^5 - 5760*Ec^6 + 11520*Ec^7 - 11520*Ec^8 + 4608*Ec^9 + 
        7*\[Rho] - 166*Ec*\[Rho] + 1144*Ec^2*\[Rho] - 3568*Ec^3*\[Rho] + 
        5696*Ec^4*\[Rho] - 5504*Ec^5*\[Rho] + 6272*Ec^6*\[Rho] - 
        8448*Ec^7*\[Rho] + 5376*Ec^8*\[Rho] - 512*Ec^9*\[Rho] + 
        72*Ec*\[Rho]^2 - 648*Ec^2*\[Rho]^2 + 2256*Ec^3*\[Rho]^2 - 
        4800*Ec^4*\[Rho]^2 + 8448*Ec^5*\[Rho]^2 - 10368*Ec^6*\[Rho]^2 + 
        5376*Ec^7*\[Rho]^2 + 48*\[Rho]^3 - 696*Ec*\[Rho]^3 + 
        3864*Ec^2*\[Rho]^3 - 10608*Ec^3*\[Rho]^3 + 17088*Ec^4*\[Rho]^3 - 
        16896*Ec^5*\[Rho]^3 + 8064*Ec^6*\[Rho]^3 - 768*Ec^7*\[Rho]^3 - 
        79*\[Rho]^4 + 790*Ec*\[Rho]^4 - 3160*Ec^2*\[Rho]^4 + 
        6320*Ec^3*\[Rho]^4 - 7440*Ec^4*\[Rho]^4 + 4512*Ec^5*\[Rho]^4 - 
        1024*Ec^6*\[Rho]^4 + 9*\[Rho]^5 - 90*Ec*\[Rho]^5 + 
        360*Ec^2*\[Rho]^5 - 720*Ec^3*\[Rho]^5 + 720*Ec^4*\[Rho]^5 - 
        288*Ec^5*\[Rho]^5 + 12*(-1 + 2*Ec)^5*\[Rho]*(4 - 3*\[Rho] + 
          9*\[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*\[Rho]*
         (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]])))/
    (360*(-1 + 2*Ec)^5*mb^5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3) + 
   (\[Rho]3D*(-6*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 
        1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
        540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
       (77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 
        14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 
        880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]) + 
      3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 90*Ec + 360*Ec^2 - 720*Ec^3 + 1120*Ec^4 - 
        5056*Ec^5 + 23680*Ec^6 - 62720*Ec^7 + 93440*Ec^8 - 74240*Ec^9 + 
        24576*Ec^10 - 135*\[Rho] + 1350*Ec*\[Rho] - 5400*Ec^2*\[Rho] + 
        10800*Ec^3*\[Rho] - 11200*Ec^4*\[Rho] + 8320*Ec^5*\[Rho] - 
        16000*Ec^6*\[Rho] + 32000*Ec^7*\[Rho] - 32000*Ec^8*\[Rho] + 
        12800*Ec^9*\[Rho] - 720*\[Rho]^2 + 8280*Ec*\[Rho]^2 - 
        38520*Ec^2*\[Rho]^2 + 91440*Ec^3*\[Rho]^2 - 114240*Ec^4*\[Rho]^2 + 
        65280*Ec^5*\[Rho]^2 - 1920*Ec^6*\[Rho]^2 - 11520*Ec^7*\[Rho]^2 + 
        720*\[Rho]^3 - 6120*Ec*\[Rho]^3 + 19080*Ec^2*\[Rho]^3 - 
        23760*Ec^3*\[Rho]^3 + 4160*Ec^4*\[Rho]^3 + 17920*Ec^5*\[Rho]^3 - 
        19840*Ec^6*\[Rho]^3 + 3840*Ec^7*\[Rho]^3 + 135*\[Rho]^4 - 
        1350*Ec*\[Rho]^4 + 5400*Ec^2*\[Rho]^4 - 10800*Ec^3*\[Rho]^4 + 
        10000*Ec^4*\[Rho]^4 - 7840*Ec^5*\[Rho]^4 + 2560*Ec^6*\[Rho]^4 - 
        9*\[Rho]^5 + 90*Ec*\[Rho]^5 - 360*Ec^2*\[Rho]^5 + 720*Ec^3*\[Rho]^5 - 
        720*Ec^4*\[Rho]^5 + 288*Ec^5*\[Rho]^5 - 540*(-1 + 2*Ec)^5*\[Rho]^2*
         (1 + \[Rho])*Log[1 - 2*Ec] + 540*(-1 + 2*Ec)^5*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 
        2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 
        88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]) + 
      5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(729 - 9324*Ec + 50076*Ec^2 - 145056*Ec^3 + 
        242304*Ec^4 - 238464*Ec^5 + 173568*Ec^6 - 195072*Ec^7 + 237312*Ec^8 - 
        150528*Ec^9 + 33792*Ec^10 - 1831*\[Rho] + 21780*Ec*\[Rho] - 
        107748*Ec^2*\[Rho] + 283488*Ec^3*\[Rho] - 420192*Ec^4*\[Rho] + 
        347904*Ec^5*\[Rho] - 180864*Ec^6*\[Rho] + 127488*Ec^7*\[Rho] - 
        99072*Ec^8*\[Rho] + 23552*Ec^9*\[Rho] + 3072*Ec^10*\[Rho] + 
        1296*\[Rho]^2 - 13896*Ec*\[Rho]^2 + 59544*Ec^2*\[Rho]^2 - 
        125664*Ec^3*\[Rho]^2 + 125856*Ec^4*\[Rho]^2 - 35712*Ec^5*\[Rho]^2 - 
        23424*Ec^6*\[Rho]^2 + 13824*Ec^7*\[Rho]^2 - 4608*Ec^8*\[Rho]^2 - 
        144*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 1512*Ec^2*\[Rho]^3 - 
        8928*Ec^3*\[Rho]^3 + 33312*Ec^4*\[Rho]^3 - 46464*Ec^5*\[Rho]^3 + 
        38016*Ec^6*\[Rho]^3 - 16896*Ec^7*\[Rho]^3 + 1536*Ec^8*\[Rho]^3 - 
        41*\[Rho]^4 + 492*Ec*\[Rho]^4 - 2460*Ec^2*\[Rho]^4 + 
        6560*Ec^3*\[Rho]^4 - 6480*Ec^4*\[Rho]^4 + 4416*Ec^5*\[Rho]^4 - 
        1472*Ec^6*\[Rho]^4 - 9*\[Rho]^5 + 108*Ec*\[Rho]^5 - 
        540*Ec^2*\[Rho]^5 + 1440*Ec^3*\[Rho]^5 - 2160*Ec^4*\[Rho]^5 + 
        1728*Ec^5*\[Rho]^5 - 576*Ec^6*\[Rho]^5 - 12*(1 - 2*Ec)^6*
         (24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] + 
        12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
         Log[\[Rho]])))/(1080*(1 - 2*Ec)^6*mb^5*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3)) + 
 \[Mu]2G*(((9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
       640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
       768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
       1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
       72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
       896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 
       180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*
        Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*
      (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
       1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
       360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
       640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
       4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
       960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
       1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
       320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
       540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
       3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) - 
     5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])*(15 - 120*Ec + 360*Ec^2 - 480*Ec^3 + 352*Ec^4 - 
       768*Ec^5 + 1664*Ec^6 - 512*Ec^7 - 2304*Ec^8 + 2048*Ec^9 + 7*\[Rho] - 
       152*Ec*\[Rho] + 840*Ec^2*\[Rho] - 1888*Ec^3*\[Rho] + 
       1216*Ec^4*\[Rho] + 2432*Ec^5*\[Rho] - 4736*Ec^6*\[Rho] + 
       1536*Ec^7*\[Rho] + 1280*Ec^8*\[Rho] + 72*Ec*\[Rho]^2 - 
       504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1344*Ec^4*\[Rho]^2 + 
       768*Ec^5*\[Rho]^2 - 384*Ec^6*\[Rho]^2 + 48*\[Rho]^3 - 
       600*Ec*\[Rho]^3 + 2664*Ec^2*\[Rho]^3 - 5280*Ec^3*\[Rho]^3 + 
       5696*Ec^4*\[Rho]^3 - 3840*Ec^5*\[Rho]^3 + 640*Ec^6*\[Rho]^3 - 
       79*\[Rho]^4 + 632*Ec*\[Rho]^4 - 1896*Ec^2*\[Rho]^4 + 
       2528*Ec^3*\[Rho]^4 - 2064*Ec^4*\[Rho]^4 + 640*Ec^5*\[Rho]^4 + 
       9*\[Rho]^5 - 72*Ec*\[Rho]^5 + 216*Ec^2*\[Rho]^5 - 288*Ec^3*\[Rho]^5 + 
       144*Ec^4*\[Rho]^5 - 12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*
        Log[\[Rho]]))/(60*(1 - 2*Ec)^2*mb^2*
     (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
       8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
       64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
       48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
       16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^2) + 
   (\[Rho]3LS*(-2*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 
        384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*\[Rho]^2 - 
        648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 
        3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 
        576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 
        1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 
        120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 
        240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 
        8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 
        144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 
        72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 1224*Ec^2*\[Rho]^2 - 
        1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 72*\[Rho]^3 + 
        432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 
        180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*
       (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + 
      5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 
        128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 
        3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 
        72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 
        2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 
        15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 
        480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (15 - 120*Ec + 360*Ec^2 - 480*Ec^3 + 352*Ec^4 - 768*Ec^5 + 1664*Ec^6 - 
        512*Ec^7 - 2304*Ec^8 + 2048*Ec^9 + 7*\[Rho] - 152*Ec*\[Rho] + 
        840*Ec^2*\[Rho] - 1888*Ec^3*\[Rho] + 1216*Ec^4*\[Rho] + 
        2432*Ec^5*\[Rho] - 4736*Ec^6*\[Rho] + 1536*Ec^7*\[Rho] + 
        1280*Ec^8*\[Rho] + 72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 
        1248*Ec^3*\[Rho]^2 - 1344*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 - 
        384*Ec^6*\[Rho]^2 + 48*\[Rho]^3 - 600*Ec*\[Rho]^3 + 
        2664*Ec^2*\[Rho]^3 - 5280*Ec^3*\[Rho]^3 + 5696*Ec^4*\[Rho]^3 - 
        3840*Ec^5*\[Rho]^3 + 640*Ec^6*\[Rho]^3 - 79*\[Rho]^4 + 
        632*Ec*\[Rho]^4 - 1896*Ec^2*\[Rho]^4 + 2528*Ec^3*\[Rho]^4 - 
        2064*Ec^4*\[Rho]^4 + 640*Ec^5*\[Rho]^4 + 9*\[Rho]^5 - 
        72*Ec*\[Rho]^5 + 216*Ec^2*\[Rho]^5 - 288*Ec^3*\[Rho]^5 + 
        144*Ec^4*\[Rho]^5 - 12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 
          9*\[Rho]^2)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*
         (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]) + 
      5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(15 - 150*Ec + 600*Ec^2 - 1200*Ec^3 + 1056*Ec^4 + 
        960*Ec^5 - 5760*Ec^6 + 11520*Ec^7 - 11520*Ec^8 + 4608*Ec^9 + 
        7*\[Rho] - 166*Ec*\[Rho] + 1144*Ec^2*\[Rho] - 3568*Ec^3*\[Rho] + 
        5696*Ec^4*\[Rho] - 5504*Ec^5*\[Rho] + 6272*Ec^6*\[Rho] - 
        8448*Ec^7*\[Rho] + 5376*Ec^8*\[Rho] - 512*Ec^9*\[Rho] + 
        72*Ec*\[Rho]^2 - 648*Ec^2*\[Rho]^2 + 2256*Ec^3*\[Rho]^2 - 
        4800*Ec^4*\[Rho]^2 + 8448*Ec^5*\[Rho]^2 - 10368*Ec^6*\[Rho]^2 + 
        5376*Ec^7*\[Rho]^2 + 48*\[Rho]^3 - 696*Ec*\[Rho]^3 + 
        3864*Ec^2*\[Rho]^3 - 10608*Ec^3*\[Rho]^3 + 17088*Ec^4*\[Rho]^3 - 
        16896*Ec^5*\[Rho]^3 + 8064*Ec^6*\[Rho]^3 - 768*Ec^7*\[Rho]^3 - 
        79*\[Rho]^4 + 790*Ec*\[Rho]^4 - 3160*Ec^2*\[Rho]^4 + 
        6320*Ec^3*\[Rho]^4 - 7440*Ec^4*\[Rho]^4 + 4512*Ec^5*\[Rho]^4 - 
        1024*Ec^6*\[Rho]^4 + 9*\[Rho]^5 - 90*Ec*\[Rho]^5 + 
        360*Ec^2*\[Rho]^5 - 720*Ec^3*\[Rho]^5 + 720*Ec^4*\[Rho]^5 - 
        288*Ec^5*\[Rho]^5 + 12*(-1 + 2*Ec)^5*\[Rho]*(4 - 3*\[Rho] + 
          9*\[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*\[Rho]*
         (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]])))/
    (360*(1 - 2*Ec)^4*mb^5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3) + 
   ((1 - 2*Ec)^6*\[Rho]3D*(6*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 
        288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 
        288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 
        504*Ec*\[Rho]^2 + 1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 
        576*Ec^4*\[Rho]^2 - 72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 
        864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 
        15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 
        120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 
        24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 
        45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 
        80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
        640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
       (77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 
        14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 
        880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]) - 
      15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 
        2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 
        88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
       (15 - 120*Ec + 360*Ec^2 - 480*Ec^3 + 352*Ec^4 - 768*Ec^5 + 1664*Ec^6 - 
        512*Ec^7 - 2304*Ec^8 + 2048*Ec^9 + 7*\[Rho] - 152*Ec*\[Rho] + 
        840*Ec^2*\[Rho] - 1888*Ec^3*\[Rho] + 1216*Ec^4*\[Rho] + 
        2432*Ec^5*\[Rho] - 4736*Ec^6*\[Rho] + 1536*Ec^7*\[Rho] + 
        1280*Ec^8*\[Rho] + 72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 
        1248*Ec^3*\[Rho]^2 - 1344*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 - 
        384*Ec^6*\[Rho]^2 + 48*\[Rho]^3 - 600*Ec*\[Rho]^3 + 
        2664*Ec^2*\[Rho]^3 - 5280*Ec^3*\[Rho]^3 + 5696*Ec^4*\[Rho]^3 - 
        3840*Ec^5*\[Rho]^3 + 640*Ec^6*\[Rho]^3 - 79*\[Rho]^4 + 
        632*Ec*\[Rho]^4 - 1896*Ec^2*\[Rho]^4 + 2528*Ec^3*\[Rho]^4 - 
        2064*Ec^4*\[Rho]^4 + 640*Ec^5*\[Rho]^4 + 9*\[Rho]^5 - 
        72*Ec*\[Rho]^5 + 216*Ec^2*\[Rho]^5 - 288*Ec^3*\[Rho]^5 + 
        144*Ec^4*\[Rho]^5 - 12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 
          9*\[Rho]^2)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*
         (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]) - 
      5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(729 - 9324*Ec + 50076*Ec^2 - 145056*Ec^3 + 
        242304*Ec^4 - 238464*Ec^5 + 173568*Ec^6 - 195072*Ec^7 + 237312*Ec^8 - 
        150528*Ec^9 + 33792*Ec^10 - 1831*\[Rho] + 21780*Ec*\[Rho] - 
        107748*Ec^2*\[Rho] + 283488*Ec^3*\[Rho] - 420192*Ec^4*\[Rho] + 
        347904*Ec^5*\[Rho] - 180864*Ec^6*\[Rho] + 127488*Ec^7*\[Rho] - 
        99072*Ec^8*\[Rho] + 23552*Ec^9*\[Rho] + 3072*Ec^10*\[Rho] + 
        1296*\[Rho]^2 - 13896*Ec*\[Rho]^2 + 59544*Ec^2*\[Rho]^2 - 
        125664*Ec^3*\[Rho]^2 + 125856*Ec^4*\[Rho]^2 - 35712*Ec^5*\[Rho]^2 - 
        23424*Ec^6*\[Rho]^2 + 13824*Ec^7*\[Rho]^2 - 4608*Ec^8*\[Rho]^2 - 
        144*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 1512*Ec^2*\[Rho]^3 - 
        8928*Ec^3*\[Rho]^3 + 33312*Ec^4*\[Rho]^3 - 46464*Ec^5*\[Rho]^3 + 
        38016*Ec^6*\[Rho]^3 - 16896*Ec^7*\[Rho]^3 + 1536*Ec^8*\[Rho]^3 - 
        41*\[Rho]^4 + 492*Ec*\[Rho]^4 - 2460*Ec^2*\[Rho]^4 + 
        6560*Ec^3*\[Rho]^4 - 6480*Ec^4*\[Rho]^4 + 4416*Ec^5*\[Rho]^4 - 
        1472*Ec^6*\[Rho]^4 - 9*\[Rho]^5 + 108*Ec*\[Rho]^5 - 
        540*Ec^2*\[Rho]^5 + 1440*Ec^3*\[Rho]^5 - 2160*Ec^4*\[Rho]^5 + 
        1728*Ec^5*\[Rho]^5 - 576*Ec^6*\[Rho]^5 - 12*(1 - 2*Ec)^6*
         (24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] + 
        12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
         Log[\[Rho]])))/(1080*(-1 + 2*Ec)^11*mb^5*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3))


==> anc/Results/ResultsCentralMom/QElcutc2.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(-3*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
      1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
      360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
      640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])^2 + 40*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
     128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
     16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
     72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
     32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
     4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 
     16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 
     512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
     768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
     1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
     3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
     12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
     1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
     16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
     3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
     2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
     1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
     576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
     144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
     32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
      (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
      (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
  (300*(1 - 2*Ec)^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (m1*(-5*(5 - 60*Ec + 300*Ec^2 - 800*Ec^3 + 1280*Ec^4 - 1920*Ec^5 + 
      5120*Ec^6 - 12800*Ec^7 + 19200*Ec^8 - 15360*Ec^9 + 5120*Ec^10 - 
      40*\[Rho] + 480*Ec*\[Rho] - 2400*Ec^2*\[Rho] + 6400*Ec^3*\[Rho] - 
      9600*Ec^4*\[Rho] + 7680*Ec^5*\[Rho] - 2560*Ec^6*\[Rho] + 
      120*Ec*\[Rho]^2 - 1320*Ec^2*\[Rho]^2 + 5920*Ec^3*\[Rho]^2 - 
      13440*Ec^4*\[Rho]^2 + 18432*Ec^5*\[Rho]^2 - 16256*Ec^6*\[Rho]^2 + 
      6144*Ec^7*\[Rho]^2 + 40*\[Rho]^3 - 480*Ec*\[Rho]^3 + 
      2400*Ec^2*\[Rho]^3 - 6400*Ec^3*\[Rho]^3 + 9280*Ec^4*\[Rho]^3 - 
      11520*Ec^5*\[Rho]^3 + 7424*Ec^6*\[Rho]^3 - 2048*Ec^7*\[Rho]^3 - 
      5*\[Rho]^4 + 60*Ec*\[Rho]^4 - 300*Ec^2*\[Rho]^4 + 800*Ec^3*\[Rho]^4 - 
      1200*Ec^4*\[Rho]^4 + 960*Ec^5*\[Rho]^4 - 320*Ec^6*\[Rho]^4 + 
      60*(1 - 2*Ec)^6*\[Rho]^2*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]^2*
       Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
      416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]]) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(5 - 80*Ec + 560*Ec^2 - 2240*Ec^3 + 5600*Ec^4 - 
      10880*Ec^5 + 43936*Ec^6 - 288256*Ec^7 + 1338112*Ec^8 - 4057088*Ec^9 + 
      8207360*Ec^10 - 11067392*Ec^11 + 9592832*Ec^12 - 4849664*Ec^13 + 
      1089536*Ec^14 - 120*\[Rho] + 1920*Ec*\[Rho] - 13440*Ec^2*\[Rho] + 
      53760*Ec^3*\[Rho] - 134400*Ec^4*\[Rho] + 216960*Ec^5*\[Rho] - 
      245760*Ec^6*\[Rho] + 337920*Ec^7*\[Rho] - 890880*Ec^8*\[Rho] + 
      2150400*Ec^9*\[Rho] - 3440640*Ec^10*\[Rho] + 3440640*Ec^11*\[Rho] - 
      1966080*Ec^12*\[Rho] + 491520*Ec^13*\[Rho] - 1875*\[Rho]^2 + 
      31800*Ec*\[Rho]^2 - 237000*Ec^2*\[Rho]^2 + 1015200*Ec^3*\[Rho]^2 - 
      2739600*Ec^4*\[Rho]^2 + 4798080*Ec^5*\[Rho]^2 - 5380800*Ec^6*\[Rho]^2 + 
      3540480*Ec^7*\[Rho]^2 - 890880*Ec^8*\[Rho]^2 - 368640*Ec^9*\[Rho]^2 + 
      230400*Ec^10*\[Rho]^2 + 4800*Ec*\[Rho]^3 - 72000*Ec^2*\[Rho]^3 + 
      467200*Ec^3*\[Rho]^3 - 1705600*Ec^4*\[Rho]^3 + 3777280*Ec^5*\[Rho]^3 - 
      5233280*Ec^6*\[Rho]^3 + 4597760*Ec^7*\[Rho]^3 - 2339840*Ec^8*\[Rho]^3 + 
      307200*Ec^9*\[Rho]^3 + 153600*Ec^10*\[Rho]^3 + 1875*\[Rho]^4 - 
      28200*Ec*\[Rho]^4 + 183000*Ec^2*\[Rho]^4 - 664800*Ec^3*\[Rho]^4 + 
      1460400*Ec^4*\[Rho]^4 - 1912320*Ec^5*\[Rho]^4 + 1504800*Ec^6*\[Rho]^4 - 
      645120*Ec^7*\[Rho]^4 - 218880*Ec^8*\[Rho]^4 + 245760*Ec^9*\[Rho]^4 - 
      38400*Ec^10*\[Rho]^4 + 120*\[Rho]^5 - 1920*Ec*\[Rho]^5 + 
      13440*Ec^2*\[Rho]^5 - 53760*Ec^3*\[Rho]^5 + 134400*Ec^4*\[Rho]^5 - 
      220800*Ec^5*\[Rho]^5 + 153984*Ec^6*\[Rho]^5 - 159744*Ec^7*\[Rho]^5 + 
      81408*Ec^8*\[Rho]^5 - 18432*Ec^9*\[Rho]^5 - 5*\[Rho]^6 + 
      80*Ec*\[Rho]^6 - 560*Ec^2*\[Rho]^6 + 2240*Ec^3*\[Rho]^6 - 
      5600*Ec^4*\[Rho]^6 + 8960*Ec^5*\[Rho]^6 - 8960*Ec^6*\[Rho]^6 + 
      5120*Ec^7*\[Rho]^6 - 1280*Ec^8*\[Rho]^6 + 300*(1 - 2*Ec)^8*\[Rho]^2*
       (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 300*(1 - 2*Ec)^8*\[Rho]^2*
       (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) - 
    (12*Ec^3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (15 - 270*Ec + 2020*Ec^2 - 7560*Ec^3 + 9680*Ec^4 + 43360*Ec^5 - 
       307520*Ec^6 + 1173120*Ec^7 - 3567360*Ec^8 + 8916480*Ec^9 - 
       17310720*Ec^10 + 24709120*Ec^11 - 24760320*Ec^12 + 16424960*Ec^13 - 
       6471680*Ec^14 + 1146880*Ec^15 - 240*\[Rho] + 4320*Ec*\[Rho] - 
       33440*Ec^2*\[Rho] + 141120*Ec^3*\[Rho] - 321760*Ec^4*\[Rho] + 
       198080*Ec^5*\[Rho] + 1128960*Ec^6*\[Rho] - 4316160*Ec^7*\[Rho] + 
       8801280*Ec^8*\[Rho] - 13424640*Ec^9*\[Rho] + 17203200*Ec^10*\[Rho] - 
       18022400*Ec^11*\[Rho] + 13639680*Ec^12*\[Rho] - 6307840*Ec^13*\[Rho] + 
       1310720*Ec^14*\[Rho] - 990*\[Rho]^2 + 19620*Ec*\[Rho]^2 - 
       174084*Ec^2*\[Rho]^2 + 898536*Ec^3*\[Rho]^2 - 2948688*Ec^4*\[Rho]^2 + 
       6296224*Ec^5*\[Rho]^2 - 8406912*Ec^6*\[Rho]^2 + 
       5587712*Ec^7*\[Rho]^2 + 1614848*Ec^8*\[Rho]^2 - 
       6979584*Ec^9*\[Rho]^2 + 6126592*Ec^10*\[Rho]^2 - 
       2103296*Ec^11*\[Rho]^2 - 135168*Ec^12*\[Rho]^2 + 
       204800*Ec^13*\[Rho]^2 + 2640*\[Rho]^3 - 47520*Ec*\[Rho]^3 + 
       383800*Ec^2*\[Rho]^3 - 1775088*Ec^3*\[Rho]^3 + 5127584*Ec^4*\[Rho]^3 - 
       9570112*Ec^5*\[Rho]^3 + 11403136*Ec^6*\[Rho]^3 - 
       7552768*Ec^7*\[Rho]^3 + 93696*Ec^8*\[Rho]^3 + 5071872*Ec^9*\[Rho]^3 - 
       4755456*Ec^10*\[Rho]^3 + 1875968*Ec^11*\[Rho]^3 - 
       262144*Ec^12*\[Rho]^3 - 3600*Ec*\[Rho]^4 - 13700*Ec^2*\[Rho]^4 + 
       233640*Ec^3*\[Rho]^4 - 818080*Ec^4*\[Rho]^4 + 1206720*Ec^5*\[Rho]^4 - 
       418560*Ec^6*\[Rho]^4 - 1536000*Ec^7*\[Rho]^4 + 3217920*Ec^8*\[Rho]^4 - 
       2903040*Ec^9*\[Rho]^4 + 1192960*Ec^10*\[Rho]^4 - 
       174080*Ec^11*\[Rho]^4 - 2640*\[Rho]^5 + 47520*Ec*\[Rho]^5 - 
       215520*Ec^2*\[Rho]^5 + 441600*Ec^3*\[Rho]^5 - 603360*Ec^4*\[Rho]^5 + 
       889280*Ec^5*\[Rho]^5 - 1355520*Ec^6*\[Rho]^5 + 1630720*Ec^7*\[Rho]^5 - 
       1277440*Ec^8*\[Rho]^5 + 506880*Ec^9*\[Rho]^5 - 81920*Ec^10*\[Rho]^5 + 
       990*\[Rho]^6 - 16020*Ec*\[Rho]^6 + 55540*Ec^2*\[Rho]^6 - 
       129000*Ec^3*\[Rho]^6 + 276560*Ec^4*\[Rho]^6 - 391200*Ec^5*\[Rho]^6 + 
       368320*Ec^6*\[Rho]^6 - 245120*Ec^7*\[Rho]^6 + 103680*Ec^8*\[Rho]^6 - 
       23040*Ec^9*\[Rho]^6 + 240*\[Rho]^7 - 4320*Ec*\[Rho]^7 - 
       5816*Ec^2*\[Rho]^7 + 83184*Ec^3*\[Rho]^7 - 147232*Ec^4*\[Rho]^7 + 
       102976*Ec^5*\[Rho]^7 - 12288*Ec^6*\[Rho]^7 - 6144*Ec^7*\[Rho]^7 - 
       15*\[Rho]^8 + 270*Ec*\[Rho]^8 + 1200*Ec^2*\[Rho]^8 - 
       7392*Ec^3*\[Rho]^8 + 7056*Ec^4*\[Rho]^8 + 3552*Ec^5*\[Rho]^8 - 
       3456*Ec^6*\[Rho]^8 + 768*Ec^7*\[Rho]^8 + 60*(\[Rho] - 2*Ec*\[Rho])^2*
        (-12544*Ec^8 + 3584*Ec^9 + 15*(-1 + \[Rho]^2)^2 - 
         210*Ec*(-1 + \[Rho]^2)^2 - 2240*Ec^6*(4 + 3*\[Rho]^2) + 
         384*Ec^7*(44 + 5*\[Rho]^2) - 672*Ec^4*(-9 + 14*\[Rho]^2 - \[Rho]^3 + 
           \[Rho]^4) + 64*Ec^5*(-35 + 162*\[Rho]^2 - 3*\[Rho]^3 + 
           3*\[Rho]^4) - 28*Ec^2*(-44 + 75*\[Rho]^2 - 10*\[Rho]^3 + 
           15*\[Rho]^4) + 8*Ec^3*(-476 + 699*\[Rho]^2 - 106*\[Rho]^3 + 
           111*\[Rho]^4))*Log[1 - 2*Ec] - 60*(\[Rho] - 2*Ec*\[Rho])^2*
        (-12544*Ec^8 + 3584*Ec^9 + 15*(-1 + \[Rho]^2)^2 - 
         210*Ec*(-1 + \[Rho]^2)^2 - 2240*Ec^6*(4 + 3*\[Rho]^2) + 
         384*Ec^7*(44 + 5*\[Rho]^2) - 672*Ec^4*(-9 + 14*\[Rho]^2 - \[Rho]^3 + 
           \[Rho]^4) + 64*Ec^5*(-35 + 162*\[Rho]^2 - 3*\[Rho]^3 + 
           3*\[Rho]^4) - 28*Ec^2*(-44 + 75*\[Rho]^2 - 10*\[Rho]^3 + 
           15*\[Rho]^4) + 8*Ec^3*(-476 + 699*\[Rho]^2 - 106*\[Rho]^3 + 
           111*\[Rho]^4))*Log[\[Rho]]))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
      80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
      32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
      24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
      32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
      4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])))/
  (1500*(1 - 2*Ec)^6*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (2*Ec^3*\[Mu]2\[Pi]^2*(-1 + 2*Ec + \[Rho])*
   (3*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 
      2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
      768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 
      504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 
      768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 
      768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 
      3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 
      48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 
      36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
      80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
      270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
      480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
      1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
      480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
      1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
      1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
      270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
      160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
      24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
     (9 - 172*Ec + 1368*Ec^2 - 6000*Ec^3 + 16400*Ec^4 - 32256*Ec^5 + 
      60928*Ec^6 - 131072*Ec^7 + 249600*Ec^8 - 332800*Ec^9 + 280576*Ec^10 - 
      135168*Ec^11 + 28672*Ec^12 - 135*\[Rho] + 2294*Ec*\[Rho] - 
      16700*Ec^2*\[Rho] + 68120*Ec^3*\[Rho] - 170720*Ec^4*\[Rho] + 
      272640*Ec^5*\[Rho] - 288896*Ec^6*\[Rho] + 243200*Ec^7*\[Rho] - 
      234240*Ec^8*\[Rho] + 227840*Ec^9*\[Rho] - 138240*Ec^10*\[Rho] + 
      34816*Ec^11*\[Rho] - 729*\[Rho]^2 + 11880*Ec*\[Rho]^2 - 
      83392*Ec^2*\[Rho]^2 + 330672*Ec^3*\[Rho]^2 - 811904*Ec^4*\[Rho]^2 + 
      1263872*Ec^5*\[Rho]^2 - 1212160*Ec^6*\[Rho]^2 + 639744*Ec^7*\[Rho]^2 - 
      117504*Ec^8*\[Rho]^2 - 28672*Ec^9*\[Rho]^2 + 8192*Ec^10*\[Rho]^2 + 
      855*\[Rho]^3 - 10810*Ec*\[Rho]^3 + 55700*Ec^2*\[Rho]^3 - 
      153560*Ec^3*\[Rho]^3 + 246480*Ec^4*\[Rho]^3 - 227680*Ec^5*\[Rho]^3 + 
      99520*Ec^6*\[Rho]^3 + 4480*Ec^7*\[Rho]^3 - 15360*Ec^8*\[Rho]^3 + 
      855*\[Rho]^4 - 5260*Ec*\[Rho]^4 + 15600*Ec^2*\[Rho]^4 - 
      36080*Ec^3*\[Rho]^4 + 65760*Ec^4*\[Rho]^4 - 77760*Ec^5*\[Rho]^4 + 
      56320*Ec^6*\[Rho]^4 - 24320*Ec^7*\[Rho]^4 + 3840*Ec^8*\[Rho]^4 - 
      729*\[Rho]^5 + 2322*Ec*\[Rho]^5 - 1388*Ec^2*\[Rho]^5 + 
      120*Ec^3*\[Rho]^5 - 5200*Ec^4*\[Rho]^5 + 10848*Ec^5*\[Rho]^5 - 
      8384*Ec^6*\[Rho]^5 + 2176*Ec^7*\[Rho]^5 - 135*\[Rho]^6 - 
      304*Ec*\[Rho]^6 + 3160*Ec^2*\[Rho]^6 - 4720*Ec^3*\[Rho]^6 + 
      2320*Ec^4*\[Rho]^6 + 128*Ec^6*\[Rho]^6 + 9*\[Rho]^7 + 50*Ec*\[Rho]^7 - 
      268*Ec^2*\[Rho]^7 + 168*Ec^3*\[Rho]^7 + 224*Ec^4*\[Rho]^7 - 
      64*Ec^5*\[Rho]^7 + 60*(\[Rho] - 2*Ec*\[Rho])^2*
       (192*Ec^6 - 9*(-1 + \[Rho])*(1 + \[Rho])^2 - 
        32*Ec^5*(28 + 11*\[Rho]) + 16*Ec^4*(91 + 57*\[Rho] + 2*\[Rho]^2) - 
        16*Ec^3*(72 + 57*\[Rho] + 5*\[Rho]^2 + \[Rho]^3) - 
        2*Ec*(52 + 51*\[Rho] - 6*\[Rho]^2 + 11*\[Rho]^3) + 
        Ec^2*(484 + 440*\[Rho] + 44*\[Rho]^2 + 40*\[Rho]^3))*Log[1 - 2*Ec] - 
      60*(\[Rho] - 2*Ec*\[Rho])^2*(192*Ec^6 - 9*(-1 + \[Rho])*
         (1 + \[Rho])^2 - 32*Ec^5*(28 + 11*\[Rho]) + 
        16*Ec^4*(91 + 57*\[Rho] + 2*\[Rho]^2) - 
        16*Ec^3*(72 + 57*\[Rho] + 5*\[Rho]^2 + \[Rho]^3) - 
        2*Ec*(52 + 51*\[Rho] - 6*\[Rho]^2 + 11*\[Rho]^3) + 
        Ec^2*(484 + 440*\[Rho] + 44*\[Rho]^2 + 40*\[Rho]^3))*Log[\[Rho]]) + 
    24*Ec^3*(1 - 2*Ec - \[Rho])*(9 - 172*Ec + 1368*Ec^2 - 6000*Ec^3 + 
       16400*Ec^4 - 32256*Ec^5 + 60928*Ec^6 - 131072*Ec^7 + 249600*Ec^8 - 
       332800*Ec^9 + 280576*Ec^10 - 135168*Ec^11 + 28672*Ec^12 - 135*\[Rho] + 
       2294*Ec*\[Rho] - 16700*Ec^2*\[Rho] + 68120*Ec^3*\[Rho] - 
       170720*Ec^4*\[Rho] + 272640*Ec^5*\[Rho] - 288896*Ec^6*\[Rho] + 
       243200*Ec^7*\[Rho] - 234240*Ec^8*\[Rho] + 227840*Ec^9*\[Rho] - 
       138240*Ec^10*\[Rho] + 34816*Ec^11*\[Rho] - 729*\[Rho]^2 + 
       11880*Ec*\[Rho]^2 - 83392*Ec^2*\[Rho]^2 + 330672*Ec^3*\[Rho]^2 - 
       811904*Ec^4*\[Rho]^2 + 1263872*Ec^5*\[Rho]^2 - 1212160*Ec^6*\[Rho]^2 + 
       639744*Ec^7*\[Rho]^2 - 117504*Ec^8*\[Rho]^2 - 28672*Ec^9*\[Rho]^2 + 
       8192*Ec^10*\[Rho]^2 + 855*\[Rho]^3 - 10810*Ec*\[Rho]^3 + 
       55700*Ec^2*\[Rho]^3 - 153560*Ec^3*\[Rho]^3 + 246480*Ec^4*\[Rho]^3 - 
       227680*Ec^5*\[Rho]^3 + 99520*Ec^6*\[Rho]^3 + 4480*Ec^7*\[Rho]^3 - 
       15360*Ec^8*\[Rho]^3 + 855*\[Rho]^4 - 5260*Ec*\[Rho]^4 + 
       15600*Ec^2*\[Rho]^4 - 36080*Ec^3*\[Rho]^4 + 65760*Ec^4*\[Rho]^4 - 
       77760*Ec^5*\[Rho]^4 + 56320*Ec^6*\[Rho]^4 - 24320*Ec^7*\[Rho]^4 + 
       3840*Ec^8*\[Rho]^4 - 729*\[Rho]^5 + 2322*Ec*\[Rho]^5 - 
       1388*Ec^2*\[Rho]^5 + 120*Ec^3*\[Rho]^5 - 5200*Ec^4*\[Rho]^5 + 
       10848*Ec^5*\[Rho]^5 - 8384*Ec^6*\[Rho]^5 + 2176*Ec^7*\[Rho]^5 - 
       135*\[Rho]^6 - 304*Ec*\[Rho]^6 + 3160*Ec^2*\[Rho]^6 - 
       4720*Ec^3*\[Rho]^6 + 2320*Ec^4*\[Rho]^6 + 128*Ec^6*\[Rho]^6 + 
       9*\[Rho]^7 + 50*Ec*\[Rho]^7 - 268*Ec^2*\[Rho]^7 + 168*Ec^3*\[Rho]^7 + 
       224*Ec^4*\[Rho]^7 - 64*Ec^5*\[Rho]^7 + 60*(\[Rho] - 2*Ec*\[Rho])^2*
        (192*Ec^6 - 9*(-1 + \[Rho])*(1 + \[Rho])^2 - 
         32*Ec^5*(28 + 11*\[Rho]) + 16*Ec^4*(91 + 57*\[Rho] + 2*\[Rho]^2) - 
         16*Ec^3*(72 + 57*\[Rho] + 5*\[Rho]^2 + \[Rho]^3) - 
         2*Ec*(52 + 51*\[Rho] - 6*\[Rho]^2 + 11*\[Rho]^3) + 
         Ec^2*(484 + 440*\[Rho] + 44*\[Rho]^2 + 40*\[Rho]^3))*Log[1 - 2*Ec] - 
       60*(\[Rho] - 2*Ec*\[Rho])^2*(192*Ec^6 - 9*(-1 + \[Rho])*
          (1 + \[Rho])^2 - 32*Ec^5*(28 + 11*\[Rho]) + 
         16*Ec^4*(91 + 57*\[Rho] + 2*\[Rho]^2) - 
         16*Ec^3*(72 + 57*\[Rho] + 5*\[Rho]^2 + \[Rho]^3) - 
         2*Ec*(52 + 51*\[Rho] - 6*\[Rho]^2 + 11*\[Rho]^3) + 
         Ec^2*(484 + 440*\[Rho] + 44*\[Rho]^2 + 40*\[Rho]^3))*Log[\[Rho]])^
      2 - 20*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
      1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
      576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 
      504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 
      768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 
      768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 
      3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 
      48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 
      36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*(3 - 50*Ec + 319*Ec^2 - 
      834*Ec^3 - 532*Ec^4 + 10712*Ec^5 - 40992*Ec^6 + 116160*Ec^7 - 
      304512*Ec^8 + 675072*Ec^9 - 1101056*Ec^10 + 1222144*Ec^11 - 
      869376*Ec^12 + 358400*Ec^13 - 65536*Ec^14 - 72*\[Rho] + 
      1198*Ec*\[Rho] - 8352*Ec^2*\[Rho] + 30702*Ec^3*\[Rho] - 
      57640*Ec^4*\[Rho] + 19272*Ec^5*\[Rho] + 164160*Ec^6*\[Rho] - 
      435648*Ec^7*\[Rho] + 651264*Ec^8*\[Rho] - 817920*Ec^9*\[Rho] + 
      953344*Ec^10*\[Rho] - 840192*Ec^11*\[Rho] + 436224*Ec^12*\[Rho] - 
      96256*Ec^13*\[Rho] - 1128*\[Rho]^2 + 19894*Ec*\[Rho]^2 - 
      153730*Ec^2*\[Rho]^2 + 681106*Ec^3*\[Rho]^2 - 1892996*Ec^4*\[Rho]^2 + 
      3365792*Ec^5*\[Rho]^2 - 3662528*Ec^6*\[Rho]^2 + 1989440*Ec^7*\[Rho]^2 + 
      120448*Ec^8*\[Rho]^2 - 729088*Ec^9*\[Rho]^2 + 224768*Ec^10*\[Rho]^2 + 
      64000*Ec^11*\[Rho]^2 - 25600*Ec^12*\[Rho]^2 + 72*\[Rho]^3 + 
      3246*Ec*\[Rho]^3 - 57624*Ec^2*\[Rho]^3 + 387930*Ec^3*\[Rho]^3 - 
      1430944*Ec^4*\[Rho]^3 + 3232256*Ec^5*\[Rho]^3 - 4623552*Ec^6*\[Rho]^3 + 
      4115008*Ec^7*\[Rho]^3 - 2094080*Ec^8*\[Rho]^3 + 480768*Ec^9*\[Rho]^3 - 
      25600*Ec^10*\[Rho]^3 + 12800*Ec^11*\[Rho]^3 + 2250*\[Rho]^4 - 
      24750*Ec*\[Rho]^4 + 126900*Ec^2*\[Rho]^4 - 392910*Ec^3*\[Rho]^4 + 
      777740*Ec^4*\[Rho]^4 - 956520*Ec^5*\[Rho]^4 + 640080*Ec^6*\[Rho]^4 - 
      96800*Ec^7*\[Rho]^4 - 158400*Ec^8*\[Rho]^4 + 90240*Ec^9*\[Rho]^4 - 
      6400*Ec^10*\[Rho]^4 + 72*\[Rho]^5 - 4830*Ec*\[Rho]^5 + 
      30576*Ec^2*\[Rho]^5 - 89886*Ec^3*\[Rho]^5 + 175832*Ec^4*\[Rho]^5 - 
      260408*Ec^5*\[Rho]^5 + 273152*Ec^6*\[Rho]^5 - 187168*Ec^7*\[Rho]^5 + 
      77440*Ec^8*\[Rho]^5 - 12928*Ec^9*\[Rho]^5 - 1128*\[Rho]^6 + 
      4922*Ec*\[Rho]^6 + 242*Ec^2*\[Rho]^6 - 23442*Ec^3*\[Rho]^6 + 
      24580*Ec^4*\[Rho]^6 + 11632*Ec^5*\[Rho]^6 - 31296*Ec^6*\[Rho]^6 + 
      18272*Ec^7*\[Rho]^6 - 4288*Ec^8*\[Rho]^6 - 72*\[Rho]^7 + 
      386*Ec*\[Rho]^7 + 1320*Ec^2*\[Rho]^7 - 8586*Ec^3*\[Rho]^7 + 
      12016*Ec^4*\[Rho]^7 - 6096*Ec^5*\[Rho]^7 - 160*Ec^7*\[Rho]^7 + 
      3*\[Rho]^8 - 16*Ec*\[Rho]^8 - 131*Ec^2*\[Rho]^8 + 560*Ec^3*\[Rho]^8 - 
      376*Ec^4*\[Rho]^8 - 320*Ec^5*\[Rho]^8 + 80*Ec^6*\[Rho]^8 - 
      12*(\[Rho] - 2*Ec*\[Rho])^2*(1536*Ec^8 + 96*Ec^7*(-55 + 7*\[Rho]) - 
        16*Ec^6*(-225 + 724*\[Rho] + 261*\[Rho]^2) + 
        8*Ec^5*(690 + 3866*\[Rho] + 1693*\[Rho]^2 + 51*\[Rho]^3) + 
        15*(-3 - 8*\[Rho] + 8*\[Rho]^3 + 3*\[Rho]^4) - 
        10*Ec*(-57 - 155*\[Rho] - 59*\[Rho]^2 + 13*\[Rho]^3 + 6*\[Rho]^4) - 
        4*Ec^4*(2730 + 9124*\[Rho] + 4513*\[Rho]^2 + 382*\[Rho]^3 + 
          51*\[Rho]^4) - 5*Ec^2*(591 + 1648*\[Rho] + 854*\[Rho]^2 + 
          168*\[Rho]^3 + 99*\[Rho]^4) + 2*Ec^3*(3951 + 11581*\[Rho] + 
          6171*\[Rho]^2 + 951*\[Rho]^3 + 306*\[Rho]^4))*Log[1 - 2*Ec] + 
      12*(\[Rho] - 2*Ec*\[Rho])^2*(1536*Ec^8 + 96*Ec^7*(-55 + 7*\[Rho]) - 
        16*Ec^6*(-225 + 724*\[Rho] + 261*\[Rho]^2) + 
        8*Ec^5*(690 + 3866*\[Rho] + 1693*\[Rho]^2 + 51*\[Rho]^3) + 
        15*(-3 - 8*\[Rho] + 8*\[Rho]^3 + 3*\[Rho]^4) - 
        10*Ec*(-57 - 155*\[Rho] - 59*\[Rho]^2 + 13*\[Rho]^3 + 6*\[Rho]^4) - 
        4*Ec^4*(2730 + 9124*\[Rho] + 4513*\[Rho]^2 + 382*\[Rho]^3 + 
          51*\[Rho]^4) - 5*Ec^2*(591 + 1648*\[Rho] + 854*\[Rho]^2 + 
          168*\[Rho]^3 + 99*\[Rho]^4) + 2*Ec^3*(3951 + 11581*\[Rho] + 
          6171*\[Rho]^2 + 951*\[Rho]^3 + 306*\[Rho]^4))*Log[\[Rho]])))/
  (675*(1 - 2*Ec)^6*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^4) + 
 ((1 - 2*Ec)^2*m8*(-5*(-15 + 150*Ec - 600*Ec^2 + 880*Ec^3 + 1760*Ec^4 - 
      9920*Ec^5 + 16000*Ec^6 - 6400*Ec^7 - 8960*Ec^8 + 7680*Ec^9 + 
      120*\[Rho] - 1200*Ec*\[Rho] + 4800*Ec^2*\[Rho] - 8640*Ec^3*\[Rho] + 
      7680*Ec^4*\[Rho] - 10752*Ec^5*\[Rho] + 19968*Ec^6*\[Rho] - 
      12288*Ec^7*\[Rho] - 360*Ec*\[Rho]^2 + 3240*Ec^2*\[Rho]^2 - 
      10320*Ec^3*\[Rho]^2 + 15840*Ec^4*\[Rho]^2 - 13248*Ec^5*\[Rho]^2 + 
      5376*Ec^6*\[Rho]^2 - 120*\[Rho]^3 + 1200*Ec*\[Rho]^3 - 
      4800*Ec^2*\[Rho]^3 + 8000*Ec^3*\[Rho]^3 - 15680*Ec^4*\[Rho]^3 + 
      14336*Ec^5*\[Rho]^3 - 5376*Ec^6*\[Rho]^3 + 15*\[Rho]^4 - 
      150*Ec*\[Rho]^4 + 600*Ec^2*\[Rho]^4 - 1200*Ec^3*\[Rho]^4 + 
      1200*Ec^4*\[Rho]^4 - 480*Ec^5*\[Rho]^4 + 180*(-1 + 2*Ec)^5*\[Rho]^2*
       Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^5*\[Rho]^2*Log[\[Rho]])*
     (1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
      1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]]) - 15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(5 - 70*Ec + 420*Ec^2 - 1400*Ec^3 + 2800*Ec^4 - 
      1216*Ec^5 - 24288*Ec^6 + 130624*Ec^7 - 307328*Ec^8 + 224000*Ec^9 + 
      512512*Ec^10 - 1383424*Ec^11 + 1288192*Ec^12 - 446464*Ec^13 - 
      120*\[Rho] + 1680*Ec*\[Rho] - 10080*Ec^2*\[Rho] + 33600*Ec^3*\[Rho] - 
      67200*Ec^4*\[Rho] + 53600*Ec^5*\[Rho] + 186560*Ec^6*\[Rho] - 
      804480*Ec^7*\[Rho] + 1258240*Ec^8*\[Rho] - 581120*Ec^9*\[Rho] - 
      629760*Ec^10*\[Rho] + 788480*Ec^11*\[Rho] - 225280*Ec^12*\[Rho] - 
      1875*\[Rho]^2 + 28050*Ec*\[Rho]^2 - 180900*Ec^2*\[Rho]^2 + 
      653400*Ec^3*\[Rho]^2 - 1432800*Ec^4*\[Rho]^2 + 1952640*Ec^5*\[Rho]^2 - 
      1636800*Ec^6*\[Rho]^2 + 635520*Ec^7*\[Rho]^2 + 564480*Ec^8*\[Rho]^2 - 
      1128960*Ec^9*\[Rho]^2 + 552960*Ec^10*\[Rho]^2 + 4800*Ec*\[Rho]^3 - 
      62400*Ec^2*\[Rho]^3 + 342400*Ec^3*\[Rho]^3 - 1020800*Ec^4*\[Rho]^3 + 
      1808320*Ec^5*\[Rho]^3 - 1995520*Ec^6*\[Rho]^3 + 1438720*Ec^7*\[Rho]^3 - 
      711680*Ec^8*\[Rho]^3 + 209920*Ec^9*\[Rho]^3 + 1875*\[Rho]^4 - 
      24450*Ec*\[Rho]^4 + 134100*Ec^2*\[Rho]^4 - 396600*Ec^3*\[Rho]^4 + 
      667200*Ec^4*\[Rho]^4 - 688160*Ec^5*\[Rho]^4 + 398560*Ec^6*\[Rho]^4 + 
      47040*Ec^7*\[Rho]^4 - 114560*Ec^8*\[Rho]^4 + 29440*Ec^9*\[Rho]^4 + 
      120*\[Rho]^5 - 1680*Ec*\[Rho]^5 + 10080*Ec^2*\[Rho]^5 - 
      33600*Ec^3*\[Rho]^5 + 67200*Ec^4*\[Rho]^5 - 44064*Ec^5*\[Rho]^5 + 
      76608*Ec^6*\[Rho]^5 - 54144*Ec^7*\[Rho]^5 + 16128*Ec^8*\[Rho]^5 - 
      5*\[Rho]^6 + 70*Ec*\[Rho]^6 - 420*Ec^2*\[Rho]^6 + 1400*Ec^3*\[Rho]^6 - 
      2800*Ec^4*\[Rho]^6 + 3360*Ec^5*\[Rho]^6 - 2240*Ec^6*\[Rho]^6 + 
      640*Ec^7*\[Rho]^6 - 300*(-1 + 2*Ec)^7*\[Rho]^2*
       (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]^2*
       (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) - 
    (12*Ec^3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (-105 + 2080*Ec - 17780*Ec^2 + 85760*Ec^3 - 257840*Ec^4 + 521600*Ec^5 - 
       845760*Ec^6 + 1443840*Ec^7 - 2246400*Ec^8 + 1290240*Ec^9 + 
       3896320*Ec^10 - 10649600*Ec^11 + 11939840*Ec^12 - 6717440*Ec^13 + 
       1556480*Ec^14 + 1800*\[Rho] - 32960*Ec*\[Rho] + 257584*Ec^2*\[Rho] - 
       1133440*Ec^3*\[Rho] + 3117280*Ec^4*\[Rho] - 5674880*Ec^5*\[Rho] + 
       7278080*Ec^6*\[Rho] - 7218176*Ec^7*\[Rho] + 5288960*Ec^8*\[Rho] + 
       163840*Ec^9*\[Rho] - 8048640*Ec^10*\[Rho] + 11386880*Ec^11*\[Rho] - 
       7184384*Ec^12*\[Rho] + 1802240*Ec^13*\[Rho] + 5250*\[Rho]^2 - 
       97560*Ec*\[Rho]^2 + 834036*Ec^2*\[Rho]^2 - 4157568*Ec^3*\[Rho]^2 + 
       12995184*Ec^4*\[Rho]^2 - 25921152*Ec^5*\[Rho]^2 + 
       32347776*Ec^6*\[Rho]^2 - 23780352*Ec^7*\[Rho]^2 + 
       9778176*Ec^8*\[Rho]^2 - 4313088*Ec^9*\[Rho]^2 + 
       4260864*Ec^10*\[Rho]^2 - 2260992*Ec^11*\[Rho]^2 + 
       307200*Ec^12*\[Rho]^2 - 30120*\[Rho]^3 + 364000*Ec*\[Rho]^3 - 
       1949672*Ec^2*\[Rho]^3 + 6094784*Ec^3*\[Rho]^3 - 
       12222816*Ec^4*\[Rho]^3 + 16101760*Ec^5*\[Rho]^3 - 
       13632896*Ec^6*\[Rho]^3 + 7133184*Ec^7*\[Rho]^3 - 
       2441728*Ec^8*\[Rho]^3 + 530432*Ec^9*\[Rho]^3 + 409600*Ec^10*\[Rho]^3 - 
       360448*Ec^11*\[Rho]^3 + 3600*\[Rho]^4 - 6800*Ec*\[Rho]^4 - 
       186860*Ec^2*\[Rho]^4 + 1231520*Ec^3*\[Rho]^4 - 3460320*Ec^4*\[Rho]^4 + 
       5616000*Ec^5*\[Rho]^4 - 6359040*Ec^6*\[Rho]^4 + 
       5839360*Ec^7*\[Rho]^4 - 4088320*Ec^8*\[Rho]^4 + 
       1730560*Ec^9*\[Rho]^4 - 332800*Ec^10*\[Rho]^4 + 49080*\[Rho]^5 - 
       286080*Ec*\[Rho]^5 + 545040*Ec^2*\[Rho]^5 - 221760*Ec^3*\[Rho]^5 - 
       289440*Ec^4*\[Rho]^5 - 608640*Ec^5*\[Rho]^5 + 2634240*Ec^6*\[Rho]^5 - 
       3025920*Ec^7*\[Rho]^5 + 1390080*Ec^8*\[Rho]^5 - 215040*Ec^9*\[Rho]^5 - 
       24450*\[Rho]^6 + 69160*Ec*\[Rho]^6 + 31516*Ec^2*\[Rho]^6 - 
       261280*Ec^3*\[Rho]^6 + 171920*Ec^4*\[Rho]^6 + 366720*Ec^5*\[Rho]^6 - 
       640960*Ec^6*\[Rho]^6 + 345088*Ec^7*\[Rho]^6 - 60160*Ec^8*\[Rho]^6 - 
       5400*\[Rho]^7 - 14240*Ec*\[Rho]^7 + 154024*Ec^2*\[Rho]^7 - 
       284992*Ec^3*\[Rho]^7 + 218336*Ec^4*\[Rho]^7 - 39808*Ec^5*\[Rho]^7 - 
       18176*Ec^6*\[Rho]^7 + 5120*Ec^7*\[Rho]^7 + 345*\[Rho]^8 + 
       2400*Ec*\[Rho]^8 - 13488*Ec^2*\[Rho]^8 + 12096*Ec^3*\[Rho]^8 + 
       9936*Ec^4*\[Rho]^8 - 11520*Ec^5*\[Rho]^8 + 3456*Ec^6*\[Rho]^8 + 
       60*(\[Rho] - 2*Ec*\[Rho])^2*(-9472*Ec^7 + 4864*Ec^8 + 
         192*Ec^6*(-20 - 36*\[Rho] + 15*\[Rho]^2) - 
         64*Ec^5*(-425 - 300*\[Rho] + 147*\[Rho]^2 + 4*\[Rho]^3) - 
         15*(7 - 8*\[Rho] - 30*\[Rho]^2 + 8*\[Rho]^3 + 23*\[Rho]^4) + 
         32*Ec^4*(-1045 - 636*\[Rho] + 378*\[Rho]^2 + 59*\[Rho]^3 + 
           27*\[Rho]^4) - 20*Ec*(-67 + 24*\[Rho] + 126*\[Rho]^2 + 
           16*\[Rho]^3 + 45*\[Rho]^4) - 48*Ec^3*(-431 - 196*\[Rho] + 
           195*\[Rho]^2 + 82*\[Rho]^3 + 50*\[Rho]^4) + 
         4*Ec^2*(-1796 - 276*\[Rho] + 1473*\[Rho]^2 + 662*\[Rho]^3 + 
           621*\[Rho]^4))*Log[1 - 2*Ec] - 60*(\[Rho] - 2*Ec*\[Rho])^2*
        (-9472*Ec^7 + 4864*Ec^8 + 192*Ec^6*(-20 - 36*\[Rho] + 15*\[Rho]^2) - 
         64*Ec^5*(-425 - 300*\[Rho] + 147*\[Rho]^2 + 4*\[Rho]^3) - 
         15*(7 - 8*\[Rho] - 30*\[Rho]^2 + 8*\[Rho]^3 + 23*\[Rho]^4) + 
         32*Ec^4*(-1045 - 636*\[Rho] + 378*\[Rho]^2 + 59*\[Rho]^3 + 
           27*\[Rho]^4) - 20*Ec*(-67 + 24*\[Rho] + 126*\[Rho]^2 + 
           16*\[Rho]^3 + 45*\[Rho]^4) - 48*Ec^3*(-431 - 196*\[Rho] + 
           195*\[Rho]^2 + 82*\[Rho]^3 + 50*\[Rho]^4) + 
         4*Ec^2*(-1796 - 276*\[Rho] + 1473*\[Rho]^2 + 662*\[Rho]^3 + 
           621*\[Rho]^4))*Log[\[Rho]]))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
      80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
      32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
      24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
      32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
      4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])))/
  (18000*(-1 + 2*Ec)^7*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (4*Ec^3*m7*((-3*(1 - 2*Ec)^6*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 
       544*Ec^5 + 1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 
       270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
       480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 
       1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 
       1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 
       1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 
       270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 
       160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 
       24*Ec^3*\[Rho]^5 + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
        Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (-10*Ec*(512*Ec^6 - 64*Ec^7 + 5*(-1 + \[Rho])^3*(-1 + 3*\[Rho]) + 
         48*Ec^5*(-25 + 4*\[Rho]) + 16*Ec^4*(85 - 42*\[Rho] - 9*\[Rho]^2 + 
           \[Rho]^3) - 12*Ec^2*(-26 + 56*\[Rho] - 21*\[Rho]^2 - 9*\[Rho]^3 + 
           2*\[Rho]^4) + 4*Ec^3*(-215 + 240*\[Rho] + 24*\[Rho]^2 - 
           32*\[Rho]^3 + 3*\[Rho]^4) + Ec*(-61 + 228*\[Rho] - 252*\[Rho]^2 + 
           76*\[Rho]^3 + 9*\[Rho]^4))*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
       (160*Ec^5 + 5*(-1 + \[Rho])^3 + 10*Ec*(-1 + \[Rho])^2*(5 + \[Rho]) + 
         16*Ec^4*(-25 + 6*\[Rho]) + Ec^2*(-200 + 204*\[Rho] + 6*\[Rho]^2 - 
           22*\[Rho]^3) + 4*Ec^3*(100 - 54*\[Rho] - 3*\[Rho]^2 + 3*\[Rho]^3))*
        (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
         1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
         360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
         960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]])))/((mb - 2*Ec*mb)^4*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
       80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
       32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
       24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
       32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
       4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])) + 
    (10*(1 - 2*Ec)^2*(3*Ec^2*(-1 + 2*Ec + \[Rho])^2*(19 + 384*Ec^6 - 
         267*\[Rho] + 437*\[Rho]^2 - 189*\[Rho]^3 - 224*Ec^5*(7 + \[Rho]) + 
         16*Ec^4*(155 + 61*\[Rho] + 8*\[Rho]^2) - 
         8*Ec^3*(250 - 6*\[Rho] - 109*\[Rho]^2 + 9*\[Rho]^3) - 
         2*Ec*(101 - 641*\[Rho] + 359*\[Rho]^2 + 21*\[Rho]^3) + 
         4*Ec^2*(220 - 434*\[Rho] - 195*\[Rho]^2 + 39*\[Rho]^3))*
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) + 
       2*(160*Ec^5 + 5*(-1 + \[Rho])^3 + 10*Ec*(-1 + \[Rho])^2*(5 + \[Rho]) + 
         16*Ec^4*(-25 + 6*\[Rho]) + Ec^2*(-200 + 204*\[Rho] + 6*\[Rho]^2 - 
           22*\[Rho]^3) + 4*Ec^3*(100 - 54*\[Rho] - 3*\[Rho]^2 + 3*\[Rho]^3))*
        (1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
         1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
         192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
         384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
         1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
         375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
         18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
         960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
         6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
         2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
         375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
         5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
         24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
         768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
         \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
         16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
           3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
          (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])))/mb^4))/
  (1125*(-1 + 2*Ec)^7*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (\[Mu]2G^2*(-40*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
      448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
      768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
      1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
      72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 
      320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 
      120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 
      36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*
     (15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3 - 30*Ec + 120*Ec^2 - 240*Ec^3 + 240*Ec^4 - 64*Ec^5 - 
        288*Ec^6 + 960*Ec^7 - 1280*Ec^8 + 1536*Ec^10 - 1024*Ec^11 + 
        38*\[Rho] - 428*Ec*\[Rho] + 1952*Ec^2*\[Rho] - 4544*Ec^3*\[Rho] + 
        5504*Ec^4*\[Rho] - 3168*Ec^5*\[Rho] + 1728*Ec^6*\[Rho] - 
        3840*Ec^7*\[Rho] + 4096*Ec^8*\[Rho] - 512*Ec^9*\[Rho] - 
        1024*Ec^10*\[Rho] - 121*\[Rho]^2 + 1234*Ec*\[Rho]^2 - 
        5056*Ec^2*\[Rho]^2 + 10432*Ec^3*\[Rho]^2 - 10912*Ec^4*\[Rho]^2 + 
        4864*Ec^5*\[Rho]^2 - 832*Ec^6*\[Rho]^2 + 1408*Ec^7*\[Rho]^2 - 
        1024*Ec^8*\[Rho]^2 + 104*\[Rho]^3 - 944*Ec*\[Rho]^3 + 
        3296*Ec^2*\[Rho]^3 - 5312*Ec^3*\[Rho]^3 + 3392*Ec^4*\[Rho]^3 + 
        704*Ec^5*\[Rho]^3 - 2560*Ec^6*\[Rho]^3 + 1792*Ec^7*\[Rho]^3 - 
        11*\[Rho]^4 + 38*Ec*\[Rho]^4 + 208*Ec^2*\[Rho]^4 - 
        1376*Ec^3*\[Rho]^4 + 2816*Ec^4*\[Rho]^4 - 3040*Ec^5*\[Rho]^4 + 
        2144*Ec^6*\[Rho]^4 - 320*Ec^7*\[Rho]^4 - 14*\[Rho]^5 + 
        140*Ec*\[Rho]^5 - 560*Ec^2*\[Rho]^5 + 1120*Ec^3*\[Rho]^5 - 
        1120*Ec^4*\[Rho]^5 + 736*Ec^5*\[Rho]^5 - 192*Ec^6*\[Rho]^5 + 
        \[Rho]^6 - 10*Ec*\[Rho]^6 + 40*Ec^2*\[Rho]^6 - 80*Ec^3*\[Rho]^6 + 
        80*Ec^4*\[Rho]^6 - 32*Ec^5*\[Rho]^6 + 12*(-1 + 2*Ec)^5*
         (-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[\[Rho]]) - 
      (9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
        640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
        416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 
        24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
        384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
        1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
        375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
        18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
        960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
        6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
        2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
        375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
        5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
        24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
        768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
        \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
        16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
          3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) - 
    3*((9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
         640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
         768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
         1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
         72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
         896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
         90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
         36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
          Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 
         1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
         540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
         480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
         128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
         16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(15 - 120*Ec + 360*Ec^2 - 
         480*Ec^3 + 352*Ec^4 - 768*Ec^5 + 1664*Ec^6 - 512*Ec^7 - 2304*Ec^8 + 
         2048*Ec^9 + 7*\[Rho] - 152*Ec*\[Rho] + 840*Ec^2*\[Rho] - 
         1888*Ec^3*\[Rho] + 1216*Ec^4*\[Rho] + 2432*Ec^5*\[Rho] - 
         4736*Ec^6*\[Rho] + 1536*Ec^7*\[Rho] + 1280*Ec^8*\[Rho] + 
         72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
         1344*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 - 384*Ec^6*\[Rho]^2 + 
         48*\[Rho]^3 - 600*Ec*\[Rho]^3 + 2664*Ec^2*\[Rho]^3 - 
         5280*Ec^3*\[Rho]^3 + 5696*Ec^4*\[Rho]^3 - 3840*Ec^5*\[Rho]^3 + 
         640*Ec^6*\[Rho]^3 - 79*\[Rho]^4 + 632*Ec*\[Rho]^4 - 
         1896*Ec^2*\[Rho]^4 + 2528*Ec^3*\[Rho]^4 - 2064*Ec^4*\[Rho]^4 + 
         640*Ec^5*\[Rho]^4 + 9*\[Rho]^5 - 72*Ec*\[Rho]^5 + 
         216*Ec^2*\[Rho]^5 - 288*Ec^3*\[Rho]^5 + 144*Ec^4*\[Rho]^5 - 
         12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
         12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]))^2 + 
    6*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
      640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
      768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
      1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
      72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 
      320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 
      120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 
      36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
      80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
      270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
      480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
      1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
      480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
      1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
      1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
      270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
      160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
      24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
     ((9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
        640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
        1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
        540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
        480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 
        1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 
        480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 
        1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 
        1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 
        270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 
        160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 
        24*Ec^3*\[Rho]^5 + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(15 - 120*Ec + 360*Ec^2 - 480*Ec^3 + 352*Ec^4 - 
        768*Ec^5 + 1664*Ec^6 - 512*Ec^7 - 2304*Ec^8 + 2048*Ec^9 + 7*\[Rho] - 
        152*Ec*\[Rho] + 840*Ec^2*\[Rho] - 1888*Ec^3*\[Rho] + 
        1216*Ec^4*\[Rho] + 2432*Ec^5*\[Rho] - 4736*Ec^6*\[Rho] + 
        1536*Ec^7*\[Rho] + 1280*Ec^8*\[Rho] + 72*Ec*\[Rho]^2 - 
        504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1344*Ec^4*\[Rho]^2 + 
        768*Ec^5*\[Rho]^2 - 384*Ec^6*\[Rho]^2 + 48*\[Rho]^3 - 
        600*Ec*\[Rho]^3 + 2664*Ec^2*\[Rho]^3 - 5280*Ec^3*\[Rho]^3 + 
        5696*Ec^4*\[Rho]^3 - 3840*Ec^5*\[Rho]^3 + 640*Ec^6*\[Rho]^3 - 
        79*\[Rho]^4 + 632*Ec*\[Rho]^4 - 1896*Ec^2*\[Rho]^4 + 
        2528*Ec^3*\[Rho]^4 - 2064*Ec^4*\[Rho]^4 + 640*Ec^5*\[Rho]^4 + 
        9*\[Rho]^5 - 72*Ec*\[Rho]^5 + 216*Ec^2*\[Rho]^5 - 288*Ec^3*\[Rho]^5 + 
        144*Ec^4*\[Rho]^5 - 12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 
          9*\[Rho]^2)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*
         (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]))))/
  (10800*(1 - 2*Ec)^4*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^4) + 
 (\[Rho]3LS*(60*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(15 - 180*Ec + 900*Ec^2 - 2400*Ec^3 + 3600*Ec^4 - 
      3264*Ec^5 + 5536*Ec^6 - 22656*Ec^7 + 59520*Ec^8 - 87040*Ec^9 + 
      66048*Ec^10 - 18432*Ec^11 - 2048*Ec^12 + 190*\[Rho] - 2520*Ec*\[Rho] + 
      14040*Ec^2*\[Rho] - 42240*Ec^3*\[Rho] + 72960*Ec^4*\[Rho] - 
      69120*Ec^5*\[Rho] + 23040*Ec^6*\[Rho] + 30720*Ec^7*\[Rho] - 
      69120*Ec^8*\[Rho] + 71680*Ec^9*\[Rho] - 30720*Ec^10*\[Rho] - 
      605*\[Rho]^2 + 7380*Ec*\[Rho]^2 - 37620*Ec^2*\[Rho]^2 + 
      102720*Ec^3*\[Rho]^2 - 158880*Ec^4*\[Rho]^2 + 130560*Ec^5*\[Rho]^2 - 
      31680*Ec^6*\[Rho]^2 - 42240*Ec^7*\[Rho]^2 + 49920*Ec^8*\[Rho]^2 - 
      20480*Ec^9*\[Rho]^2 + 520*\[Rho]^3 - 5760*Ec*\[Rho]^3 + 
      25920*Ec^2*\[Rho]^3 - 59520*Ec^3*\[Rho]^3 + 70080*Ec^4*\[Rho]^3 - 
      26880*Ec^5*\[Rho]^3 - 35200*Ec^6*\[Rho]^3 + 53760*Ec^7*\[Rho]^3 - 
      23040*Ec^8*\[Rho]^3 - 55*\[Rho]^4 + 300*Ec*\[Rho]^4 + 
      660*Ec^2*\[Rho]^4 - 8960*Ec^3*\[Rho]^4 + 27840*Ec^4*\[Rho]^4 - 
      46080*Ec^5*\[Rho]^4 + 45920*Ec^6*\[Rho]^4 - 21120*Ec^7*\[Rho]^4 + 
      1920*Ec^8*\[Rho]^4 - 70*\[Rho]^5 + 840*Ec*\[Rho]^5 - 
      4200*Ec^2*\[Rho]^5 + 11200*Ec^3*\[Rho]^5 - 16800*Ec^4*\[Rho]^5 + 
      15744*Ec^5*\[Rho]^5 - 7936*Ec^6*\[Rho]^5 + 1536*Ec^7*\[Rho]^5 + 
      5*\[Rho]^6 - 60*Ec*\[Rho]^6 + 300*Ec^2*\[Rho]^6 - 800*Ec^3*\[Rho]^6 + 
      1200*Ec^4*\[Rho]^6 - 960*Ec^5*\[Rho]^6 + 320*Ec^6*\[Rho]^6 - 
      60*(1 - 2*Ec)^6*(-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[1 - 2*Ec] + 
      60*(1 - 2*Ec)^6*(-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[\[Rho]]) - 
    20*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 
      512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
      768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
      2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
      1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
      1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
      512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 
      480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
       Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
     (1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
      1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]]) - (3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 
       544*Ec^5 + 1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 
       270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
       480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 
       1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 
       1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 
       1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 
       270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 
       160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 
       24*Ec^3*\[Rho]^5 + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
        Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (-((9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 
          512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
          768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
          2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
          1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
          1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
          512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
          360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
           Log[\[Rho]])*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 
          544*Ec^5 + 1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 
          270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 
          80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 
          640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
          4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
          960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
          1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
          320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
          540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
          3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) - 
       5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(15 - 150*Ec + 600*Ec^2 - 
         1200*Ec^3 + 1056*Ec^4 + 960*Ec^5 - 5760*Ec^6 + 11520*Ec^7 - 
         11520*Ec^8 + 4608*Ec^9 + 7*\[Rho] - 166*Ec*\[Rho] + 
         1144*Ec^2*\[Rho] - 3568*Ec^3*\[Rho] + 5696*Ec^4*\[Rho] - 
         5504*Ec^5*\[Rho] + 6272*Ec^6*\[Rho] - 8448*Ec^7*\[Rho] + 
         5376*Ec^8*\[Rho] - 512*Ec^9*\[Rho] + 72*Ec*\[Rho]^2 - 
         648*Ec^2*\[Rho]^2 + 2256*Ec^3*\[Rho]^2 - 4800*Ec^4*\[Rho]^2 + 
         8448*Ec^5*\[Rho]^2 - 10368*Ec^6*\[Rho]^2 + 5376*Ec^7*\[Rho]^2 + 
         48*\[Rho]^3 - 696*Ec*\[Rho]^3 + 3864*Ec^2*\[Rho]^3 - 
         10608*Ec^3*\[Rho]^3 + 17088*Ec^4*\[Rho]^3 - 16896*Ec^5*\[Rho]^3 + 
         8064*Ec^6*\[Rho]^3 - 768*Ec^7*\[Rho]^3 - 79*\[Rho]^4 + 
         790*Ec*\[Rho]^4 - 3160*Ec^2*\[Rho]^4 + 6320*Ec^3*\[Rho]^4 - 
         7440*Ec^4*\[Rho]^4 + 4512*Ec^5*\[Rho]^4 - 1024*Ec^6*\[Rho]^4 + 
         9*\[Rho]^5 - 90*Ec*\[Rho]^5 + 360*Ec^2*\[Rho]^5 - 
         720*Ec^3*\[Rho]^5 + 720*Ec^4*\[Rho]^5 - 288*Ec^5*\[Rho]^5 + 
         12*(-1 + 2*Ec)^5*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
         12*(-1 + 2*Ec)^5*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])))/
  (900*(1 - 2*Ec)^4*mb^3*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (m3*((-3*(1 - 2*Ec)^6*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (-((13 - 154*Ec + 736*Ec^2 - 1816*Ec^3 + 2464*Ec^4 - 1888*Ec^5 + 
          1024*Ec^6 - 640*Ec^7 + 256*Ec^8 - 36*\[Rho] + 360*Ec*\[Rho] - 
          1440*Ec^2*\[Rho] + 2952*Ec^3*\[Rho] - 3120*Ec^4*\[Rho] + 
          1056*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 768*Ec^7*\[Rho] + 
          72*\[Rho]^2 - 720*Ec*\[Rho]^2 + 2880*Ec^2*\[Rho]^2 - 
          6360*Ec^3*\[Rho]^2 + 8160*Ec^4*\[Rho]^2 - 5424*Ec^5*\[Rho]^2 + 
          1440*Ec^6*\[Rho]^2 - 76*\[Rho]^3 + 760*Ec*\[Rho]^3 - 
          3040*Ec^2*\[Rho]^3 + 6920*Ec^3*\[Rho]^3 - 8720*Ec^4*\[Rho]^3 + 
          5648*Ec^5*\[Rho]^3 - 1440*Ec^6*\[Rho]^3 + 27*\[Rho]^4 - 
          270*Ec*\[Rho]^4 + 1080*Ec^2*\[Rho]^4 - 2160*Ec^3*\[Rho]^4 + 
          2160*Ec^4*\[Rho]^4 - 864*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*
           Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*Log[\[Rho]])*
         (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
          1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
          540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
          480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
          240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
          4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
          720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
          45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
          360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
          18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) + 
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(799 - 10188*Ec + 54540*Ec^2 - 
         157440*Ec^3 + 260400*Ec^4 - 239856*Ec^5 + 112512*Ec^6 - 41280*Ec^7 + 
         46080*Ec^8 - 32000*Ec^9 + 9216*Ec^10 - 3072*Ec^11 + 55*\[Rho] - 
         2700*Ec*\[Rho] + 25740*Ec^2*\[Rho] - 109440*Ec^3*\[Rho] + 
         247920*Ec^4*\[Rho] - 308160*Ec^5*\[Rho] + 191040*Ec^6*\[Rho] - 
         30720*Ec^7*\[Rho] - 23040*Ec^8*\[Rho] + 10240*Ec^9*\[Rho] - 
         1440*\[Rho]^2 + 17280*Ec*\[Rho]^2 - 86400*Ec^2*\[Rho]^2 + 
         230400*Ec^3*\[Rho]^2 - 357840*Ec^4*\[Rho]^2 + 340800*Ec^5*\[Rho]^2 - 
         204480*Ec^6*\[Rho]^2 + 69120*Ec^7*\[Rho]^2 - 7680*Ec^8*\[Rho]^2 + 
         920*\[Rho]^3 - 11040*Ec*\[Rho]^3 + 55200*Ec^2*\[Rho]^3 - 
         147200*Ec^3*\[Rho]^3 + 245040*Ec^4*\[Rho]^3 - 272640*Ec^5*\[Rho]^3 + 
         184640*Ec^6*\[Rho]^3 - 65280*Ec^7*\[Rho]^3 + 7680*Ec^8*\[Rho]^3 - 
         415*\[Rho]^4 + 4980*Ec*\[Rho]^4 - 24900*Ec^2*\[Rho]^4 + 
         66400*Ec^3*\[Rho]^4 - 114000*Ec^4*\[Rho]^4 + 116400*Ec^5*\[Rho]^4 - 
         64000*Ec^6*\[Rho]^4 + 14400*Ec^7*\[Rho]^4 + 81*\[Rho]^5 - 
         972*Ec*\[Rho]^5 + 4860*Ec^2*\[Rho]^5 - 12960*Ec^3*\[Rho]^5 + 
         19440*Ec^4*\[Rho]^5 - 15552*Ec^5*\[Rho]^5 + 5184*Ec^6*\[Rho]^5 - 
         60*(1 - 2*Ec)^6*(5 + 17*\[Rho])*Log[1 - 2*Ec] + 
         60*(1 - 2*Ec)^6*(5 + 17*\[Rho])*Log[\[Rho]])))/
     ((mb - 2*Ec*mb)^4*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
       64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])) + (20*(1 - 2*Ec)^2*
      (-((-13 + 154*Ec - 736*Ec^2 + 1816*Ec^3 - 2464*Ec^4 + 1888*Ec^5 - 
          1024*Ec^6 + 640*Ec^7 - 256*Ec^8 + 36*\[Rho] - 360*Ec*\[Rho] + 
          1440*Ec^2*\[Rho] - 2952*Ec^3*\[Rho] + 3120*Ec^4*\[Rho] - 
          1056*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 768*Ec^7*\[Rho] - 
          72*\[Rho]^2 + 720*Ec*\[Rho]^2 - 2880*Ec^2*\[Rho]^2 + 
          6360*Ec^3*\[Rho]^2 - 8160*Ec^4*\[Rho]^2 + 5424*Ec^5*\[Rho]^2 - 
          1440*Ec^6*\[Rho]^2 + 76*\[Rho]^3 - 760*Ec*\[Rho]^3 + 
          3040*Ec^2*\[Rho]^3 - 6920*Ec^3*\[Rho]^3 + 8720*Ec^4*\[Rho]^3 - 
          5648*Ec^5*\[Rho]^3 + 1440*Ec^6*\[Rho]^3 - 27*\[Rho]^4 + 
          270*Ec*\[Rho]^4 - 1080*Ec^2*\[Rho]^4 + 2160*Ec^3*\[Rho]^4 - 
          2160*Ec^4*\[Rho]^4 + 864*Ec^5*\[Rho]^4 - 12*(-1 + 2*Ec)^5*
           Log[1 - 2*Ec] + 12*(-1 + 2*Ec)^5*Log[\[Rho]])*
         (1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
          1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
          192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
          384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
          1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
          375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
          18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
          960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
          6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
          2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
          375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
          5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
          24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
          768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
          \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
          16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
            3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
           (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) - 
       3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(418 - 6092*Ec + 38232*Ec^2 - 
         134160*Ec^3 + 285120*Ec^4 - 368796*Ec^5 + 270024*Ec^6 - 78384*Ec^7 - 
         36960*Ec^8 + 61120*Ec^9 - 41600*Ec^10 + 3840*Ec^11 + 7680*Ec^12 + 
         1141*\[Rho] - 18014*Ec*\[Rho] + 122364*Ec^2*\[Rho] - 
         465000*Ec^3*\[Rho] + 1072800*Ec^4*\[Rho] - 1514844*Ec^5*\[Rho] + 
         1231176*Ec^6*\[Rho] - 462576*Ec^7*\[Rho] + 11040*Ec^8*\[Rho] - 
         320*Ec^9*\[Rho] + 25984*Ec^10*\[Rho] - 5376*Ec^11*\[Rho] + 
         1536*Ec^12*\[Rho] - 845*\[Rho]^2 + 9070*Ec*\[Rho]^2 - 
         35100*Ec^2*\[Rho]^2 + 39720*Ec^3*\[Rho]^2 + 113760*Ec^4*\[Rho]^2 - 
         452760*Ec^5*\[Rho]^2 + 655440*Ec^6*\[Rho]^2 - 472800*Ec^7*\[Rho]^2 + 
         171840*Ec^8*\[Rho]^2 - 32000*Ec^9*\[Rho]^2 + 2560*Ec^10*\[Rho]^2 - 
         940*\[Rho]^3 + 13160*Ec*\[Rho]^3 - 78960*Ec^2*\[Rho]^3 + 
         263200*Ec^3*\[Rho]^3 - 526400*Ec^4*\[Rho]^3 + 648840*Ec^5*\[Rho]^3 - 
         512560*Ec^6*\[Rho]^3 + 285920*Ec^7*\[Rho]^3 - 114240*Ec^8*\[Rho]^3 + 
         23040*Ec^9*\[Rho]^3 + 290*\[Rho]^4 - 4060*Ec*\[Rho]^4 + 
         24360*Ec^2*\[Rho]^4 - 81200*Ec^3*\[Rho]^4 + 162400*Ec^4*\[Rho]^4 - 
         212940*Ec^5*\[Rho]^4 + 197480*Ec^6*\[Rho]^4 - 118000*Ec^7*\[Rho]^4 + 
         37920*Ec^8*\[Rho]^4 - 3840*Ec^9*\[Rho]^4 - 73*\[Rho]^5 + 
         1022*Ec*\[Rho]^5 - 6132*Ec^2*\[Rho]^5 + 20440*Ec^3*\[Rho]^5 - 
         40880*Ec^4*\[Rho]^5 + 55860*Ec^5*\[Rho]^5 - 47320*Ec^6*\[Rho]^5 + 
         22160*Ec^7*\[Rho]^5 - 4320*Ec^8*\[Rho]^5 + 9*\[Rho]^6 - 
         126*Ec*\[Rho]^6 + 756*Ec^2*\[Rho]^6 - 2520*Ec^3*\[Rho]^6 + 
         5040*Ec^4*\[Rho]^6 - 6048*Ec^5*\[Rho]^6 + 4032*Ec^6*\[Rho]^6 - 
         1152*Ec^7*\[Rho]^6 + 60*(-1 + 2*Ec)^7*(2 + 17*\[Rho] + 23*\[Rho]^2)*
          Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*(2 + 17*\[Rho] + 23*\[Rho]^2)*
          Log[\[Rho]])))/mb^4))/(1350*(-1 + 2*Ec)^7*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m9*((-3*(1 - 2*Ec)^6*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      ((125 - 1370*Ec + 6080*Ec^2 - 13520*Ec^3 + 14960*Ec^4 - 8480*Ec^5 + 
         10880*Ec^6 - 20480*Ec^7 + 12800*Ec^8 - 240*\[Rho] + 2400*Ec*\[Rho] - 
         9600*Ec^2*\[Rho] + 19440*Ec^3*\[Rho] - 22560*Ec^4*\[Rho] + 
         21696*Ec^5*\[Rho] - 23424*Ec^6*\[Rho] + 13824*Ec^7*\[Rho] + 
         180*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 7200*Ec^2*\[Rho]^2 - 
         15600*Ec^3*\[Rho]^2 + 19920*Ec^4*\[Rho]^2 - 14016*Ec^5*\[Rho]^2 + 
         4032*Ec^6*\[Rho]^2 - 80*\[Rho]^3 + 800*Ec*\[Rho]^3 - 
         3200*Ec^2*\[Rho]^3 + 7120*Ec^3*\[Rho]^3 - 7360*Ec^4*\[Rho]^3 + 
         3232*Ec^5*\[Rho]^3 - 192*Ec^6*\[Rho]^3 + 15*\[Rho]^4 - 
         150*Ec*\[Rho]^4 + 600*Ec^2*\[Rho]^4 - 1200*Ec^3*\[Rho]^4 + 
         1200*Ec^4*\[Rho]^4 - 480*Ec^5*\[Rho]^4 + 60*(-1 + 2*Ec)^5*
          Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*Log[\[Rho]])*
        (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
         1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
         360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
         960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
         128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
         16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(39 - 468*Ec + 2340*Ec^2 - 
         6240*Ec^3 + 8160*Ec^4 + 2976*Ec^5 - 29952*Ec^6 + 32640*Ec^7 + 
         34560*Ec^8 - 99840*Ec^9 + 64512*Ec^10 - 6144*Ec^11 + 905*\[Rho] - 
         11700*Ec*\[Rho] + 63540*Ec^2*\[Rho] - 186240*Ec^3*\[Rho] + 
         314640*Ec^4*\[Rho] - 298176*Ec^5*\[Rho] + 118464*Ec^6*\[Rho] + 
         69120*Ec^7*\[Rho] - 139776*Ec^8*\[Rho] + 75776*Ec^9*\[Rho] - 
         540*\[Rho]^2 + 4680*Ec*\[Rho]^2 - 12600*Ec^2*\[Rho]^2 - 
         2400*Ec^3*\[Rho]^2 + 78960*Ec^4*\[Rho]^2 - 171456*Ec^5*\[Rho]^2 + 
         172416*Ec^6*\[Rho]^2 - 91392*Ec^7*\[Rho]^2 + 23808*Ec^8*\[Rho]^2 - 
         480*\[Rho]^3 + 5760*Ec*\[Rho]^3 - 28800*Ec^2*\[Rho]^3 + 
         76800*Ec^3*\[Rho]^3 - 122160*Ec^4*\[Rho]^3 + 116928*Ec^5*\[Rho]^3 - 
         55296*Ec^6*\[Rho]^3 + 5376*Ec^7*\[Rho]^3 + 768*Ec^8*\[Rho]^3 + 
         85*\[Rho]^4 - 1020*Ec*\[Rho]^4 + 5100*Ec^2*\[Rho]^4 - 
         13600*Ec^3*\[Rho]^4 + 23520*Ec^4*\[Rho]^4 - 19488*Ec^5*\[Rho]^4 + 
         7168*Ec^6*\[Rho]^4 - 384*Ec^7*\[Rho]^4 - 9*\[Rho]^5 + 
         108*Ec*\[Rho]^5 - 540*Ec^2*\[Rho]^5 + 1440*Ec^3*\[Rho]^5 - 
         2160*Ec^4*\[Rho]^5 + 1728*Ec^5*\[Rho]^5 - 576*Ec^6*\[Rho]^5 - 
         60*(1 - 2*Ec)^6*\[Rho]*(7 + 15*\[Rho])*Log[1 - 2*Ec] + 
         60*(1 - 2*Ec)^6*\[Rho]*(7 + 15*\[Rho])*Log[\[Rho]])))/
     ((mb - 2*Ec*mb)^4*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
       64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])) + (10*(1 - 2*Ec)^2*
      (-2*(125 - 1370*Ec + 6080*Ec^2 - 13520*Ec^3 + 14960*Ec^4 - 8480*Ec^5 + 
         10880*Ec^6 - 20480*Ec^7 + 12800*Ec^8 - 240*\[Rho] + 2400*Ec*\[Rho] - 
         9600*Ec^2*\[Rho] + 19440*Ec^3*\[Rho] - 22560*Ec^4*\[Rho] + 
         21696*Ec^5*\[Rho] - 23424*Ec^6*\[Rho] + 13824*Ec^7*\[Rho] + 
         180*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 7200*Ec^2*\[Rho]^2 - 
         15600*Ec^3*\[Rho]^2 + 19920*Ec^4*\[Rho]^2 - 14016*Ec^5*\[Rho]^2 + 
         4032*Ec^6*\[Rho]^2 - 80*\[Rho]^3 + 800*Ec*\[Rho]^3 - 
         3200*Ec^2*\[Rho]^3 + 7120*Ec^3*\[Rho]^3 - 7360*Ec^4*\[Rho]^3 + 
         3232*Ec^5*\[Rho]^3 - 192*Ec^6*\[Rho]^3 + 15*\[Rho]^4 - 
         150*Ec*\[Rho]^4 + 600*Ec^2*\[Rho]^4 - 1200*Ec^3*\[Rho]^4 + 
         1200*Ec^4*\[Rho]^4 - 480*Ec^5*\[Rho]^4 + 60*(-1 + 2*Ec)^5*
          Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*Log[\[Rho]])*
        (1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
         1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
         192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
         384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
         1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
         375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
         18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
         960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
         6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
         2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
         375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
         5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
         24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
         768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
         \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
         16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
           3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
          (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) + 
       3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(-1255 + 18170*Ec - 
         113220*Ec^2 + 394200*Ec^3 - 830400*Ec^4 + 1070064*Ec^5 - 
         849088*Ec^6 + 596864*Ec^7 - 795648*Ec^8 + 883200*Ec^9 - 
         196608*Ec^10 - 528384*Ec^11 + 438272*Ec^12 - 77824*Ec^13 - 
         9035*\[Rho] + 136690*Ec*\[Rho] - 891540*Ec^2*\[Rho] + 
         3257400*Ec^3*\[Rho] - 7228800*Ec^4*\[Rho] + 9798960*Ec^5*\[Rho] - 
         7531680*Ec^6*\[Rho] + 2362560*Ec^7*\[Rho] + 397440*Ec^8*\[Rho] + 
         167680*Ec^9*\[Rho] - 965120*Ec^10*\[Rho] + 568320*Ec^11*\[Rho] - 
         30720*Ec^12*\[Rho] - 2150*\[Rho]^2 + 56500*Ec*\[Rho]^2 - 
         523800*Ec^2*\[Rho]^2 + 2485200*Ec^3*\[Rho]^2 - 
         6818400*Ec^4*\[Rho]^2 + 11137440*Ec^5*\[Rho]^2 - 
         10339200*Ec^6*\[Rho]^2 + 4389120*Ec^7*\[Rho]^2 + 
         238080*Ec^8*\[Rho]^2 - 796160*Ec^9*\[Rho]^2 + 
         194560*Ec^10*\[Rho]^2 + 11100*\[Rho]^3 - 142200*Ec*\[Rho]^3 + 
         760800*Ec^2*\[Rho]^3 - 2166400*Ec^3*\[Rho]^3 + 
         3408800*Ec^4*\[Rho]^3 - 2563680*Ec^5*\[Rho]^3 - 
         13120*Ec^6*\[Rho]^3 + 1301120*Ec^7*\[Rho]^3 - 564480*Ec^8*\[Rho]^3 - 
         46080*Ec^9*\[Rho]^3 + 1475*\[Rho]^4 - 20650*Ec*\[Rho]^4 + 
         123900*Ec^2*\[Rho]^4 - 413000*Ec^3*\[Rho]^4 + 826000*Ec^4*\[Rho]^4 - 
         1043760*Ec^5*\[Rho]^4 + 824960*Ec^6*\[Rho]^4 - 
         309760*Ec^7*\[Rho]^4 + 3840*Ec^8*\[Rho]^4 + 3840*Ec^9*\[Rho]^4 - 
         145*\[Rho]^5 + 2030*Ec*\[Rho]^5 - 12180*Ec^2*\[Rho]^5 + 
         40600*Ec^3*\[Rho]^5 - 81200*Ec^4*\[Rho]^5 + 114576*Ec^5*\[Rho]^5 - 
         79072*Ec^6*\[Rho]^5 + 24896*Ec^7*\[Rho]^5 - 1152*Ec^8*\[Rho]^5 + 
         10*\[Rho]^6 - 140*Ec*\[Rho]^6 + 840*Ec^2*\[Rho]^6 - 
         2800*Ec^3*\[Rho]^6 + 5600*Ec^4*\[Rho]^6 - 6720*Ec^5*\[Rho]^6 + 
         4480*Ec^6*\[Rho]^6 - 1280*Ec^7*\[Rho]^6 - 300*(-1 + 2*Ec)^7*
          (1 + 17*\[Rho] + 44*\[Rho]^2 + 22*\[Rho]^3)*Log[1 - 2*Ec] + 
         300*(-1 + 2*Ec)^7*(1 + 17*\[Rho] + 44*\[Rho]^2 + 22*\[Rho]^3)*
          Log[\[Rho]])))/mb^4))/(13500*(-1 + 2*Ec)^7*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r8*(-20*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
      1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]])*(985 - 11340*Ec + 53820*Ec^2 - 128160*Ec^3 + 
      120000*Ec^4 + 149376*Ec^5 - 599808*Ec^6 + 781824*Ec^7 - 460032*Ec^8 + 
      50176*Ec^9 + 46080*Ec^10 - 3720*\[Rho] + 44640*Ec*\[Rho] - 
      223200*Ec^2*\[Rho] + 604800*Ec^3*\[Rho] - 938880*Ec^4*\[Rho] + 
      751104*Ec^5*\[Rho] - 102912*Ec^6*\[Rho] - 276480*Ec^7*\[Rho] + 
      147456*Ec^8*\[Rho] + 720*\[Rho]^2 - 7560*Ec*\[Rho]^2 + 
      31320*Ec^2*\[Rho]^2 - 65760*Ec^3*\[Rho]^2 - 14400*Ec^4*\[Rho]^2 + 
      301824*Ec^5*\[Rho]^2 - 417408*Ec^6*\[Rho]^2 + 184320*Ec^7*\[Rho]^2 + 
      5000*\[Rho]^3 - 60000*Ec*\[Rho]^3 + 300000*Ec^2*\[Rho]^3 - 
      872960*Ec^3*\[Rho]^3 + 1709760*Ec^4*\[Rho]^3 - 2049792*Ec^5*\[Rho]^3 + 
      1360640*Ec^6*\[Rho]^3 - 387072*Ec^7*\[Rho]^3 - 2985*\[Rho]^4 + 
      35820*Ec*\[Rho]^4 - 179100*Ec^2*\[Rho]^4 + 477600*Ec^3*\[Rho]^4 - 
      716400*Ec^4*\[Rho]^4 + 573120*Ec^5*\[Rho]^4 - 191040*Ec^6*\[Rho]^4 + 
      60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
      60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*Log[\[Rho]]) + 
    60*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-36875 + 612800*Ec - 4472000*Ec^2 + 18739200*Ec^3 - 
      49401600*Ec^4 + 84119808*Ec^5 - 90504160*Ec^6 + 54834688*Ec^7 - 
      6439168*Ec^8 - 23885824*Ec^9 + 34561024*Ec^10 - 29777920*Ec^11 + 
      15663104*Ec^12 - 5341184*Ec^13 + 1384448*Ec^14 + 23670*\[Rho] - 
      288720*Ec*\[Rho] + 1301040*Ec^2*\[Rho] - 1844160*Ec^3*\[Rho] - 
      5469600*Ec^4*\[Rho] + 28932480*Ec^5*\[Rho] - 55902720*Ec^6*\[Rho] + 
      54912000*Ec^7*\[Rho] - 24215040*Ec^8*\[Rho] + 675840*Ec^9*\[Rho] + 
      61440*Ec^10*\[Rho] + 4423680*Ec^11*\[Rho] - 4055040*Ec^12*\[Rho] + 
      1474560*Ec^13*\[Rho] + 34675*\[Rho]^2 - 602200*Ec*\[Rho]^2 + 
      4594600*Ec^2*\[Rho]^2 - 20148000*Ec^3*\[Rho]^2 + 
      55678800*Ec^4*\[Rho]^2 - 100095360*Ec^5*\[Rho]^2 + 
      116508480*Ec^6*\[Rho]^2 - 83596800*Ec^7*\[Rho]^2 + 
      31488000*Ec^8*\[Rho]^2 - 2355200*Ec^9*\[Rho]^2 - 
      1530880*Ec^10*\[Rho]^2 + 163840*Ec^11*\[Rho]^2 - 18200*\[Rho]^3 + 
      279200*Ec*\[Rho]^3 - 1858400*Ec^2*\[Rho]^3 + 6985600*Ec^3*\[Rho]^3 - 
      16120000*Ec^4*\[Rho]^3 + 23668480*Ec^5*\[Rho]^3 - 
      21025920*Ec^6*\[Rho]^3 + 6051840*Ec^7*\[Rho]^3 + 
      8202240*Ec^8*\[Rho]^3 - 7680000*Ec^9*\[Rho]^3 + 
      2119680*Ec^10*\[Rho]^3 - 8325*\[Rho]^4 + 138600*Ec*\[Rho]^4 - 
      1013400*Ec^2*\[Rho]^4 + 4255200*Ec^3*\[Rho]^4 - 
      11242800*Ec^4*\[Rho]^4 + 19309440*Ec^5*\[Rho]^4 - 
      25223520*Ec^6*\[Rho]^4 + 28001280*Ec^7*\[Rho]^4 - 
      20294400*Ec^8*\[Rho]^4 + 7956480*Ec^9*\[Rho]^4 - 
      1205760*Ec^10*\[Rho]^4 + 6050*\[Rho]^5 - 96800*Ec*\[Rho]^5 + 
      677600*Ec^2*\[Rho]^5 - 2710400*Ec^3*\[Rho]^5 + 6776000*Ec^4*\[Rho]^5 - 
      11116928*Ec^5*\[Rho]^5 + 13819520*Ec^6*\[Rho]^5 - 
      11429888*Ec^7*\[Rho]^5 + 5470208*Ec^8*\[Rho]^5 - 
      1161216*Ec^9*\[Rho]^5 - 995*\[Rho]^6 + 15920*Ec*\[Rho]^6 - 
      111440*Ec^2*\[Rho]^6 + 445760*Ec^3*\[Rho]^6 - 1114400*Ec^4*\[Rho]^6 + 
      1783040*Ec^5*\[Rho]^6 - 1783040*Ec^6*\[Rho]^6 + 1018880*Ec^7*\[Rho]^6 - 
      254720*Ec^8*\[Rho]^6 + 300*(1 - 2*Ec)^8*(38 + 150*\[Rho] - 
        79*\[Rho]^2 - 20*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] - 
      300*(1 - 2*Ec)^8*(38 + 150*\[Rho] - 79*\[Rho]^2 - 20*\[Rho]^3 + 
        9*\[Rho]^4)*Log[\[Rho]]) - 
    (3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
       1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 
       360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 
       640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (-((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
          1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
          540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
          480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 
          240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 
          4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 
          240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 
          720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 
          45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 
          360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 
          18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
         (985 - 11340*Ec + 53820*Ec^2 - 128160*Ec^3 + 120000*Ec^4 + 
          149376*Ec^5 - 599808*Ec^6 + 781824*Ec^7 - 460032*Ec^8 + 
          50176*Ec^9 + 46080*Ec^10 - 3720*\[Rho] + 44640*Ec*\[Rho] - 
          223200*Ec^2*\[Rho] + 604800*Ec^3*\[Rho] - 938880*Ec^4*\[Rho] + 
          751104*Ec^5*\[Rho] - 102912*Ec^6*\[Rho] - 276480*Ec^7*\[Rho] + 
          147456*Ec^8*\[Rho] + 720*\[Rho]^2 - 7560*Ec*\[Rho]^2 + 
          31320*Ec^2*\[Rho]^2 - 65760*Ec^3*\[Rho]^2 - 14400*Ec^4*\[Rho]^2 + 
          301824*Ec^5*\[Rho]^2 - 417408*Ec^6*\[Rho]^2 + 
          184320*Ec^7*\[Rho]^2 + 5000*\[Rho]^3 - 60000*Ec*\[Rho]^3 + 
          300000*Ec^2*\[Rho]^3 - 872960*Ec^3*\[Rho]^3 + 
          1709760*Ec^4*\[Rho]^3 - 2049792*Ec^5*\[Rho]^3 + 
          1360640*Ec^6*\[Rho]^3 - 387072*Ec^7*\[Rho]^3 - 2985*\[Rho]^4 + 
          35820*Ec*\[Rho]^4 - 179100*Ec^2*\[Rho]^4 + 477600*Ec^3*\[Rho]^4 - 
          716400*Ec^4*\[Rho]^4 + 573120*Ec^5*\[Rho]^4 - 
          191040*Ec^6*\[Rho]^4 + 60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*
           Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*Log[\[Rho]])) + 
       5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(8009 - 119806*Ec + 
         772596*Ec^2 - 2790360*Ec^3 + 6116160*Ec^4 - 8185728*Ec^5 + 
         6307584*Ec^6 - 2486784*Ec^7 + 1063680*Ec^8 - 2030080*Ec^9 + 
         2554880*Ec^10 - 1787904*Ec^11 + 589824*Ec^12 - 17615*\[Rho] + 
         249970*Ec*\[Rho] - 1523340*Ec^2*\[Rho] + 5171880*Ec^3*\[Rho] - 
         10594080*Ec^4*\[Rho] + 13130688*Ec^5*\[Rho] - 8980608*Ec^6*\[Rho] + 
         1902336*Ec^7*\[Rho] + 1618176*Ec^8*\[Rho] - 1134080*Ec^9*\[Rho] + 
         87040*Ec^10*\[Rho] + 92160*Ec^11*\[Rho] + 10080*\[Rho]^2 - 
         137160*Ec*\[Rho]^2 + 795240*Ec^2*\[Rho]^2 - 2539920*Ec^3*\[Rho]^2 + 
         4925280*Ec^4*\[Rho]^2 - 5892288*Ec^5*\[Rho]^2 + 
         3844992*Ec^6*\[Rho]^2 - 566016*Ec^7*\[Rho]^2 - 
         720384*Ec^8*\[Rho]^2 + 328704*Ec^9*\[Rho]^2 + 4240*\[Rho]^3 - 
         62600*Ec*\[Rho]^3 + 398280*Ec^2*\[Rho]^3 - 1418320*Ec^3*\[Rho]^3 + 
         3125600*Ec^4*\[Rho]^3 - 5265600*Ec^5*\[Rho]^3 + 
         7156096*Ec^6*\[Rho]^3 - 6106880*Ec^7*\[Rho]^3 + 
         2769408*Ec^8*\[Rho]^3 - 482304*Ec^9*\[Rho]^3 - 6505*\[Rho]^4 + 
         91070*Ec*\[Rho]^4 - 546420*Ec^2*\[Rho]^4 + 1821400*Ec^3*\[Rho]^4 - 
         3825680*Ec^4*\[Rho]^4 + 5830368*Ec^5*\[Rho]^4 - 
         5712448*Ec^6*\[Rho]^4 + 3180416*Ec^7*\[Rho]^4 - 
         774144*Ec^8*\[Rho]^4 + 1791*\[Rho]^5 - 25074*Ec*\[Rho]^5 + 
         150444*Ec^2*\[Rho]^5 - 501480*Ec^3*\[Rho]^5 + 
         1002960*Ec^4*\[Rho]^5 - 1203552*Ec^5*\[Rho]^5 + 
         802368*Ec^6*\[Rho]^5 - 229248*Ec^7*\[Rho]^5 + 60*(-1 + 2*Ec)^7*
          (64 - 28*\[Rho] - 33*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] - 
         60*(-1 + 2*Ec)^7*(64 - 28*\[Rho] - 33*\[Rho]^2 + 27*\[Rho]^3)*
          Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])))/(54000*(1 - 2*Ec)^6*mb^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r12*(-20*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
      1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]])*(-180 + 2160*Ec - 10800*Ec^2 + 28800*Ec^3 - 43200*Ec^4 + 
      34560*Ec^5 - 11520*Ec^6 - 25*\[Rho] + 1260*Ec*\[Rho] - 
      12060*Ec^2*\[Rho] + 51360*Ec^3*\[Rho] - 117600*Ec^4*\[Rho] + 
      159360*Ec^5*\[Rho] - 157440*Ec^6*\[Rho] + 161280*Ec^7*\[Rho] - 
      134400*Ec^8*\[Rho] + 35840*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] + 
      480*\[Rho]^2 - 5760*Ec*\[Rho]^2 + 28800*Ec^2*\[Rho]^2 - 
      78720*Ec^3*\[Rho]^2 + 137760*Ec^4*\[Rho]^2 - 192384*Ec^5*\[Rho]^2 + 
      244224*Ec^6*\[Rho]^2 - 219648*Ec^7*\[Rho]^2 + 87552*Ec^8*\[Rho]^2 - 
      1980*\[Rho]^3 + 24840*Ec*\[Rho]^3 - 130680*Ec^2*\[Rho]^3 + 
      388320*Ec^3*\[Rho]^3 - 720000*Ec^4*\[Rho]^3 + 836928*Ec^5*\[Rho]^3 - 
      559488*Ec^6*\[Rho]^3 + 163584*Ec^7*\[Rho]^3 + 2500*\[Rho]^4 - 
      30000*Ec*\[Rho]^4 + 150000*Ec^2*\[Rho]^4 - 424960*Ec^3*\[Rho]^4 + 
      726720*Ec^4*\[Rho]^4 - 729408*Ec^5*\[Rho]^4 + 389632*Ec^6*\[Rho]^4 - 
      83712*Ec^7*\[Rho]^4 - 795*\[Rho]^5 + 9540*Ec*\[Rho]^5 - 
      47700*Ec^2*\[Rho]^5 + 127200*Ec^3*\[Rho]^5 - 190800*Ec^4*\[Rho]^5 + 
      152640*Ec^5*\[Rho]^5 - 50880*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*\[Rho]*
       (8 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]*
       (8 + 9*\[Rho]^2)*Log[\[Rho]]) + 60*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
      80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
      32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
      24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
      32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
      4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (-450 + 7200*Ec - 50400*Ec^2 + 201600*Ec^3 - 504000*Ec^4 + 806400*Ec^5 - 
      806400*Ec^6 + 460800*Ec^7 - 115200*Ec^8 - 9685*\[Rho] + 
      164560*Ec*\[Rho] - 1228720*Ec^2*\[Rho] + 5273280*Ec^3*\[Rho] - 
      14258400*Ec^4*\[Rho] + 24958032*Ec^5*\[Rho] - 27744704*Ec^6*\[Rho] + 
      17805056*Ec^7*\[Rho] - 3799040*Ec^8*\[Rho] - 4242944*Ec^9*\[Rho] + 
      6419456*Ec^10*\[Rho] - 5599232*Ec^11*\[Rho] + 3125248*Ec^12*\[Rho] - 
      1208320*Ec^13*\[Rho] + 360448*Ec^14*\[Rho] + 10015*\[Rho]^2 - 
      146440*Ec*\[Rho]^2 + 914680*Ec^2*\[Rho]^2 - 3143520*Ec^3*\[Rho]^2 + 
      6313200*Ec^4*\[Rho]^2 - 7010640*Ec^5*\[Rho]^2 + 2950080*Ec^6*\[Rho]^2 + 
      1271040*Ec^7*\[Rho]^2 + 368640*Ec^8*\[Rho]^2 - 5465600*Ec^9*\[Rho]^2 + 
      7224320*Ec^10*\[Rho]^2 - 4198400*Ec^11*\[Rho]^2 + 
      614400*Ec^12*\[Rho]^2 + 307200*Ec^13*\[Rho]^2 + 2825*\[Rho]^3 - 
      48200*Ec*\[Rho]^3 + 361400*Ec^2*\[Rho]^3 - 1557600*Ec^3*\[Rho]^3 + 
      4230000*Ec^4*\[Rho]^3 - 7371360*Ec^5*\[Rho]^3 + 7600320*Ec^6*\[Rho]^3 - 
      2288640*Ec^7*\[Rho]^3 - 5706240*Ec^8*\[Rho]^3 + 9305600*Ec^9*\[Rho]^3 - 
      5995520*Ec^10*\[Rho]^3 + 1433600*Ec^11*\[Rho]^3 - 850*\[Rho]^4 + 
      4000*Ec*\[Rho]^4 + 48800*Ec^2*\[Rho]^4 - 553600*Ec^3*\[Rho]^4 + 
      2459200*Ec^4*\[Rho]^4 - 6403360*Ec^5*\[Rho]^4 + 
      11365440*Ec^6*\[Rho]^4 - 14676480*Ec^7*\[Rho]^4 + 
      13163520*Ec^8*\[Rho]^4 - 6950400*Ec^9*\[Rho]^4 + 
      1520640*Ec^10*\[Rho]^4 - 4075*\[Rho]^5 + 70600*Ec*\[Rho]^5 - 
      537400*Ec^2*\[Rho]^5 + 2351200*Ec^3*\[Rho]^5 - 6482800*Ec^4*\[Rho]^5 + 
      12044560*Ec^5*\[Rho]^5 - 15846400*Ec^6*\[Rho]^5 + 
      14583040*Ec^7*\[Rho]^5 - 8439040*Ec^8*\[Rho]^5 + 
      2484480*Ec^9*\[Rho]^5 - 215040*Ec^10*\[Rho]^5 + 2485*\[Rho]^6 - 
      39760*Ec*\[Rho]^6 + 278320*Ec^2*\[Rho]^6 - 1113280*Ec^3*\[Rho]^6 + 
      2783200*Ec^4*\[Rho]^6 - 4659472*Ec^5*\[Rho]^6 + 5279104*Ec^6*\[Rho]^6 - 
      3786496*Ec^7*\[Rho]^6 + 1511680*Ec^8*\[Rho]^6 - 251136*Ec^9*\[Rho]^6 - 
      265*\[Rho]^7 + 4240*Ec*\[Rho]^7 - 29680*Ec^2*\[Rho]^7 + 
      118720*Ec^3*\[Rho]^7 - 296800*Ec^4*\[Rho]^7 + 474880*Ec^5*\[Rho]^7 - 
      474880*Ec^6*\[Rho]^7 + 271360*Ec^7*\[Rho]^7 - 67840*Ec^8*\[Rho]^7 + 
      300*(1 - 2*Ec)^8*\[Rho]*(16 + 23*\[Rho] - 5*\[Rho]^2 - 16*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ec] - 300*(1 - 2*Ec)^8*\[Rho]*
       (16 + 23*\[Rho] - 5*\[Rho]^2 - 16*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]) - (3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 
       544*Ec^5 + 1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 
       270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
       480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 
       1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 
       1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 
       1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 
       270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 
       160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 
       24*Ec^3*\[Rho]^5 + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
        Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (-((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
          1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
          540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
          480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 
          240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 
          4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 
          240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 
          720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 
          45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 
          360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 
          18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
         (-180 + 2160*Ec - 10800*Ec^2 + 28800*Ec^3 - 43200*Ec^4 + 
          34560*Ec^5 - 11520*Ec^6 - 25*\[Rho] + 1260*Ec*\[Rho] - 
          12060*Ec^2*\[Rho] + 51360*Ec^3*\[Rho] - 117600*Ec^4*\[Rho] + 
          159360*Ec^5*\[Rho] - 157440*Ec^6*\[Rho] + 161280*Ec^7*\[Rho] - 
          134400*Ec^8*\[Rho] + 35840*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] + 
          480*\[Rho]^2 - 5760*Ec*\[Rho]^2 + 28800*Ec^2*\[Rho]^2 - 
          78720*Ec^3*\[Rho]^2 + 137760*Ec^4*\[Rho]^2 - 192384*Ec^5*\[Rho]^2 + 
          244224*Ec^6*\[Rho]^2 - 219648*Ec^7*\[Rho]^2 + 87552*Ec^8*\[Rho]^2 - 
          1980*\[Rho]^3 + 24840*Ec*\[Rho]^3 - 130680*Ec^2*\[Rho]^3 + 
          388320*Ec^3*\[Rho]^3 - 720000*Ec^4*\[Rho]^3 + 
          836928*Ec^5*\[Rho]^3 - 559488*Ec^6*\[Rho]^3 + 
          163584*Ec^7*\[Rho]^3 + 2500*\[Rho]^4 - 30000*Ec*\[Rho]^4 + 
          150000*Ec^2*\[Rho]^4 - 424960*Ec^3*\[Rho]^4 + 
          726720*Ec^4*\[Rho]^4 - 729408*Ec^5*\[Rho]^4 + 
          389632*Ec^6*\[Rho]^4 - 83712*Ec^7*\[Rho]^4 - 795*\[Rho]^5 + 
          9540*Ec*\[Rho]^5 - 47700*Ec^2*\[Rho]^5 + 127200*Ec^3*\[Rho]^5 - 
          190800*Ec^4*\[Rho]^5 + 152640*Ec^5*\[Rho]^5 - 50880*Ec^6*\[Rho]^5 + 
          60*(1 - 2*Ec)^6*\[Rho]*(8 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
          60*(1 - 2*Ec)^6*\[Rho]*(8 + 9*\[Rho]^2)*Log[\[Rho]])) + 
       5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(360 - 5040*Ec + 30240*Ec^2 - 
         100800*Ec^3 + 201600*Ec^4 - 241920*Ec^5 + 161280*Ec^6 - 46080*Ec^7 + 
         2363*\[Rho] - 37162*Ec*\[Rho] + 251532*Ec^2*\[Rho] - 
         952680*Ec^3*\[Rho] + 2192160*Ec^4*\[Rho] - 3098496*Ec^5*\[Rho] + 
         2563584*Ec^6*\[Rho] - 1065984*Ec^7*\[Rho] + 103680*Ec^8*\[Rho] + 
         74240*Ec^9*\[Rho] + 5120*Ec^10*\[Rho] - 153600*Ec^11*\[Rho] + 
         122880*Ec^12*\[Rho] - 3325*\[Rho]^2 + 45350*Ec*\[Rho]^2 - 
         263700*Ec^2*\[Rho]^2 + 845400*Ec^3*\[Rho]^2 - 
         1602720*Ec^4*\[Rho]^2 + 1725888*Ec^5*\[Rho]^2 - 
         649344*Ec^6*\[Rho]^2 - 1006848*Ec^7*\[Rho]^2 + 
         1976064*Ec^8*\[Rho]^2 - 1556992*Ec^9*\[Rho]^2 + 
         465920*Ec^10*\[Rho]^2 + 30720*Ec^11*\[Rho]^2 - 720*\[Rho]^3 + 
         12600*Ec*\[Rho]^3 - 93240*Ec^2*\[Rho]^3 + 381360*Ec^3*\[Rho]^3 - 
         984480*Ec^4*\[Rho]^3 + 1790016*Ec^5*\[Rho]^3 - 
         2486016*Ec^6*\[Rho]^3 + 2574336*Ec^7*\[Rho]^3 - 
         1680384*Ec^8*\[Rho]^3 + 485376*Ec^9*\[Rho]^3 + 3640*\[Rho]^4 - 
         54200*Ec*\[Rho]^4 + 347880*Ec^2*\[Rho]^4 - 1250320*Ec^3*\[Rho]^4 + 
         2853920*Ec^4*\[Rho]^4 - 4414272*Ec^5*\[Rho]^4 + 
         4597504*Ec^6*\[Rho]^4 - 2948096*Ec^7*\[Rho]^4 + 
         952320*Ec^8*\[Rho]^4 - 86016*Ec^9*\[Rho]^4 - 2795*\[Rho]^5 + 
         39130*Ec*\[Rho]^5 - 234780*Ec^2*\[Rho]^5 + 782600*Ec^3*\[Rho]^5 - 
         1651600*Ec^4*\[Rho]^5 + 2262432*Ec^5*\[Rho]^5 - 
         1905344*Ec^6*\[Rho]^5 + 879232*Ec^7*\[Rho]^5 - 
         167424*Ec^8*\[Rho]^5 + 477*\[Rho]^6 - 6678*Ec*\[Rho]^6 + 
         40068*Ec^2*\[Rho]^6 - 133560*Ec^3*\[Rho]^6 + 267120*Ec^4*\[Rho]^6 - 
         320544*Ec^5*\[Rho]^6 + 213696*Ec^6*\[Rho]^6 - 61056*Ec^7*\[Rho]^6 + 
         60*(-1 + 2*Ec)^7*\[Rho]*(34 + 10*\[Rho] - 21*\[Rho]^2 + 27*\[Rho]^3)*
          Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*\[Rho]*(34 + 10*\[Rho] - 
           21*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])))/
  (13500*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r10*(-20*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
      1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]])*(180 - 2160*Ec + 10800*Ec^2 - 28800*Ec^3 + 43200*Ec^4 - 
      34560*Ec^5 + 11520*Ec^6 - 785*\[Rho] + 10620*Ec*\[Rho] - 
      60300*Ec^2*\[Rho] + 187680*Ec^3*\[Rho] - 355200*Ec^4*\[Rho] + 
      446208*Ec^5*\[Rho] - 434304*Ec^6*\[Rho] + 379392*Ec^7*\[Rho] - 
      258816*Ec^8*\[Rho] + 99328*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 
      360*\[Rho]^2 - 4320*Ec*\[Rho]^2 + 21600*Ec^2*\[Rho]^2 - 
      66240*Ec^3*\[Rho]^2 + 164640*Ec^4*\[Rho]^2 - 341376*Ec^5*\[Rho]^2 + 
      479232*Ec^6*\[Rho]^2 - 370176*Ec^7*\[Rho]^2 + 118272*Ec^8*\[Rho]^2 + 
      540*\[Rho]^3 - 7560*Ec*\[Rho]^3 + 44280*Ec^2*\[Rho]^3 - 
      126240*Ec^3*\[Rho]^3 + 185760*Ec^4*\[Rho]^3 - 142272*Ec^5*\[Rho]^3 + 
      53760*Ec^6*\[Rho]^3 - 6912*Ec^7*\[Rho]^3 + 20*\[Rho]^4 - 
      240*Ec*\[Rho]^4 + 1200*Ec^2*\[Rho]^4 - 19520*Ec^3*\[Rho]^4 + 
      44160*Ec^4*\[Rho]^4 - 53952*Ec^5*\[Rho]^4 + 38144*Ec^6*\[Rho]^4 - 
      11520*Ec^7*\[Rho]^4 - 315*\[Rho]^5 + 3780*Ec*\[Rho]^5 - 
      18900*Ec^2*\[Rho]^5 + 50400*Ec^3*\[Rho]^5 - 75600*Ec^4*\[Rho]^5 + 
      60480*Ec^5*\[Rho]^5 - 20160*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*
       (-10 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*
       (-10 + 9*\[Rho]^2)*Log[\[Rho]]) + 
    60*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(450 - 7200*Ec + 50400*Ec^2 - 201600*Ec^3 + 504000*Ec^4 - 
      806400*Ec^5 + 806400*Ec^6 - 460800*Ec^7 + 115200*Ec^8 - 20630*\[Rho] + 
      340280*Ec*\[Rho] - 2463560*Ec^2*\[Rho] + 10235040*Ec^3*\[Rho] - 
      26730000*Ec^4*\[Rho] + 45039408*Ec^5*\[Rho] - 47889888*Ec^6*\[Rho] + 
      28682496*Ec^7*\[Rho] - 3458304*Ec^8*\[Rho] - 12177920*Ec^9*\[Rho] + 
      17936384*Ec^10*\[Rho] - 14987264*Ec^11*\[Rho] + 6094848*Ec^12*\[Rho] - 
      233472*Ec^13*\[Rho] - 368640*Ec^14*\[Rho] + 11130*\[Rho]^2 - 
      124080*Ec*\[Rho]^2 + 436560*Ec^2*\[Rho]^2 + 269760*Ec^3*\[Rho]^2 - 
      6722400*Ec^4*\[Rho]^2 + 22827600*Ec^5*\[Rho]^2 - 
      38706240*Ec^6*\[Rho]^2 + 34901760*Ec^7*\[Rho]^2 - 
      13474560*Ec^8*\[Rho]^2 - 545280*Ec^9*\[Rho]^2 + 107520*Ec^10*\[Rho]^2 + 
      1044480*Ec^11*\[Rho]^2 + 307200*Ec^12*\[Rho]^2 - 
      307200*Ec^13*\[Rho]^2 + 21725*\[Rho]^3 - 375800*Ec*\[Rho]^3 + 
      2856200*Ec^2*\[Rho]^3 - 12477600*Ec^3*\[Rho]^3 + 
      34352400*Ec^4*\[Rho]^3 - 61188000*Ec^5*\[Rho]^3 + 
      68743680*Ec^6*\[Rho]^3 - 43130880*Ec^7*\[Rho]^3 + 
      7288320*Ec^8*\[Rho]^3 + 8153600*Ec^9*\[Rho]^3 - 
      5396480*Ec^10*\[Rho]^3 + 1310720*Ec^11*\[Rho]^3 - 10450*\[Rho]^4 + 
      163600*Ec*\[Rho]^4 - 1116400*Ec^2*\[Rho]^4 + 4331200*Ec^3*\[Rho]^4 - 
      10424800*Ec^4*\[Rho]^4 + 15577120*Ec^5*\[Rho]^4 - 
      12969280*Ec^6*\[Rho]^4 + 3420160*Ec^7*\[Rho]^4 + 
      2716160*Ec^8*\[Rho]^4 - 2112000*Ec^9*\[Rho]^4 + 568320*Ec^10*\[Rho]^4 - 
      1950*\[Rho]^5 + 25800*Ec*\[Rho]^5 - 137400*Ec^2*\[Rho]^5 + 
      348000*Ec^3*\[Rho]^5 - 265200*Ec^4*\[Rho]^5 - 306960*Ec^5*\[Rho]^5 + 
      678240*Ec^6*\[Rho]^5 - 910080*Ec^7*\[Rho]^5 + 798720*Ec^8*\[Rho]^5 - 
      288000*Ec^9*\[Rho]^5 + 23040*Ec^10*\[Rho]^5 - 170*\[Rho]^6 + 
      2720*Ec*\[Rho]^6 - 19040*Ec^2*\[Rho]^6 + 76160*Ec^3*\[Rho]^6 - 
      190400*Ec^4*\[Rho]^6 + 67472*Ec^5*\[Rho]^6 + 62848*Ec^6*\[Rho]^6 - 
      123136*Ec^7*\[Rho]^6 + 108544*Ec^8*\[Rho]^6 - 34560*Ec^9*\[Rho]^6 - 
      105*\[Rho]^7 + 1680*Ec*\[Rho]^7 - 11760*Ec^2*\[Rho]^7 + 
      47040*Ec^3*\[Rho]^7 - 117600*Ec^4*\[Rho]^7 + 188160*Ec^5*\[Rho]^7 - 
      188160*Ec^6*\[Rho]^7 + 107520*Ec^7*\[Rho]^7 - 26880*Ec^8*\[Rho]^7 - 
      300*(1 - 2*Ec)^8*\[Rho]*(-17 - 90*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ec] + 300*(1 - 2*Ec)^8*\[Rho]*
       (-17 - 90*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]) - (3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 
       544*Ec^5 + 1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 
       270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
       480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 
       1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 
       1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 
       1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 
       270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 
       160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 
       24*Ec^3*\[Rho]^5 + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
        Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (-((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
          1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
          540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
          480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 
          240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 
          4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 
          240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 
          720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 
          45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 
          360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 
          18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
         (180 - 2160*Ec + 10800*Ec^2 - 28800*Ec^3 + 43200*Ec^4 - 34560*Ec^5 + 
          11520*Ec^6 - 785*\[Rho] + 10620*Ec*\[Rho] - 60300*Ec^2*\[Rho] + 
          187680*Ec^3*\[Rho] - 355200*Ec^4*\[Rho] + 446208*Ec^5*\[Rho] - 
          434304*Ec^6*\[Rho] + 379392*Ec^7*\[Rho] - 258816*Ec^8*\[Rho] + 
          99328*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 360*\[Rho]^2 - 
          4320*Ec*\[Rho]^2 + 21600*Ec^2*\[Rho]^2 - 66240*Ec^3*\[Rho]^2 + 
          164640*Ec^4*\[Rho]^2 - 341376*Ec^5*\[Rho]^2 + 
          479232*Ec^6*\[Rho]^2 - 370176*Ec^7*\[Rho]^2 + 
          118272*Ec^8*\[Rho]^2 + 540*\[Rho]^3 - 7560*Ec*\[Rho]^3 + 
          44280*Ec^2*\[Rho]^3 - 126240*Ec^3*\[Rho]^3 + 185760*Ec^4*\[Rho]^3 - 
          142272*Ec^5*\[Rho]^3 + 53760*Ec^6*\[Rho]^3 - 6912*Ec^7*\[Rho]^3 + 
          20*\[Rho]^4 - 240*Ec*\[Rho]^4 + 1200*Ec^2*\[Rho]^4 - 
          19520*Ec^3*\[Rho]^4 + 44160*Ec^4*\[Rho]^4 - 53952*Ec^5*\[Rho]^4 + 
          38144*Ec^6*\[Rho]^4 - 11520*Ec^7*\[Rho]^4 - 315*\[Rho]^5 + 
          3780*Ec*\[Rho]^5 - 18900*Ec^2*\[Rho]^5 + 50400*Ec^3*\[Rho]^5 - 
          75600*Ec^4*\[Rho]^5 + 60480*Ec^5*\[Rho]^5 - 20160*Ec^6*\[Rho]^5 - 
          60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
          60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*Log[\[Rho]])) + 
       5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(-360 + 5040*Ec - 30240*Ec^2 + 
         100800*Ec^3 - 201600*Ec^4 + 241920*Ec^5 - 161280*Ec^6 + 46080*Ec^7 + 
         8351*\[Rho] - 122434*Ec*\[Rho] + 773244*Ec^2*\[Rho] - 
         2732040*Ec^3*\[Rho] + 5850720*Ec^4*\[Rho] - 7648128*Ec^5*\[Rho] + 
         5795328*Ec^6*\[Rho] - 2331648*Ec^7*\[Rho] + 825600*Ec^8*\[Rho] - 
         755200*Ec^9*\[Rho] + 238592*Ec^10*\[Rho] + 215040*Ec^11*\[Rho] - 
         122880*Ec^12*\[Rho] - 9645*\[Rho]^2 + 126390*Ec*\[Rho]^2 - 
         697860*Ec^2*\[Rho]^2 + 2084280*Ec^3*\[Rho]^2 - 
         3542400*Ec^4*\[Rho]^2 + 3083520*Ec^5*\[Rho]^2 - 
         294912*Ec^6*\[Rho]^2 - 2193408*Ec^7*\[Rho]^2 + 
         2370816*Ec^8*\[Rho]^2 - 1242624*Ec^9*\[Rho]^2 + 
         353280*Ec^10*\[Rho]^2 - 30720*Ec^11*\[Rho]^2 + 1080*\[Rho]^3 - 
         14040*Ec*\[Rho]^3 + 76680*Ec^2*\[Rho]^3 - 225360*Ec^3*\[Rho]^3 + 
         325440*Ec^4*\[Rho]^3 + 50688*Ec^5*\[Rho]^3 - 999936*Ec^6*\[Rho]^3 + 
         1534464*Ec^7*\[Rho]^3 - 990720*Ec^8*\[Rho]^3 + 
         267264*Ec^9*\[Rho]^3 + 280*\[Rho]^4 - 680*Ec*\[Rho]^4 - 
         18600*Ec^2*\[Rho]^4 + 152720*Ec^3*\[Rho]^4 - 425920*Ec^4*\[Rho]^4 + 
         569856*Ec^5*\[Rho]^4 - 475904*Ec^6*\[Rho]^4 + 283648*Ec^7*\[Rho]^4 - 
         93696*Ec^8*\[Rho]^4 + 9216*Ec^9*\[Rho]^4 + 105*\[Rho]^5 - 
         1470*Ec*\[Rho]^5 + 8820*Ec^2*\[Rho]^5 - 29400*Ec^3*\[Rho]^5 - 
         19440*Ec^4*\[Rho]^5 + 76128*Ec^5*\[Rho]^5 - 98112*Ec^6*\[Rho]^5 + 
         74112*Ec^7*\[Rho]^5 - 23040*Ec^8*\[Rho]^5 + 189*\[Rho]^6 - 
         2646*Ec*\[Rho]^6 + 15876*Ec^2*\[Rho]^6 - 52920*Ec^3*\[Rho]^6 + 
         105840*Ec^4*\[Rho]^6 - 127008*Ec^5*\[Rho]^6 + 84672*Ec^6*\[Rho]^6 - 
         24192*Ec^7*\[Rho]^6 - 60*(-1 + 2*Ec)^7*\[Rho]*(-46 - 72*\[Rho] + 
           9*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^7*\[Rho]*
          (-46 - 72*\[Rho] + 9*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])))/
  (13500*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r16*(-20*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
      416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]])*(240 - 2400*Ec + 9600*Ec^2 - 19200*Ec^3 + 19200*Ec^4 - 
      7680*Ec^5 - 2605*\[Rho] + 28450*Ec*\[Rho] - 125800*Ec^2*\[Rho] + 
      283600*Ec^3*\[Rho] - 334240*Ec^4*\[Rho] + 192832*Ec^5*\[Rho] - 
      80512*Ec^6*\[Rho] + 89344*Ec^7*\[Rho] - 46336*Ec^8*\[Rho] - 
      7680*Ec^9*\[Rho] + 2040*\[Rho]^2 - 20400*Ec*\[Rho]^2 + 
      81600*Ec^2*\[Rho]^2 - 151680*Ec^3*\[Rho]^2 + 96000*Ec^4*\[Rho]^2 + 
      69120*Ec^5*\[Rho]^2 - 109056*Ec^6*\[Rho]^2 + 33792*Ec^7*\[Rho]^2 + 
      840*\[Rho]^3 - 9480*Ec*\[Rho]^3 + 43320*Ec^2*\[Rho]^3 - 
      116400*Ec^3*\[Rho]^3 + 211680*Ec^4*\[Rho]^3 - 214848*Ec^5*\[Rho]^3 + 
      89088*Ec^6*\[Rho]^3 + 760*\[Rho]^4 - 7600*Ec*\[Rho]^4 + 
      30400*Ec^2*\[Rho]^4 - 103040*Ec^3*\[Rho]^4 + 180800*Ec^4*\[Rho]^4 - 
      164480*Ec^5*\[Rho]^4 + 61440*Ec^6*\[Rho]^4 - 1275*\[Rho]^5 + 
      12750*Ec*\[Rho]^5 - 51000*Ec^2*\[Rho]^5 + 102000*Ec^3*\[Rho]^5 - 
      102000*Ec^4*\[Rho]^5 + 40800*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*
       (-20 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*
       (-20 + 9*\[Rho]^2)*Log[\[Rho]]) + 
    300*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(120 - 1680*Ec + 10080*Ec^2 - 33600*Ec^3 + 67200*Ec^4 - 
      80640*Ec^5 + 53760*Ec^6 - 15360*Ec^7 - 9497*\[Rho] + 137038*Ec*\[Rho] - 
      850788*Ec^2*\[Rho] + 2950200*Ec^3*\[Rho] - 6186000*Ec^4*\[Rho] + 
      7874784*Ec^5*\[Rho] - 5639648*Ec^6*\[Rho] + 1500736*Ec^7*\[Rho] + 
      1109376*Ec^8*\[Rho] - 2039040*Ec^9*\[Rho] + 1927680*Ec^10*\[Rho] - 
      838656*Ec^11*\[Rho] + 10240*Ec^12*\[Rho] + 53248*Ec^13*\[Rho] - 
      15900*\[Rho]^2 + 267240*Ec*\[Rho]^2 - 1915920*Ec^2*\[Rho]^2 + 
      7636320*Ec^3*\[Rho]^2 - 18397440*Ec^4*\[Rho]^2 + 
      27081216*Ec^5*\[Rho]^2 - 23112960*Ec^6*\[Rho]^2 + 
      9782784*Ec^7*\[Rho]^2 - 1680384*Ec^8*\[Rho]^2 + 1333248*Ec^9*\[Rho]^2 - 
      1204224*Ec^10*\[Rho]^2 + 245760*Ec^11*\[Rho]^2 + 29525*\[Rho]^3 - 
      397630*Ec*\[Rho]^3 + 2275740*Ec^2*\[Rho]^3 - 7145640*Ec^3*\[Rho]^3 + 
      13190880*Ec^4*\[Rho]^3 - 14105280*Ec^5*\[Rho]^3 + 
      7927104*Ec^6*\[Rho]^3 - 2133888*Ec^7*\[Rho]^3 + 1169664*Ec^8*\[Rho]^3 - 
      1105408*Ec^9*\[Rho]^3 + 327680*Ec^10*\[Rho]^3 - 3720*\[Rho]^4 + 
      48240*Ec*\[Rho]^4 - 262560*Ec^2*\[Rho]^4 + 767680*Ec^3*\[Rho]^4 - 
      1266560*Ec^4*\[Rho]^4 + 1140480*Ec^5*\[Rho]^4 - 719744*Ec^6*\[Rho]^4 + 
      915712*Ec^7*\[Rho]^4 - 975360*Ec^8*\[Rho]^4 + 359424*Ec^9*\[Rho]^4 - 
      615*\[Rho]^5 + 7530*Ec*\[Rho]^5 - 37620*Ec^2*\[Rho]^5 + 
      95160*Ec^3*\[Rho]^5 - 114720*Ec^4*\[Rho]^5 + 77376*Ec^5*\[Rho]^5 + 
      7008*Ec^6*\[Rho]^5 - 93504*Ec^7*\[Rho]^5 + 10368*Ec^8*\[Rho]^5 + 
      26880*Ec^9*\[Rho]^5 + 172*\[Rho]^6 - 2408*Ec*\[Rho]^6 + 
      14448*Ec^2*\[Rho]^6 - 48160*Ec^3*\[Rho]^6 + 96320*Ec^4*\[Rho]^6 - 
      189312*Ec^5*\[Rho]^6 + 214144*Ec^6*\[Rho]^6 - 134912*Ec^7*\[Rho]^6 + 
      36864*Ec^8*\[Rho]^6 - 85*\[Rho]^7 + 1190*Ec*\[Rho]^7 - 
      7140*Ec^2*\[Rho]^7 + 23800*Ec^3*\[Rho]^7 - 47600*Ec^4*\[Rho]^7 + 
      57120*Ec^5*\[Rho]^7 - 38080*Ec^6*\[Rho]^7 + 10880*Ec^7*\[Rho]^7 + 
      60*(-1 + 2*Ec)^7*\[Rho]*(-34 - 372*\[Rho] - 131*\[Rho]^2 + 
        32*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*\[Rho]*
       (-34 - 372*\[Rho] - 131*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]) - (3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 
       544*Ec^5 + 1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 
       270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
       480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 
       1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 
       1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 
       1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 
       270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 
       160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 
       24*Ec^3*\[Rho]^5 + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
        Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      ((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
         1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
         360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
         960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]])*(240 - 2400*Ec + 9600*Ec^2 - 19200*Ec^3 + 19200*Ec^4 - 
         7680*Ec^5 - 2605*\[Rho] + 28450*Ec*\[Rho] - 125800*Ec^2*\[Rho] + 
         283600*Ec^3*\[Rho] - 334240*Ec^4*\[Rho] + 192832*Ec^5*\[Rho] - 
         80512*Ec^6*\[Rho] + 89344*Ec^7*\[Rho] - 46336*Ec^8*\[Rho] - 
         7680*Ec^9*\[Rho] + 2040*\[Rho]^2 - 20400*Ec*\[Rho]^2 + 
         81600*Ec^2*\[Rho]^2 - 151680*Ec^3*\[Rho]^2 + 96000*Ec^4*\[Rho]^2 + 
         69120*Ec^5*\[Rho]^2 - 109056*Ec^6*\[Rho]^2 + 33792*Ec^7*\[Rho]^2 + 
         840*\[Rho]^3 - 9480*Ec*\[Rho]^3 + 43320*Ec^2*\[Rho]^3 - 
         116400*Ec^3*\[Rho]^3 + 211680*Ec^4*\[Rho]^3 - 214848*Ec^5*\[Rho]^3 + 
         89088*Ec^6*\[Rho]^3 + 760*\[Rho]^4 - 7600*Ec*\[Rho]^4 + 
         30400*Ec^2*\[Rho]^4 - 103040*Ec^3*\[Rho]^4 + 180800*Ec^4*\[Rho]^4 - 
         164480*Ec^5*\[Rho]^4 + 61440*Ec^6*\[Rho]^4 - 1275*\[Rho]^5 + 
         12750*Ec*\[Rho]^5 - 51000*Ec^2*\[Rho]^5 + 102000*Ec^3*\[Rho]^5 - 
         102000*Ec^4*\[Rho]^5 + 40800*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*
          (-20 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*
          (-20 + 9*\[Rho]^2)*Log[\[Rho]]) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
        (480 - 5760*Ec + 28800*Ec^2 - 76800*Ec^3 + 115200*Ec^4 - 92160*Ec^5 + 
         30720*Ec^6 - 18115*\[Rho] + 226980*Ec*\[Rho] - 1192500*Ec^2*\[Rho] + 
         3372000*Ec^3*\[Rho] - 5450880*Ec^4*\[Rho] + 4911744*Ec^5*\[Rho] - 
         2345472*Ec^6*\[Rho] + 1076736*Ec^7*\[Rho] - 1160448*Ec^8*\[Rho] + 
         656384*Ec^9*\[Rho] - 76800*Ec^10*\[Rho] + 17805*\[Rho]^2 - 
         181980*Ec*\[Rho]^2 + 719820*Ec^2*\[Rho]^2 - 1285920*Ec^3*\[Rho]^2 + 
         683040*Ec^4*\[Rho]^2 + 817920*Ec^5*\[Rho]^2 - 790656*Ec^6*\[Rho]^2 - 
         603648*Ec^7*\[Rho]^2 + 831744*Ec^8*\[Rho]^2 - 242688*Ec^9*\[Rho]^2 + 
         15360*Ec^10*\[Rho]^2 + 240*\[Rho]^3 - 9000*Ec*\[Rho]^3 + 
         81720*Ec^2*\[Rho]^3 - 340320*Ec^3*\[Rho]^3 + 656160*Ec^4*\[Rho]^3 - 
         240000*Ec^5*\[Rho]^3 - 998784*Ec^6*\[Rho]^3 + 
         1347072*Ec^7*\[Rho]^3 - 526848*Ec^8*\[Rho]^3 - 560*\[Rho]^4 + 
         3480*Ec*\[Rho]^4 + 2040*Ec^2*\[Rho]^4 - 70240*Ec^3*\[Rho]^4 + 
         208800*Ec^4*\[Rho]^4 - 395136*Ec^5*\[Rho]^4 + 409216*Ec^6*\[Rho]^4 - 
         96768*Ec^7*\[Rho]^4 - 53760*Ec^8*\[Rho]^4 + 915*\[Rho]^5 - 
         10980*Ec*\[Rho]^5 + 54900*Ec^2*\[Rho]^5 - 146400*Ec^3*\[Rho]^5 + 
         370800*Ec^4*\[Rho]^5 - 515520*Ec^5*\[Rho]^5 + 386880*Ec^6*\[Rho]^5 - 
         122880*Ec^7*\[Rho]^5 - 765*\[Rho]^6 + 9180*Ec*\[Rho]^6 - 
         45900*Ec^2*\[Rho]^6 + 122400*Ec^3*\[Rho]^6 - 183600*Ec^4*\[Rho]^6 + 
         146880*Ec^5*\[Rho]^6 - 48960*Ec^6*\[Rho]^6 - 60*(1 - 2*Ec)^6*\[Rho]*
          (-80 - 264*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] + 
         60*(1 - 2*Ec)^6*\[Rho]*(-80 - 264*\[Rho] + 51*\[Rho]^2 + 
           27*\[Rho]^3)*Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
      80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
      32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
      24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
      32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
      4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])))/
  (54000*(-1 + 2*Ec)^7*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m2*(-20*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
      1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]])*(-533 + 6588*Ec - 34092*Ec^2 + 93984*Ec^3 - 140928*Ec^4 + 
      86400*Ec^5 + 59904*Ec^6 - 155136*Ec^7 + 122112*Ec^8 - 41984*Ec^9 + 
      3072*Ec^10 + 1032*\[Rho] - 12384*Ec*\[Rho] + 61920*Ec^2*\[Rho] - 
      162816*Ec^3*\[Rho] + 227712*Ec^4*\[Rho] - 127488*Ec^5*\[Rho] - 
      62976*Ec^6*\[Rho] + 122880*Ec^7*\[Rho] - 49152*Ec^8*\[Rho] - 
      720*\[Rho]^2 + 9288*Ec*\[Rho]^2 - 50328*Ec^2*\[Rho]^2 + 
      143328*Ec^3*\[Rho]^2 - 233472*Ec^4*\[Rho]^2 + 221184*Ec^5*\[Rho]^2 - 
      113280*Ec^6*\[Rho]^2 + 24576*Ec^7*\[Rho]^2 + 56*\[Rho]^3 - 
      672*Ec*\[Rho]^3 + 3360*Ec^2*\[Rho]^3 - 2048*Ec^3*\[Rho]^3 - 
      9024*Ec^4*\[Rho]^3 + 28416*Ec^5*\[Rho]^3 - 30976*Ec^6*\[Rho]^3 + 
      12288*Ec^7*\[Rho]^3 + 165*\[Rho]^4 - 1980*Ec*\[Rho]^4 + 
      9900*Ec^2*\[Rho]^4 - 26400*Ec^3*\[Rho]^4 + 39600*Ec^4*\[Rho]^4 - 
      31680*Ec^5*\[Rho]^4 + 10560*Ec^6*\[Rho]^4 + 12*(1 - 2*Ec)^6*
       (8 + 27*\[Rho]^2)*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^6*(8 + 27*\[Rho]^2)*
       Log[\[Rho]]) + 60*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(2629 - 44464*Ec + 330448*Ec^2 - 1411392*Ec^3 + 
      3797280*Ec^4 - 6601728*Ec^5 + 7158176*Ec^6 - 3689984*Ec^7 - 
      2571520*Ec^8 + 9168896*Ec^9 - 13214720*Ec^10 + 11608064*Ec^11 - 
      5791744*Ec^12 + 1343488*Ec^13 - 90112*Ec^14 - 17280*\[Rho] + 
      285120*Ec*\[Rho] - 2064960*Ec^2*\[Rho] + 8582400*Ec^3*\[Rho] - 
      22423680*Ec^4*\[Rho] + 37800960*Ec^5*\[Rho] - 40227840*Ec^6*\[Rho] + 
      24360960*Ec^7*\[Rho] - 4608000*Ec^8*\[Rho] - 4669440*Ec^9*\[Rho] + 
      4915200*Ec^10*\[Rho] - 2457600*Ec^11*\[Rho] + 491520*Ec^12*\[Rho] + 
      19425*\[Rho]^2 - 293160*Ec*\[Rho]^2 + 1911000*Ec^2*\[Rho]^2 - 
      6985440*Ec^3*\[Rho]^2 + 15487920*Ec^4*\[Rho]^2 - 
      20841600*Ec^5*\[Rho]^2 + 15577920*Ec^6*\[Rho]^2 - 
      4078080*Ec^7*\[Rho]^2 - 2365440*Ec^8*\[Rho]^2 + 2150400*Ec^9*\[Rho]^2 - 
      629760*Ec^10*\[Rho]^2 - 5600*\[Rho]^3 + 79040*Ec*\[Rho]^3 - 
      468800*Ec^2*\[Rho]^3 + 1480960*Ec^3*\[Rho]^3 - 2519680*Ec^4*\[Rho]^3 + 
      1768960*Ec^5*\[Rho]^3 + 1046400*Ec^6*\[Rho]^3 - 3194880*Ec^7*\[Rho]^3 + 
      2903040*Ec^8*\[Rho]^3 - 1351680*Ec^9*\[Rho]^3 + 276480*Ec^10*\[Rho]^3 + 
      675*\[Rho]^4 - 7560*Ec*\[Rho]^4 + 27000*Ec^2*\[Rho]^4 + 
      12960*Ec^3*\[Rho]^4 - 395280*Ec^4*\[Rho]^4 + 1180800*Ec^5*\[Rho]^4 - 
      1728480*Ec^6*\[Rho]^4 + 1566720*Ec^7*\[Rho]^4 - 771840*Ec^8*\[Rho]^4 + 
      153600*Ec^9*\[Rho]^4 + 23040*Ec^10*\[Rho]^4 + 96*\[Rho]^5 - 
      1536*Ec*\[Rho]^5 + 10752*Ec^2*\[Rho]^5 - 43008*Ec^3*\[Rho]^5 + 
      107520*Ec^4*\[Rho]^5 - 84480*Ec^5*\[Rho]^5 + 4992*Ec^6*\[Rho]^5 + 
      104448*Ec^7*\[Rho]^5 - 109056*Ec^8*\[Rho]^5 + 36864*Ec^9*\[Rho]^5 + 
      55*\[Rho]^6 - 880*Ec*\[Rho]^6 + 6160*Ec^2*\[Rho]^6 - 
      24640*Ec^3*\[Rho]^6 + 61600*Ec^4*\[Rho]^6 - 98560*Ec^5*\[Rho]^6 + 
      98560*Ec^6*\[Rho]^6 - 56320*Ec^7*\[Rho]^6 + 14080*Ec^8*\[Rho]^6 + 
      60*(1 - 2*Ec)^8*(-20 + 72*\[Rho] + 147*\[Rho]^2 - 88*\[Rho]^3 + 
        27*\[Rho]^4)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*(-20 + 72*\[Rho] + 
        147*\[Rho]^2 - 88*\[Rho]^3 + 27*\[Rho]^4)*Log[\[Rho]]) - 
    (3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
       1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 
       360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 
       640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (-((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
          1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
          540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
          480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 
          240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 
          4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 
          240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 
          720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 
          45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 
          360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 
          18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
         (-533 + 6588*Ec - 34092*Ec^2 + 93984*Ec^3 - 140928*Ec^4 + 
          86400*Ec^5 + 59904*Ec^6 - 155136*Ec^7 + 122112*Ec^8 - 41984*Ec^9 + 
          3072*Ec^10 + 1032*\[Rho] - 12384*Ec*\[Rho] + 61920*Ec^2*\[Rho] - 
          162816*Ec^3*\[Rho] + 227712*Ec^4*\[Rho] - 127488*Ec^5*\[Rho] - 
          62976*Ec^6*\[Rho] + 122880*Ec^7*\[Rho] - 49152*Ec^8*\[Rho] - 
          720*\[Rho]^2 + 9288*Ec*\[Rho]^2 - 50328*Ec^2*\[Rho]^2 + 
          143328*Ec^3*\[Rho]^2 - 233472*Ec^4*\[Rho]^2 + 
          221184*Ec^5*\[Rho]^2 - 113280*Ec^6*\[Rho]^2 + 24576*Ec^7*\[Rho]^2 + 
          56*\[Rho]^3 - 672*Ec*\[Rho]^3 + 3360*Ec^2*\[Rho]^3 - 
          2048*Ec^3*\[Rho]^3 - 9024*Ec^4*\[Rho]^3 + 28416*Ec^5*\[Rho]^3 - 
          30976*Ec^6*\[Rho]^3 + 12288*Ec^7*\[Rho]^3 + 165*\[Rho]^4 - 
          1980*Ec*\[Rho]^4 + 9900*Ec^2*\[Rho]^4 - 26400*Ec^3*\[Rho]^4 + 
          39600*Ec^4*\[Rho]^4 - 31680*Ec^5*\[Rho]^4 + 10560*Ec^6*\[Rho]^4 + 
          12*(1 - 2*Ec)^6*(8 + 27*\[Rho]^2)*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^6*(8 + 27*\[Rho]^2)*Log[\[Rho]])) + 
       5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(-125 + 2518*Ec - 20484*Ec^2 + 
         89784*Ec^3 - 235968*Ec^4 + 400512*Ec^5 - 521472*Ec^6 + 726528*Ec^7 - 
         1060608*Ec^8 + 1102336*Ec^9 - 625664*Ec^10 + 141312*Ec^11 + 
         947*\[Rho] - 16330*Ec*\[Rho] + 119484*Ec^2*\[Rho] - 
         484296*Ec^3*\[Rho] + 1182048*Ec^4*\[Rho] - 1750848*Ec^5*\[Rho] + 
         1468800*Ec^6*\[Rho] - 509184*Ec^7*\[Rho] - 149760*Ec^8*\[Rho] + 
         212480*Ec^9*\[Rho] - 87040*Ec^10*\[Rho] + 6144*Ec^11*\[Rho] - 
         1008*\[Rho]^2 + 16776*Ec*\[Rho]^2 - 119304*Ec^2*\[Rho]^2 + 
         472272*Ec^3*\[Rho]^2 - 1118880*Ec^4*\[Rho]^2 + 
         1601088*Ec^5*\[Rho]^2 - 1353600*Ec^6*\[Rho]^2 + 
         652032*Ec^7*\[Rho]^2 - 173568*Ec^8*\[Rho]^2 + 21504*Ec^9*\[Rho]^2 + 
         368*\[Rho]^3 - 7096*Ec*\[Rho]^3 + 56184*Ec^2*\[Rho]^3 - 
         241712*Ec^3*\[Rho]^3 + 581344*Ec^4*\[Rho]^3 - 825024*Ec^5*\[Rho]^3 + 
         718976*Ec^6*\[Rho]^3 - 347392*Ec^7*\[Rho]^3 + 66048*Ec^8*\[Rho]^3 + 
         9216*Ec^9*\[Rho]^3 - 83*\[Rho]^4 + 1162*Ec*\[Rho]^4 - 
         6972*Ec^2*\[Rho]^4 + 23240*Ec^3*\[Rho]^4 - 16240*Ec^4*\[Rho]^4 - 
         17376*Ec^5*\[Rho]^4 + 67648*Ec^6*\[Rho]^4 - 68480*Ec^7*\[Rho]^4 + 
         24576*Ec^8*\[Rho]^4 - 99*\[Rho]^5 + 1386*Ec*\[Rho]^5 - 
         8316*Ec^2*\[Rho]^5 + 27720*Ec^3*\[Rho]^5 - 55440*Ec^4*\[Rho]^5 + 
         66528*Ec^5*\[Rho]^5 - 44352*Ec^6*\[Rho]^5 + 12672*Ec^7*\[Rho]^5 + 
         12*(-1 + 2*Ec)^7*(-32 + 128*\[Rho] - 111*\[Rho]^2 + 81*\[Rho]^3)*
          Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^7*(-32 + 128*\[Rho] - 111*\[Rho]^2 + 
           81*\[Rho]^3)*Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
      80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
      32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
      24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
      32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
      4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])))/
  (10800*(1 - 2*Ec)^6*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r4*(20*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
      416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]])*(-1530 + 21420*Ec - 128520*Ec^2 + 428400*Ec^3 - 
      856800*Ec^4 + 1028160*Ec^5 - 685440*Ec^6 + 195840*Ec^7 + 3275*\[Rho] - 
      46150*Ec*\[Rho] + 279000*Ec^2*\[Rho] - 931680*Ec^3*\[Rho] + 
      1817400*Ec^4*\[Rho] - 1905360*Ec^5*\[Rho] + 458400*Ec^6*\[Rho] + 
      1339200*Ec^7*\[Rho] - 1741440*Ec^8*\[Rho] + 992000*Ec^9*\[Rho] - 
      340480*Ec^10*\[Rho] + 76800*Ec^11*\[Rho] - 1800*\[Rho]^2 + 
      25200*Ec*\[Rho]^2 - 151200*Ec^2*\[Rho]^2 + 503520*Ec^3*\[Rho]^2 - 
      1014480*Ec^4*\[Rho]^2 + 1284576*Ec^5*\[Rho]^2 - 1078272*Ec^6*\[Rho]^2 + 
      695808*Ec^7*\[Rho]^2 - 387840*Ec^8*\[Rho]^2 + 127488*Ec^9*\[Rho]^2 + 
      3600*\[Rho]^3 - 53100*Ec*\[Rho]^3 + 337500*Ec^2*\[Rho]^3 - 
      1242120*Ec^3*\[Rho]^3 + 2941560*Ec^4*\[Rho]^3 - 4621200*Ec^5*\[Rho]^3 + 
      4687584*Ec^6*\[Rho]^3 - 2776896*Ec^7*\[Rho]^3 + 731136*Ec^8*\[Rho]^3 - 
      5750*\[Rho]^4 + 80500*Ec*\[Rho]^4 - 483000*Ec^2*\[Rho]^4 + 
      1681280*Ec^3*\[Rho]^4 - 3701200*Ec^4*\[Rho]^4 + 5235360*Ec^5*\[Rho]^4 - 
      4571840*Ec^6*\[Rho]^4 + 2227840*Ec^7*\[Rho]^4 - 460800*Ec^8*\[Rho]^4 + 
      2205*\[Rho]^5 - 30870*Ec*\[Rho]^5 + 185220*Ec^2*\[Rho]^5 - 
      617400*Ec^3*\[Rho]^5 + 1234800*Ec^4*\[Rho]^5 - 1481760*Ec^5*\[Rho]^5 + 
      987840*Ec^6*\[Rho]^5 - 282240*Ec^7*\[Rho]^5 + 150*(-1 + 2*Ec)^7*\[Rho]*
       (1 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 150*(-1 + 2*Ec)^7*\[Rho]*
       (1 + 9*\[Rho]^2)*Log[\[Rho]]) + 75*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
      80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
      32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
      24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
      32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
      4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (3060 - 55080*Ec + 440640*Ec^2 - 2056320*Ec^3 + 6168960*Ec^4 - 
      12337920*Ec^5 + 16450560*Ec^6 - 14100480*Ec^7 + 7050240*Ec^8 - 
      1566720*Ec^9 + 17413*\[Rho] - 345714*Ec*\[Rho] + 3056232*Ec^2*\[Rho] - 
      15811856*Ec^3*\[Rho] + 52858608*Ec^4*\[Rho] - 118783776*Ec^5*\[Rho] + 
      180787872*Ec^6*\[Rho] - 184358976*Ec^7*\[Rho] + 128548608*Ec^8*\[Rho] - 
      82425344*Ec^9*\[Rho] + 83303424*Ec^10*\[Rho] - 89683968*Ec^11*\[Rho] + 
      68030464*Ec^12*\[Rho] - 35315712*Ec^13*\[Rho] + 12066816*Ec^14*\[Rho] - 
      1916928*Ec^15*\[Rho] - 42787*\[Rho]^2 + 782286*Ec*\[Rho]^2 - 
      6367368*Ec^2*\[Rho]^2 + 30296144*Ec^3*\[Rho]^2 - 
      92924592*Ec^4*\[Rho]^2 + 190792992*Ec^5*\[Rho]^2 - 
      263146752*Ec^6*\[Rho]^2 + 237815040*Ec^7*\[Rho]^2 - 
      134370048*Ec^8*\[Rho]^2 + 49370624*Ec^9*\[Rho]^2 - 
      23986176*Ec^10*\[Rho]^2 + 21749760*Ec^11*\[Rho]^2 - 
      15659008*Ec^12*\[Rho]^2 + 7249920*Ec^13*\[Rho]^2 - 
      1474560*Ec^14*\[Rho]^2 + 45000*\[Rho]^3 - 813600*Ec*\[Rho]^3 + 
      6541200*Ec^2*\[Rho]^3 - 30698400*Ec^3*\[Rho]^3 + 
      92700000*Ec^4*\[Rho]^3 - 186778944*Ec^5*\[Rho]^3 + 
      250562112*Ec^6*\[Rho]^3 - 212706432*Ec^7*\[Rho]^3 + 
      93892608*Ec^8*\[Rho]^3 + 4601856*Ec^9*\[Rho]^3 - 
      29076480*Ec^10*\[Rho]^3 + 13916160*Ec^11*\[Rho]^3 - 
      2162688*Ec^12*\[Rho]^3 - 20200*\[Rho]^4 + 331200*Ec*\[Rho]^4 - 
      2358000*Ec^2*\[Rho]^4 + 9448800*Ec^3*\[Rho]^4 - 
      22903200*Ec^4*\[Rho]^4 + 32107968*Ec^5*\[Rho]^4 - 
      16117248*Ec^6*\[Rho]^4 - 28237824*Ec^7*\[Rho]^4 + 
      67149312*Ec^8*\[Rho]^4 - 65053696*Ec^9*\[Rho]^4 + 
      32366592*Ec^10*\[Rho]^4 - 6832128*Ec^11*\[Rho]^4 - 6785*\[Rho]^5 + 
      132930*Ec*\[Rho]^5 - 1160640*Ec^2*\[Rho]^5 + 5934720*Ec^3*\[Rho]^5 - 
      19618560*Ec^4*\[Rho]^5 + 44671680*Ec^5*\[Rho]^5 - 
      72951648*Ec^6*\[Rho]^5 + 86706624*Ec^7*\[Rho]^5 - 
      72974592*Ec^8*\[Rho]^5 + 39287296*Ec^9*\[Rho]^5 - 
      11125248*Ec^10*\[Rho]^5 + 967680*Ec^11*\[Rho]^5 + 4887*\[Rho]^6 - 
      87966*Ec*\[Rho]^6 + 703728*Ec^2*\[Rho]^6 - 3284064*Ec^3*\[Rho]^6 + 
      9852192*Ec^4*\[Rho]^6 - 20227968*Ec^5*\[Rho]^6 + 
      28971648*Ec^6*\[Rho]^6 - 28790784*Ec^7*\[Rho]^6 + 
      18600192*Ec^8*\[Rho]^6 - 6898176*Ec^9*\[Rho]^6 + 
      1105920*Ec^10*\[Rho]^6 - 588*\[Rho]^7 + 10584*Ec*\[Rho]^7 - 
      84672*Ec^2*\[Rho]^7 + 395136*Ec^3*\[Rho]^7 - 1185408*Ec^4*\[Rho]^7 + 
      2370816*Ec^5*\[Rho]^7 - 3161088*Ec^6*\[Rho]^7 + 2709504*Ec^7*\[Rho]^7 - 
      1354752*Ec^8*\[Rho]^7 + 301056*Ec^9*\[Rho]^7 - 
      60*(-1 + 2*Ec)^9*\[Rho]*(-269 + 101*\[Rho] - 30*\[Rho]^2 - 
        270*\[Rho]^3 + 90*\[Rho]^4)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^9*\[Rho]*
       (-269 + 101*\[Rho] - 30*\[Rho]^2 - 270*\[Rho]^3 + 90*\[Rho]^4)*
       Log[\[Rho]]) - (3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 
       544*Ec^5 + 1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 
       270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
       480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 
       1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 
       1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 
       1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 
       270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 
       160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 
       24*Ec^3*\[Rho]^5 + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
        Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      ((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
         1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
         360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
         960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]])*(1530 - 21420*Ec + 128520*Ec^2 - 428400*Ec^3 + 
         856800*Ec^4 - 1028160*Ec^5 + 685440*Ec^6 - 195840*Ec^7 - 
         3275*\[Rho] + 46150*Ec*\[Rho] - 279000*Ec^2*\[Rho] + 
         931680*Ec^3*\[Rho] - 1817400*Ec^4*\[Rho] + 1905360*Ec^5*\[Rho] - 
         458400*Ec^6*\[Rho] - 1339200*Ec^7*\[Rho] + 1741440*Ec^8*\[Rho] - 
         992000*Ec^9*\[Rho] + 340480*Ec^10*\[Rho] - 76800*Ec^11*\[Rho] + 
         1800*\[Rho]^2 - 25200*Ec*\[Rho]^2 + 151200*Ec^2*\[Rho]^2 - 
         503520*Ec^3*\[Rho]^2 + 1014480*Ec^4*\[Rho]^2 - 
         1284576*Ec^5*\[Rho]^2 + 1078272*Ec^6*\[Rho]^2 - 
         695808*Ec^7*\[Rho]^2 + 387840*Ec^8*\[Rho]^2 - 127488*Ec^9*\[Rho]^2 - 
         3600*\[Rho]^3 + 53100*Ec*\[Rho]^3 - 337500*Ec^2*\[Rho]^3 + 
         1242120*Ec^3*\[Rho]^3 - 2941560*Ec^4*\[Rho]^3 + 
         4621200*Ec^5*\[Rho]^3 - 4687584*Ec^6*\[Rho]^3 + 
         2776896*Ec^7*\[Rho]^3 - 731136*Ec^8*\[Rho]^3 + 5750*\[Rho]^4 - 
         80500*Ec*\[Rho]^4 + 483000*Ec^2*\[Rho]^4 - 1681280*Ec^3*\[Rho]^4 + 
         3701200*Ec^4*\[Rho]^4 - 5235360*Ec^5*\[Rho]^4 + 
         4571840*Ec^6*\[Rho]^4 - 2227840*Ec^7*\[Rho]^4 + 
         460800*Ec^8*\[Rho]^4 - 2205*\[Rho]^5 + 30870*Ec*\[Rho]^5 - 
         185220*Ec^2*\[Rho]^5 + 617400*Ec^3*\[Rho]^5 - 
         1234800*Ec^4*\[Rho]^5 + 1481760*Ec^5*\[Rho]^5 - 
         987840*Ec^6*\[Rho]^5 + 282240*Ec^7*\[Rho]^5 - 150*(-1 + 2*Ec)^7*
          \[Rho]*(1 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 150*(-1 + 2*Ec)^7*\[Rho]*
          (1 + 9*\[Rho]^2)*Log[\[Rho]]) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
        (3060 - 48960*Ec + 342720*Ec^2 - 1370880*Ec^3 + 3427200*Ec^4 - 
         5483520*Ec^5 + 5483520*Ec^6 - 3133440*Ec^7 + 783360*Ec^8 - 
         3102*\[Rho] + 37752*Ec*\[Rho] - 169224*Ec^2*\[Rho] + 
         233376*Ec^3*\[Rho] + 720000*Ec^4*\[Rho] - 3487296*Ec^5*\[Rho] + 
         5237376*Ec^6*\[Rho] - 110592*Ec^7*\[Rho] - 11277312*Ec^8*\[Rho] + 
         18769920*Ec^9*\[Rho] - 16343040*Ec^10*\[Rho] + 
         9216000*Ec^11*\[Rho] - 3563520*Ec^12*\[Rho] + 737280*Ec^13*\[Rho] + 
         3475*\[Rho]^2 - 49900*Ec*\[Rho]^2 + 303700*Ec^2*\[Rho]^2 - 
         1002000*Ec^3*\[Rho]^2 + 1882680*Ec^4*\[Rho]^2 - 
         1853952*Ec^5*\[Rho]^2 + 498432*Ec^6*\[Rho]^2 + 
         723456*Ec^7*\[Rho]^2 - 811008*Ec^8*\[Rho]^2 + 523264*Ec^9*\[Rho]^2 - 
         160768*Ec^10*\[Rho]^2 - 217088*Ec^11*\[Rho]^2 + 
         153600*Ec^12*\[Rho]^2 - 1350*\[Rho]^3 + 10800*Ec*\[Rho]^3 + 
         10800*Ec^2*\[Rho]^3 - 446400*Ec^3*\[Rho]^3 + 2414760*Ec^4*\[Rho]^3 - 
         7065024*Ec^5*\[Rho]^3 + 13372512*Ec^6*\[Rho]^3 - 
         17306112*Ec^7*\[Rho]^3 + 15060864*Ec^8*\[Rho]^3 - 
         7965696*Ec^9*\[Rho]^3 + 1939968*Ec^10*\[Rho]^3 - 7500*\[Rho]^4 + 
         128100*Ec*\[Rho]^4 - 961500*Ec^2*\[Rho]^4 + 4148400*Ec^3*\[Rho]^4 - 
         11614680*Ec^4*\[Rho]^4 + 22455360*Ec^5*\[Rho]^4 - 
         30612768*Ec^6*\[Rho]^4 + 28670208*Ec^7*\[Rho]^4 - 
         16849536*Ec^8*\[Rho]^4 + 5167104*Ec^9*\[Rho]^4 - 
         483840*Ec^10*\[Rho]^4 + 6740*\[Rho]^5 - 107840*Ec*\[Rho]^5 + 
         754880*Ec^2*\[Rho]^5 - 3019520*Ec^3*\[Rho]^5 + 
         7807160*Ec^4*\[Rho]^5 - 13593920*Ec^5*\[Rho]^5 + 
         15941120*Ec^6*\[Rho]^5 - 11901440*Ec^7*\[Rho]^5 + 
         5048960*Ec^8*\[Rho]^5 - 921600*Ec^9*\[Rho]^5 - 1323*\[Rho]^6 + 
         21168*Ec*\[Rho]^6 - 148176*Ec^2*\[Rho]^6 + 592704*Ec^3*\[Rho]^6 - 
         1481760*Ec^4*\[Rho]^6 + 2370816*Ec^5*\[Rho]^6 - 
         2370816*Ec^6*\[Rho]^6 + 1354752*Ec^7*\[Rho]^6 - 
         338688*Ec^8*\[Rho]^6 + 30*(1 - 2*Ec)^8*\[Rho]*(-198 + 95*\[Rho] - 
           180*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 
         30*(1 - 2*Ec)^8*\[Rho]*(-198 + 95*\[Rho] - 180*\[Rho]^2 + 
           135*\[Rho]^3)*Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
      80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
      32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
      24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
      32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
      4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])))/
  (33750*(-1 + 2*Ec)^9*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r1*(-20*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
      416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]])*(5635 - 81290*Ec + 504540*Ec^2 - 1793160*Ec^3 + 
      4224000*Ec^4 - 7703040*Ec^5 + 12602880*Ec^6 - 18017280*Ec^7 + 
      18597120*Ec^8 - 10995200*Ec^9 + 2237440*Ec^10 + 460800*Ec^11 + 
      4200*\[Rho] - 58800*Ec*\[Rho] + 352800*Ec^2*\[Rho] - 
      1008960*Ec^3*\[Rho] + 627840*Ec^4*\[Rho] + 4676352*Ec^5*\[Rho] - 
      15757824*Ec^6*\[Rho] + 23172096*Ec^7*\[Rho] - 17264640*Ec^8*\[Rho] + 
      5308416*Ec^9*\[Rho] + 13680*\[Rho]^2 - 196920*Ec*\[Rho]^2 + 
      1219320*Ec^2*\[Rho]^2 - 4795440*Ec^3*\[Rho]^2 + 
      12961920*Ec^4*\[Rho]^2 - 23587200*Ec^5*\[Rho]^2 + 
      27297408*Ec^6*\[Rho]^2 - 17924352*Ec^7*\[Rho]^2 + 
      5087232*Ec^8*\[Rho]^2 - 58600*\[Rho]^3 + 820400*Ec*\[Rho]^3 - 
      4922400*Ec^2*\[Rho]^3 + 17632960*Ec^3*\[Rho]^3 - 
      40395200*Ec^4*\[Rho]^3 + 60247680*Ec^5*\[Rho]^3 - 
      56116480*Ec^6*\[Rho]^3 + 29672960*Ec^7*\[Rho]^3 - 
      6819840*Ec^8*\[Rho]^3 + 35085*\[Rho]^4 - 491190*Ec*\[Rho]^4 + 
      2947140*Ec^2*\[Rho]^4 - 9823800*Ec^3*\[Rho]^4 + 
      19647600*Ec^4*\[Rho]^4 - 23577120*Ec^5*\[Rho]^4 + 
      15718080*Ec^6*\[Rho]^4 - 4490880*Ec^7*\[Rho]^4 + 
      300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
      300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[\[Rho]]) + 
    300*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-64389 + 1207242*Ec - 10092096*Ec^2 + 49411968*Ec^3 - 
      156340224*Ec^4 + 332102400*Ec^5 - 474809888*Ec^6 + 441305664*Ec^7 - 
      237687552*Ec^8 + 37664256*Ec^9 + 43742208*Ec^10 - 40200192*Ec^11 + 
      9977856*Ec^12 + 13074432*Ec^13 - 12066816*Ec^14 + 2768896*Ec^15 + 
      29386*\[Rho] - 403908*Ec*\[Rho] + 2105904*Ec^2*\[Rho] - 
      3825632*Ec^3*\[Rho] - 9529824*Ec^4*\[Rho] + 69605184*Ec^5*\[Rho] - 
      178216704*Ec^6*\[Rho] + 255406080*Ec^7*\[Rho] - 218159616*Ec^8*\[Rho] + 
      112964608*Ec^9*\[Rho] - 42504192*Ec^10*\[Rho] + 13885440*Ec^11*\[Rho] + 
      5300224*Ec^12*\[Rho] - 9584640*Ec^13*\[Rho] + 2949120*Ec^14*\[Rho] + 
      22925*\[Rho]^2 - 365250*Ec*\[Rho]^2 + 2495400*Ec^2*\[Rho]^2 - 
      9370000*Ec^3*\[Rho]^2 + 20146800*Ec^4*\[Rho]^2 - 
      21954528*Ec^5*\[Rho]^2 + 3762624*Ec^6*\[Rho]^2 + 
      9960576*Ec^7*\[Rho]^2 + 17611776*Ec^8*\[Rho]^2 - 
      61677568*Ec^9*\[Rho]^2 + 63912960*Ec^10*\[Rho]^2 - 
      30259200*Ec^11*\[Rho]^2 + 5832704*Ec^12*\[Rho]^2 + 2200*\[Rho]^3 - 
      27600*Ec*\[Rho]^3 + 112800*Ec^2*\[Rho]^3 + 49600*Ec^3*\[Rho]^3 - 
      2164800*Ec^4*\[Rho]^3 + 12084096*Ec^5*\[Rho]^3 - 
      42176896*Ec^6*\[Rho]^3 + 94762752*Ec^7*\[Rho]^3 - 
      134117376*Ec^8*\[Rho]^3 + 115294208*Ec^9*\[Rho]^3 - 
      54491136*Ec^10*\[Rho]^3 + 11218944*Ec^11*\[Rho]^3 + 19925*\[Rho]^4 - 
      364050*Ec*\[Rho]^4 + 2961000*Ec^2*\[Rho]^4 - 14077200*Ec^3*\[Rho]^4 + 
      43138800*Ec^4*\[Rho]^4 - 93297120*Ec^5*\[Rho]^4 + 
      150202464*Ec^6*\[Rho]^4 - 181225152*Ec^7*\[Rho]^4 + 
      158466816*Ec^8*\[Rho]^4 - 89579008*Ec^9*\[Rho]^4 + 
      28030464*Ec^10*\[Rho]^4 - 3394560*Ec^11*\[Rho]^4 - 12386*\[Rho]^5 + 
      222948*Ec*\[Rho]^5 - 1783584*Ec^2*\[Rho]^5 + 8323392*Ec^3*\[Rho]^5 - 
      24970176*Ec^4*\[Rho]^5 + 52538112*Ec^5*\[Rho]^5 - 
      77857152*Ec^6*\[Rho]^5 + 81536256*Ec^7*\[Rho]^5 - 
      56199168*Ec^8*\[Rho]^5 + 22718464*Ec^9*\[Rho]^5 - 
      4091904*Ec^10*\[Rho]^5 + 2339*\[Rho]^6 - 42102*Ec*\[Rho]^6 + 
      336816*Ec^2*\[Rho]^6 - 1571808*Ec^3*\[Rho]^6 + 4715424*Ec^4*\[Rho]^6 - 
      9430848*Ec^5*\[Rho]^6 + 12574464*Ec^6*\[Rho]^6 - 
      10778112*Ec^7*\[Rho]^6 + 5389056*Ec^8*\[Rho]^6 - 
      1197568*Ec^9*\[Rho]^6 + 60*(-1 + 2*Ec)^9*(-402 - 1042*\[Rho] - 
        395*\[Rho]^2 - 100*\[Rho]^3 + 45*\[Rho]^4)*Log[1 - 2*Ec] - 
      60*(-1 + 2*Ec)^9*(-402 - 1042*\[Rho] - 395*\[Rho]^2 - 100*\[Rho]^3 + 
        45*\[Rho]^4)*Log[\[Rho]]) - 
    (3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
       1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 
       360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 
       640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      ((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
         1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
         360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
         960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]])*(5635 - 81290*Ec + 504540*Ec^2 - 1793160*Ec^3 + 
         4224000*Ec^4 - 7703040*Ec^5 + 12602880*Ec^6 - 18017280*Ec^7 + 
         18597120*Ec^8 - 10995200*Ec^9 + 2237440*Ec^10 + 460800*Ec^11 + 
         4200*\[Rho] - 58800*Ec*\[Rho] + 352800*Ec^2*\[Rho] - 
         1008960*Ec^3*\[Rho] + 627840*Ec^4*\[Rho] + 4676352*Ec^5*\[Rho] - 
         15757824*Ec^6*\[Rho] + 23172096*Ec^7*\[Rho] - 17264640*Ec^8*\[Rho] + 
         5308416*Ec^9*\[Rho] + 13680*\[Rho]^2 - 196920*Ec*\[Rho]^2 + 
         1219320*Ec^2*\[Rho]^2 - 4795440*Ec^3*\[Rho]^2 + 
         12961920*Ec^4*\[Rho]^2 - 23587200*Ec^5*\[Rho]^2 + 
         27297408*Ec^6*\[Rho]^2 - 17924352*Ec^7*\[Rho]^2 + 
         5087232*Ec^8*\[Rho]^2 - 58600*\[Rho]^3 + 820400*Ec*\[Rho]^3 - 
         4922400*Ec^2*\[Rho]^3 + 17632960*Ec^3*\[Rho]^3 - 
         40395200*Ec^4*\[Rho]^3 + 60247680*Ec^5*\[Rho]^3 - 
         56116480*Ec^6*\[Rho]^3 + 29672960*Ec^7*\[Rho]^3 - 
         6819840*Ec^8*\[Rho]^3 + 35085*\[Rho]^4 - 491190*Ec*\[Rho]^4 + 
         2947140*Ec^2*\[Rho]^4 - 9823800*Ec^3*\[Rho]^4 + 
         19647600*Ec^4*\[Rho]^4 - 23577120*Ec^5*\[Rho]^4 + 
         15718080*Ec^6*\[Rho]^4 - 4490880*Ec^7*\[Rho]^4 + 
         300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
         300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[\[Rho]]) + 
       5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(32531 - 574256*Ec + 
         4449872*Ec^2 - 19806528*Ec^3 + 55563600*Ec^4 - 101202432*Ec^5 + 
         118344192*Ec^6 - 83595264*Ec^7 + 28452096*Ec^8 + 7024640*Ec^9 - 
         24227840*Ec^10 + 30556160*Ec^11 - 20828160*Ec^12 + 5898240*Ec^13 - 
         14645*\[Rho] + 217520*Ec*\[Rho] - 1388240*Ec^2*\[Rho] + 
         4925760*Ec^3*\[Rho] - 10841040*Ec^4*\[Rho] + 17481216*Ec^5*\[Rho] - 
         29546496*Ec^6*\[Rho] + 57280512*Ec^7*\[Rho] - 88624896*Ec^8*\[Rho] + 
         86929408*Ec^9*\[Rho] - 47067136*Ec^10*\[Rho] + 
         9846784*Ec^11*\[Rho] + 921600*Ec^12*\[Rho] - 4320*\[Rho]^2 + 
         49320*Ec*\[Rho]^2 - 186840*Ec^2*\[Rho]^2 + 8160*Ec^3*\[Rho]^2 + 
         4033920*Ec^4*\[Rho]^2 - 23227008*Ec^5*\[Rho]^2 + 
         67163904*Ec^6*\[Rho]^2 - 113647104*Ec^7*\[Rho]^2 + 
         114751488*Ec^8*\[Rho]^2 - 64684032*Ec^9*\[Rho]^2 + 
         15968256*Ec^10*\[Rho]^2 - 61520*\[Rho]^3 + 1000520*Ec*\[Rho]^3 - 
         7133240*Ec^2*\[Rho]^3 + 29137760*Ec^3*\[Rho]^3 - 
         80130560*Ec^4*\[Rho]^3 + 159082880*Ec^5*\[Rho]^3 - 
         229158656*Ec^6*\[Rho]^3 + 230283776*Ec^7*\[Rho]^3 - 
         146481152*Ec^8*\[Rho]^3 + 50946048*Ec^9*\[Rho]^3 - 
         6789120*Ec^10*\[Rho]^3 + 69005*\[Rho]^4 - 1104080*Ec*\[Rho]^4 + 
         7728560*Ec^2*\[Rho]^4 - 30914240*Ec^3*\[Rho]^4 + 
         82070720*Ec^4*\[Rho]^4 - 148263680*Ec^5*\[Rho]^4 + 
         183203840*Ec^6*\[Rho]^4 - 145771520*Ec^7*\[Rho]^4 + 
         67132160*Ec^8*\[Rho]^4 - 13639680*Ec^9*\[Rho]^4 - 21051*\[Rho]^5 + 
         336816*Ec*\[Rho]^5 - 2357712*Ec^2*\[Rho]^5 + 9430848*Ec^3*\[Rho]^5 - 
         23577120*Ec^4*\[Rho]^5 + 37723392*Ec^5*\[Rho]^5 - 
         37723392*Ec^6*\[Rho]^5 + 21556224*Ec^7*\[Rho]^5 - 
         5389056*Ec^8*\[Rho]^5 + 60*(1 - 2*Ec)^8*(-448 - 140*\[Rho] - 
           165*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 
         60*(1 - 2*Ec)^8*(-448 - 140*\[Rho] - 165*\[Rho]^2 + 135*\[Rho]^3)*
          Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])))/(270000*(-1 + 2*Ec)^9*mb^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r3*(-20*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
      416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]])*(-3240 + 45360*Ec - 272160*Ec^2 + 907200*Ec^3 - 
      1814400*Ec^4 + 2177280*Ec^5 - 1451520*Ec^6 + 414720*Ec^7 + 
      4175*\[Rho] - 52450*Ec*\[Rho] + 272700*Ec^2*\[Rho] - 
      737640*Ec^3*\[Rho] + 1029600*Ec^4*\[Rho] - 502080*Ec^5*\[Rho] - 
      278400*Ec^6*\[Rho] - 172800*Ec^7*\[Rho] + 1370880*Ec^8*\[Rho] - 
      1292800*Ec^9*\[Rho] + 220160*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] - 
      2400*\[Rho]^2 + 33600*Ec*\[Rho]^2 - 201600*Ec^2*\[Rho]^2 + 
      694560*Ec^3*\[Rho]^2 - 1616640*Ec^4*\[Rho]^2 + 2936448*Ec^5*\[Rho]^2 - 
      4409856*Ec^6*\[Rho]^2 + 4944384*Ec^7*\[Rho]^2 - 3409920*Ec^8*\[Rho]^2 + 
      1050624*Ec^9*\[Rho]^2 + 8100*\[Rho]^3 - 118800*Ec*\[Rho]^3 + 
      750600*Ec^2*\[Rho]^3 - 2709360*Ec^3*\[Rho]^3 + 6288480*Ec^4*\[Rho]^3 - 
      9792000*Ec^5*\[Rho]^3 + 9954432*Ec^6*\[Rho]^3 - 5937408*Ec^7*\[Rho]^3 + 
      1571328*Ec^8*\[Rho]^3 - 9800*\[Rho]^4 + 137200*Ec*\[Rho]^4 - 
      823200*Ec^2*\[Rho]^4 + 2831840*Ec^3*\[Rho]^4 - 6203200*Ec^4*\[Rho]^4 + 
      8710080*Ec^5*\[Rho]^4 - 7521920*Ec^6*\[Rho]^4 + 3608320*Ec^7*\[Rho]^4 - 
      729600*Ec^8*\[Rho]^4 + 3165*\[Rho]^5 - 44310*Ec*\[Rho]^5 + 
      265860*Ec^2*\[Rho]^5 - 886200*Ec^3*\[Rho]^5 + 1772400*Ec^4*\[Rho]^5 - 
      2126880*Ec^5*\[Rho]^5 + 1417920*Ec^6*\[Rho]^5 - 405120*Ec^7*\[Rho]^5 + 
      300*(-1 + 2*Ec)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
      300*(-1 + 2*Ec)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[\[Rho]]) + 
    300*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-1620 + 29160*Ec - 233280*Ec^2 + 1088640*Ec^3 - 
      3265920*Ec^4 + 6531840*Ec^5 - 8709120*Ec^6 + 7464960*Ec^7 - 
      3732480*Ec^8 + 829440*Ec^9 - 28176*\[Rho] + 536328*Ec*\[Rho] - 
      4553064*Ec^2*\[Rho] + 22647312*Ec^3*\[Rho] - 72840816*Ec^4*\[Rho] + 
      157457712*Ec^5*\[Rho] - 229795744*Ec^6*\[Rho] + 220945152*Ec^7*\[Rho] - 
      132988416*Ec^8*\[Rho] + 50277888*Ec^9*\[Rho] - 21900288*Ec^10*\[Rho] + 
      17166336*Ec^11*\[Rho] - 9596928*Ec^12*\[Rho] + 4583424*Ec^13*\[Rho] - 
      2629632*Ec^14*\[Rho] + 720896*Ec^15*\[Rho] + 33964*\[Rho]^2 - 
      571992*Ec*\[Rho]^2 + 4221696*Ec^2*\[Rho]^2 - 17811968*Ec^3*\[Rho]^2 + 
      46823424*Ec^4*\[Rho]^2 - 77747184*Ec^5*\[Rho]^2 + 
      76820064*Ec^6*\[Rho]^2 - 33273600*Ec^7*\[Rho]^2 - 
      14283264*Ec^8*\[Rho]^2 + 32108032*Ec^9*\[Rho]^2 - 
      30993408*Ec^10*\[Rho]^2 + 24023040*Ec^11*\[Rho]^2 - 
      10870784*Ec^12*\[Rho]^2 + 921600*Ec^13*\[Rho]^2 + 
      614400*Ec^14*\[Rho]^2 - 1575*\[Rho]^3 + 4950*Ec*\[Rho]^3 + 
      171000*Ec^2*\[Rho]^3 - 1921200*Ec^3*\[Rho]^3 + 9694800*Ec^4*\[Rho]^3 - 
      28908672*Ec^5*\[Rho]^3 + 55429056*Ec^6*\[Rho]^3 - 
      71778816*Ec^7*\[Rho]^3 + 67605504*Ec^8*\[Rho]^3 - 
      52342272*Ec^9*\[Rho]^3 + 34421760*Ec^10*\[Rho]^3 - 
      15544320*Ec^11*\[Rho]^3 + 3219456*Ec^12*\[Rho]^3 - 4300*\[Rho]^4 + 
      87000*Ec*\[Rho]^4 - 782400*Ec^2*\[Rho]^4 + 4112000*Ec^3*\[Rho]^4 - 
      13948800*Ec^4*\[Rho]^4 + 31869984*Ec^5*\[Rho]^4 - 
      50633024*Ec^6*\[Rho]^4 + 58937088*Ec^7*\[Rho]^4 - 
      53574144*Ec^8*\[Rho]^4 + 37284352*Ec^9*\[Rho]^4 - 
      16610304*Ec^10*\[Rho]^4 + 3342336*Ec^11*\[Rho]^4 + 3620*\[Rho]^5 - 
      70560*Ec*\[Rho]^5 + 613080*Ec^2*\[Rho]^5 - 3120240*Ec^3*\[Rho]^5 + 
      10267920*Ec^4*\[Rho]^5 - 22876560*Ec^5*\[Rho]^5 + 
      36103776*Ec^6*\[Rho]^5 - 41753088*Ec^7*\[Rho]^5 + 
      34312704*Ec^8*\[Rho]^5 - 17873152*Ec^9*\[Rho]^5 + 
      4824576*Ec^10*\[Rho]^5 - 399360*Ec^11*\[Rho]^5 - 2124*\[Rho]^6 + 
      38232*Ec*\[Rho]^6 - 305856*Ec^2*\[Rho]^6 + 1427328*Ec^3*\[Rho]^6 - 
      4281984*Ec^4*\[Rho]^6 + 8661456*Ec^5*\[Rho]^6 - 
      12342816*Ec^6*\[Rho]^6 + 12169728*Ec^7*\[Rho]^6 - 
      7755264*Ec^8*\[Rho]^6 + 2817792*Ec^9*\[Rho]^6 - 437760*Ec^10*\[Rho]^6 + 
      211*\[Rho]^7 - 3798*Ec*\[Rho]^7 + 30384*Ec^2*\[Rho]^7 - 
      141792*Ec^3*\[Rho]^7 + 425376*Ec^4*\[Rho]^7 - 850752*Ec^5*\[Rho]^7 + 
      1134336*Ec^6*\[Rho]^7 - 972288*Ec^7*\[Rho]^7 + 486144*Ec^8*\[Rho]^7 - 
      108032*Ec^9*\[Rho]^7 + 60*(-1 + 2*Ec)^9*\[Rho]*(-243 - 328*\[Rho] + 
        195*\[Rho]^2 - 80*\[Rho]^3 + 45*\[Rho]^4)*Log[1 - 2*Ec] - 
      60*(-1 + 2*Ec)^9*\[Rho]*(-243 - 328*\[Rho] + 195*\[Rho]^2 - 
        80*\[Rho]^3 + 45*\[Rho]^4)*Log[\[Rho]]) - 
    (3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
       1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 
       360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 
       640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (-((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
          1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
          540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
          480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
          240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
          4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
          720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
          45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
          360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
          18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
         (3240 - 45360*Ec + 272160*Ec^2 - 907200*Ec^3 + 1814400*Ec^4 - 
          2177280*Ec^5 + 1451520*Ec^6 - 414720*Ec^7 - 4175*\[Rho] + 
          52450*Ec*\[Rho] - 272700*Ec^2*\[Rho] + 737640*Ec^3*\[Rho] - 
          1029600*Ec^4*\[Rho] + 502080*Ec^5*\[Rho] + 278400*Ec^6*\[Rho] + 
          172800*Ec^7*\[Rho] - 1370880*Ec^8*\[Rho] + 1292800*Ec^9*\[Rho] - 
          220160*Ec^10*\[Rho] - 153600*Ec^11*\[Rho] + 2400*\[Rho]^2 - 
          33600*Ec*\[Rho]^2 + 201600*Ec^2*\[Rho]^2 - 694560*Ec^3*\[Rho]^2 + 
          1616640*Ec^4*\[Rho]^2 - 2936448*Ec^5*\[Rho]^2 + 
          4409856*Ec^6*\[Rho]^2 - 4944384*Ec^7*\[Rho]^2 + 
          3409920*Ec^8*\[Rho]^2 - 1050624*Ec^9*\[Rho]^2 - 8100*\[Rho]^3 + 
          118800*Ec*\[Rho]^3 - 750600*Ec^2*\[Rho]^3 + 2709360*Ec^3*\[Rho]^3 - 
          6288480*Ec^4*\[Rho]^3 + 9792000*Ec^5*\[Rho]^3 - 
          9954432*Ec^6*\[Rho]^3 + 5937408*Ec^7*\[Rho]^3 - 
          1571328*Ec^8*\[Rho]^3 + 9800*\[Rho]^4 - 137200*Ec*\[Rho]^4 + 
          823200*Ec^2*\[Rho]^4 - 2831840*Ec^3*\[Rho]^4 + 
          6203200*Ec^4*\[Rho]^4 - 8710080*Ec^5*\[Rho]^4 + 
          7521920*Ec^6*\[Rho]^4 - 3608320*Ec^7*\[Rho]^4 + 
          729600*Ec^8*\[Rho]^4 - 3165*\[Rho]^5 + 44310*Ec*\[Rho]^5 - 
          265860*Ec^2*\[Rho]^5 + 886200*Ec^3*\[Rho]^5 - 
          1772400*Ec^4*\[Rho]^5 + 2126880*Ec^5*\[Rho]^5 - 
          1417920*Ec^6*\[Rho]^5 + 405120*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*
           \[Rho]*(-10 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*
           (-10 + 9*\[Rho]^2)*Log[\[Rho]])) + 
       5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(6480 - 103680*Ec + 
         725760*Ec^2 - 2903040*Ec^3 + 7257600*Ec^4 - 11612160*Ec^5 + 
         11612160*Ec^6 - 6635520*Ec^7 + 1658880*Ec^8 + 26899*\[Rho] - 
         484624*Ec*\[Rho] + 3826288*Ec^2*\[Rho] - 17330112*Ec^3*\[Rho] + 
         49371600*Ec^4*\[Rho] - 90823488*Ec^5*\[Rho] + 
         105443328*Ec^6*\[Rho] - 69835776*Ec^7*\[Rho] + 
         17681664*Ec^8*\[Rho] + 3880960*Ec^9*\[Rho] - 471040*Ec^10*\[Rho] - 
         327680*Ec^11*\[Rho] - 2150400*Ec^12*\[Rho] + 1228800*Ec^13*\[Rho] - 
         37925*\[Rho]^2 + 590000*Ec*\[Rho]^2 - 3995600*Ec^2*\[Rho]^2 + 
         15355200*Ec^3*\[Rho]^2 - 36582960*Ec^4*\[Rho]^2 + 
         55663104*Ec^5*\[Rho]^2 - 55294464*Ec^6*\[Rho]^2 + 
         41330688*Ec^7*\[Rho]^2 - 35107584*Ec^8*\[Rho]^2 + 
         33206272*Ec^9*\[Rho]^2 - 20107264*Ec^10*\[Rho]^2 + 
         4734976*Ec^11*\[Rho]^2 + 307200*Ec^12*\[Rho]^2 + 10800*\[Rho]^3 - 
         185400*Ec*\[Rho]^3 + 1398600*Ec^2*\[Rho]^3 - 6064800*Ec^3*\[Rho]^3 + 
         16733280*Ec^4*\[Rho]^3 - 31527552*Ec^5*\[Rho]^3 + 
         44021376*Ec^6*\[Rho]^3 - 48754176*Ec^7*\[Rho]^3 + 
         41206272*Ec^8*\[Rho]^3 - 22315008*Ec^9*\[Rho]^3 + 
         5566464*Ec^10*\[Rho]^3 - 16000*\[Rho]^4 + 272200*Ec*\[Rho]^4 - 
         2035000*Ec^2*\[Rho]^4 + 8744800*Ec^3*\[Rho]^4 - 
         23988640*Ec^4*\[Rho]^4 + 45066880*Ec^5*\[Rho]^4 - 
         60091264*Ec^6*\[Rho]^4 + 55273984*Ec^7*\[Rho]^4 - 
         31702528*Ec^8*\[Rho]^4 + 9326592*Ec^9*\[Rho]^4 - 
         798720*Ec^10*\[Rho]^4 + 11645*\[Rho]^5 - 186320*Ec*\[Rho]^5 + 
         1304240*Ec^2*\[Rho]^5 - 5216960*Ec^3*\[Rho]^5 + 
         13299680*Ec^4*\[Rho]^5 - 23034560*Ec^5*\[Rho]^5 + 
         26792960*Ec^6*\[Rho]^5 - 19742720*Ec^7*\[Rho]^5 + 
         8218880*Ec^8*\[Rho]^5 - 1459200*Ec^9*\[Rho]^5 - 1899*\[Rho]^6 + 
         30384*Ec*\[Rho]^6 - 212688*Ec^2*\[Rho]^6 + 850752*Ec^3*\[Rho]^6 - 
         2126880*Ec^4*\[Rho]^6 + 3403008*Ec^5*\[Rho]^6 - 
         3403008*Ec^6*\[Rho]^6 + 1944576*Ec^7*\[Rho]^6 - 
         486144*Ec^8*\[Rho]^6 + 60*(1 - 2*Ec)^8*\[Rho]*(-452 - 140*\[Rho] - 
           105*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 
         60*(1 - 2*Ec)^8*\[Rho]*(-452 - 140*\[Rho] - 105*\[Rho]^2 + 
           135*\[Rho]^3)*Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
      80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
      32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
      24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
      32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
      4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])))/
  (67500*(-1 + 2*Ec)^9*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r7*(-20*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
      416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]])*(720 - 10080*Ec + 60480*Ec^2 - 201600*Ec^3 + 
      403200*Ec^4 - 483840*Ec^5 + 322560*Ec^6 - 92160*Ec^7 - 175*\[Rho] + 
      19250*Ec*\[Rho] - 233100*Ec^2*\[Rho] + 1249320*Ec^3*\[Rho] - 
      3676800*Ec^4*\[Rho] + 6186240*Ec^5*\[Rho] - 5260800*Ec^6*\[Rho] + 
      230400*Ec^7*\[Rho] + 3874560*Ec^8*\[Rho] - 3289600*Ec^9*\[Rho] + 
      773120*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] - 3000*\[Rho]^2 + 
      42000*Ec*\[Rho]^2 - 252000*Ec^2*\[Rho]^2 + 803520*Ec^3*\[Rho]^2 - 
      1390080*Ec^4*\[Rho]^2 + 1122816*Ec^5*\[Rho]^2 - 41472*Ec^6*\[Rho]^2 - 
      433152*Ec^7*\[Rho]^2 + 30720*Ec^8*\[Rho]^2 + 135168*Ec^9*\[Rho]^2 - 
      1800*\[Rho]^3 + 30600*Ec*\[Rho]^3 - 221400*Ec^2*\[Rho]^3 + 
      1002480*Ec^3*\[Rho]^3 - 2970240*Ec^4*\[Rho]^3 + 5700480*Ec^5*\[Rho]^3 - 
      6911616*Ec^6*\[Rho]^3 + 4825344*Ec^7*\[Rho]^3 - 1449984*Ec^8*\[Rho]^3 - 
      1400*\[Rho]^4 + 19600*Ec*\[Rho]^4 - 117600*Ec^2*\[Rho]^4 + 
      562880*Ec^3*\[Rho]^4 - 2094400*Ec^4*\[Rho]^4 + 4617600*Ec^5*\[Rho]^4 - 
      5815040*Ec^6*\[Rho]^4 + 3996160*Ec^7*\[Rho]^4 - 1167360*Ec^8*\[Rho]^4 + 
      5655*\[Rho]^5 - 79170*Ec*\[Rho]^5 + 475020*Ec^2*\[Rho]^5 - 
      1583400*Ec^3*\[Rho]^5 + 3166800*Ec^4*\[Rho]^5 - 3800160*Ec^5*\[Rho]^5 + 
      2533440*Ec^6*\[Rho]^5 - 723840*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*\[Rho]*
       (28 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*
       (28 + 9*\[Rho]^2)*Log[\[Rho]]) + 
    300*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(360 - 6480*Ec + 51840*Ec^2 - 241920*Ec^3 + 725760*Ec^4 - 
      1451520*Ec^5 + 1935360*Ec^6 - 1658880*Ec^7 + 829440*Ec^8 - 
      184320*Ec^9 - 98267*\[Rho] + 1831926*Ec*\[Rho] - 15223488*Ec^2*\[Rho] + 
      74072704*Ec^3*\[Rho] - 232822272*Ec^4*\[Rho] + 491125632*Ec^5*\[Rho] - 
      697677536*Ec^6*\[Rho] + 649134528*Ec^7*\[Rho] - 370608384*Ec^8*\[Rho] + 
      121364992*Ec^9*\[Rho] - 39207936*Ec^10*\[Rho] + 30640128*Ec^11*\[Rho] - 
      15171584*Ec^12*\[Rho] + 2260992*Ec^13*\[Rho] + 1449984*Ec^14*\[Rho] - 
      1064960*Ec^15*\[Rho] - 1452*\[Rho]^2 + 289656*Ec*\[Rho]^2 - 
      4688928*Ec^2*\[Rho]^2 + 34530624*Ec^3*\[Rho]^2 - 
      147863232*Ec^4*\[Rho]^2 + 401803392*Ec^5*\[Rho]^2 - 
      710744832*Ec^6*\[Rho]^2 + 800448000*Ec^7*\[Rho]^2 - 
      517122048*Ec^8*\[Rho]^2 + 112717824*Ec^9*\[Rho]^2 + 
      77942784*Ec^10*\[Rho]^2 - 64757760*Ec^11*\[Rho]^2 + 
      22413312*Ec^12*\[Rho]^2 - 4915200*Ec^13*\[Rho]^2 + 83175*\[Rho]^3 - 
      1412550*Ec*\[Rho]^3 + 10539000*Ec^2*\[Rho]^3 - 45121200*Ec^3*\[Rho]^3 + 
      121150800*Ec^4*\[Rho]^3 - 207778464*Ec^5*\[Rho]^3 + 
      216528192*Ec^6*\[Rho]^3 - 106054272*Ec^7*\[Rho]^3 - 
      29832192*Ec^8*\[Rho]^3 + 80019456*Ec^9*\[Rho]^3 - 
      56355840*Ec^10*\[Rho]^3 + 23500800*Ec^11*\[Rho]^3 - 
      5111808*Ec^12*\[Rho]^3 + 11400*\[Rho]^4 - 186000*Ec*\[Rho]^4 + 
      1315200*Ec^2*\[Rho]^4 - 5216000*Ec^3*\[Rho]^4 + 
      12422400*Ec^4*\[Rho]^4 - 17736192*Ec^5*\[Rho]^4 + 
      14701952*Ec^6*\[Rho]^4 - 9195264*Ec^7*\[Rho]^4 + 
      14072832*Ec^8*\[Rho]^4 - 23853056*Ec^9*\[Rho]^4 + 
      19617792*Ec^10*\[Rho]^4 - 5664768*Ec^11*\[Rho]^4 + 5115*\[Rho]^5 - 
      86670*Ec*\[Rho]^5 + 644760*Ec^2*\[Rho]^5 - 2749680*Ec^3*\[Rho]^5 + 
      7341840*Ec^4*\[Rho]^5 - 12366240*Ec^5*\[Rho]^5 + 
      13198752*Ec^6*\[Rho]^5 - 9013056*Ec^7*\[Rho]^5 + 
      3080448*Ec^8*\[Rho]^5 + 62976*Ec^9*\[Rho]^5 + 625152*Ec^10*\[Rho]^5 - 
      537600*Ec^11*\[Rho]^5 - 708*\[Rho]^6 + 12744*Ec*\[Rho]^6 - 
      101952*Ec^2*\[Rho]^6 + 475776*Ec^3*\[Rho]^6 - 1427328*Ec^4*\[Rho]^6 + 
      3078144*Ec^5*\[Rho]^6 - 5675904*Ec^6*\[Rho]^6 + 7656192*Ec^7*\[Rho]^6 - 
      6483456*Ec^8*\[Rho]^6 + 3191808*Ec^9*\[Rho]^6 - 700416*Ec^10*\[Rho]^6 + 
      377*\[Rho]^7 - 6786*Ec*\[Rho]^7 + 54288*Ec^2*\[Rho]^7 - 
      253344*Ec^3*\[Rho]^7 + 760032*Ec^4*\[Rho]^7 - 1520064*Ec^5*\[Rho]^7 + 
      2026752*Ec^6*\[Rho]^7 - 1737216*Ec^7*\[Rho]^7 + 868608*Ec^8*\[Rho]^7 - 
      193024*Ec^9*\[Rho]^7 - 60*(-1 + 2*Ec)^9*\[Rho]*(526 + 2196*\[Rho] + 
        705*\[Rho]^2 + 160*\[Rho]^3 + 45*\[Rho]^4)*Log[1 - 2*Ec] + 
      60*(-1 + 2*Ec)^9*\[Rho]*(526 + 2196*\[Rho] + 705*\[Rho]^2 + 
        160*\[Rho]^3 + 45*\[Rho]^4)*Log[\[Rho]]) - 
    (3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
       1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 
       360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 
       640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      ((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
         1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
         360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
         960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]])*(720 - 10080*Ec + 60480*Ec^2 - 201600*Ec^3 + 
         403200*Ec^4 - 483840*Ec^5 + 322560*Ec^6 - 92160*Ec^7 - 175*\[Rho] + 
         19250*Ec*\[Rho] - 233100*Ec^2*\[Rho] + 1249320*Ec^3*\[Rho] - 
         3676800*Ec^4*\[Rho] + 6186240*Ec^5*\[Rho] - 5260800*Ec^6*\[Rho] + 
         230400*Ec^7*\[Rho] + 3874560*Ec^8*\[Rho] - 3289600*Ec^9*\[Rho] + 
         773120*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] - 3000*\[Rho]^2 + 
         42000*Ec*\[Rho]^2 - 252000*Ec^2*\[Rho]^2 + 803520*Ec^3*\[Rho]^2 - 
         1390080*Ec^4*\[Rho]^2 + 1122816*Ec^5*\[Rho]^2 - 
         41472*Ec^6*\[Rho]^2 - 433152*Ec^7*\[Rho]^2 + 30720*Ec^8*\[Rho]^2 + 
         135168*Ec^9*\[Rho]^2 - 1800*\[Rho]^3 + 30600*Ec*\[Rho]^3 - 
         221400*Ec^2*\[Rho]^3 + 1002480*Ec^3*\[Rho]^3 - 
         2970240*Ec^4*\[Rho]^3 + 5700480*Ec^5*\[Rho]^3 - 
         6911616*Ec^6*\[Rho]^3 + 4825344*Ec^7*\[Rho]^3 - 
         1449984*Ec^8*\[Rho]^3 - 1400*\[Rho]^4 + 19600*Ec*\[Rho]^4 - 
         117600*Ec^2*\[Rho]^4 + 562880*Ec^3*\[Rho]^4 - 
         2094400*Ec^4*\[Rho]^4 + 4617600*Ec^5*\[Rho]^4 - 
         5815040*Ec^6*\[Rho]^4 + 3996160*Ec^7*\[Rho]^4 - 
         1167360*Ec^8*\[Rho]^4 + 5655*\[Rho]^5 - 79170*Ec*\[Rho]^5 + 
         475020*Ec^2*\[Rho]^5 - 1583400*Ec^3*\[Rho]^5 + 
         3166800*Ec^4*\[Rho]^5 - 3800160*Ec^5*\[Rho]^5 + 
         2533440*Ec^6*\[Rho]^5 - 723840*Ec^7*\[Rho]^5 - 
         300*(-1 + 2*Ec)^7*\[Rho]*(28 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
         300*(-1 + 2*Ec)^7*\[Rho]*(28 + 9*\[Rho]^2)*Log[\[Rho]]) - 
       5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(1440 - 23040*Ec + 
         161280*Ec^2 - 645120*Ec^3 + 1612800*Ec^4 - 2580480*Ec^5 + 
         2580480*Ec^6 - 1474560*Ec^7 + 368640*Ec^8 - 131393*\[Rho] + 
         2225168*Ec*\[Rho] - 16559216*Ec^2*\[Rho] + 70824384*Ec^3*\[Rho] - 
         190767600*Ec^4*\[Rho] + 332092416*Ec^5*\[Rho] - 
         365277696*Ec^6*\[Rho] + 229343232*Ec^7*\[Rho] - 
         51963648*Ec^8*\[Rho] - 23121920*Ec^9*\[Rho] + 
         17223680*Ec^10*\[Rho] - 5488640*Ec^11*\[Rho] + 
         1536000*Ec^12*\[Rho] + 116975*\[Rho]^2 - 1732400*Ec*\[Rho]^2 + 
         11013200*Ec^2*\[Rho]^2 - 38856000*Ec^3*\[Rho]^2 + 
         81339120*Ec^4*\[Rho]^2 - 96972288*Ec^5*\[Rho]^2 + 
         46906368*Ec^6*\[Rho]^2 + 29927424*Ec^7*\[Rho]^2 - 
         58405632*Ec^8*\[Rho]^2 + 37523456*Ec^9*\[Rho]^2 - 
         14323712*Ec^10*\[Rho]^2 + 3719168*Ec^11*\[Rho]^2 - 
         307200*Ec^12*\[Rho]^2 + 3600*\[Rho]^3 - 27000*Ec*\[Rho]^3 - 
         55800*Ec^2*\[Rho]^3 + 1365600*Ec^3*\[Rho]^3 - 
         6226560*Ec^4*\[Rho]^3 + 12657024*Ec^5*\[Rho]^3 - 
         8861952*Ec^6*\[Rho]^3 - 11662848*Ec^7*\[Rho]^3 + 
         30099456*Ec^8*\[Rho]^3 - 24797184*Ec^9*\[Rho]^3 + 
         7391232*Ec^10*\[Rho]^3 + 9200*\[Rho]^4 - 131000*Ec*\[Rho]^4 + 
         787400*Ec^2*\[Rho]^4 - 2544800*Ec^3*\[Rho]^4 + 
         4244480*Ec^4*\[Rho]^4 - 2453120*Ec^5*\[Rho]^4 - 
         3258112*Ec^6*\[Rho]^4 + 7854592*Ec^7*\[Rho]^4 - 
         5791744*Ec^8*\[Rho]^4 + 24576*Ec^9*\[Rho]^4 + 
         1075200*Ec^10*\[Rho]^4 - 3215*\[Rho]^5 + 51440*Ec*\[Rho]^5 - 
         360080*Ec^2*\[Rho]^5 + 1440320*Ec^3*\[Rho]^5 - 
         4141760*Ec^4*\[Rho]^5 + 9946880*Ec^5*\[Rho]^5 - 
         16363520*Ec^6*\[Rho]^5 + 16409600*Ec^7*\[Rho]^5 - 
         9355520*Ec^8*\[Rho]^5 + 2334720*Ec^9*\[Rho]^5 + 3393*\[Rho]^6 - 
         54288*Ec*\[Rho]^6 + 380016*Ec^2*\[Rho]^6 - 1520064*Ec^3*\[Rho]^6 + 
         3800160*Ec^4*\[Rho]^6 - 6080256*Ec^5*\[Rho]^6 + 
         6080256*Ec^6*\[Rho]^6 - 3474432*Ec^7*\[Rho]^6 + 
         868608*Ec^8*\[Rho]^6 + 60*(1 - 2*Ec)^8*\[Rho]*(1024 + 1160*\[Rho] + 
           255*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 
         60*(1 - 2*Ec)^8*\[Rho]*(1024 + 1160*\[Rho] + 255*\[Rho]^2 + 
           135*\[Rho]^3)*Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
      80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
      32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
      24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
      32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
      4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])))/
  (270000*(-1 + 2*Ec)^9*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m4*(-(((1 - 2*Ec)^6*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
        1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
        540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
        480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 
        1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 
        480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 
        1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 
        1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 
        270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 
        160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 
        24*Ec^3*\[Rho]^5 + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
       (3*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
          1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
          540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
          480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
          240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
          4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
          720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
          45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
          360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
          18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
         (67 - 766*Ec + 3544*Ec^2 - 8432*Ec^3 + 10848*Ec^4 - 7616*Ec^5 + 
          3968*Ec^6 - 2816*Ec^7 + 768*Ec^8 + 512*Ec^9 - 56*\[Rho] + 
          560*Ec*\[Rho] - 2240*Ec^2*\[Rho] + 4416*Ec^3*\[Rho] - 
          4608*Ec^4*\[Rho] + 3584*Ec^5*\[Rho] - 3584*Ec^6*\[Rho] + 
          2048*Ec^7*\[Rho] - 48*\[Rho]^2 + 456*Ec*\[Rho]^2 - 
          1704*Ec^2*\[Rho]^2 + 3920*Ec^3*\[Rho]^2 - 5408*Ec^4*\[Rho]^2 + 
          3392*Ec^5*\[Rho]^2 - 768*Ec^6*\[Rho]^2 + 56*\[Rho]^3 - 
          560*Ec*\[Rho]^3 + 2240*Ec^2*\[Rho]^3 - 5184*Ec^3*\[Rho]^3 + 
          6080*Ec^4*\[Rho]^3 - 3584*Ec^5*\[Rho]^3 + 768*Ec^6*\[Rho]^3 - 
          19*\[Rho]^4 + 190*Ec*\[Rho]^4 - 760*Ec^2*\[Rho]^4 + 
          1520*Ec^3*\[Rho]^4 - 1520*Ec^4*\[Rho]^4 + 608*Ec^5*\[Rho]^4 + 
          12*(-1 + 2*Ec)^5*(4 + \[Rho]^2)*Log[1 - 2*Ec] - 
          12*(-1 + 2*Ec)^5*(4 + \[Rho]^2)*Log[\[Rho]]) - 
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(3411 - 43812*Ec + 
          236340*Ec^2 - 687840*Ec^3 + 1142400*Ec^4 - 1008384*Ec^5 + 
          242688*Ec^6 + 414720*Ec^7 - 510720*Ec^8 + 230400*Ec^9 + 
          52224*Ec^10 - 73728*Ec^11 - 9125*\[Rho] + 109980*Ec*\[Rho] - 
          552780*Ec^2*\[Rho] + 1483680*Ec^3*\[Rho] - 2245920*Ec^4*\[Rho] + 
          1800960*Ec^5*\[Rho] - 462720*Ec^6*\[Rho] - 422400*Ec^7*\[Rho] + 
          464640*Ec^8*\[Rho] - 158720*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 
          7200*\[Rho]^2 - 80280*Ec*\[Rho]^2 + 364680*Ec^2*\[Rho]^2 - 
          850080*Ec^3*\[Rho]^2 + 1087200*Ec^4*\[Rho]^2 - 
          796800*Ec^5*\[Rho]^2 + 355200*Ec^6*\[Rho]^2 - 69120*Ec^7*\[Rho]^2 - 
          7680*Ec^8*\[Rho]^2 - 2160*\[Rho]^3 + 24840*Ec*\[Rho]^3 - 
          117720*Ec^2*\[Rho]^3 + 292320*Ec^3*\[Rho]^3 - 
          487200*Ec^4*\[Rho]^3 + 570240*Ec^5*\[Rho]^3 - 
          359040*Ec^6*\[Rho]^3 + 115200*Ec^7*\[Rho]^3 - 7680*Ec^8*\[Rho]^3 + 
          845*\[Rho]^4 - 10140*Ec*\[Rho]^4 + 50700*Ec^2*\[Rho]^4 - 
          135200*Ec^3*\[Rho]^4 + 243600*Ec^4*\[Rho]^4 - 
          231360*Ec^5*\[Rho]^4 + 117440*Ec^6*\[Rho]^4 - 23040*Ec^7*\[Rho]^4 - 
          171*\[Rho]^5 + 2052*Ec*\[Rho]^5 - 10260*Ec^2*\[Rho]^5 + 
          27360*Ec^3*\[Rho]^5 - 41040*Ec^4*\[Rho]^5 + 32832*Ec^5*\[Rho]^5 - 
          10944*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*(24 - 4*\[Rho] - 
            51*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*
           (24 - 4*\[Rho] - 51*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
      ((mb - 2*Ec*mb)^4*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]))) + (20*(1 - 2*Ec)^2*
      (-((67 - 766*Ec + 3544*Ec^2 - 8432*Ec^3 + 10848*Ec^4 - 7616*Ec^5 + 
          3968*Ec^6 - 2816*Ec^7 + 768*Ec^8 + 512*Ec^9 - 56*\[Rho] + 
          560*Ec*\[Rho] - 2240*Ec^2*\[Rho] + 4416*Ec^3*\[Rho] - 
          4608*Ec^4*\[Rho] + 3584*Ec^5*\[Rho] - 3584*Ec^6*\[Rho] + 
          2048*Ec^7*\[Rho] - 48*\[Rho]^2 + 456*Ec*\[Rho]^2 - 
          1704*Ec^2*\[Rho]^2 + 3920*Ec^3*\[Rho]^2 - 5408*Ec^4*\[Rho]^2 + 
          3392*Ec^5*\[Rho]^2 - 768*Ec^6*\[Rho]^2 + 56*\[Rho]^3 - 
          560*Ec*\[Rho]^3 + 2240*Ec^2*\[Rho]^3 - 5184*Ec^3*\[Rho]^3 + 
          6080*Ec^4*\[Rho]^3 - 3584*Ec^5*\[Rho]^3 + 768*Ec^6*\[Rho]^3 - 
          19*\[Rho]^4 + 190*Ec*\[Rho]^4 - 760*Ec^2*\[Rho]^4 + 
          1520*Ec^3*\[Rho]^4 - 1520*Ec^4*\[Rho]^4 + 608*Ec^5*\[Rho]^4 + 
          12*(-1 + 2*Ec)^5*(4 + \[Rho]^2)*Log[1 - 2*Ec] - 
          12*(-1 + 2*Ec)^5*(4 + \[Rho]^2)*Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 
          32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
          1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 
          576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
          48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
          1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
          3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
          12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
          1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
          16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
          3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
          2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
          1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
          192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
          384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
          24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
          60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
           Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
            3*\[Rho]^2)*Log[\[Rho]])) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
        (1073 - 15742*Ec + 99492*Ec^2 - 351800*Ec^3 + 754000*Ec^4 - 
         987648*Ec^5 + 764064*Ec^6 - 388800*Ec^7 + 359808*Ec^8 - 
         497920*Ec^9 + 326144*Ec^10 + 46080*Ec^11 - 186368*Ec^12 + 
         77824*Ec^13 - 4966*\[Rho] + 69764*Ec*\[Rho] - 420264*Ec^2*\[Rho] + 
         1407600*Ec^3*\[Rho] - 2832000*Ec^4*\[Rho] + 3426144*Ec^5*\[Rho] - 
         2331456*Ec^6*\[Rho] + 817536*Ec^7*\[Rho] - 433920*Ec^8*\[Rho] + 
         642560*Ec^9*\[Rho] - 431104*Ec^10*\[Rho] + 55296*Ec^11*\[Rho] + 
         36864*Ec^12*\[Rho] - 3085*\[Rho]^2 + 58190*Ec*\[Rho]^2 - 
         454140*Ec^2*\[Rho]^2 + 1933800*Ec^3*\[Rho]^2 - 
         4917600*Ec^4*\[Rho]^2 + 7612800*Ec^5*\[Rho]^2 - 
         6932160*Ec^6*\[Rho]^2 + 3300480*Ec^7*\[Rho]^2 - 
         526080*Ec^8*\[Rho]^2 - 94720*Ec^9*\[Rho]^2 + 20480*Ec^10*\[Rho]^2 + 
         7640*\[Rho]^3 - 102640*Ec*\[Rho]^3 + 585600*Ec^2*\[Rho]^3 - 
         1831040*Ec^3*\[Rho]^3 + 3359680*Ec^4*\[Rho]^3 - 
         3625920*Ec^5*\[Rho]^3 + 2263040*Ec^6*\[Rho]^3 - 
         862720*Ec^7*\[Rho]^3 + 261120*Ec^8*\[Rho]^3 - 76800*Ec^9*\[Rho]^3 - 
         785*\[Rho]^4 + 10630*Ec*\[Rho]^4 - 61260*Ec^2*\[Rho]^4 + 
         194120*Ec^3*\[Rho]^4 - 363040*Ec^4*\[Rho]^4 + 464160*Ec^5*\[Rho]^4 - 
         440480*Ec^6*\[Rho]^4 + 237760*Ec^7*\[Rho]^4 - 71040*Ec^8*\[Rho]^4 + 
         3840*Ec^9*\[Rho]^4 + 142*\[Rho]^5 - 1988*Ec*\[Rho]^5 + 
         11928*Ec^2*\[Rho]^5 - 39760*Ec^3*\[Rho]^5 + 79520*Ec^4*\[Rho]^5 - 
         116448*Ec^5*\[Rho]^5 + 91840*Ec^6*\[Rho]^5 - 40064*Ec^7*\[Rho]^5 + 
         6912*Ec^8*\[Rho]^5 - 19*\[Rho]^6 + 266*Ec*\[Rho]^6 - 
         1596*Ec^2*\[Rho]^6 + 5320*Ec^3*\[Rho]^6 - 10640*Ec^4*\[Rho]^6 + 
         12768*Ec^5*\[Rho]^6 - 8512*Ec^6*\[Rho]^6 + 2432*Ec^7*\[Rho]^6 + 
         60*(-1 + 2*Ec)^7*(6 - 2*\[Rho] - 125*\[Rho]^2 - 36*\[Rho]^3 + 
           3*\[Rho]^4)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*(6 - 2*\[Rho] - 
           125*\[Rho]^2 - 36*\[Rho]^3 + 3*\[Rho]^4)*Log[\[Rho]])))/mb^4))/
  (3600*(-1 + 2*Ec)^7*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) - 
 (r17*(((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
       1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 
       360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 
       640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (-3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
         1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 
         360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
         960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 
         1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 
         480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 
         1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 
         1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 
         270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 
         160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 
         24*Ec^3*\[Rho]^5 + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]])*(-385 + 5100*Ec - 28380*Ec^2 + 84640*Ec^3 - 
         136640*Ec^4 + 75904*Ec^5 + 139008*Ec^6 - 331264*Ec^7 + 285952*Ec^8 - 
         91136*Ec^9 - 5120*Ec^10 + 920*\[Rho] - 11040*Ec*\[Rho] + 
         55200*Ec^2*\[Rho] - 154240*Ec^3*\[Rho] + 268160*Ec^4*\[Rho] - 
         291328*Ec^5*\[Rho] + 170496*Ec^6*\[Rho] - 22528*Ec^7*\[Rho] - 
         16384*Ec^8*\[Rho] - 600*\[Rho]^2 + 7560*Ec*\[Rho]^2 - 
         39960*Ec^2*\[Rho]^2 + 119520*Ec^3*\[Rho]^2 - 216000*Ec^4*\[Rho]^2 + 
         232704*Ec^5*\[Rho]^2 - 140160*Ec^6*\[Rho]^2 + 36864*Ec^7*\[Rho]^2 - 
         440*\[Rho]^3 + 5280*Ec*\[Rho]^3 - 26400*Ec^2*\[Rho]^3 + 
         86400*Ec^3*\[Rho]^3 - 187840*Ec^4*\[Rho]^3 + 240384*Ec^5*\[Rho]^3 - 
         169728*Ec^6*\[Rho]^3 + 51200*Ec^7*\[Rho]^3 + 505*\[Rho]^4 - 
         6060*Ec*\[Rho]^4 + 30300*Ec^2*\[Rho]^4 - 80800*Ec^3*\[Rho]^4 + 
         121200*Ec^4*\[Rho]^4 - 96960*Ec^5*\[Rho]^4 + 32320*Ec^6*\[Rho]^4 + 
         60*(1 - 2*Ec)^6*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
         60*(1 - 2*Ec)^6*(4 + 3*\[Rho]^2)*Log[\[Rho]]) - 
       5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(2851 - 40874*Ec + 
         251964*Ec^2 - 866760*Ec^3 + 1801920*Ec^4 - 2260608*Ec^5 + 
         1436928*Ec^6 + 502272*Ec^7 - 2799360*Ec^8 + 4211200*Ec^9 - 
         3304448*Ec^10 + 1075200*Ec^11 - 605*\[Rho] + 1750*Ec*\[Rho] + 
         36540*Ec^2*\[Rho] - 309960*Ec^3*\[Rho] + 1026720*Ec^4*\[Rho] - 
         1548480*Ec^5*\[Rho] + 586368*Ec^6*\[Rho] + 920832*Ec^7*\[Rho] - 
         417024*Ec^8*\[Rho] - 879104*Ec^9*\[Rho] + 547840*Ec^10*\[Rho] + 
         30720*Ec^11*\[Rho] - 720*\[Rho]^2 + 1800*Ec*\[Rho]^2 + 
         47160*Ec^2*\[Rho]^2 - 389040*Ec^3*\[Rho]^2 + 1539360*Ec^4*\[Rho]^2 - 
         3803712*Ec^5*\[Rho]^2 + 5917824*Ec^6*\[Rho]^2 - 
         5412096*Ec^7*\[Rho]^2 + 2588160*Ec^8*\[Rho]^2 - 
         500736*Ec^9*\[Rho]^2 - 880*\[Rho]^3 + 15560*Ec*\[Rho]^3 - 
         116040*Ec^2*\[Rho]^3 + 477520*Ec^3*\[Rho]^3 - 
         1174880*Ec^4*\[Rho]^3 + 1634496*Ec^5*\[Rho]^3 - 
         1124224*Ec^6*\[Rho]^3 + 205568*Ec^7*\[Rho]^3 + 
         259584*Ec^8*\[Rho]^3 - 144384*Ec^9*\[Rho]^3 - 1555*\[Rho]^4 + 
         21770*Ec*\[Rho]^4 - 130620*Ec^2*\[Rho]^4 + 435400*Ec^3*\[Rho]^4 - 
         1035440*Ec^4*\[Rho]^4 + 1810848*Ec^5*\[Rho]^4 - 
         1930432*Ec^6*\[Rho]^4 + 1165952*Ec^7*\[Rho]^4 - 
         307200*Ec^8*\[Rho]^4 + 909*\[Rho]^5 - 12726*Ec*\[Rho]^5 + 
         76356*Ec^2*\[Rho]^5 - 254520*Ec^3*\[Rho]^5 + 509040*Ec^4*\[Rho]^5 - 
         610848*Ec^5*\[Rho]^5 + 407232*Ec^6*\[Rho]^5 - 116352*Ec^7*\[Rho]^5 - 
         60*(-1 + 2*Ec)^7*(-8 - 56*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
          Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^7*(-8 - 56*\[Rho] - 69*\[Rho]^2 + 
           27*\[Rho]^3)*Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
      80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
      32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
      24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
      32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
      4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) + 
    20*((-385 + 5100*Ec - 28380*Ec^2 + 84640*Ec^3 - 136640*Ec^4 + 
        75904*Ec^5 + 139008*Ec^6 - 331264*Ec^7 + 285952*Ec^8 - 91136*Ec^9 - 
        5120*Ec^10 + 920*\[Rho] - 11040*Ec*\[Rho] + 55200*Ec^2*\[Rho] - 
        154240*Ec^3*\[Rho] + 268160*Ec^4*\[Rho] - 291328*Ec^5*\[Rho] + 
        170496*Ec^6*\[Rho] - 22528*Ec^7*\[Rho] - 16384*Ec^8*\[Rho] - 
        600*\[Rho]^2 + 7560*Ec*\[Rho]^2 - 39960*Ec^2*\[Rho]^2 + 
        119520*Ec^3*\[Rho]^2 - 216000*Ec^4*\[Rho]^2 + 232704*Ec^5*\[Rho]^2 - 
        140160*Ec^6*\[Rho]^2 + 36864*Ec^7*\[Rho]^2 - 440*\[Rho]^3 + 
        5280*Ec*\[Rho]^3 - 26400*Ec^2*\[Rho]^3 + 86400*Ec^3*\[Rho]^3 - 
        187840*Ec^4*\[Rho]^3 + 240384*Ec^5*\[Rho]^3 - 169728*Ec^6*\[Rho]^3 + 
        51200*Ec^7*\[Rho]^3 + 505*\[Rho]^4 - 6060*Ec*\[Rho]^4 + 
        30300*Ec^2*\[Rho]^4 - 80800*Ec^3*\[Rho]^4 + 121200*Ec^4*\[Rho]^4 - 
        96960*Ec^5*\[Rho]^4 + 32320*Ec^6*\[Rho]^4 + 60*(1 - 2*Ec)^6*
         (4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*(4 + 3*\[Rho]^2)*
         Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
        416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 
        24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
        384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
        1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
        375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
        18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
        960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
        6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
        2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
        375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
        5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
        24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
        768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
        \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
        16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
          3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) + 
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(-22845 + 376320*Ec - 2720640*Ec^2 + 11285760*Ec^3 - 
        29424000*Ec^4 + 49488768*Ec^5 - 52634528*Ec^6 + 32631296*Ec^7 - 
        9983744*Ec^8 + 4843520*Ec^9 - 13208576*Ec^10 + 20013056*Ec^11 - 
        16351232*Ec^12 + 6422528*Ec^13 - 696320*Ec^14 - 53020*\[Rho] + 
        965920*Ec*\[Rho] - 7702240*Ec^2*\[Rho] + 35199360*Ec^3*\[Rho] - 
        101169600*Ec^4*\[Rho] + 188332800*Ec^5*\[Rho] - 
        224471040*Ec^6*\[Rho] + 161909760*Ec^7*\[Rho] - 
        61455360*Ec^8*\[Rho] + 6533120*Ec^9*\[Rho] + 6430720*Ec^10*\[Rho] - 
        8273920*Ec^11*\[Rho] + 3686400*Ec^12*\[Rho] + 47225*\[Rho]^2 - 
        657800*Ec*\[Rho]^2 + 3822200*Ec^2*\[Rho]^2 - 11637600*Ec^3*\[Rho]^2 + 
        18140400*Ec^4*\[Rho]^2 - 7689600*Ec^5*\[Rho]^2 - 
        17363520*Ec^6*\[Rho]^2 + 22341120*Ec^7*\[Rho]^2 + 
        2334720*Ec^8*\[Rho]^2 - 16076800*Ec^9*\[Rho]^2 + 
        6507520*Ec^10*\[Rho]^2 + 81920*Ec^11*\[Rho]^2 + 29200*\[Rho]^3 - 
        433600*Ec*\[Rho]^3 + 2766400*Ec^2*\[Rho]^3 - 9811200*Ec^3*\[Rho]^3 + 
        20764800*Ec^4*\[Rho]^3 - 25044480*Ec^5*\[Rho]^3 + 
        11419520*Ec^6*\[Rho]^3 + 10408960*Ec^7*\[Rho]^3 - 
        17751040*Ec^8*\[Rho]^3 + 9523200*Ec^9*\[Rho]^3 - 
        1812480*Ec^10*\[Rho]^3 - 1475*\[Rho]^4 + 18200*Ec*\[Rho]^4 - 
        84200*Ec^2*\[Rho]^4 + 135200*Ec^3*\[Rho]^4 + 266800*Ec^4*\[Rho]^4 - 
        1442560*Ec^5*\[Rho]^4 + 1769440*Ec^6*\[Rho]^4 + 5120*Ec^7*\[Rho]^4 - 
        1153280*Ec^8*\[Rho]^4 + 1075200*Ec^9*\[Rho]^4 - 
        360960*Ec^10*\[Rho]^4 + 1420*\[Rho]^5 - 22720*Ec*\[Rho]^5 + 
        159040*Ec^2*\[Rho]^5 - 636160*Ec^3*\[Rho]^5 + 1590400*Ec^4*\[Rho]^5 - 
        2929408*Ec^5*\[Rho]^5 + 4225408*Ec^6*\[Rho]^5 - 
        3813376*Ec^7*\[Rho]^5 + 1990144*Ec^8*\[Rho]^5 - 
        460800*Ec^9*\[Rho]^5 - 505*\[Rho]^6 + 8080*Ec*\[Rho]^6 - 
        56560*Ec^2*\[Rho]^6 + 226240*Ec^3*\[Rho]^6 - 565600*Ec^4*\[Rho]^6 + 
        904960*Ec^5*\[Rho]^6 - 904960*Ec^6*\[Rho]^6 + 517120*Ec^7*\[Rho]^6 - 
        129280*Ec^8*\[Rho]^6 - 300*(1 - 2*Ec)^8*(-18 - 196*\[Rho] - 
          163*\[Rho]^2 - 56*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] + 
        300*(1 - 2*Ec)^8*(-18 - 196*\[Rho] - 163*\[Rho]^2 - 56*\[Rho]^3 + 
          9*\[Rho]^4)*Log[\[Rho]]))))/(18000*(1 - 2*Ec)^6*mb^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*\[Rho]3D*
   (-(((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
        1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 
        360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
        960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
        4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
        960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
        1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
        320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
        540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
        3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
       (-3*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
          1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
          540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
          480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
          240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
          4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
          720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
          45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
          360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
          18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
         (77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 
          14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 
          880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
          5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
          2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
          1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
          3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
          80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
          320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 
          50*Ec*\[Rho]^4 - 200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 
          400*Ec^4*\[Rho]^4 + 160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*
           (4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*
           Log[\[Rho]]) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
          128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
          16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(729 - 9324*Ec + 50076*Ec^2 - 
          145056*Ec^3 + 242304*Ec^4 - 238464*Ec^5 + 173568*Ec^6 - 
          195072*Ec^7 + 237312*Ec^8 - 150528*Ec^9 + 33792*Ec^10 - 
          1831*\[Rho] + 21780*Ec*\[Rho] - 107748*Ec^2*\[Rho] + 
          283488*Ec^3*\[Rho] - 420192*Ec^4*\[Rho] + 347904*Ec^5*\[Rho] - 
          180864*Ec^6*\[Rho] + 127488*Ec^7*\[Rho] - 99072*Ec^8*\[Rho] + 
          23552*Ec^9*\[Rho] + 3072*Ec^10*\[Rho] + 1296*\[Rho]^2 - 
          13896*Ec*\[Rho]^2 + 59544*Ec^2*\[Rho]^2 - 125664*Ec^3*\[Rho]^2 + 
          125856*Ec^4*\[Rho]^2 - 35712*Ec^5*\[Rho]^2 - 23424*Ec^6*\[Rho]^2 + 
          13824*Ec^7*\[Rho]^2 - 4608*Ec^8*\[Rho]^2 - 144*\[Rho]^3 + 
          1080*Ec*\[Rho]^3 - 1512*Ec^2*\[Rho]^3 - 8928*Ec^3*\[Rho]^3 + 
          33312*Ec^4*\[Rho]^3 - 46464*Ec^5*\[Rho]^3 + 38016*Ec^6*\[Rho]^3 - 
          16896*Ec^7*\[Rho]^3 + 1536*Ec^8*\[Rho]^3 - 41*\[Rho]^4 + 
          492*Ec*\[Rho]^4 - 2460*Ec^2*\[Rho]^4 + 6560*Ec^3*\[Rho]^4 - 
          6480*Ec^4*\[Rho]^4 + 4416*Ec^5*\[Rho]^4 - 1472*Ec^6*\[Rho]^4 - 
          9*\[Rho]^5 + 108*Ec*\[Rho]^5 - 540*Ec^2*\[Rho]^5 + 
          1440*Ec^3*\[Rho]^5 - 2160*Ec^4*\[Rho]^5 + 1728*Ec^5*\[Rho]^5 - 
          576*Ec^6*\[Rho]^5 - 12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 
            27*\[Rho]^3)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 
            69*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])))/
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])) + 
    20*(-((-77 + 866*Ec - 3944*Ec^2 + 8912*Ec^3 - 8736*Ec^4 - 2496*Ec^5 + 
         14208*Ec^6 - 12032*Ec^7 + 2816*Ec^8 + 512*Ec^9 + 88*\[Rho] - 
         880*Ec*\[Rho] + 3520*Ec^2*\[Rho] - 6784*Ec^3*\[Rho] + 
         5248*Ec^4*\[Rho] + 1792*Ec^5*\[Rho] - 5120*Ec^6*\[Rho] + 
         2048*Ec^7*\[Rho] - 24*\[Rho]^2 + 312*Ec*\[Rho]^2 - 
         1608*Ec^2*\[Rho]^2 + 3920*Ec^3*\[Rho]^2 - 4896*Ec^4*\[Rho]^2 + 
         3264*Ec^5*\[Rho]^2 - 1024*Ec^6*\[Rho]^2 + 8*\[Rho]^3 - 
         80*Ec*\[Rho]^3 + 320*Ec^2*\[Rho]^3 - 384*Ec^3*\[Rho]^3 + 
         320*Ec^4*\[Rho]^3 - 128*Ec^5*\[Rho]^3 + 5*\[Rho]^4 - 
         50*Ec*\[Rho]^4 + 200*Ec^2*\[Rho]^4 - 400*Ec^3*\[Rho]^4 + 
         400*Ec^4*\[Rho]^4 - 160*Ec^5*\[Rho]^4 - 12*(-1 + 2*Ec)^5*
          (4 + 3*\[Rho]^2)*Log[1 - 2*Ec] + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*
          Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
         416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 
         24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
         384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
         1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
         375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
         18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
         960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
         6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
         2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
         375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
         5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
         24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
         768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
         \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
         16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
           3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
          (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) + 
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(-1119 + 16386*Ec - 103356*Ec^2 + 364680*Ec^3 - 
        779760*Ec^4 + 1013280*Ec^5 - 718880*Ec^6 + 49600*Ec^7 + 620160*Ec^8 - 
        1104640*Ec^9 + 1127936*Ec^10 - 635904*Ec^11 + 169984*Ec^12 - 
        20480*Ec^13 + 4420*\[Rho] - 61400*Ec*\[Rho] + 365040*Ec^2*\[Rho] - 
        1203360*Ec^3*\[Rho] + 2373120*Ec^4*\[Rho] - 2787840*Ec^5*\[Rho] + 
        1743360*Ec^6*\[Rho] - 199680*Ec^7*\[Rho] - 660480*Ec^8*\[Rho] + 
        808960*Ec^9*\[Rho] - 512000*Ec^10*\[Rho] + 122880*Ec^11*\[Rho] + 
        5275*\[Rho]^2 - 89570*Ec*\[Rho]^2 + 647460*Ec^2*\[Rho]^2 - 
        2598360*Ec^3*\[Rho]^2 + 6297120*Ec^4*\[Rho]^2 - 
        9326400*Ec^5*\[Rho]^2 + 8034240*Ec^6*\[Rho]^2 - 
        3431040*Ec^7*\[Rho]^2 + 387840*Ec^8*\[Rho]^2 + 17920*Ec^9*\[Rho]^2 + 
        40960*Ec^10*\[Rho]^2 - 9200*\[Rho]^3 + 122080*Ec*\[Rho]^3 - 
        685440*Ec^2*\[Rho]^3 + 2096640*Ec^3*\[Rho]^3 - 
        3722880*Ec^4*\[Rho]^3 + 3736320*Ec^5*\[Rho]^3 - 
        1816960*Ec^6*\[Rho]^3 + 154880*Ec^7*\[Rho]^3 + 161280*Ec^8*\[Rho]^3 - 
        46080*Ec^9*\[Rho]^3 + 575*\[Rho]^4 - 6970*Ec*\[Rho]^4 + 
        34260*Ec^2*\[Rho]^4 - 83960*Ec^3*\[Rho]^4 + 92320*Ec^4*\[Rho]^4 - 
        14400*Ec^5*\[Rho]^4 - 62560*Ec^6*\[Rho]^4 + 84800*Ec^7*\[Rho]^4 - 
        44160*Ec^8*\[Rho]^4 + 3840*Ec^9*\[Rho]^4 + 44*\[Rho]^5 - 
        616*Ec*\[Rho]^5 + 3696*Ec^2*\[Rho]^5 - 12320*Ec^3*\[Rho]^5 + 
        24640*Ec^4*\[Rho]^5 - 20352*Ec^5*\[Rho]^5 + 11648*Ec^6*\[Rho]^5 - 
        3328*Ec^7*\[Rho]^5 + 5*\[Rho]^6 - 70*Ec*\[Rho]^6 + 
        420*Ec^2*\[Rho]^6 - 1400*Ec^3*\[Rho]^6 + 2800*Ec^4*\[Rho]^6 - 
        3360*Ec^5*\[Rho]^6 + 2240*Ec^6*\[Rho]^6 - 640*Ec^7*\[Rho]^6 - 
        60*(-1 + 2*Ec)^7*(6 + 4*\[Rho] - 131*\[Rho]^2 - 56*\[Rho]^3 + 
          9*\[Rho]^4)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^7*(6 + 4*\[Rho] - 
          131*\[Rho]^2 - 56*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))))/
  (900*(-1 + 2*Ec)^7*mb^3*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r13*((-3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 
       544*Ec^5 + 1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 
       270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
       480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 
       1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 
       480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 
       1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 
       1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 
       270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 
       160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 
       24*Ec^3*\[Rho]^5 + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
        Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (-((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
          1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
          540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
          480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
          240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
          4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
          720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
          45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
          360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
          18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
         (120 - 1200*Ec + 4800*Ec^2 - 9600*Ec^3 + 9600*Ec^4 - 3840*Ec^5 - 
          935*\[Rho] + 9830*Ec*\[Rho] - 41720*Ec^2*\[Rho] + 
          89360*Ec^3*\[Rho] - 93920*Ec^4*\[Rho] + 24128*Ec^5*\[Rho] + 
          42112*Ec^6*\[Rho] - 35584*Ec^7*\[Rho] + 256*Ec^8*\[Rho] + 
          7680*Ec^9*\[Rho] + 1080*\[Rho]^2 - 10800*Ec*\[Rho]^2 + 
          43200*Ec^2*\[Rho]^2 - 88800*Ec^3*\[Rho]^2 + 106560*Ec^4*\[Rho]^2 - 
          86400*Ec^5*\[Rho]^2 + 51456*Ec^6*\[Rho]^2 - 18432*Ec^7*\[Rho]^2 + 
          1140*\[Rho]^3 - 12480*Ec*\[Rho]^3 + 55320*Ec^2*\[Rho]^3 - 
          135120*Ec^3*\[Rho]^3 + 184800*Ec^4*\[Rho]^3 - 
          141312*Ec^5*\[Rho]^3 + 47232*Ec^6*\[Rho]^3 - 2080*\[Rho]^4 + 
          20800*Ec*\[Rho]^4 - 83200*Ec^2*\[Rho]^4 + 187040*Ec^3*\[Rho]^4 - 
          233600*Ec^4*\[Rho]^4 + 148160*Ec^5*\[Rho]^4 - 36480*Ec^6*\[Rho]^4 + 
          675*\[Rho]^5 - 6750*Ec*\[Rho]^5 + 27000*Ec^2*\[Rho]^5 - 
          54000*Ec^3*\[Rho]^5 + 54000*Ec^4*\[Rho]^5 - 21600*Ec^5*\[Rho]^5 + 
          60*(-1 + 2*Ec)^5*\[Rho]*(-4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
          60*(-1 + 2*Ec)^5*\[Rho]*(-4 + 9*\[Rho]^2)*Log[\[Rho]])) + 
       15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(80 - 960*Ec + 4800*Ec^2 - 
         12800*Ec^3 + 19200*Ec^4 - 15360*Ec^5 + 5120*Ec^6 - 1515*\[Rho] + 
         18660*Ec*\[Rho] - 96180*Ec^2*\[Rho] + 266080*Ec^3*\[Rho] - 
         418560*Ec^4*\[Rho] + 361792*Ec^5*\[Rho] - 158976*Ec^6*\[Rho] + 
         72448*Ec^7*\[Rho] - 89344*Ec^8*\[Rho] + 38912*Ec^9*\[Rho] + 
         25600*Ec^10*\[Rho] - 20480*Ec^11*\[Rho] + 585*\[Rho]^2 - 
         2940*Ec*\[Rho]^2 - 9780*Ec^2*\[Rho]^2 + 107680*Ec^3*\[Rho]^2 - 
         325920*Ec^4*\[Rho]^2 + 465920*Ec^5*\[Rho]^2 - 306048*Ec^6*\[Rho]^2 + 
         42496*Ec^7*\[Rho]^2 + 35072*Ec^8*\[Rho]^2 - 1024*Ec^9*\[Rho]^2 - 
         5120*Ec^10*\[Rho]^2 + 1000*\[Rho]^3 - 12360*Ec*\[Rho]^3 + 
         63960*Ec^2*\[Rho]^3 - 177760*Ec^3*\[Rho]^3 + 275680*Ec^4*\[Rho]^3 - 
         236160*Ec^5*\[Rho]^3 + 108928*Ec^6*\[Rho]^3 - 18944*Ec^7*\[Rho]^3 + 
         1536*Ec^8*\[Rho]^3 + 480*\[Rho]^4 - 6840*Ec*\[Rho]^4 + 
         40680*Ec^2*\[Rho]^4 - 130080*Ec^3*\[Rho]^4 + 268320*Ec^4*\[Rho]^4 - 
         350848*Ec^5*\[Rho]^4 + 279168*Ec^6*\[Rho]^4 - 111104*Ec^7*\[Rho]^4 + 
         12800*Ec^8*\[Rho]^4 - 765*\[Rho]^5 + 9180*Ec*\[Rho]^5 - 
         45900*Ec^2*\[Rho]^5 + 122400*Ec^3*\[Rho]^5 - 206800*Ec^4*\[Rho]^5 + 
         209280*Ec^5*\[Rho]^5 - 112320*Ec^6*\[Rho]^5 + 24320*Ec^7*\[Rho]^5 + 
         135*\[Rho]^6 - 1620*Ec*\[Rho]^6 + 8100*Ec^2*\[Rho]^6 - 
         21600*Ec^3*\[Rho]^6 + 32400*Ec^4*\[Rho]^6 - 25920*Ec^5*\[Rho]^6 + 
         8640*Ec^6*\[Rho]^6 - 60*(1 - 2*Ec)^6*\[Rho]*(-4 - 34*\[Rho] + 
           3*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*
          (-4 - 34*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) + 
    20*((1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
        1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
        1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
        3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
        12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
        1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
        16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
        3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
        2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
        1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
        192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
        384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
        24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
        60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*
       (120 - 1200*Ec + 4800*Ec^2 - 9600*Ec^3 + 9600*Ec^4 - 3840*Ec^5 - 
        935*\[Rho] + 9830*Ec*\[Rho] - 41720*Ec^2*\[Rho] + 89360*Ec^3*\[Rho] - 
        93920*Ec^4*\[Rho] + 24128*Ec^5*\[Rho] + 42112*Ec^6*\[Rho] - 
        35584*Ec^7*\[Rho] + 256*Ec^8*\[Rho] + 7680*Ec^9*\[Rho] + 
        1080*\[Rho]^2 - 10800*Ec*\[Rho]^2 + 43200*Ec^2*\[Rho]^2 - 
        88800*Ec^3*\[Rho]^2 + 106560*Ec^4*\[Rho]^2 - 86400*Ec^5*\[Rho]^2 + 
        51456*Ec^6*\[Rho]^2 - 18432*Ec^7*\[Rho]^2 + 1140*\[Rho]^3 - 
        12480*Ec*\[Rho]^3 + 55320*Ec^2*\[Rho]^3 - 135120*Ec^3*\[Rho]^3 + 
        184800*Ec^4*\[Rho]^3 - 141312*Ec^5*\[Rho]^3 + 47232*Ec^6*\[Rho]^3 - 
        2080*\[Rho]^4 + 20800*Ec*\[Rho]^4 - 83200*Ec^2*\[Rho]^4 + 
        187040*Ec^3*\[Rho]^4 - 233600*Ec^4*\[Rho]^4 + 148160*Ec^5*\[Rho]^4 - 
        36480*Ec^6*\[Rho]^4 + 675*\[Rho]^5 - 6750*Ec*\[Rho]^5 + 
        27000*Ec^2*\[Rho]^5 - 54000*Ec^3*\[Rho]^5 + 54000*Ec^4*\[Rho]^5 - 
        21600*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
         Log[\[Rho]]) + 15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
        128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
        16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
        72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
        32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
        4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(-60 + 840*Ec - 5040*Ec^2 + 
        16800*Ec^3 - 33600*Ec^4 + 40320*Ec^5 - 26880*Ec^6 + 7680*Ec^7 + 
        1931*\[Rho] - 27514*Ec*\[Rho] + 168444*Ec^2*\[Rho] - 
        574920*Ec^3*\[Rho] + 1183440*Ec^4*\[Rho] - 1474416*Ec^5*\[Rho] + 
        1041216*Ec^6*\[Rho] - 343680*Ec^7*\[Rho] + 33792*Ec^8*\[Rho] - 
        17920*Ec^9*\[Rho] + 32768*Ec^10*\[Rho] - 86016*Ec^11*\[Rho] + 
        98304*Ec^12*\[Rho] - 36864*Ec^13*\[Rho] + 7715*\[Rho]^2 - 
        121090*Ec*\[Rho]^2 + 818100*Ec^2*\[Rho]^2 - 3093240*Ec^3*\[Rho]^2 + 
        7102080*Ec^4*\[Rho]^2 - 9985104*Ec^5*\[Rho]^2 + 
        8104800*Ec^6*\[Rho]^2 - 3122496*Ec^7*\[Rho]^2 + 
        260736*Ec^8*\[Rho]^2 - 193792*Ec^9*\[Rho]^2 + 237056*Ec^10*\[Rho]^2 + 
        15360*Ec^11*\[Rho]^2 - 30720*Ec^12*\[Rho]^2 - 9475*\[Rho]^3 + 
        122450*Ec*\[Rho]^3 - 663300*Ec^2*\[Rho]^3 + 1925400*Ec^3*\[Rho]^3 - 
        3136800*Ec^4*\[Rho]^3 + 2624160*Ec^5*\[Rho]^3 - 
        575616*Ec^6*\[Rho]^3 - 661248*Ec^7*\[Rho]^3 + 459264*Ec^8*\[Rho]^3 - 
        122368*Ec^9*\[Rho]^3 + 51200*Ec^10*\[Rho]^3 - 320*\[Rho]^4 + 
        5200*Ec*\[Rho]^4 - 36240*Ec^2*\[Rho]^4 + 140960*Ec^3*\[Rho]^4 - 
        332320*Ec^4*\[Rho]^4 + 437280*Ec^5*\[Rho]^4 - 257984*Ec^6*\[Rho]^4 - 
        128*Ec^7*\[Rho]^4 + 88320*Ec^8*\[Rho]^4 - 24576*Ec^9*\[Rho]^4 - 
        155*\[Rho]^5 + 3250*Ec*\[Rho]^5 - 27060*Ec^2*\[Rho]^5 + 
        120440*Ec^3*\[Rho]^5 - 316480*Ec^4*\[Rho]^5 + 571056*Ec^5*\[Rho]^5 - 
        687872*Ec^6*\[Rho]^5 + 507136*Ec^7*\[Rho]^5 - 183552*Ec^8*\[Rho]^5 + 
        19200*Ec^9*\[Rho]^5 + 409*\[Rho]^6 - 5726*Ec*\[Rho]^6 + 
        34356*Ec^2*\[Rho]^6 - 114520*Ec^3*\[Rho]^6 + 229040*Ec^4*\[Rho]^6 - 
        307248*Ec^5*\[Rho]^6 + 257824*Ec^6*\[Rho]^6 - 117440*Ec^7*\[Rho]^6 + 
        21888*Ec^8*\[Rho]^6 - 45*\[Rho]^7 + 630*Ec*\[Rho]^7 - 
        3780*Ec^2*\[Rho]^7 + 12600*Ec^3*\[Rho]^7 - 25200*Ec^4*\[Rho]^7 + 
        30240*Ec^5*\[Rho]^7 - 20160*Ec^6*\[Rho]^7 + 5760*Ec^7*\[Rho]^7 - 
        60*(-1 + 2*Ec)^7*\[Rho]*(-4 - 109*\[Rho] - 85*\[Rho]^2 + 6*\[Rho]^3 + 
          9*\[Rho]^4)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^7*\[Rho]*
         (-4 - 109*\[Rho] - 85*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*
         Log[\[Rho]]))))/(13500*(-1 + 2*Ec)^7*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r11*((-3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
       1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 
       360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 
       640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      ((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
         1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 
         360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
         960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 
         1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 
         480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 
         1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 
         1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 
         270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 
         160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 
         24*Ec^3*\[Rho]^5 + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]])*(60 - 720*Ec + 3600*Ec^2 - 9600*Ec^3 + 14400*Ec^4 - 
         11520*Ec^5 + 3840*Ec^6 - 1265*\[Rho] + 16380*Ec*\[Rho] - 
         89100*Ec^2*\[Rho] + 260640*Ec^3*\[Rho] - 428160*Ec^4*\[Rho] + 
         347904*Ec^5*\[Rho] - 16512*Ec^6*\[Rho] - 198144*Ec^7*\[Rho] + 
         122112*Ec^8*\[Rho] + 1024*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 
         1440*\[Rho]^2 - 17280*Ec*\[Rho]^2 + 86400*Ec^2*\[Rho]^2 - 
         233280*Ec^3*\[Rho]^2 + 370080*Ec^4*\[Rho]^2 - 353664*Ec^5*\[Rho]^2 + 
         202752*Ec^6*\[Rho]^2 - 69120*Ec^7*\[Rho]^2 + 13824*Ec^8*\[Rho]^2 + 
         1380*\[Rho]^3 - 17640*Ec*\[Rho]^3 + 94680*Ec^2*\[Rho]^3 - 
         287520*Ec^3*\[Rho]^3 + 537120*Ec^4*\[Rho]^3 - 616896*Ec^5*\[Rho]^3 + 
         405504*Ec^6*\[Rho]^3 - 117504*Ec^7*\[Rho]^3 - 2380*\[Rho]^4 + 
         28560*Ec*\[Rho]^4 - 142800*Ec^2*\[Rho]^4 + 404800*Ec^3*\[Rho]^4 - 
         693120*Ec^4*\[Rho]^4 + 697152*Ec^5*\[Rho]^4 - 373504*Ec^6*\[Rho]^4 + 
         80640*Ec^7*\[Rho]^4 + 765*\[Rho]^5 - 9180*Ec*\[Rho]^5 + 
         45900*Ec^2*\[Rho]^5 - 122400*Ec^3*\[Rho]^5 + 183600*Ec^4*\[Rho]^5 - 
         146880*Ec^5*\[Rho]^5 + 48960*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*
          (-10 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*
          (-10 + 9*\[Rho]^2)*Log[\[Rho]]) + 15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
        (40 - 560*Ec + 3360*Ec^2 - 11200*Ec^3 + 22400*Ec^4 - 26880*Ec^5 + 
         17920*Ec^6 - 5120*Ec^7 - 2173*\[Rho] + 31622*Ec*\[Rho] - 
         198132*Ec^2*\[Rho] + 694040*Ec^3*\[Rho] - 1473440*Ec^4*\[Rho] + 
         1919872*Ec^5*\[Rho] - 1511424*Ec^6*\[Rho] + 815104*Ec^7*\[Rho] - 
         602880*Ec^8*\[Rho] + 524800*Ec^9*\[Rho] - 166912*Ec^10*\[Rho] - 
         71680*Ec^11*\[Rho] + 40960*Ec^12*\[Rho] + 1415*\[Rho]^2 - 
         15010*Ec*\[Rho]^2 + 56460*Ec^2*\[Rho]^2 - 53800*Ec^3*\[Rho]^2 - 
         230400*Ec^4*\[Rho]^2 + 826880*Ec^5*\[Rho]^2 - 
         1112576*Ec^6*\[Rho]^2 + 607232*Ec^7*\[Rho]^2 + 45312*Ec^8*\[Rho]^2 - 
         151040*Ec^9*\[Rho]^2 + 13312*Ec^10*\[Rho]^2 + 10240*Ec^11*\[Rho]^2 + 
         680*\[Rho]^3 - 9880*Ec*\[Rho]^3 + 61800*Ec^2*\[Rho]^3 - 
         216080*Ec^3*\[Rho]^3 + 451520*Ec^4*\[Rho]^3 - 557824*Ec^5*\[Rho]^3 + 
         368640*Ec^6*\[Rho]^3 - 72192*Ec^7*\[Rho]^3 - 54784*Ec^8*\[Rho]^3 + 
         25600*Ec^9*\[Rho]^3 + 760*\[Rho]^4 - 11720*Ec*\[Rho]^4 + 
         77880*Ec^2*\[Rho]^4 - 289840*Ec^3*\[Rho]^4 + 692160*Ec^4*\[Rho]^4 - 
         1120000*Ec^5*\[Rho]^4 + 1203968*Ec^6*\[Rho]^4 - 
         794624*Ec^7*\[Rho]^4 + 268800*Ec^8*\[Rho]^4 - 27648*Ec^9*\[Rho]^4 - 
         875*\[Rho]^5 + 12250*Ec*\[Rho]^5 - 73500*Ec^2*\[Rho]^5 + 
         245000*Ec^3*\[Rho]^5 - 517680*Ec^4*\[Rho]^5 + 711136*Ec^5*\[Rho]^5 - 
         601664*Ec^6*\[Rho]^5 + 279424*Ec^7*\[Rho]^5 - 53760*Ec^8*\[Rho]^5 + 
         153*\[Rho]^6 - 2142*Ec*\[Rho]^6 + 12852*Ec^2*\[Rho]^6 - 
         42840*Ec^3*\[Rho]^6 + 85680*Ec^4*\[Rho]^6 - 102816*Ec^5*\[Rho]^6 + 
         68544*Ec^6*\[Rho]^6 - 19584*Ec^7*\[Rho]^6 + 60*(-1 + 2*Ec)^7*\[Rho]*
          (-10 - 40*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] - 
         60*(-1 + 2*Ec)^7*\[Rho]*(-10 - 40*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*
          Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]]) + 20*((1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
        416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 
        24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
        384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
        1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
        375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
        18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
        960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
        6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
        2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
        375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
        5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
        24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
        768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
        \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
        16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
          3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*(60 - 720*Ec + 3600*Ec^2 - 
        9600*Ec^3 + 14400*Ec^4 - 11520*Ec^5 + 3840*Ec^6 - 1265*\[Rho] + 
        16380*Ec*\[Rho] - 89100*Ec^2*\[Rho] + 260640*Ec^3*\[Rho] - 
        428160*Ec^4*\[Rho] + 347904*Ec^5*\[Rho] - 16512*Ec^6*\[Rho] - 
        198144*Ec^7*\[Rho] + 122112*Ec^8*\[Rho] + 1024*Ec^9*\[Rho] - 
        15360*Ec^10*\[Rho] + 1440*\[Rho]^2 - 17280*Ec*\[Rho]^2 + 
        86400*Ec^2*\[Rho]^2 - 233280*Ec^3*\[Rho]^2 + 370080*Ec^4*\[Rho]^2 - 
        353664*Ec^5*\[Rho]^2 + 202752*Ec^6*\[Rho]^2 - 69120*Ec^7*\[Rho]^2 + 
        13824*Ec^8*\[Rho]^2 + 1380*\[Rho]^3 - 17640*Ec*\[Rho]^3 + 
        94680*Ec^2*\[Rho]^3 - 287520*Ec^3*\[Rho]^3 + 537120*Ec^4*\[Rho]^3 - 
        616896*Ec^5*\[Rho]^3 + 405504*Ec^6*\[Rho]^3 - 117504*Ec^7*\[Rho]^3 - 
        2380*\[Rho]^4 + 28560*Ec*\[Rho]^4 - 142800*Ec^2*\[Rho]^4 + 
        404800*Ec^3*\[Rho]^4 - 693120*Ec^4*\[Rho]^4 + 697152*Ec^5*\[Rho]^4 - 
        373504*Ec^6*\[Rho]^4 + 80640*Ec^7*\[Rho]^4 + 765*\[Rho]^5 - 
        9180*Ec*\[Rho]^5 + 45900*Ec^2*\[Rho]^5 - 122400*Ec^3*\[Rho]^5 + 
        183600*Ec^4*\[Rho]^5 - 146880*Ec^5*\[Rho]^5 + 48960*Ec^6*\[Rho]^5 - 
        60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
        60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*Log[\[Rho]]) + 
      3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(-150 + 2400*Ec - 16800*Ec^2 + 67200*Ec^3 - 
        168000*Ec^4 + 268800*Ec^5 - 268800*Ec^6 + 153600*Ec^7 - 38400*Ec^8 + 
        12570*\[Rho] - 206520*Ec*\[Rho] + 1488840*Ec^2*\[Rho] - 
        6156960*Ec^3*\[Rho] + 15997200*Ec^4*\[Rho] - 26796912*Ec^5*\[Rho] + 
        28288992*Ec^6*\[Rho] - 16760064*Ec^7*\[Rho] + 1925376*Ec^8*\[Rho] + 
        6781440*Ec^9*\[Rho] - 8933376*Ec^10*\[Rho] + 5861376*Ec^11*\[Rho] - 
        786432*Ec^12*\[Rho] - 1093632*Ec^13*\[Rho] + 368640*Ec^14*\[Rho] + 
        30230*\[Rho]^2 - 549680*Ec*\[Rho]^2 + 4375760*Ec^2*\[Rho]^2 - 
        19967040*Ec^3*\[Rho]^2 + 57309600*Ec^4*\[Rho]^2 - 
        106470480*Ec^5*\[Rho]^2 + 126150720*Ec^6*\[Rho]^2 - 
        89199360*Ec^7*\[Rho]^2 + 32505600*Ec^8*\[Rho]^2 - 
        6991360*Ec^9*\[Rho]^2 + 6200320*Ec^10*\[Rho]^2 - 
        3420160*Ec^11*\[Rho]^2 - 307200*Ec^12*\[Rho]^2 + 
        307200*Ec^13*\[Rho]^2 - 46325*\[Rho]^3 + 704600*Ec*\[Rho]^3 - 
        4639400*Ec^2*\[Rho]^3 + 17191200*Ec^3*\[Rho]^3 - 
        38878800*Ec^4*\[Rho]^3 + 53997600*Ec^5*\[Rho]^3 - 
        42858240*Ec^6*\[Rho]^3 + 14054400*Ec^7*\[Rho]^3 + 
        3601920*Ec^8*\[Rho]^3 - 3883520*Ec^9*\[Rho]^3 + 
        1034240*Ec^10*\[Rho]^3 - 327680*Ec^11*\[Rho]^3 + 3750*\[Rho]^4 - 
        56400*Ec*\[Rho]^4 + 366000*Ec^2*\[Rho]^4 - 1329600*Ec^3*\[Rho]^4 + 
        2920800*Ec^4*\[Rho]^4 - 4104480*Ec^5*\[Rho]^4 + 
        4261440*Ec^6*\[Rho]^4 - 4131840*Ec^7*\[Rho]^4 + 
        3617280*Ec^8*\[Rho]^4 - 2065920*Ec^9*\[Rho]^4 + 
        476160*Ec^10*\[Rho]^4 - 2150*\[Rho]^5 + 39800*Ec*\[Rho]^5 - 
        321800*Ec^2*\[Rho]^5 + 1488800*Ec^3*\[Rho]^5 - 
        4326800*Ec^4*\[Rho]^5 + 8561360*Ec^5*\[Rho]^5 - 
        12057440*Ec^6*\[Rho]^5 + 11697920*Ec^7*\[Rho]^5 - 
        7055360*Ec^8*\[Rho]^5 + 2177280*Ec^9*\[Rho]^5 - 
        207360*Ec^10*\[Rho]^5 + 2330*\[Rho]^6 - 37280*Ec*\[Rho]^6 + 
        260960*Ec^2*\[Rho]^6 - 1043840*Ec^3*\[Rho]^6 + 
        2609600*Ec^4*\[Rho]^6 - 4373648*Ec^5*\[Rho]^6 + 
        4969088*Ec^6*\[Rho]^6 - 3581696*Ec^7*\[Rho]^6 + 
        1439744*Ec^8*\[Rho]^6 - 241920*Ec^9*\[Rho]^6 - 255*\[Rho]^7 + 
        4080*Ec*\[Rho]^7 - 28560*Ec^2*\[Rho]^7 + 114240*Ec^3*\[Rho]^7 - 
        285600*Ec^4*\[Rho]^7 + 456960*Ec^5*\[Rho]^7 - 456960*Ec^6*\[Rho]^7 + 
        261120*Ec^7*\[Rho]^7 - 65280*Ec^8*\[Rho]^7 + 300*(1 - 2*Ec)^8*\[Rho]*
         (-9 - 110*\[Rho] - 61*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*
         Log[1 - 2*Ec] - 300*(1 - 2*Ec)^8*\[Rho]*(-9 - 110*\[Rho] - 
          61*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))))/
  (13500*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m6*((-3*(1 - 2*Ec)^6*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (-((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
          1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
          540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
          480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
          240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
          4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
          720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
          45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
          360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
          18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
         (1285 - 13810*Ec + 60040*Ec^2 - 130960*Ec^3 + 135520*Ec^4 - 
          22720*Ec^5 - 68480*Ec^6 + 24320*Ec^7 + 37120*Ec^8 - 23040*Ec^9 - 
          1800*\[Rho] + 18000*Ec*\[Rho] - 72000*Ec^2*\[Rho] + 
          157440*Ec^3*\[Rho] - 243840*Ec^4*\[Rho] + 327936*Ec^5*\[Rho] - 
          313344*Ec^6*\[Rho] + 129024*Ec^7*\[Rho] - 1440*\[Rho]^2 + 
          15480*Ec*\[Rho]^2 - 67320*Ec^2*\[Rho]^2 + 150960*Ec^3*\[Rho]^2 - 
          181920*Ec^4*\[Rho]^2 + 110784*Ec^5*\[Rho]^2 - 27648*Ec^6*\[Rho]^2 + 
          3080*\[Rho]^3 - 30800*Ec*\[Rho]^3 + 123200*Ec^2*\[Rho]^3 - 
          275200*Ec^3*\[Rho]^3 + 370240*Ec^4*\[Rho]^3 - 
          258688*Ec^5*\[Rho]^3 + 73728*Ec^6*\[Rho]^3 - 1125*\[Rho]^4 + 
          11250*Ec*\[Rho]^4 - 45000*Ec^2*\[Rho]^4 + 90000*Ec^3*\[Rho]^4 - 
          90000*Ec^4*\[Rho]^4 + 36000*Ec^5*\[Rho]^4 - 60*(-1 + 2*Ec)^5*
           (-8 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^5*
           (-8 + 9*\[Rho]^2)*Log[\[Rho]])) + 
       15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(1825 - 22860*Ec + 
         120060*Ec^2 - 339360*Ec^3 + 550400*Ec^4 - 514944*Ec^5 + 
         319488*Ec^6 - 258560*Ec^7 + 188160*Ec^8 + 87040*Ec^9 - 
         228352*Ec^10 + 98304*Ec^11 - 1135*\[Rho] + 8820*Ec*\[Rho] - 
         15300*Ec^2*\[Rho] - 55200*Ec^3*\[Rho] + 282080*Ec^4*\[Rho] - 
         519168*Ec^5*\[Rho] + 559232*Ec^6*\[Rho] - 509440*Ec^7*\[Rho] + 
         413952*Ec^8*\[Rho] - 177152*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] - 
         720*\[Rho]^2 + 9720*Ec*\[Rho]^2 - 55080*Ec^2*\[Rho]^2 + 
         168480*Ec^3*\[Rho]^2 - 311200*Ec^4*\[Rho]^2 + 404352*Ec^5*\[Rho]^2 - 
         442752*Ec^6*\[Rho]^2 + 356864*Ec^7*\[Rho]^2 - 124416*Ec^8*\[Rho]^2 - 
         880*\[Rho]^3 + 11640*Ec*\[Rho]^3 - 64680*Ec^2*\[Rho]^3 + 
         194080*Ec^3*\[Rho]^3 - 356640*Ec^4*\[Rho]^3 + 445824*Ec^5*\[Rho]^3 - 
         380288*Ec^6*\[Rho]^3 + 178688*Ec^7*\[Rho]^3 - 32256*Ec^8*\[Rho]^3 + 
         1135*\[Rho]^4 - 13620*Ec*\[Rho]^4 + 68100*Ec^2*\[Rho]^4 - 
         181600*Ec^3*\[Rho]^4 + 299760*Ec^4*\[Rho]^4 - 329664*Ec^5*\[Rho]^4 + 
         195904*Ec^6*\[Rho]^4 - 49152*Ec^7*\[Rho]^4 - 225*\[Rho]^5 + 
         2700*Ec*\[Rho]^5 - 13500*Ec^2*\[Rho]^5 + 36000*Ec^3*\[Rho]^5 - 
         54000*Ec^4*\[Rho]^5 + 43200*Ec^5*\[Rho]^5 - 14400*Ec^6*\[Rho]^5 + 
         60*(1 - 2*Ec)^6*(-8 - 40*\[Rho] + 9*\[Rho]^2 + 9*\[Rho]^3)*
          Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*(-8 - 40*\[Rho] + 9*\[Rho]^2 + 
           9*\[Rho]^3)*Log[\[Rho]])))/((mb - 2*Ec*mb)^4*
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])) + (20*(1 - 2*Ec)^2*
      (-((1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
          1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
          192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
          384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
          1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
          375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
          18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
          960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
          6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
          2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
          375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
          5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
          24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
          768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
          \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
          16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
            3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
           (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*(-1285 + 13810*Ec - 
          60040*Ec^2 + 130960*Ec^3 - 135520*Ec^4 + 22720*Ec^5 + 68480*Ec^6 - 
          24320*Ec^7 - 37120*Ec^8 + 23040*Ec^9 + 1800*\[Rho] - 
          18000*Ec*\[Rho] + 72000*Ec^2*\[Rho] - 157440*Ec^3*\[Rho] + 
          243840*Ec^4*\[Rho] - 327936*Ec^5*\[Rho] + 313344*Ec^6*\[Rho] - 
          129024*Ec^7*\[Rho] + 1440*\[Rho]^2 - 15480*Ec*\[Rho]^2 + 
          67320*Ec^2*\[Rho]^2 - 150960*Ec^3*\[Rho]^2 + 181920*Ec^4*\[Rho]^2 - 
          110784*Ec^5*\[Rho]^2 + 27648*Ec^6*\[Rho]^2 - 3080*\[Rho]^3 + 
          30800*Ec*\[Rho]^3 - 123200*Ec^2*\[Rho]^3 + 275200*Ec^3*\[Rho]^3 - 
          370240*Ec^4*\[Rho]^3 + 258688*Ec^5*\[Rho]^3 - 73728*Ec^6*\[Rho]^3 + 
          1125*\[Rho]^4 - 11250*Ec*\[Rho]^4 + 45000*Ec^2*\[Rho]^4 - 
          90000*Ec^3*\[Rho]^4 + 90000*Ec^4*\[Rho]^4 - 36000*Ec^5*\[Rho]^4 + 
          60*(-1 + 2*Ec)^5*(-8 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
          60*(-1 + 2*Ec)^5*(-8 + 9*\[Rho]^2)*Log[\[Rho]])) + 
       3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(-10535 + 152290*Ec - 
         947340*Ec^2 + 3292200*Ec^3 - 6920400*Ec^4 + 8815968*Ec^5 - 
         6102816*Ec^6 + 412608*Ec^7 + 4742784*Ec^8 - 7289600*Ec^9 + 
         4847104*Ec^10 + 986112*Ec^11 - 3311616*Ec^12 + 1339392*Ec^13 - 
         32000*\[Rho] + 510400*Ec*\[Rho] - 3499200*Ec^2*\[Rho] + 
         13411200*Ec^3*\[Rho] - 31190400*Ec^4*\[Rho] + 44423040*Ec^5*\[Rho] - 
         36637440*Ec^6*\[Rho] + 14476800*Ec^7*\[Rho] - 568320*Ec^8*\[Rho] - 
         1955840*Ec^9*\[Rho] + 2928640*Ec^10*\[Rho] - 2580480*Ec^11*\[Rho] + 
         737280*Ec^12*\[Rho] + 55825*\[Rho]^2 - 753350*Ec*\[Rho]^2 + 
         4322700*Ec^2*\[Rho]^2 - 13619400*Ec^3*\[Rho]^2 + 
         25264800*Ec^4*\[Rho]^2 - 27021120*Ec^5*\[Rho]^2 + 
         13617600*Ec^6*\[Rho]^2 + 2451840*Ec^7*\[Rho]^2 - 
         9104640*Ec^8*\[Rho]^2 + 7022080*Ec^9*\[Rho]^2 - 
         2170880*Ec^10*\[Rho]^2 - 13600*\[Rho]^3 + 176000*Ec*\[Rho]^3 - 
         955200*Ec^2*\[Rho]^3 + 2780800*Ec^3*\[Rho]^3 - 
         4553600*Ec^4*\[Rho]^3 + 3824640*Ec^5*\[Rho]^3 - 
         691840*Ec^6*\[Rho]^3 - 1480960*Ec^7*\[Rho]^3 + 
         1251840*Ec^8*\[Rho]^3 - 322560*Ec^9*\[Rho]^3 + 2975*\[Rho]^4 - 
         47050*Ec*\[Rho]^4 + 320100*Ec^2*\[Rho]^4 - 1218200*Ec^3*\[Rho]^4 + 
         2814400*Ec^4*\[Rho]^4 - 4235520*Ec^5*\[Rho]^4 + 
         4687520*Ec^6*\[Rho]^4 - 3824320*Ec^7*\[Rho]^4 + 
         1630080*Ec^8*\[Rho]^4 - 241920*Ec^9*\[Rho]^4 - 3040*\[Rho]^5 + 
         42560*Ec*\[Rho]^5 - 255360*Ec^2*\[Rho]^5 + 851200*Ec^3*\[Rho]^5 - 
         1702400*Ec^4*\[Rho]^5 + 2205312*Ec^5*\[Rho]^5 - 
         2015104*Ec^6*\[Rho]^5 + 1018112*Ec^7*\[Rho]^5 - 
         221184*Ec^8*\[Rho]^5 + 375*\[Rho]^6 - 5250*Ec*\[Rho]^6 + 
         31500*Ec^2*\[Rho]^6 - 105000*Ec^3*\[Rho]^6 + 210000*Ec^4*\[Rho]^6 - 
         252000*Ec^5*\[Rho]^6 + 168000*Ec^6*\[Rho]^6 - 48000*Ec^7*\[Rho]^6 + 
         300*(-1 + 2*Ec)^7*(-8 - 104*\[Rho] - 47*\[Rho]^2 + 24*\[Rho]^3 + 
           9*\[Rho]^4)*Log[1 - 2*Ec] - 300*(-1 + 2*Ec)^7*(-8 - 104*\[Rho] - 
           47*\[Rho]^2 + 24*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]])))/mb^4))/
  (54000*(-1 + 2*Ec)^7*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) - 
 (r18*((3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
       1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 
       360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 
       640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (-((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
          1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
          540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
          480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 
          240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 
          4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 
          240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 
          720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 
          45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 
          360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 
          18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
         (120 - 1440*Ec + 7200*Ec^2 - 19200*Ec^3 + 28800*Ec^4 - 23040*Ec^5 + 
          7680*Ec^6 - 1225*\[Rho] + 15660*Ec*\[Rho] - 84060*Ec^2*\[Rho] + 
          244320*Ec^3*\[Rho] - 417600*Ec^4*\[Rho] + 451200*Ec^5*\[Rho] - 
          399360*Ec^6*\[Rho] + 407040*Ec^7*\[Rho] - 326400*Ec^8*\[Rho] + 
          97280*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] + 600*\[Rho]^2 - 
          7200*Ec*\[Rho]^2 + 36000*Ec^2*\[Rho]^2 - 83520*Ec^3*\[Rho]^2 + 
          54720*Ec^4*\[Rho]^2 + 123648*Ec^5*\[Rho]^2 - 250368*Ec^6*\[Rho]^2 + 
          147456*Ec^7*\[Rho]^2 - 21504*Ec^8*\[Rho]^2 + 600*\[Rho]^3 - 
          8280*Ec*\[Rho]^3 + 47880*Ec^2*\[Rho]^3 - 157920*Ec^3*\[Rho]^3 + 
          337920*Ec^4*\[Rho]^3 - 472320*Ec^5*\[Rho]^3 + 
          382848*Ec^6*\[Rho]^3 - 132096*Ec^7*\[Rho]^3 + 1360*\[Rho]^4 - 
          16320*Ec*\[Rho]^4 + 81600*Ec^2*\[Rho]^4 - 266560*Ec^3*\[Rho]^4 + 
          557760*Ec^4*\[Rho]^4 - 689664*Ec^5*\[Rho]^4 + 
          471808*Ec^6*\[Rho]^4 - 138240*Ec^7*\[Rho]^4 - 1455*\[Rho]^5 + 
          17460*Ec*\[Rho]^5 - 87300*Ec^2*\[Rho]^5 + 232800*Ec^3*\[Rho]^5 - 
          349200*Ec^4*\[Rho]^5 + 279360*Ec^5*\[Rho]^5 - 93120*Ec^6*\[Rho]^5 - 
          60*(1 - 2*Ec)^6*\[Rho]*(-8 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
          60*(1 - 2*Ec)^6*\[Rho]*(-8 + 9*\[Rho]^2)*Log[\[Rho]])) + 
       5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(-240 + 3360*Ec - 20160*Ec^2 + 
         67200*Ec^3 - 134400*Ec^4 + 161280*Ec^5 - 107520*Ec^6 + 30720*Ec^7 + 
         10327*\[Rho] - 149858*Ec*\[Rho] + 936108*Ec^2*\[Rho] - 
         3268200*Ec^3*\[Rho] + 6908160*Ec^4*\[Rho] - 8907264*Ec^5*\[Rho] + 
         6675456*Ec^6*\[Rho] - 2727936*Ec^7*\[Rho] + 1102080*Ec^8*\[Rho] - 
         1134080*Ec^9*\[Rho] + 701440*Ec^10*\[Rho] - 153600*Ec^11*\[Rho] - 
         12825*\[Rho]^2 + 163710*Ec*\[Rho]^2 - 871380*Ec^2*\[Rho]^2 + 
         2461080*Ec^3*\[Rho]^2 - 3839520*Ec^4*\[Rho]^2 + 
         3026880*Ec^5*\[Rho]^2 - 876672*Ec^6*\[Rho]^2 + 
         458496*Ec^7*\[Rho]^2 - 1344768*Ec^8*\[Rho]^2 + 
         1181184*Ec^9*\[Rho]^2 - 402432*Ec^10*\[Rho]^2 + 
         30720*Ec^11*\[Rho]^2 + 1680*\[Rho]^3 - 17400*Ec*\[Rho]^3 + 
         61560*Ec^2*\[Rho]^3 - 33840*Ec^3*\[Rho]^3 - 264480*Ec^4*\[Rho]^3 + 
         350016*Ec^5*\[Rho]^3 + 963456*Ec^6*\[Rho]^3 - 
         2848512*Ec^7*\[Rho]^3 + 2655744*Ec^8*\[Rho]^3 - 
         881664*Ec^9*\[Rho]^3 + 1760*\[Rho]^4 - 21400*Ec*\[Rho]^4 + 
         105720*Ec^2*\[Rho]^4 - 261680*Ec^3*\[Rho]^4 + 364000*Ec^4*\[Rho]^4 - 
         259776*Ec^5*\[Rho]^4 - 75904*Ec^6*\[Rho]^4 + 225536*Ec^7*\[Rho]^4 + 
         62976*Ec^8*\[Rho]^4 - 119808*Ec^9*\[Rho]^4 - 1575*\[Rho]^5 + 
         22050*Ec*\[Rho]^5 - 132300*Ec^2*\[Rho]^5 + 441000*Ec^3*\[Rho]^5 - 
         1060080*Ec^4*\[Rho]^5 + 1786656*Ec^5*\[Rho]^5 - 
         1842624*Ec^6*\[Rho]^5 + 1079424*Ec^7*\[Rho]^5 - 
         276480*Ec^8*\[Rho]^5 + 873*\[Rho]^6 - 12222*Ec*\[Rho]^6 + 
         73332*Ec^2*\[Rho]^6 - 244440*Ec^3*\[Rho]^6 + 488880*Ec^4*\[Rho]^6 - 
         586656*Ec^5*\[Rho]^6 + 391104*Ec^6*\[Rho]^6 - 111744*Ec^7*\[Rho]^6 - 
         60*(-1 + 2*Ec)^7*\[Rho]*(-44 - 132*\[Rho] + 51*\[Rho]^2 + 
           27*\[Rho]^3)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^7*\[Rho]*
          (-44 - 132*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) + 
    20*((1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
        1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
        1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
        3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
        12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
        1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
        16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
        3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
        2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
        1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
        192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
        384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
        24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
        60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*
       (120 - 1440*Ec + 7200*Ec^2 - 19200*Ec^3 + 28800*Ec^4 - 23040*Ec^5 + 
        7680*Ec^6 - 1225*\[Rho] + 15660*Ec*\[Rho] - 84060*Ec^2*\[Rho] + 
        244320*Ec^3*\[Rho] - 417600*Ec^4*\[Rho] + 451200*Ec^5*\[Rho] - 
        399360*Ec^6*\[Rho] + 407040*Ec^7*\[Rho] - 326400*Ec^8*\[Rho] + 
        97280*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] + 600*\[Rho]^2 - 
        7200*Ec*\[Rho]^2 + 36000*Ec^2*\[Rho]^2 - 83520*Ec^3*\[Rho]^2 + 
        54720*Ec^4*\[Rho]^2 + 123648*Ec^5*\[Rho]^2 - 250368*Ec^6*\[Rho]^2 + 
        147456*Ec^7*\[Rho]^2 - 21504*Ec^8*\[Rho]^2 + 600*\[Rho]^3 - 
        8280*Ec*\[Rho]^3 + 47880*Ec^2*\[Rho]^3 - 157920*Ec^3*\[Rho]^3 + 
        337920*Ec^4*\[Rho]^3 - 472320*Ec^5*\[Rho]^3 + 382848*Ec^6*\[Rho]^3 - 
        132096*Ec^7*\[Rho]^3 + 1360*\[Rho]^4 - 16320*Ec*\[Rho]^4 + 
        81600*Ec^2*\[Rho]^4 - 266560*Ec^3*\[Rho]^4 + 557760*Ec^4*\[Rho]^4 - 
        689664*Ec^5*\[Rho]^4 + 471808*Ec^6*\[Rho]^4 - 138240*Ec^7*\[Rho]^4 - 
        1455*\[Rho]^5 + 17460*Ec*\[Rho]^5 - 87300*Ec^2*\[Rho]^5 + 
        232800*Ec^3*\[Rho]^5 - 349200*Ec^4*\[Rho]^5 + 279360*Ec^5*\[Rho]^5 - 
        93120*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-8 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-8 + 9*\[Rho]^2)*
         Log[\[Rho]]) + 3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(-300 + 4800*Ec - 33600*Ec^2 + 134400*Ec^3 - 
        336000*Ec^4 + 537600*Ec^5 - 537600*Ec^6 + 307200*Ec^7 - 76800*Ec^8 + 
        32655*\[Rho] - 536880*Ec*\[Rho] + 3873360*Ec^2*\[Rho] - 
        16031040*Ec^3*\[Rho] + 41690400*Ec^4*\[Rho] - 69925056*Ec^5*\[Rho] + 
        74140576*Ec^6*\[Rho] - 45425152*Ec^7*\[Rho] + 10517248*Ec^8*\[Rho] + 
        6871040*Ec^9*\[Rho] - 11475968*Ec^10*\[Rho] + 10231808*Ec^11*\[Rho] - 
        4161536*Ec^12*\[Rho] - 311296*Ec^13*\[Rho] + 532480*Ec^14*\[Rho] + 
        48190*\[Rho]^2 - 921040*Ec*\[Rho]^2 + 7647280*Ec^2*\[Rho]^2 - 
        36189120*Ec^3*\[Rho]^2 + 107272800*Ec^4*\[Rho]^2 - 
        205253760*Ec^5*\[Rho]^2 + 250204800*Ec^6*\[Rho]^2 - 
        182069760*Ec^7*\[Rho]^2 + 67107840*Ec^8*\[Rho]^2 - 
        10496000*Ec^9*\[Rho]^2 + 8898560*Ec^10*\[Rho]^2 - 
        8560640*Ec^11*\[Rho]^2 + 2457600*Ec^12*\[Rho]^2 - 101725*\[Rho]^3 + 
        1592200*Ec*\[Rho]^3 - 10862200*Ec^2*\[Rho]^3 + 
        42127200*Ec^3*\[Rho]^3 - 101353200*Ec^4*\[Rho]^3 + 
        154464000*Ec^5*\[Rho]^3 - 145723200*Ec^6*\[Rho]^3 + 
        80555520*Ec^7*\[Rho]^3 - 28093440*Ec^8*\[Rho]^3 + 
        14581760*Ec^9*\[Rho]^3 - 9958400*Ec^10*\[Rho]^3 + 
        2908160*Ec^11*\[Rho]^3 + 16900*\[Rho]^4 - 251200*Ec*\[Rho]^4 + 
        1604800*Ec^2*\[Rho]^4 - 5702400*Ec^3*\[Rho]^4 + 
        12105600*Ec^4*\[Rho]^4 - 15267840*Ec^5*\[Rho]^4 + 
        11283200*Ec^6*\[Rho]^4 - 7569920*Ec^7*\[Rho]^4 + 
        9989120*Ec^8*\[Rho]^4 - 9431040*Ec^9*\[Rho]^4 + 
        3133440*Ec^10*\[Rho]^4 + 5225*\[Rho]^5 - 78200*Ec*\[Rho]^5 + 
        504200*Ec^2*\[Rho]^5 - 1815200*Ec^3*\[Rho]^5 + 
        3933200*Ec^4*\[Rho]^5 - 5541440*Ec^5*\[Rho]^5 + 
        5478560*Ec^6*\[Rho]^5 - 3415040*Ec^7*\[Rho]^5 + 
        992000*Ec^8*\[Rho]^5 - 522240*Ec^9*\[Rho]^5 + 299520*Ec^10*\[Rho]^5 - 
        1430*\[Rho]^6 + 22880*Ec*\[Rho]^6 - 160160*Ec^2*\[Rho]^6 + 
        640640*Ec^3*\[Rho]^6 - 1601600*Ec^4*\[Rho]^6 + 
        3003776*Ec^5*\[Rho]^6 - 4178816*Ec^6*\[Rho]^6 + 
        3648512*Ec^7*\[Rho]^6 - 1845248*Ec^8*\[Rho]^6 + 
        414720*Ec^9*\[Rho]^6 + 485*\[Rho]^7 - 7760*Ec*\[Rho]^7 + 
        54320*Ec^2*\[Rho]^7 - 217280*Ec^3*\[Rho]^7 + 543200*Ec^4*\[Rho]^7 - 
        869120*Ec^5*\[Rho]^7 + 869120*Ec^6*\[Rho]^7 - 496640*Ec^7*\[Rho]^7 + 
        124160*Ec^8*\[Rho]^7 + 300*(1 - 2*Ec)^8*\[Rho]*(-24 - 250*\[Rho] - 
          59*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] - 
        300*(1 - 2*Ec)^8*\[Rho]*(-24 - 250*\[Rho] - 59*\[Rho]^2 + 
          32*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))))/
  (27000*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r15*(-(((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
        1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 
        360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
        960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
        4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
        960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
        1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
        320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
        540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
        3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
       (-3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
          1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
          540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
          480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 
          240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 
          4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 
          240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 
          720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 
          45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 
          360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 
          18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
         (-80 + 960*Ec - 4800*Ec^2 + 12800*Ec^3 - 19200*Ec^4 + 15360*Ec^5 - 
          5120*Ec^6 + 375*\[Rho] - 4980*Ec*\[Rho] + 27780*Ec^2*\[Rho] - 
          84320*Ec^3*\[Rho] + 152640*Ec^4*\[Rho] - 178816*Ec^5*\[Rho] + 
          167168*Ec^6*\[Rho] - 157184*Ec^7*\[Rho] + 111872*Ec^8*\[Rho] - 
          29696*Ec^9*\[Rho] - 5120*Ec^10*\[Rho] - 200*\[Rho]^2 + 
          2400*Ec*\[Rho]^2 - 12000*Ec^2*\[Rho]^2 + 35200*Ec^3*\[Rho]^2 - 
          71680*Ec^4*\[Rho]^2 + 109056*Ec^5*\[Rho]^2 - 119808*Ec^6*\[Rho]^2 + 
          81920*Ec^7*\[Rho]^2 - 24576*Ec^8*\[Rho]^2 - 280*\[Rho]^3 + 
          3720*Ec*\[Rho]^3 - 20760*Ec^2*\[Rho]^3 + 60640*Ec^3*\[Rho]^3 - 
          102080*Ec^4*\[Rho]^3 + 105984*Ec^5*\[Rho]^3 - 67456*Ec^6*\[Rho]^3 + 
          19456*Ec^7*\[Rho]^3 + 120*\[Rho]^4 - 1440*Ec*\[Rho]^4 + 
          7200*Ec^2*\[Rho]^4 - 18560*Ec^3*\[Rho]^4 + 14400*Ec^4*\[Rho]^4 + 
          6912*Ec^5*\[Rho]^4 - 20224*Ec^6*\[Rho]^4 + 10240*Ec^7*\[Rho]^4 + 
          65*\[Rho]^5 - 780*Ec*\[Rho]^5 + 3900*Ec^2*\[Rho]^5 - 
          10400*Ec^3*\[Rho]^5 + 15600*Ec^4*\[Rho]^5 - 12480*Ec^5*\[Rho]^5 + 
          4160*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*\[Rho]*(-4 + 3*\[Rho]^2)*
           Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]*(-4 + 3*\[Rho]^2)*
           Log[\[Rho]]) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
          128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
          16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(480 - 6720*Ec + 40320*Ec^2 - 
          134400*Ec^3 + 268800*Ec^4 - 322560*Ec^5 + 215040*Ec^6 - 
          61440*Ec^7 - 7883*\[Rho] + 115162*Ec*\[Rho] - 724572*Ec^2*\[Rho] + 
          2549640*Ec^3*\[Rho] - 5438400*Ec^4*\[Rho] + 7097472*Ec^5*\[Rho] - 
          5439744*Ec^6*\[Rho] + 2379264*Ec^7*\[Rho] - 1102080*Ec^8*\[Rho] + 
          1093120*Ec^9*\[Rho] - 668672*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] + 
          13445*\[Rho]^2 - 184390*Ec*\[Rho]^2 + 1079460*Ec^2*\[Rho]^2 - 
          3490680*Ec^3*\[Rho]^2 + 6689760*Ec^4*\[Rho]^2 - 
          7433280*Ec^5*\[Rho]^2 + 4017024*Ec^6*\[Rho]^2 - 
          69888*Ec^7*\[Rho]^2 - 738048*Ec^8*\[Rho]^2 - 79360*Ec^9*\[Rho]^2 + 
          238592*Ec^10*\[Rho]^2 - 30720*Ec^11*\[Rho]^2 - 5520*\[Rho]^3 + 
          71160*Ec*\[Rho]^3 - 384120*Ec^2*\[Rho]^3 + 1109040*Ec^3*\[Rho]^3 - 
          1752480*Ec^4*\[Rho]^3 + 1310016*Ec^5*\[Rho]^3 - 
          259200*Ec^6*\[Rho]^3 + 300288*Ec^7*\[Rho]^3 - 
          812544*Ec^8*\[Rho]^3 + 414720*Ec^9*\[Rho]^3 + 80*\[Rho]^4 - 
          4360*Ec*\[Rho]^4 + 48840*Ec^2*\[Rho]^4 - 253520*Ec^3*\[Rho]^4 + 
          732640*Ec^4*\[Rho]^4 - 1237440*Ec^5*\[Rho]^4 + 
          1324928*Ec^6*\[Rho]^4 - 926464*Ec^7*\[Rho]^4 + 
          238080*Ec^8*\[Rho]^4 + 33792*Ec^9*\[Rho]^4 - 485*\[Rho]^5 + 
          6790*Ec*\[Rho]^5 - 40740*Ec^2*\[Rho]^5 + 135800*Ec^3*\[Rho]^5 - 
          281680*Ec^4*\[Rho]^5 + 199776*Ec^5*\[Rho]^5 + 16576*Ec^6*\[Rho]^5 - 
          127616*Ec^7*\[Rho]^5 + 61440*Ec^8*\[Rho]^5 - 117*\[Rho]^6 + 
          1638*Ec*\[Rho]^6 - 9828*Ec^2*\[Rho]^6 + 32760*Ec^3*\[Rho]^6 - 
          65520*Ec^4*\[Rho]^6 + 78624*Ec^5*\[Rho]^6 - 52416*Ec^6*\[Rho]^6 + 
          14976*Ec^7*\[Rho]^6 + 60*(-1 + 2*Ec)^7*\[Rho]*(-40 - 32*\[Rho] + 
            51*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*
           \[Rho]*(-40 - 32*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
           Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
       64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])) + 
    20*(-((-80 + 960*Ec - 4800*Ec^2 + 12800*Ec^3 - 19200*Ec^4 + 15360*Ec^5 - 
         5120*Ec^6 + 375*\[Rho] - 4980*Ec*\[Rho] + 27780*Ec^2*\[Rho] - 
         84320*Ec^3*\[Rho] + 152640*Ec^4*\[Rho] - 178816*Ec^5*\[Rho] + 
         167168*Ec^6*\[Rho] - 157184*Ec^7*\[Rho] + 111872*Ec^8*\[Rho] - 
         29696*Ec^9*\[Rho] - 5120*Ec^10*\[Rho] - 200*\[Rho]^2 + 
         2400*Ec*\[Rho]^2 - 12000*Ec^2*\[Rho]^2 + 35200*Ec^3*\[Rho]^2 - 
         71680*Ec^4*\[Rho]^2 + 109056*Ec^5*\[Rho]^2 - 119808*Ec^6*\[Rho]^2 + 
         81920*Ec^7*\[Rho]^2 - 24576*Ec^8*\[Rho]^2 - 280*\[Rho]^3 + 
         3720*Ec*\[Rho]^3 - 20760*Ec^2*\[Rho]^3 + 60640*Ec^3*\[Rho]^3 - 
         102080*Ec^4*\[Rho]^3 + 105984*Ec^5*\[Rho]^3 - 67456*Ec^6*\[Rho]^3 + 
         19456*Ec^7*\[Rho]^3 + 120*\[Rho]^4 - 1440*Ec*\[Rho]^4 + 
         7200*Ec^2*\[Rho]^4 - 18560*Ec^3*\[Rho]^4 + 14400*Ec^4*\[Rho]^4 + 
         6912*Ec^5*\[Rho]^4 - 20224*Ec^6*\[Rho]^4 + 10240*Ec^7*\[Rho]^4 + 
         65*\[Rho]^5 - 780*Ec*\[Rho]^5 + 3900*Ec^2*\[Rho]^5 - 
         10400*Ec^3*\[Rho]^5 + 15600*Ec^4*\[Rho]^5 - 12480*Ec^5*\[Rho]^5 + 
         4160*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*\[Rho]*(-4 + 3*\[Rho]^2)*
          Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]*(-4 + 3*\[Rho]^2)*
          Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
         416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 
         24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
         384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
         1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
         375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
         18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
         960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
         6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
         2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
         375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
         5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
         24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
         768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
         \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
         16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
           3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
          (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) + 
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(-600 + 9600*Ec - 67200*Ec^2 + 268800*Ec^3 - 
        672000*Ec^4 + 1075200*Ec^5 - 1075200*Ec^6 + 614400*Ec^7 - 
        153600*Ec^8 + 19025*\[Rho] - 312800*Ec*\[Rho] + 2256800*Ec^2*\[Rho] - 
        9340800*Ec^3*\[Rho] + 24292800*Ec^4*\[Rho] - 40737024*Ec^5*\[Rho] + 
        43069984*Ec^6*\[Rho] - 25673728*Ec^7*\[Rho] + 3473152*Ec^8*\[Rho] + 
        9441280*Ec^9*\[Rho] - 13652992*Ec^10*\[Rho] + 11272192*Ec^11*\[Rho] - 
        4358144*Ec^12*\[Rho] - 262144*Ec^13*\[Rho] + 532480*Ec^14*\[Rho] - 
        25540*\[Rho]^2 + 367840*Ec*\[Rho]^2 - 2248480*Ec^2*\[Rho]^2 + 
        7470720*Ec^3*\[Rho]^2 - 14107200*Ec^4*\[Rho]^2 + 
        13463040*Ec^5*\[Rho]^2 - 1512960*Ec^6*\[Rho]^2 - 
        8939520*Ec^7*\[Rho]^2 + 7219200*Ec^8*\[Rho]^2 - 
        3973120*Ec^9*\[Rho]^2 + 6922240*Ec^10*\[Rho]^2 - 
        7045120*Ec^11*\[Rho]^2 + 2457600*Ec^12*\[Rho]^2 - 26225*\[Rho]^3 + 
        494600*Ec*\[Rho]^3 - 4062200*Ec^2*\[Rho]^3 + 19048800*Ec^3*\[Rho]^3 - 
        56022000*Ec^4*\[Rho]^3 + 106300800*Ec^5*\[Rho]^3 - 
        127980480*Ec^6*\[Rho]^3 + 91161600*Ec^7*\[Rho]^3 - 
        32808960*Ec^8*\[Rho]^3 + 5877760*Ec^9*\[Rho]^3 - 
        4049920*Ec^10*\[Rho]^3 + 2007040*Ec^11*\[Rho]^3 + 31400*\[Rho]^4 - 
        483200*Ec*\[Rho]^4 + 3228800*Ec^2*\[Rho]^4 - 12198400*Ec^3*\[Rho]^4 + 
        28345600*Ec^4*\[Rho]^4 - 40994560*Ec^5*\[Rho]^4 + 
        35402880*Ec^6*\[Rho]^4 - 17402880*Ec^7*\[Rho]^4 + 
        7541760*Ec^8*\[Rho]^4 - 5898240*Ec^9*\[Rho]^4 + 
        2181120*Ec^10*\[Rho]^4 + 1375*\[Rho]^5 - 16600*Ec*\[Rho]^5 + 
        73000*Ec^2*\[Rho]^5 - 90400*Ec^3*\[Rho]^5 - 378800*Ec^4*\[Rho]^5 + 
        1915520*Ec^5*\[Rho]^5 - 3651680*Ec^6*\[Rho]^5 + 
        3875840*Ec^7*\[Rho]^5 - 2789120*Ec^8*\[Rho]^5 + 
        706560*Ec^9*\[Rho]^5 + 84480*Ec^10*\[Rho]^5 + 500*\[Rho]^6 - 
        8000*Ec*\[Rho]^6 + 56000*Ec^2*\[Rho]^6 - 224000*Ec^3*\[Rho]^6 + 
        560000*Ec^4*\[Rho]^6 - 962816*Ec^5*\[Rho]^6 + 634496*Ec^6*\[Rho]^6 - 
        69632*Ec^7*\[Rho]^6 - 189952*Ec^8*\[Rho]^6 + 92160*Ec^9*\[Rho]^6 + 
        65*\[Rho]^7 - 1040*Ec*\[Rho]^7 + 7280*Ec^2*\[Rho]^7 - 
        29120*Ec^3*\[Rho]^7 + 72800*Ec^4*\[Rho]^7 - 116480*Ec^5*\[Rho]^7 + 
        116480*Ec^6*\[Rho]^7 - 66560*Ec^7*\[Rho]^7 + 16640*Ec^8*\[Rho]^7 + 
        300*(1 - 2*Ec)^8*\[Rho]*(-14 - 68*\[Rho] + 125*\[Rho]^2 + 
          32*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] - 300*(1 - 2*Ec)^8*\[Rho]*
         (-14 - 68*\[Rho] + 125*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*
         Log[\[Rho]]))))/(9000*(1 - 2*Ec)^6*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r14*((-3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
       1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 
       360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 
       640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (-((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
          1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
          540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
          480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 
          240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 
          4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 
          240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 
          720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 
          45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 
          360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 
          18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
         (30 - 360*Ec + 1800*Ec^2 - 4800*Ec^3 + 7200*Ec^4 - 5760*Ec^5 + 
          1920*Ec^6 + 65*\[Rho] - 1080*Ec*\[Rho] + 7200*Ec^2*\[Rho] - 
          25200*Ec^3*\[Rho] + 49080*Ec^4*\[Rho] - 47136*Ec^5*\[Rho] - 
          672*Ec^6*\[Rho] + 55296*Ec^7*\[Rho] - 64128*Ec^8*\[Rho] + 
          34304*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 180*\[Rho]^2 + 
          2160*Ec*\[Rho]^2 - 10800*Ec^2*\[Rho]^2 + 29280*Ec^3*\[Rho]^2 - 
          47280*Ec^4*\[Rho]^2 + 47040*Ec^5*\[Rho]^2 - 28032*Ec^6*\[Rho]^2 + 
          8448*Ec^7*\[Rho]^2 - 768*Ec^8*\[Rho]^2 + 780*\[Rho]^3 - 
          9900*Ec*\[Rho]^3 + 52740*Ec^2*\[Rho]^3 - 157440*Ec^3*\[Rho]^3 + 
          292920*Ec^4*\[Rho]^3 - 342432*Ec^5*\[Rho]^3 + 
          229536*Ec^6*\[Rho]^3 - 67584*Ec^7*\[Rho]^3 - 1010*\[Rho]^4 + 
          12120*Ec*\[Rho]^4 - 60600*Ec^2*\[Rho]^4 + 170480*Ec^3*\[Rho]^4 - 
          294000*Ec^4*\[Rho]^4 + 300480*Ec^5*\[Rho]^4 - 
          164672*Ec^6*\[Rho]^4 + 36864*Ec^7*\[Rho]^4 + 315*\[Rho]^5 - 
          3780*Ec*\[Rho]^5 + 18900*Ec^2*\[Rho]^5 - 50400*Ec^3*\[Rho]^5 + 
          75600*Ec^4*\[Rho]^5 - 60480*Ec^5*\[Rho]^5 + 20160*Ec^6*\[Rho]^5 - 
          30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
          30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*Log[\[Rho]])) + 
       5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(-60 + 840*Ec - 5040*Ec^2 + 
         16800*Ec^3 - 33600*Ec^4 + 40320*Ec^5 - 26880*Ec^6 + 7680*Ec^7 - 
         416*\[Rho] + 6664*Ec*\[Rho] - 45864*Ec^2*\[Rho] + 
         176400*Ec^3*\[Rho] - 411360*Ec^4*\[Rho] + 587520*Ec^5*\[Rho] - 
         500352*Ec^6*\[Rho] + 298752*Ec^7*\[Rho] - 353280*Ec^8*\[Rho] + 
         593920*Ec^9*\[Rho] - 598016*Ec^10*\[Rho] + 319488*Ec^11*\[Rho] - 
         73728*Ec^12*\[Rho] + 1685*\[Rho]^2 - 24610*Ec*\[Rho]^2 + 
         154800*Ec^2*\[Rho]^2 - 544560*Ec^3*\[Rho]^2 + 
         1156920*Ec^4*\[Rho]^2 - 1470096*Ec^5*\[Rho]^2 + 
         971232*Ec^6*\[Rho]^2 - 95808*Ec^7*\[Rho]^2 - 251520*Ec^8*\[Rho]^2 + 
         73472*Ec^9*\[Rho]^2 + 43520*Ec^10*\[Rho]^2 - 15360*Ec^11*\[Rho]^2 - 
         750*\[Rho]^3 + 8340*Ec*\[Rho]^3 - 34920*Ec^2*\[Rho]^3 + 
         55920*Ec^3*\[Rho]^3 + 53640*Ec^4*\[Rho]^3 - 420528*Ec^5*\[Rho]^3 + 
         887424*Ec^6*\[Rho]^3 - 994560*Ec^7*\[Rho]^3 + 590208*Ec^8*\[Rho]^3 - 
         149760*Ec^9*\[Rho]^3 - 1420*\[Rho]^4 + 21500*Ec*\[Rho]^4 - 
         140340*Ec^2*\[Rho]^4 + 513160*Ec^3*\[Rho]^4 - 
         1178120*Ec^4*\[Rho]^4 + 1830192*Ec^5*\[Rho]^4 - 
         1944640*Ec^6*\[Rho]^4 + 1287296*Ec^7*\[Rho]^4 - 
         436608*Ec^8*\[Rho]^4 + 42240*Ec^9*\[Rho]^4 + 1150*\[Rho]^5 - 
         16100*Ec*\[Rho]^5 + 96600*Ec^2*\[Rho]^5 - 322000*Ec^3*\[Rho]^5 + 
         671480*Ec^4*\[Rho]^5 - 924240*Ec^5*\[Rho]^5 + 791392*Ec^6*\[Rho]^5 - 
         373568*Ec^7*\[Rho]^5 + 73728*Ec^8*\[Rho]^5 - 189*\[Rho]^6 + 
         2646*Ec*\[Rho]^6 - 15876*Ec^2*\[Rho]^6 + 52920*Ec^3*\[Rho]^6 - 
         105840*Ec^4*\[Rho]^6 + 127008*Ec^5*\[Rho]^6 - 84672*Ec^6*\[Rho]^6 + 
         24192*Ec^7*\[Rho]^6 - 30*(-1 + 2*Ec)^7*\[Rho]*(14 - 17*\[Rho] - 
           36*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] + 30*(-1 + 2*Ec)^7*\[Rho]*
          (14 - 17*\[Rho] - 36*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) + 
    5*(-4*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
        1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
        1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
        3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
        12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
        1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
        16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
        3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
        2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
        1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
        192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
        384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
        24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
        60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*
       (30 - 360*Ec + 1800*Ec^2 - 4800*Ec^3 + 7200*Ec^4 - 5760*Ec^5 + 
        1920*Ec^6 + 65*\[Rho] - 1080*Ec*\[Rho] + 7200*Ec^2*\[Rho] - 
        25200*Ec^3*\[Rho] + 49080*Ec^4*\[Rho] - 47136*Ec^5*\[Rho] - 
        672*Ec^6*\[Rho] + 55296*Ec^7*\[Rho] - 64128*Ec^8*\[Rho] + 
        34304*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 180*\[Rho]^2 + 
        2160*Ec*\[Rho]^2 - 10800*Ec^2*\[Rho]^2 + 29280*Ec^3*\[Rho]^2 - 
        47280*Ec^4*\[Rho]^2 + 47040*Ec^5*\[Rho]^2 - 28032*Ec^6*\[Rho]^2 + 
        8448*Ec^7*\[Rho]^2 - 768*Ec^8*\[Rho]^2 + 780*\[Rho]^3 - 
        9900*Ec*\[Rho]^3 + 52740*Ec^2*\[Rho]^3 - 157440*Ec^3*\[Rho]^3 + 
        292920*Ec^4*\[Rho]^3 - 342432*Ec^5*\[Rho]^3 + 229536*Ec^6*\[Rho]^3 - 
        67584*Ec^7*\[Rho]^3 - 1010*\[Rho]^4 + 12120*Ec*\[Rho]^4 - 
        60600*Ec^2*\[Rho]^4 + 170480*Ec^3*\[Rho]^4 - 294000*Ec^4*\[Rho]^4 + 
        300480*Ec^5*\[Rho]^4 - 164672*Ec^6*\[Rho]^4 + 36864*Ec^7*\[Rho]^4 + 
        315*\[Rho]^5 - 3780*Ec*\[Rho]^5 + 18900*Ec^2*\[Rho]^5 - 
        50400*Ec^3*\[Rho]^5 + 75600*Ec^4*\[Rho]^5 - 60480*Ec^5*\[Rho]^5 + 
        20160*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
         Log[\[Rho]]) + 3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(300 - 4800*Ec + 33600*Ec^2 - 134400*Ec^3 + 
        336000*Ec^4 - 537600*Ec^5 + 537600*Ec^6 - 307200*Ec^7 + 76800*Ec^8 + 
        5615*\[Rho] - 96440*Ec*\[Rho] + 727880*Ec^2*\[Rho] - 
        3157920*Ec^3*\[Rho] + 8634000*Ec^4*\[Rho] - 15289920*Ec^5*\[Rho] + 
        17197536*Ec^6*\[Rho] - 10953216*Ec^7*\[Rho] + 797952*Ec^8*\[Rho] + 
        8486912*Ec^9*\[Rho] - 16256000*Ec^10*\[Rho] + 19202048*Ec^11*\[Rho] - 
        13897728*Ec^12*\[Rho] + 5554176*Ec^13*\[Rho] - 958464*Ec^14*\[Rho] - 
        28945*\[Rho]^2 + 474520*Ec*\[Rho]^2 - 3412840*Ec^2*\[Rho]^2 + 
        14076960*Ec^3*\[Rho]^2 - 36469200*Ec^4*\[Rho]^2 + 
        60941760*Ec^5*\[Rho]^2 - 64748160*Ec^6*\[Rho]^2 + 
        41748480*Ec^7*\[Rho]^2 - 16354560*Ec^8*\[Rho]^2 + 
        6103040*Ec^9*\[Rho]^2 - 1372160*Ec^10*\[Rho]^2 - 
        3481600*Ec^11*\[Rho]^2 + 3256320*Ec^12*\[Rho]^2 - 
        737280*Ec^13*\[Rho]^2 - 2800*\[Rho]^3 + 101200*Ec*\[Rho]^3 - 
        1159600*Ec^2*\[Rho]^3 + 6744000*Ec^3*\[Rho]^3 - 
        23176800*Ec^4*\[Rho]^3 + 49610880*Ec^5*\[Rho]^3 - 
        65371200*Ec^6*\[Rho]^3 + 47285760*Ec^7*\[Rho]^3 - 
        9200640*Ec^8*\[Rho]^3 - 10547200*Ec^9*\[Rho]^3 + 
        6323200*Ec^10*\[Rho]^3 - 655360*Ec^11*\[Rho]^3 + 23800*\[Rho]^4 - 
        348400*Ec*\[Rho]^4 + 2179600*Ec^2*\[Rho]^4 - 7508800*Ec^3*\[Rho]^4 + 
        15143200*Ec^4*\[Rho]^4 - 16650880*Ec^5*\[Rho]^4 + 
        4280320*Ec^6*\[Rho]^4 + 14466560*Ec^7*\[Rho]^4 - 
        21424640*Ec^8*\[Rho]^4 + 12595200*Ec^9*\[Rho]^4 - 
        2887680*Ec^10*\[Rho]^4 + 5725*\[Rho]^5 - 102400*Ec*\[Rho]^5 + 
        803200*Ec^2*\[Rho]^5 - 3616000*Ec^3*\[Rho]^5 + 
        10249600*Ec^4*\[Rho]^5 - 19307200*Ec^5*\[Rho]^5 + 
        25638880*Ec^6*\[Rho]^5 - 24378880*Ec^7*\[Rho]^5 + 
        14844160*Ec^8*\[Rho]^5 - 4669440*Ec^9*\[Rho]^5 + 
        422400*Ec^10*\[Rho]^5 - 4115*\[Rho]^6 + 65840*Ec*\[Rho]^6 - 
        460880*Ec^2*\[Rho]^6 + 1843520*Ec^3*\[Rho]^6 - 
        4608800*Ec^4*\[Rho]^6 + 7607360*Ec^5*\[Rho]^6 - 
        8638976*Ec^6*\[Rho]^6 + 6296576*Ec^7*\[Rho]^6 - 
        2569472*Ec^8*\[Rho]^6 + 442368*Ec^9*\[Rho]^6 + 420*\[Rho]^7 - 
        6720*Ec*\[Rho]^7 + 47040*Ec^2*\[Rho]^7 - 188160*Ec^3*\[Rho]^7 + 
        470400*Ec^4*\[Rho]^7 - 752640*Ec^5*\[Rho]^7 + 752640*Ec^6*\[Rho]^7 - 
        430080*Ec^7*\[Rho]^7 + 107520*Ec^8*\[Rho]^7 - 300*(1 - 2*Ec)^8*\[Rho]*
         (11 - 19*\[Rho] - 94*\[Rho]^2 - 54*\[Rho]^3 + 18*\[Rho]^4)*
         Log[1 - 2*Ec] + 300*(1 - 2*Ec)^8*\[Rho]*(11 - 19*\[Rho] - 
          94*\[Rho]^2 - 54*\[Rho]^3 + 18*\[Rho]^4)*Log[\[Rho]]))))/
  (6750*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r9*((-3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
       1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 
       360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 
       640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (-((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
          1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
          540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
          480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 
          240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 
          4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 
          240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 
          720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 
          45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 
          360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 
          18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
         (60 - 720*Ec + 3600*Ec^2 - 9600*Ec^3 + 14400*Ec^4 - 11520*Ec^5 + 
          3840*Ec^6 + 95*\[Rho] - 1440*Ec*\[Rho] + 9000*Ec^2*\[Rho] - 
          30000*Ec^3*\[Rho] + 57960*Ec^4*\[Rho] - 69024*Ec^5*\[Rho] + 
          63072*Ec^6*\[Rho] - 62976*Ec^7*\[Rho] + 48768*Ec^8*\[Rho] - 
          8704*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 300*\[Rho]^2 + 
          3600*Ec*\[Rho]^2 - 18000*Ec^2*\[Rho]^2 + 49440*Ec^3*\[Rho]^2 - 
          85920*Ec^4*\[Rho]^2 + 112128*Ec^5*\[Rho]^2 - 126336*Ec^6*\[Rho]^2 + 
          104448*Ec^7*\[Rho]^2 - 39936*Ec^8*\[Rho]^2 + 660*\[Rho]^3 - 
          8460*Ec*\[Rho]^3 + 45540*Ec^2*\[Rho]^3 - 137280*Ec^3*\[Rho]^3 + 
          255960*Ec^4*\[Rho]^3 - 299520*Ec^5*\[Rho]^3 + 
          203808*Ec^6*\[Rho]^3 - 61056*Ec^7*\[Rho]^3 - 680*\[Rho]^4 + 
          8160*Ec*\[Rho]^4 - 40800*Ec^2*\[Rho]^4 + 113360*Ec^3*\[Rho]^4 - 
          190320*Ec^4*\[Rho]^4 + 187296*Ec^5*\[Rho]^4 - 96704*Ec^6*\[Rho]^4 + 
          19584*Ec^7*\[Rho]^4 + 165*\[Rho]^5 - 1980*Ec*\[Rho]^5 + 
          9900*Ec^2*\[Rho]^5 - 26400*Ec^3*\[Rho]^5 + 39600*Ec^4*\[Rho]^5 - 
          31680*Ec^5*\[Rho]^5 + 10560*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*\[Rho]*
           (5 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*\[Rho]*
           (5 + 9*\[Rho]^2)*Log[\[Rho]])) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
        (120 - 1680*Ec + 10080*Ec^2 - 33600*Ec^3 + 67200*Ec^4 - 80640*Ec^5 + 
         53760*Ec^6 - 15360*Ec^7 + 776*\[Rho] - 12064*Ec*\[Rho] + 
         80784*Ec^2*\[Rho] - 302880*Ec^3*\[Rho] + 689520*Ec^4*\[Rho] - 
         958080*Ec^5*\[Rho] + 749568*Ec^6*\[Rho] - 211968*Ec^7*\[Rho] - 
         130560*Ec^8*\[Rho] + 112640*Ec^9*\[Rho] + 45056*Ec^10*\[Rho] - 
         122880*Ec^11*\[Rho] + 61440*Ec^12*\[Rho] - 755*\[Rho]^2 + 
         9430*Ec*\[Rho]^2 - 48600*Ec^2*\[Rho]^2 + 130080*Ec^3*\[Rho]^2 - 
         177240*Ec^4*\[Rho]^2 + 48336*Ec^5*\[Rho]^2 + 284064*Ec^6*\[Rho]^2 - 
         694464*Ec^7*\[Rho]^2 + 939648*Ec^8*\[Rho]^2 - 718592*Ec^9*\[Rho]^2 + 
         214528*Ec^10*\[Rho]^2 + 15360*Ec^11*\[Rho]^2 - 30*\[Rho]^3 + 
         780*Ec*\[Rho]^3 - 7200*Ec^2*\[Rho]^3 + 34080*Ec^3*\[Rho]^3 - 
         105960*Ec^4*\[Rho]^3 + 262512*Ec^5*\[Rho]^3 - 535104*Ec^6*\[Rho]^3 + 
         772992*Ec^7*\[Rho]^3 - 641664*Ec^8*\[Rho]^3 + 218880*Ec^9*\[Rho]^3 + 
         520*\[Rho]^4 - 8900*Ec*\[Rho]^4 + 64740*Ec^2*\[Rho]^4 - 
         261160*Ec^3*\[Rho]^4 + 659240*Ec^4*\[Rho]^4 - 
         1109232*Ec^5*\[Rho]^4 + 1245952*Ec^6*\[Rho]^4 - 
         856832*Ec^7*\[Rho]^4 + 286848*Ec^8*\[Rho]^4 - 22272*Ec^9*\[Rho]^4 - 
         730*\[Rho]^5 + 10220*Ec*\[Rho]^5 - 61320*Ec^2*\[Rho]^5 + 
         204400*Ec^3*\[Rho]^5 - 422600*Ec^4*\[Rho]^5 + 569424*Ec^5*\[Rho]^5 - 
         474208*Ec^6*\[Rho]^5 + 213824*Ec^7*\[Rho]^5 - 39168*Ec^8*\[Rho]^5 + 
         99*\[Rho]^6 - 1386*Ec*\[Rho]^6 + 8316*Ec^2*\[Rho]^6 - 
         27720*Ec^3*\[Rho]^6 + 55440*Ec^4*\[Rho]^6 - 66528*Ec^5*\[Rho]^6 + 
         44352*Ec^6*\[Rho]^6 - 12672*Ec^7*\[Rho]^6 + 30*(-1 + 2*Ec)^7*\[Rho]*
          (20 + 19*\[Rho] - 6*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] - 
         30*(-1 + 2*Ec)^7*\[Rho]*(20 + 19*\[Rho] - 6*\[Rho]^2 + 27*\[Rho]^3)*
          Log[\[Rho]])))/(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]]) + 5*(-4*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 
        48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 
        24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
        384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
        1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
        375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
        18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
        960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
        6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
        2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
        375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
        5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
        24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
        768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
        \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
        16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
          3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*(60 - 720*Ec + 3600*Ec^2 - 
        9600*Ec^3 + 14400*Ec^4 - 11520*Ec^5 + 3840*Ec^6 + 95*\[Rho] - 
        1440*Ec*\[Rho] + 9000*Ec^2*\[Rho] - 30000*Ec^3*\[Rho] + 
        57960*Ec^4*\[Rho] - 69024*Ec^5*\[Rho] + 63072*Ec^6*\[Rho] - 
        62976*Ec^7*\[Rho] + 48768*Ec^8*\[Rho] - 8704*Ec^9*\[Rho] - 
        7680*Ec^10*\[Rho] - 300*\[Rho]^2 + 3600*Ec*\[Rho]^2 - 
        18000*Ec^2*\[Rho]^2 + 49440*Ec^3*\[Rho]^2 - 85920*Ec^4*\[Rho]^2 + 
        112128*Ec^5*\[Rho]^2 - 126336*Ec^6*\[Rho]^2 + 104448*Ec^7*\[Rho]^2 - 
        39936*Ec^8*\[Rho]^2 + 660*\[Rho]^3 - 8460*Ec*\[Rho]^3 + 
        45540*Ec^2*\[Rho]^3 - 137280*Ec^3*\[Rho]^3 + 255960*Ec^4*\[Rho]^3 - 
        299520*Ec^5*\[Rho]^3 + 203808*Ec^6*\[Rho]^3 - 61056*Ec^7*\[Rho]^3 - 
        680*\[Rho]^4 + 8160*Ec*\[Rho]^4 - 40800*Ec^2*\[Rho]^4 + 
        113360*Ec^3*\[Rho]^4 - 190320*Ec^4*\[Rho]^4 + 187296*Ec^5*\[Rho]^4 - 
        96704*Ec^6*\[Rho]^4 + 19584*Ec^7*\[Rho]^4 + 165*\[Rho]^5 - 
        1980*Ec*\[Rho]^5 + 9900*Ec^2*\[Rho]^5 - 26400*Ec^3*\[Rho]^5 + 
        39600*Ec^4*\[Rho]^5 - 31680*Ec^5*\[Rho]^5 + 10560*Ec^6*\[Rho]^5 - 
        30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
        30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*Log[\[Rho]]) + 
      3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(600 - 9600*Ec + 67200*Ec^2 - 268800*Ec^3 + 
        672000*Ec^4 - 1075200*Ec^5 + 1075200*Ec^6 - 614400*Ec^7 + 
        153600*Ec^8 + 11455*\[Rho] - 194680*Ec*\[Rho] + 1453960*Ec^2*\[Rho] - 
        6241440*Ec^3*\[Rho] + 16880400*Ec^4*\[Rho] - 29563296*Ec^5*\[Rho] + 
        32968352*Ec^6*\[Rho] - 21644288*Ec^7*\[Rho] + 5907200*Ec^8*\[Rho] + 
        3679232*Ec^9*\[Rho] - 9325568*Ec^10*\[Rho] + 12886016*Ec^11*\[Rho] - 
        10645504*Ec^12*\[Rho] + 4710400*Ec^13*\[Rho] - 876544*Ec^14*\[Rho] - 
        5945*\[Rho]^2 + 72920*Ec*\[Rho]^2 - 332840*Ec^2*\[Rho]^2 + 
        502560*Ec^3*\[Rho]^2 + 1230000*Ec^4*\[Rho]^2 - 
        6925920*Ec^5*\[Rho]^2 + 13328640*Ec^6*\[Rho]^2 - 
        11834880*Ec^7*\[Rho]^2 + 610560*Ec^8*\[Rho]^2 + 
        10408960*Ec^9*\[Rho]^2 - 12175360*Ec^10*\[Rho]^2 + 
        6062080*Ec^11*\[Rho]^2 - 307200*Ec^12*\[Rho]^2 - 
        614400*Ec^13*\[Rho]^2 - 10600*\[Rho]^3 + 168400*Ec*\[Rho]^3 - 
        1169200*Ec^2*\[Rho]^3 + 4632000*Ec^3*\[Rho]^3 - 
        11445600*Ec^4*\[Rho]^3 + 17983680*Ec^5*\[Rho]^3 - 
        17017920*Ec^6*\[Rho]^3 + 6581760*Ec^7*\[Rho]^3 + 
        6174720*Ec^8*\[Rho]^3 - 12559360*Ec^9*\[Rho]^3 + 
        9579520*Ec^10*\[Rho]^3 - 2867200*Ec^11*\[Rho]^3 + 7900*\[Rho]^4 - 
        120400*Ec*\[Rho]^4 + 794800*Ec^2*\[Rho]^4 - 2955200*Ec^3*\[Rho]^4 + 
        6716000*Ec^4*\[Rho]^4 - 9206720*Ec^5*\[Rho]^4 + 
        6003840*Ec^6*\[Rho]^4 + 2557440*Ec^7*\[Rho]^4 - 
        9100800*Ec^8*\[Rho]^4 + 7664640*Ec^9*\[Rho]^4 - 
        2304000*Ec^10*\[Rho]^4 - 1075*\[Rho]^5 + 6400*Ec*\[Rho]^5 + 
        41600*Ec^2*\[Rho]^5 - 569600*Ec^3*\[Rho]^5 + 2633600*Ec^4*\[Rho]^5 - 
        6895520*Ec^5*\[Rho]^5 + 11689760*Ec^6*\[Rho]^5 - 
        13061120*Ec^7*\[Rho]^5 + 8756480*Ec^8*\[Rho]^5 - 
        2803200*Ec^9*\[Rho]^5 + 222720*Ec^10*\[Rho]^5 - 2555*\[Rho]^6 + 
        40880*Ec*\[Rho]^6 - 286160*Ec^2*\[Rho]^6 + 1144640*Ec^3*\[Rho]^6 - 
        2861600*Ec^4*\[Rho]^6 + 4692896*Ec^5*\[Rho]^6 - 
        5230592*Ec^6*\[Rho]^6 + 3726848*Ec^7*\[Rho]^6 - 
        1460480*Ec^8*\[Rho]^6 + 235008*Ec^9*\[Rho]^6 + 220*\[Rho]^7 - 
        3520*Ec*\[Rho]^7 + 24640*Ec^2*\[Rho]^7 - 98560*Ec^3*\[Rho]^7 + 
        246400*Ec^4*\[Rho]^7 - 394240*Ec^5*\[Rho]^7 + 394240*Ec^6*\[Rho]^7 - 
        225280*Ec^7*\[Rho]^7 + 56320*Ec^8*\[Rho]^7 - 300*(1 - 2*Ec)^8*\[Rho]*
         (19 + 37*\[Rho] + 2*\[Rho]^2 - 10*\[Rho]^3 + 18*\[Rho]^4)*
         Log[1 - 2*Ec] + 300*(1 - 2*Ec)^8*\[Rho]*(19 + 37*\[Rho] + 
          2*\[Rho]^2 - 10*\[Rho]^3 + 18*\[Rho]^4)*Log[\[Rho]]))))/
  (6750*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m5*((-3*(1 - 2*Ec)^6*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      ((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
         1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
         360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
         960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]])*(397 - 4354*Ec + 19336*Ec^2 - 42640*Ec^3 + 
         42208*Ec^4 + 1088*Ec^5 - 34688*Ec^6 + 18176*Ec^7 + 256*Ec^8 + 
         1536*Ec^9 - 744*\[Rho] + 7440*Ec*\[Rho] - 29760*Ec^2*\[Rho] + 
         58368*Ec^3*\[Rho] - 51840*Ec^4*\[Rho] + 5376*Ec^5*\[Rho] + 
         18432*Ec^6*\[Rho] - 6144*Ec^7*\[Rho] + 1008*\[Rho]^2 - 
         10728*Ec*\[Rho]^2 + 46152*Ec^2*\[Rho]^2 - 106704*Ec^3*\[Rho]^2 + 
         141024*Ec^4*\[Rho]^2 - 100416*Ec^5*\[Rho]^2 + 30720*Ec^6*\[Rho]^2 - 
         856*\[Rho]^3 + 8560*Ec*\[Rho]^3 - 34240*Ec^2*\[Rho]^3 + 
         75008*Ec^3*\[Rho]^3 - 86720*Ec^4*\[Rho]^3 + 48512*Ec^5*\[Rho]^3 - 
         9216*Ec^6*\[Rho]^3 + 195*\[Rho]^4 - 1950*Ec*\[Rho]^4 + 
         7800*Ec^2*\[Rho]^4 - 15600*Ec^3*\[Rho]^4 + 15600*Ec^4*\[Rho]^4 - 
         6240*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(16 + 27*\[Rho]^2)*
          Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(16 + 27*\[Rho]^2)*Log[\[Rho]]) - 
       15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(249 - 3180*Ec + 17052*Ec^2 - 
         49312*Ec^3 + 82688*Ec^4 - 84352*Ec^5 + 66560*Ec^6 - 59904*Ec^7 + 
         30464*Ec^8 + 21504*Ec^9 - 23552*Ec^10 - 567*\[Rho] + 
         6612*Ec*\[Rho] - 31908*Ec^2*\[Rho] + 81248*Ec^3*\[Rho] - 
         115872*Ec^4*\[Rho] + 94720*Ec^5*\[Rho] - 54656*Ec^6*\[Rho] + 
         31232*Ec^7*\[Rho] + 256*Ec^8*\[Rho] - 13312*Ec^9*\[Rho] - 
         1024*Ec^10*\[Rho] + 240*\[Rho]^2 - 1992*Ec*\[Rho]^2 + 
         4632*Ec^2*\[Rho]^2 + 5408*Ec^3*\[Rho]^2 - 47392*Ec^4*\[Rho]^2 + 
         100736*Ec^5*\[Rho]^2 - 108928*Ec^6*\[Rho]^2 + 68096*Ec^7*\[Rho]^2 - 
         24064*Ec^8*\[Rho]^2 + 336*\[Rho]^3 - 4680*Ec*\[Rho]^3 + 
         27288*Ec^2*\[Rho]^3 - 85728*Ec^3*\[Rho]^3 + 166752*Ec^4*\[Rho]^3 - 
         204928*Ec^5*\[Rho]^3 + 144000*Ec^6*\[Rho]^3 - 48640*Ec^7*\[Rho]^3 + 
         2560*Ec^8*\[Rho]^3 - 297*\[Rho]^4 + 3564*Ec*\[Rho]^4 - 
         17820*Ec^2*\[Rho]^4 + 47520*Ec^3*\[Rho]^4 - 79120*Ec^4*\[Rho]^4 + 
         74304*Ec^5*\[Rho]^4 - 35520*Ec^6*\[Rho]^4 + 6144*Ec^7*\[Rho]^4 + 
         39*\[Rho]^5 - 468*Ec*\[Rho]^5 + 2340*Ec^2*\[Rho]^5 - 
         6240*Ec^3*\[Rho]^5 + 9360*Ec^4*\[Rho]^5 - 7488*Ec^5*\[Rho]^5 + 
         2496*Ec^6*\[Rho]^5 - 12*(1 - 2*Ec)^6*(8 + 8*\[Rho] - 37*\[Rho]^2 + 
           27*\[Rho]^3)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(8 + 8*\[Rho] - 
           37*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])))/
     ((mb - 2*Ec*mb)^4*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
       64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])) + (20*(1 - 2*Ec)^2*
      (-((1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
          1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
          192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
          384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
          1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
          375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
          18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
          960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
          6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
          2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
          375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
          5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
          24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
          768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
          \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
          16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
            3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
           (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*(397 - 4354*Ec + 
          19336*Ec^2 - 42640*Ec^3 + 42208*Ec^4 + 1088*Ec^5 - 34688*Ec^6 + 
          18176*Ec^7 + 256*Ec^8 + 1536*Ec^9 - 744*\[Rho] + 7440*Ec*\[Rho] - 
          29760*Ec^2*\[Rho] + 58368*Ec^3*\[Rho] - 51840*Ec^4*\[Rho] + 
          5376*Ec^5*\[Rho] + 18432*Ec^6*\[Rho] - 6144*Ec^7*\[Rho] + 
          1008*\[Rho]^2 - 10728*Ec*\[Rho]^2 + 46152*Ec^2*\[Rho]^2 - 
          106704*Ec^3*\[Rho]^2 + 141024*Ec^4*\[Rho]^2 - 
          100416*Ec^5*\[Rho]^2 + 30720*Ec^6*\[Rho]^2 - 856*\[Rho]^3 + 
          8560*Ec*\[Rho]^3 - 34240*Ec^2*\[Rho]^3 + 75008*Ec^3*\[Rho]^3 - 
          86720*Ec^4*\[Rho]^3 + 48512*Ec^5*\[Rho]^3 - 9216*Ec^6*\[Rho]^3 + 
          195*\[Rho]^4 - 1950*Ec*\[Rho]^4 + 7800*Ec^2*\[Rho]^4 - 
          15600*Ec^3*\[Rho]^4 + 15600*Ec^4*\[Rho]^4 - 6240*Ec^5*\[Rho]^4 + 
          12*(-1 + 2*Ec)^5*(16 + 27*\[Rho]^2)*Log[1 - 2*Ec] - 
          12*(-1 + 2*Ec)^5*(16 + 27*\[Rho]^2)*Log[\[Rho]])) + 
       3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(611 - 9034*Ec + 57564*Ec^2 - 
         205320*Ec^3 + 444240*Ec^4 - 578784*Ec^5 + 350368*Ec^6 + 
         298816*Ec^7 - 1137792*Ec^8 + 1519360*Ec^9 - 851456*Ec^10 - 
         138240*Ec^11 + 305152*Ec^12 - 45056*Ec^13 - 5240*\[Rho] + 
         75280*Ec*\[Rho] - 465120*Ec^2*\[Rho] + 1604160*Ec^3*\[Rho] - 
         3342720*Ec^4*\[Rho] + 4208640*Ec^5*\[Rho] - 2864640*Ec^6*\[Rho] + 
         368640*Ec^7*\[Rho] + 1044480*Ec^8*\[Rho] - 757760*Ec^9*\[Rho] - 
         81920*Ec^10*\[Rho] + 245760*Ec^11*\[Rho] - 5785*\[Rho]^2 + 
         98870*Ec*\[Rho]^2 - 718380*Ec^2*\[Rho]^2 + 2895240*Ec^3*\[Rho]^2 - 
         7042080*Ec^4*\[Rho]^2 + 10447680*Ec^5*\[Rho]^2 - 
         8928960*Ec^6*\[Rho]^2 + 3546240*Ec^7*\[Rho]^2 + 
         88320*Ec^8*\[Rho]^2 - 540160*Ec^9*\[Rho]^2 + 204800*Ec^10*\[Rho]^2 + 
         10880*\[Rho]^3 - 141760*Ec*\[Rho]^3 + 776640*Ec^2*\[Rho]^3 - 
         2293120*Ec^3*\[Rho]^3 + 3847040*Ec^4*\[Rho]^3 - 
         3344640*Ec^5*\[Rho]^3 + 612480*Ec^6*\[Rho]^3 + 
         1363200*Ec^7*\[Rho]^3 - 1098240*Ec^8*\[Rho]^3 + 
         322560*Ec^9*\[Rho]^3 + 245*\[Rho]^4 - 6670*Ec*\[Rho]^4 + 
         62700*Ec^2*\[Rho]^4 - 299720*Ec^3*\[Rho]^4 + 826240*Ec^4*\[Rho]^4 - 
         1486080*Ec^5*\[Rho]^4 + 1748960*Ec^6*\[Rho]^4 - 
         1161280*Ec^7*\[Rho]^4 + 374400*Ec^8*\[Rho]^4 - 19200*Ec^9*\[Rho]^4 - 
         776*\[Rho]^5 + 10864*Ec*\[Rho]^5 - 65184*Ec^2*\[Rho]^5 + 
         217280*Ec^3*\[Rho]^5 - 434560*Ec^4*\[Rho]^5 + 579072*Ec^5*\[Rho]^5 - 
         452480*Ec^6*\[Rho]^5 + 184576*Ec^7*\[Rho]^5 - 27648*Ec^8*\[Rho]^5 + 
         65*\[Rho]^6 - 910*Ec*\[Rho]^6 + 5460*Ec^2*\[Rho]^6 - 
         18200*Ec^3*\[Rho]^6 + 36400*Ec^4*\[Rho]^6 - 43680*Ec^5*\[Rho]^6 + 
         29120*Ec^6*\[Rho]^6 - 8320*Ec^7*\[Rho]^6 + 60*(-1 + 2*Ec)^7*
          (4 - 16*\[Rho] - 149*\[Rho]^2 - 88*\[Rho]^3 + 27*\[Rho]^4)*
          Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*(4 - 16*\[Rho] - 149*\[Rho]^2 - 
           88*\[Rho]^3 + 27*\[Rho]^4)*Log[\[Rho]])))/mb^4))/
  (10800*(-1 + 2*Ec)^7*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r6*((-3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (-((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
          1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
          540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
          480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
          240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
          4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
          720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
          45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
          360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
          18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
         (6480 - 90720*Ec + 544320*Ec^2 - 1814400*Ec^3 + 3628800*Ec^4 - 
          4354560*Ec^5 + 2903040*Ec^6 - 829440*Ec^7 - 14375*\[Rho] + 
          213250*Ec*\[Rho] - 1363500*Ec^2*\[Rho] + 4821480*Ec^3*\[Rho] - 
          9868800*Ec^4*\[Rho] + 10191360*Ec^5*\[Rho] + 691200*Ec^6*\[Rho] - 
          16435200*Ec^7*\[Rho] + 21507840*Ec^8*\[Rho] - 
          12915200*Ec^9*\[Rho] + 3066880*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] + 
          6600*\[Rho]^2 - 92400*Ec*\[Rho]^2 + 554400*Ec^2*\[Rho]^2 - 
          1753920*Ec^3*\[Rho]^2 + 2810880*Ec^4*\[Rho]^2 - 
          969216*Ec^5*\[Rho]^2 - 4336128*Ec^6*\[Rho]^2 + 
          7959552*Ec^7*\[Rho]^2 - 5867520*Ec^8*\[Rho]^2 + 
          1708032*Ec^9*\[Rho]^2 + 5400*\[Rho]^3 - 70200*Ec*\[Rho]^3 + 
          383400*Ec^2*\[Rho]^3 - 1259280*Ec^3*\[Rho]^3 + 
          2730240*Ec^4*\[Rho]^3 - 3818880*Ec^5*\[Rho]^3 + 
          3206016*Ec^6*\[Rho]^3 - 1407744*Ec^7*\[Rho]^3 + 
          221184*Ec^8*\[Rho]^3 - 14200*\[Rho]^4 + 198800*Ec*\[Rho]^4 - 
          1192800*Ec^2*\[Rho]^4 + 4323520*Ec^3*\[Rho]^4 - 
          10203200*Ec^4*\[Rho]^4 + 15638400*Ec^5*\[Rho]^4 - 
          14882560*Ec^6*\[Rho]^4 + 8061440*Ec^7*\[Rho]^4 - 
          1904640*Ec^8*\[Rho]^4 + 10095*\[Rho]^5 - 141330*Ec*\[Rho]^5 + 
          847980*Ec^2*\[Rho]^5 - 2826600*Ec^3*\[Rho]^5 + 
          5653200*Ec^4*\[Rho]^5 - 6783840*Ec^5*\[Rho]^5 + 
          4522560*Ec^6*\[Rho]^5 - 1292160*Ec^7*\[Rho]^5 - 
          300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
          300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*Log[\[Rho]])) + 
       15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(4320 - 69120*Ec + 
         483840*Ec^2 - 1935360*Ec^3 + 4838400*Ec^4 - 7741440*Ec^5 + 
         7741440*Ec^6 - 4423680*Ec^7 + 1105920*Ec^8 - 35219*\[Rho] + 
         576944*Ec*\[Rho] - 4146128*Ec^2*\[Rho] + 17086272*Ec^3*\[Rho] - 
         44270800*Ec^4*\[Rho] + 74441728*Ec^5*\[Rho] - 81786368*Ec^6*\[Rho] + 
         61382656*Ec^7*\[Rho] - 42083584*Ec^8*\[Rho] + 38768640*Ec^9*\[Rho] - 
         32706560*Ec^10*\[Rho] + 16302080*Ec^11*\[Rho] - 
         3584000*Ec^12*\[Rho] + 38125*\[Rho]^2 - 571600*Ec*\[Rho]^2 + 
         3694000*Ec^2*\[Rho]^2 - 13342400*Ec^3*\[Rho]^2 + 
         29185360*Ec^4*\[Rho]^2 - 39253504*Ec^5*\[Rho]^2 + 
         32441344*Ec^6*\[Rho]^2 - 19806208*Ec^7*\[Rho]^2 + 
         17561344*Ec^8*\[Rho]^2 - 18173952*Ec^9*\[Rho]^2 + 
         10850304*Ec^10*\[Rho]^2 - 2605056*Ec^11*\[Rho]^2 - 
         102400*Ec^12*\[Rho]^2 - 10800*\[Rho]^3 + 159000*Ec*\[Rho]^3 - 
         1002600*Ec^2*\[Rho]^3 + 3495200*Ec^3*\[Rho]^3 - 
         7438080*Ec^4*\[Rho]^3 + 10302592*Ec^5*\[Rho]^3 - 
         9897216*Ec^6*\[Rho]^3 + 6831616*Ec^7*\[Rho]^3 - 
         3018752*Ec^8*\[Rho]^3 + 483328*Ec^9*\[Rho]^3 + 
         96256*Ec^10*\[Rho]^3 + 6800*\[Rho]^4 - 103400*Ec*\[Rho]^4 + 
         680600*Ec^2*\[Rho]^4 - 2520800*Ec^3*\[Rho]^4 + 
         6170240*Ec^4*\[Rho]^4 - 10968960*Ec^5*\[Rho]^4 + 
         14287104*Ec^6*\[Rho]^4 - 12952064*Ec^7*\[Rho]^4 + 
         7682048*Ec^8*\[Rho]^4 - 2875392*Ec^9*\[Rho]^4 + 
         563200*Ec^10*\[Rho]^4 - 5245*\[Rho]^5 + 83920*Ec*\[Rho]^5 - 
         587440*Ec^2*\[Rho]^5 + 2349760*Ec^3*\[Rho]^5 - 
         6310080*Ec^4*\[Rho]^5 + 11869440*Ec^5*\[Rho]^5 - 
         15298560*Ec^6*\[Rho]^5 + 12569600*Ec^7*\[Rho]^5 - 
         5999360*Ec^8*\[Rho]^5 + 1269760*Ec^9*\[Rho]^5 + 2019*\[Rho]^6 - 
         32304*Ec*\[Rho]^6 + 226128*Ec^2*\[Rho]^6 - 904512*Ec^3*\[Rho]^6 + 
         2261280*Ec^4*\[Rho]^6 - 3618048*Ec^5*\[Rho]^6 + 
         3618048*Ec^6*\[Rho]^6 - 2067456*Ec^7*\[Rho]^6 + 
         516864*Ec^8*\[Rho]^6 + 60*(1 - 2*Ec)^8*\[Rho]*(112 + 320*\[Rho] - 
           115*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*\[Rho]*
          (112 + 320*\[Rho] - 115*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) + 
    20*((1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
        1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
        1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
        3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
        12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
        1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
        16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
        3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
        2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
        1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
        192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
        384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
        24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
        60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*
       (6480 - 90720*Ec + 544320*Ec^2 - 1814400*Ec^3 + 3628800*Ec^4 - 
        4354560*Ec^5 + 2903040*Ec^6 - 829440*Ec^7 - 14375*\[Rho] + 
        213250*Ec*\[Rho] - 1363500*Ec^2*\[Rho] + 4821480*Ec^3*\[Rho] - 
        9868800*Ec^4*\[Rho] + 10191360*Ec^5*\[Rho] + 691200*Ec^6*\[Rho] - 
        16435200*Ec^7*\[Rho] + 21507840*Ec^8*\[Rho] - 12915200*Ec^9*\[Rho] + 
        3066880*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] + 6600*\[Rho]^2 - 
        92400*Ec*\[Rho]^2 + 554400*Ec^2*\[Rho]^2 - 1753920*Ec^3*\[Rho]^2 + 
        2810880*Ec^4*\[Rho]^2 - 969216*Ec^5*\[Rho]^2 - 
        4336128*Ec^6*\[Rho]^2 + 7959552*Ec^7*\[Rho]^2 - 
        5867520*Ec^8*\[Rho]^2 + 1708032*Ec^9*\[Rho]^2 + 5400*\[Rho]^3 - 
        70200*Ec*\[Rho]^3 + 383400*Ec^2*\[Rho]^3 - 1259280*Ec^3*\[Rho]^3 + 
        2730240*Ec^4*\[Rho]^3 - 3818880*Ec^5*\[Rho]^3 + 
        3206016*Ec^6*\[Rho]^3 - 1407744*Ec^7*\[Rho]^3 + 
        221184*Ec^8*\[Rho]^3 - 14200*\[Rho]^4 + 198800*Ec*\[Rho]^4 - 
        1192800*Ec^2*\[Rho]^4 + 4323520*Ec^3*\[Rho]^4 - 
        10203200*Ec^4*\[Rho]^4 + 15638400*Ec^5*\[Rho]^4 - 
        14882560*Ec^6*\[Rho]^4 + 8061440*Ec^7*\[Rho]^4 - 
        1904640*Ec^8*\[Rho]^4 + 10095*\[Rho]^5 - 141330*Ec*\[Rho]^5 + 
        847980*Ec^2*\[Rho]^5 - 2826600*Ec^3*\[Rho]^5 + 
        5653200*Ec^4*\[Rho]^5 - 6783840*Ec^5*\[Rho]^5 + 
        4522560*Ec^6*\[Rho]^5 - 1292160*Ec^7*\[Rho]^5 - 
        300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
        300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*Log[\[Rho]]) + 
      15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(-3240 + 58320*Ec - 466560*Ec^2 + 2177280*Ec^3 - 
        6531840*Ec^4 + 13063680*Ec^5 - 17418240*Ec^6 + 14929920*Ec^7 - 
        7464960*Ec^8 + 1658880*Ec^9 + 61823*\[Rho] - 1131294*Ec*\[Rho] + 
        9216672*Ec^2*\[Rho] - 43898176*Ec^3*\[Rho] + 134799168*Ec^4*\[Rho] - 
        276979968*Ec^5*\[Rho] + 380743264*Ec^6*\[Rho] - 
        334126272*Ec^7*\[Rho] + 152284416*Ec^8*\[Rho] + 
        28923392*Ec^9*\[Rho] - 124701696*Ec^10*\[Rho] + 
        144119808*Ec^11*\[Rho] - 109133824*Ec^12*\[Rho] + 
        51904512*Ec^13*\[Rho] - 13541376*Ec^14*\[Rho] + 
        1392640*Ec^15*\[Rho] + 54848*\[Rho]^2 - 1225344*Ec*\[Rho]^2 + 
        11945472*Ec^2*\[Rho]^2 - 67173376*Ec^3*\[Rho]^2 + 
        241517568*Ec^4*\[Rho]^2 - 579211008*Ec^5*\[Rho]^2 + 
        934195968*Ec^6*\[Rho]^2 - 992755200*Ec^7*\[Rho]^2 + 
        659530752*Ec^8*\[Rho]^2 - 257099776*Ec^9*\[Rho]^2 + 
        80400384*Ec^10*\[Rho]^2 - 54927360*Ec^11*\[Rho]^2 + 
        31834112*Ec^12*\[Rho]^2 - 7372800*Ec^13*\[Rho]^2 - 148975*\[Rho]^3 + 
        2635350*Ec*\[Rho]^3 - 20667000*Ec^2*\[Rho]^3 + 
        94228400*Ec^3*\[Rho]^3 - 274923600*Ec^4*\[Rho]^3 + 
        531723936*Ec^5*\[Rho]^3 - 681887808*Ec^6*\[Rho]^3 + 
        561971328*Ec^7*\[Rho]^3 - 276667392*Ec^8*\[Rho]^3 + 
        71008256*Ec^9*\[Rho]^3 - 9815040*Ec^10*\[Rho]^3 + 
        4147200*Ec^11*\[Rho]^3 - 1835008*Ec^12*\[Rho]^3 + 41000*\[Rho]^4 - 
        704400*Ec*\[Rho]^4 + 5332800*Ec^2*\[Rho]^4 - 23273600*Ec^3*\[Rho]^4 + 
        64176000*Ec^4*\[Rho]^4 - 115790592*Ec^5*\[Rho]^4 + 
        137677952*Ec^6*\[Rho]^4 - 106001664*Ec^7*\[Rho]^4 + 
        49093632*Ec^8*\[Rho]^4 - 9517056*Ec^9*\[Rho]^4 - 
        2193408*Ec^10*\[Rho]^4 + 1093632*Ec^11*\[Rho]^4 - 7535*\[Rho]^5 + 
        130230*Ec*\[Rho]^5 - 993240*Ec^2*\[Rho]^5 + 4375920*Ec^3*\[Rho]^5 - 
        12220560*Ec^4*\[Rho]^5 + 23532960*Ec^5*\[Rho]^5 - 
        33826848*Ec^6*\[Rho]^5 + 37191744*Ec^7*\[Rho]^5 - 
        29521152*Ec^8*\[Rho]^5 + 15294976*Ec^9*\[Rho]^5 - 
        4981248*Ec^10*\[Rho]^5 + 844800*Ec^11*\[Rho]^5 + 2752*\[Rho]^6 - 
        49536*Ec*\[Rho]^6 + 396288*Ec^2*\[Rho]^6 - 1849344*Ec^3*\[Rho]^6 + 
        5548032*Ec^4*\[Rho]^6 - 11771136*Ec^5*\[Rho]^6 + 
        18212736*Ec^6*\[Rho]^6 - 20060928*Ec^7*\[Rho]^6 + 
        14344704*Ec^8*\[Rho]^6 - 6044672*Ec^9*\[Rho]^6 + 
        1142784*Ec^10*\[Rho]^6 - 673*\[Rho]^7 + 12114*Ec*\[Rho]^7 - 
        96912*Ec^2*\[Rho]^7 + 452256*Ec^3*\[Rho]^7 - 1356768*Ec^4*\[Rho]^7 + 
        2713536*Ec^5*\[Rho]^7 - 3618048*Ec^6*\[Rho]^7 + 
        3101184*Ec^7*\[Rho]^7 - 1550592*Ec^8*\[Rho]^7 + 
        344576*Ec^9*\[Rho]^7 + 60*(-1 + 2*Ec)^9*\[Rho]*(154 + 1984*\[Rho] + 
          385*\[Rho]^2 - 280*\[Rho]^3 + 45*\[Rho]^4)*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^9*\[Rho]*(154 + 1984*\[Rho] + 385*\[Rho]^2 - 
          280*\[Rho]^3 + 45*\[Rho]^4)*Log[\[Rho]]))))/
  (270000*(-1 + 2*Ec)^9*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r5*((-3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (-((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
          1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
          540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
          480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
          240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
          4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
          720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
          45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
          360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
          18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
         (2880 - 40320*Ec + 241920*Ec^2 - 806400*Ec^3 + 1612800*Ec^4 - 
          1935360*Ec^5 + 1290240*Ec^6 - 368640*Ec^7 + 2425*\[Rho] - 
          50750*Ec*\[Rho] + 422100*Ec^2*\[Rho] - 1908120*Ec^3*\[Rho] + 
          5308800*Ec^4*\[Rho] - 9757440*Ec^5*\[Rho] + 12595200*Ec^6*\[Rho] - 
          12134400*Ec^7*\[Rho] + 8759040*Ec^8*\[Rho] - 4006400*Ec^9*\[Rho] + 
          609280*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] - 3000*\[Rho]^2 + 
          42000*Ec*\[Rho]^2 - 252000*Ec^2*\[Rho]^2 + 847680*Ec^3*\[Rho]^2 - 
          1864320*Ec^4*\[Rho]^2 + 3158784*Ec^5*\[Rho]^2 - 
          4489728*Ec^6*\[Rho]^2 + 4733952*Ec^7*\[Rho]^2 - 
          2949120*Ec^8*\[Rho]^2 + 786432*Ec^9*\[Rho]^2 - 9000*\[Rho]^3 + 
          131400*Ec*\[Rho]^3 - 826200*Ec^2*\[Rho]^3 + 3012720*Ec^3*\[Rho]^3 - 
          6869760*Ec^4*\[Rho]^3 + 9813120*Ec^5*\[Rho]^3 - 
          8621184*Ec^6*\[Rho]^3 + 4429056*Ec^7*\[Rho]^3 - 
          1007616*Ec^8*\[Rho]^3 + 8600*\[Rho]^4 - 120400*Ec*\[Rho]^4 + 
          722400*Ec^2*\[Rho]^4 - 2492480*Ec^3*\[Rho]^4 + 
          5252800*Ec^4*\[Rho]^4 - 6672000*Ec^5*\[Rho]^4 + 
          5008640*Ec^6*\[Rho]^4 - 1922560*Ec^7*\[Rho]^4 + 
          245760*Ec^8*\[Rho]^4 - 1905*\[Rho]^5 + 26670*Ec*\[Rho]^5 - 
          160020*Ec^2*\[Rho]^5 + 533400*Ec^3*\[Rho]^5 - 
          1066800*Ec^4*\[Rho]^5 + 1280160*Ec^5*\[Rho]^5 - 
          853440*Ec^6*\[Rho]^5 + 243840*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*
           \[Rho]*(-28 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*
           (-28 + 9*\[Rho]^2)*Log[\[Rho]])) + 
       5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(5760 - 92160*Ec + 
         645120*Ec^2 - 2580480*Ec^3 + 6451200*Ec^4 - 10321920*Ec^5 + 
         10321920*Ec^6 - 5898240*Ec^7 + 1474560*Ec^8 + 45943*\[Rho] - 
         805168*Ec*\[Rho] + 6196816*Ec^2*\[Rho] - 27403584*Ec^3*\[Rho] + 
         76304400*Ec^4*\[Rho] - 137174016*Ec^5*\[Rho] + 
         154999296*Ec^6*\[Rho] - 97554432*Ec^7*\[Rho] + 
         17826048*Ec^8*\[Rho] + 13496320*Ec^9*\[Rho] - 3911680*Ec^10*\[Rho] - 
         3522560*Ec^11*\[Rho] + 1536000*Ec^12*\[Rho] - 94425*\[Rho]^2 + 
         1510800*Ec*\[Rho]^2 - 10575600*Ec^2*\[Rho]^2 + 
         42302400*Ec^3*\[Rho]^2 - 105787920*Ec^4*\[Rho]^2 + 
         169241088*Ec^5*\[Rho]^2 - 167943168*Ec^6*\[Rho]^2 + 
         90494976*Ec^7*\[Rho]^2 - 12442368*Ec^8*\[Rho]^2 - 
         9056256*Ec^9*\[Rho]^2 + 602112*Ec^10*\[Rho]^2 + 
         2015232*Ec^11*\[Rho]^2 - 307200*Ec^12*\[Rho]^2 + 46800*\[Rho]^3 - 
         718200*Ec*\[Rho]^3 + 4782600*Ec^2*\[Rho]^3 - 17988000*Ec^3*
          \[Rho]^3 + 42140160*Ec^4*\[Rho]^3 - 64170624*Ec^5*\[Rho]^3 + 
         64426752*Ec^6*\[Rho]^3 - 43709952*Ec^7*\[Rho]^3 + 
         23506944*Ec^8*\[Rho]^3 - 12066816*Ec^9*\[Rho]^3 + 
         3360768*Ec^10*\[Rho]^3 - 12400*\[Rho]^4 + 214600*Ec*\[Rho]^4 - 
         1631800*Ec^2*\[Rho]^4 + 7132000*Ec^3*\[Rho]^4 - 
         20529280*Ec^4*\[Rho]^4 + 40616320*Ec^5*\[Rho]^4 - 
         53663488*Ec^6*\[Rho]^4 + 45726208*Ec^7*\[Rho]^4 - 
         24365056*Ec^8*\[Rho]^4 + 6119424*Ec^9*\[Rho]^4 - 
         153600*Ec^10*\[Rho]^4 + 9465*\[Rho]^5 - 151440*Ec*\[Rho]^5 + 
         1060080*Ec^2*\[Rho]^5 - 4240320*Ec^3*\[Rho]^5 + 
         10973760*Ec^4*\[Rho]^5 - 18689280*Ec^5*\[Rho]^5 + 
         19691520*Ec^6*\[Rho]^5 - 12672000*Ec^7*\[Rho]^5 + 
         4273920*Ec^8*\[Rho]^5 - 491520*Ec^9*\[Rho]^5 - 1143*\[Rho]^6 + 
         18288*Ec*\[Rho]^6 - 128016*Ec^2*\[Rho]^6 + 512064*Ec^3*\[Rho]^6 - 
         1280160*Ec^4*\[Rho]^6 + 2048256*Ec^5*\[Rho]^6 - 
         2048256*Ec^6*\[Rho]^6 + 1170432*Ec^7*\[Rho]^6 - 
         292608*Ec^8*\[Rho]^6 + 60*(1 - 2*Ec)^8*\[Rho]*(-584 + 255*\[Rho]^2 + 
           135*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*\[Rho]*
          (-584 + 255*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]])))/
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) + 
    20*((1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
        1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
        1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
        3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
        12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
        1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
        16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
        3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
        2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
        1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
        192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
        384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
        24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
        60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*
       (2880 - 40320*Ec + 241920*Ec^2 - 806400*Ec^3 + 1612800*Ec^4 - 
        1935360*Ec^5 + 1290240*Ec^6 - 368640*Ec^7 + 2425*\[Rho] - 
        50750*Ec*\[Rho] + 422100*Ec^2*\[Rho] - 1908120*Ec^3*\[Rho] + 
        5308800*Ec^4*\[Rho] - 9757440*Ec^5*\[Rho] + 12595200*Ec^6*\[Rho] - 
        12134400*Ec^7*\[Rho] + 8759040*Ec^8*\[Rho] - 4006400*Ec^9*\[Rho] + 
        609280*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] - 3000*\[Rho]^2 + 
        42000*Ec*\[Rho]^2 - 252000*Ec^2*\[Rho]^2 + 847680*Ec^3*\[Rho]^2 - 
        1864320*Ec^4*\[Rho]^2 + 3158784*Ec^5*\[Rho]^2 - 
        4489728*Ec^6*\[Rho]^2 + 4733952*Ec^7*\[Rho]^2 - 
        2949120*Ec^8*\[Rho]^2 + 786432*Ec^9*\[Rho]^2 - 9000*\[Rho]^3 + 
        131400*Ec*\[Rho]^3 - 826200*Ec^2*\[Rho]^3 + 3012720*Ec^3*\[Rho]^3 - 
        6869760*Ec^4*\[Rho]^3 + 9813120*Ec^5*\[Rho]^3 - 
        8621184*Ec^6*\[Rho]^3 + 4429056*Ec^7*\[Rho]^3 - 
        1007616*Ec^8*\[Rho]^3 + 8600*\[Rho]^4 - 120400*Ec*\[Rho]^4 + 
        722400*Ec^2*\[Rho]^4 - 2492480*Ec^3*\[Rho]^4 + 
        5252800*Ec^4*\[Rho]^4 - 6672000*Ec^5*\[Rho]^4 + 
        5008640*Ec^6*\[Rho]^4 - 1922560*Ec^7*\[Rho]^4 + 
        245760*Ec^8*\[Rho]^4 - 1905*\[Rho]^5 + 26670*Ec*\[Rho]^5 - 
        160020*Ec^2*\[Rho]^5 + 533400*Ec^3*\[Rho]^5 - 1066800*Ec^4*\[Rho]^5 + 
        1280160*Ec^5*\[Rho]^5 - 853440*Ec^6*\[Rho]^5 + 243840*Ec^7*\[Rho]^5 - 
        300*(-1 + 2*Ec)^7*\[Rho]*(-28 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
        300*(-1 + 2*Ec)^7*\[Rho]*(-28 + 9*\[Rho]^2)*Log[\[Rho]]) + 
      15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(-1440 + 25920*Ec - 207360*Ec^2 + 967680*Ec^3 - 
        2903040*Ec^4 + 5806080*Ec^5 - 7741440*Ec^6 + 6635520*Ec^7 - 
        3317760*Ec^8 + 737280*Ec^9 - 28737*\[Rho] + 546786*Ec*\[Rho] - 
        4639968*Ec^2*\[Rho] + 23070144*Ec^3*\[Rho] - 74169792*Ec^4*\[Rho] + 
        160252032*Ec^5*\[Rho] - 233617696*Ec^6*\[Rho] + 
        223391808*Ec^7*\[Rho] - 129402624*Ec^8*\[Rho] + 
        34586112*Ec^9*\[Rho] + 8745984*Ec^10*\[Rho] - 20539392*Ec^11*\[Rho] + 
        19070976*Ec^12*\[Rho] - 7077888*Ec^13*\[Rho] - 1253376*Ec^14*\[Rho] + 
        1064960*Ec^15*\[Rho] + 79448*\[Rho]^2 - 1423344*Ec*\[Rho]^2 + 
        11326272*Ec^2*\[Rho]^2 - 52533376*Ec^3*\[Rho]^2 + 
        156471168*Ec^4*\[Rho]^2 - 310180608*Ec^5*\[Rho]^2 + 
        408557568*Ec^6*\[Rho]^2 - 342835200*Ec^7*\[Rho]^2 + 
        161482752*Ec^8*\[Rho]^2 - 21630976*Ec^9*\[Rho]^2 - 
        21282816*Ec^10*\[Rho]^2 + 23101440*Ec^11*\[Rho]^2 - 
        16089088*Ec^12*\[Rho]^2 + 4915200*Ec^13*\[Rho]^2 - 7375*\[Rho]^3 + 
        150*Ec*\[Rho]^3 + 1192200*Ec^2*\[Rho]^3 - 11928400*Ec^3*\[Rho]^3 + 
        58062000*Ec^4*\[Rho]^3 - 170016864*Ec^5*\[Rho]^3 + 
        319276992*Ec^6*\[Rho]^3 - 387737472*Ec^7*\[Rho]^3 + 
        294724608*Ec^8*\[Rho]^3 - 130822144*Ec^9*\[Rho]^3 + 
        34421760*Ec^10*\[Rho]^3 - 10598400*Ec^11*\[Rho]^3 + 
        3080192*Ec^12*\[Rho]^3 - 42400*\[Rho]^4 + 744000*Ec*\[Rho]^4 - 
        5779200*Ec^2*\[Rho]^4 + 26048000*Ec^3*\[Rho]^4 - 
        74918400*Ec^4*\[Rho]^4 + 142967808*Ec^5*\[Rho]^4 - 
        183390848*Ec^6*\[Rho]^4 + 157998336*Ec^7*\[Rho]^4 - 
        92525568*Ec^8*\[Rho]^4 + 41887744*Ec^9*\[Rho]^4 - 
        17860608*Ec^10*\[Rho]^4 + 4165632*Ec^11*\[Rho]^4 + 2065*\[Rho]^5 - 
        42570*Ec*\[Rho]^5 + 389160*Ec^2*\[Rho]^5 - 2075280*Ec^3*\[Rho]^5 + 
        7133040*Ec^4*\[Rho]^5 - 17161440*Ec^5*\[Rho]^5 + 
        29965152*Ec^6*\[Rho]^5 - 36209856*Ec^7*\[Rho]^5 + 
        28539648*Ec^8*\[Rho]^5 - 14503424*Ec^9*\[Rho]^5 + 
        3466752*Ec^10*\[Rho]^5 - 76800*Ec^11*\[Rho]^5 - 1688*\[Rho]^6 + 
        30384*Ec*\[Rho]^6 - 243072*Ec^2*\[Rho]^6 + 1134336*Ec^3*\[Rho]^6 - 
        3403008*Ec^4*\[Rho]^6 + 7017984*Ec^5*\[Rho]^6 - 
        10011264*Ec^6*\[Rho]^6 + 8969472*Ec^7*\[Rho]^6 - 
        5008896*Ec^8*\[Rho]^6 + 1481728*Ec^9*\[Rho]^6 - 
        147456*Ec^10*\[Rho]^6 + 127*\[Rho]^7 - 2286*Ec*\[Rho]^7 + 
        18288*Ec^2*\[Rho]^7 - 85344*Ec^3*\[Rho]^7 + 256032*Ec^4*\[Rho]^7 - 
        512064*Ec^5*\[Rho]^7 + 682752*Ec^6*\[Rho]^7 - 585216*Ec^7*\[Rho]^7 + 
        292608*Ec^8*\[Rho]^7 - 65024*Ec^9*\[Rho]^7 + 60*(-1 + 2*Ec)^9*\[Rho]*
         (-246 - 56*\[Rho] + 1105*\[Rho]^2 + 160*\[Rho]^3 + 45*\[Rho]^4)*
         Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^9*\[Rho]*(-246 - 56*\[Rho] + 
          1105*\[Rho]^2 + 160*\[Rho]^3 + 45*\[Rho]^4)*Log[\[Rho]]))))/
  (270000*(-1 + 2*Ec)^9*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r2*(-(((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
        1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
        540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 
        480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 
        1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 
        480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 
        1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 
        1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 
        270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 
        160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 
        24*Ec^3*\[Rho]^5 + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
       (6*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
          1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
          540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
          480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
          240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
          4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
          720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
          45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
          360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
          18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
         (255 - 3570*Ec + 21420*Ec^2 - 71400*Ec^3 + 142800*Ec^4 - 
          171360*Ec^5 + 114240*Ec^6 - 32640*Ec^7 - 200*\[Rho] + 
          1750*Ec*\[Rho] - 3150*Ec^2*\[Rho] - 20620*Ec^3*\[Rho] + 
          132100*Ec^4*\[Rho] - 356440*Ec^5*\[Rho] + 572400*Ec^6*\[Rho] - 
          602400*Ec^7*\[Rho] + 431040*Ec^8*\[Rho] - 208000*Ec^9*\[Rho] + 
          65280*Ec^10*\[Rho] - 12800*Ec^11*\[Rho] + 100*\[Rho]^2 - 
          1400*Ec*\[Rho]^2 + 8400*Ec^2*\[Rho]^2 - 26120*Ec^3*\[Rho]^2 + 
          39080*Ec^4*\[Rho]^2 - 6096*Ec^5*\[Rho]^2 - 66688*Ec^6*\[Rho]^2 + 
          92032*Ec^7*\[Rho]^2 - 44160*Ec^8*\[Rho]^2 + 4352*Ec^9*\[Rho]^2 - 
          150*\[Rho]^3 + 2550*Ec*\[Rho]^3 - 18450*Ec^2*\[Rho]^3 + 
          68020*Ec^3*\[Rho]^3 - 141260*Ec^4*\[Rho]^3 + 180600*Ec^5*\[Rho]^3 - 
          154064*Ec^6*\[Rho]^3 + 85216*Ec^7*\[Rho]^3 - 22656*Ec^8*\[Rho]^3 - 
          175*\[Rho]^4 + 2450*Ec*\[Rho]^4 - 14700*Ec^2*\[Rho]^4 + 
          56120*Ec^3*\[Rho]^4 - 137800*Ec^4*\[Rho]^4 + 205440*Ec^5*\[Rho]^4 - 
          188160*Ec^6*\[Rho]^4 + 98560*Ec^7*\[Rho]^4 - 22400*Ec^8*\[Rho]^4 + 
          170*\[Rho]^5 - 2380*Ec*\[Rho]^5 + 14280*Ec^2*\[Rho]^5 - 
          47600*Ec^3*\[Rho]^5 + 95200*Ec^4*\[Rho]^5 - 114240*Ec^5*\[Rho]^5 + 
          76160*Ec^6*\[Rho]^5 - 21760*Ec^7*\[Rho]^5 - 75*(-1 + 2*Ec)^7*\[Rho]*
           (-7 + 3*\[Rho]^2)*Log[1 - 2*Ec] + 75*(-1 + 2*Ec)^7*\[Rho]*
           (-7 + 3*\[Rho]^2)*Log[\[Rho]]) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
          80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
          32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
          24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
          32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
          4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
           Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
         (3060 - 48960*Ec + 342720*Ec^2 - 1370880*Ec^3 + 3427200*Ec^4 - 
          5483520*Ec^5 + 5483520*Ec^6 - 3133440*Ec^7 + 783360*Ec^8 + 
          27013*\[Rho] - 471688*Ec*\[Rho] + 3617656*Ec^2*\[Rho] - 
          15944544*Ec^3*\[Rho] + 44259600*Ec^4*\[Rho] - 
          79393056*Ec^5*\[Rho] + 89847936*Ec^6*\[Rho] - 
          57626112*Ec^7*\[Rho] + 12787968*Ec^8*\[Rho] + 6046720*Ec^9*\[Rho] - 
          3604480*Ec^10*\[Rho] + 1392640*Ec^11*\[Rho] - 
          1536000*Ec^12*\[Rho] + 614400*Ec^13*\[Rho] - 35300*\[Rho]^2 + 
          547100*Ec*\[Rho]^2 - 3688100*Ec^2*\[Rho]^2 + 14091600*Ec^3*
           \[Rho]^2 - 33212520*Ec^4*\[Rho]^2 + 48872448*Ec^5*\[Rho]^2 - 
          42432768*Ec^6*\[Rho]^2 + 17389056*Ec^7*\[Rho]^2 + 
          321792*Ec^8*\[Rho]^2 - 1166336*Ec^9*\[Rho]^2 - 
          1235968*Ec^10*\[Rho]^2 + 397312*Ec^11*\[Rho]^2 + 
          153600*Ec^12*\[Rho]^2 + 3150*\[Rho]^3 - 52200*Ec*\[Rho]^3 + 
          379800*Ec^2*\[Rho]^3 - 1586400*Ec^3*\[Rho]^3 + 
          4040760*Ec^4*\[Rho]^3 - 6124224*Ec^5*\[Rho]^3 + 
          5082912*Ec^6*\[Rho]^3 - 2291712*Ec^7*\[Rho]^3 + 
          1716864*Ec^8*\[Rho]^3 - 1975296*Ec^9*\[Rho]^3 + 
          787968*Ec^10*\[Rho]^3 + 2300*\[Rho]^4 - 28700*Ec*\[Rho]^4 + 
          136100*Ec^2*\[Rho]^4 - 242000*Ec^3*\[Rho]^4 - 6280*Ec^4*\[Rho]^4 + 
          410560*Ec^5*\[Rho]^4 - 412768*Ec^6*\[Rho]^4 + 
          510208*Ec^7*\[Rho]^4 - 497536*Ec^8*\[Rho]^4 + 98304*Ec^9*\[Rho]^4 + 
          53760*Ec^10*\[Rho]^4 - 835*\[Rho]^5 + 13360*Ec*\[Rho]^5 - 
          93520*Ec^2*\[Rho]^5 + 374080*Ec^3*\[Rho]^5 - 1114840*Ec^4*
           \[Rho]^5 + 2402080*Ec^5*\[Rho]^5 - 3143680*Ec^6*\[Rho]^5 + 
          2575360*Ec^7*\[Rho]^5 - 1248640*Ec^8*\[Rho]^5 + 
          268800*Ec^9*\[Rho]^5 + 612*\[Rho]^6 - 9792*Ec*\[Rho]^6 + 
          68544*Ec^2*\[Rho]^6 - 274176*Ec^3*\[Rho]^6 + 685440*Ec^4*\[Rho]^6 - 
          1096704*Ec^5*\[Rho]^6 + 1096704*Ec^6*\[Rho]^6 - 
          626688*Ec^7*\[Rho]^6 + 156672*Ec^8*\[Rho]^6 + 30*(1 - 2*Ec)^8*
           \[Rho]*(-658 - 295*\[Rho] - 30*\[Rho]^2 + 135*\[Rho]^3)*
           Log[1 - 2*Ec] - 30*(1 - 2*Ec)^8*\[Rho]*(-658 - 295*\[Rho] - 
            30*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]])))/
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])) + 5*(8*(-255 + 3570*Ec - 21420*Ec^2 + 71400*Ec^3 - 
        142800*Ec^4 + 171360*Ec^5 - 114240*Ec^6 + 32640*Ec^7 + 200*\[Rho] - 
        1750*Ec*\[Rho] + 3150*Ec^2*\[Rho] + 20620*Ec^3*\[Rho] - 
        132100*Ec^4*\[Rho] + 356440*Ec^5*\[Rho] - 572400*Ec^6*\[Rho] + 
        602400*Ec^7*\[Rho] - 431040*Ec^8*\[Rho] + 208000*Ec^9*\[Rho] - 
        65280*Ec^10*\[Rho] + 12800*Ec^11*\[Rho] - 100*\[Rho]^2 + 
        1400*Ec*\[Rho]^2 - 8400*Ec^2*\[Rho]^2 + 26120*Ec^3*\[Rho]^2 - 
        39080*Ec^4*\[Rho]^2 + 6096*Ec^5*\[Rho]^2 + 66688*Ec^6*\[Rho]^2 - 
        92032*Ec^7*\[Rho]^2 + 44160*Ec^8*\[Rho]^2 - 4352*Ec^9*\[Rho]^2 + 
        150*\[Rho]^3 - 2550*Ec*\[Rho]^3 + 18450*Ec^2*\[Rho]^3 - 
        68020*Ec^3*\[Rho]^3 + 141260*Ec^4*\[Rho]^3 - 180600*Ec^5*\[Rho]^3 + 
        154064*Ec^6*\[Rho]^3 - 85216*Ec^7*\[Rho]^3 + 22656*Ec^8*\[Rho]^3 + 
        175*\[Rho]^4 - 2450*Ec*\[Rho]^4 + 14700*Ec^2*\[Rho]^4 - 
        56120*Ec^3*\[Rho]^4 + 137800*Ec^4*\[Rho]^4 - 205440*Ec^5*\[Rho]^4 + 
        188160*Ec^6*\[Rho]^4 - 98560*Ec^7*\[Rho]^4 + 22400*Ec^8*\[Rho]^4 - 
        170*\[Rho]^5 + 2380*Ec*\[Rho]^5 - 14280*Ec^2*\[Rho]^5 + 
        47600*Ec^3*\[Rho]^5 - 95200*Ec^4*\[Rho]^5 + 114240*Ec^5*\[Rho]^5 - 
        76160*Ec^6*\[Rho]^5 + 21760*Ec^7*\[Rho]^5 + 75*(-1 + 2*Ec)^7*\[Rho]*
         (-7 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 75*(-1 + 2*Ec)^7*\[Rho]*
         (-7 + 3*\[Rho]^2)*Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 
        16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 
        512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
        384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
        768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
        11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
        1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
        960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
        16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
        640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
        6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
        480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
        576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
        144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
        32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) - 
      5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(-3060 + 55080*Ec - 440640*Ec^2 + 2056320*Ec^3 - 
        6168960*Ec^4 + 12337920*Ec^5 - 16450560*Ec^6 + 14100480*Ec^7 - 
        7050240*Ec^8 + 1566720*Ec^9 - 80543*\[Rho] + 1524054*Ec*\[Rho] - 
        12860952*Ec^2*\[Rho] + 63583216*Ec^3*\[Rho] - 203228688*Ec^4*\[Rho] + 
        436445376*Ec^5*\[Rho] - 632337952*Ec^6*\[Rho] + 
        601876416*Ec^7*\[Rho] - 352873728*Ec^8*\[Rho] + 
        115285504*Ec^9*\[Rho] - 23952384*Ec^10*\[Rho] + 
        5818368*Ec^11*\[Rho] + 3444736*Ec^12*\[Rho] + 294912*Ec^13*\[Rho] - 
        4694016*Ec^14*\[Rho] + 1753088*Ec^15*\[Rho] + 106697*\[Rho]^2 - 
        1809066*Ec*\[Rho]^2 + 13469208*Ec^2*\[Rho]^2 - 
        57505264*Ec^3*\[Rho]^2 + 153787152*Ec^4*\[Rho]^2 - 
        262684032*Ec^5*\[Rho]^2 + 275959872*Ec^6*\[Rho]^2 - 
        153811200*Ec^7*\[Rho]^2 + 19715328*Ec^8*\[Rho]^2 + 
        15643136*Ec^9*\[Rho]^2 - 4368384*Ec^10*\[Rho]^2 + 
        9093120*Ec^11*\[Rho]^2 - 8876032*Ec^12*\[Rho]^2 + 
        1228800*Ec^14*\[Rho]^2 - 10100*\[Rho]^3 + 89400*Ec*\[Rho]^3 + 
        116400*Ec^2*\[Rho]^3 - 4978400*Ec^3*\[Rho]^3 + 
        30458400*Ec^4*\[Rho]^3 - 97990656*Ec^5*\[Rho]^3 + 
        191460288*Ec^6*\[Rho]^3 - 231831168*Ec^7*\[Rho]^3 + 
        167073792*Ec^8*\[Rho]^3 - 66477056*Ec^9*\[Rho]^3 + 
        18017280*Ec^10*\[Rho]^3 - 8693760*Ec^11*\[Rho]^3 + 
        2572288*Ec^12*\[Rho]^3 - 6800*\[Rho]^4 + 128400*Ec*\[Rho]^4 - 
        1081200*Ec^2*\[Rho]^4 + 5333600*Ec^3*\[Rho]^4 - 
        17008800*Ec^4*\[Rho]^4 + 35701632*Ec^5*\[Rho]^4 - 
        47015552*Ec^6*\[Rho]^4 + 34151424*Ec^7*\[Rho]^4 - 
        10163712*Ec^8*\[Rho]^4 + 1898496*Ec^9*\[Rho]^4 - 
        3336192*Ec^10*\[Rho]^4 + 1302528*Ec^11*\[Rho]^4 - 6365*\[Rho]^5 + 
        103770*Ec*\[Rho]^5 - 732960*Ec^2*\[Rho]^5 + 2902080*Ec^3*\[Rho]^5 - 
        6891840*Ec^4*\[Rho]^5 + 10396320*Ec^5*\[Rho]^5 - 
        11422752*Ec^6*\[Rho]^5 + 9763776*Ec^7*\[Rho]^5 - 
        4708608*Ec^8*\[Rho]^5 + 738304*Ec^9*\[Rho]^5 - 87552*Ec^10*\[Rho]^5 + 
        107520*Ec^11*\[Rho]^5 + 443*\[Rho]^6 - 7974*Ec*\[Rho]^6 + 
        63792*Ec^2*\[Rho]^6 - 297696*Ec^3*\[Rho]^6 + 893088*Ec^4*\[Rho]^6 - 
        2179872*Ec^5*\[Rho]^6 + 4258752*Ec^6*\[Rho]^6 - 
        4962816*Ec^7*\[Rho]^6 + 3633408*Ec^8*\[Rho]^6 - 
        1613824*Ec^9*\[Rho]^6 + 322560*Ec^10*\[Rho]^6 - 272*\[Rho]^7 + 
        4896*Ec*\[Rho]^7 - 39168*Ec^2*\[Rho]^7 + 182784*Ec^3*\[Rho]^7 - 
        548352*Ec^4*\[Rho]^7 + 1096704*Ec^5*\[Rho]^7 - 
        1462272*Ec^6*\[Rho]^7 + 1253376*Ec^7*\[Rho]^7 - 
        626688*Ec^8*\[Rho]^7 + 139264*Ec^9*\[Rho]^7 + 60*(-1 + 2*Ec)^9*\[Rho]*
         (-619 - 929*\[Rho] + 770*\[Rho]^2 - 50*\[Rho]^3 + 90*\[Rho]^4)*
         Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^9*\[Rho]*(-619 - 929*\[Rho] + 
          770*\[Rho]^2 - 50*\[Rho]^3 + 90*\[Rho]^4)*Log[\[Rho]]))))/
  (11250*(-1 + 2*Ec)^9*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 \[Mu]2\[Pi]*((4*Ec^3*(-1 + 2*Ec + \[Rho])*
     ((-3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
         1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 
         360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
         960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 
         1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 
         480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 
         1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 
         1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 
         270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 
         160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 
         24*Ec^3*\[Rho]^5 + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]])*(9 - 172*Ec + 1368*Ec^2 - 6000*Ec^3 + 16400*Ec^4 - 
         32256*Ec^5 + 60928*Ec^6 - 131072*Ec^7 + 249600*Ec^8 - 332800*Ec^9 + 
         280576*Ec^10 - 135168*Ec^11 + 28672*Ec^12 - 135*\[Rho] + 
         2294*Ec*\[Rho] - 16700*Ec^2*\[Rho] + 68120*Ec^3*\[Rho] - 
         170720*Ec^4*\[Rho] + 272640*Ec^5*\[Rho] - 288896*Ec^6*\[Rho] + 
         243200*Ec^7*\[Rho] - 234240*Ec^8*\[Rho] + 227840*Ec^9*\[Rho] - 
         138240*Ec^10*\[Rho] + 34816*Ec^11*\[Rho] - 729*\[Rho]^2 + 
         11880*Ec*\[Rho]^2 - 83392*Ec^2*\[Rho]^2 + 330672*Ec^3*\[Rho]^2 - 
         811904*Ec^4*\[Rho]^2 + 1263872*Ec^5*\[Rho]^2 - 
         1212160*Ec^6*\[Rho]^2 + 639744*Ec^7*\[Rho]^2 - 
         117504*Ec^8*\[Rho]^2 - 28672*Ec^9*\[Rho]^2 + 8192*Ec^10*\[Rho]^2 + 
         855*\[Rho]^3 - 10810*Ec*\[Rho]^3 + 55700*Ec^2*\[Rho]^3 - 
         153560*Ec^3*\[Rho]^3 + 246480*Ec^4*\[Rho]^3 - 227680*Ec^5*\[Rho]^3 + 
         99520*Ec^6*\[Rho]^3 + 4480*Ec^7*\[Rho]^3 - 15360*Ec^8*\[Rho]^3 + 
         855*\[Rho]^4 - 5260*Ec*\[Rho]^4 + 15600*Ec^2*\[Rho]^4 - 
         36080*Ec^3*\[Rho]^4 + 65760*Ec^4*\[Rho]^4 - 77760*Ec^5*\[Rho]^4 + 
         56320*Ec^6*\[Rho]^4 - 24320*Ec^7*\[Rho]^4 + 3840*Ec^8*\[Rho]^4 - 
         729*\[Rho]^5 + 2322*Ec*\[Rho]^5 - 1388*Ec^2*\[Rho]^5 + 
         120*Ec^3*\[Rho]^5 - 5200*Ec^4*\[Rho]^5 + 10848*Ec^5*\[Rho]^5 - 
         8384*Ec^6*\[Rho]^5 + 2176*Ec^7*\[Rho]^5 - 135*\[Rho]^6 - 
         304*Ec*\[Rho]^6 + 3160*Ec^2*\[Rho]^6 - 4720*Ec^3*\[Rho]^6 + 
         2320*Ec^4*\[Rho]^6 + 128*Ec^6*\[Rho]^6 + 9*\[Rho]^7 + 
         50*Ec*\[Rho]^7 - 268*Ec^2*\[Rho]^7 + 168*Ec^3*\[Rho]^7 + 
         224*Ec^4*\[Rho]^7 - 64*Ec^5*\[Rho]^7 + 60*(\[Rho] - 2*Ec*\[Rho])^2*
          (192*Ec^6 - 9*(-1 + \[Rho])*(1 + \[Rho])^2 - 
           32*Ec^5*(28 + 11*\[Rho]) + 16*Ec^4*(91 + 57*\[Rho] + 2*\[Rho]^2) - 
           16*Ec^3*(72 + 57*\[Rho] + 5*\[Rho]^2 + \[Rho]^3) - 
           2*Ec*(52 + 51*\[Rho] - 6*\[Rho]^2 + 11*\[Rho]^3) + 
           Ec^2*(484 + 440*\[Rho] + 44*\[Rho]^2 + 40*\[Rho]^3))*
          Log[1 - 2*Ec] - 60*(\[Rho] - 2*Ec*\[Rho])^2*(192*Ec^6 - 
           9*(-1 + \[Rho])*(1 + \[Rho])^2 - 32*Ec^5*(28 + 11*\[Rho]) + 
           16*Ec^4*(91 + 57*\[Rho] + 2*\[Rho]^2) - 
           16*Ec^3*(72 + 57*\[Rho] + 5*\[Rho]^2 + \[Rho]^3) - 
           2*Ec*(52 + 51*\[Rho] - 6*\[Rho]^2 + 11*\[Rho]^3) + 
           Ec^2*(484 + 440*\[Rho] + 44*\[Rho]^2 + 40*\[Rho]^3))*Log[\[Rho]]))/
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) + 20*(-3 + 50*Ec - 319*Ec^2 + 834*Ec^3 + 532*Ec^4 - 
        10712*Ec^5 + 40992*Ec^6 - 116160*Ec^7 + 304512*Ec^8 - 675072*Ec^9 + 
        1101056*Ec^10 - 1222144*Ec^11 + 869376*Ec^12 - 358400*Ec^13 + 
        65536*Ec^14 + 72*\[Rho] - 1198*Ec*\[Rho] + 8352*Ec^2*\[Rho] - 
        30702*Ec^3*\[Rho] + 57640*Ec^4*\[Rho] - 19272*Ec^5*\[Rho] - 
        164160*Ec^6*\[Rho] + 435648*Ec^7*\[Rho] - 651264*Ec^8*\[Rho] + 
        817920*Ec^9*\[Rho] - 953344*Ec^10*\[Rho] + 840192*Ec^11*\[Rho] - 
        436224*Ec^12*\[Rho] + 96256*Ec^13*\[Rho] + 1128*\[Rho]^2 - 
        19894*Ec*\[Rho]^2 + 153730*Ec^2*\[Rho]^2 - 681106*Ec^3*\[Rho]^2 + 
        1892996*Ec^4*\[Rho]^2 - 3365792*Ec^5*\[Rho]^2 + 
        3662528*Ec^6*\[Rho]^2 - 1989440*Ec^7*\[Rho]^2 - 
        120448*Ec^8*\[Rho]^2 + 729088*Ec^9*\[Rho]^2 - 224768*Ec^10*\[Rho]^2 - 
        64000*Ec^11*\[Rho]^2 + 25600*Ec^12*\[Rho]^2 - 72*\[Rho]^3 - 
        3246*Ec*\[Rho]^3 + 57624*Ec^2*\[Rho]^3 - 387930*Ec^3*\[Rho]^3 + 
        1430944*Ec^4*\[Rho]^3 - 3232256*Ec^5*\[Rho]^3 + 
        4623552*Ec^6*\[Rho]^3 - 4115008*Ec^7*\[Rho]^3 + 
        2094080*Ec^8*\[Rho]^3 - 480768*Ec^9*\[Rho]^3 + 25600*Ec^10*\[Rho]^3 - 
        12800*Ec^11*\[Rho]^3 - 2250*\[Rho]^4 + 24750*Ec*\[Rho]^4 - 
        126900*Ec^2*\[Rho]^4 + 392910*Ec^3*\[Rho]^4 - 777740*Ec^4*\[Rho]^4 + 
        956520*Ec^5*\[Rho]^4 - 640080*Ec^6*\[Rho]^4 + 96800*Ec^7*\[Rho]^4 + 
        158400*Ec^8*\[Rho]^4 - 90240*Ec^9*\[Rho]^4 + 6400*Ec^10*\[Rho]^4 - 
        72*\[Rho]^5 + 4830*Ec*\[Rho]^5 - 30576*Ec^2*\[Rho]^5 + 
        89886*Ec^3*\[Rho]^5 - 175832*Ec^4*\[Rho]^5 + 260408*Ec^5*\[Rho]^5 - 
        273152*Ec^6*\[Rho]^5 + 187168*Ec^7*\[Rho]^5 - 77440*Ec^8*\[Rho]^5 + 
        12928*Ec^9*\[Rho]^5 + 1128*\[Rho]^6 - 4922*Ec*\[Rho]^6 - 
        242*Ec^2*\[Rho]^6 + 23442*Ec^3*\[Rho]^6 - 24580*Ec^4*\[Rho]^6 - 
        11632*Ec^5*\[Rho]^6 + 31296*Ec^6*\[Rho]^6 - 18272*Ec^7*\[Rho]^6 + 
        4288*Ec^8*\[Rho]^6 + 72*\[Rho]^7 - 386*Ec*\[Rho]^7 - 
        1320*Ec^2*\[Rho]^7 + 8586*Ec^3*\[Rho]^7 - 12016*Ec^4*\[Rho]^7 + 
        6096*Ec^5*\[Rho]^7 + 160*Ec^7*\[Rho]^7 - 3*\[Rho]^8 + 
        16*Ec*\[Rho]^8 + 131*Ec^2*\[Rho]^8 - 560*Ec^3*\[Rho]^8 + 
        376*Ec^4*\[Rho]^8 + 320*Ec^5*\[Rho]^8 - 80*Ec^6*\[Rho]^8 + 
        12*(\[Rho] - 2*Ec*\[Rho])^2*(1536*Ec^8 + 96*Ec^7*(-55 + 7*\[Rho]) - 
          16*Ec^6*(-225 + 724*\[Rho] + 261*\[Rho]^2) + 
          8*Ec^5*(690 + 3866*\[Rho] + 1693*\[Rho]^2 + 51*\[Rho]^3) + 
          15*(-3 - 8*\[Rho] + 8*\[Rho]^3 + 3*\[Rho]^4) - 
          10*Ec*(-57 - 155*\[Rho] - 59*\[Rho]^2 + 13*\[Rho]^3 + 6*\[Rho]^4) - 
          4*Ec^4*(2730 + 9124*\[Rho] + 4513*\[Rho]^2 + 382*\[Rho]^3 + 
            51*\[Rho]^4) - 5*Ec^2*(591 + 1648*\[Rho] + 854*\[Rho]^2 + 
            168*\[Rho]^3 + 99*\[Rho]^4) + 2*Ec^3*(3951 + 11581*\[Rho] + 
            6171*\[Rho]^2 + 951*\[Rho]^3 + 306*\[Rho]^4))*Log[1 - 2*Ec] - 
        12*(\[Rho] - 2*Ec*\[Rho])^2*(1536*Ec^8 + 96*Ec^7*(-55 + 7*\[Rho]) - 
          16*Ec^6*(-225 + 724*\[Rho] + 261*\[Rho]^2) + 
          8*Ec^5*(690 + 3866*\[Rho] + 1693*\[Rho]^2 + 51*\[Rho]^3) + 
          15*(-3 - 8*\[Rho] + 8*\[Rho]^3 + 3*\[Rho]^4) - 
          10*Ec*(-57 - 155*\[Rho] - 59*\[Rho]^2 + 13*\[Rho]^3 + 6*\[Rho]^4) - 
          4*Ec^4*(2730 + 9124*\[Rho] + 4513*\[Rho]^2 + 382*\[Rho]^3 + 
            51*\[Rho]^4) - 5*Ec^2*(591 + 1648*\[Rho] + 854*\[Rho]^2 + 
            168*\[Rho]^3 + 99*\[Rho]^4) + 2*Ec^3*(3951 + 11581*\[Rho] + 
            6171*\[Rho]^2 + 951*\[Rho]^3 + 306*\[Rho]^4))*Log[\[Rho]])))/
    (225*(1 - 2*Ec)^4*mb^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
       128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
       16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
       72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
       32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
       4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
   (\[Mu]2G*(20*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
          64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
          16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 
          96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 
          24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
          384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 
          1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 
          24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 
          768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 
          3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 
          48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*(3 - 30*Ec + 120*Ec^2 - 
          240*Ec^3 + 240*Ec^4 - 64*Ec^5 - 288*Ec^6 + 960*Ec^7 - 1280*Ec^8 + 
          1536*Ec^10 - 1024*Ec^11 + 38*\[Rho] - 428*Ec*\[Rho] + 
          1952*Ec^2*\[Rho] - 4544*Ec^3*\[Rho] + 5504*Ec^4*\[Rho] - 
          3168*Ec^5*\[Rho] + 1728*Ec^6*\[Rho] - 3840*Ec^7*\[Rho] + 
          4096*Ec^8*\[Rho] - 512*Ec^9*\[Rho] - 1024*Ec^10*\[Rho] - 
          121*\[Rho]^2 + 1234*Ec*\[Rho]^2 - 5056*Ec^2*\[Rho]^2 + 
          10432*Ec^3*\[Rho]^2 - 10912*Ec^4*\[Rho]^2 + 4864*Ec^5*\[Rho]^2 - 
          832*Ec^6*\[Rho]^2 + 1408*Ec^7*\[Rho]^2 - 1024*Ec^8*\[Rho]^2 + 
          104*\[Rho]^3 - 944*Ec*\[Rho]^3 + 3296*Ec^2*\[Rho]^3 - 
          5312*Ec^3*\[Rho]^3 + 3392*Ec^4*\[Rho]^3 + 704*Ec^5*\[Rho]^3 - 
          2560*Ec^6*\[Rho]^3 + 1792*Ec^7*\[Rho]^3 - 11*\[Rho]^4 + 
          38*Ec*\[Rho]^4 + 208*Ec^2*\[Rho]^4 - 1376*Ec^3*\[Rho]^4 + 
          2816*Ec^4*\[Rho]^4 - 3040*Ec^5*\[Rho]^4 + 2144*Ec^6*\[Rho]^4 - 
          320*Ec^7*\[Rho]^4 - 14*\[Rho]^5 + 140*Ec*\[Rho]^5 - 
          560*Ec^2*\[Rho]^5 + 1120*Ec^3*\[Rho]^5 - 1120*Ec^4*\[Rho]^5 + 
          736*Ec^5*\[Rho]^5 - 192*Ec^6*\[Rho]^5 + \[Rho]^6 - 10*Ec*\[Rho]^6 + 
          40*Ec^2*\[Rho]^6 - 80*Ec^3*\[Rho]^6 + 80*Ec^4*\[Rho]^6 - 
          32*Ec^5*\[Rho]^6 + 12*(-1 + 2*Ec)^5*(-1 + \[Rho])^2*\[Rho]*
           (2 + 3*\[Rho])*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(-1 + \[Rho])^2*
           \[Rho]*(2 + 3*\[Rho])*Log[\[Rho]]) - 
        2*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 
          2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
          576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
          72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
          1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
          192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
          704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 
          24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 
          48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 
          8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 
          144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 
          768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
          1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
          72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
          896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
          90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
          36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
           Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
          416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 
          24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
          384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
          1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
          375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
          18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
          960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
          6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
          2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
          375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
          5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
          24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
          768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
          \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
          16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
            3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
           (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) + 
        3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 
          8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 
          144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 
          768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
          1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
          72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
          896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
          90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
          36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
           Log[\[Rho]])*(1 - 12*Ec + 60*Ec^2 - 160*Ec^3 + 240*Ec^4 - 
          2464*Ec^6 + 14208*Ec^7 - 44160*Ec^8 + 81920*Ec^9 - 90624*Ec^10 + 
          55296*Ec^11 - 14336*Ec^12 - 24*\[Rho] + 288*Ec*\[Rho] - 
          1440*Ec^2*\[Rho] + 3840*Ec^3*\[Rho] - 5760*Ec^4*\[Rho] + 
          4416*Ec^5*\[Rho] + 768*Ec^6*\[Rho] - 11520*Ec^7*\[Rho] + 
          30720*Ec^8*\[Rho] - 46080*Ec^9*\[Rho] + 36864*Ec^10*\[Rho] - 
          12288*Ec^11*\[Rho] - 375*\[Rho]^2 + 4860*Ec*\[Rho]^2 - 
          26460*Ec^2*\[Rho]^2 + 77760*Ec^3*\[Rho]^2 - 131040*Ec^4*\[Rho]^2 + 
          120960*Ec^5*\[Rho]^2 - 45120*Ec^6*\[Rho]^2 - 11520*Ec^7*\[Rho]^2 + 
          11520*Ec^8*\[Rho]^2 + 960*Ec*\[Rho]^3 - 10560*Ec^2*\[Rho]^3 + 
          47360*Ec^3*\[Rho]^3 - 109440*Ec^4*\[Rho]^3 + 136320*Ec^5*\[Rho]^3 - 
          85120*Ec^6*\[Rho]^3 + 15360*Ec^7*\[Rho]^3 + 7680*Ec^8*\[Rho]^3 + 
          375*\[Rho]^4 - 4140*Ec*\[Rho]^4 + 18540*Ec^2*\[Rho]^4 - 
          42240*Ec^3*\[Rho]^4 + 48960*Ec^4*\[Rho]^4 - 24000*Ec^5*\[Rho]^4 - 
          2400*Ec^6*\[Rho]^4 + 9600*Ec^7*\[Rho]^4 - 1920*Ec^8*\[Rho]^4 + 
          24*\[Rho]^5 - 288*Ec*\[Rho]^5 + 1440*Ec^2*\[Rho]^5 - 
          3840*Ec^3*\[Rho]^5 + 5760*Ec^4*\[Rho]^5 - 4032*Ec^5*\[Rho]^5 + 
          2688*Ec^6*\[Rho]^5 - 768*Ec^7*\[Rho]^5 - \[Rho]^6 + 
          12*Ec*\[Rho]^6 - 60*Ec^2*\[Rho]^6 + 160*Ec^3*\[Rho]^6 - 
          240*Ec^4*\[Rho]^6 + 192*Ec^5*\[Rho]^6 - 64*Ec^6*\[Rho]^6 + 
          60*(1 - 2*Ec)^6*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
           Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]^2*(3 + 8*\[Rho] + 
            3*\[Rho]^2)*Log[\[Rho]])) + 48*Ec^3*(1 - 2*Ec - \[Rho])*
       (9 - 172*Ec + 1368*Ec^2 - 6000*Ec^3 + 16400*Ec^4 - 32256*Ec^5 + 
        60928*Ec^6 - 131072*Ec^7 + 249600*Ec^8 - 332800*Ec^9 + 280576*Ec^10 - 
        135168*Ec^11 + 28672*Ec^12 - 135*\[Rho] + 2294*Ec*\[Rho] - 
        16700*Ec^2*\[Rho] + 68120*Ec^3*\[Rho] - 170720*Ec^4*\[Rho] + 
        272640*Ec^5*\[Rho] - 288896*Ec^6*\[Rho] + 243200*Ec^7*\[Rho] - 
        234240*Ec^8*\[Rho] + 227840*Ec^9*\[Rho] - 138240*Ec^10*\[Rho] + 
        34816*Ec^11*\[Rho] - 729*\[Rho]^2 + 11880*Ec*\[Rho]^2 - 
        83392*Ec^2*\[Rho]^2 + 330672*Ec^3*\[Rho]^2 - 811904*Ec^4*\[Rho]^2 + 
        1263872*Ec^5*\[Rho]^2 - 1212160*Ec^6*\[Rho]^2 + 
        639744*Ec^7*\[Rho]^2 - 117504*Ec^8*\[Rho]^2 - 28672*Ec^9*\[Rho]^2 + 
        8192*Ec^10*\[Rho]^2 + 855*\[Rho]^3 - 10810*Ec*\[Rho]^3 + 
        55700*Ec^2*\[Rho]^3 - 153560*Ec^3*\[Rho]^3 + 246480*Ec^4*\[Rho]^3 - 
        227680*Ec^5*\[Rho]^3 + 99520*Ec^6*\[Rho]^3 + 4480*Ec^7*\[Rho]^3 - 
        15360*Ec^8*\[Rho]^3 + 855*\[Rho]^4 - 5260*Ec*\[Rho]^4 + 
        15600*Ec^2*\[Rho]^4 - 36080*Ec^3*\[Rho]^4 + 65760*Ec^4*\[Rho]^4 - 
        77760*Ec^5*\[Rho]^4 + 56320*Ec^6*\[Rho]^4 - 24320*Ec^7*\[Rho]^4 + 
        3840*Ec^8*\[Rho]^4 - 729*\[Rho]^5 + 2322*Ec*\[Rho]^5 - 
        1388*Ec^2*\[Rho]^5 + 120*Ec^3*\[Rho]^5 - 5200*Ec^4*\[Rho]^5 + 
        10848*Ec^5*\[Rho]^5 - 8384*Ec^6*\[Rho]^5 + 2176*Ec^7*\[Rho]^5 - 
        135*\[Rho]^6 - 304*Ec*\[Rho]^6 + 3160*Ec^2*\[Rho]^6 - 
        4720*Ec^3*\[Rho]^6 + 2320*Ec^4*\[Rho]^6 + 128*Ec^6*\[Rho]^6 + 
        9*\[Rho]^7 + 50*Ec*\[Rho]^7 - 268*Ec^2*\[Rho]^7 + 168*Ec^3*\[Rho]^7 + 
        224*Ec^4*\[Rho]^7 - 64*Ec^5*\[Rho]^7 + 60*(\[Rho] - 2*Ec*\[Rho])^2*
         (192*Ec^6 - 9*(-1 + \[Rho])*(1 + \[Rho])^2 - 
          32*Ec^5*(28 + 11*\[Rho]) + 16*Ec^4*(91 + 57*\[Rho] + 2*\[Rho]^2) - 
          16*Ec^3*(72 + 57*\[Rho] + 5*\[Rho]^2 + \[Rho]^3) - 
          2*Ec*(52 + 51*\[Rho] - 6*\[Rho]^2 + 11*\[Rho]^3) + 
          Ec^2*(484 + 440*\[Rho] + 44*\[Rho]^2 + 40*\[Rho]^3))*
         Log[1 - 2*Ec] - 60*(\[Rho] - 2*Ec*\[Rho])^2*
         (192*Ec^6 - 9*(-1 + \[Rho])*(1 + \[Rho])^2 - 
          32*Ec^5*(28 + 11*\[Rho]) + 16*Ec^4*(91 + 57*\[Rho] + 2*\[Rho]^2) - 
          16*Ec^3*(72 + 57*\[Rho] + 5*\[Rho]^2 + \[Rho]^3) - 
          2*Ec*(52 + 51*\[Rho] - 6*\[Rho]^2 + 11*\[Rho]^3) + 
          Ec^2*(484 + 440*\[Rho] + 44*\[Rho]^2 + 40*\[Rho]^3))*Log[\[Rho]])*
       ((9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
          640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
          768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
          1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
          72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
          896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
          90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
          36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
           Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 
          1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
          540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
          480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
          240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
          4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
          720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
          45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
          360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
          18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) - 
        5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(15 - 120*Ec + 360*Ec^2 - 
          480*Ec^3 + 352*Ec^4 - 768*Ec^5 + 1664*Ec^6 - 512*Ec^7 - 2304*Ec^8 + 
          2048*Ec^9 + 7*\[Rho] - 152*Ec*\[Rho] + 840*Ec^2*\[Rho] - 
          1888*Ec^3*\[Rho] + 1216*Ec^4*\[Rho] + 2432*Ec^5*\[Rho] - 
          4736*Ec^6*\[Rho] + 1536*Ec^7*\[Rho] + 1280*Ec^8*\[Rho] + 
          72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
          1344*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 - 384*Ec^6*\[Rho]^2 + 
          48*\[Rho]^3 - 600*Ec*\[Rho]^3 + 2664*Ec^2*\[Rho]^3 - 
          5280*Ec^3*\[Rho]^3 + 5696*Ec^4*\[Rho]^3 - 3840*Ec^5*\[Rho]^3 + 
          640*Ec^6*\[Rho]^3 - 79*\[Rho]^4 + 632*Ec*\[Rho]^4 - 
          1896*Ec^2*\[Rho]^4 + 2528*Ec^3*\[Rho]^4 - 2064*Ec^4*\[Rho]^4 + 
          640*Ec^5*\[Rho]^4 + 9*\[Rho]^5 - 72*Ec*\[Rho]^5 + 
          216*Ec^2*\[Rho]^5 - 288*Ec^3*\[Rho]^5 + 144*Ec^4*\[Rho]^5 - 
          12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
          12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]])) + 
      3*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
       (2*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 
          2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
          576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
          72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
          1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
          192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
          704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 
          24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 
          48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 
          8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 
          144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 
          768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
          1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
          72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
          896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
          90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
          36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
           Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 
          1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
          540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
          480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
          240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
          4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
          720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
          45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
          360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
          18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) - 
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 
          8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 
          144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 
          768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
          1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
          72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
          896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
          90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
          36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
           Log[\[Rho]])*(9 - 90*Ec + 360*Ec^2 - 720*Ec^3 + 1120*Ec^4 - 
          5056*Ec^5 + 23680*Ec^6 - 62720*Ec^7 + 93440*Ec^8 - 74240*Ec^9 + 
          24576*Ec^10 - 135*\[Rho] + 1350*Ec*\[Rho] - 5400*Ec^2*\[Rho] + 
          10800*Ec^3*\[Rho] - 11200*Ec^4*\[Rho] + 8320*Ec^5*\[Rho] - 
          16000*Ec^6*\[Rho] + 32000*Ec^7*\[Rho] - 32000*Ec^8*\[Rho] + 
          12800*Ec^9*\[Rho] - 720*\[Rho]^2 + 8280*Ec*\[Rho]^2 - 
          38520*Ec^2*\[Rho]^2 + 91440*Ec^3*\[Rho]^2 - 114240*Ec^4*\[Rho]^2 + 
          65280*Ec^5*\[Rho]^2 - 1920*Ec^6*\[Rho]^2 - 11520*Ec^7*\[Rho]^2 + 
          720*\[Rho]^3 - 6120*Ec*\[Rho]^3 + 19080*Ec^2*\[Rho]^3 - 
          23760*Ec^3*\[Rho]^3 + 4160*Ec^4*\[Rho]^3 + 17920*Ec^5*\[Rho]^3 - 
          19840*Ec^6*\[Rho]^3 + 3840*Ec^7*\[Rho]^3 + 135*\[Rho]^4 - 
          1350*Ec*\[Rho]^4 + 5400*Ec^2*\[Rho]^4 - 10800*Ec^3*\[Rho]^4 + 
          10000*Ec^4*\[Rho]^4 - 7840*Ec^5*\[Rho]^4 + 2560*Ec^6*\[Rho]^4 - 
          9*\[Rho]^5 + 90*Ec*\[Rho]^5 - 360*Ec^2*\[Rho]^5 + 
          720*Ec^3*\[Rho]^5 - 720*Ec^4*\[Rho]^5 + 288*Ec^5*\[Rho]^5 - 
          540*(-1 + 2*Ec)^5*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          540*(-1 + 2*Ec)^5*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) - 
        5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 
          96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 
          24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
          384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 
          1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 
          24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 
          768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 
          3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 
          48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*(15 - 120*Ec + 360*Ec^2 - 
          480*Ec^3 + 352*Ec^4 - 768*Ec^5 + 1664*Ec^6 - 512*Ec^7 - 2304*Ec^8 + 
          2048*Ec^9 + 7*\[Rho] - 152*Ec*\[Rho] + 840*Ec^2*\[Rho] - 
          1888*Ec^3*\[Rho] + 1216*Ec^4*\[Rho] + 2432*Ec^5*\[Rho] - 
          4736*Ec^6*\[Rho] + 1536*Ec^7*\[Rho] + 1280*Ec^8*\[Rho] + 
          72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
          1344*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 - 384*Ec^6*\[Rho]^2 + 
          48*\[Rho]^3 - 600*Ec*\[Rho]^3 + 2664*Ec^2*\[Rho]^3 - 
          5280*Ec^3*\[Rho]^3 + 5696*Ec^4*\[Rho]^3 - 3840*Ec^5*\[Rho]^3 + 
          640*Ec^6*\[Rho]^3 - 79*\[Rho]^4 + 632*Ec*\[Rho]^4 - 
          1896*Ec^2*\[Rho]^4 + 2528*Ec^3*\[Rho]^4 - 2064*Ec^4*\[Rho]^4 + 
          640*Ec^5*\[Rho]^4 + 9*\[Rho]^5 - 72*Ec*\[Rho]^5 + 
          216*Ec^2*\[Rho]^5 - 288*Ec^3*\[Rho]^5 + 144*Ec^4*\[Rho]^5 - 
          12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
          12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]))))/
    (5400*(-1 + 2*Ec)^5*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
       128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
       16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
       72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
       32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
       4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^4) + 
   (\[Rho]3LS*(-20*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
          64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
          16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(-3 + 24*Ec - 72*Ec^2 + 
          96*Ec^3 + 32*Ec^4 - 640*Ec^5 + 1920*Ec^6 - 2560*Ec^7 + 1280*Ec^8 + 
          24*\[Rho] - 192*Ec*\[Rho] + 576*Ec^2*\[Rho] - 768*Ec^3*\[Rho] + 
          384*Ec^4*\[Rho] - 72*Ec*\[Rho]^2 + 504*Ec^2*\[Rho]^2 - 
          1248*Ec^3*\[Rho]^2 + 1440*Ec^4*\[Rho]^2 - 768*Ec^5*\[Rho]^2 - 
          24*\[Rho]^3 + 192*Ec*\[Rho]^3 - 576*Ec^2*\[Rho]^3 + 
          768*Ec^3*\[Rho]^3 - 704*Ec^4*\[Rho]^3 + 256*Ec^5*\[Rho]^3 + 
          3*\[Rho]^4 - 24*Ec*\[Rho]^4 + 72*Ec^2*\[Rho]^4 - 96*Ec^3*\[Rho]^4 + 
          48*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*(15 - 180*Ec + 900*Ec^2 - 
          2400*Ec^3 + 3600*Ec^4 - 3264*Ec^5 + 5536*Ec^6 - 22656*Ec^7 + 
          59520*Ec^8 - 87040*Ec^9 + 66048*Ec^10 - 18432*Ec^11 - 2048*Ec^12 + 
          190*\[Rho] - 2520*Ec*\[Rho] + 14040*Ec^2*\[Rho] - 
          42240*Ec^3*\[Rho] + 72960*Ec^4*\[Rho] - 69120*Ec^5*\[Rho] + 
          23040*Ec^6*\[Rho] + 30720*Ec^7*\[Rho] - 69120*Ec^8*\[Rho] + 
          71680*Ec^9*\[Rho] - 30720*Ec^10*\[Rho] - 605*\[Rho]^2 + 
          7380*Ec*\[Rho]^2 - 37620*Ec^2*\[Rho]^2 + 102720*Ec^3*\[Rho]^2 - 
          158880*Ec^4*\[Rho]^2 + 130560*Ec^5*\[Rho]^2 - 31680*Ec^6*\[Rho]^2 - 
          42240*Ec^7*\[Rho]^2 + 49920*Ec^8*\[Rho]^2 - 20480*Ec^9*\[Rho]^2 + 
          520*\[Rho]^3 - 5760*Ec*\[Rho]^3 + 25920*Ec^2*\[Rho]^3 - 
          59520*Ec^3*\[Rho]^3 + 70080*Ec^4*\[Rho]^3 - 26880*Ec^5*\[Rho]^3 - 
          35200*Ec^6*\[Rho]^3 + 53760*Ec^7*\[Rho]^3 - 23040*Ec^8*\[Rho]^3 - 
          55*\[Rho]^4 + 300*Ec*\[Rho]^4 + 660*Ec^2*\[Rho]^4 - 
          8960*Ec^3*\[Rho]^4 + 27840*Ec^4*\[Rho]^4 - 46080*Ec^5*\[Rho]^4 + 
          45920*Ec^6*\[Rho]^4 - 21120*Ec^7*\[Rho]^4 + 1920*Ec^8*\[Rho]^4 - 
          70*\[Rho]^5 + 840*Ec*\[Rho]^5 - 4200*Ec^2*\[Rho]^5 + 
          11200*Ec^3*\[Rho]^5 - 16800*Ec^4*\[Rho]^5 + 15744*Ec^5*\[Rho]^5 - 
          7936*Ec^6*\[Rho]^5 + 1536*Ec^7*\[Rho]^5 + 5*\[Rho]^6 - 
          60*Ec*\[Rho]^6 + 300*Ec^2*\[Rho]^6 - 800*Ec^3*\[Rho]^6 + 
          1200*Ec^4*\[Rho]^6 - 960*Ec^5*\[Rho]^6 + 320*Ec^6*\[Rho]^6 - 
          60*(1 - 2*Ec)^6*(-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*
           Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*(-1 + \[Rho])^2*\[Rho]*
           (2 + 3*\[Rho])*Log[\[Rho]]) - 2*(-3 + 24*Ec - 72*Ec^2 + 96*Ec^3 + 
          32*Ec^4 - 640*Ec^5 + 1920*Ec^6 - 2560*Ec^7 + 1280*Ec^8 + 
          24*\[Rho] - 192*Ec*\[Rho] + 576*Ec^2*\[Rho] - 768*Ec^3*\[Rho] + 
          384*Ec^4*\[Rho] - 72*Ec*\[Rho]^2 + 504*Ec^2*\[Rho]^2 - 
          1248*Ec^3*\[Rho]^2 + 1440*Ec^4*\[Rho]^2 - 768*Ec^5*\[Rho]^2 - 
          24*\[Rho]^3 + 192*Ec*\[Rho]^3 - 576*Ec^2*\[Rho]^3 + 
          768*Ec^3*\[Rho]^3 - 704*Ec^4*\[Rho]^3 + 256*Ec^5*\[Rho]^3 + 
          3*\[Rho]^4 - 24*Ec*\[Rho]^4 + 72*Ec^2*\[Rho]^4 - 96*Ec^3*\[Rho]^4 + 
          48*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 
          288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 
          24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
          384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
          2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
          1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
          1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
          512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
          360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
           Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
          416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 
          24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
          384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
          1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
          375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
          18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
          960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
          6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
          2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
          375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
          5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
          24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
          768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
          \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
          16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
            3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
           (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) + 
        3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 
          288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 
          24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
          384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
          2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
          1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
          1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
          512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
          360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
           Log[\[Rho]])*(-1 + 12*Ec - 60*Ec^2 + 160*Ec^3 - 240*Ec^4 + 
          2464*Ec^6 - 14208*Ec^7 + 44160*Ec^8 - 81920*Ec^9 + 90624*Ec^10 - 
          55296*Ec^11 + 14336*Ec^12 + 24*\[Rho] - 288*Ec*\[Rho] + 
          1440*Ec^2*\[Rho] - 3840*Ec^3*\[Rho] + 5760*Ec^4*\[Rho] - 
          4416*Ec^5*\[Rho] - 768*Ec^6*\[Rho] + 11520*Ec^7*\[Rho] - 
          30720*Ec^8*\[Rho] + 46080*Ec^9*\[Rho] - 36864*Ec^10*\[Rho] + 
          12288*Ec^11*\[Rho] + 375*\[Rho]^2 - 4860*Ec*\[Rho]^2 + 
          26460*Ec^2*\[Rho]^2 - 77760*Ec^3*\[Rho]^2 + 131040*Ec^4*\[Rho]^2 - 
          120960*Ec^5*\[Rho]^2 + 45120*Ec^6*\[Rho]^2 + 11520*Ec^7*\[Rho]^2 - 
          11520*Ec^8*\[Rho]^2 - 960*Ec*\[Rho]^3 + 10560*Ec^2*\[Rho]^3 - 
          47360*Ec^3*\[Rho]^3 + 109440*Ec^4*\[Rho]^3 - 136320*Ec^5*\[Rho]^3 + 
          85120*Ec^6*\[Rho]^3 - 15360*Ec^7*\[Rho]^3 - 7680*Ec^8*\[Rho]^3 - 
          375*\[Rho]^4 + 4140*Ec*\[Rho]^4 - 18540*Ec^2*\[Rho]^4 + 
          42240*Ec^3*\[Rho]^4 - 48960*Ec^4*\[Rho]^4 + 24000*Ec^5*\[Rho]^4 + 
          2400*Ec^6*\[Rho]^4 - 9600*Ec^7*\[Rho]^4 + 1920*Ec^8*\[Rho]^4 - 
          24*\[Rho]^5 + 288*Ec*\[Rho]^5 - 1440*Ec^2*\[Rho]^5 + 
          3840*Ec^3*\[Rho]^5 - 5760*Ec^4*\[Rho]^5 + 4032*Ec^5*\[Rho]^5 - 
          2688*Ec^6*\[Rho]^5 + 768*Ec^7*\[Rho]^5 + \[Rho]^6 - 
          12*Ec*\[Rho]^6 + 60*Ec^2*\[Rho]^6 - 160*Ec^3*\[Rho]^6 + 
          240*Ec^4*\[Rho]^6 - 192*Ec^5*\[Rho]^6 + 64*Ec^6*\[Rho]^6 - 
          60*(1 - 2*Ec)^6*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
           Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]^2*(3 + 8*\[Rho] + 
            3*\[Rho]^2)*Log[\[Rho]])) - 48*Ec^3*(1 - 2*Ec - \[Rho])*
       (9 - 172*Ec + 1368*Ec^2 - 6000*Ec^3 + 16400*Ec^4 - 32256*Ec^5 + 
        60928*Ec^6 - 131072*Ec^7 + 249600*Ec^8 - 332800*Ec^9 + 280576*Ec^10 - 
        135168*Ec^11 + 28672*Ec^12 - 135*\[Rho] + 2294*Ec*\[Rho] - 
        16700*Ec^2*\[Rho] + 68120*Ec^3*\[Rho] - 170720*Ec^4*\[Rho] + 
        272640*Ec^5*\[Rho] - 288896*Ec^6*\[Rho] + 243200*Ec^7*\[Rho] - 
        234240*Ec^8*\[Rho] + 227840*Ec^9*\[Rho] - 138240*Ec^10*\[Rho] + 
        34816*Ec^11*\[Rho] - 729*\[Rho]^2 + 11880*Ec*\[Rho]^2 - 
        83392*Ec^2*\[Rho]^2 + 330672*Ec^3*\[Rho]^2 - 811904*Ec^4*\[Rho]^2 + 
        1263872*Ec^5*\[Rho]^2 - 1212160*Ec^6*\[Rho]^2 + 
        639744*Ec^7*\[Rho]^2 - 117504*Ec^8*\[Rho]^2 - 28672*Ec^9*\[Rho]^2 + 
        8192*Ec^10*\[Rho]^2 + 855*\[Rho]^3 - 10810*Ec*\[Rho]^3 + 
        55700*Ec^2*\[Rho]^3 - 153560*Ec^3*\[Rho]^3 + 246480*Ec^4*\[Rho]^3 - 
        227680*Ec^5*\[Rho]^3 + 99520*Ec^6*\[Rho]^3 + 4480*Ec^7*\[Rho]^3 - 
        15360*Ec^8*\[Rho]^3 + 855*\[Rho]^4 - 5260*Ec*\[Rho]^4 + 
        15600*Ec^2*\[Rho]^4 - 36080*Ec^3*\[Rho]^4 + 65760*Ec^4*\[Rho]^4 - 
        77760*Ec^5*\[Rho]^4 + 56320*Ec^6*\[Rho]^4 - 24320*Ec^7*\[Rho]^4 + 
        3840*Ec^8*\[Rho]^4 - 729*\[Rho]^5 + 2322*Ec*\[Rho]^5 - 
        1388*Ec^2*\[Rho]^5 + 120*Ec^3*\[Rho]^5 - 5200*Ec^4*\[Rho]^5 + 
        10848*Ec^5*\[Rho]^5 - 8384*Ec^6*\[Rho]^5 + 2176*Ec^7*\[Rho]^5 - 
        135*\[Rho]^6 - 304*Ec*\[Rho]^6 + 3160*Ec^2*\[Rho]^6 - 
        4720*Ec^3*\[Rho]^6 + 2320*Ec^4*\[Rho]^6 + 128*Ec^6*\[Rho]^6 + 
        9*\[Rho]^7 + 50*Ec*\[Rho]^7 - 268*Ec^2*\[Rho]^7 + 168*Ec^3*\[Rho]^7 + 
        224*Ec^4*\[Rho]^7 - 64*Ec^5*\[Rho]^7 + 60*(\[Rho] - 2*Ec*\[Rho])^2*
         (192*Ec^6 - 9*(-1 + \[Rho])*(1 + \[Rho])^2 - 
          32*Ec^5*(28 + 11*\[Rho]) + 16*Ec^4*(91 + 57*\[Rho] + 2*\[Rho]^2) - 
          16*Ec^3*(72 + 57*\[Rho] + 5*\[Rho]^2 + \[Rho]^3) - 
          2*Ec*(52 + 51*\[Rho] - 6*\[Rho]^2 + 11*\[Rho]^3) + 
          Ec^2*(484 + 440*\[Rho] + 44*\[Rho]^2 + 40*\[Rho]^3))*
         Log[1 - 2*Ec] - 60*(\[Rho] - 2*Ec*\[Rho])^2*
         (192*Ec^6 - 9*(-1 + \[Rho])*(1 + \[Rho])^2 - 
          32*Ec^5*(28 + 11*\[Rho]) + 16*Ec^4*(91 + 57*\[Rho] + 2*\[Rho]^2) - 
          16*Ec^3*(72 + 57*\[Rho] + 5*\[Rho]^2 + \[Rho]^3) - 
          2*Ec*(52 + 51*\[Rho] - 6*\[Rho]^2 + 11*\[Rho]^3) + 
          Ec^2*(484 + 440*\[Rho] + 44*\[Rho]^2 + 40*\[Rho]^3))*Log[\[Rho]])*
       ((9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 
          512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
          768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
          2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
          1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
          1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
          512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
          360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
           Log[\[Rho]])*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 
          544*Ec^5 + 1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 
          270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 
          80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 
          640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
          4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
          960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
          1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
          320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
          540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
          3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + 
        5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(15 - 150*Ec + 600*Ec^2 - 
          1200*Ec^3 + 1056*Ec^4 + 960*Ec^5 - 5760*Ec^6 + 11520*Ec^7 - 
          11520*Ec^8 + 4608*Ec^9 + 7*\[Rho] - 166*Ec*\[Rho] + 
          1144*Ec^2*\[Rho] - 3568*Ec^3*\[Rho] + 5696*Ec^4*\[Rho] - 
          5504*Ec^5*\[Rho] + 6272*Ec^6*\[Rho] - 8448*Ec^7*\[Rho] + 
          5376*Ec^8*\[Rho] - 512*Ec^9*\[Rho] + 72*Ec*\[Rho]^2 - 
          648*Ec^2*\[Rho]^2 + 2256*Ec^3*\[Rho]^2 - 4800*Ec^4*\[Rho]^2 + 
          8448*Ec^5*\[Rho]^2 - 10368*Ec^6*\[Rho]^2 + 5376*Ec^7*\[Rho]^2 + 
          48*\[Rho]^3 - 696*Ec*\[Rho]^3 + 3864*Ec^2*\[Rho]^3 - 
          10608*Ec^3*\[Rho]^3 + 17088*Ec^4*\[Rho]^3 - 16896*Ec^5*\[Rho]^3 + 
          8064*Ec^6*\[Rho]^3 - 768*Ec^7*\[Rho]^3 - 79*\[Rho]^4 + 
          790*Ec*\[Rho]^4 - 3160*Ec^2*\[Rho]^4 + 6320*Ec^3*\[Rho]^4 - 
          7440*Ec^4*\[Rho]^4 + 4512*Ec^5*\[Rho]^4 - 1024*Ec^6*\[Rho]^4 + 
          9*\[Rho]^5 - 90*Ec*\[Rho]^5 + 360*Ec^2*\[Rho]^5 - 
          720*Ec^3*\[Rho]^5 + 720*Ec^4*\[Rho]^5 - 288*Ec^5*\[Rho]^5 + 
          12*(-1 + 2*Ec)^5*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
          12*(-1 + 2*Ec)^5*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]])) + 
      3*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
       (2*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 
          2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
          576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
          72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
          1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
          192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
          704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 
          24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 
          48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 
          288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 
          24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
          384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
          2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
          1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
          1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
          512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
          360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
           Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 
          1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
          540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
          480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
          240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
          4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
          720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
          45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
          360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
          18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) - 
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 
          288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 
          24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
          384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
          2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
          1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
          1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
          512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
          360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
           Log[\[Rho]])*(9 - 90*Ec + 360*Ec^2 - 720*Ec^3 + 1120*Ec^4 - 
          5056*Ec^5 + 23680*Ec^6 - 62720*Ec^7 + 93440*Ec^8 - 74240*Ec^9 + 
          24576*Ec^10 - 135*\[Rho] + 1350*Ec*\[Rho] - 5400*Ec^2*\[Rho] + 
          10800*Ec^3*\[Rho] - 11200*Ec^4*\[Rho] + 8320*Ec^5*\[Rho] - 
          16000*Ec^6*\[Rho] + 32000*Ec^7*\[Rho] - 32000*Ec^8*\[Rho] + 
          12800*Ec^9*\[Rho] - 720*\[Rho]^2 + 8280*Ec*\[Rho]^2 - 
          38520*Ec^2*\[Rho]^2 + 91440*Ec^3*\[Rho]^2 - 114240*Ec^4*\[Rho]^2 + 
          65280*Ec^5*\[Rho]^2 - 1920*Ec^6*\[Rho]^2 - 11520*Ec^7*\[Rho]^2 + 
          720*\[Rho]^3 - 6120*Ec*\[Rho]^3 + 19080*Ec^2*\[Rho]^3 - 
          23760*Ec^3*\[Rho]^3 + 4160*Ec^4*\[Rho]^3 + 17920*Ec^5*\[Rho]^3 - 
          19840*Ec^6*\[Rho]^3 + 3840*Ec^7*\[Rho]^3 + 135*\[Rho]^4 - 
          1350*Ec*\[Rho]^4 + 5400*Ec^2*\[Rho]^4 - 10800*Ec^3*\[Rho]^4 + 
          10000*Ec^4*\[Rho]^4 - 7840*Ec^5*\[Rho]^4 + 2560*Ec^6*\[Rho]^4 - 
          9*\[Rho]^5 + 90*Ec*\[Rho]^5 - 360*Ec^2*\[Rho]^5 + 
          720*Ec^3*\[Rho]^5 - 720*Ec^4*\[Rho]^5 + 288*Ec^5*\[Rho]^5 - 
          540*(-1 + 2*Ec)^5*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          540*(-1 + 2*Ec)^5*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) - 
        5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 
          96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 
          24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
          384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 
          1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 
          24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 
          768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 
          3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 
          48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*(15 - 150*Ec + 600*Ec^2 - 
          1200*Ec^3 + 1056*Ec^4 + 960*Ec^5 - 5760*Ec^6 + 11520*Ec^7 - 
          11520*Ec^8 + 4608*Ec^9 + 7*\[Rho] - 166*Ec*\[Rho] + 
          1144*Ec^2*\[Rho] - 3568*Ec^3*\[Rho] + 5696*Ec^4*\[Rho] - 
          5504*Ec^5*\[Rho] + 6272*Ec^6*\[Rho] - 8448*Ec^7*\[Rho] + 
          5376*Ec^8*\[Rho] - 512*Ec^9*\[Rho] + 72*Ec*\[Rho]^2 - 
          648*Ec^2*\[Rho]^2 + 2256*Ec^3*\[Rho]^2 - 4800*Ec^4*\[Rho]^2 + 
          8448*Ec^5*\[Rho]^2 - 10368*Ec^6*\[Rho]^2 + 5376*Ec^7*\[Rho]^2 + 
          48*\[Rho]^3 - 696*Ec*\[Rho]^3 + 3864*Ec^2*\[Rho]^3 - 
          10608*Ec^3*\[Rho]^3 + 17088*Ec^4*\[Rho]^3 - 16896*Ec^5*\[Rho]^3 + 
          8064*Ec^6*\[Rho]^3 - 768*Ec^7*\[Rho]^3 - 79*\[Rho]^4 + 
          790*Ec*\[Rho]^4 - 3160*Ec^2*\[Rho]^4 + 6320*Ec^3*\[Rho]^4 - 
          7440*Ec^4*\[Rho]^4 + 4512*Ec^5*\[Rho]^4 - 1024*Ec^6*\[Rho]^4 + 
          9*\[Rho]^5 - 90*Ec*\[Rho]^5 + 360*Ec^2*\[Rho]^5 - 
          720*Ec^3*\[Rho]^5 + 720*Ec^4*\[Rho]^5 - 288*Ec^5*\[Rho]^5 + 
          12*(-1 + 2*Ec)^5*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
          12*(-1 + 2*Ec)^5*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]))))/
    (5400*(1 - 2*Ec)^6*mb^5*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
       128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
       16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
       72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
       32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
       4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^4) - 
   (\[Rho]3D*(16*Ec^3*(1 - 2*Ec - \[Rho])*(9 - 172*Ec + 1368*Ec^2 - 
        6000*Ec^3 + 16400*Ec^4 - 32256*Ec^5 + 60928*Ec^6 - 131072*Ec^7 + 
        249600*Ec^8 - 332800*Ec^9 + 280576*Ec^10 - 135168*Ec^11 + 
        28672*Ec^12 - 135*\[Rho] + 2294*Ec*\[Rho] - 16700*Ec^2*\[Rho] + 
        68120*Ec^3*\[Rho] - 170720*Ec^4*\[Rho] + 272640*Ec^5*\[Rho] - 
        288896*Ec^6*\[Rho] + 243200*Ec^7*\[Rho] - 234240*Ec^8*\[Rho] + 
        227840*Ec^9*\[Rho] - 138240*Ec^10*\[Rho] + 34816*Ec^11*\[Rho] - 
        729*\[Rho]^2 + 11880*Ec*\[Rho]^2 - 83392*Ec^2*\[Rho]^2 + 
        330672*Ec^3*\[Rho]^2 - 811904*Ec^4*\[Rho]^2 + 1263872*Ec^5*\[Rho]^2 - 
        1212160*Ec^6*\[Rho]^2 + 639744*Ec^7*\[Rho]^2 - 117504*Ec^8*\[Rho]^2 - 
        28672*Ec^9*\[Rho]^2 + 8192*Ec^10*\[Rho]^2 + 855*\[Rho]^3 - 
        10810*Ec*\[Rho]^3 + 55700*Ec^2*\[Rho]^3 - 153560*Ec^3*\[Rho]^3 + 
        246480*Ec^4*\[Rho]^3 - 227680*Ec^5*\[Rho]^3 + 99520*Ec^6*\[Rho]^3 + 
        4480*Ec^7*\[Rho]^3 - 15360*Ec^8*\[Rho]^3 + 855*\[Rho]^4 - 
        5260*Ec*\[Rho]^4 + 15600*Ec^2*\[Rho]^4 - 36080*Ec^3*\[Rho]^4 + 
        65760*Ec^4*\[Rho]^4 - 77760*Ec^5*\[Rho]^4 + 56320*Ec^6*\[Rho]^4 - 
        24320*Ec^7*\[Rho]^4 + 3840*Ec^8*\[Rho]^4 - 729*\[Rho]^5 + 
        2322*Ec*\[Rho]^5 - 1388*Ec^2*\[Rho]^5 + 120*Ec^3*\[Rho]^5 - 
        5200*Ec^4*\[Rho]^5 + 10848*Ec^5*\[Rho]^5 - 8384*Ec^6*\[Rho]^5 + 
        2176*Ec^7*\[Rho]^5 - 135*\[Rho]^6 - 304*Ec*\[Rho]^6 + 
        3160*Ec^2*\[Rho]^6 - 4720*Ec^3*\[Rho]^6 + 2320*Ec^4*\[Rho]^6 + 
        128*Ec^6*\[Rho]^6 + 9*\[Rho]^7 + 50*Ec*\[Rho]^7 - 268*Ec^2*\[Rho]^7 + 
        168*Ec^3*\[Rho]^7 + 224*Ec^4*\[Rho]^7 - 64*Ec^5*\[Rho]^7 + 
        60*(\[Rho] - 2*Ec*\[Rho])^2*(192*Ec^6 - 9*(-1 + \[Rho])*
           (1 + \[Rho])^2 - 32*Ec^5*(28 + 11*\[Rho]) + 
          16*Ec^4*(91 + 57*\[Rho] + 2*\[Rho]^2) - 
          16*Ec^3*(72 + 57*\[Rho] + 5*\[Rho]^2 + \[Rho]^3) - 
          2*Ec*(52 + 51*\[Rho] - 6*\[Rho]^2 + 11*\[Rho]^3) + 
          Ec^2*(484 + 440*\[Rho] + 44*\[Rho]^2 + 40*\[Rho]^3))*
         Log[1 - 2*Ec] - 60*(\[Rho] - 2*Ec*\[Rho])^2*
         (192*Ec^6 - 9*(-1 + \[Rho])*(1 + \[Rho])^2 - 
          32*Ec^5*(28 + 11*\[Rho]) + 16*Ec^4*(91 + 57*\[Rho] + 2*\[Rho]^2) - 
          16*Ec^3*(72 + 57*\[Rho] + 5*\[Rho]^2 + \[Rho]^3) - 
          2*Ec*(52 + 51*\[Rho] - 6*\[Rho]^2 + 11*\[Rho]^3) + 
          Ec^2*(484 + 440*\[Rho] + 44*\[Rho]^2 + 40*\[Rho]^3))*Log[\[Rho]])*
       (3*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
          1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
          540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
          480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
          240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
          4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
          720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
          45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
          360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
          18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
         (77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 
          14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 
          880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
          5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
          2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
          1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
          3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
          80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
          320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 
          50*Ec*\[Rho]^4 - 200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 
          400*Ec^4*\[Rho]^4 + 160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*
           (4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*
           Log[\[Rho]]) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
          128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
          16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(729 - 9324*Ec + 50076*Ec^2 - 
          145056*Ec^3 + 242304*Ec^4 - 238464*Ec^5 + 173568*Ec^6 - 
          195072*Ec^7 + 237312*Ec^8 - 150528*Ec^9 + 33792*Ec^10 - 
          1831*\[Rho] + 21780*Ec*\[Rho] - 107748*Ec^2*\[Rho] + 
          283488*Ec^3*\[Rho] - 420192*Ec^4*\[Rho] + 347904*Ec^5*\[Rho] - 
          180864*Ec^6*\[Rho] + 127488*Ec^7*\[Rho] - 99072*Ec^8*\[Rho] + 
          23552*Ec^9*\[Rho] + 3072*Ec^10*\[Rho] + 1296*\[Rho]^2 - 
          13896*Ec*\[Rho]^2 + 59544*Ec^2*\[Rho]^2 - 125664*Ec^3*\[Rho]^2 + 
          125856*Ec^4*\[Rho]^2 - 35712*Ec^5*\[Rho]^2 - 23424*Ec^6*\[Rho]^2 + 
          13824*Ec^7*\[Rho]^2 - 4608*Ec^8*\[Rho]^2 - 144*\[Rho]^3 + 
          1080*Ec*\[Rho]^3 - 1512*Ec^2*\[Rho]^3 - 8928*Ec^3*\[Rho]^3 + 
          33312*Ec^4*\[Rho]^3 - 46464*Ec^5*\[Rho]^3 + 38016*Ec^6*\[Rho]^3 - 
          16896*Ec^7*\[Rho]^3 + 1536*Ec^8*\[Rho]^3 - 41*\[Rho]^4 + 
          492*Ec*\[Rho]^4 - 2460*Ec^2*\[Rho]^4 + 6560*Ec^3*\[Rho]^4 - 
          6480*Ec^4*\[Rho]^4 + 4416*Ec^5*\[Rho]^4 - 1472*Ec^6*\[Rho]^4 - 
          9*\[Rho]^5 + 108*Ec*\[Rho]^5 - 540*Ec^2*\[Rho]^5 + 
          1440*Ec^3*\[Rho]^5 - 2160*Ec^4*\[Rho]^5 + 1728*Ec^5*\[Rho]^5 - 
          576*Ec^6*\[Rho]^5 - 12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 
            27*\[Rho]^3)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 
            69*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])) + 
      (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
       (6*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 
          2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
          576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
          72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
          1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
          192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
          704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 
          24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 
          48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 
          24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 
          45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 
          80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
          640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
          4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
          960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
          1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
          320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
          540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
          3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
         (77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 
          14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 
          880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
          5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
          2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
          1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
          3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
          80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
          320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 
          50*Ec*\[Rho]^4 - 200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 
          400*Ec^4*\[Rho]^4 + 160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*
           (4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*
           Log[\[Rho]]) - 3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
          128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
          16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(9 - 90*Ec + 360*Ec^2 - 
          720*Ec^3 + 1120*Ec^4 - 5056*Ec^5 + 23680*Ec^6 - 62720*Ec^7 + 
          93440*Ec^8 - 74240*Ec^9 + 24576*Ec^10 - 135*\[Rho] + 
          1350*Ec*\[Rho] - 5400*Ec^2*\[Rho] + 10800*Ec^3*\[Rho] - 
          11200*Ec^4*\[Rho] + 8320*Ec^5*\[Rho] - 16000*Ec^6*\[Rho] + 
          32000*Ec^7*\[Rho] - 32000*Ec^8*\[Rho] + 12800*Ec^9*\[Rho] - 
          720*\[Rho]^2 + 8280*Ec*\[Rho]^2 - 38520*Ec^2*\[Rho]^2 + 
          91440*Ec^3*\[Rho]^2 - 114240*Ec^4*\[Rho]^2 + 65280*Ec^5*\[Rho]^2 - 
          1920*Ec^6*\[Rho]^2 - 11520*Ec^7*\[Rho]^2 + 720*\[Rho]^3 - 
          6120*Ec*\[Rho]^3 + 19080*Ec^2*\[Rho]^3 - 23760*Ec^3*\[Rho]^3 + 
          4160*Ec^4*\[Rho]^3 + 17920*Ec^5*\[Rho]^3 - 19840*Ec^6*\[Rho]^3 + 
          3840*Ec^7*\[Rho]^3 + 135*\[Rho]^4 - 1350*Ec*\[Rho]^4 + 
          5400*Ec^2*\[Rho]^4 - 10800*Ec^3*\[Rho]^4 + 10000*Ec^4*\[Rho]^4 - 
          7840*Ec^5*\[Rho]^4 + 2560*Ec^6*\[Rho]^4 - 9*\[Rho]^5 + 
          90*Ec*\[Rho]^5 - 360*Ec^2*\[Rho]^5 + 720*Ec^3*\[Rho]^5 - 
          720*Ec^4*\[Rho]^5 + 288*Ec^5*\[Rho]^5 - 540*(-1 + 2*Ec)^5*\[Rho]^2*
           (1 + \[Rho])*Log[1 - 2*Ec] + 540*(-1 + 2*Ec)^5*\[Rho]^2*
           (1 + \[Rho])*Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 
          8736*Ec^4 + 2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 
          512*Ec^9 - 88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 
          6784*Ec^3*\[Rho] - 5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 
          5120*Ec^6*\[Rho] - 2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 
          312*Ec*\[Rho]^2 + 1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 
          4896*Ec^4*\[Rho]^2 - 3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 
          8*\[Rho]^3 + 80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 
          384*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 
          5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 200*Ec^2*\[Rho]^4 + 
          400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 160*Ec^5*\[Rho]^4 + 
          12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
          12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]) - 
        5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 
          96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 
          24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
          384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 
          1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 
          24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 
          768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 
          3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 
          48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*(729 - 9324*Ec + 50076*Ec^2 - 
          145056*Ec^3 + 242304*Ec^4 - 238464*Ec^5 + 173568*Ec^6 - 
          195072*Ec^7 + 237312*Ec^8 - 150528*Ec^9 + 33792*Ec^10 - 
          1831*\[Rho] + 21780*Ec*\[Rho] - 107748*Ec^2*\[Rho] + 
          283488*Ec^3*\[Rho] - 420192*Ec^4*\[Rho] + 347904*Ec^5*\[Rho] - 
          180864*Ec^6*\[Rho] + 127488*Ec^7*\[Rho] - 99072*Ec^8*\[Rho] + 
          23552*Ec^9*\[Rho] + 3072*Ec^10*\[Rho] + 1296*\[Rho]^2 - 
          13896*Ec*\[Rho]^2 + 59544*Ec^2*\[Rho]^2 - 125664*Ec^3*\[Rho]^2 + 
          125856*Ec^4*\[Rho]^2 - 35712*Ec^5*\[Rho]^2 - 23424*Ec^6*\[Rho]^2 + 
          13824*Ec^7*\[Rho]^2 - 4608*Ec^8*\[Rho]^2 - 144*\[Rho]^3 + 
          1080*Ec*\[Rho]^3 - 1512*Ec^2*\[Rho]^3 - 8928*Ec^3*\[Rho]^3 + 
          33312*Ec^4*\[Rho]^3 - 46464*Ec^5*\[Rho]^3 + 38016*Ec^6*\[Rho]^3 - 
          16896*Ec^7*\[Rho]^3 + 1536*Ec^8*\[Rho]^3 - 41*\[Rho]^4 + 
          492*Ec*\[Rho]^4 - 2460*Ec^2*\[Rho]^4 + 6560*Ec^3*\[Rho]^4 - 
          6480*Ec^4*\[Rho]^4 + 4416*Ec^5*\[Rho]^4 - 1472*Ec^6*\[Rho]^4 - 
          9*\[Rho]^5 + 108*Ec*\[Rho]^5 - 540*Ec^2*\[Rho]^5 + 
          1440*Ec^3*\[Rho]^5 - 2160*Ec^4*\[Rho]^5 + 1728*Ec^5*\[Rho]^5 - 
          576*Ec^6*\[Rho]^5 - 12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 
            27*\[Rho]^3)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 
            69*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])) - 
      20*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(2*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 
          640*Ec^5 - 1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 
          192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
          384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 
          1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 
          24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 
          768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 
          3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 
          48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 
          8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 
          2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 880*Ec*\[Rho] - 
          3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 5248*Ec^4*\[Rho] - 
          1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 2048*Ec^7*\[Rho] + 
          24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 1608*Ec^2*\[Rho]^2 - 
          3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 3264*Ec^5*\[Rho]^2 + 
          1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 80*Ec*\[Rho]^3 - 
          320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 
          128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
          200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
          160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*
           Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
         (1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
          1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
          192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
          384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
          1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
          375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
          18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
          960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
          6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
          2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
          375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
          5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
          24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
          768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
          \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
          16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
            3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
           (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) - 
        3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 
          8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 
          2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 880*Ec*\[Rho] - 
          3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 5248*Ec^4*\[Rho] - 
          1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 2048*Ec^7*\[Rho] + 
          24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 1608*Ec^2*\[Rho]^2 - 
          3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 3264*Ec^5*\[Rho]^2 + 
          1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 80*Ec*\[Rho]^3 - 
          320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 
          128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
          200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
          160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*
           Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
         (1 - 12*Ec + 60*Ec^2 - 160*Ec^3 + 240*Ec^4 - 2464*Ec^6 + 
          14208*Ec^7 - 44160*Ec^8 + 81920*Ec^9 - 90624*Ec^10 + 55296*Ec^11 - 
          14336*Ec^12 - 24*\[Rho] + 288*Ec*\[Rho] - 1440*Ec^2*\[Rho] + 
          3840*Ec^3*\[Rho] - 5760*Ec^4*\[Rho] + 4416*Ec^5*\[Rho] + 
          768*Ec^6*\[Rho] - 11520*Ec^7*\[Rho] + 30720*Ec^8*\[Rho] - 
          46080*Ec^9*\[Rho] + 36864*Ec^10*\[Rho] - 12288*Ec^11*\[Rho] - 
          375*\[Rho]^2 + 4860*Ec*\[Rho]^2 - 26460*Ec^2*\[Rho]^2 + 
          77760*Ec^3*\[Rho]^2 - 131040*Ec^4*\[Rho]^2 + 120960*Ec^5*\[Rho]^2 - 
          45120*Ec^6*\[Rho]^2 - 11520*Ec^7*\[Rho]^2 + 11520*Ec^8*\[Rho]^2 + 
          960*Ec*\[Rho]^3 - 10560*Ec^2*\[Rho]^3 + 47360*Ec^3*\[Rho]^3 - 
          109440*Ec^4*\[Rho]^3 + 136320*Ec^5*\[Rho]^3 - 85120*Ec^6*\[Rho]^3 + 
          15360*Ec^7*\[Rho]^3 + 7680*Ec^8*\[Rho]^3 + 375*\[Rho]^4 - 
          4140*Ec*\[Rho]^4 + 18540*Ec^2*\[Rho]^4 - 42240*Ec^3*\[Rho]^4 + 
          48960*Ec^4*\[Rho]^4 - 24000*Ec^5*\[Rho]^4 - 2400*Ec^6*\[Rho]^4 + 
          9600*Ec^7*\[Rho]^4 - 1920*Ec^8*\[Rho]^4 + 24*\[Rho]^5 - 
          288*Ec*\[Rho]^5 + 1440*Ec^2*\[Rho]^5 - 3840*Ec^3*\[Rho]^5 + 
          5760*Ec^4*\[Rho]^5 - 4032*Ec^5*\[Rho]^5 + 2688*Ec^6*\[Rho]^5 - 
          768*Ec^7*\[Rho]^5 - \[Rho]^6 + 12*Ec*\[Rho]^6 - 60*Ec^2*\[Rho]^6 + 
          160*Ec^3*\[Rho]^6 - 240*Ec^4*\[Rho]^6 + 192*Ec^5*\[Rho]^6 - 
          64*Ec^6*\[Rho]^6 + 60*(1 - 2*Ec)^6*\[Rho]^2*(3 + 8*\[Rho] + 
            3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]^2*
           (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) - 
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 
          96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 
          24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
          384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 
          1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 
          24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 
          768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 
          3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 
          48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*(1119 - 16386*Ec + 
          103356*Ec^2 - 364680*Ec^3 + 779760*Ec^4 - 1013280*Ec^5 + 
          718880*Ec^6 - 49600*Ec^7 - 620160*Ec^8 + 1104640*Ec^9 - 
          1127936*Ec^10 + 635904*Ec^11 - 169984*Ec^12 + 20480*Ec^13 - 
          4420*\[Rho] + 61400*Ec*\[Rho] - 365040*Ec^2*\[Rho] + 
          1203360*Ec^3*\[Rho] - 2373120*Ec^4*\[Rho] + 2787840*Ec^5*\[Rho] - 
          1743360*Ec^6*\[Rho] + 199680*Ec^7*\[Rho] + 660480*Ec^8*\[Rho] - 
          808960*Ec^9*\[Rho] + 512000*Ec^10*\[Rho] - 122880*Ec^11*\[Rho] - 
          5275*\[Rho]^2 + 89570*Ec*\[Rho]^2 - 647460*Ec^2*\[Rho]^2 + 
          2598360*Ec^3*\[Rho]^2 - 6297120*Ec^4*\[Rho]^2 + 
          9326400*Ec^5*\[Rho]^2 - 8034240*Ec^6*\[Rho]^2 + 
          3431040*Ec^7*\[Rho]^2 - 387840*Ec^8*\[Rho]^2 - 
          17920*Ec^9*\[Rho]^2 - 40960*Ec^10*\[Rho]^2 + 9200*\[Rho]^3 - 
          122080*Ec*\[Rho]^3 + 685440*Ec^2*\[Rho]^3 - 2096640*Ec^3*\[Rho]^3 + 
          3722880*Ec^4*\[Rho]^3 - 3736320*Ec^5*\[Rho]^3 + 
          1816960*Ec^6*\[Rho]^3 - 154880*Ec^7*\[Rho]^3 - 
          161280*Ec^8*\[Rho]^3 + 46080*Ec^9*\[Rho]^3 - 575*\[Rho]^4 + 
          6970*Ec*\[Rho]^4 - 34260*Ec^2*\[Rho]^4 + 83960*Ec^3*\[Rho]^4 - 
          92320*Ec^4*\[Rho]^4 + 14400*Ec^5*\[Rho]^4 + 62560*Ec^6*\[Rho]^4 - 
          84800*Ec^7*\[Rho]^4 + 44160*Ec^8*\[Rho]^4 - 3840*Ec^9*\[Rho]^4 - 
          44*\[Rho]^5 + 616*Ec*\[Rho]^5 - 3696*Ec^2*\[Rho]^5 + 
          12320*Ec^3*\[Rho]^5 - 24640*Ec^4*\[Rho]^5 + 20352*Ec^5*\[Rho]^5 - 
          11648*Ec^6*\[Rho]^5 + 3328*Ec^7*\[Rho]^5 - 5*\[Rho]^6 + 
          70*Ec*\[Rho]^6 - 420*Ec^2*\[Rho]^6 + 1400*Ec^3*\[Rho]^6 - 
          2800*Ec^4*\[Rho]^6 + 3360*Ec^5*\[Rho]^6 - 2240*Ec^6*\[Rho]^6 + 
          640*Ec^7*\[Rho]^6 + 60*(-1 + 2*Ec)^7*(6 + 4*\[Rho] - 131*\[Rho]^2 - 
            56*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*
           (6 + 4*\[Rho] - 131*\[Rho]^2 - 56*\[Rho]^3 + 9*\[Rho]^4)*
           Log[\[Rho]]))))/(5400*(-1 + 2*Ec)^7*mb^5*
     (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
       8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
       64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
       48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
       16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^4)) + 
 \[Mu]2G*(((1 - 2*Ec)^2*(300*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
        128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
        16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
        72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
        32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
        4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(3 - 30*Ec + 120*Ec^2 - 
        240*Ec^3 + 240*Ec^4 - 64*Ec^5 - 288*Ec^6 + 960*Ec^7 - 1280*Ec^8 + 
        1536*Ec^10 - 1024*Ec^11 + 38*\[Rho] - 428*Ec*\[Rho] + 
        1952*Ec^2*\[Rho] - 4544*Ec^3*\[Rho] + 5504*Ec^4*\[Rho] - 
        3168*Ec^5*\[Rho] + 1728*Ec^6*\[Rho] - 3840*Ec^7*\[Rho] + 
        4096*Ec^8*\[Rho] - 512*Ec^9*\[Rho] - 1024*Ec^10*\[Rho] - 
        121*\[Rho]^2 + 1234*Ec*\[Rho]^2 - 5056*Ec^2*\[Rho]^2 + 
        10432*Ec^3*\[Rho]^2 - 10912*Ec^4*\[Rho]^2 + 4864*Ec^5*\[Rho]^2 - 
        832*Ec^6*\[Rho]^2 + 1408*Ec^7*\[Rho]^2 - 1024*Ec^8*\[Rho]^2 + 
        104*\[Rho]^3 - 944*Ec*\[Rho]^3 + 3296*Ec^2*\[Rho]^3 - 
        5312*Ec^3*\[Rho]^3 + 3392*Ec^4*\[Rho]^3 + 704*Ec^5*\[Rho]^3 - 
        2560*Ec^6*\[Rho]^3 + 1792*Ec^7*\[Rho]^3 - 11*\[Rho]^4 + 
        38*Ec*\[Rho]^4 + 208*Ec^2*\[Rho]^4 - 1376*Ec^3*\[Rho]^4 + 
        2816*Ec^4*\[Rho]^4 - 3040*Ec^5*\[Rho]^4 + 2144*Ec^6*\[Rho]^4 - 
        320*Ec^7*\[Rho]^4 - 14*\[Rho]^5 + 140*Ec*\[Rho]^5 - 
        560*Ec^2*\[Rho]^5 + 1120*Ec^3*\[Rho]^5 - 1120*Ec^4*\[Rho]^5 + 
        736*Ec^5*\[Rho]^5 - 192*Ec^6*\[Rho]^5 + \[Rho]^6 - 10*Ec*\[Rho]^6 + 
        40*Ec^2*\[Rho]^6 - 80*Ec^3*\[Rho]^6 + 80*Ec^4*\[Rho]^6 - 
        32*Ec^5*\[Rho]^6 + 12*(-1 + 2*Ec)^5*(-1 + \[Rho])^2*\[Rho]*
         (2 + 3*\[Rho])*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(-1 + \[Rho])^2*
         \[Rho]*(2 + 3*\[Rho])*Log[\[Rho]]) - 
      20*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
        640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
        416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 
        24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
        384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
        1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
        375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
        18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
        960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
        6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
        2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
        375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
        5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
        24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
        768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
        \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
        16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
          3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) - 
      (3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
         1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 
         360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
         960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 
         1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 
         480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 
         1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 
         1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 
         270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 
         160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 
         24*Ec^3*\[Rho]^5 + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]])*((9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 
           288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 
           288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 
           72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 1224*Ec^2*\[Rho]^2 - 
           1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 72*\[Rho]^3 + 
           432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 
           320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 
           180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*
            Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*
          (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
           1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
           540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
           480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
           240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
           4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
           240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
           720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
           45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
           360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
           18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
           180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
           180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) - 
         5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
           8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
           64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
           72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
           32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
           4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
            Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
          (15 - 120*Ec + 360*Ec^2 - 480*Ec^3 + 352*Ec^4 - 768*Ec^5 + 
           1664*Ec^6 - 512*Ec^7 - 2304*Ec^8 + 2048*Ec^9 + 7*\[Rho] - 
           152*Ec*\[Rho] + 840*Ec^2*\[Rho] - 1888*Ec^3*\[Rho] + 
           1216*Ec^4*\[Rho] + 2432*Ec^5*\[Rho] - 4736*Ec^6*\[Rho] + 
           1536*Ec^7*\[Rho] + 1280*Ec^8*\[Rho] + 72*Ec*\[Rho]^2 - 
           504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1344*Ec^4*\[Rho]^2 + 
           768*Ec^5*\[Rho]^2 - 384*Ec^6*\[Rho]^2 + 48*\[Rho]^3 - 
           600*Ec*\[Rho]^3 + 2664*Ec^2*\[Rho]^3 - 5280*Ec^3*\[Rho]^3 + 
           5696*Ec^4*\[Rho]^3 - 3840*Ec^5*\[Rho]^3 + 640*Ec^6*\[Rho]^3 - 
           79*\[Rho]^4 + 632*Ec*\[Rho]^4 - 1896*Ec^2*\[Rho]^4 + 
           2528*Ec^3*\[Rho]^4 - 2064*Ec^4*\[Rho]^4 + 640*Ec^5*\[Rho]^4 + 
           9*\[Rho]^5 - 72*Ec*\[Rho]^5 + 216*Ec^2*\[Rho]^5 - 
           288*Ec^3*\[Rho]^5 + 144*Ec^4*\[Rho]^5 - 12*(1 - 2*Ec)^4*\[Rho]*
            (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*
            \[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]])))/
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])))/(900*(-1 + 2*Ec)^5*mb^2*
     (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
       8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
       64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
       48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
       16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^2) + 
   (\[Rho]3LS*(-20*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
          64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
          16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 
          8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 
          144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 
          768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
          1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
          72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
          896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
          90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
          36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
           Log[\[Rho]])*(15 - 180*Ec + 900*Ec^2 - 2400*Ec^3 + 3600*Ec^4 - 
          3264*Ec^5 + 5536*Ec^6 - 22656*Ec^7 + 59520*Ec^8 - 87040*Ec^9 + 
          66048*Ec^10 - 18432*Ec^11 - 2048*Ec^12 + 190*\[Rho] - 
          2520*Ec*\[Rho] + 14040*Ec^2*\[Rho] - 42240*Ec^3*\[Rho] + 
          72960*Ec^4*\[Rho] - 69120*Ec^5*\[Rho] + 23040*Ec^6*\[Rho] + 
          30720*Ec^7*\[Rho] - 69120*Ec^8*\[Rho] + 71680*Ec^9*\[Rho] - 
          30720*Ec^10*\[Rho] - 605*\[Rho]^2 + 7380*Ec*\[Rho]^2 - 
          37620*Ec^2*\[Rho]^2 + 102720*Ec^3*\[Rho]^2 - 158880*Ec^4*\[Rho]^2 + 
          130560*Ec^5*\[Rho]^2 - 31680*Ec^6*\[Rho]^2 - 42240*Ec^7*\[Rho]^2 + 
          49920*Ec^8*\[Rho]^2 - 20480*Ec^9*\[Rho]^2 + 520*\[Rho]^3 - 
          5760*Ec*\[Rho]^3 + 25920*Ec^2*\[Rho]^3 - 59520*Ec^3*\[Rho]^3 + 
          70080*Ec^4*\[Rho]^3 - 26880*Ec^5*\[Rho]^3 - 35200*Ec^6*\[Rho]^3 + 
          53760*Ec^7*\[Rho]^3 - 23040*Ec^8*\[Rho]^3 - 55*\[Rho]^4 + 
          300*Ec*\[Rho]^4 + 660*Ec^2*\[Rho]^4 - 8960*Ec^3*\[Rho]^4 + 
          27840*Ec^4*\[Rho]^4 - 46080*Ec^5*\[Rho]^4 + 45920*Ec^6*\[Rho]^4 - 
          21120*Ec^7*\[Rho]^4 + 1920*Ec^8*\[Rho]^4 - 70*\[Rho]^5 + 
          840*Ec*\[Rho]^5 - 4200*Ec^2*\[Rho]^5 + 11200*Ec^3*\[Rho]^5 - 
          16800*Ec^4*\[Rho]^5 + 15744*Ec^5*\[Rho]^5 - 7936*Ec^6*\[Rho]^5 + 
          1536*Ec^7*\[Rho]^5 + 5*\[Rho]^6 - 60*Ec*\[Rho]^6 + 
          300*Ec^2*\[Rho]^6 - 800*Ec^3*\[Rho]^6 + 1200*Ec^4*\[Rho]^6 - 
          960*Ec^5*\[Rho]^6 + 320*Ec^6*\[Rho]^6 - 60*(1 - 2*Ec)^6*
           (-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[1 - 2*Ec] + 
          60*(1 - 2*Ec)^6*(-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*
           Log[\[Rho]]) + 15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
          128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
          16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 
          288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 
          24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
          384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
          2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
          1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
          1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
          512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
          360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
           Log[\[Rho]])*(3 - 30*Ec + 120*Ec^2 - 240*Ec^3 + 240*Ec^4 - 
          64*Ec^5 - 288*Ec^6 + 960*Ec^7 - 1280*Ec^8 + 1536*Ec^10 - 
          1024*Ec^11 + 38*\[Rho] - 428*Ec*\[Rho] + 1952*Ec^2*\[Rho] - 
          4544*Ec^3*\[Rho] + 5504*Ec^4*\[Rho] - 3168*Ec^5*\[Rho] + 
          1728*Ec^6*\[Rho] - 3840*Ec^7*\[Rho] + 4096*Ec^8*\[Rho] - 
          512*Ec^9*\[Rho] - 1024*Ec^10*\[Rho] - 121*\[Rho]^2 + 
          1234*Ec*\[Rho]^2 - 5056*Ec^2*\[Rho]^2 + 10432*Ec^3*\[Rho]^2 - 
          10912*Ec^4*\[Rho]^2 + 4864*Ec^5*\[Rho]^2 - 832*Ec^6*\[Rho]^2 + 
          1408*Ec^7*\[Rho]^2 - 1024*Ec^8*\[Rho]^2 + 104*\[Rho]^3 - 
          944*Ec*\[Rho]^3 + 3296*Ec^2*\[Rho]^3 - 5312*Ec^3*\[Rho]^3 + 
          3392*Ec^4*\[Rho]^3 + 704*Ec^5*\[Rho]^3 - 2560*Ec^6*\[Rho]^3 + 
          1792*Ec^7*\[Rho]^3 - 11*\[Rho]^4 + 38*Ec*\[Rho]^4 + 
          208*Ec^2*\[Rho]^4 - 1376*Ec^3*\[Rho]^4 + 2816*Ec^4*\[Rho]^4 - 
          3040*Ec^5*\[Rho]^4 + 2144*Ec^6*\[Rho]^4 - 320*Ec^7*\[Rho]^4 - 
          14*\[Rho]^5 + 140*Ec*\[Rho]^5 - 560*Ec^2*\[Rho]^5 + 
          1120*Ec^3*\[Rho]^5 - 1120*Ec^4*\[Rho]^5 + 736*Ec^5*\[Rho]^5 - 
          192*Ec^6*\[Rho]^5 + \[Rho]^6 - 10*Ec*\[Rho]^6 + 40*Ec^2*\[Rho]^6 - 
          80*Ec^3*\[Rho]^6 + 80*Ec^4*\[Rho]^6 - 32*Ec^5*\[Rho]^6 + 
          12*(-1 + 2*Ec)^5*(-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*
           Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(-1 + \[Rho])^2*\[Rho]*
           (2 + 3*\[Rho])*Log[\[Rho]]) - 2*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 
          160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 
          192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
          384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
          2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
          1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
          1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
          512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
          360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
           Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 
          288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 
          288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 
          504*Ec*\[Rho]^2 + 1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 
          576*Ec^4*\[Rho]^2 - 72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 
          864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 
          15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 
          120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 
          36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 
          32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
          1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 
          576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
          48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
          1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
          3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
          12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
          1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
          16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
          3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
          2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
          1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
          192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
          384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
          24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
          60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
           Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
            3*\[Rho]^2)*Log[\[Rho]])) + 
      3*((9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
          640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
          768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
          1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
          72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
          896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
          90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
          36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
           Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 
          1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
          540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
          480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
          240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
          4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
          720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
          45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
          360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
          18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) - 
        5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(15 - 120*Ec + 360*Ec^2 - 
          480*Ec^3 + 352*Ec^4 - 768*Ec^5 + 1664*Ec^6 - 512*Ec^7 - 2304*Ec^8 + 
          2048*Ec^9 + 7*\[Rho] - 152*Ec*\[Rho] + 840*Ec^2*\[Rho] - 
          1888*Ec^3*\[Rho] + 1216*Ec^4*\[Rho] + 2432*Ec^5*\[Rho] - 
          4736*Ec^6*\[Rho] + 1536*Ec^7*\[Rho] + 1280*Ec^8*\[Rho] + 
          72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
          1344*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 - 384*Ec^6*\[Rho]^2 + 
          48*\[Rho]^3 - 600*Ec*\[Rho]^3 + 2664*Ec^2*\[Rho]^3 - 
          5280*Ec^3*\[Rho]^3 + 5696*Ec^4*\[Rho]^3 - 3840*Ec^5*\[Rho]^3 + 
          640*Ec^6*\[Rho]^3 - 79*\[Rho]^4 + 632*Ec*\[Rho]^4 - 
          1896*Ec^2*\[Rho]^4 + 2528*Ec^3*\[Rho]^4 - 2064*Ec^4*\[Rho]^4 + 
          640*Ec^5*\[Rho]^4 + 9*\[Rho]^5 - 72*Ec*\[Rho]^5 + 
          216*Ec^2*\[Rho]^5 - 288*Ec^3*\[Rho]^5 + 144*Ec^4*\[Rho]^5 - 
          12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
          12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]))*
       ((9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 
          512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
          768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
          2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
          1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
          1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
          512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
          360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
           Log[\[Rho]])*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 
          544*Ec^5 + 1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 
          270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 
          80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 
          640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
          4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
          960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
          1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
          320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
          540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
          3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + 
        5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(15 - 150*Ec + 600*Ec^2 - 
          1200*Ec^3 + 1056*Ec^4 + 960*Ec^5 - 5760*Ec^6 + 11520*Ec^7 - 
          11520*Ec^8 + 4608*Ec^9 + 7*\[Rho] - 166*Ec*\[Rho] + 
          1144*Ec^2*\[Rho] - 3568*Ec^3*\[Rho] + 5696*Ec^4*\[Rho] - 
          5504*Ec^5*\[Rho] + 6272*Ec^6*\[Rho] - 8448*Ec^7*\[Rho] + 
          5376*Ec^8*\[Rho] - 512*Ec^9*\[Rho] + 72*Ec*\[Rho]^2 - 
          648*Ec^2*\[Rho]^2 + 2256*Ec^3*\[Rho]^2 - 4800*Ec^4*\[Rho]^2 + 
          8448*Ec^5*\[Rho]^2 - 10368*Ec^6*\[Rho]^2 + 5376*Ec^7*\[Rho]^2 + 
          48*\[Rho]^3 - 696*Ec*\[Rho]^3 + 3864*Ec^2*\[Rho]^3 - 
          10608*Ec^3*\[Rho]^3 + 17088*Ec^4*\[Rho]^3 - 16896*Ec^5*\[Rho]^3 + 
          8064*Ec^6*\[Rho]^3 - 768*Ec^7*\[Rho]^3 - 79*\[Rho]^4 + 
          790*Ec*\[Rho]^4 - 3160*Ec^2*\[Rho]^4 + 6320*Ec^3*\[Rho]^4 - 
          7440*Ec^4*\[Rho]^4 + 4512*Ec^5*\[Rho]^4 - 1024*Ec^6*\[Rho]^4 + 
          9*\[Rho]^5 - 90*Ec*\[Rho]^5 + 360*Ec^2*\[Rho]^5 - 
          720*Ec^3*\[Rho]^5 + 720*Ec^4*\[Rho]^5 - 288*Ec^5*\[Rho]^5 + 
          12*(-1 + 2*Ec)^5*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
          12*(-1 + 2*Ec)^5*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]])) - 
      3*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
       (2*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 
          512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
          768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
          2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
          1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
          1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
          512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
          360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
           Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 
          288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 
          288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 
          504*Ec*\[Rho]^2 + 1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 
          576*Ec^4*\[Rho]^2 - 72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 
          864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 
          15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 
          120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 
          36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 
          24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 
          45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 
          80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
          640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
          4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
          960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
          1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
          320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
          540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
          3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) - 
        5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 
          288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 
          24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
          384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
          2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
          1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
          1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
          512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
          360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
          36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
           Log[\[Rho]])*(15 - 120*Ec + 360*Ec^2 - 480*Ec^3 + 352*Ec^4 - 
          768*Ec^5 + 1664*Ec^6 - 512*Ec^7 - 2304*Ec^8 + 2048*Ec^9 + 
          7*\[Rho] - 152*Ec*\[Rho] + 840*Ec^2*\[Rho] - 1888*Ec^3*\[Rho] + 
          1216*Ec^4*\[Rho] + 2432*Ec^5*\[Rho] - 4736*Ec^6*\[Rho] + 
          1536*Ec^7*\[Rho] + 1280*Ec^8*\[Rho] + 72*Ec*\[Rho]^2 - 
          504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1344*Ec^4*\[Rho]^2 + 
          768*Ec^5*\[Rho]^2 - 384*Ec^6*\[Rho]^2 + 48*\[Rho]^3 - 
          600*Ec*\[Rho]^3 + 2664*Ec^2*\[Rho]^3 - 5280*Ec^3*\[Rho]^3 + 
          5696*Ec^4*\[Rho]^3 - 3840*Ec^5*\[Rho]^3 + 640*Ec^6*\[Rho]^3 - 
          79*\[Rho]^4 + 632*Ec*\[Rho]^4 - 1896*Ec^2*\[Rho]^4 + 
          2528*Ec^3*\[Rho]^4 - 2064*Ec^4*\[Rho]^4 + 640*Ec^5*\[Rho]^4 + 
          9*\[Rho]^5 - 72*Ec*\[Rho]^5 + 216*Ec^2*\[Rho]^5 - 
          288*Ec^3*\[Rho]^5 + 144*Ec^4*\[Rho]^5 - 12*(1 - 2*Ec)^4*\[Rho]*
           (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*
           (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]) - 
        5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 
          8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 
          144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 
          768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
          1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
          72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
          896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
          90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
          36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
           Log[\[Rho]])*(15 - 150*Ec + 600*Ec^2 - 1200*Ec^3 + 1056*Ec^4 + 
          960*Ec^5 - 5760*Ec^6 + 11520*Ec^7 - 11520*Ec^8 + 4608*Ec^9 + 
          7*\[Rho] - 166*Ec*\[Rho] + 1144*Ec^2*\[Rho] - 3568*Ec^3*\[Rho] + 
          5696*Ec^4*\[Rho] - 5504*Ec^5*\[Rho] + 6272*Ec^6*\[Rho] - 
          8448*Ec^7*\[Rho] + 5376*Ec^8*\[Rho] - 512*Ec^9*\[Rho] + 
          72*Ec*\[Rho]^2 - 648*Ec^2*\[Rho]^2 + 2256*Ec^3*\[Rho]^2 - 
          4800*Ec^4*\[Rho]^2 + 8448*Ec^5*\[Rho]^2 - 10368*Ec^6*\[Rho]^2 + 
          5376*Ec^7*\[Rho]^2 + 48*\[Rho]^3 - 696*Ec*\[Rho]^3 + 
          3864*Ec^2*\[Rho]^3 - 10608*Ec^3*\[Rho]^3 + 17088*Ec^4*\[Rho]^3 - 
          16896*Ec^5*\[Rho]^3 + 8064*Ec^6*\[Rho]^3 - 768*Ec^7*\[Rho]^3 - 
          79*\[Rho]^4 + 790*Ec*\[Rho]^4 - 3160*Ec^2*\[Rho]^4 + 
          6320*Ec^3*\[Rho]^4 - 7440*Ec^4*\[Rho]^4 + 4512*Ec^5*\[Rho]^4 - 
          1024*Ec^6*\[Rho]^4 + 9*\[Rho]^5 - 90*Ec*\[Rho]^5 + 
          360*Ec^2*\[Rho]^5 - 720*Ec^3*\[Rho]^5 + 720*Ec^4*\[Rho]^5 - 
          288*Ec^5*\[Rho]^5 + 12*(-1 + 2*Ec)^5*\[Rho]*(4 - 3*\[Rho] + 
            9*\[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*\[Rho]*
           (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]))))/
    (5400*(-1 + 2*Ec)^5*mb^5*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
       128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
       16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
       72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
       32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
       4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^4) + 
   (\[Rho]3D*(((9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
          448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
          768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
          1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
          72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
          896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
          90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
          36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
           Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 
          1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
          540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
          480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
          240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
          4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
          720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
          45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
          360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
          18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) - 
        5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(15 - 120*Ec + 360*Ec^2 - 
          480*Ec^3 + 352*Ec^4 - 768*Ec^5 + 1664*Ec^6 - 512*Ec^7 - 2304*Ec^8 + 
          2048*Ec^9 + 7*\[Rho] - 152*Ec*\[Rho] + 840*Ec^2*\[Rho] - 
          1888*Ec^3*\[Rho] + 1216*Ec^4*\[Rho] + 2432*Ec^5*\[Rho] - 
          4736*Ec^6*\[Rho] + 1536*Ec^7*\[Rho] + 1280*Ec^8*\[Rho] + 
          72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
          1344*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 - 384*Ec^6*\[Rho]^2 + 
          48*\[Rho]^3 - 600*Ec*\[Rho]^3 + 2664*Ec^2*\[Rho]^3 - 
          5280*Ec^3*\[Rho]^3 + 5696*Ec^4*\[Rho]^3 - 3840*Ec^5*\[Rho]^3 + 
          640*Ec^6*\[Rho]^3 - 79*\[Rho]^4 + 632*Ec*\[Rho]^4 - 
          1896*Ec^2*\[Rho]^4 + 2528*Ec^3*\[Rho]^4 - 2064*Ec^4*\[Rho]^4 + 
          640*Ec^5*\[Rho]^4 + 9*\[Rho]^5 - 72*Ec*\[Rho]^5 + 
          216*Ec^2*\[Rho]^5 - 288*Ec^3*\[Rho]^5 + 144*Ec^4*\[Rho]^5 - 
          12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
          12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]))*
       (3*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
          1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
          540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
          480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
          240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
          4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
          720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
          45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
          360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
          18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
         (77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 
          14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 
          880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
          5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
          2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
          1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
          3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
          80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
          320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 
          50*Ec*\[Rho]^4 - 200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 
          400*Ec^4*\[Rho]^4 + 160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*
           (4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*
           Log[\[Rho]]) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
          128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
          16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(729 - 9324*Ec + 50076*Ec^2 - 
          145056*Ec^3 + 242304*Ec^4 - 238464*Ec^5 + 173568*Ec^6 - 
          195072*Ec^7 + 237312*Ec^8 - 150528*Ec^9 + 33792*Ec^10 - 
          1831*\[Rho] + 21780*Ec*\[Rho] - 107748*Ec^2*\[Rho] + 
          283488*Ec^3*\[Rho] - 420192*Ec^4*\[Rho] + 347904*Ec^5*\[Rho] - 
          180864*Ec^6*\[Rho] + 127488*Ec^7*\[Rho] - 99072*Ec^8*\[Rho] + 
          23552*Ec^9*\[Rho] + 3072*Ec^10*\[Rho] + 1296*\[Rho]^2 - 
          13896*Ec*\[Rho]^2 + 59544*Ec^2*\[Rho]^2 - 125664*Ec^3*\[Rho]^2 + 
          125856*Ec^4*\[Rho]^2 - 35712*Ec^5*\[Rho]^2 - 23424*Ec^6*\[Rho]^2 + 
          13824*Ec^7*\[Rho]^2 - 4608*Ec^8*\[Rho]^2 - 144*\[Rho]^3 + 
          1080*Ec*\[Rho]^3 - 1512*Ec^2*\[Rho]^3 - 8928*Ec^3*\[Rho]^3 + 
          33312*Ec^4*\[Rho]^3 - 46464*Ec^5*\[Rho]^3 + 38016*Ec^6*\[Rho]^3 - 
          16896*Ec^7*\[Rho]^3 + 1536*Ec^8*\[Rho]^3 - 41*\[Rho]^4 + 
          492*Ec*\[Rho]^4 - 2460*Ec^2*\[Rho]^4 + 6560*Ec^3*\[Rho]^4 - 
          6480*Ec^4*\[Rho]^4 + 4416*Ec^5*\[Rho]^4 - 1472*Ec^6*\[Rho]^4 - 
          9*\[Rho]^5 + 108*Ec*\[Rho]^5 - 540*Ec^2*\[Rho]^5 + 
          1440*Ec^3*\[Rho]^5 - 2160*Ec^4*\[Rho]^5 + 1728*Ec^5*\[Rho]^5 - 
          576*Ec^6*\[Rho]^5 - 12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 
            27*\[Rho]^3)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 
            69*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])) + 
      (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
       (6*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
          640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
          768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
          1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
          72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
          896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
          90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
          36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
           Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 
          1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
          540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
          480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
          240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
          4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
          720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
          45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
          360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
          18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
         (77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 
          14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 
          880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
          5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
          2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
          1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
          3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
          80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
          320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 
          50*Ec*\[Rho]^4 - 200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 
          400*Ec^4*\[Rho]^4 + 160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*
           (4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*
           Log[\[Rho]]) - 15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
          128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
          16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 
          8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 
          2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 880*Ec*\[Rho] - 
          3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 5248*Ec^4*\[Rho] - 
          1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 2048*Ec^7*\[Rho] + 
          24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 1608*Ec^2*\[Rho]^2 - 
          3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 3264*Ec^5*\[Rho]^2 + 
          1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 80*Ec*\[Rho]^3 - 
          320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 
          128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
          200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
          160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*
           Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
         (15 - 120*Ec + 360*Ec^2 - 480*Ec^3 + 352*Ec^4 - 768*Ec^5 + 
          1664*Ec^6 - 512*Ec^7 - 2304*Ec^8 + 2048*Ec^9 + 7*\[Rho] - 
          152*Ec*\[Rho] + 840*Ec^2*\[Rho] - 1888*Ec^3*\[Rho] + 
          1216*Ec^4*\[Rho] + 2432*Ec^5*\[Rho] - 4736*Ec^6*\[Rho] + 
          1536*Ec^7*\[Rho] + 1280*Ec^8*\[Rho] + 72*Ec*\[Rho]^2 - 
          504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1344*Ec^4*\[Rho]^2 + 
          768*Ec^5*\[Rho]^2 - 384*Ec^6*\[Rho]^2 + 48*\[Rho]^3 - 
          600*Ec*\[Rho]^3 + 2664*Ec^2*\[Rho]^3 - 5280*Ec^3*\[Rho]^3 + 
          5696*Ec^4*\[Rho]^3 - 3840*Ec^5*\[Rho]^3 + 640*Ec^6*\[Rho]^3 - 
          79*\[Rho]^4 + 632*Ec*\[Rho]^4 - 1896*Ec^2*\[Rho]^4 + 
          2528*Ec^3*\[Rho]^4 - 2064*Ec^4*\[Rho]^4 + 640*Ec^5*\[Rho]^4 + 
          9*\[Rho]^5 - 72*Ec*\[Rho]^5 + 216*Ec^2*\[Rho]^5 - 
          288*Ec^3*\[Rho]^5 + 144*Ec^4*\[Rho]^5 - 12*(1 - 2*Ec)^4*\[Rho]*
           (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*
           (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]) - 
        5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 
          8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 
          144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 
          768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
          1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
          72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
          896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
          90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
          36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
           Log[\[Rho]])*(729 - 9324*Ec + 50076*Ec^2 - 145056*Ec^3 + 
          242304*Ec^4 - 238464*Ec^5 + 173568*Ec^6 - 195072*Ec^7 + 
          237312*Ec^8 - 150528*Ec^9 + 33792*Ec^10 - 1831*\[Rho] + 
          21780*Ec*\[Rho] - 107748*Ec^2*\[Rho] + 283488*Ec^3*\[Rho] - 
          420192*Ec^4*\[Rho] + 347904*Ec^5*\[Rho] - 180864*Ec^6*\[Rho] + 
          127488*Ec^7*\[Rho] - 99072*Ec^8*\[Rho] + 23552*Ec^9*\[Rho] + 
          3072*Ec^10*\[Rho] + 1296*\[Rho]^2 - 13896*Ec*\[Rho]^2 + 
          59544*Ec^2*\[Rho]^2 - 125664*Ec^3*\[Rho]^2 + 125856*Ec^4*\[Rho]^2 - 
          35712*Ec^5*\[Rho]^2 - 23424*Ec^6*\[Rho]^2 + 13824*Ec^7*\[Rho]^2 - 
          4608*Ec^8*\[Rho]^2 - 144*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
          1512*Ec^2*\[Rho]^3 - 8928*Ec^3*\[Rho]^3 + 33312*Ec^4*\[Rho]^3 - 
          46464*Ec^5*\[Rho]^3 + 38016*Ec^6*\[Rho]^3 - 16896*Ec^7*\[Rho]^3 + 
          1536*Ec^8*\[Rho]^3 - 41*\[Rho]^4 + 492*Ec*\[Rho]^4 - 
          2460*Ec^2*\[Rho]^4 + 6560*Ec^3*\[Rho]^4 - 6480*Ec^4*\[Rho]^4 + 
          4416*Ec^5*\[Rho]^4 - 1472*Ec^6*\[Rho]^4 - 9*\[Rho]^5 + 
          108*Ec*\[Rho]^5 - 540*Ec^2*\[Rho]^5 + 1440*Ec^3*\[Rho]^5 - 
          2160*Ec^4*\[Rho]^5 + 1728*Ec^5*\[Rho]^5 - 576*Ec^6*\[Rho]^5 - 
          12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
           Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 
            27*\[Rho]^3)*Log[\[Rho]])) - 20*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
        80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
        32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
        24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
        32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
        4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
       (15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(3 - 30*Ec + 120*Ec^2 - 
          240*Ec^3 + 240*Ec^4 - 64*Ec^5 - 288*Ec^6 + 960*Ec^7 - 1280*Ec^8 + 
          1536*Ec^10 - 1024*Ec^11 + 38*\[Rho] - 428*Ec*\[Rho] + 
          1952*Ec^2*\[Rho] - 4544*Ec^3*\[Rho] + 5504*Ec^4*\[Rho] - 
          3168*Ec^5*\[Rho] + 1728*Ec^6*\[Rho] - 3840*Ec^7*\[Rho] + 
          4096*Ec^8*\[Rho] - 512*Ec^9*\[Rho] - 1024*Ec^10*\[Rho] - 
          121*\[Rho]^2 + 1234*Ec*\[Rho]^2 - 5056*Ec^2*\[Rho]^2 + 
          10432*Ec^3*\[Rho]^2 - 10912*Ec^4*\[Rho]^2 + 4864*Ec^5*\[Rho]^2 - 
          832*Ec^6*\[Rho]^2 + 1408*Ec^7*\[Rho]^2 - 1024*Ec^8*\[Rho]^2 + 
          104*\[Rho]^3 - 944*Ec*\[Rho]^3 + 3296*Ec^2*\[Rho]^3 - 
          5312*Ec^3*\[Rho]^3 + 3392*Ec^4*\[Rho]^3 + 704*Ec^5*\[Rho]^3 - 
          2560*Ec^6*\[Rho]^3 + 1792*Ec^7*\[Rho]^3 - 11*\[Rho]^4 + 
          38*Ec*\[Rho]^4 + 208*Ec^2*\[Rho]^4 - 1376*Ec^3*\[Rho]^4 + 
          2816*Ec^4*\[Rho]^4 - 3040*Ec^5*\[Rho]^4 + 2144*Ec^6*\[Rho]^4 - 
          320*Ec^7*\[Rho]^4 - 14*\[Rho]^5 + 140*Ec*\[Rho]^5 - 
          560*Ec^2*\[Rho]^5 + 1120*Ec^3*\[Rho]^5 - 1120*Ec^4*\[Rho]^5 + 
          736*Ec^5*\[Rho]^5 - 192*Ec^6*\[Rho]^5 + \[Rho]^6 - 10*Ec*\[Rho]^6 + 
          40*Ec^2*\[Rho]^6 - 80*Ec^3*\[Rho]^6 + 80*Ec^4*\[Rho]^6 - 
          32*Ec^5*\[Rho]^6 + 12*(-1 + 2*Ec)^5*(-1 + \[Rho])^2*\[Rho]*
           (2 + 3*\[Rho])*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(-1 + \[Rho])^2*
           \[Rho]*(2 + 3*\[Rho])*Log[\[Rho]])*(-77 + 866*Ec - 3944*Ec^2 + 
          8912*Ec^3 - 8736*Ec^4 - 2496*Ec^5 + 14208*Ec^6 - 12032*Ec^7 + 
          2816*Ec^8 + 512*Ec^9 + 88*\[Rho] - 880*Ec*\[Rho] + 
          3520*Ec^2*\[Rho] - 6784*Ec^3*\[Rho] + 5248*Ec^4*\[Rho] + 
          1792*Ec^5*\[Rho] - 5120*Ec^6*\[Rho] + 2048*Ec^7*\[Rho] - 
          24*\[Rho]^2 + 312*Ec*\[Rho]^2 - 1608*Ec^2*\[Rho]^2 + 
          3920*Ec^3*\[Rho]^2 - 4896*Ec^4*\[Rho]^2 + 3264*Ec^5*\[Rho]^2 - 
          1024*Ec^6*\[Rho]^2 + 8*\[Rho]^3 - 80*Ec*\[Rho]^3 + 
          320*Ec^2*\[Rho]^3 - 384*Ec^3*\[Rho]^3 + 320*Ec^4*\[Rho]^3 - 
          128*Ec^5*\[Rho]^3 + 5*\[Rho]^4 - 50*Ec*\[Rho]^4 + 
          200*Ec^2*\[Rho]^4 - 400*Ec^3*\[Rho]^4 + 400*Ec^4*\[Rho]^4 - 
          160*Ec^5*\[Rho]^4 - 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*
           Log[1 - 2*Ec] + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]) - 
        2*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
          640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
          768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
          1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
          72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
          896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
          90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
          36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
           Log[\[Rho]])*(-77 + 866*Ec - 3944*Ec^2 + 8912*Ec^3 - 8736*Ec^4 - 
          2496*Ec^5 + 14208*Ec^6 - 12032*Ec^7 + 2816*Ec^8 + 512*Ec^9 + 
          88*\[Rho] - 880*Ec*\[Rho] + 3520*Ec^2*\[Rho] - 6784*Ec^3*\[Rho] + 
          5248*Ec^4*\[Rho] + 1792*Ec^5*\[Rho] - 5120*Ec^6*\[Rho] + 
          2048*Ec^7*\[Rho] - 24*\[Rho]^2 + 312*Ec*\[Rho]^2 - 
          1608*Ec^2*\[Rho]^2 + 3920*Ec^3*\[Rho]^2 - 4896*Ec^4*\[Rho]^2 + 
          3264*Ec^5*\[Rho]^2 - 1024*Ec^6*\[Rho]^2 + 8*\[Rho]^3 - 
          80*Ec*\[Rho]^3 + 320*Ec^2*\[Rho]^3 - 384*Ec^3*\[Rho]^3 + 
          320*Ec^4*\[Rho]^3 - 128*Ec^5*\[Rho]^3 + 5*\[Rho]^4 - 
          50*Ec*\[Rho]^4 + 200*Ec^2*\[Rho]^4 - 400*Ec^3*\[Rho]^4 + 
          400*Ec^4*\[Rho]^4 - 160*Ec^5*\[Rho]^4 - 12*(-1 + 2*Ec)^5*
           (4 + 3*\[Rho]^2)*Log[1 - 2*Ec] + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*
           Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
          416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 
          24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
          384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
          1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
          375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
          18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
          960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
          6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
          2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
          375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
          5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
          24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
          768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
          \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
          16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
            3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
           (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) + 
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 
          8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 
          144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 
          768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
          1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
          72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
          896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
          90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
          36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
           Log[\[Rho]])*(-1119 + 16386*Ec - 103356*Ec^2 + 364680*Ec^3 - 
          779760*Ec^4 + 1013280*Ec^5 - 718880*Ec^6 + 49600*Ec^7 + 
          620160*Ec^8 - 1104640*Ec^9 + 1127936*Ec^10 - 635904*Ec^11 + 
          169984*Ec^12 - 20480*Ec^13 + 4420*\[Rho] - 61400*Ec*\[Rho] + 
          365040*Ec^2*\[Rho] - 1203360*Ec^3*\[Rho] + 2373120*Ec^4*\[Rho] - 
          2787840*Ec^5*\[Rho] + 1743360*Ec^6*\[Rho] - 199680*Ec^7*\[Rho] - 
          660480*Ec^8*\[Rho] + 808960*Ec^9*\[Rho] - 512000*Ec^10*\[Rho] + 
          122880*Ec^11*\[Rho] + 5275*\[Rho]^2 - 89570*Ec*\[Rho]^2 + 
          647460*Ec^2*\[Rho]^2 - 2598360*Ec^3*\[Rho]^2 + 
          6297120*Ec^4*\[Rho]^2 - 9326400*Ec^5*\[Rho]^2 + 
          8034240*Ec^6*\[Rho]^2 - 3431040*Ec^7*\[Rho]^2 + 
          387840*Ec^8*\[Rho]^2 + 17920*Ec^9*\[Rho]^2 + 40960*Ec^10*\[Rho]^2 - 
          9200*\[Rho]^3 + 122080*Ec*\[Rho]^3 - 685440*Ec^2*\[Rho]^3 + 
          2096640*Ec^3*\[Rho]^3 - 3722880*Ec^4*\[Rho]^3 + 
          3736320*Ec^5*\[Rho]^3 - 1816960*Ec^6*\[Rho]^3 + 
          154880*Ec^7*\[Rho]^3 + 161280*Ec^8*\[Rho]^3 - 46080*Ec^9*\[Rho]^3 + 
          575*\[Rho]^4 - 6970*Ec*\[Rho]^4 + 34260*Ec^2*\[Rho]^4 - 
          83960*Ec^3*\[Rho]^4 + 92320*Ec^4*\[Rho]^4 - 14400*Ec^5*\[Rho]^4 - 
          62560*Ec^6*\[Rho]^4 + 84800*Ec^7*\[Rho]^4 - 44160*Ec^8*\[Rho]^4 + 
          3840*Ec^9*\[Rho]^4 + 44*\[Rho]^5 - 616*Ec*\[Rho]^5 + 
          3696*Ec^2*\[Rho]^5 - 12320*Ec^3*\[Rho]^5 + 24640*Ec^4*\[Rho]^5 - 
          20352*Ec^5*\[Rho]^5 + 11648*Ec^6*\[Rho]^5 - 3328*Ec^7*\[Rho]^5 + 
          5*\[Rho]^6 - 70*Ec*\[Rho]^6 + 420*Ec^2*\[Rho]^6 - 
          1400*Ec^3*\[Rho]^6 + 2800*Ec^4*\[Rho]^6 - 3360*Ec^5*\[Rho]^6 + 
          2240*Ec^6*\[Rho]^6 - 640*Ec^7*\[Rho]^6 - 60*(-1 + 2*Ec)^7*
           (6 + 4*\[Rho] - 131*\[Rho]^2 - 56*\[Rho]^3 + 9*\[Rho]^4)*
           Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^7*(6 + 4*\[Rho] - 131*\[Rho]^2 - 
            56*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))))/
    (5400*(1 - 2*Ec)^6*mb^5*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
       128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
       16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
       72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
       32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
       4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^4))


==> anc/Results/ResultsCentralMom/Qc1.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
-1/10*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
       (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
      65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*(1 + \[Rho]) + 
      4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
      4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 
      8*tc^4*(5 + 24*\[Rho] + 5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*
     (1 + \[Rho])*Log[tc])/
   (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
      5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
      4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
    24*tc^5*Sqrt[\[Rho]]*Log[tc]) - 
 (2*m6*((-1 + tc^2)*(2*\[Rho]^(5/2) + 2*tc^16*\[Rho]^(5/2) - 
      4*tc*\[Rho]^2*(4 + 7*\[Rho]) - 4*tc^15*\[Rho]^2*(4 + 7*\[Rho]) + 
      tc^2*\[Rho]^(3/2)*(20 + 323*\[Rho] + 197*\[Rho]^2) + 
      tc^14*\[Rho]^(3/2)*(20 + 323*\[Rho] + 197*\[Rho]^2) + 
      2*tc^3*\[Rho]*(78 - 278*\[Rho] + 283*\[Rho]^2 - 135*\[Rho]^3) + 
      2*tc^13*\[Rho]*(78 - 278*\[Rho] + 283*\[Rho]^2 - 135*\[Rho]^3) - 
      4*tc^8*Sqrt[\[Rho]]*(591 - 1247*\[Rho] + 958*\[Rho]^2 + 271*\[Rho]^3) - 
      2*tc^4*Sqrt[\[Rho]]*(147 + 21*\[Rho] + 1145*\[Rho]^2 + 963*\[Rho]^3) - 
      2*tc^12*Sqrt[\[Rho]]*(147 + 21*\[Rho] + 1145*\[Rho]^2 + 963*\[Rho]^3) + 
      tc^6*Sqrt[\[Rho]]*(1116 + 2208*\[Rho] - 5839*\[Rho]^2 + 
        1911*\[Rho]^3) + tc^10*Sqrt[\[Rho]]*(1116 + 2208*\[Rho] - 
        5839*\[Rho]^2 + 1911*\[Rho]^3) + tc^7*(105 - 1938*\[Rho] + 
        8*\[Rho]^2 - 298*\[Rho]^3 + 135*\[Rho]^4) + 
      tc^9*(105 - 1938*\[Rho] + 8*\[Rho]^2 - 298*\[Rho]^3 + 135*\[Rho]^4) - 
      3*tc^5*(5 - 54*\[Rho] - 428*\[Rho]^2 - 2380*\[Rho]^3 + 225*\[Rho]^4) - 
      3*tc^11*(5 - 54*\[Rho] - 428*\[Rho]^2 - 2380*\[Rho]^3 + 
        225*\[Rho]^4)) - 12*tc^3*(-1040*tc^6*\[Rho] - 
      10*tc^5*Sqrt[\[Rho]]*(7 - 53*\[Rho] + 114*\[Rho]^2) - 
      10*tc^7*Sqrt[\[Rho]]*(7 - 53*\[Rho] + 114*\[Rho]^2) + 
      15*tc^3*Sqrt[\[Rho]]*(1 + 15*\[Rho] - 19*\[Rho]^2 + 5*\[Rho]^3) + 
      15*tc^9*Sqrt[\[Rho]]*(1 + 15*\[Rho] - 19*\[Rho]^2 + 5*\[Rho]^3) + 
      4*(\[Rho] + 27*\[Rho]^3) + 4*tc^12*(\[Rho] + 27*\[Rho]^3) - 
      5*tc*Sqrt[\[Rho]]*(1 - 5*\[Rho] + 39*\[Rho]^2 + 27*\[Rho]^3) - 
      5*tc^11*Sqrt[\[Rho]]*(1 - 5*\[Rho] + 39*\[Rho]^2 + 27*\[Rho]^3) + 
      20*tc^4*(1 + 15*\[Rho] + 10*\[Rho]^2 + 36*\[Rho]^3) + 
      20*tc^8*(1 + 15*\[Rho] + 10*\[Rho]^2 + 36*\[Rho]^3) - 
      tc^2*(5 + 54*\[Rho] + 80*\[Rho]^2 - 402*\[Rho]^3 + 135*\[Rho]^4) - 
      tc^10*(5 + 54*\[Rho] + 80*\[Rho]^2 - 402*\[Rho]^3 + 135*\[Rho]^4))*
     Log[tc] + 8640*tc^8*(-1 + tc^2)*\[Rho]^(3/2)*Log[tc]^2))/
  (45*mb^4*(-1 + tc^2)*\[Rho]^(3/2)*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) - 
 (r11*((-1 + tc^2)*(14*\[Rho]^3 + 14*tc^16*\[Rho]^3 - 
      20*tc*\[Rho]^(5/2)*(5 + 8*\[Rho]) - 20*tc^15*\[Rho]^(5/2)*
       (5 + 8*\[Rho]) + tc^2*\[Rho]^2*(134 + 1787*\[Rho] + 1037*\[Rho]^2) + 
      tc^14*\[Rho]^2*(134 + 1787*\[Rho] + 1037*\[Rho]^2) + 
      tc^3*Sqrt[\[Rho]]*(-24 + 1425*\[Rho] - 3061*\[Rho]^2 + 3059*\[Rho]^3 - 
        1395*\[Rho]^4) + tc^13*Sqrt[\[Rho]]*(-24 + 1425*\[Rho] - 
        3061*\[Rho]^2 + 3059*\[Rho]^3 - 1395*\[Rho]^4) + 
      3*tc^5*Sqrt[\[Rho]]*(-66 + 605*\[Rho] + 2771*\[Rho]^2 + 
        13191*\[Rho]^3 - 1185*\[Rho]^4) + 3*tc^11*Sqrt[\[Rho]]*
       (-66 + 605*\[Rho] + 2771*\[Rho]^2 + 13191*\[Rho]^3 - 1185*\[Rho]^4) + 
      2*tc^7*Sqrt[\[Rho]]*(921 - 9360*\[Rho] - 56*\[Rho]^2 - 3416*\[Rho]^3 + 
        585*\[Rho]^4) + 2*tc^9*Sqrt[\[Rho]]*(921 - 9360*\[Rho] - 
        56*\[Rho]^2 - 3416*\[Rho]^3 + 585*\[Rho]^4) - 
      2*tc^8*(-285 + 10110*\[Rho] - 15544*\[Rho]^2 + 9512*\[Rho]^3 + 
        5261*\[Rho]^4) - tc^4*(-45 + 2670*\[Rho] + 1296*\[Rho]^2 + 
        13786*\[Rho]^3 + 10629*\[Rho]^4) - 
      tc^12*(-45 + 2670*\[Rho] + 1296*\[Rho]^2 + 13786*\[Rho]^3 + 
        10629*\[Rho]^4) + tc^6*(-150 + 10260*\[Rho] + 18018*\[Rho]^2 - 
        30703*\[Rho]^3 + 13953*\[Rho]^4) + 
      tc^10*(-150 + 10260*\[Rho] + 18018*\[Rho]^2 - 30703*\[Rho]^3 + 
        13953*\[Rho]^4)) - 12*tc^3*(8*\[Rho]^(3/2)*(5 + 72*\[Rho]^2) + 
      8*tc^12*\[Rho]^(3/2)*(5 + 72*\[Rho]^2) - 80*tc^6*Sqrt[\[Rho]]*
       (-3 + 115*\[Rho] + 18*\[Rho]^2 + 27*\[Rho]^3) + 
      15*tc^3*\[Rho]*(10 + 103*\[Rho] - 101*\[Rho]^2 + 38*\[Rho]^3) + 
      15*tc^9*\[Rho]*(10 + 103*\[Rho] - 101*\[Rho]^2 + 38*\[Rho]^3) - 
      5*tc*\[Rho]*(10 - 35*\[Rho] + 219*\[Rho]^2 + 144*\[Rho]^3) - 
      5*tc^11*\[Rho]*(10 - 35*\[Rho] + 219*\[Rho]^2 + 144*\[Rho]^3) - 
      10*tc^5*(-3 + 52*\[Rho] - 368*\[Rho]^2 + 609*\[Rho]^3) - 
      10*tc^7*(-3 + 52*\[Rho] - 368*\[Rho]^2 + 609*\[Rho]^3) + 
      10*tc^4*Sqrt[\[Rho]]*(20 + 237*\[Rho] + 215*\[Rho]^2 + 435*\[Rho]^3 + 
        9*\[Rho]^4) + 10*tc^8*Sqrt[\[Rho]]*(20 + 237*\[Rho] + 215*\[Rho]^2 + 
        435*\[Rho]^3 + 9*\[Rho]^4) - 2*tc^2*Sqrt[\[Rho]]*
       (25 + 195*\[Rho] + 295*\[Rho]^2 - 1047*\[Rho]^3 + 360*\[Rho]^4) - 
      2*tc^10*Sqrt[\[Rho]]*(25 + 195*\[Rho] + 295*\[Rho]^2 - 1047*\[Rho]^3 + 
        360*\[Rho]^4))*Log[tc] + 12960*tc^8*(-1 + tc^2)*\[Rho]^2*(5 + \[Rho])*
     Log[tc]^2))/(45*mb^5*(-1 + tc^2)*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r13*((-1 + tc^2)*(8*\[Rho]^3 + 8*tc^20*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(16 + 31*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
       (16 + 31*\[Rho]) + tc^2*\[Rho]^2*(53 + 1453*\[Rho] + 884*\[Rho]^2) + 
      tc^18*\[Rho]^2*(53 + 1453*\[Rho] + 884*\[Rho]^2) + 
      tc^8*(510 - 42972*\[Rho] - 23398*\[Rho]^2 + 3750*\[Rho]^3 - 
        42454*\[Rho]^4) + tc^12*(510 - 42972*\[Rho] - 23398*\[Rho]^2 + 
        3750*\[Rho]^3 - 42454*\[Rho]^4) + tc^3*Sqrt[\[Rho]]*
       (-48 + 813*\[Rho] - 2177*\[Rho]^2 + 3199*\[Rho]^3 - 1215*\[Rho]^4) + 
      tc^17*Sqrt[\[Rho]]*(-48 + 813*\[Rho] - 2177*\[Rho]^2 + 3199*\[Rho]^3 - 
        1215*\[Rho]^4) + tc^5*Sqrt[\[Rho]]*(-924 - 6555*\[Rho] + 
        3295*\[Rho]^2 + 25651*\[Rho]^3 - 675*\[Rho]^4) + 
      tc^15*Sqrt[\[Rho]]*(-924 - 6555*\[Rho] + 3295*\[Rho]^2 + 
        25651*\[Rho]^3 - 675*\[Rho]^4) - tc^9*Sqrt[\[Rho]]*
       (768 + 9525*\[Rho] + 14711*\[Rho]^2 - 38341*\[Rho]^3 + 
        4185*\[Rho]^4) - tc^11*Sqrt[\[Rho]]*(768 + 9525*\[Rho] + 
        14711*\[Rho]^2 - 38341*\[Rho]^3 + 4185*\[Rho]^4) - 
      2*tc^4*(-45 + 498*\[Rho] - 283*\[Rho]^2 + 6711*\[Rho]^3 + 
        5609*\[Rho]^4) - 2*tc^16*(-45 + 498*\[Rho] - 283*\[Rho]^2 + 
        6711*\[Rho]^3 + 5609*\[Rho]^4) + tc^7*Sqrt[\[Rho]]*
       (3180 - 9213*\[Rho] - 10823*\[Rho]^2 - 65627*\[Rho]^3 + 
        6075*\[Rho]^4) + tc^13*Sqrt[\[Rho]]*(3180 - 9213*\[Rho] - 
        10823*\[Rho]^2 - 65627*\[Rho]^3 + 6075*\[Rho]^4) + 
      4*tc^6*(-45 + 3576*\[Rho] + 7496*\[Rho]^2 + 1500*\[Rho]^3 + 
        7937*\[Rho]^4) + 4*tc^14*(-45 + 3576*\[Rho] + 7496*\[Rho]^2 + 
        1500*\[Rho]^3 + 7937*\[Rho]^4) + 2*tc^10*(-1140 + 35424*\[Rho] + 
        28795*\[Rho]^2 + 7971*\[Rho]^3 + 20320*\[Rho]^4)) - 
    12*tc^3*(8*\[Rho]^(3/2)*(2 + 63*\[Rho]^2) + 8*tc^16*\[Rho]^(3/2)*
       (2 + 63*\[Rho]^2) - 5*tc*\[Rho]*(4 - 41*\[Rho] + 165*\[Rho]^2 + 
        126*\[Rho]^3) - 5*tc^15*\[Rho]*(4 - 41*\[Rho] + 165*\[Rho]^2 + 
        126*\[Rho]^3) + 5*tc^3*\[Rho]*(20 + 179*\[Rho] + 93*\[Rho]^2 + 
        330*\[Rho]^3) + 5*tc^13*\[Rho]*(20 + 179*\[Rho] + 93*\[Rho]^2 + 
        330*\[Rho]^3) + 20*tc^8*Sqrt[\[Rho]]*(32 + 1085*\[Rho] + 
        647*\[Rho]^2 + 615*\[Rho]^3 + 9*\[Rho]^4) + 
      5*tc^7*(-36 + 140*\[Rho] + 155*\[Rho]^2 + 729*\[Rho]^3 + 42*\[Rho]^4) + 
      5*tc^9*(-36 + 140*\[Rho] + 155*\[Rho]^2 + 729*\[Rho]^3 + 42*\[Rho]^4) - 
      15*tc^5*(-4 - 12*\[Rho] - 275*\[Rho]^2 + 155*\[Rho]^3 + 90*\[Rho]^4) - 
      15*tc^11*(-4 - 12*\[Rho] - 275*\[Rho]^2 + 155*\[Rho]^3 + 90*\[Rho]^4) - 
      2*tc^2*Sqrt[\[Rho]]*(10 + 229*\[Rho] + 355*\[Rho]^2 - 369*\[Rho]^3 + 
        315*\[Rho]^4) - 2*tc^14*Sqrt[\[Rho]]*(10 + 229*\[Rho] + 
        355*\[Rho]^2 - 369*\[Rho]^3 + 315*\[Rho]^4) - 
      2*tc^6*Sqrt[\[Rho]]*(90 + 8743*\[Rho] + 6585*\[Rho]^2 + 3957*\[Rho]^3 + 
        405*\[Rho]^4) - 2*tc^10*Sqrt[\[Rho]]*(90 + 8743*\[Rho] + 
        6585*\[Rho]^2 + 3957*\[Rho]^3 + 405*\[Rho]^4) + 
      2*tc^4*Sqrt[\[Rho]]*(60 + 1499*\[Rho] + 1665*\[Rho]^2 + 381*\[Rho]^3 + 
        675*\[Rho]^4) + 2*tc^12*Sqrt[\[Rho]]*(60 + 1499*\[Rho] + 
        1665*\[Rho]^2 + 381*\[Rho]^3 + 675*\[Rho]^4))*Log[tc] + 
    12960*tc^8*(-1 + tc^2)^3*\[Rho]^2*(5 + \[Rho])*Log[tc]^2))/
  (45*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (\[Rho]3LS*(-2*tc*(-1 + tc^2)^2*(4*\[Rho]^2 + 4*tc^10*\[Rho]^2 + 
      tc*Sqrt[\[Rho]]*(9 - 59*\[Rho] - 32*\[Rho]^2) + 
      tc^9*Sqrt[\[Rho]]*(9 - 59*\[Rho] - 32*\[Rho]^2) - 
      6*tc^5*Sqrt[\[Rho]]*(81 - 191*\[Rho] + 52*\[Rho]^2) + 
      2*tc^3*Sqrt[\[Rho]]*(27 + 193*\[Rho] + 274*\[Rho]^2) + 
      2*tc^7*Sqrt[\[Rho]]*(27 + 193*\[Rho] + 274*\[Rho]^2) + 
      3*tc^2*(-5 + 25*\[Rho] - 79*\[Rho]^2 + 15*\[Rho]^3) + 
      3*tc^8*(-5 + 25*\[Rho] - 79*\[Rho]^2 + 15*\[Rho]^3) + 
      tc^4*(-75 + 375*\[Rho] - 1837*\[Rho]^2 + 225*\[Rho]^3) + 
      tc^6*(-75 + 375*\[Rho] - 1837*\[Rho]^2 + 225*\[Rho]^3)) - 
    24*tc^3*(10*tc^7*(1 - 3*\[Rho])*Sqrt[\[Rho]] - 24*\[Rho]^2 - 
      360*tc^4*\[Rho]^2 + 360*tc^6*\[Rho]^2 + 24*tc^10*\[Rho]^2 + 
      10*tc^2*(-1 + \[Rho])^2*(-1 + 3*\[Rho]) - 10*tc^8*(-1 + \[Rho])^2*
       (-1 + 3*\[Rho]) + 10*tc^3*Sqrt[\[Rho]]*(-1 + 3*\[Rho]) + 
      5*tc*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2) - 
      5*tc^9*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2))*Log[tc] + 
    2880*tc^8*Sqrt[\[Rho]]*(-1 + 3*\[Rho])*Log[tc]^2))/
  (15*mb^3*Sqrt[\[Rho]]*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (m3*(2*(-1 + tc^2)*(4*\[Rho]^(5/2) + 4*tc^16*\[Rho]^(5/2) - 
      36*tc*\[Rho]^2*(1 + \[Rho]) - 36*tc^15*\[Rho]^2*(1 + \[Rho]) + 
      tc^2*\[Rho]^(3/2)*(99 + 428*\[Rho] + 207*\[Rho]^2) + 
      tc^14*\[Rho]^(3/2)*(99 + 428*\[Rho] + 207*\[Rho]^2) - 
      6*tc^3*\[Rho]*(49 + 206*\[Rho] - 58*\[Rho]^2 + 45*\[Rho]^3) - 
      6*tc^13*\[Rho]*(49 + 206*\[Rho] - 58*\[Rho]^2 + 45*\[Rho]^3) - 
      8*tc^8*Sqrt[\[Rho]]*(-279 - 171*\[Rho] - 316*\[Rho]^2 + 153*\[Rho]^3) - 
      4*tc^4*Sqrt[\[Rho]]*(-93 - 381*\[Rho] + 485*\[Rho]^2 + 459*\[Rho]^3) - 
      4*tc^12*Sqrt[\[Rho]]*(-93 - 381*\[Rho] + 485*\[Rho]^2 + 459*\[Rho]^3) + 
      tc^6*Sqrt[\[Rho]]*(-1488 - 6627*\[Rho] - 12716*\[Rho]^2 + 
        2241*\[Rho]^3) + tc^10*Sqrt[\[Rho]]*(-1488 - 6627*\[Rho] - 
        12716*\[Rho]^2 + 2241*\[Rho]^3) + 3*tc^7*(-105 + 734*\[Rho] + 
        2416*\[Rho]^2 - 458*\[Rho]^3 + 45*\[Rho]^4) + 
      3*tc^9*(-105 + 734*\[Rho] + 2416*\[Rho]^2 - 458*\[Rho]^3 + 
        45*\[Rho]^4) - 9*tc^5*(-5 + 32*\[Rho] - 416*\[Rho]^2 - 898*\[Rho]^3 + 
        75*\[Rho]^4) - 9*tc^11*(-5 + 32*\[Rho] - 416*\[Rho]^2 - 
        898*\[Rho]^3 + 75*\[Rho]^4)) - 
    24*tc^3*(80*tc^6*\[Rho]*(19 + 45*\[Rho]) - 15*tc*\[Rho]^(3/2)*
       (2 + 17*\[Rho] + 9*\[Rho]^2) - 15*tc^11*\[Rho]^(3/2)*
       (2 + 17*\[Rho] + 9*\[Rho]^2) + 4*\[Rho]*(-1 + 27*\[Rho]^2) + 
      4*tc^12*\[Rho]*(-1 + 27*\[Rho]^2) - 30*tc^5*Sqrt[\[Rho]]*
       (-1 + 22*\[Rho] + 49*\[Rho]^2) - 30*tc^7*Sqrt[\[Rho]]*
       (-1 + 22*\[Rho] + 49*\[Rho]^2) + 15*tc^3*Sqrt[\[Rho]]*
       (-2 - 2*\[Rho] - 29*\[Rho]^2 + 9*\[Rho]^3) + 15*tc^9*Sqrt[\[Rho]]*
       (-2 - 2*\[Rho] - 29*\[Rho]^2 + 9*\[Rho]^3) + 
      20*tc^4*(-3 - 28*\[Rho] - 20*\[Rho]^2 + 31*\[Rho]^3) + 
      20*tc^8*(-3 - 28*\[Rho] - 20*\[Rho]^2 + 31*\[Rho]^3) + 
      tc^2*(15 + 74*\[Rho] + 220*\[Rho]^2 + 442*\[Rho]^3 - 135*\[Rho]^4) + 
      tc^10*(15 + 74*\[Rho] + 220*\[Rho]^2 + 442*\[Rho]^3 - 135*\[Rho]^4))*
     Log[tc] - 2880*tc^8*(-1 + tc^2)*Sqrt[\[Rho]]*(1 + 7*\[Rho])*Log[tc]^2))/
  (45*mb^4*(-1 + tc^2)*\[Rho]^(3/2)*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (r16*((-1 + tc^2)*(22*\[Rho]^3 + 22*tc^20*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(43 + 50*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
       (43 + 50*\[Rho]) + tc^2*\[Rho]^2*(323 + 2019*\[Rho] + 1276*\[Rho]^2) + 
      tc^18*\[Rho]^2*(323 + 2019*\[Rho] + 1276*\[Rho]^2) + 
      2*tc^5*Sqrt[\[Rho]]*(1134 + 5868*\[Rho] + 13595*\[Rho]^2 + 
        15418*\[Rho]^3 - 495*\[Rho]^4) + 2*tc^15*Sqrt[\[Rho]]*
       (1134 + 5868*\[Rho] + 13595*\[Rho]^2 + 15418*\[Rho]^3 - 
        495*\[Rho]^4) - 2*tc^3*Sqrt[\[Rho]]*(-24 + 774*\[Rho] + 
        2269*\[Rho]^2 - 184*\[Rho]^3 + 855*\[Rho]^4) - 
      2*tc^17*Sqrt[\[Rho]]*(-24 + 774*\[Rho] + 2269*\[Rho]^2 - 184*\[Rho]^3 + 
        855*\[Rho]^4) + 8*tc^6*(-15 - 3714*\[Rho] - 5840*\[Rho]^2 - 
        2128*\[Rho]^3 + 1109*\[Rho]^4) + 8*tc^14*(-15 - 3714*\[Rho] - 
        5840*\[Rho]^2 - 2128*\[Rho]^3 + 1109*\[Rho]^4) + 
      2*tc^9*Sqrt[\[Rho]]*(48 + 17526*\[Rho] - 1429*\[Rho]^2 - 
        12884*\[Rho]^3 + 1575*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*
       (48 + 17526*\[Rho] - 1429*\[Rho]^2 - 12884*\[Rho]^3 + 1575*\[Rho]^4) + 
      2*tc^7*Sqrt[\[Rho]]*(-3366 + 10500*\[Rho] - 21331*\[Rho]^2 - 
        24218*\[Rho]^3 + 1935*\[Rho]^4) + 2*tc^13*Sqrt[\[Rho]]*
       (-3366 + 10500*\[Rho] - 21331*\[Rho]^2 - 24218*\[Rho]^3 + 
        1935*\[Rho]^4) + 2*tc^8*(405 + 39189*\[Rho] + 19396*\[Rho]^2 + 
        50600*\[Rho]^3 + 3626*\[Rho]^4) + 2*tc^12*(405 + 39189*\[Rho] + 
        19396*\[Rho]^2 + 50600*\[Rho]^3 + 3626*\[Rho]^4) - 
      2*tc^4*(45 - 795*\[Rho] - 1660*\[Rho]^2 + 5731*\[Rho]^3 + 
        3922*\[Rho]^4) - 2*tc^16*(45 - 795*\[Rho] - 1660*\[Rho]^2 + 
        5731*\[Rho]^3 + 3922*\[Rho]^4) - 2*tc^10*(-840 + 64656*\[Rho] + 
        64835*\[Rho]^2 - 8765*\[Rho]^3 + 10996*\[Rho]^4)) - 
    12*tc^3*(8*\[Rho]^(3/2)*(-5 + 66*\[Rho]^2) + 8*tc^16*\[Rho]^(3/2)*
       (-5 + 66*\[Rho]^2) - 5*tc*\[Rho]*(-5 + 41*\[Rho] + 258*\[Rho]^2 + 
        132*\[Rho]^3) - 5*tc^15*\[Rho]*(-5 + 41*\[Rho] + 258*\[Rho]^2 + 
        132*\[Rho]^3) + 5*tc^3*\[Rho]*(-55 + 85*\[Rho] + 144*\[Rho]^2 + 
        276*\[Rho]^3) + 5*tc^13*\[Rho]*(-55 + 85*\[Rho] + 144*\[Rho]^2 + 
        276*\[Rho]^3) + 4*tc^2*Sqrt[\[Rho]]*(25 + 145*\[Rho] + 280*\[Rho]^2 + 
        309*\[Rho]^3 - 165*\[Rho]^4) + 4*tc^14*Sqrt[\[Rho]]*
       (25 + 145*\[Rho] + 280*\[Rho]^2 + 309*\[Rho]^3 - 165*\[Rho]^4) - 
      40*tc^8*Sqrt[\[Rho]]*(80 + 848*\[Rho] + 467*\[Rho]^2 + 228*\[Rho]^3 + 
        3*\[Rho]^4) - 5*tc^7*(-60 + 169*\[Rho] + 647*\[Rho]^2 - 
        2634*\[Rho]^3 + 36*\[Rho]^4) - 5*tc^9*(-60 + 169*\[Rho] + 
        647*\[Rho]^2 - 2634*\[Rho]^3 + 36*\[Rho]^4) - 
      15*tc^5*(4 + 87*\[Rho] + 567*\[Rho]^2 - 88*\[Rho]^3 + 52*\[Rho]^4) - 
      15*tc^11*(4 + 87*\[Rho] + 567*\[Rho]^2 - 88*\[Rho]^3 + 52*\[Rho]^4) + 
      4*tc^4*Sqrt[\[Rho]]*(-150 - 1060*\[Rho] - 1035*\[Rho]^2 - 
        234*\[Rho]^3 + 135*\[Rho]^4) + 4*tc^12*Sqrt[\[Rho]]*
       (-150 - 1060*\[Rho] - 1035*\[Rho]^2 - 234*\[Rho]^3 + 135*\[Rho]^4) + 
      4*tc^6*Sqrt[\[Rho]]*(345 + 7925*\[Rho] + 2130*\[Rho]^2 - 867*\[Rho]^3 + 
        225*\[Rho]^4) + 4*tc^10*Sqrt[\[Rho]]*(345 + 7925*\[Rho] + 
        2130*\[Rho]^2 - 867*\[Rho]^3 + 225*\[Rho]^4))*Log[tc] + 
    1440*tc^8*(-1 + tc^2)^3*\[Rho]*(-5 - 51*\[Rho] + 6*\[Rho]^2)*Log[tc]^2))/
  (90*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) - 
 (r18*((-1 + tc^2)*(28*\[Rho]^3 + 28*tc^20*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(52 + 59*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
       (52 + 59*\[Rho]) + tc^2*\[Rho]^2*(404 + 2325*\[Rho] + 1429*\[Rho]^2) + 
      tc^18*\[Rho]^2*(404 + 2325*\[Rho] + 1429*\[Rho]^2) + 
      tc^4*(-45 + 96*\[Rho] + 2138*\[Rho]^2 - 15206*\[Rho]^3 - 
        9239*\[Rho]^4) + tc^16*(-45 + 96*\[Rho] + 2138*\[Rho]^2 - 
        15206*\[Rho]^3 - 9239*\[Rho]^4) + 2*tc^5*Sqrt[\[Rho]]*
       (1089 + 5628*\[Rho] + 16115*\[Rho]^2 + 18808*\[Rho]^3 - 
        540*\[Rho]^4) + 2*tc^15*Sqrt[\[Rho]]*(1089 + 5628*\[Rho] + 
        16115*\[Rho]^2 + 18808*\[Rho]^3 - 540*\[Rho]^4) - 
      2*tc^3*Sqrt[\[Rho]]*(-12 + 396*\[Rho] + 2539*\[Rho]^2 - 250*\[Rho]^3 + 
        945*\[Rho]^4) - 2*tc^17*Sqrt[\[Rho]]*(-12 + 396*\[Rho] + 
        2539*\[Rho]^2 - 250*\[Rho]^3 + 945*\[Rho]^4) + 
      tc^8*(1725 + 54528*\[Rho] + 37286*\[Rho]^2 + 102634*\[Rho]^3 + 
        1159*\[Rho]^4) + tc^12*(1725 + 54528*\[Rho] + 37286*\[Rho]^2 + 
        102634*\[Rho]^3 + 1159*\[Rho]^4) + 2*tc^9*Sqrt[\[Rho]]*
       (-732 + 23436*\[Rho] + 1019*\[Rho]^2 - 8996*\[Rho]^3 + 
        1305*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*(-732 + 23436*\[Rho] + 
        1019*\[Rho]^2 - 8996*\[Rho]^3 + 1305*\[Rho]^4) + 
      8*tc^6*(-45 - 2616*\[Rho] - 4646*\[Rho]^2 - 2110*\[Rho]^3 + 
        1649*\[Rho]^4) + 8*tc^14*(-45 - 2616*\[Rho] - 4646*\[Rho]^2 - 
        2110*\[Rho]^3 + 1649*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*
       (-2529 + 4452*\[Rho] - 26011*\[Rho]^2 - 31544*\[Rho]^3 + 
        2340*\[Rho]^4) + 2*tc^13*Sqrt[\[Rho]]*(-2529 + 4452*\[Rho] - 
        26011*\[Rho]^2 - 31544*\[Rho]^3 + 2340*\[Rho]^4) - 
      2*tc^10*(-120 + 48096*\[Rho] + 71780*\[Rho]^2 - 10619*\[Rho]^3 + 
        7981*\[Rho]^4)) - 12*tc^3*(8*\[Rho]^(3/2)*(-2 + 75*\[Rho]^2) + 
      8*tc^16*\[Rho]^(3/2)*(-2 + 75*\[Rho]^2) - 
      5*tc*\[Rho]*(1 + 23*\[Rho] + 312*\[Rho]^2 + 150*\[Rho]^3) - 
      5*tc^15*\[Rho]*(1 + 23*\[Rho] + 312*\[Rho]^2 + 150*\[Rho]^3) + 
      5*tc^3*\[Rho]*(-25 + 169*\[Rho] + 186*\[Rho]^2 + 348*\[Rho]^3) + 
      5*tc^13*\[Rho]*(-25 + 169*\[Rho] + 186*\[Rho]^2 + 348*\[Rho]^3) + 
      5*tc^7*(54 - 103*\[Rho] - 845*\[Rho]^2 + 2892*\[Rho]^3) + 
      5*tc^9*(54 - 103*\[Rho] - 845*\[Rho]^2 + 2892*\[Rho]^3) + 
      2*tc^2*Sqrt[\[Rho]]*(35 + 164*\[Rho] + 500*\[Rho]^2 + 720*\[Rho]^3 - 
        375*\[Rho]^4) + 2*tc^14*Sqrt[\[Rho]]*(35 + 164*\[Rho] + 
        500*\[Rho]^2 + 720*\[Rho]^3 - 375*\[Rho]^4) - 
      40*tc^8*Sqrt[\[Rho]]*(86 + 536*\[Rho] + 335*\[Rho]^2 + 198*\[Rho]^3 + 
        3*\[Rho]^4) - 15*tc^5*(2 + 117*\[Rho] + 535*\[Rho]^2 - 6*\[Rho]^3 + 
        82*\[Rho]^4) - 15*tc^11*(2 + 117*\[Rho] + 535*\[Rho]^2 - 6*\[Rho]^3 + 
        82*\[Rho]^4) + 4*tc^4*Sqrt[\[Rho]]*(-105 - 652*\[Rho] - 
        675*\[Rho]^2 - 240*\[Rho]^3 + 180*\[Rho]^4) + 
      4*tc^12*Sqrt[\[Rho]]*(-105 - 652*\[Rho] - 675*\[Rho]^2 - 240*\[Rho]^3 + 
        180*\[Rho]^4) + 2*tc^6*Sqrt[\[Rho]]*(675 + 12028*\[Rho] + 
        2280*\[Rho]^2 - 2160*\[Rho]^3 + 405*\[Rho]^4) + 
      2*tc^10*Sqrt[\[Rho]]*(675 + 12028*\[Rho] + 2280*\[Rho]^2 - 
        2160*\[Rho]^3 + 405*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)^3*
     \[Rho]*(-5 - 27*\[Rho] + 6*\[Rho]^2)*Log[tc]^2))/
  (45*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r15*((-1 + tc^2)*(18*\[Rho]^3 + 18*tc^20*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(37 + 26*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
       (37 + 26*\[Rho]) + tc^2*\[Rho]^2*(437 + 945*\[Rho] + 400*\[Rho]^2) + 
      tc^18*\[Rho]^2*(437 + 945*\[Rho] + 400*\[Rho]^2) + 
      tc^10*(2280 - 46224*\[Rho] + 46550*\[Rho]^2 + 72846*\[Rho]^3 - 
        26216*\[Rho]^4) + 2*tc^5*Sqrt[\[Rho]]*(312 - 1416*\[Rho] + 
        5165*\[Rho]^2 + 5506*\[Rho]^3 - 135*\[Rho]^4) + 
      2*tc^15*Sqrt[\[Rho]]*(312 - 1416*\[Rho] + 5165*\[Rho]^2 + 
        5506*\[Rho]^3 - 135*\[Rho]^4) - 2*tc^7*Sqrt[\[Rho]]*
       (1500 - 10272*\[Rho] + 15493*\[Rho]^2 + 4202*\[Rho]^3 + 45*\[Rho]^4) - 
      2*tc^13*Sqrt[\[Rho]]*(1500 - 10272*\[Rho] + 15493*\[Rho]^2 + 
        4202*\[Rho]^3 + 45*\[Rho]^4) - 2*tc^3*Sqrt[\[Rho]]*
       (-24 + 654*\[Rho] + 1507*\[Rho]^2 + 956*\[Rho]^3 + 225*\[Rho]^4) - 
      2*tc^17*Sqrt[\[Rho]]*(-24 + 654*\[Rho] + 1507*\[Rho]^2 + 956*\[Rho]^3 + 
        225*\[Rho]^4) + 2*tc^4*(-45 + 696*\[Rho] + 3067*\[Rho]^2 - 
        816*\[Rho]^3 + 257*\[Rho]^4) + 2*tc^16*(-45 + 696*\[Rho] + 
        3067*\[Rho]^2 - 816*\[Rho]^3 + 257*\[Rho]^4) - 
      4*tc^6*(-45 + 2394*\[Rho] + 3136*\[Rho]^2 + 2034*\[Rho]^3 + 
        1385*\[Rho]^4) - 4*tc^14*(-45 + 2394*\[Rho] + 3136*\[Rho]^2 + 
        2034*\[Rho]^3 + 1385*\[Rho]^4) + 2*tc^9*Sqrt[\[Rho]]*
       (1524 - 4602*\[Rho] - 29851*\[Rho]^2 - 9656*\[Rho]^3 + 
        1485*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*(1524 - 4602*\[Rho] - 
        29851*\[Rho]^2 - 9656*\[Rho]^3 + 1485*\[Rho]^4) + 
      2*tc^8*(-255 + 10608*\[Rho] + 10069*\[Rho]^2 + 20031*\[Rho]^3 + 
        7067*\[Rho]^4) + 2*tc^12*(-255 + 10608*\[Rho] + 10069*\[Rho]^2 + 
        20031*\[Rho]^3 + 7067*\[Rho]^4)) - 
    12*tc^3*(24*\[Rho]^(3/2)*(-1 + 4*\[Rho]^2) + 24*tc^16*\[Rho]^(3/2)*
       (-1 + 4*\[Rho]^2) - 5*tc*\[Rho]*(-5 - 7*\[Rho] + 126*\[Rho]^2 + 
        24*\[Rho]^3) - 5*tc^15*\[Rho]*(-5 - 7*\[Rho] + 126*\[Rho]^2 + 
        24*\[Rho]^3) + 5*tc^3*\[Rho]*(-31 + 25*\[Rho] + 48*\[Rho]^2 + 
        96*\[Rho]^3) + 5*tc^13*\[Rho]*(-31 + 25*\[Rho] + 48*\[Rho]^2 + 
        96*\[Rho]^3) + 4*tc^2*Sqrt[\[Rho]]*(10 + 3*\[Rho] + 240*\[Rho]^2 + 
        143*\[Rho]^3 - 30*\[Rho]^4) + 4*tc^14*Sqrt[\[Rho]]*
       (10 + 3*\[Rho] + 240*\[Rho]^2 + 143*\[Rho]^3 - 30*\[Rho]^4) - 
      40*tc^8*Sqrt[\[Rho]]*(2 + 216*\[Rho] - 3*\[Rho]^2 + 160*\[Rho]^3 + 
        3*\[Rho]^4) - 12*tc^4*Sqrt[\[Rho]]*(20 + 96*\[Rho] + 135*\[Rho]^2 + 
        86*\[Rho]^3 + 15*\[Rho]^4) - 12*tc^12*Sqrt[\[Rho]]*
       (20 + 96*\[Rho] + 135*\[Rho]^2 + 86*\[Rho]^3 + 15*\[Rho]^4) - 
      15*tc^5*(4 - 5*\[Rho] - 105*\[Rho]^2 - 188*\[Rho]^3 + 28*\[Rho]^4) - 
      15*tc^11*(4 - 5*\[Rho] - 105*\[Rho]^2 - 188*\[Rho]^3 + 28*\[Rho]^4) + 
      12*tc^6*Sqrt[\[Rho]]*(30 + 557*\[Rho] - 1110*\[Rho]^2 + 37*\[Rho]^3 + 
        60*\[Rho]^4) + 12*tc^10*Sqrt[\[Rho]]*(30 + 557*\[Rho] - 
        1110*\[Rho]^2 + 37*\[Rho]^3 + 60*\[Rho]^4) - 
      5*tc^7*(-36 + 325*\[Rho] - 901*\[Rho]^2 - 1770*\[Rho]^3 + 
        108*\[Rho]^4) - 5*tc^9*(-36 + 325*\[Rho] - 901*\[Rho]^2 - 
        1770*\[Rho]^3 + 108*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)^3*
     \[Rho]*(-1 + \[Rho] + 6*\[Rho]^2)*Log[tc]^2))/
  (45*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (m5*((-1 + tc^2)*(2*\[Rho]^(5/2) + 2*tc^16*\[Rho]^(5/2) + 
      4*tc*\[Rho]^2*(-7 + 8*\[Rho]) + 4*tc^15*\[Rho]^2*(-7 + 8*\[Rho]) + 
      tc^2*\[Rho]^(3/2)*(269 - 367*\[Rho] - 256*\[Rho]^2) + 
      tc^14*\[Rho]^(3/2)*(269 - 367*\[Rho] - 256*\[Rho]^2) + 
      2*tc^3*\[Rho]*(-195 - 206*\[Rho] - 833*\[Rho]^2 + 180*\[Rho]^3) + 
      2*tc^13*\[Rho]*(-195 - 206*\[Rho] - 833*\[Rho]^2 + 180*\[Rho]^3) + 
      2*tc^4*Sqrt[\[Rho]]*(-21 + 921*\[Rho] + 1849*\[Rho]^2 + 
        1971*\[Rho]^3) + 2*tc^12*Sqrt[\[Rho]]*(-21 + 921*\[Rho] + 
        1849*\[Rho]^2 + 1971*\[Rho]^3) + 4*tc^8*Sqrt[\[Rho]]*
       (387 + 2009*\[Rho] - 1576*\[Rho]^2 + 2459*\[Rho]^3) - 
      tc^6*Sqrt[\[Rho]]*(-348 + 18729*\[Rho] + 1261*\[Rho]^2 + 
        7524*\[Rho]^3) - tc^10*Sqrt[\[Rho]]*(-348 + 18729*\[Rho] + 
        1261*\[Rho]^2 + 7524*\[Rho]^3) + tc^7*(-210 + 2640*\[Rho] + 
        9656*\[Rho]^2 + 6608*\[Rho]^3 - 810*\[Rho]^4) + 
      tc^9*(-210 + 2640*\[Rho] + 9656*\[Rho]^2 + 6608*\[Rho]^3 - 
        810*\[Rho]^4) + 6*tc^5*(5 - 15*\[Rho] + 804*\[Rho]^2 - 
        1669*\[Rho]^3 + 165*\[Rho]^4) + 6*tc^11*(5 - 15*\[Rho] + 
        804*\[Rho]^2 - 1669*\[Rho]^3 + 165*\[Rho]^4)) + 
    12*tc^3*(8*\[Rho]*(-2 + 21*\[Rho]^2) + 8*tc^12*\[Rho]*
       (-2 + 21*\[Rho]^2) - 80*tc^6*\[Rho]*(26 + 63*\[Rho] + 48*\[Rho]^2) + 
      15*tc^3*Sqrt[\[Rho]]*(-1 + 37*\[Rho] - 4*\[Rho]^2 + 10*\[Rho]^3) + 
      15*tc^9*Sqrt[\[Rho]]*(-1 + 37*\[Rho] - 4*\[Rho]^2 + 10*\[Rho]^3) - 
      10*tc^5*Sqrt[\[Rho]]*(20 - 151*\[Rho] - 27*\[Rho]^2 + 12*\[Rho]^3) - 
      10*tc^7*Sqrt[\[Rho]]*(20 - 151*\[Rho] - 27*\[Rho]^2 + 12*\[Rho]^3) - 
      5*tc*Sqrt[\[Rho]]*(-7 - 7*\[Rho] + 6*\[Rho]^2 + 42*\[Rho]^3) - 
      5*tc^11*Sqrt[\[Rho]]*(-7 - 7*\[Rho] + 6*\[Rho]^2 + 42*\[Rho]^3) + 
      20*tc^4*(2 + 39*\[Rho] + 44*\[Rho]^2 + 111*\[Rho]^3 + 6*\[Rho]^4) + 
      20*tc^8*(2 + 39*\[Rho] + 44*\[Rho]^2 + 111*\[Rho]^3 + 6*\[Rho]^4) - 
      2*tc^2*(5 + 42*\[Rho] + 350*\[Rho]^2 - 186*\[Rho]^3 + 105*\[Rho]^4) - 
      2*tc^10*(5 + 42*\[Rho] + 350*\[Rho]^2 - 186*\[Rho]^3 + 105*\[Rho]^4))*
     Log[tc] - 4320*tc^8*(-1 + tc^2)*Sqrt[\[Rho]]*(1 + \[Rho] + 8*\[Rho]^2)*
     Log[tc]^2))/(45*mb^4*(-1 + tc^2)*\[Rho]^(3/2)*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (r10*(-((-1 + tc^2)*(34*\[Rho]^3 + 34*tc^20*\[Rho]^3 - 
       4*tc*\[Rho]^(5/2)*(79 + 56*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
        (79 + 56*\[Rho]) + tc^2*\[Rho]^2*(1142 + 2301*\[Rho] + 
         955*\[Rho]^2) + tc^18*\[Rho]^2*(1142 + 2301*\[Rho] + 955*\[Rho]^2) + 
       tc^10*(3720 - 81600*\[Rho] + 101300*\[Rho]^2 + 113254*\[Rho]^3 - 
         56702*\[Rho]^4) + tc^4*(-135 + 4194*\[Rho] + 17576*\[Rho]^2 - 
         866*\[Rho]^3 - 803*\[Rho]^4) + tc^16*(-135 + 4194*\[Rho] + 
         17576*\[Rho]^2 - 866*\[Rho]^3 - 803*\[Rho]^4) + 
       tc^5*Sqrt[\[Rho]]*(534 - 9609*\[Rho] + 20545*\[Rho]^2 + 
         25925*\[Rho]^3 - 675*\[Rho]^4) + tc^15*Sqrt[\[Rho]]*
        (534 - 9609*\[Rho] + 20545*\[Rho]^2 + 25925*\[Rho]^3 - 
         675*\[Rho]^4) + tc^7*Sqrt[\[Rho]]*(-5574 + 52449*\[Rho] - 
         30233*\[Rho]^2 - 27517*\[Rho]^3 + 1035*\[Rho]^4) + 
       tc^13*Sqrt[\[Rho]]*(-5574 + 52449*\[Rho] - 30233*\[Rho]^2 - 
         27517*\[Rho]^3 + 1035*\[Rho]^4) - tc^3*Sqrt[\[Rho]]*
        (-72 + 3597*\[Rho] + 8507*\[Rho]^2 + 3463*\[Rho]^3 + 1125*\[Rho]^4) - 
       tc^17*Sqrt[\[Rho]]*(-72 + 3597*\[Rho] + 8507*\[Rho]^2 + 
         3463*\[Rho]^3 + 1125*\[Rho]^4) - 4*tc^6*(-105 + 4656*\[Rho] + 
         12784*\[Rho]^2 + 10148*\[Rho]^3 + 1661*\[Rho]^4) - 
       4*tc^14*(-105 + 4656*\[Rho] + 12784*\[Rho]^2 + 10148*\[Rho]^3 + 
         1661*\[Rho]^4) + tc^9*Sqrt[\[Rho]]*(7848 - 49323*\[Rho] - 
         173009*\[Rho]^2 - 30721*\[Rho]^3 + 5085*\[Rho]^4) + 
       tc^11*Sqrt[\[Rho]]*(7848 - 49323*\[Rho] - 173009*\[Rho]^2 - 
         30721*\[Rho]^3 + 5085*\[Rho]^4) + tc^8*(-1425 + 40830*\[Rho] + 
         92648*\[Rho]^2 + 123616*\[Rho]^3 + 26923*\[Rho]^4) + 
       tc^12*(-1425 + 40830*\[Rho] + 92648*\[Rho]^2 + 123616*\[Rho]^3 + 
         26923*\[Rho]^4))) + 12*tc^3*(8*\[Rho]^(3/2)*(-5 + 36*\[Rho]^2) + 
      8*tc^16*\[Rho]^(3/2)*(-5 + 36*\[Rho]^2) - 
      5*tc*\[Rho]*(-2 + 11*\[Rho] + 285*\[Rho]^2 + 72*\[Rho]^3) - 
      5*tc^15*\[Rho]*(-2 + 11*\[Rho] + 285*\[Rho]^2 + 72*\[Rho]^3) + 
      5*tc^3*\[Rho]*(-58 - 95*\[Rho] + 9*\[Rho]^2 + 246*\[Rho]^3) + 
      5*tc^13*\[Rho]*(-58 - 95*\[Rho] + 9*\[Rho]^2 + 246*\[Rho]^3) + 
      2*tc^2*Sqrt[\[Rho]]*(65 + 155*\[Rho] + 1235*\[Rho]^2 + 753*\[Rho]^3 - 
        180*\[Rho]^4) + 2*tc^14*Sqrt[\[Rho]]*(65 + 155*\[Rho] + 
        1235*\[Rho]^2 + 753*\[Rho]^3 - 180*\[Rho]^4) - 
      20*tc^8*Sqrt[\[Rho]]*(-20 + 1417*\[Rho] + 1543*\[Rho]^2 + 
        807*\[Rho]^3 + 9*\[Rho]^4) - 2*tc^4*Sqrt[\[Rho]]*
       (390 + 2375*\[Rho] + 3585*\[Rho]^2 + 1893*\[Rho]^3 + 45*\[Rho]^4) - 
      2*tc^12*Sqrt[\[Rho]]*(390 + 2375*\[Rho] + 3585*\[Rho]^2 + 
        1893*\[Rho]^3 + 45*\[Rho]^4) - 15*tc^5*(6 - 90*\[Rho] - 
        373*\[Rho]^2 - 381*\[Rho]^3 + 48*\[Rho]^4) - 
      15*tc^11*(6 - 90*\[Rho] - 373*\[Rho]^2 - 381*\[Rho]^3 + 48*\[Rho]^4) - 
      5*tc^7*(-42 + 694*\[Rho] - 2683*\[Rho]^2 - 3837*\[Rho]^3 + 
        294*\[Rho]^4) - 5*tc^9*(-42 + 694*\[Rho] - 2683*\[Rho]^2 - 
        3837*\[Rho]^3 + 294*\[Rho]^4) + 2*tc^6*Sqrt[\[Rho]]*
       (465 + 8485*\[Rho] - 5895*\[Rho]^2 + 2031*\[Rho]^3 + 630*\[Rho]^4) + 
      2*tc^10*Sqrt[\[Rho]]*(465 + 8485*\[Rho] - 5895*\[Rho]^2 + 
        2031*\[Rho]^3 + 630*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)^3*
     \[Rho]*(8 + 21*\[Rho] + 9*\[Rho]^2)*Log[tc]^2))/
  (45*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) - 
 (r8*((-1 + tc^2)*(74*\[Rho]^3 + 74*tc^20*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(149 + 111*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
       (149 + 111*\[Rho]) + 2*tc^2*\[Rho]^2*(827 + 2366*\[Rho] + 
        1263*\[Rho]^2) + 2*tc^18*\[Rho]^2*(827 + 2366*\[Rho] + 
        1263*\[Rho]^2) - tc^3*\[Rho]^(3/2)*(2547 + 12235*\[Rho] - 
        1755*\[Rho]^2 + 3285*\[Rho]^3) - tc^17*\[Rho]^(3/2)*
       (2547 + 12235*\[Rho] - 1755*\[Rho]^2 + 3285*\[Rho]^3) - 
      2*tc^4*\[Rho]*(-591 - 6017*\[Rho] + 19266*\[Rho]^2 + 10581*\[Rho]^3) - 
      2*tc^16*\[Rho]*(-591 - 6017*\[Rho] + 19266*\[Rho]^2 + 10581*\[Rho]^3) + 
      tc^8*(2640 + 41250*\[Rho] + 138526*\[Rho]^2 + 148602*\[Rho]^3 - 
        50118*\[Rho]^4) + tc^12*(2640 + 41250*\[Rho] + 138526*\[Rho]^2 + 
        148602*\[Rho]^3 - 50118*\[Rho]^4) + tc^9*Sqrt[\[Rho]]*
       (1776 + 12987*\[Rho] - 33049*\[Rho]^2 + 33849*\[Rho]^3 - 
        2115*\[Rho]^4) + tc^11*Sqrt[\[Rho]]*(1776 + 12987*\[Rho] - 
        33049*\[Rho]^2 + 33849*\[Rho]^3 - 2115*\[Rho]^4) + 
      tc^5*Sqrt[\[Rho]]*(1908 + 3561*\[Rho] + 81365*\[Rho]^2 + 
        75675*\[Rho]^3 - 1845*\[Rho]^4) + tc^15*Sqrt[\[Rho]]*
       (1908 + 3561*\[Rho] + 81365*\[Rho]^2 + 75675*\[Rho]^3 - 
        1845*\[Rho]^4) + 8*tc^6*(-75 - 2364*\[Rho] - 9223*\[Rho]^2 - 
        1848*\[Rho]^3 + 6210*\[Rho]^4) + 8*tc^14*(-75 - 2364*\[Rho] - 
        9223*\[Rho]^2 - 1848*\[Rho]^3 + 6210*\[Rho]^4) + 
      4*tc^10*(-300 - 20400*\[Rho] - 37775*\[Rho]^2 + 4674*\[Rho]^3 + 
        7377*\[Rho]^4) + tc^7*Sqrt[\[Rho]]*(-5124 + 26319*\[Rho] - 
        130525*\[Rho]^2 - 151155*\[Rho]^3 + 11565*\[Rho]^4) + 
      tc^13*Sqrt[\[Rho]]*(-5124 + 26319*\[Rho] - 130525*\[Rho]^2 - 
        151155*\[Rho]^3 + 11565*\[Rho]^4)) - 
    12*tc^3*(8*\[Rho]^(3/2)*(-1 + 147*\[Rho]^2) + 8*tc^16*\[Rho]^(3/2)*
       (-1 + 147*\[Rho]^2) - 15*tc^5*\[Rho]*(71 + 436*\[Rho] + 263*\[Rho]^2 + 
        238*\[Rho]^3) - 15*tc^11*\[Rho]*(71 + 436*\[Rho] + 263*\[Rho]^2 + 
        238*\[Rho]^3) - 5*tc*\[Rho]*(11 - 12*\[Rho] + 723*\[Rho]^2 + 
        294*\[Rho]^3) - 5*tc^15*\[Rho]*(11 - 12*\[Rho] + 723*\[Rho]^2 + 
        294*\[Rho]^3) + 5*tc^3*\[Rho]*(-23 + 288*\[Rho] + 609*\[Rho]^2 + 
        822*\[Rho]^3) + 5*tc^13*\[Rho]*(-23 + 288*\[Rho] + 609*\[Rho]^2 + 
        822*\[Rho]^3) + 2*tc^2*Sqrt[\[Rho]]*(70 + 17*\[Rho] + 1385*\[Rho]^2 + 
        1111*\[Rho]^3 - 735*\[Rho]^4) + 2*tc^14*Sqrt[\[Rho]]*
       (70 + 17*\[Rho] + 1385*\[Rho]^2 + 1111*\[Rho]^3 - 735*\[Rho]^4) + 
      20*tc^8*Sqrt[\[Rho]]*(-176 - 1255*\[Rho] - 799*\[Rho]^2 + 
        259*\[Rho]^3 + 3*\[Rho]^4) + 5*tc^7*(48 - 329*\[Rho] + 
        1104*\[Rho]^2 + 4551*\[Rho]^3 + 42*\[Rho]^4) + 
      5*tc^9*(48 - 329*\[Rho] + 1104*\[Rho]^2 + 4551*\[Rho]^3 + 
        42*\[Rho]^4) - 2*tc^6*Sqrt[\[Rho]]*(-1110 - 11279*\[Rho] + 
        3945*\[Rho]^2 + 6183*\[Rho]^3 + 45*\[Rho]^4) - 
      2*tc^10*Sqrt[\[Rho]]*(-1110 - 11279*\[Rho] + 3945*\[Rho]^2 + 
        6183*\[Rho]^3 + 45*\[Rho]^4) + 2*tc^4*Sqrt[\[Rho]]*
       (-420 - 1657*\[Rho] - 1365*\[Rho]^2 - 171*\[Rho]^3 + 1125*\[Rho]^4) + 
      2*tc^12*Sqrt[\[Rho]]*(-420 - 1657*\[Rho] - 1365*\[Rho]^2 - 
        171*\[Rho]^3 + 1125*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)^3*
     \[Rho]*(-13 + 10*\[Rho] + 15*\[Rho]^2)*Log[tc]^2))/
  (90*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (m4*((-1 + tc^2)*(6*\[Rho]^2 + 6*tc^16*\[Rho]^2 - 4*tc*\[Rho]^(3/2)*
       (15 + 13*\[Rho]) - 4*tc^15*\[Rho]^(3/2)*(15 + 13*\[Rho]) + 
      2*tc^2*\[Rho]*(141 + 310*\[Rho] + 127*\[Rho]^2) + 
      2*tc^14*\[Rho]*(141 + 310*\[Rho] + 127*\[Rho]^2) - 
      4*tc^7*Sqrt[\[Rho]]*(402 - 5955*\[Rho] + 205*\[Rho]^2) - 
      4*tc^9*Sqrt[\[Rho]]*(402 - 5955*\[Rho] + 205*\[Rho]^2) - 
      9*tc^5*Sqrt[\[Rho]]*(-73 - 645*\[Rho] - 1183*\[Rho]^2 + 85*\[Rho]^3) - 
      9*tc^11*Sqrt[\[Rho]]*(-73 - 645*\[Rho] - 1183*\[Rho]^2 + 85*\[Rho]^3) + 
      6*tc^6*(330 - 2985*\[Rho] - 4556*\[Rho]^2 + 213*\[Rho]^3) + 
      6*tc^10*(330 - 2985*\[Rho] - 4556*\[Rho]^2 + 213*\[Rho]^3) - 
      6*tc^4*(75 - 453*\[Rho] + 125*\[Rho]^2 + 261*\[Rho]^3) - 
      6*tc^12*(75 - 453*\[Rho] + 125*\[Rho]^2 + 261*\[Rho]^3) - 
      tc^3*Sqrt[\[Rho]]*(129 + 2565*\[Rho] + 55*\[Rho]^2 + 315*\[Rho]^3) - 
      tc^13*Sqrt[\[Rho]]*(129 + 2565*\[Rho] + 55*\[Rho]^2 + 315*\[Rho]^3) + 
      4*tc^8*(-225 + 2595*\[Rho] + 230*\[Rho]^2 + 557*\[Rho]^3)) - 
    12*tc^3*(24*Sqrt[\[Rho]]*(1 + 5*\[Rho]^2) + 24*tc^12*Sqrt[\[Rho]]*
       (1 + 5*\[Rho]^2) + 240*tc^6*Sqrt[\[Rho]]*(4 + 45*\[Rho] + 
        7*\[Rho]^2) + 2*tc^2*Sqrt[\[Rho]]*(83 + 275*\[Rho] + 365*\[Rho]^2 - 
        75*\[Rho]^3) + 2*tc^10*Sqrt[\[Rho]]*(83 + 275*\[Rho] + 365*\[Rho]^2 - 
        75*\[Rho]^3) - 10*tc^4*Sqrt[\[Rho]]*(85 + 145*\[Rho] + 7*\[Rho]^2 + 
        3*\[Rho]^3) - 10*tc^8*Sqrt[\[Rho]]*(85 + 145*\[Rho] + 7*\[Rho]^2 + 
        3*\[Rho]^3) + 20*tc^5*(9 - 62*\[Rho] - 159*\[Rho]^2 + 6*\[Rho]^3) + 
      20*tc^7*(9 - 62*\[Rho] - 159*\[Rho]^2 + 6*\[Rho]^3) + 
      15*tc^3*(3 - 20*\[Rho] - 61*\[Rho]^2 + 14*\[Rho]^3) + 
      15*tc^9*(3 - 20*\[Rho] - 61*\[Rho]^2 + 14*\[Rho]^3) - 
      5*tc*(9 + 16*\[Rho] + 81*\[Rho]^2 + 30*\[Rho]^3) - 
      5*tc^11*(9 + 16*\[Rho] + 81*\[Rho]^2 + 30*\[Rho]^3))*Log[tc] - 
    1440*tc^8*(-1 + tc^2)*(3 + 10*\[Rho] + 15*\[Rho]^2)*Log[tc]^2))/
  (90*mb^4*(-1 + tc^2)*\[Rho]*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (m9*(-((-1 + tc^2)*(2*\[Rho]^(5/2) + 2*tc^16*\[Rho]^(5/2) - 
       4*tc*\[Rho]^2*(1 + 3*\[Rho]) - 4*tc^15*\[Rho]^2*(1 + 3*\[Rho]) + 
       2*tc^2*\[Rho]^(3/2)*(-47 + 36*\[Rho] + 21*\[Rho]^2) + 
       2*tc^14*\[Rho]^(3/2)*(-47 + 36*\[Rho] + 21*\[Rho]^2) + 
       tc^3*\[Rho]*(285 + 485*\[Rho] + 243*\[Rho]^2 - 45*\[Rho]^3) + 
       tc^13*\[Rho]*(285 + 485*\[Rho] + 243*\[Rho]^2 - 45*\[Rho]^3) - 
       2*tc^4*Sqrt[\[Rho]]*(93 + 633*\[Rho] + 1091*\[Rho]^2 + 351*\[Rho]^3) - 
       2*tc^12*Sqrt[\[Rho]]*(93 + 633*\[Rho] + 1091*\[Rho]^2 + 
         351*\[Rho]^3) - 4*tc^8*Sqrt[\[Rho]]*(429 + 685*\[Rho] - 
         540*\[Rho]^2 + 1035*\[Rho]^3) + 2*tc^6*Sqrt[\[Rho]]*
        (342 + 5865*\[Rho] + 2134*\[Rho]^2 + 1185*\[Rho]^3) + 
       2*tc^10*Sqrt[\[Rho]]*(342 + 5865*\[Rho] + 2134*\[Rho]^2 + 
         1185*\[Rho]^3) - 3*tc^5*(20 + 15*\[Rho] - 233*\[Rho]^2 - 
         751*\[Rho]^3 + 45*\[Rho]^4) - 3*tc^11*(20 + 15*\[Rho] - 
         233*\[Rho]^2 - 751*\[Rho]^3 + 45*\[Rho]^4) + 
       4*tc^7*(105 - 870*\[Rho] - 2545*\[Rho]^2 - 531*\[Rho]^3 + 
         45*\[Rho]^4) + 4*tc^9*(105 - 870*\[Rho] - 2545*\[Rho]^2 - 
         531*\[Rho]^3 + 45*\[Rho]^4))) + 
    12*tc^3*(8*\[Rho]*(-1 + 3*\[Rho]^2) + 8*tc^12*\[Rho]*(-1 + 3*\[Rho]^2) - 
      560*tc^6*\[Rho]*(4 + 9*\[Rho] + 3*\[Rho]^2) - 20*tc^5*Sqrt[\[Rho]]*
       (5 - 48*\[Rho] - 21*\[Rho]^2 + 6*\[Rho]^3) - 20*tc^7*Sqrt[\[Rho]]*
       (5 - 48*\[Rho] - 21*\[Rho]^2 + 6*\[Rho]^3) - 
      5*tc*Sqrt[\[Rho]]*(-5 - 12*\[Rho] + 3*\[Rho]^2 + 6*\[Rho]^3) - 
      5*tc^11*Sqrt[\[Rho]]*(-5 - 12*\[Rho] + 3*\[Rho]^2 + 6*\[Rho]^3) + 
      15*tc^3*Sqrt[\[Rho]]*(1 + 32*\[Rho] + 9*\[Rho]^2 + 6*\[Rho]^3) + 
      15*tc^9*Sqrt[\[Rho]]*(1 + 32*\[Rho] + 9*\[Rho]^2 + 6*\[Rho]^3) + 
      10*tc^4*(8 + 73*\[Rho] + 129*\[Rho]^2 + 91*\[Rho]^3 + 3*\[Rho]^4) + 
      10*tc^8*(8 + 73*\[Rho] + 129*\[Rho]^2 + 91*\[Rho]^3 + 3*\[Rho]^4) - 
      2*tc^2*(10 + 71*\[Rho] + 135*\[Rho]^2 + 17*\[Rho]^3 + 15*\[Rho]^4) - 
      2*tc^10*(10 + 71*\[Rho] + 135*\[Rho]^2 + 17*\[Rho]^3 + 15*\[Rho]^4))*
     Log[tc] - 1440*tc^8*(-1 + tc^2)*Sqrt[\[Rho]]*
     (3 + 10*\[Rho] + 15*\[Rho]^2)*Log[tc]^2))/
  (90*mb^4*(-1 + tc^2)*\[Rho]^(3/2)*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (m2*((-1 + tc^2)*(22*\[Rho]^(5/2) + 22*tc^20*\[Rho]^(5/2) - 
      68*tc*\[Rho]^2*(3 + 2*\[Rho]) - 68*tc^19*\[Rho]^2*(3 + 2*\[Rho]) + 
      tc^2*\[Rho]^(3/2)*(813 + 1403*\[Rho] + 602*\[Rho]^2) + 
      tc^18*\[Rho]^(3/2)*(813 + 1403*\[Rho] + 602*\[Rho]^2) + 
      2*tc^10*Sqrt[\[Rho]]*(312 + 15915*\[Rho] + 39453*\[Rho]^2 - 
        22178*\[Rho]^3) - 2*tc^3*\[Rho]*(765 + 2700*\[Rho] + 1033*\[Rho]^2 + 
        360*\[Rho]^3) - 2*tc^17*\[Rho]*(765 + 2700*\[Rho] + 1033*\[Rho]^2 + 
        360*\[Rho]^3) - 2*tc^4*Sqrt[\[Rho]]*(-609 - 4890*\[Rho] + 
        885*\[Rho]^2 + 377*\[Rho]^3) - 2*tc^16*Sqrt[\[Rho]]*
       (-609 - 4890*\[Rho] + 885*\[Rho]^2 + 377*\[Rho]^3) - 
      8*tc^6*Sqrt[\[Rho]]*(-27 + 3405*\[Rho] + 3285*\[Rho]^2 + 
        629*\[Rho]^3) - 8*tc^14*Sqrt[\[Rho]]*(-27 + 3405*\[Rho] + 
        3285*\[Rho]^2 + 629*\[Rho]^3) + 2*tc^8*Sqrt[\[Rho]]*
       (-3033 + 37086*\[Rho] + 30306*\[Rho]^2 + 11521*\[Rho]^3) + 
      2*tc^12*Sqrt[\[Rho]]*(-3033 + 37086*\[Rho] + 30306*\[Rho]^2 + 
        11521*\[Rho]^3) - 2*tc^5*(90 + 3771*\[Rho] - 7560*\[Rho]^2 - 
        8849*\[Rho]^3 + 180*\[Rho]^4) - 2*tc^15*(90 + 3771*\[Rho] - 
        7560*\[Rho]^2 - 8849*\[Rho]^3 + 180*\[Rho]^4) + 
      2*tc^7*(-450 + 10323*\[Rho] - 8880*\[Rho]^2 - 9049*\[Rho]^3 + 
        360*\[Rho]^4) + 2*tc^13*(-450 + 10323*\[Rho] - 8880*\[Rho]^2 - 
        9049*\[Rho]^3 + 360*\[Rho]^4) + 2*tc^9*(1620 - 14427*\[Rho] - 
        49878*\[Rho]^2 - 7339*\[Rho]^3 + 1260*\[Rho]^4) + 
      2*tc^11*(1620 - 14427*\[Rho] - 49878*\[Rho]^2 - 7339*\[Rho]^3 + 
        1260*\[Rho]^4)) - 12*tc^3*(-45*tc^5*Sqrt[\[Rho]]*
       (-17 - 107*\[Rho] - 34*\[Rho]^2 + 8*\[Rho]^3) - 
      45*tc^11*Sqrt[\[Rho]]*(-17 - 107*\[Rho] - 34*\[Rho]^2 + 8*\[Rho]^3) + 
      8*(\[Rho] + 24*\[Rho]^3) + 8*tc^16*(\[Rho] + 24*\[Rho]^3) - 
      5*tc*Sqrt[\[Rho]]*(9 - 11*\[Rho] + 204*\[Rho]^2 + 48*\[Rho]^3) - 
      5*tc^15*Sqrt[\[Rho]]*(9 - 11*\[Rho] + 204*\[Rho]^2 + 48*\[Rho]^3) + 
      5*tc^3*Sqrt[\[Rho]]*(3 - 43*\[Rho] + 30*\[Rho]^2 + 156*\[Rho]^3) + 
      5*tc^13*Sqrt[\[Rho]]*(3 - 43*\[Rho] + 30*\[Rho]^2 + 156*\[Rho]^3) - 
      5*tc^7*Sqrt[\[Rho]]*(291 - 1517*\[Rho] - 2316*\[Rho]^2 + 
        180*\[Rho]^3) - 5*tc^9*Sqrt[\[Rho]]*(291 - 1517*\[Rho] - 
        2316*\[Rho]^2 + 180*\[Rho]^3) - 4*tc^4*(90 + 349*\[Rho] + 
        960*\[Rho]^2 + 801*\[Rho]^3) - 4*tc^12*(90 + 349*\[Rho] + 
        960*\[Rho]^2 + 801*\[Rho]^3) - 40*tc^8*(-6 + 139*\[Rho] + 
        478*\[Rho]^2 + 361*\[Rho]^3 + 6*\[Rho]^4) - 
      4*tc^2*(-15 + 16*\[Rho] - 365*\[Rho]^2 - 266*\[Rho]^3 + 60*\[Rho]^4) - 
      4*tc^14*(-15 + 16*\[Rho] - 365*\[Rho]^2 - 266*\[Rho]^3 + 60*\[Rho]^4) + 
      4*tc^6*(135 + 338*\[Rho] - 1515*\[Rho]^2 + 1572*\[Rho]^3 + 
        180*\[Rho]^4) + 4*tc^10*(135 + 338*\[Rho] - 1515*\[Rho]^2 + 
        1572*\[Rho]^3 + 180*\[Rho]^4))*Log[tc] - 1440*tc^8*(-1 + tc^2)^3*
     Sqrt[\[Rho]]*(7 - 13*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
  (45*mb^4*(-1 + tc^2)^3*\[Rho]^(3/2)*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) - 
 (r12*((-1 + tc^2)*(20*\[Rho]^3 + 20*tc^16*\[Rho]^3 - 
      36*tc*\[Rho]^(5/2)*(4 + 5*\[Rho]) - 36*tc^15*\[Rho]^(5/2)*
       (4 + 5*\[Rho]) + tc^2*\[Rho]^2*(162 + 2023*\[Rho] + 1089*\[Rho]^2) + 
      tc^14*\[Rho]^2*(162 + 2023*\[Rho] + 1089*\[Rho]^2) + 
      tc^4*(135 + 1032*\[Rho] + 3018*\[Rho]^2 - 15184*\[Rho]^3 - 
        11241*\[Rho]^4) + tc^12*(135 + 1032*\[Rho] + 3018*\[Rho]^2 - 
        15184*\[Rho]^3 - 11241*\[Rho]^4) + 6*tc^7*Sqrt[\[Rho]]*
       (81 + 292*\[Rho] + 710*\[Rho]^2 - 1782*\[Rho]^3 + 225*\[Rho]^4) + 
      6*tc^9*Sqrt[\[Rho]]*(81 + 292*\[Rho] + 710*\[Rho]^2 - 1782*\[Rho]^3 + 
        225*\[Rho]^4) - 6*tc^3*Sqrt[\[Rho]]*(12 + 79*\[Rho] + 660*\[Rho]^2 - 
        489*\[Rho]^3 + 240*\[Rho]^4) - 6*tc^13*Sqrt[\[Rho]]*
       (12 + 79*\[Rho] + 660*\[Rho]^2 - 489*\[Rho]^3 + 240*\[Rho]^4) - 
      6*tc^5*Sqrt[\[Rho]]*(-21 + 213*\[Rho] - 2434*\[Rho]^2 - 7083*\[Rho]^3 + 
        615*\[Rho]^4) - 6*tc^11*Sqrt[\[Rho]]*(-21 + 213*\[Rho] - 
        2434*\[Rho]^2 - 7083*\[Rho]^3 + 615*\[Rho]^4) - 
      2*tc^8*(-855 + 1704*\[Rho] - 6570*\[Rho]^2 - 92*\[Rho]^3 + 
        7401*\[Rho]^4) + tc^6*(-450 - 5088*\[Rho] + 2130*\[Rho]^2 - 
        38791*\[Rho]^3 + 16653*\[Rho]^4) + 
      tc^10*(-450 - 5088*\[Rho] + 2130*\[Rho]^2 - 38791*\[Rho]^3 + 
        16653*\[Rho]^4)) - 12*tc^3*(8*\[Rho]^(3/2)*(-4 + 75*\[Rho]^2) + 
      8*tc^12*\[Rho]^(3/2)*(-4 + 75*\[Rho]^2) + 15*tc^3*\[Rho]*
       (-13 + 75*\[Rho] - 108*\[Rho]^2 + 48*\[Rho]^3) + 
      15*tc^9*\[Rho]*(-13 + 75*\[Rho] - 108*\[Rho]^2 + 48*\[Rho]^3) - 
      80*tc^6*Sqrt[\[Rho]]*(-9 - 11*\[Rho] - 27*\[Rho]^2 + 48*\[Rho]^3) - 
      15*tc*\[Rho]*(-1 - 5*\[Rho] + 82*\[Rho]^2 + 50*\[Rho]^3) - 
      15*tc^11*\[Rho]*(-1 - 5*\[Rho] + 82*\[Rho]^2 + 50*\[Rho]^3) + 
      2*tc^2*Sqrt[\[Rho]]*(45 - 34*\[Rho] + 10*\[Rho]^2 + 1030*\[Rho]^3 - 
        375*\[Rho]^4) + 2*tc^10*Sqrt[\[Rho]]*(45 - 34*\[Rho] + 10*\[Rho]^2 + 
        1030*\[Rho]^3 - 375*\[Rho]^4) - 30*tc^5*(-3 + 26*\[Rho] - 
        26*\[Rho]^2 + 193*\[Rho]^3 + 4*\[Rho]^4) - 
      30*tc^7*(-3 + 26*\[Rho] - 26*\[Rho]^2 + 193*\[Rho]^3 + 4*\[Rho]^4) + 
      20*tc^4*Sqrt[\[Rho]]*(-18 - 17*\[Rho] + 68*\[Rho]^2 + 251*\[Rho]^3 + 
        6*\[Rho]^4) + 20*tc^8*Sqrt[\[Rho]]*(-18 - 17*\[Rho] + 68*\[Rho]^2 + 
        251*\[Rho]^3 + 6*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)*\[Rho]*
     (-5 + 7*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
  (45*mb^5*(-1 + tc^2)*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (\[Rho]3D*(-2*(-1 + tc^2)*(6*\[Rho]^2 + 6*tc^16*\[Rho]^2 - 
      20*tc*\[Rho]^(3/2)*(3 + 2*\[Rho]) - 20*tc^15*\[Rho]^(3/2)*
       (3 + 2*\[Rho]) + tc^2*\[Rho]*(309 + 443*\[Rho] + 158*\[Rho]^2) + 
      tc^14*\[Rho]*(309 + 443*\[Rho] + 158*\[Rho]^2) + 
      18*tc^5*Sqrt[\[Rho]]*(29 + 360*\[Rho] + 365*\[Rho]^2 - 20*\[Rho]^3) + 
      18*tc^11*Sqrt[\[Rho]]*(29 + 360*\[Rho] + 365*\[Rho]^2 - 20*\[Rho]^3) + 
      6*tc^4*(-75 + 471*\[Rho] + 127*\[Rho]^2 + 45*\[Rho]^3) + 
      6*tc^12*(-75 + 471*\[Rho] + 127*\[Rho]^2 + 45*\[Rho]^3) - 
      2*tc^3*Sqrt[\[Rho]]*(87 + 1170*\[Rho] + 395*\[Rho]^2 + 90*\[Rho]^3) - 
      2*tc^13*Sqrt[\[Rho]]*(87 + 1170*\[Rho] + 395*\[Rho]^2 + 90*\[Rho]^3) - 
      4*tc^7*Sqrt[\[Rho]]*(357 - 5730*\[Rho] - 995*\[Rho]^2 + 135*\[Rho]^3) - 
      4*tc^9*Sqrt[\[Rho]]*(357 - 5730*\[Rho] - 995*\[Rho]^2 + 135*\[Rho]^3) - 
      3*tc^6*(-660 + 6555*\[Rho] + 8797*\[Rho]^2 + 1014*\[Rho]^3) - 
      3*tc^10*(-660 + 6555*\[Rho] + 8797*\[Rho]^2 + 1014*\[Rho]^3) + 
      4*tc^8*(-225 + 3405*\[Rho] - 910*\[Rho]^2 + 1847*\[Rho]^3)) + 
    24*tc^3*(24*Sqrt[\[Rho]]*(1 + 2*\[Rho]^2) + 24*tc^12*Sqrt[\[Rho]]*
       (1 + 2*\[Rho]^2) + 240*tc^6*Sqrt[\[Rho]]*(4 + 45*\[Rho] + 
        16*\[Rho]^2) + 4*tc^2*Sqrt[\[Rho]]*(34 + 175*\[Rho] + 148*\[Rho]^2 - 
        15*\[Rho]^3) + 4*tc^10*Sqrt[\[Rho]]*(34 + 175*\[Rho] + 148*\[Rho]^2 - 
        15*\[Rho]^3) - 20*tc^4*Sqrt[\[Rho]]*(41 + 80*\[Rho] + 47*\[Rho]^2 + 
        6*\[Rho]^3) - 20*tc^8*Sqrt[\[Rho]]*(41 + 80*\[Rho] + 47*\[Rho]^2 + 
        6*\[Rho]^3) + 15*tc^3*(3 - 23*\[Rho] - 58*\[Rho]^2 + 8*\[Rho]^3) + 
      15*tc^9*(3 - 23*\[Rho] - 58*\[Rho]^2 + 8*\[Rho]^3) + 
      10*tc^5*(18 - 121*\[Rho] - 327*\[Rho]^2 + 12*\[Rho]^3) + 
      10*tc^7*(18 - 121*\[Rho] - 327*\[Rho]^2 + 12*\[Rho]^3) - 
      5*tc*(9 + 13*\[Rho] + 72*\[Rho]^2 + 12*\[Rho]^3) - 
      5*tc^11*(9 + 13*\[Rho] + 72*\[Rho]^2 + 12*\[Rho]^3))*Log[tc] + 
    2880*tc^8*(-1 + tc^2)*(3 + 7*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
  (45*mb^3*(-1 + tc^2)*\[Rho]*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (r17*((-1 + tc^2)*(30*\[Rho]^3 + 30*tc^20*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(59 + 62*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
       (59 + 62*\[Rho]) + tc^2*\[Rho]^2*(673 + 2495*\[Rho] + 1498*\[Rho]^2) + 
      tc^18*\[Rho]^2*(673 + 2495*\[Rho] + 1498*\[Rho]^2) - 
      2*tc^3*\[Rho]^(3/2)*(303 + 3302*\[Rho] - 49*\[Rho]^2 + 990*\[Rho]^3) - 
      2*tc^17*\[Rho]^(3/2)*(303 + 3302*\[Rho] - 49*\[Rho]^2 + 990*\[Rho]^3) - 
      2*tc^4*\[Rho]*(513 - 1556*\[Rho] + 7151*\[Rho]^2 + 4531*\[Rho]^3) - 
      2*tc^16*\[Rho]*(513 - 1556*\[Rho] + 7151*\[Rho]^2 + 4531*\[Rho]^3) + 
      2*tc^5*Sqrt[\[Rho]]*(1104 + 6003*\[Rho] + 18910*\[Rho]^2 + 
        20443*\[Rho]^3 - 540*\[Rho]^4) + 2*tc^15*Sqrt[\[Rho]]*
       (1104 + 6003*\[Rho] + 18910*\[Rho]^2 + 20443*\[Rho]^3 - 
        540*\[Rho]^4) + 8*tc^6*(-75 - 1782*\[Rho] - 6994*\[Rho]^2 - 
        4268*\[Rho]^3 + 1235*\[Rho]^4) + 8*tc^14*(-75 - 1782*\[Rho] - 
        6994*\[Rho]^2 - 4268*\[Rho]^3 + 1235*\[Rho]^4) + 
      2*tc^9*Sqrt[\[Rho]]*(-1032 + 25911*\[Rho] - 7412*\[Rho]^2 - 
        9485*\[Rho]^3 + 1350*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*
       (-1032 + 25911*\[Rho] - 7412*\[Rho]^2 - 9485*\[Rho]^3 + 
        1350*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*(-2232 + 1509*\[Rho] - 
        19598*\[Rho]^2 - 32483*\[Rho]^3 + 2340*\[Rho]^4) + 
      2*tc^13*Sqrt[\[Rho]]*(-2232 + 1509*\[Rho] - 19598*\[Rho]^2 - 
        32483*\[Rho]^3 + 2340*\[Rho]^4) + 2*tc^8*(1320 + 18609*\[Rho] + 
        45356*\[Rho]^2 + 60592*\[Rho]^3 + 7115*\[Rho]^4) + 
      2*tc^12*(1320 + 18609*\[Rho] + 45356*\[Rho]^2 + 60592*\[Rho]^3 + 
        7115*\[Rho]^4) - 2*tc^10*(600 + 36336*\[Rho] + 107665*\[Rho]^2 - 
        8257*\[Rho]^3 + 17986*\[Rho]^4)) - 
    12*tc^3*(24*\[Rho]^(3/2)*(1 + 26*\[Rho]^2) + 24*tc^16*\[Rho]^(3/2)*
       (1 + 26*\[Rho]^2) - 15*tc^5*\[Rho]*(133 + 511*\[Rho] + 94*\[Rho]^2 + 
        68*\[Rho]^3) - 15*tc^11*\[Rho]*(133 + 511*\[Rho] + 94*\[Rho]^2 + 
        68*\[Rho]^3) - 5*tc*\[Rho]*(17 + 29*\[Rho] + 360*\[Rho]^2 + 
        156*\[Rho]^3) - 5*tc^15*\[Rho]*(17 + 29*\[Rho] + 360*\[Rho]^2 + 
        156*\[Rho]^3) + 5*tc^3*\[Rho]*(19 + 109*\[Rho] + 162*\[Rho]^2 + 
        360*\[Rho]^3) + 5*tc^13*\[Rho]*(19 + 109*\[Rho] + 162*\[Rho]^2 + 
        360*\[Rho]^3) + 4*tc^2*Sqrt[\[Rho]]*(20 + 82*\[Rho] + 355*\[Rho]^2 + 
        452*\[Rho]^3 - 195*\[Rho]^4) + 4*tc^14*Sqrt[\[Rho]]*
       (20 + 82*\[Rho] + 355*\[Rho]^2 + 452*\[Rho]^3 - 195*\[Rho]^4) - 
      40*tc^8*Sqrt[\[Rho]]*(100 + 521*\[Rho] + 836*\[Rho]^2 + 427*\[Rho]^3 + 
        6*\[Rho]^4) - 5*tc^7*(-48 + 83*\[Rho] + 851*\[Rho]^2 - 
        3264*\[Rho]^3 + 48*\[Rho]^4) - 5*tc^9*(-48 + 83*\[Rho] + 
        851*\[Rho]^2 - 3264*\[Rho]^3 + 48*\[Rho]^4) + 
      12*tc^4*Sqrt[\[Rho]]*(-40 - 249*\[Rho] - 410*\[Rho]^2 - 249*\[Rho]^3 + 
        60*\[Rho]^4) + 12*tc^12*Sqrt[\[Rho]]*(-40 - 249*\[Rho] - 
        410*\[Rho]^2 - 249*\[Rho]^3 + 60*\[Rho]^4) + 
      12*tc^6*Sqrt[\[Rho]]*(140 + 2008*\[Rho] + 1365*\[Rho]^2 + 
        158*\[Rho]^3 + 75*\[Rho]^4) + 12*tc^10*Sqrt[\[Rho]]*
       (140 + 2008*\[Rho] + 1365*\[Rho]^2 + 158*\[Rho]^3 + 75*\[Rho]^4))*
     Log[tc] - 1440*tc^8*(-1 + tc^2)^3*\[Rho]*(11 + 23*\[Rho] + 24*\[Rho]^2)*
     Log[tc]^2))/(90*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r5*((-1 + tc^2)*(10*\[Rho]^3 + 10*tc^20*\[Rho]^3 + 
      4*tc*\[Rho]^(5/2)*(-25 + 16*\[Rho]) + 4*tc^19*\[Rho]^(5/2)*
       (-25 + 16*\[Rho]) + tc^2*\[Rho]^2*(305 - 1137*\[Rho] - 782*\[Rho]^2) + 
      tc^18*\[Rho]^2*(305 - 1137*\[Rho] - 782*\[Rho]^2) + 
      tc^10*(-30960 + 59616*\[Rho] + 698270*\[Rho]^2 + 587938*\[Rho]^3 - 
        138452*\[Rho]^4) + 2*tc^5*Sqrt[\[Rho]]*(-1812 - 26052*\[Rho] - 
        28405*\[Rho]^2 - 20654*\[Rho]^3 + 315*\[Rho]^4) + 
      2*tc^15*Sqrt[\[Rho]]*(-1812 - 26052*\[Rho] - 28405*\[Rho]^2 - 
        20654*\[Rho]^3 + 315*\[Rho]^4) + 2*tc^3*Sqrt[\[Rho]]*
       (-288 - 3858*\[Rho] + 1175*\[Rho]^2 - 4208*\[Rho]^3 + 585*\[Rho]^4) + 
      2*tc^17*Sqrt[\[Rho]]*(-288 - 3858*\[Rho] + 1175*\[Rho]^2 - 
        4208*\[Rho]^3 + 585*\[Rho]^4) - 2*tc^7*Sqrt[\[Rho]]*
       (-3564 - 71604*\[Rho] + 39235*\[Rho]^2 - 71950*\[Rho]^3 + 
        5355*\[Rho]^4) - 2*tc^13*Sqrt[\[Rho]]*(-3564 - 71604*\[Rho] + 
        39235*\[Rho]^2 - 71950*\[Rho]^3 + 5355*\[Rho]^4) + 
      2*tc^9*Sqrt[\[Rho]]*(5016 - 132414*\[Rho] - 114925*\[Rho]^2 - 
        60080*\[Rho]^3 + 6615*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*
       (5016 - 132414*\[Rho] - 114925*\[Rho]^2 - 60080*\[Rho]^3 + 
        6615*\[Rho]^4) - 8*tc^6*(495 + 5034*\[Rho] - 10120*\[Rho]^2 - 
        10688*\[Rho]^3 + 8347*\[Rho]^4) - 8*tc^14*(495 + 5034*\[Rho] - 
        10120*\[Rho]^2 - 10688*\[Rho]^3 + 8347*\[Rho]^4) + 
      2*tc^4*(540 + 8559*\[Rho] + 13420*\[Rho]^2 + 11087*\[Rho]^3 + 
        10097*\[Rho]^4) + 2*tc^16*(540 + 8559*\[Rho] + 13420*\[Rho]^2 + 
        11087*\[Rho]^3 + 10097*\[Rho]^4) + 
      2*tc^8*(7020 + 9633*\[Rho] - 47180*\[Rho]^2 - 109540*\[Rho]^3 + 
        51815*\[Rho]^4) + 2*tc^12*(7020 + 9633*\[Rho] - 47180*\[Rho]^2 - 
        109540*\[Rho]^3 + 51815*\[Rho]^4)) + 
    12*tc^3*(56*\[Rho]^(3/2)*(5 + 12*\[Rho]^2) + 56*tc^16*\[Rho]^(3/2)*
       (5 + 12*\[Rho]^2) - 5*tc*\[Rho]*(29 + 175*\[Rho] + 138*\[Rho]^2 + 
        168*\[Rho]^3) - 5*tc^15*\[Rho]*(29 + 175*\[Rho] + 138*\[Rho]^2 + 
        168*\[Rho]^3) + 5*tc^3*\[Rho]*(391 + 215*\[Rho] - 12*\[Rho]^2 + 
        468*\[Rho]^3) + 5*tc^13*\[Rho]*(391 + 215*\[Rho] - 12*\[Rho]^2 + 
        468*\[Rho]^3) + 40*tc^8*Sqrt[\[Rho]]*(188 + 488*\[Rho] - 
        2845*\[Rho]^2 + 540*\[Rho]^3 + 15*\[Rho]^4) - 
      15*tc^5*(48 + 377*\[Rho] + 2173*\[Rho]^2 + 1236*\[Rho]^3 + 
        176*\[Rho]^4) - 15*tc^11*(48 + 377*\[Rho] + 2173*\[Rho]^2 + 
        1236*\[Rho]^3 + 176*\[Rho]^4) - 4*tc^2*Sqrt[\[Rho]]*
       (190 - 125*\[Rho] + 160*\[Rho]^2 - 201*\[Rho]^3 + 210*\[Rho]^4) - 
      4*tc^14*Sqrt[\[Rho]]*(190 - 125*\[Rho] + 160*\[Rho]^2 - 201*\[Rho]^3 + 
        210*\[Rho]^4) + 5*tc^7*(288 - 95*\[Rho] - 5617*\[Rho]^2 - 
        2190*\[Rho]^3 + 660*\[Rho]^4) + 5*tc^9*(288 - 95*\[Rho] - 
        5617*\[Rho]^2 - 2190*\[Rho]^3 + 660*\[Rho]^4) + 
      4*tc^4*Sqrt[\[Rho]]*(1140 + 100*\[Rho] - 1125*\[Rho]^2 + 114*\[Rho]^3 + 
        675*\[Rho]^4) + 4*tc^12*Sqrt[\[Rho]]*(1140 + 100*\[Rho] - 
        1125*\[Rho]^2 + 114*\[Rho]^3 + 675*\[Rho]^4) - 
      4*tc^6*Sqrt[\[Rho]]*(2430 - 4825*\[Rho] - 30630*\[Rho]^2 + 
        2103*\[Rho]^3 + 720*\[Rho]^4) - 4*tc^10*Sqrt[\[Rho]]*
       (2430 - 4825*\[Rho] - 30630*\[Rho]^2 + 2103*\[Rho]^3 + 720*\[Rho]^4))*
     Log[tc] + 1440*tc^8*(-1 + tc^2)^3*\[Rho]*(-41 + 105*\[Rho] + 
      30*\[Rho]^2)*Log[tc]^2))/(450*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) - 
 (r7*((-1 + tc^2)*(110*\[Rho]^3 + 110*tc^20*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(195 + 206*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
       (195 + 206*\[Rho]) + tc^2*\[Rho]^2*(1155 + 8407*\[Rho] + 
        5512*\[Rho]^2) + tc^18*\[Rho]^2*(1155 + 8407*\[Rho] + 
        5512*\[Rho]^2) + tc^10*(5760 + 690624*\[Rho] + 428730*\[Rho]^2 + 
        42162*\[Rho]^3 - 47408*\[Rho]^4) - 2*tc^5*Sqrt[\[Rho]]*
       (9798 + 19008*\[Rho] - 47655*\[Rho]^2 - 68794*\[Rho]^3 + 
        2115*\[Rho]^4) - 2*tc^15*Sqrt[\[Rho]]*(9798 + 19008*\[Rho] - 
        47655*\[Rho]^2 - 68794*\[Rho]^3 + 2115*\[Rho]^4) + 
      16*tc^6*(360 + 12762*\[Rho] + 11970*\[Rho]^2 - 1179*\[Rho]^3 + 
        3061*\[Rho]^4) + 16*tc^14*(360 + 12762*\[Rho] + 11970*\[Rho]^2 - 
        1179*\[Rho]^3 + 3061*\[Rho]^4) - 2*tc^3*Sqrt[\[Rho]]*
       (72 - 6078*\[Rho] + 8265*\[Rho]^2 - 1648*\[Rho]^3 + 3735*\[Rho]^4) - 
      2*tc^17*Sqrt[\[Rho]]*(72 - 6078*\[Rho] + 8265*\[Rho]^2 - 
        1648*\[Rho]^3 + 3735*\[Rho]^4) + 2*tc^9*Sqrt[\[Rho]]*
       (-24936 + 35394*\[Rho] + 19815*\[Rho]^2 - 33860*\[Rho]^3 + 
        5535*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*(-24936 + 35394*\[Rho] + 
        19815*\[Rho]^2 - 33860*\[Rho]^3 + 5535*\[Rho]^4) + 
      2*tc^8*(-13095 - 186063*\[Rho] - 192600*\[Rho]^2 + 132600*\[Rho]^3 + 
        6590*\[Rho]^4) + 2*tc^12*(-13095 - 186063*\[Rho] - 192600*\[Rho]^2 + 
        132600*\[Rho]^3 + 6590*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*
       (31926 - 126144*\[Rho] - 64575*\[Rho]^2 - 116810*\[Rho]^3 + 
        8955*\[Rho]^4) + 2*tc^13*Sqrt[\[Rho]]*(31926 - 126144*\[Rho] - 
        64575*\[Rho]^2 - 116810*\[Rho]^3 + 8955*\[Rho]^4) - 
      2*tc^4*(-135 + 8049*\[Rho] + 5160*\[Rho]^2 + 34287*\[Rho]^3 + 
        19102*\[Rho]^4) - 2*tc^16*(-135 + 8049*\[Rho] + 5160*\[Rho]^2 + 
        34287*\[Rho]^3 + 19102*\[Rho]^4)) - 
    12*tc^3*(56*\[Rho]^(3/2)*(5 + 42*\[Rho]^2) + 56*tc^16*\[Rho]^(3/2)*
       (5 + 42*\[Rho]^2) - 5*tc*\[Rho]*(-81 - 115*\[Rho] + 1218*\[Rho]^2 + 
        588*\[Rho]^3) - 5*tc^15*\[Rho]*(-81 - 115*\[Rho] + 1218*\[Rho]^2 + 
        588*\[Rho]^3) + 5*tc^3*\[Rho]*(501 + 1585*\[Rho] + 888*\[Rho]^2 + 
        1188*\[Rho]^3) + 5*tc^13*\[Rho]*(501 + 1585*\[Rho] + 888*\[Rho]^2 + 
        1188*\[Rho]^3) - 40*tc^8*Sqrt[\[Rho]]*(-828 - 6028*\[Rho] - 
        1105*\[Rho]^2 + 740*\[Rho]^3 + 15*\[Rho]^4) - 
      15*tc^5*(-12 - 853*\[Rho] + 123*\[Rho]^2 + 256*\[Rho]^3 + 
        276*\[Rho]^4) - 15*tc^11*(-12 - 853*\[Rho] + 123*\[Rho]^2 + 
        256*\[Rho]^3 + 276*\[Rho]^4) + 5*tc^7*(-612 + 2235*\[Rho] - 
        947*\[Rho]^2 + 8010*\[Rho]^3 + 420*\[Rho]^4) + 
      5*tc^9*(-612 + 2235*\[Rho] - 947*\[Rho]^2 + 8010*\[Rho]^3 + 
        420*\[Rho]^4) + 4*tc^4*Sqrt[\[Rho]]*(2790 + 5800*\[Rho] + 
        3225*\[Rho]^2 - 426*\[Rho]^3 + 675*\[Rho]^4) + 
      4*tc^12*Sqrt[\[Rho]]*(2790 + 5800*\[Rho] + 3225*\[Rho]^2 - 
        426*\[Rho]^3 + 675*\[Rho]^4) - 4*tc^2*Sqrt[\[Rho]]*
       (465 + 875*\[Rho] - 40*\[Rho]^2 - 1141*\[Rho]^3 + 735*\[Rho]^4) - 
      4*tc^14*Sqrt[\[Rho]]*(465 + 875*\[Rho] - 40*\[Rho]^2 - 1141*\[Rho]^3 + 
        735*\[Rho]^4) + 4*tc^6*Sqrt[\[Rho]]*(-6705 - 43775*\[Rho] - 
        9270*\[Rho]^2 - 4323*\[Rho]^3 + 855*\[Rho]^4) + 
      4*tc^10*Sqrt[\[Rho]]*(-6705 - 43775*\[Rho] - 9270*\[Rho]^2 - 
        4323*\[Rho]^3 + 855*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)^3*
     \[Rho]*(151 + 185*\[Rho] + 30*\[Rho]^2)*Log[tc]^2))/
  (450*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r9*((-1 + tc^2)*(10*\[Rho]^3 + 10*tc^16*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(13 + 33*\[Rho]) - 4*tc^15*\[Rho]^(5/2)*
       (13 + 33*\[Rho]) + 2*tc^2*\[Rho]^2*(-80 + 731*\[Rho] + 393*\[Rho]^2) + 
      2*tc^14*\[Rho]^2*(-80 + 731*\[Rho] + 393*\[Rho]^2) + 
      4*tc^7*Sqrt[\[Rho]]*(267 + 144*\[Rho] + 833*\[Rho]^2 - 3627*\[Rho]^3 + 
        405*\[Rho]^4) + 4*tc^9*Sqrt[\[Rho]]*(267 + 144*\[Rho] + 
        833*\[Rho]^2 - 3627*\[Rho]^3 + 405*\[Rho]^4) - 
      3*tc^5*Sqrt[\[Rho]]*(-36 + 253*\[Rho] - 983*\[Rho]^2 - 10773*\[Rho]^3 + 
        915*\[Rho]^4) - 3*tc^11*Sqrt[\[Rho]]*(-36 + 253*\[Rho] - 
        983*\[Rho]^2 - 10773*\[Rho]^3 + 915*\[Rho]^4) - 
      tc^3*Sqrt[\[Rho]]*(96 + 177*\[Rho] + 2269*\[Rho]^2 - 2841*\[Rho]^3 + 
        1035*\[Rho]^4) - tc^13*Sqrt[\[Rho]]*(96 + 177*\[Rho] + 
        2269*\[Rho]^2 - 2841*\[Rho]^3 + 1035*\[Rho]^4) - 
      4*tc^8*(-570 + 1095*\[Rho] - 53*\[Rho]^2 - 2746*\[Rho]^3 + 
        4431*\[Rho]^4) - 2*tc^4*(-90 - 585*\[Rho] - 561*\[Rho]^2 + 
        5329*\[Rho]^3 + 4635*\[Rho]^4) - 2*tc^12*(-90 - 585*\[Rho] - 
        561*\[Rho]^2 + 5329*\[Rho]^3 + 4635*\[Rho]^4) + 
      2*tc^6*(-300 - 2910*\[Rho] + 6486*\[Rho]^2 - 13453*\[Rho]^3 + 
        8493*\[Rho]^4) + 2*tc^10*(-300 - 2910*\[Rho] + 6486*\[Rho]^2 - 
        13453*\[Rho]^3 + 8493*\[Rho]^4)) - 
    12*tc^3*(8*\[Rho]^(3/2)*(-5 + 57*\[Rho]^2) + 8*tc^12*\[Rho]^(3/2)*
       (-5 + 57*\[Rho]^2) + 15*tc^3*\[Rho]*(-15 + 62*\[Rho] - 77*\[Rho]^2 + 
        42*\[Rho]^3) + 15*tc^9*\[Rho]*(-15 + 62*\[Rho] - 77*\[Rho]^2 + 
        42*\[Rho]^3) - 80*tc^6*Sqrt[\[Rho]]*(-12 - 4*\[Rho] - 9*\[Rho]^2 + 
        75*\[Rho]^3) - 5*tc*\[Rho]*(-5 - 6*\[Rho] + 141*\[Rho]^2 + 
        114*\[Rho]^3) - 5*tc^11*\[Rho]*(-5 - 6*\[Rho] + 141*\[Rho]^2 + 
        114*\[Rho]^3) + 2*tc^2*Sqrt[\[Rho]]*(50 + 15*\[Rho] - 245*\[Rho]^2 + 
        737*\[Rho]^3 - 285*\[Rho]^4) + 2*tc^10*Sqrt[\[Rho]]*
       (50 + 15*\[Rho] - 245*\[Rho]^2 + 737*\[Rho]^3 - 285*\[Rho]^4) - 
      20*tc^5*(-6 + 47*\[Rho] - 69*\[Rho]^2 + 162*\[Rho]^3 + 6*\[Rho]^4) - 
      20*tc^7*(-6 + 47*\[Rho] - 69*\[Rho]^2 + 162*\[Rho]^3 + 6*\[Rho]^4) + 
      10*tc^4*Sqrt[\[Rho]]*(-40 - 21*\[Rho] + 79*\[Rho]^2 + 449*\[Rho]^3 + 
        21*\[Rho]^4) + 10*tc^8*Sqrt[\[Rho]]*(-40 - 21*\[Rho] + 79*\[Rho]^2 + 
        449*\[Rho]^3 + 21*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)*\[Rho]*
     (-5 - 4*\[Rho] + 33*\[Rho]^2)*Log[tc]^2))/
  (90*mb^5*(-1 + tc^2)*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r6*((-1 + tc^2)*(250*\[Rho]^3 + 250*tc^20*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(545 + 464*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
       (545 + 464*\[Rho]) + tc^2*\[Rho]^2*(7135 + 20063*\[Rho] + 
        9988*\[Rho]^2) + tc^18*\[Rho]^2*(7135 + 20063*\[Rho] + 
        9988*\[Rho]^2) + tc^4*(2430 + 9138*\[Rho] + 85900*\[Rho]^2 - 
        82566*\[Rho]^3 - 59576*\[Rho]^4) + 
      tc^16*(2430 + 9138*\[Rho] + 85900*\[Rho]^2 - 82566*\[Rho]^3 - 
        59576*\[Rho]^4) - 2*tc^5*Sqrt[\[Rho]]*(13422 + 61737*\[Rho] - 
        98470*\[Rho]^2 - 147511*\[Rho]^3 + 3510*\[Rho]^4) - 
      2*tc^15*Sqrt[\[Rho]]*(13422 + 61737*\[Rho] - 98470*\[Rho]^2 - 
        147511*\[Rho]^3 + 3510*\[Rho]^4) + 16*tc^6*(-135 + 11328*\[Rho] - 
        5525*\[Rho]^2 - 20601*\[Rho]^3 + 5599*\[Rho]^4) + 
      16*tc^14*(-135 + 11328*\[Rho] - 5525*\[Rho]^2 - 20601*\[Rho]^3 + 
        5599*\[Rho]^4) - 2*tc^3*Sqrt[\[Rho]]*(648 + 2703*\[Rho] + 
        31490*\[Rho]^2 + 2483*\[Rho]^3 + 6390*\[Rho]^4) - 
      2*tc^17*Sqrt[\[Rho]]*(648 + 2703*\[Rho] + 31490*\[Rho]^2 + 
        2483*\[Rho]^3 + 6390*\[Rho]^4) + 2*tc^9*Sqrt[\[Rho]]*
       (-14904 - 205209*\[Rho] - 398060*\[Rho]^2 + 5035*\[Rho]^3 + 
        6390*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*(-14904 - 205209*\[Rho] - 
        398060*\[Rho]^2 + 5035*\[Rho]^3 + 6390*\[Rho]^4) + 
      2*tc^8*(945 - 219897*\[Rho] + 167930*\[Rho]^2 + 486630*\[Rho]^3 + 
        13100*\[Rho]^4) + 2*tc^12*(945 - 219897*\[Rho] + 167930*\[Rho]^2 + 
        486630*\[Rho]^3 + 13100*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*
       (39054 - 15471*\[Rho] - 36470*\[Rho]^2 - 255695*\[Rho]^3 + 
        16470*\[Rho]^4) + 2*tc^13*Sqrt[\[Rho]]*(39054 - 15471*\[Rho] - 
        36470*\[Rho]^2 - 255695*\[Rho]^3 + 16470*\[Rho]^4) - 
      2*tc^10*(28080 - 462528*\[Rho] - 396785*\[Rho]^2 + 11151*\[Rho]^3 + 
        86356*\[Rho]^4)) - 12*tc^3*(8*\[Rho]^(3/2)*(25 + 516*\[Rho]^2) + 
      8*tc^16*\[Rho]^(3/2)*(25 + 516*\[Rho]^2) - 
      5*tc*\[Rho]*(41 - 115*\[Rho] + 2652*\[Rho]^2 + 1032*\[Rho]^3) - 
      5*tc^15*\[Rho]*(41 - 115*\[Rho] + 2652*\[Rho]^2 + 1032*\[Rho]^3) + 
      5*tc^3*\[Rho]*(259 + 745*\[Rho] + 582*\[Rho]^2 + 2832*\[Rho]^3) + 
      5*tc^13*\[Rho]*(259 + 745*\[Rho] + 582*\[Rho]^2 + 2832*\[Rho]^3) + 
      tc^7*(-5940 + 9425*\[Rho] + 70985*\[Rho]^2 + 105900*\[Rho]^3 - 
        1800*\[Rho]^4) + tc^9*(-5940 + 9425*\[Rho] + 70985*\[Rho]^2 + 
        105900*\[Rho]^3 - 1800*\[Rho]^4) - 40*tc^8*Sqrt[\[Rho]]*
       (-452 - 3227*\[Rho] + 5380*\[Rho]^2 + 2055*\[Rho]^3 + 30*\[Rho]^4) - 
      15*tc^5*(-108 - 1667*\[Rho] - 3173*\[Rho]^2 + 34*\[Rho]^3 + 
        704*\[Rho]^4) - 15*tc^11*(-108 - 1667*\[Rho] - 3173*\[Rho]^2 + 
        34*\[Rho]^3 + 704*\[Rho]^4) + 4*tc^6*Sqrt[\[Rho]]*
       (-1845 - 39070*\[Rho] - 405*\[Rho]^2 + 3228*\[Rho]^3 + 
        1170*\[Rho]^4) + 4*tc^10*Sqrt[\[Rho]]*(-1845 - 39070*\[Rho] - 
        405*\[Rho]^2 + 3228*\[Rho]^3 + 1170*\[Rho]^4) - 
      4*tc^2*Sqrt[\[Rho]]*(85 + 460*\[Rho] - 2735*\[Rho]^2 - 3174*\[Rho]^3 + 
        1290*\[Rho]^4) - 4*tc^14*Sqrt[\[Rho]]*(85 + 460*\[Rho] - 
        2735*\[Rho]^2 - 3174*\[Rho]^3 + 1290*\[Rho]^4) + 
      4*tc^4*Sqrt[\[Rho]]*(510 - 415*\[Rho] - 6150*\[Rho]^2 - 6039*\[Rho]^3 + 
        1350*\[Rho]^4) + 4*tc^12*Sqrt[\[Rho]]*(510 - 415*\[Rho] - 
        6150*\[Rho]^2 - 6039*\[Rho]^3 + 1350*\[Rho]^4))*Log[tc] - 
    4320*tc^8*(-1 + tc^2)^3*\[Rho]*(-3 - 55*\[Rho] + 40*\[Rho]^2)*Log[tc]^2))/
  (450*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r14*((-1 + tc^2)*(34*\[Rho]^3 + 34*tc^16*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(61 + 69*\[Rho]) - 4*tc^15*\[Rho]^(5/2)*
       (61 + 69*\[Rho]) + 2*tc^2*\[Rho]^2*(121 + 1541*\[Rho] + 
        834*\[Rho]^2) + 2*tc^14*\[Rho]^2*(121 + 1541*\[Rho] + 834*\[Rho]^2) + 
      tc^4*(90 + 522*\[Rho] + 2166*\[Rho]^2 - 27098*\[Rho]^3 - 
        18288*\[Rho]^4) + tc^12*(90 + 522*\[Rho] + 2166*\[Rho]^2 - 
        27098*\[Rho]^3 - 18288*\[Rho]^4) + 4*tc^7*Sqrt[\[Rho]]*
       (186 - 1098*\[Rho] - 3343*\[Rho]^2 - 5181*\[Rho]^3 + 630*\[Rho]^4) + 
      4*tc^9*Sqrt[\[Rho]]*(186 - 1098*\[Rho] - 3343*\[Rho]^2 - 
        5181*\[Rho]^3 + 630*\[Rho]^4) - 3*tc^5*Sqrt[\[Rho]]*
       (-8 + 539*\[Rho] - 8769*\[Rho]^2 - 21779*\[Rho]^3 + 1905*\[Rho]^4) - 
      3*tc^11*Sqrt[\[Rho]]*(-8 + 539*\[Rho] - 8769*\[Rho]^2 - 
        21779*\[Rho]^3 + 1905*\[Rho]^4) - tc^3*Sqrt[\[Rho]]*
       (48 + 111*\[Rho] + 5131*\[Rho]^2 - 4983*\[Rho]^3 + 2205*\[Rho]^4) - 
      tc^13*Sqrt[\[Rho]]*(48 + 111*\[Rho] + 5131*\[Rho]^2 - 4983*\[Rho]^3 + 
        2205*\[Rho]^4) - 4*tc^8*(-285 + 1467*\[Rho] - 3527*\[Rho]^2 - 
        706*\[Rho]^3 + 7620*\[Rho]^4) + 2*tc^6*(-150 - 1494*\[Rho] + 
        9129*\[Rho]^2 - 22015*\[Rho]^3 + 14850*\[Rho]^4) + 
      2*tc^10*(-150 - 1494*\[Rho] + 9129*\[Rho]^2 - 22015*\[Rho]^3 + 
        14850*\[Rho]^4)) - 12*tc^3*(8*\[Rho]^(3/2)*(-5 + 117*\[Rho]^2) + 
      8*tc^12*\[Rho]^(3/2)*(-5 + 117*\[Rho]^2) + 15*tc^3*\[Rho]*
       (-9 + 158*\[Rho] - 127*\[Rho]^2 + 78*\[Rho]^3) + 
      15*tc^9*\[Rho]*(-9 + 158*\[Rho] - 127*\[Rho]^2 + 78*\[Rho]^3) - 
      80*tc^6*Sqrt[\[Rho]]*(-6 + 38*\[Rho] + 81*\[Rho]^2 + 117*\[Rho]^3) - 
      5*tc*\[Rho]*(-11 - 42*\[Rho] + 375*\[Rho]^2 + 234*\[Rho]^3) - 
      5*tc^11*\[Rho]*(-11 - 42*\[Rho] + 375*\[Rho]^2 + 234*\[Rho]^3) - 
      20*tc^5*(-3 + 41*\[Rho] - 102*\[Rho]^2 + 366*\[Rho]^3 + 18*\[Rho]^4) - 
      20*tc^7*(-3 + 41*\[Rho] - 102*\[Rho]^2 + 366*\[Rho]^3 + 18*\[Rho]^4) + 
      10*tc^4*Sqrt[\[Rho]]*(-16 + 93*\[Rho] + 481*\[Rho]^2 + 911*\[Rho]^3 + 
        27*\[Rho]^4) + 10*tc^8*Sqrt[\[Rho]]*(-16 + 93*\[Rho] + 481*\[Rho]^2 + 
        911*\[Rho]^3 + 27*\[Rho]^4) - 2*tc^2*Sqrt[\[Rho]]*
       (-20 + 195*\[Rho] + 155*\[Rho]^2 - 1427*\[Rho]^3 + 585*\[Rho]^4) - 
      2*tc^10*Sqrt[\[Rho]]*(-20 + 195*\[Rho] + 155*\[Rho]^2 - 1427*\[Rho]^3 + 
        585*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)*\[Rho]*
     (1 + 32*\[Rho] + 63*\[Rho]^2)*Log[tc]^2))/
  (90*mb^5*(-1 + tc^2)*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) - 
 (r1*((-1 + tc^2)*(850*\[Rho]^3 + 850*tc^24*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(1825 + 1467*\[Rho]) - 4*tc^23*\[Rho]^(5/2)*
       (1825 + 1467*\[Rho]) + 2*tc^2*\[Rho]^2*(10795 + 30972*\[Rho] + 
        16047*\[Rho]^2) + 2*tc^22*\[Rho]^2*(10795 + 30972*\[Rho] + 
        16047*\[Rho]^2) + 2*tc^4*\[Rho]*(16107 + 93935*\[Rho] - 
        233133*\[Rho]^2 - 142983*\[Rho]^3) + 2*tc^20*\[Rho]*
       (16107 + 93935*\[Rho] - 233133*\[Rho]^2 - 142983*\[Rho]^3) - 
      3*tc^3*\[Rho]^(3/2)*(10245 + 56285*\[Rho] - 3573*\[Rho]^2 + 
        13755*\[Rho]^3) - 3*tc^21*\[Rho]^(3/2)*(10245 + 56285*\[Rho] - 
        3573*\[Rho]^2 + 13755*\[Rho]^3) + 12*tc^11*Sqrt[\[Rho]]*
       (-4967 + 222923*\[Rho] + 386205*\[Rho]^2 - 125437*\[Rho]^3 + 
        4980*\[Rho]^4) + 12*tc^13*Sqrt[\[Rho]]*(-4967 + 222923*\[Rho] + 
        386205*\[Rho]^2 - 125437*\[Rho]^3 + 4980*\[Rho]^4) + 
      6*tc^7*Sqrt[\[Rho]]*(26838 + 134323*\[Rho] - 373215*\[Rho]^2 - 
        574369*\[Rho]^3 + 23655*\[Rho]^4) + 6*tc^17*Sqrt[\[Rho]]*
       (26838 + 134323*\[Rho] - 373215*\[Rho]^2 - 574369*\[Rho]^3 + 
        23655*\[Rho]^4) - 6*tc^9*Sqrt[\[Rho]]*(37206 + 195771*\[Rho] - 
        159565*\[Rho]^2 - 722907*\[Rho]^3 + 44895*\[Rho]^4) - 
      6*tc^15*Sqrt[\[Rho]]*(37206 + 195771*\[Rho] - 159565*\[Rho]^2 - 
        722907*\[Rho]^3 + 44895*\[Rho]^4) - 
      12*tc^12*(11280 + 141881*\[Rho] + 412925*\[Rho]^2 - 157103*\[Rho]^3 + 
        54187*\[Rho]^4) + tc^5*Sqrt[\[Rho]]*(-33708 - 98373*\[Rho] + 
        1178155*\[Rho]^2 + 920205*\[Rho]^3 + 57105*\[Rho]^4) + 
      tc^19*Sqrt[\[Rho]]*(-33708 - 98373*\[Rho] + 1178155*\[Rho]^2 + 
        920205*\[Rho]^3 + 57105*\[Rho]^4) + 
      12*tc^10*(16470 + 78897*\[Rho] - 255920*\[Rho]^2 - 511205*\[Rho]^3 + 
        111680*\[Rho]^4) + 12*tc^14*(16470 + 78897*\[Rho] - 255920*\[Rho]^2 - 
        511205*\[Rho]^3 + 111680*\[Rho]^4) - 
      6*tc^8*(15120 + 75008*\[Rho] - 372440*\[Rho]^2 - 572477*\[Rho]^3 + 
        256648*\[Rho]^4) - 6*tc^16*(15120 + 75008*\[Rho] - 372440*\[Rho]^2 - 
        572477*\[Rho]^3 + 256648*\[Rho]^4) + 
      2*tc^6*(6300 + 5658*\[Rho] - 625035*\[Rho]^2 - 8414*\[Rho]^3 + 
        467121*\[Rho]^4) + 2*tc^18*(6300 + 5658*\[Rho] - 625035*\[Rho]^2 - 
        8414*\[Rho]^3 + 467121*\[Rho]^4)) - 
    12*tc^3*(8*\[Rho]^(3/2)*(-5 + 1743*\[Rho]^2) + 8*tc^20*\[Rho]^(3/2)*
       (-5 + 1743*\[Rho]^2) - 5*tc*\[Rho]*(-137 - 60*\[Rho] + 8511*\[Rho]^2 + 
        3486*\[Rho]^3) - 5*tc^19*\[Rho]*(-137 - 60*\[Rho] + 8511*\[Rho]^2 + 
        3486*\[Rho]^3) - 10*tc^5*\[Rho]*(-4499 + 480*\[Rho] + 7545*\[Rho]^2 + 
        15150*\[Rho]^3) - 10*tc^15*\[Rho]*(-4499 + 480*\[Rho] + 
        7545*\[Rho]^2 + 15150*\[Rho]^3) + 5*tc^3*\[Rho]*
       (-197 + 2520*\[Rho] + 21123*\[Rho]^2 + 16698*\[Rho]^3) + 
      5*tc^17*\[Rho]*(-197 + 2520*\[Rho] + 21123*\[Rho]^2 + 16698*\[Rho]^3) + 
      20*tc^9*(684 + 2737*\[Rho] - 28851*\[Rho]^2 - 26499*\[Rho]^3 + 
        51*\[Rho]^4) + 20*tc^11*(684 + 2737*\[Rho] - 28851*\[Rho]^2 - 
        26499*\[Rho]^3 + 51*\[Rho]^4) - 4*tc^10*Sqrt[\[Rho]]*
       (58850 + 855*\[Rho] - 295025*\[Rho]^2 + 33017*\[Rho]^3 + 
        375*\[Rho]^4) + 10*tc^8*Sqrt[\[Rho]]*(13024 + 35379*\[Rho] + 
        6287*\[Rho]^2 + 17281*\[Rho]^3 + 597*\[Rho]^4) + 
      10*tc^12*Sqrt[\[Rho]]*(13024 + 35379*\[Rho] + 6287*\[Rho]^2 + 
        17281*\[Rho]^3 + 597*\[Rho]^4) - 10*tc^2*Sqrt[\[Rho]]*
       (122 + 167*\[Rho] - 3737*\[Rho]^2 - 607*\[Rho]^3 + 1743*\[Rho]^4) - 
      10*tc^18*Sqrt[\[Rho]]*(122 + 167*\[Rho] - 3737*\[Rho]^2 - 
        607*\[Rho]^3 + 1743*\[Rho]^4) - 20*tc^6*Sqrt[\[Rho]]*
       (2350 - 2025*\[Rho] - 9013*\[Rho]^2 - 803*\[Rho]^3 + 2667*\[Rho]^4) - 
      20*tc^14*Sqrt[\[Rho]]*(2350 - 2025*\[Rho] - 9013*\[Rho]^2 - 
        803*\[Rho]^3 + 2667*\[Rho]^4) + 10*tc^4*Sqrt[\[Rho]]*
       (976 - 2799*\[Rho] - 14479*\[Rho]^2 - 9101*\[Rho]^3 + 5691*\[Rho]^4) + 
      10*tc^16*Sqrt[\[Rho]]*(976 - 2799*\[Rho] - 14479*\[Rho]^2 - 
        9101*\[Rho]^3 + 5691*\[Rho]^4) + 10*tc^7*(-504 - 15127*\[Rho] - 
        15684*\[Rho]^2 + 17949*\[Rho]^3 + 11034*\[Rho]^4) + 
      10*tc^13*(-504 - 15127*\[Rho] - 15684*\[Rho]^2 + 17949*\[Rho]^3 + 
        11034*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)^5*\[Rho]*
     (127 + 50*\[Rho] + 75*\[Rho]^2)*Log[tc]^2))/
  (450*mb^5*(-1 + tc^2)^5*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) - 
 (r3*((-1 + tc^2)*(70*\[Rho]^3 + 70*tc^20*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(115 + 136*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
       (115 + 136*\[Rho]) + tc^2*\[Rho]^2*(-55 + 6337*\[Rho] + 
        3812*\[Rho]^2) + tc^18*\[Rho]^2*(-55 + 6337*\[Rho] + 3812*\[Rho]^2) + 
      2*tc^9*Sqrt[\[Rho]]*(-4416 + 165039*\[Rho] + 186680*\[Rho]^2 + 
        129395*\[Rho]^3 - 13590*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*
       (-4416 + 165039*\[Rho] + 186680*\[Rho]^2 + 129395*\[Rho]^3 - 
        13590*\[Rho]^4) + 2*tc^5*Sqrt[\[Rho]]*(312 + 22227*\[Rho] + 
        68930*\[Rho]^2 + 67979*\[Rho]^3 - 1440*\[Rho]^4) + 
      2*tc^15*Sqrt[\[Rho]]*(312 + 22227*\[Rho] + 68930*\[Rho]^2 + 
        67979*\[Rho]^3 - 1440*\[Rho]^4) - 2*tc^3*Sqrt[\[Rho]]*
       (-648 - 5433*\[Rho] + 3970*\[Rho]^2 - 8933*\[Rho]^3 + 2610*\[Rho]^4) - 
      2*tc^17*Sqrt[\[Rho]]*(-648 - 5433*\[Rho] + 3970*\[Rho]^2 - 
        8933*\[Rho]^3 + 2610*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*
       (-3024 - 101979*\[Rho] - 69970*\[Rho]^2 - 193075*\[Rho]^3 + 
        15480*\[Rho]^4) + 2*tc^13*Sqrt[\[Rho]]*(-3024 - 101979*\[Rho] - 
        69970*\[Rho]^2 - 193075*\[Rho]^3 + 15480*\[Rho]^4) + 
      8*tc^6*(1395 + 9234*\[Rho] + 3370*\[Rho]^2 - 68*\[Rho]^3 + 
        23017*\[Rho]^4) + 8*tc^14*(1395 + 9234*\[Rho] + 3370*\[Rho]^2 - 
        68*\[Rho]^3 + 23017*\[Rho]^4) - 2*tc^4*(1215 + 10809*\[Rho] + 
        16130*\[Rho]^2 + 46517*\[Rho]^3 + 29552*\[Rho]^4) - 
      2*tc^16*(1215 + 10809*\[Rho] + 16130*\[Rho]^2 + 46517*\[Rho]^3 + 
        29552*\[Rho]^4) - 2*tc^8*(20745 + 16983*\[Rho] + 74270*\[Rho]^2 - 
        118690*\[Rho]^3 + 144680*\[Rho]^4) - 
      2*tc^12*(20745 + 16983*\[Rho] + 74270*\[Rho]^2 - 118690*\[Rho]^3 + 
        144680*\[Rho]^4) + tc^10*(74160 - 88416*\[Rho] - 417970*\[Rho]^2 - 
        663298*\[Rho]^3 + 346952*\[Rho]^4)) - 
    12*tc^3*(8*\[Rho]^(3/2)*(25 + 294*\[Rho]^2) + 8*tc^16*\[Rho]^(3/2)*
       (25 + 294*\[Rho]^2) - 5*tc*\[Rho]*(-101 + 55*\[Rho] + 888*\[Rho]^2 + 
        588*\[Rho]^3) - 5*tc^15*\[Rho]*(-101 + 55*\[Rho] + 888*\[Rho]^2 + 
        588*\[Rho]^3) + 5*tc^3*\[Rho]*(401 + 1355*\[Rho] + 1038*\[Rho]^2 + 
        1668*\[Rho]^3) + 5*tc^13*\[Rho]*(401 + 1355*\[Rho] + 1038*\[Rho]^2 + 
        1668*\[Rho]^3) + 40*tc^8*Sqrt[\[Rho]]*(748 + 2643*\[Rho] - 
        240*\[Rho]^2 + 2285*\[Rho]^3 + 30*\[Rho]^4) - 
      15*tc^5*(108 + 207*\[Rho] + 2753*\[Rho]^2 + 1866*\[Rho]^3 + 
        636*\[Rho]^4) - 15*tc^11*(108 + 207*\[Rho] + 2753*\[Rho]^2 + 
        1866*\[Rho]^3 + 636*\[Rho]^4) - 4*tc^2*Sqrt[\[Rho]]*
       (440 + 390*\[Rho] + 285*\[Rho]^2 - 416*\[Rho]^3 + 735*\[Rho]^4) - 
      4*tc^14*Sqrt[\[Rho]]*(440 + 390*\[Rho] + 285*\[Rho]^2 - 416*\[Rho]^3 + 
        735*\[Rho]^4) + 5*tc^7*(468 - 745*\[Rho] - 5137*\[Rho]^2 - 
        600*\[Rho]^3 + 1260*\[Rho]^4) + 5*tc^9*(468 - 745*\[Rho] - 
        5137*\[Rho]^2 - 600*\[Rho]^3 + 1260*\[Rho]^4) - 
      4*tc^6*Sqrt[\[Rho]]*(6480 + 8680*\[Rho] - 13455*\[Rho]^2 + 
        14298*\[Rho]^3 + 1395*\[Rho]^4) - 4*tc^10*Sqrt[\[Rho]]*
       (6480 + 8680*\[Rho] - 13455*\[Rho]^2 + 14298*\[Rho]^3 + 
        1395*\[Rho]^4) + 4*tc^4*Sqrt[\[Rho]]*(2640 + 3365*\[Rho] + 
        3150*\[Rho]^2 + 2949*\[Rho]^3 + 1800*\[Rho]^4) + 
      4*tc^12*Sqrt[\[Rho]]*(2640 + 3365*\[Rho] + 3150*\[Rho]^2 + 
        2949*\[Rho]^3 + 1800*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)^3*
     \[Rho]*(151 - 5*\[Rho] + 120*\[Rho]^2)*Log[tc]^2))/
  (225*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r2*(-((-1 + tc^2)*(330*\[Rho]^3 + 330*tc^20*\[Rho]^3 - 
       4*tc*\[Rho]^(5/2)*(805 + 577*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
        (805 + 577*\[Rho]) + 2*tc^2*\[Rho]^2*(6175 + 12437*\[Rho] + 
         5182*\[Rho]^2) + 2*tc^18*\[Rho]^2*(6175 + 12437*\[Rho] + 
         5182*\[Rho]^2) + tc^4*(4590 + 82914*\[Rho] + 235970*\[Rho]^2 - 
         19988*\[Rho]^3 - 28468*\[Rho]^4) + tc^16*(4590 + 82914*\[Rho] + 
         235970*\[Rho]^2 - 19988*\[Rho]^3 - 28468*\[Rho]^4) + 
       tc^5*Sqrt[\[Rho]]*(-7872 - 211407*\[Rho] + 143545*\[Rho]^2 + 
         291331*\[Rho]^3 - 6885*\[Rho]^4) + tc^15*Sqrt[\[Rho]]*
        (-7872 - 211407*\[Rho] + 143545*\[Rho]^2 + 291331*\[Rho]^3 - 
         6885*\[Rho]^4) - 8*tc^6*(2385 + 30192*\[Rho] + 61415*\[Rho]^2 + 
         49216*\[Rho]^3 + 236*\[Rho]^4) - 8*tc^14*(2385 + 30192*\[Rho] + 
         61415*\[Rho]^2 + 49216*\[Rho]^3 + 236*\[Rho]^4) - 
       tc^3*Sqrt[\[Rho]]*(2448 + 52683*\[Rho] + 91295*\[Rho]^2 + 
         27173*\[Rho]^3 + 12465*\[Rho]^4) - tc^17*Sqrt[\[Rho]]*
        (2448 + 52683*\[Rho] + 91295*\[Rho]^2 + 27173*\[Rho]^3 + 
         12465*\[Rho]^4) + tc^7*Sqrt[\[Rho]]*(-4896 + 790119*\[Rho] - 
         223265*\[Rho]^2 - 377915*\[Rho]^3 + 21645*\[Rho]^4) + 
       tc^13*Sqrt[\[Rho]]*(-4896 + 790119*\[Rho] - 223265*\[Rho]^2 - 
         377915*\[Rho]^3 + 21645*\[Rho]^4) + tc^9*Sqrt[\[Rho]]*
        (75696 - 1243149*\[Rho] - 1994405*\[Rho]^2 - 134495*\[Rho]^3 + 
         32265*\[Rho]^4) + tc^11*Sqrt[\[Rho]]*(75696 - 1243149*\[Rho] - 
         1994405*\[Rho]^2 - 134495*\[Rho]^3 + 32265*\[Rho]^4) + 
       2*tc^8*(34785 + 117519*\[Rho] + 622255*\[Rho]^2 + 522725*\[Rho]^3 + 
         95410*\[Rho]^4) + 2*tc^12*(34785 + 117519*\[Rho] + 622255*\[Rho]^2 + 
         522725*\[Rho]^3 + 95410*\[Rho]^4) - 4*tc^10*(34020 + 20928*\[Rho] - 
         410765*\[Rho]^2 - 310891*\[Rho]^3 + 126454*\[Rho]^4))) + 
    12*tc^3*(24*\[Rho]^(3/2)*(-35 + 151*\[Rho]^2) + 24*tc^16*\[Rho]^(3/2)*
       (-35 + 151*\[Rho]^2) - 5*tc*\[Rho]*(133 - 230*\[Rho] + 3051*\[Rho]^2 + 
        906*\[Rho]^3) - 5*tc^15*\[Rho]*(133 - 230*\[Rho] + 3051*\[Rho]^2 + 
        906*\[Rho]^3) + 5*tc^3*\[Rho]*(-1393 - 1750*\[Rho] + 21*\[Rho]^2 + 
        3006*\[Rho]^3) + 5*tc^13*\[Rho]*(-1393 - 1750*\[Rho] + 21*\[Rho]^2 + 
        3006*\[Rho]^3) + 2*tc^2*Sqrt[\[Rho]]*(2240 + 1825*\[Rho] + 
        11785*\[Rho]^2 + 8159*\[Rho]^3 - 2265*\[Rho]^4) + 
      2*tc^14*Sqrt[\[Rho]]*(2240 + 1825*\[Rho] + 11785*\[Rho]^2 + 
        8159*\[Rho]^3 - 2265*\[Rho]^4) - 20*tc^8*Sqrt[\[Rho]]*
       (2368 + 18383*\[Rho] + 13475*\[Rho]^2 + 6925*\[Rho]^3 + 
        105*\[Rho]^4) + 6*tc^4*Sqrt[\[Rho]]*(-4480 - 9675*\[Rho] - 
        11475*\[Rho]^2 - 6833*\[Rho]^3 + 375*\[Rho]^4) + 
      6*tc^12*Sqrt[\[Rho]]*(-4480 - 9675*\[Rho] - 11475*\[Rho]^2 - 
        6833*\[Rho]^3 + 375*\[Rho]^4) - 15*tc^5*(-204 - 1711*\[Rho] - 
        8494*\[Rho]^2 - 3213*\[Rho]^3 + 602*\[Rho]^4) - 
      15*tc^11*(-204 - 1711*\[Rho] - 8494*\[Rho]^2 - 3213*\[Rho]^3 + 
        602*\[Rho]^4) + 6*tc^6*Sqrt[\[Rho]]*(9360 + 19925*\[Rho] - 
        30235*\[Rho]^2 + 8091*\[Rho]^3 + 1515*\[Rho]^4) + 
      6*tc^10*Sqrt[\[Rho]]*(9360 + 19925*\[Rho] - 30235*\[Rho]^2 + 
        8091*\[Rho]^3 + 1515*\[Rho]^4) - 5*tc^7*(1044 + 2455*\[Rho] - 
        36806*\[Rho]^2 - 36015*\[Rho]^3 + 3030*\[Rho]^4) - 
      5*tc^9*(1044 + 2455*\[Rho] - 36806*\[Rho]^2 - 36015*\[Rho]^3 + 
        3030*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)^3*\[Rho]*
     (343 - 20*\[Rho] + 165*\[Rho]^2)*Log[tc]^2))/
  (450*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r4*((-1 + tc^2)*(250*\[Rho]^3 + 250*tc^20*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(485 + 493*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
       (485 + 493*\[Rho]) + 2*tc^2*\[Rho]^2*(1415 + 11043*\[Rho] + 
        6268*\[Rho]^2) + 2*tc^18*\[Rho]^2*(1415 + 11043*\[Rho] + 
        6268*\[Rho]^2) + tc^8*(-69570 + 249342*\[Rho] - 74090*\[Rho]^2 + 
        701890*\[Rho]^3 - 589240*\[Rho]^4) + 
      tc^12*(-69570 + 249342*\[Rho] - 74090*\[Rho]^2 + 701890*\[Rho]^3 - 
        589240*\[Rho]^4) + tc^9*Sqrt[\[Rho]]*(17904 + 405219*\[Rho] + 
        227915*\[Rho]^2 + 430945*\[Rho]^3 - 42615*\[Rho]^4) + 
      tc^11*Sqrt[\[Rho]]*(17904 + 405219*\[Rho] + 227915*\[Rho]^2 + 
        430945*\[Rho]^3 - 42615*\[Rho]^4) + tc^3*Sqrt[\[Rho]]*
       (2448 + 3333*\[Rho] - 40975*\[Rho]^2 + 33163*\[Rho]^3 - 
        16785*\[Rho]^4) + tc^17*Sqrt[\[Rho]]*(2448 + 3333*\[Rho] - 
        40975*\[Rho]^2 + 33163*\[Rho]^3 - 16785*\[Rho]^4) + 
      tc^5*Sqrt[\[Rho]]*(7872 + 58017*\[Rho] + 322505*\[Rho]^2 + 
        381379*\[Rho]^3 - 9765*\[Rho]^4) + tc^15*Sqrt[\[Rho]]*
       (7872 + 58017*\[Rho] + 322505*\[Rho]^2 + 381379*\[Rho]^3 - 
        9765*\[Rho]^4) + 8*tc^6*(2385 - 2388*\[Rho] - 11095*\[Rho]^2 - 
        364*\[Rho]^3 + 51586*\[Rho]^4) + 8*tc^14*(2385 - 2388*\[Rho] - 
        11095*\[Rho]^2 - 364*\[Rho]^3 + 51586*\[Rho]^4) - 
      2*tc^4*(2295 + 7647*\[Rho] - 5*\[Rho]^2 + 108286*\[Rho]^3 + 
        72476*\[Rho]^4) - 2*tc^16*(2295 + 7647*\[Rho] - 5*\[Rho]^2 + 
        108286*\[Rho]^3 + 72476*\[Rho]^4) + tc^7*Sqrt[\[Rho]]*
       (-45504 - 95049*\[Rho] - 498865*\[Rho]^2 - 938555*\[Rho]^3 + 
        77805*\[Rho]^4) + tc^13*Sqrt[\[Rho]]*(-45504 - 95049*\[Rho] - 
        498865*\[Rho]^2 - 938555*\[Rho]^3 + 77805*\[Rho]^4) + 
      4*tc^10*(34020 - 167952*\[Rho] - 97115*\[Rho]^2 - 157331*\[Rho]^3 + 
        152324*\[Rho]^4)) - 12*tc^3*(8*\[Rho]^(3/2)*(-5 + 837*\[Rho]^2) + 
      8*tc^16*\[Rho]^(3/2)*(-5 + 837*\[Rho]^2) - 
      5*tc*\[Rho]*(-223 + 70*\[Rho] + 2859*\[Rho]^2 + 1674*\[Rho]^3) - 
      5*tc^15*\[Rho]*(-223 + 70*\[Rho] + 2859*\[Rho]^2 + 1674*\[Rho]^3) + 
      5*tc^3*\[Rho]*(163 + 2510*\[Rho] + 2589*\[Rho]^2 + 4614*\[Rho]^3) + 
      5*tc^13*\[Rho]*(163 + 2510*\[Rho] + 2589*\[Rho]^2 + 4614*\[Rho]^3) + 
      20*tc^8*Sqrt[\[Rho]]*(2128 + 1553*\[Rho] - 595*\[Rho]^2 + 
        8755*\[Rho]^3 + 135*\[Rho]^4) + 5*tc^7*(1044 - 3515*\[Rho] - 
        1726*\[Rho]^2 + 12735*\[Rho]^3 + 1410*\[Rho]^4) + 
      5*tc^9*(1044 - 3515*\[Rho] - 1726*\[Rho]^2 + 12735*\[Rho]^3 + 
        1410*\[Rho]^4) - 15*tc^5*(204 + 301*\[Rho] + 4174*\[Rho]^2 + 
        2043*\[Rho]^3 + 1498*\[Rho]^4) - 15*tc^11*(204 + 301*\[Rho] + 
        4174*\[Rho]^2 + 2043*\[Rho]^3 + 1498*\[Rho]^4) - 
      2*tc^6*Sqrt[\[Rho]]*(17280 - 20815*\[Rho] + 3345*\[Rho]^2 + 
        69183*\[Rho]^3 + 4095*\[Rho]^4) - 2*tc^10*Sqrt[\[Rho]]*
       (17280 - 20815*\[Rho] + 3345*\[Rho]^2 + 69183*\[Rho]^3 + 
        4095*\[Rho]^4) - 2*tc^2*Sqrt[\[Rho]]*(1040 + 655*\[Rho] - 
        1865*\[Rho]^2 - 4111*\[Rho]^3 + 4185*\[Rho]^4) - 
      2*tc^14*Sqrt[\[Rho]]*(1040 + 655*\[Rho] - 1865*\[Rho]^2 - 
        4111*\[Rho]^3 + 4185*\[Rho]^4) + 2*tc^4*Sqrt[\[Rho]]*
       (6240 + 3055*\[Rho] + 5175*\[Rho]^2 + 10029*\[Rho]^3 + 
        8325*\[Rho]^4) + 2*tc^12*Sqrt[\[Rho]]*(6240 + 3055*\[Rho] + 
        5175*\[Rho]^2 + 10029*\[Rho]^3 + 8325*\[Rho]^4))*Log[tc] + 
    1440*tc^8*(-1 + tc^2)^3*\[Rho]*(213 - 80*\[Rho] + 315*\[Rho]^2)*
     Log[tc]^2))/(450*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) - 
 (tc*\[Mu]2G^2*((-1 + tc^2)^3*(20*\[Rho]^(7/2) + 20*tc^16*\[Rho]^(7/2) - 
      5*tc*\[Rho]^2*(-9 + 67*\[Rho] + 40*\[Rho]^2) - 
      5*tc^15*\[Rho]^2*(-9 + 67*\[Rho] + 40*\[Rho]^2) + 
      tc^2*\[Rho]^(3/2)*(-165 + 875*\[Rho] - 143*\[Rho]^2 + 545*\[Rho]^3) + 
      tc^14*\[Rho]^(3/2)*(-165 + 875*\[Rho] - 143*\[Rho]^2 + 545*\[Rho]^3) + 
      tc^3*\[Rho]*(150 - \[Rho] + 1491*\[Rho]^2 + 3588*\[Rho]^3 - 
        450*\[Rho]^4) + tc^13*\[Rho]*(150 - \[Rho] + 1491*\[Rho]^2 + 
        3588*\[Rho]^3 - 450*\[Rho]^4) - 2*tc^4*Sqrt[\[Rho]]*
       (-36 + 1067*\[Rho] - 655*\[Rho]^2 + 12541*\[Rho]^3 + 1371*\[Rho]^4) - 
      2*tc^12*Sqrt[\[Rho]]*(-36 + 1067*\[Rho] - 655*\[Rho]^2 + 
        12541*\[Rho]^3 + 1371*\[Rho]^4) + 4*tc^8*Sqrt[\[Rho]]*
       (-972 + 4149*\[Rho] - 3985*\[Rho]^2 - 34535*\[Rho]^3 + 
        1397*\[Rho]^4) + tc^6*Sqrt[\[Rho]]*(432 + 3001*\[Rho] + 
        3985*\[Rho]^2 - 101925*\[Rho]^3 + 11283*\[Rho]^4) + 
      tc^10*Sqrt[\[Rho]]*(432 + 3001*\[Rho] + 3985*\[Rho]^2 - 
        101925*\[Rho]^3 + 11283*\[Rho]^4) + 
      tc^7*(-600 + 6000*\[Rho] - 42437*\[Rho]^2 + 120167*\[Rho]^3 + 
        29456*\[Rho]^4 - 3600*\[Rho]^5) + tc^9*(-600 + 6000*\[Rho] - 
        42437*\[Rho]^2 + 120167*\[Rho]^3 + 29456*\[Rho]^4 - 3600*\[Rho]^5) - 
      3*tc^5*(40 - 590*\[Rho] + 2429*\[Rho]^2 - 12599*\[Rho]^3 - 
        10412*\[Rho]^4 + 810*\[Rho]^5) - 3*tc^11*(40 - 590*\[Rho] + 
        2429*\[Rho]^2 - 12599*\[Rho]^3 - 10412*\[Rho]^4 + 810*\[Rho]^5)) + 
    12*tc^2*(-1 + tc^2)^2*(120*\[Rho]^(7/2) + 120*tc^14*\[Rho]^(7/2) - 
      5*tc*\[Rho]^2*(5 + 63*\[Rho] + 78*\[Rho]^2) - 
      5*tc^13*\[Rho]^2*(5 + 63*\[Rho] + 78*\[Rho]^2) + 
      2*tc^2*\[Rho]^(3/2)*(50 - 25*\[Rho] + 852*\[Rho]^2 + 75*\[Rho]^3) + 
      2*tc^12*\[Rho]^(3/2)*(50 - 25*\[Rho] + 852*\[Rho]^2 + 75*\[Rho]^3) + 
      2*tc^3*\[Rho]*(-50 + 217*\[Rho] - 857*\[Rho]^2 - 906*\[Rho]^3 + 
        150*\[Rho]^4) + 2*tc^11*\[Rho]*(-50 + 217*\[Rho] - 857*\[Rho]^2 - 
        906*\[Rho]^3 + 150*\[Rho]^4) - 2*tc^4*Sqrt[\[Rho]]*
       (20 - 190*\[Rho] + 725*\[Rho]^2 - 4144*\[Rho]^3 + 405*\[Rho]^4) - 
      2*tc^10*Sqrt[\[Rho]]*(20 - 190*\[Rho] + 725*\[Rho]^2 - 4144*\[Rho]^3 + 
        405*\[Rho]^4) - 4*tc^6*Sqrt[\[Rho]]*(-10 - 90*\[Rho] + 675*\[Rho]^2 - 
        6142*\[Rho]^3 + 465*\[Rho]^4) - 4*tc^8*Sqrt[\[Rho]]*
       (-10 - 90*\[Rho] + 675*\[Rho]^2 - 6142*\[Rho]^3 + 465*\[Rho]^4) + 
      4*tc^7*(20 - 220*\[Rho] + 1761*\[Rho]^2 - 4761*\[Rho]^3 - 
        978*\[Rho]^4 + 180*\[Rho]^5) + tc^5*(80 - 780*\[Rho] + 
        2429*\[Rho]^2 - 9929*\[Rho]^3 - 7242*\[Rho]^4 + 420*\[Rho]^5) + 
      tc^9*(80 - 780*\[Rho] + 2429*\[Rho]^2 - 9929*\[Rho]^3 - 7242*\[Rho]^4 + 
        420*\[Rho]^5))*Log[tc] - 576*tc^6*Sqrt[\[Rho]]*
     (15*tc*(-1 + \[Rho])^2*\[Rho]^(3/2) - 15*tc^9*(-1 + \[Rho])^2*
       \[Rho]^(3/2) - 12*\[Rho]^3 + 12*tc^10*\[Rho]^3 - 
      65*tc^3*\[Rho]^(3/2)*(-1 + 3*\[Rho]) + 65*tc^7*\[Rho]^(3/2)*
       (-1 + 3*\[Rho]) + 5*tc^2*\[Rho]*(-6 + 15*\[Rho] + 8*\[Rho]^2 + 
        3*\[Rho]^3) - 5*tc^8*\[Rho]*(-6 + 15*\[Rho] + 8*\[Rho]^2 + 
        3*\[Rho]^3) - 5*tc^4*(-4 + 21*\[Rho] - 30*\[Rho]^2 + 45*\[Rho]^3) + 
      5*tc^6*(-4 + 21*\[Rho] - 30*\[Rho]^2 + 45*\[Rho]^3))*Log[tc]^2 + 
    34560*tc^11*\[Rho]^2*(-1 + 3*\[Rho])*Log[tc]^3))/
  (15*mb^4*\[Rho]^(3/2)*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*Sqrt[\[Rho]]*Log[tc])^3) + 
 \[Mu]2\[Pi]*
  ((\[Mu]2G*(tc*(-1 + tc^2)^2*(4*\[Rho]^2 + 4*tc^10*\[Rho]^2 + 
        tc*Sqrt[\[Rho]]*(9 - 59*\[Rho] - 32*\[Rho]^2) + 
        tc^9*Sqrt[\[Rho]]*(9 - 59*\[Rho] - 32*\[Rho]^2) - 
        6*tc^5*Sqrt[\[Rho]]*(81 - 191*\[Rho] + 52*\[Rho]^2) + 
        2*tc^3*Sqrt[\[Rho]]*(27 + 193*\[Rho] + 274*\[Rho]^2) + 
        2*tc^7*Sqrt[\[Rho]]*(27 + 193*\[Rho] + 274*\[Rho]^2) + 
        3*tc^2*(-5 + 25*\[Rho] - 79*\[Rho]^2 + 15*\[Rho]^3) + 
        3*tc^8*(-5 + 25*\[Rho] - 79*\[Rho]^2 + 15*\[Rho]^3) + 
        tc^4*(-75 + 375*\[Rho] - 1837*\[Rho]^2 + 225*\[Rho]^3) + 
        tc^6*(-75 + 375*\[Rho] - 1837*\[Rho]^2 + 225*\[Rho]^3)) + 
      12*tc^3*(10*tc^7*(1 - 3*\[Rho])*Sqrt[\[Rho]] - 24*\[Rho]^2 - 
        360*tc^4*\[Rho]^2 + 360*tc^6*\[Rho]^2 + 24*tc^10*\[Rho]^2 + 
        10*tc^2*(-1 + \[Rho])^2*(-1 + 3*\[Rho]) - 10*tc^8*(-1 + \[Rho])^2*
         (-1 + 3*\[Rho]) + 10*tc^3*Sqrt[\[Rho]]*(-1 + 3*\[Rho]) + 
        5*tc*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2) - 
        5*tc^9*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2))*Log[tc] - 
      1440*tc^8*Sqrt[\[Rho]]*(-1 + 3*\[Rho])*Log[tc]^2))/
    (15*mb^4*Sqrt[\[Rho]]*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
   (\[Rho]3LS*(-(tc*(-1 + tc^2)^2*(4*\[Rho]^2 + 4*tc^10*\[Rho]^2 + 
         tc*Sqrt[\[Rho]]*(9 - 59*\[Rho] - 32*\[Rho]^2) + 
         tc^9*Sqrt[\[Rho]]*(9 - 59*\[Rho] - 32*\[Rho]^2) - 
         6*tc^5*Sqrt[\[Rho]]*(81 - 191*\[Rho] + 52*\[Rho]^2) + 
         2*tc^3*Sqrt[\[Rho]]*(27 + 193*\[Rho] + 274*\[Rho]^2) + 
         2*tc^7*Sqrt[\[Rho]]*(27 + 193*\[Rho] + 274*\[Rho]^2) + 
         3*tc^2*(-5 + 25*\[Rho] - 79*\[Rho]^2 + 15*\[Rho]^3) + 
         3*tc^8*(-5 + 25*\[Rho] - 79*\[Rho]^2 + 15*\[Rho]^3) + 
         tc^4*(-75 + 375*\[Rho] - 1837*\[Rho]^2 + 225*\[Rho]^3) + 
         tc^6*(-75 + 375*\[Rho] - 1837*\[Rho]^2 + 225*\[Rho]^3))) - 
      12*tc^3*(10*tc^7*(1 - 3*\[Rho])*Sqrt[\[Rho]] - 24*\[Rho]^2 - 
        360*tc^4*\[Rho]^2 + 360*tc^6*\[Rho]^2 + 24*tc^10*\[Rho]^2 + 
        10*tc^2*(-1 + \[Rho])^2*(-1 + 3*\[Rho]) - 10*tc^8*(-1 + \[Rho])^2*
         (-1 + 3*\[Rho]) + 10*tc^3*Sqrt[\[Rho]]*(-1 + 3*\[Rho]) + 
        5*tc*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2) - 
        5*tc^9*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2))*Log[tc] + 
      1440*tc^8*Sqrt[\[Rho]]*(-1 + 3*\[Rho])*Log[tc]^2))/
    (15*mb^5*Sqrt[\[Rho]]*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
   (\[Rho]3D*(-((-1 + tc^2)*(6*\[Rho]^2 + 6*tc^16*\[Rho]^2 - 
         20*tc*\[Rho]^(3/2)*(3 + 2*\[Rho]) - 20*tc^15*\[Rho]^(3/2)*
          (3 + 2*\[Rho]) + tc^2*\[Rho]*(309 + 443*\[Rho] + 158*\[Rho]^2) + 
         tc^14*\[Rho]*(309 + 443*\[Rho] + 158*\[Rho]^2) + 
         18*tc^5*Sqrt[\[Rho]]*(29 + 360*\[Rho] + 365*\[Rho]^2 - 
           20*\[Rho]^3) + 18*tc^11*Sqrt[\[Rho]]*(29 + 360*\[Rho] + 
           365*\[Rho]^2 - 20*\[Rho]^3) + 6*tc^4*(-75 + 471*\[Rho] + 
           127*\[Rho]^2 + 45*\[Rho]^3) + 6*tc^12*(-75 + 471*\[Rho] + 
           127*\[Rho]^2 + 45*\[Rho]^3) - 2*tc^3*Sqrt[\[Rho]]*
          (87 + 1170*\[Rho] + 395*\[Rho]^2 + 90*\[Rho]^3) - 
         2*tc^13*Sqrt[\[Rho]]*(87 + 1170*\[Rho] + 395*\[Rho]^2 + 
           90*\[Rho]^3) - 4*tc^7*Sqrt[\[Rho]]*(357 - 5730*\[Rho] - 
           995*\[Rho]^2 + 135*\[Rho]^3) - 4*tc^9*Sqrt[\[Rho]]*
          (357 - 5730*\[Rho] - 995*\[Rho]^2 + 135*\[Rho]^3) - 
         3*tc^6*(-660 + 6555*\[Rho] + 8797*\[Rho]^2 + 1014*\[Rho]^3) - 
         3*tc^10*(-660 + 6555*\[Rho] + 8797*\[Rho]^2 + 1014*\[Rho]^3) + 
         4*tc^8*(-225 + 3405*\[Rho] - 910*\[Rho]^2 + 1847*\[Rho]^3))) + 
      12*tc^3*(24*Sqrt[\[Rho]]*(1 + 2*\[Rho]^2) + 24*tc^12*Sqrt[\[Rho]]*
         (1 + 2*\[Rho]^2) + 240*tc^6*Sqrt[\[Rho]]*(4 + 45*\[Rho] + 
          16*\[Rho]^2) + 4*tc^2*Sqrt[\[Rho]]*(34 + 175*\[Rho] + 
          148*\[Rho]^2 - 15*\[Rho]^3) + 4*tc^10*Sqrt[\[Rho]]*
         (34 + 175*\[Rho] + 148*\[Rho]^2 - 15*\[Rho]^3) - 
        20*tc^4*Sqrt[\[Rho]]*(41 + 80*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3) - 
        20*tc^8*Sqrt[\[Rho]]*(41 + 80*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3) + 
        15*tc^3*(3 - 23*\[Rho] - 58*\[Rho]^2 + 8*\[Rho]^3) + 
        15*tc^9*(3 - 23*\[Rho] - 58*\[Rho]^2 + 8*\[Rho]^3) + 
        10*tc^5*(18 - 121*\[Rho] - 327*\[Rho]^2 + 12*\[Rho]^3) + 
        10*tc^7*(18 - 121*\[Rho] - 327*\[Rho]^2 + 12*\[Rho]^3) - 
        5*tc*(9 + 13*\[Rho] + 72*\[Rho]^2 + 12*\[Rho]^3) - 
        5*tc^11*(9 + 13*\[Rho] + 72*\[Rho]^2 + 12*\[Rho]^3))*Log[tc] + 
      1440*tc^8*(-1 + tc^2)*(3 + 7*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
    (45*mb^5*(-1 + tc^2)*\[Rho]*
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
         tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
         2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2)) + 
 \[Mu]2G*((2*tc*(-1 + tc^2)^2*(4*\[Rho]^2 + 4*tc^10*\[Rho]^2 + 
       tc*Sqrt[\[Rho]]*(9 - 59*\[Rho] - 32*\[Rho]^2) + 
       tc^9*Sqrt[\[Rho]]*(9 - 59*\[Rho] - 32*\[Rho]^2) - 
       6*tc^5*Sqrt[\[Rho]]*(81 - 191*\[Rho] + 52*\[Rho]^2) + 
       2*tc^3*Sqrt[\[Rho]]*(27 + 193*\[Rho] + 274*\[Rho]^2) + 
       2*tc^7*Sqrt[\[Rho]]*(27 + 193*\[Rho] + 274*\[Rho]^2) + 
       3*tc^2*(-5 + 25*\[Rho] - 79*\[Rho]^2 + 15*\[Rho]^3) + 
       3*tc^8*(-5 + 25*\[Rho] - 79*\[Rho]^2 + 15*\[Rho]^3) + 
       tc^4*(-75 + 375*\[Rho] - 1837*\[Rho]^2 + 225*\[Rho]^3) + 
       tc^6*(-75 + 375*\[Rho] - 1837*\[Rho]^2 + 225*\[Rho]^3)) + 
     24*tc^3*(10*tc^7*(1 - 3*\[Rho])*Sqrt[\[Rho]] - 24*\[Rho]^2 - 
       360*tc^4*\[Rho]^2 + 360*tc^6*\[Rho]^2 + 24*tc^10*\[Rho]^2 + 
       10*tc^2*(-1 + \[Rho])^2*(-1 + 3*\[Rho]) - 10*tc^8*(-1 + \[Rho])^2*
        (-1 + 3*\[Rho]) + 10*tc^3*Sqrt[\[Rho]]*(-1 + 3*\[Rho]) + 
       5*tc*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2) - 
       5*tc^9*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2))*Log[tc] - 
     2880*tc^8*Sqrt[\[Rho]]*(-1 + 3*\[Rho])*Log[tc]^2)/
    (15*mb^2*Sqrt[\[Rho]]*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
   (2*tc*\[Rho]3LS*((-1 + tc^2)^3*(20*\[Rho]^(7/2) + 20*tc^16*\[Rho]^(7/2) - 
        5*tc*\[Rho]^2*(-9 + 67*\[Rho] + 40*\[Rho]^2) - 
        5*tc^15*\[Rho]^2*(-9 + 67*\[Rho] + 40*\[Rho]^2) + 
        tc^2*\[Rho]^(3/2)*(-165 + 875*\[Rho] - 143*\[Rho]^2 + 545*\[Rho]^3) + 
        tc^14*\[Rho]^(3/2)*(-165 + 875*\[Rho] - 143*\[Rho]^2 + 
          545*\[Rho]^3) + tc^3*\[Rho]*(150 - \[Rho] + 1491*\[Rho]^2 + 
          3588*\[Rho]^3 - 450*\[Rho]^4) + tc^13*\[Rho]*(150 - \[Rho] + 
          1491*\[Rho]^2 + 3588*\[Rho]^3 - 450*\[Rho]^4) - 
        2*tc^4*Sqrt[\[Rho]]*(-36 + 1067*\[Rho] - 655*\[Rho]^2 + 
          12541*\[Rho]^3 + 1371*\[Rho]^4) - 2*tc^12*Sqrt[\[Rho]]*
         (-36 + 1067*\[Rho] - 655*\[Rho]^2 + 12541*\[Rho]^3 + 
          1371*\[Rho]^4) + 4*tc^8*Sqrt[\[Rho]]*(-972 + 4149*\[Rho] - 
          3985*\[Rho]^2 - 34535*\[Rho]^3 + 1397*\[Rho]^4) + 
        tc^6*Sqrt[\[Rho]]*(432 + 3001*\[Rho] + 3985*\[Rho]^2 - 
          101925*\[Rho]^3 + 11283*\[Rho]^4) + tc^10*Sqrt[\[Rho]]*
         (432 + 3001*\[Rho] + 3985*\[Rho]^2 - 101925*\[Rho]^3 + 
          11283*\[Rho]^4) + tc^7*(-600 + 6000*\[Rho] - 42437*\[Rho]^2 + 
          120167*\[Rho]^3 + 29456*\[Rho]^4 - 3600*\[Rho]^5) + 
        tc^9*(-600 + 6000*\[Rho] - 42437*\[Rho]^2 + 120167*\[Rho]^3 + 
          29456*\[Rho]^4 - 3600*\[Rho]^5) - 3*tc^5*(40 - 590*\[Rho] + 
          2429*\[Rho]^2 - 12599*\[Rho]^3 - 10412*\[Rho]^4 + 810*\[Rho]^5) - 
        3*tc^11*(40 - 590*\[Rho] + 2429*\[Rho]^2 - 12599*\[Rho]^3 - 
          10412*\[Rho]^4 + 810*\[Rho]^5)) + 12*tc^2*(-1 + tc^2)^2*
       (120*\[Rho]^(7/2) + 120*tc^14*\[Rho]^(7/2) - 5*tc*\[Rho]^2*
         (5 + 63*\[Rho] + 78*\[Rho]^2) - 5*tc^13*\[Rho]^2*
         (5 + 63*\[Rho] + 78*\[Rho]^2) + 2*tc^2*\[Rho]^(3/2)*
         (50 - 25*\[Rho] + 852*\[Rho]^2 + 75*\[Rho]^3) + 
        2*tc^12*\[Rho]^(3/2)*(50 - 25*\[Rho] + 852*\[Rho]^2 + 75*\[Rho]^3) + 
        2*tc^3*\[Rho]*(-50 + 217*\[Rho] - 857*\[Rho]^2 - 906*\[Rho]^3 + 
          150*\[Rho]^4) + 2*tc^11*\[Rho]*(-50 + 217*\[Rho] - 857*\[Rho]^2 - 
          906*\[Rho]^3 + 150*\[Rho]^4) - 2*tc^4*Sqrt[\[Rho]]*
         (20 - 190*\[Rho] + 725*\[Rho]^2 - 4144*\[Rho]^3 + 405*\[Rho]^4) - 
        2*tc^10*Sqrt[\[Rho]]*(20 - 190*\[Rho] + 725*\[Rho]^2 - 
          4144*\[Rho]^3 + 405*\[Rho]^4) - 4*tc^6*Sqrt[\[Rho]]*
         (-10 - 90*\[Rho] + 675*\[Rho]^2 - 6142*\[Rho]^3 + 465*\[Rho]^4) - 
        4*tc^8*Sqrt[\[Rho]]*(-10 - 90*\[Rho] + 675*\[Rho]^2 - 6142*\[Rho]^3 + 
          465*\[Rho]^4) + 4*tc^7*(20 - 220*\[Rho] + 1761*\[Rho]^2 - 
          4761*\[Rho]^3 - 978*\[Rho]^4 + 180*\[Rho]^5) + 
        tc^5*(80 - 780*\[Rho] + 2429*\[Rho]^2 - 9929*\[Rho]^3 - 
          7242*\[Rho]^4 + 420*\[Rho]^5) + tc^9*(80 - 780*\[Rho] + 
          2429*\[Rho]^2 - 9929*\[Rho]^3 - 7242*\[Rho]^4 + 420*\[Rho]^5))*
       Log[tc] - 576*tc^6*Sqrt[\[Rho]]*(15*tc*(-1 + \[Rho])^2*\[Rho]^(3/2) - 
        15*tc^9*(-1 + \[Rho])^2*\[Rho]^(3/2) - 12*\[Rho]^3 + 
        12*tc^10*\[Rho]^3 - 65*tc^3*\[Rho]^(3/2)*(-1 + 3*\[Rho]) + 
        65*tc^7*\[Rho]^(3/2)*(-1 + 3*\[Rho]) + 5*tc^2*\[Rho]*
         (-6 + 15*\[Rho] + 8*\[Rho]^2 + 3*\[Rho]^3) - 
        5*tc^8*\[Rho]*(-6 + 15*\[Rho] + 8*\[Rho]^2 + 3*\[Rho]^3) - 
        5*tc^4*(-4 + 21*\[Rho] - 30*\[Rho]^2 + 45*\[Rho]^3) + 
        5*tc^6*(-4 + 21*\[Rho] - 30*\[Rho]^2 + 45*\[Rho]^3))*Log[tc]^2 + 
      34560*tc^11*\[Rho]^2*(-1 + 3*\[Rho])*Log[tc]^3))/
    (15*mb^5*\[Rho]^(3/2)*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^4*Sqrt[\[Rho]]*Log[tc])^3) + 
   (\[Rho]3D*((-1 + tc^2)^2*(30*\[Rho]^(7/2) + 30*tc^22*\[Rho]^(7/2) - 
        40*tc*\[Rho]^3*(9 + 7*\[Rho]) - 40*tc^21*\[Rho]^3*(9 + 7*\[Rho]) + 
        2*tc^2*\[Rho]^(5/2)*(1050 + 1938*\[Rho] + 695*\[Rho]^2) + 
        2*tc^20*\[Rho]^(5/2)*(1050 + 1938*\[Rho] + 695*\[Rho]^2) - 
        tc^3*\[Rho]^2*(3459 + 24611*\[Rho] + 12433*\[Rho]^2 + 
          3025*\[Rho]^3) - tc^19*\[Rho]^2*(3459 + 24611*\[Rho] + 
          12433*\[Rho]^2 + 3025*\[Rho]^3) + 2*tc^4*\[Rho]^(3/2)*
         (-1350 + 30307*\[Rho] + 25327*\[Rho]^2 + 8234*\[Rho]^3 + 
          1125*\[Rho]^4) + 2*tc^18*\[Rho]^(3/2)*(-1350 + 30307*\[Rho] + 
          25327*\[Rho]^2 + 8234*\[Rho]^3 + 1125*\[Rho]^4) - 
        4*tc^5*\[Rho]*(-2661 + 11755*\[Rho] + 20523*\[Rho]^2 - 
          7437*\[Rho]^3 + 3196*\[Rho]^4) - 4*tc^17*\[Rho]*
         (-2661 + 11755*\[Rho] + 20523*\[Rho]^2 - 7437*\[Rho]^3 + 
          3196*\[Rho]^4) - 2*tc^11*\[Rho]*(-53760 + 67973*\[Rho] - 
          2336619*\[Rho]^2 - 645081*\[Rho]^3 + 3767*\[Rho]^4) + 
        8*tc^7*(-360 + 4752*\[Rho] + 16143*\[Rho]^2 + 145865*\[Rho]^3 + 
          102113*\[Rho]^4 + 895*\[Rho]^5) + 8*tc^15*(-360 + 4752*\[Rho] + 
          16143*\[Rho]^2 + 145865*\[Rho]^3 + 102113*\[Rho]^4 + 
          895*\[Rho]^5) + 2*tc^6*Sqrt[\[Rho]]*(-2472 - 11208*\[Rho] - 
          23489*\[Rho]^2 - 200510*\[Rho]^3 - 55531*\[Rho]^4 + 
          4545*\[Rho]^5) + 2*tc^16*Sqrt[\[Rho]]*(-2472 - 11208*\[Rho] - 
          23489*\[Rho]^2 - 200510*\[Rho]^3 - 55531*\[Rho]^4 + 
          4545*\[Rho]^5) + 2*tc^10*Sqrt[\[Rho]]*(-7104 + 208614*\[Rho] - 
          1009733*\[Rho]^2 - 1615913*\[Rho]^3 + 24743*\[Rho]^4 + 
          9315*\[Rho]^5) + 2*tc^12*Sqrt[\[Rho]]*(-7104 + 208614*\[Rho] - 
          1009733*\[Rho]^2 - 1615913*\[Rho]^3 + 24743*\[Rho]^4 + 
          9315*\[Rho]^5) + 2*tc^8*Sqrt[\[Rho]]*(-7704 + 86904*\[Rho] - 
          654855*\[Rho]^2 - 1094457*\[Rho]^3 - 83981*\[Rho]^4 + 
          10935*\[Rho]^5) + 2*tc^14*Sqrt[\[Rho]]*(-7704 + 86904*\[Rho] - 
          654855*\[Rho]^2 - 1094457*\[Rho]^3 - 83981*\[Rho]^4 + 
          10935*\[Rho]^5) - 4*tc^9*(-5040 + 68805*\[Rho] - 50247*\[Rho]^2 - 
          739561*\[Rho]^3 - 255565*\[Rho]^4 + 47656*\[Rho]^5) - 
        4*tc^13*(-5040 + 68805*\[Rho] - 50247*\[Rho]^2 - 739561*\[Rho]^3 - 
          255565*\[Rho]^4 + 47656*\[Rho]^5)) - 12*tc^3*(-1 + tc^2)*
       (-(tc*\[Rho]^(3/2)*(465 + 590*\[Rho] + 3351*\[Rho]^2 + 
           1170*\[Rho]^3)) - tc^17*\[Rho]^(3/2)*(465 + 590*\[Rho] + 
          3351*\[Rho]^2 + 1170*\[Rho]^3) + 120*(\[Rho]^2 + 3*\[Rho]^4) + 
        120*tc^18*(\[Rho]^2 + 3*\[Rho]^4) + 2*tc^2*\[Rho]*
         (225 + 1432*\[Rho] + 5470*\[Rho]^2 + 6424*\[Rho]^3 + 225*\[Rho]^4) + 
        2*tc^16*\[Rho]*(225 + 1432*\[Rho] + 5470*\[Rho]^2 + 6424*\[Rho]^3 + 
          225*\[Rho]^4) + tc^8*(2880 - 16090*\[Rho] + 33688*\[Rho]^2 + 
          732580*\[Rho]^3 + 252520*\[Rho]^4 - 18570*\[Rho]^5) + 
        tc^10*(2880 - 16090*\[Rho] + 33688*\[Rho]^2 + 732580*\[Rho]^3 + 
          252520*\[Rho]^4 - 18570*\[Rho]^5) + tc^4*(-480 + 3130*\[Rho] + 
          1284*\[Rho]^2 + 60480*\[Rho]^3 + 45420*\[Rho]^4 - 4650*\[Rho]^5) + 
        tc^14*(-480 + 3130*\[Rho] + 1284*\[Rho]^2 + 60480*\[Rho]^3 + 
          45420*\[Rho]^4 - 4650*\[Rho]^5) + 4*tc^3*Sqrt[\[Rho]]*
         (66 - 1196*\[Rho] - 4192*\[Rho]^2 - 11249*\[Rho]^3 - 2698*\[Rho]^4 + 
          225*\[Rho]^5) + 4*tc^15*Sqrt[\[Rho]]*(66 - 1196*\[Rho] - 
          4192*\[Rho]^2 - 11249*\[Rho]^3 - 2698*\[Rho]^4 + 225*\[Rho]^5) + 
        4*tc^7*Sqrt[\[Rho]]*(-3490 + 4640*\[Rho] - 74980*\[Rho]^2 - 
          131091*\[Rho]^3 - 14802*\[Rho]^4 + 495*\[Rho]^5) + 
        4*tc^11*Sqrt[\[Rho]]*(-3490 + 4640*\[Rho] - 74980*\[Rho]^2 - 
          131091*\[Rho]^3 - 14802*\[Rho]^4 + 495*\[Rho]^5) + 
        4*tc^5*Sqrt[\[Rho]]*(-236 + 4801*\[Rho] - 4788*\[Rho]^2 - 
          27756*\[Rho]^3 + 2316*\[Rho]^4 + 855*\[Rho]^5) + 
        4*tc^13*Sqrt[\[Rho]]*(-236 + 4801*\[Rho] - 4788*\[Rho]^2 - 
          27756*\[Rho]^3 + 2316*\[Rho]^4 + 855*\[Rho]^5) - 
        6*tc^6*(-80 + 315*\[Rho] + 3206*\[Rho]^2 - 37600*\[Rho]^3 - 
          19422*\[Rho]^4 + 2205*\[Rho]^5) - 6*tc^12*(-80 + 315*\[Rho] + 
          3206*\[Rho]^2 - 37600*\[Rho]^3 - 19422*\[Rho]^4 + 2205*\[Rho]^5) + 
        2*tc^9*Sqrt[\[Rho]]*(6000 + 43805*\[Rho] - 163250*\[Rho]^2 - 
          288265*\[Rho]^3 + 28786*\[Rho]^4 + 2340*\[Rho]^5))*Log[tc] - 
      576*tc^7*(12*\[Rho]^2*(3 + \[Rho]^2) + 12*tc^12*\[Rho]^2*
         (3 + \[Rho]^2) - 5*tc^3*Sqrt[\[Rho]]*(-6 - 84*\[Rho] + \[Rho]^2 - 
          216*\[Rho]^3 + 3*\[Rho]^4) - 5*tc^9*Sqrt[\[Rho]]*
         (-6 - 84*\[Rho] + \[Rho]^2 - 216*\[Rho]^3 + 3*\[Rho]^4) - 
        5*tc*Sqrt[\[Rho]]*(2 - 6*\[Rho] - 13*\[Rho]^2 - 84*\[Rho]^3 + 
          3*\[Rho]^4) - 5*tc^11*Sqrt[\[Rho]]*(2 - 6*\[Rho] - 13*\[Rho]^2 - 
          84*\[Rho]^3 + 3*\[Rho]^4) - 10*tc^5*Sqrt[\[Rho]]*
         (-10 - 30*\[Rho] + 225*\[Rho]^2 + 105*\[Rho]^3 + 6*\[Rho]^4) - 
        10*tc^7*Sqrt[\[Rho]]*(-10 - 30*\[Rho] + 225*\[Rho]^2 + 105*\[Rho]^3 + 
          6*\[Rho]^4) - 10*tc^6*(12 + 17*\[Rho] + 273*\[Rho]^2 + 
          75*\[Rho]^3 + 399*\[Rho]^4) - tc^2*(-20 + 175*\[Rho] + 
          316*\[Rho]^2 + 970*\[Rho]^3 + 752*\[Rho]^4 + 15*\[Rho]^5) - 
        tc^10*(-20 + 175*\[Rho] + 316*\[Rho]^2 + 970*\[Rho]^3 + 
          752*\[Rho]^4 + 15*\[Rho]^5) + 5*tc^4*(8 - 68*\[Rho] + 
          467*\[Rho]^2 + 515*\[Rho]^3 + 457*\[Rho]^4 + 21*\[Rho]^5) + 
        5*tc^8*(8 - 68*\[Rho] + 467*\[Rho]^2 + 515*\[Rho]^3 + 457*\[Rho]^4 + 
          21*\[Rho]^5))*Log[tc]^2 + 34560*tc^12*(-1 + tc^2)*Sqrt[\[Rho]]*
       (-4 + 15*\[Rho] + 4*\[Rho]^2 + 33*\[Rho]^3)*Log[tc]^3))/
    (45*mb^5*(-1 + tc^2)*\[Rho]^2*
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
         tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
         2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^3))


==> anc/Results/ResultsCentralMom/Qc2.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
-1/100*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
        (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
       65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
        (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
       4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 
       8*tc^4*(5 + 24*\[Rho] + 5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*
      (1 + \[Rho])*Log[tc])^2/
   (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*Sqrt[\[Rho]]*Log[tc])^2 + 
 (2*(-1 + tc^2)*(5*\[Rho]^(3/2) + 5*tc^10*\[Rho]^(3/2) - 
     21*tc*\[Rho]*(1 + \[Rho]) - 21*tc^9*\[Rho]*(1 + \[Rho]) + 
     20*tc^4*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
     20*tc^6*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
     5*tc^2*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
     5*tc^8*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
     3*tc^3*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) - 
     3*tc^7*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) + 
     6*tc^5*(5 + 54*\[Rho] + 54*\[Rho]^2 + 5*\[Rho]^3)) - 
   240*tc^6*Sqrt[\[Rho]]*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc])/
  (15*tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
      5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
      4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
    24*tc^4*Sqrt[\[Rho]]*Log[tc])) + 
 (m6*((-6*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(2*\[Rho]^(5/2) + 2*tc^16*\[Rho]^(5/2) - 
         4*tc*\[Rho]^2*(4 + 7*\[Rho]) - 4*tc^15*\[Rho]^2*(4 + 7*\[Rho]) + 
         tc^2*\[Rho]^(3/2)*(20 + 323*\[Rho] + 197*\[Rho]^2) + 
         tc^14*\[Rho]^(3/2)*(20 + 323*\[Rho] + 197*\[Rho]^2) + 
         2*tc^3*\[Rho]*(78 - 278*\[Rho] + 283*\[Rho]^2 - 135*\[Rho]^3) + 
         2*tc^13*\[Rho]*(78 - 278*\[Rho] + 283*\[Rho]^2 - 135*\[Rho]^3) - 
         4*tc^8*Sqrt[\[Rho]]*(591 - 1247*\[Rho] + 958*\[Rho]^2 + 
           271*\[Rho]^3) - 2*tc^4*Sqrt[\[Rho]]*(147 + 21*\[Rho] + 
           1145*\[Rho]^2 + 963*\[Rho]^3) - 2*tc^12*Sqrt[\[Rho]]*
          (147 + 21*\[Rho] + 1145*\[Rho]^2 + 963*\[Rho]^3) + 
         tc^6*Sqrt[\[Rho]]*(1116 + 2208*\[Rho] - 5839*\[Rho]^2 + 
           1911*\[Rho]^3) + tc^10*Sqrt[\[Rho]]*(1116 + 2208*\[Rho] - 
           5839*\[Rho]^2 + 1911*\[Rho]^3) + tc^7*(105 - 1938*\[Rho] + 
           8*\[Rho]^2 - 298*\[Rho]^3 + 135*\[Rho]^4) + 
         tc^9*(105 - 1938*\[Rho] + 8*\[Rho]^2 - 298*\[Rho]^3 + 
           135*\[Rho]^4) - 3*tc^5*(5 - 54*\[Rho] - 428*\[Rho]^2 - 
           2380*\[Rho]^3 + 225*\[Rho]^4) - 3*tc^11*(5 - 54*\[Rho] - 
           428*\[Rho]^2 - 2380*\[Rho]^3 + 225*\[Rho]^4)) - 
       12*tc^3*(-1040*tc^6*\[Rho] - 10*tc^5*Sqrt[\[Rho]]*
          (7 - 53*\[Rho] + 114*\[Rho]^2) - 10*tc^7*Sqrt[\[Rho]]*
          (7 - 53*\[Rho] + 114*\[Rho]^2) + 15*tc^3*Sqrt[\[Rho]]*
          (1 + 15*\[Rho] - 19*\[Rho]^2 + 5*\[Rho]^3) + 15*tc^9*Sqrt[\[Rho]]*
          (1 + 15*\[Rho] - 19*\[Rho]^2 + 5*\[Rho]^3) + 
         4*(\[Rho] + 27*\[Rho]^3) + 4*tc^12*(\[Rho] + 27*\[Rho]^3) - 
         5*tc*Sqrt[\[Rho]]*(1 - 5*\[Rho] + 39*\[Rho]^2 + 27*\[Rho]^3) - 
         5*tc^11*Sqrt[\[Rho]]*(1 - 5*\[Rho] + 39*\[Rho]^2 + 27*\[Rho]^3) + 
         20*tc^4*(1 + 15*\[Rho] + 10*\[Rho]^2 + 36*\[Rho]^3) + 
         20*tc^8*(1 + 15*\[Rho] + 10*\[Rho]^2 + 36*\[Rho]^3) - 
         tc^2*(5 + 54*\[Rho] + 80*\[Rho]^2 - 402*\[Rho]^3 + 135*\[Rho]^4) - 
         tc^10*(5 + 54*\[Rho] + 80*\[Rho]^2 - 402*\[Rho]^3 + 135*\[Rho]^4))*
        Log[tc] + 8640*tc^8*(-1 + tc^2)*\[Rho]^(3/2)*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) + 
    (5*(2*(-1 + tc^2)*(8*\[Rho]^3 + 8*tc^18*\[Rho]^3 - 9*tc*\[Rho]^(5/2)*
          (8 + 13*\[Rho]) - 9*tc^17*\[Rho]^(5/2)*(8 + 13*\[Rho]) + 
         6*tc^2*\[Rho]^2*(28 + 229*\[Rho] + 139*\[Rho]^2) + 
         6*tc^16*\[Rho]^2*(28 + 229*\[Rho] + 139*\[Rho]^2) - 
         6*tc^3*\[Rho]^(3/2)*(-35 + 671*\[Rho] + 707*\[Rho]^2 + 
           341*\[Rho]^3) - 6*tc^15*\[Rho]^(3/2)*(-35 + 671*\[Rho] + 
           707*\[Rho]^2 + 341*\[Rho]^3) + 6*tc^4*\[Rho]*(-283 + 105*\[Rho] - 
           110*\[Rho]^2 - 758*\[Rho]^3 + 270*\[Rho]^4) + 
         6*tc^14*\[Rho]*(-283 + 105*\[Rho] - 110*\[Rho]^2 - 758*\[Rho]^3 + 
           270*\[Rho]^4) + 12*tc^5*Sqrt[\[Rho]]*(171 + 574*\[Rho] + 
           1734*\[Rho]^2 + 3510*\[Rho]^3 + 1179*\[Rho]^4) + 
         12*tc^13*Sqrt[\[Rho]]*(171 + 574*\[Rho] + 1734*\[Rho]^2 + 
           3510*\[Rho]^3 + 1179*\[Rho]^4) + 6*tc^9*Sqrt[\[Rho]]*
          (2652 - 792*\[Rho] - 1488*\[Rho]^2 + 3183*\[Rho]^3 + 
           1372*\[Rho]^4) - 6*tc^7*Sqrt[\[Rho]]*(1308 + 7027*\[Rho] - 
           4919*\[Rho]^2 - 9875*\[Rho]^3 + 2343*\[Rho]^4) - 
         6*tc^11*Sqrt[\[Rho]]*(1308 + 7027*\[Rho] - 4919*\[Rho]^2 - 
           9875*\[Rho]^3 + 2343*\[Rho]^4) - 6*tc^8*(105 - 1949*\[Rho] - 
           6210*\[Rho]^2 + 4023*\[Rho]^3 - 784*\[Rho]^4 + 135*\[Rho]^5) - 
         6*tc^10*(105 - 1949*\[Rho] - 6210*\[Rho]^2 + 4023*\[Rho]^3 - 
           784*\[Rho]^4 + 135*\[Rho]^5) + 2*tc^6*(45 + 312*\[Rho] - 
           6969*\[Rho]^2 - 39232*\[Rho]^3 - 26685*\[Rho]^4 + 2025*\[Rho]^5) + 
         2*tc^12*(45 + 312*\[Rho] - 6969*\[Rho]^2 - 39232*\[Rho]^3 - 
           26685*\[Rho]^4 + 2025*\[Rho]^5)) - 
       48*tc^3*(5*\[Rho]^(3/2)*(1 + 27*\[Rho]^2) + 5*tc^14*\[Rho]^(3/2)*
          (1 + 27*\[Rho]^2) - 60*tc^7*\[Rho]*(-71 - 155*\[Rho] + 
           114*\[Rho]^2) - 3*tc*\[Rho]*(7 + 7*\[Rho] + 213*\[Rho]^2 + 
           189*\[Rho]^3) - 3*tc^13*\[Rho]*(7 + 7*\[Rho] + 213*\[Rho]^2 + 
           189*\[Rho]^3) + 15*tc^6*Sqrt[\[Rho]]*(14 - 141*\[Rho] + 
           170*\[Rho]^2 + 393*\[Rho]^3) + 15*tc^8*Sqrt[\[Rho]]*
          (14 - 141*\[Rho] + 170*\[Rho]^2 + 393*\[Rho]^3) - 
         15*tc^4*Sqrt[\[Rho]]*(3 + 60*\[Rho] - 16*\[Rho]^2 - 76*\[Rho]^3 + 
           15*\[Rho]^4) - 15*tc^10*Sqrt[\[Rho]]*(3 + 60*\[Rho] - 
           16*\[Rho]^2 - 76*\[Rho]^3 + 15*\[Rho]^4) + 5*tc^2*Sqrt[\[Rho]]*
          (3 - 22*\[Rho] + 138*\[Rho]^2 + 342*\[Rho]^3 + 81*\[Rho]^4) + 
         5*tc^12*Sqrt[\[Rho]]*(3 - 22*\[Rho] + 138*\[Rho]^2 + 342*\[Rho]^3 + 
           81*\[Rho]^4) - 5*tc^5*(12 + 309*\[Rho] + 633*\[Rho]^2 + 
           575*\[Rho]^3 + 567*\[Rho]^4) - 5*tc^9*(12 + 309*\[Rho] + 
           633*\[Rho]^2 + 575*\[Rho]^3 + 567*\[Rho]^4) + 
         tc^3*(15 + 321*\[Rho] + 546*\[Rho]^2 - 1556*\[Rho]^3 - 
           963*\[Rho]^4 + 405*\[Rho]^5) + tc^11*(15 + 321*\[Rho] + 
           546*\[Rho]^2 - 1556*\[Rho]^3 - 963*\[Rho]^4 + 405*\[Rho]^5))*
        Log[tc] - 5760*tc^9*(-1 + tc^2)*\[Rho]^(3/2)*(31 + 18*\[Rho])*
        Log[tc]^2))/tc))/(675*mb^4*(-1 + tc^2)*\[Rho]^(3/2)*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (\[Rho]3LS*
   ((-2*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)^2*(4*\[Rho]^2 + 4*tc^10*\[Rho]^2 + tc*Sqrt[\[Rho]]*
          (9 - 59*\[Rho] - 32*\[Rho]^2) + tc^9*Sqrt[\[Rho]]*
          (9 - 59*\[Rho] - 32*\[Rho]^2) - 6*tc^5*Sqrt[\[Rho]]*
          (81 - 191*\[Rho] + 52*\[Rho]^2) + 2*tc^3*Sqrt[\[Rho]]*
          (27 + 193*\[Rho] + 274*\[Rho]^2) + 2*tc^7*Sqrt[\[Rho]]*
          (27 + 193*\[Rho] + 274*\[Rho]^2) + 3*tc^2*(-5 + 25*\[Rho] - 
           79*\[Rho]^2 + 15*\[Rho]^3) + 3*tc^8*(-5 + 25*\[Rho] - 
           79*\[Rho]^2 + 15*\[Rho]^3) + tc^4*(-75 + 375*\[Rho] - 
           1837*\[Rho]^2 + 225*\[Rho]^3) + tc^6*(-75 + 375*\[Rho] - 
           1837*\[Rho]^2 + 225*\[Rho]^3)) + 
       12*tc^2*(10*tc^7*(1 - 3*\[Rho])*Sqrt[\[Rho]] - 24*\[Rho]^2 - 
         360*tc^4*\[Rho]^2 + 360*tc^6*\[Rho]^2 + 24*tc^10*\[Rho]^2 + 
         10*tc^2*(-1 + \[Rho])^2*(-1 + 3*\[Rho]) - 10*tc^8*(-1 + \[Rho])^2*
          (-1 + 3*\[Rho]) + 10*tc^3*Sqrt[\[Rho]]*(-1 + 3*\[Rho]) + 
         5*tc*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2) - 
         5*tc^9*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2))*Log[tc] - 
       1440*tc^7*Sqrt[\[Rho]]*(-1 + 3*\[Rho])*Log[tc]^2))/
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
        tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
        2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc]) + 
    5*(2*(-1 + tc^2)^2*(5*\[Rho]^(5/2) + 5*tc^12*\[Rho]^(5/2) - 
        2*tc*\[Rho]*(-5 + 37*\[Rho] + 22*\[Rho]^2) - 2*tc^11*\[Rho]*
         (-5 + 37*\[Rho] + 22*\[Rho]^2) + 2*tc^2*Sqrt[\[Rho]]*
         (-17 + 90*\[Rho] + 78*\[Rho]^2 + 56*\[Rho]^3) + 
        2*tc^10*Sqrt[\[Rho]]*(-17 + 90*\[Rho] + 78*\[Rho]^2 + 56*\[Rho]^3) + 
        4*tc^6*Sqrt[\[Rho]]*(219 - 210*\[Rho] - 806*\[Rho]^2 + 
          228*\[Rho]^3) - tc^4*Sqrt[\[Rho]]*(44 + 1200*\[Rho] + 
          3829*\[Rho]^2 + 1288*\[Rho]^3) - tc^8*Sqrt[\[Rho]]*
         (44 + 1200*\[Rho] + 3829*\[Rho]^2 + 1288*\[Rho]^3) + 
        tc^5*(150 - 1080*\[Rho] + 5492*\[Rho]^2 + 4352*\[Rho]^3 - 
          450*\[Rho]^4) + tc^7*(150 - 1080*\[Rho] + 5492*\[Rho]^2 + 
          4352*\[Rho]^3 - 450*\[Rho]^4) + tc^3*(30 - 130*\[Rho] + 
          702*\[Rho]^2 + 732*\[Rho]^3 - 90*\[Rho]^4) + 
        tc^9*(30 - 130*\[Rho] + 702*\[Rho]^2 + 732*\[Rho]^3 - 90*\[Rho]^4)) + 
      48*tc^2*(-10*\[Rho]^(5/2) + 10*tc^12*\[Rho]^(5/2) + 
        42*tc*\[Rho]^2*(1 + \[Rho]) - 42*tc^11*\[Rho]^2*(1 + \[Rho]) - 
        10*tc^3*(-1 + \[Rho])^2*(-1 + 3*\[Rho] + 3*\[Rho]^2) + 
        10*tc^9*(-1 + \[Rho])^2*(-1 + 3*\[Rho] + 3*\[Rho]^2) - 
        10*tc^4*Sqrt[\[Rho]]*(-1 + 2*\[Rho] + 6*\[Rho]^2) + 
        10*tc^8*Sqrt[\[Rho]]*(-1 + 2*\[Rho] + 6*\[Rho]^2) + 
        10*tc^5*\[Rho]*(-5 + 69*\[Rho] + 54*\[Rho]^2) - 
        10*tc^7*\[Rho]*(-5 + 69*\[Rho] + 54*\[Rho]^2) - 
        5*tc^2*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3) + 
        5*tc^10*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3))*
       Log[tc] + 5760*tc^8*Sqrt[\[Rho]]*(-1 + 2*\[Rho] + 6*\[Rho]^2)*
       Log[tc]^2)))/(75*mb^3*Sqrt[\[Rho]]*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (r13*((3*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(8*\[Rho]^3 + 8*tc^20*\[Rho]^3 - 4*tc*\[Rho]^(5/2)*
          (16 + 31*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*(16 + 31*\[Rho]) + 
         tc^2*\[Rho]^2*(53 + 1453*\[Rho] + 884*\[Rho]^2) + 
         tc^18*\[Rho]^2*(53 + 1453*\[Rho] + 884*\[Rho]^2) + 
         tc^8*(510 - 42972*\[Rho] - 23398*\[Rho]^2 + 3750*\[Rho]^3 - 
           42454*\[Rho]^4) + tc^12*(510 - 42972*\[Rho] - 23398*\[Rho]^2 + 
           3750*\[Rho]^3 - 42454*\[Rho]^4) + tc^3*Sqrt[\[Rho]]*
          (-48 + 813*\[Rho] - 2177*\[Rho]^2 + 3199*\[Rho]^3 - 
           1215*\[Rho]^4) + tc^17*Sqrt[\[Rho]]*(-48 + 813*\[Rho] - 
           2177*\[Rho]^2 + 3199*\[Rho]^3 - 1215*\[Rho]^4) + 
         tc^5*Sqrt[\[Rho]]*(-924 - 6555*\[Rho] + 3295*\[Rho]^2 + 
           25651*\[Rho]^3 - 675*\[Rho]^4) + tc^15*Sqrt[\[Rho]]*
          (-924 - 6555*\[Rho] + 3295*\[Rho]^2 + 25651*\[Rho]^3 - 
           675*\[Rho]^4) - tc^9*Sqrt[\[Rho]]*(768 + 9525*\[Rho] + 
           14711*\[Rho]^2 - 38341*\[Rho]^3 + 4185*\[Rho]^4) - 
         tc^11*Sqrt[\[Rho]]*(768 + 9525*\[Rho] + 14711*\[Rho]^2 - 
           38341*\[Rho]^3 + 4185*\[Rho]^4) - 2*tc^4*(-45 + 498*\[Rho] - 
           283*\[Rho]^2 + 6711*\[Rho]^3 + 5609*\[Rho]^4) - 
         2*tc^16*(-45 + 498*\[Rho] - 283*\[Rho]^2 + 6711*\[Rho]^3 + 
           5609*\[Rho]^4) + tc^7*Sqrt[\[Rho]]*(3180 - 9213*\[Rho] - 
           10823*\[Rho]^2 - 65627*\[Rho]^3 + 6075*\[Rho]^4) + 
         tc^13*Sqrt[\[Rho]]*(3180 - 9213*\[Rho] - 10823*\[Rho]^2 - 
           65627*\[Rho]^3 + 6075*\[Rho]^4) + 4*tc^6*(-45 + 3576*\[Rho] + 
           7496*\[Rho]^2 + 1500*\[Rho]^3 + 7937*\[Rho]^4) + 
         4*tc^14*(-45 + 3576*\[Rho] + 7496*\[Rho]^2 + 1500*\[Rho]^3 + 
           7937*\[Rho]^4) + 2*tc^10*(-1140 + 35424*\[Rho] + 28795*\[Rho]^2 + 
           7971*\[Rho]^3 + 20320*\[Rho]^4)) - 
       12*tc^3*(8*\[Rho]^(3/2)*(2 + 63*\[Rho]^2) + 8*tc^16*\[Rho]^(3/2)*
          (2 + 63*\[Rho]^2) - 5*tc*\[Rho]*(4 - 41*\[Rho] + 165*\[Rho]^2 + 
           126*\[Rho]^3) - 5*tc^15*\[Rho]*(4 - 41*\[Rho] + 165*\[Rho]^2 + 
           126*\[Rho]^3) + 5*tc^3*\[Rho]*(20 + 179*\[Rho] + 93*\[Rho]^2 + 
           330*\[Rho]^3) + 5*tc^13*\[Rho]*(20 + 179*\[Rho] + 93*\[Rho]^2 + 
           330*\[Rho]^3) + 20*tc^8*Sqrt[\[Rho]]*(32 + 1085*\[Rho] + 
           647*\[Rho]^2 + 615*\[Rho]^3 + 9*\[Rho]^4) + 
         5*tc^7*(-36 + 140*\[Rho] + 155*\[Rho]^2 + 729*\[Rho]^3 + 
           42*\[Rho]^4) + 5*tc^9*(-36 + 140*\[Rho] + 155*\[Rho]^2 + 
           729*\[Rho]^3 + 42*\[Rho]^4) - 15*tc^5*(-4 - 12*\[Rho] - 
           275*\[Rho]^2 + 155*\[Rho]^3 + 90*\[Rho]^4) - 
         15*tc^11*(-4 - 12*\[Rho] - 275*\[Rho]^2 + 155*\[Rho]^3 + 
           90*\[Rho]^4) - 2*tc^2*Sqrt[\[Rho]]*(10 + 229*\[Rho] + 
           355*\[Rho]^2 - 369*\[Rho]^3 + 315*\[Rho]^4) - 
         2*tc^14*Sqrt[\[Rho]]*(10 + 229*\[Rho] + 355*\[Rho]^2 - 
           369*\[Rho]^3 + 315*\[Rho]^4) - 2*tc^6*Sqrt[\[Rho]]*
          (90 + 8743*\[Rho] + 6585*\[Rho]^2 + 3957*\[Rho]^3 + 405*\[Rho]^4) - 
         2*tc^10*Sqrt[\[Rho]]*(90 + 8743*\[Rho] + 6585*\[Rho]^2 + 
           3957*\[Rho]^3 + 405*\[Rho]^4) + 2*tc^4*Sqrt[\[Rho]]*
          (60 + 1499*\[Rho] + 1665*\[Rho]^2 + 381*\[Rho]^3 + 675*\[Rho]^4) + 
         2*tc^12*Sqrt[\[Rho]]*(60 + 1499*\[Rho] + 1665*\[Rho]^2 + 
           381*\[Rho]^3 + 675*\[Rho]^4))*Log[tc] + 12960*tc^8*(-1 + tc^2)^3*
        \[Rho]^2*(5 + \[Rho])*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) + 
    (5*(-((-1 + tc^2)*(32*\[Rho]^(7/2) + 32*tc^22*\[Rho]^(7/2) - 
          9*tc*\[Rho]^3*(32 + 57*\[Rho]) - 9*tc^21*\[Rho]^3*
           (32 + 57*\[Rho]) + 2*tc^2*\[Rho]^(5/2)*(291 + 3049*\[Rho] + 
            1866*\[Rho]^2) + 2*tc^20*\[Rho]^(5/2)*(291 + 3049*\[Rho] + 
            1866*\[Rho]^2) - 6*tc^3*\[Rho]*(20 - 251*\[Rho] + 2798*\[Rho]^2 + 
            2896*\[Rho]^3 + 1532*\[Rho]^4) - 6*tc^19*\[Rho]*
           (20 - 251*\[Rho] + 2798*\[Rho]^2 + 2896*\[Rho]^3 + 
            1532*\[Rho]^4) + 2*tc^8*Sqrt[\[Rho]]*(-11160 - 13473*\[Rho] + 
            157674*\[Rho]^2 + 285932*\[Rho]^3 + 242448*\[Rho]^4 - 
            18225*\[Rho]^5) + 2*tc^14*Sqrt[\[Rho]]*(-11160 - 13473*\[Rho] + 
            157674*\[Rho]^2 + 285932*\[Rho]^3 + 242448*\[Rho]^4 - 
            18225*\[Rho]^5) + 2*tc^6*Sqrt[\[Rho]]*(3096 + 48441*\[Rho] + 
            53430*\[Rho]^2 - 121084*\[Rho]^3 - 89184*\[Rho]^4 + 
            2025*\[Rho]^5) + 2*tc^16*Sqrt[\[Rho]]*(3096 + 48441*\[Rho] + 
            53430*\[Rho]^2 - 121084*\[Rho]^3 - 89184*\[Rho]^4 + 
            2025*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*(252 - 4035*\[Rho] - 
            3759*\[Rho]^2 - 11795*\[Rho]^3 - 16266*\[Rho]^4 + 
            3645*\[Rho]^5) + 2*tc^18*Sqrt[\[Rho]]*(252 - 4035*\[Rho] - 
            3759*\[Rho]^2 - 11795*\[Rho]^3 - 16266*\[Rho]^4 + 
            3645*\[Rho]^5) - 24*tc^7*(-45 + 4703*\[Rho] + 26196*\[Rho]^2 + 
            21168*\[Rho]^3 + 12461*\[Rho]^4 + 9881*\[Rho]^5) - 
          24*tc^15*(-45 + 4703*\[Rho] + 26196*\[Rho]^2 + 21168*\[Rho]^3 + 
            12461*\[Rho]^4 + 9881*\[Rho]^5) + 2*tc^10*Sqrt[\[Rho]]*
           (3492 + 72747*\[Rho] + 54444*\[Rho]^2 - 52438*\[Rho]^3 - 
            143184*\[Rho]^4 + 12555*\[Rho]^5) + 2*tc^12*Sqrt[\[Rho]]*
           (3492 + 72747*\[Rho] + 54444*\[Rho]^2 - 52438*\[Rho]^3 - 
            143184*\[Rho]^4 + 12555*\[Rho]^5) - 12*tc^11*
           (-1140 + 47432*\[Rho] + 156667*\[Rho]^2 + 105634*\[Rho]^3 + 
            13524*\[Rho]^4 + 25720*\[Rho]^5) + 3*tc^5*(-180 + 1916*\[Rho] + 
            6500*\[Rho]^2 + 42296*\[Rho]^3 + 79765*\[Rho]^4 + 
            29348*\[Rho]^5) + 3*tc^17*(-180 + 1916*\[Rho] + 6500*\[Rho]^2 + 
            42296*\[Rho]^3 + 79765*\[Rho]^4 + 29348*\[Rho]^5) + 
          6*tc^9*(-510 + 58346*\[Rho] + 187390*\[Rho]^2 + 101444*\[Rho]^3 + 
            19507*\[Rho]^4 + 52822*\[Rho]^5) + 6*tc^13*(-510 + 58346*\[Rho] + 
            187390*\[Rho]^2 + 101444*\[Rho]^3 + 19507*\[Rho]^4 + 
            52822*\[Rho]^5))) + 24*tc^3*(10*\[Rho]^2*(2 + 63*\[Rho]^2) + 
         10*tc^18*\[Rho]^2*(2 + 63*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*
          (14 + 14*\[Rho] + 489*\[Rho]^2 + 441*\[Rho]^3) - 
         6*tc^17*\[Rho]^(3/2)*(14 + 14*\[Rho] + 489*\[Rho]^2 + 
           441*\[Rho]^3) + 15*tc^2*\[Rho]*(4 - 89*\[Rho] + 136*\[Rho]^2 + 
           417*\[Rho]^3 + 126*\[Rho]^4) + 15*tc^16*\[Rho]*
          (4 - 89*\[Rho] + 136*\[Rho]^2 + 417*\[Rho]^3 + 126*\[Rho]^4) - 
         15*tc^4*\[Rho]*(20 + 255*\[Rho] + 388*\[Rho]^2 + 671*\[Rho]^3 + 
           330*\[Rho]^4) - 15*tc^14*\[Rho]*(20 + 255*\[Rho] + 388*\[Rho]^2 + 
           671*\[Rho]^3 + 330*\[Rho]^4) - 20*tc^9*Sqrt[\[Rho]]*
          (96 + 5841*\[Rho] + 15216*\[Rho]^2 + 3769*\[Rho]^3 + 
           2637*\[Rho]^4 + 27*\[Rho]^5) - 15*tc^8*(-36 + 128*\[Rho] + 
           183*\[Rho]^2 + 1096*\[Rho]^3 + 1307*\[Rho]^4 + 42*\[Rho]^5) - 
         15*tc^10*(-36 + 128*\[Rho] + 183*\[Rho]^2 + 1096*\[Rho]^3 + 
           1307*\[Rho]^4 + 42*\[Rho]^5) + 6*tc^7*Sqrt[\[Rho]]*
          (90 + 15329*\[Rho] + 38909*\[Rho]^2 + 12519*\[Rho]^3 + 
           6306*\[Rho]^4 + 405*\[Rho]^5) + 6*tc^11*Sqrt[\[Rho]]*
          (90 + 15329*\[Rho] + 38909*\[Rho]^2 + 12519*\[Rho]^3 + 
           6306*\[Rho]^4 + 405*\[Rho]^5) - 6*tc^5*Sqrt[\[Rho]]*
          (60 + 3227*\[Rho] + 7322*\[Rho]^2 + 3112*\[Rho]^3 + 1848*\[Rho]^4 + 
           675*\[Rho]^5) - 6*tc^13*Sqrt[\[Rho]]*(60 + 3227*\[Rho] + 
           7322*\[Rho]^2 + 3112*\[Rho]^3 + 1848*\[Rho]^4 + 675*\[Rho]^5) + 
         5*tc^6*(-36 - 264*\[Rho] - 5479*\[Rho]^2 - 3012*\[Rho]^3 + 
           3861*\[Rho]^4 + 810*\[Rho]^5) + 5*tc^12*(-36 - 264*\[Rho] - 
           5479*\[Rho]^2 - 3012*\[Rho]^3 + 3861*\[Rho]^4 + 810*\[Rho]^5) + 
         2*tc^3*Sqrt[\[Rho]]*(30 + 1581*\[Rho] + 3201*\[Rho]^2 + 
           731*\[Rho]^3 + 774*\[Rho]^4 + 945*\[Rho]^5) + 
         2*tc^15*Sqrt[\[Rho]]*(30 + 1581*\[Rho] + 3201*\[Rho]^2 + 
           731*\[Rho]^3 + 774*\[Rho]^4 + 945*\[Rho]^5))*Log[tc] + 
       2880*tc^9*(-1 + tc^2)^3*\[Rho]^2*(295 + 270*\[Rho] + 54*\[Rho]^2)*
        Log[tc]^2))/tc))/(675*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (m3*((6*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(4*\[Rho]^(5/2) + 4*tc^16*\[Rho]^(5/2) - 
         36*tc*\[Rho]^2*(1 + \[Rho]) - 36*tc^15*\[Rho]^2*(1 + \[Rho]) + 
         tc^2*\[Rho]^(3/2)*(99 + 428*\[Rho] + 207*\[Rho]^2) + 
         tc^14*\[Rho]^(3/2)*(99 + 428*\[Rho] + 207*\[Rho]^2) - 
         6*tc^3*\[Rho]*(49 + 206*\[Rho] - 58*\[Rho]^2 + 45*\[Rho]^3) - 
         6*tc^13*\[Rho]*(49 + 206*\[Rho] - 58*\[Rho]^2 + 45*\[Rho]^3) - 
         8*tc^8*Sqrt[\[Rho]]*(-279 - 171*\[Rho] - 316*\[Rho]^2 + 
           153*\[Rho]^3) - 4*tc^4*Sqrt[\[Rho]]*(-93 - 381*\[Rho] + 
           485*\[Rho]^2 + 459*\[Rho]^3) - 4*tc^12*Sqrt[\[Rho]]*
          (-93 - 381*\[Rho] + 485*\[Rho]^2 + 459*\[Rho]^3) + 
         tc^6*Sqrt[\[Rho]]*(-1488 - 6627*\[Rho] - 12716*\[Rho]^2 + 
           2241*\[Rho]^3) + tc^10*Sqrt[\[Rho]]*(-1488 - 6627*\[Rho] - 
           12716*\[Rho]^2 + 2241*\[Rho]^3) + 3*tc^7*(-105 + 734*\[Rho] + 
           2416*\[Rho]^2 - 458*\[Rho]^3 + 45*\[Rho]^4) + 
         3*tc^9*(-105 + 734*\[Rho] + 2416*\[Rho]^2 - 458*\[Rho]^3 + 
           45*\[Rho]^4) - 9*tc^5*(-5 + 32*\[Rho] - 416*\[Rho]^2 - 
           898*\[Rho]^3 + 75*\[Rho]^4) - 9*tc^11*(-5 + 32*\[Rho] - 
           416*\[Rho]^2 - 898*\[Rho]^3 + 75*\[Rho]^4)) - 
       12*tc^3*(80*tc^6*\[Rho]*(19 + 45*\[Rho]) - 15*tc*\[Rho]^(3/2)*
          (2 + 17*\[Rho] + 9*\[Rho]^2) - 15*tc^11*\[Rho]^(3/2)*
          (2 + 17*\[Rho] + 9*\[Rho]^2) + 4*\[Rho]*(-1 + 27*\[Rho]^2) + 
         4*tc^12*\[Rho]*(-1 + 27*\[Rho]^2) - 30*tc^5*Sqrt[\[Rho]]*
          (-1 + 22*\[Rho] + 49*\[Rho]^2) - 30*tc^7*Sqrt[\[Rho]]*
          (-1 + 22*\[Rho] + 49*\[Rho]^2) + 15*tc^3*Sqrt[\[Rho]]*
          (-2 - 2*\[Rho] - 29*\[Rho]^2 + 9*\[Rho]^3) + 15*tc^9*Sqrt[\[Rho]]*
          (-2 - 2*\[Rho] - 29*\[Rho]^2 + 9*\[Rho]^3) + 
         20*tc^4*(-3 - 28*\[Rho] - 20*\[Rho]^2 + 31*\[Rho]^3) + 
         20*tc^8*(-3 - 28*\[Rho] - 20*\[Rho]^2 + 31*\[Rho]^3) + 
         tc^2*(15 + 74*\[Rho] + 220*\[Rho]^2 + 442*\[Rho]^3 - 135*\[Rho]^4) + 
         tc^10*(15 + 74*\[Rho] + 220*\[Rho]^2 + 442*\[Rho]^3 - 135*\[Rho]^4))*
        Log[tc] - 1440*tc^8*(-1 + tc^2)*Sqrt[\[Rho]]*(1 + 7*\[Rho])*
        Log[tc]^2))/(tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) + 
    (5*(-2*(-1 + tc^2)*(16*\[Rho]^3 + 16*tc^18*\[Rho]^3 - 
         159*tc*\[Rho]^(5/2)*(1 + \[Rho]) - 159*tc^17*\[Rho]^(5/2)*
          (1 + \[Rho]) + 6*tc^2*\[Rho]^2*(93 + 320*\[Rho] + 153*\[Rho]^2) + 
         6*tc^16*\[Rho]^2*(93 + 320*\[Rho] + 153*\[Rho]^2) - 
         18*tc^3*\[Rho]^(3/2)*(74 + 405*\[Rho] + 318*\[Rho]^2 + 
           117*\[Rho]^3) - 18*tc^15*\[Rho]^(3/2)*(74 + 405*\[Rho] + 
           318*\[Rho]^2 + 117*\[Rho]^3) + 6*tc^7*Sqrt[\[Rho]]*
          (2064 + 14670*\[Rho] + 34751*\[Rho]^2 + 19082*\[Rho]^3 - 
           2673*\[Rho]^4) + 6*tc^11*Sqrt[\[Rho]]*(2064 + 14670*\[Rho] + 
           34751*\[Rho]^2 + 19082*\[Rho]^3 - 2673*\[Rho]^4) + 
         6*tc^4*\[Rho]*(507 + 2820*\[Rho] + 1379*\[Rho]^2 - 474*\[Rho]^3 + 
           270*\[Rho]^4) + 6*tc^14*\[Rho]*(507 + 2820*\[Rho] + 
           1379*\[Rho]^2 - 474*\[Rho]^3 + 270*\[Rho]^4) + 
         18*tc^9*Sqrt[\[Rho]]*(-1032 - 2680*\[Rho] - 3161*\[Rho]^2 - 
           2049*\[Rho]^3 + 504*\[Rho]^4) + 24*tc^5*Sqrt[\[Rho]]*
          (-129 - 807*\[Rho] + 8*\[Rho]^2 + 1643*\[Rho]^3 + 567*\[Rho]^4) + 
         24*tc^13*Sqrt[\[Rho]]*(-129 - 807*\[Rho] + 8*\[Rho]^2 + 
           1643*\[Rho]^3 + 567*\[Rho]^4) - 6*tc^8*(-315 + 2571*\[Rho] + 
           15135*\[Rho]^2 + 12718*\[Rho]^3 - 2022*\[Rho]^4 + 135*\[Rho]^5) - 
         6*tc^10*(-315 + 2571*\[Rho] + 15135*\[Rho]^2 + 12718*\[Rho]^3 - 
           2022*\[Rho]^4 + 135*\[Rho]^5) + 2*tc^6*(-135 - 18*\[Rho] - 
           16794*\[Rho]^2 - 58211*\[Rho]^3 - 30213*\[Rho]^4 + 
           2025*\[Rho]^5) + 2*tc^12*(-135 - 18*\[Rho] - 16794*\[Rho]^2 - 
           58211*\[Rho]^3 - 30213*\[Rho]^4 + 2025*\[Rho]^5)) + 
       48*tc^3*(5*\[Rho]^(3/2)*(-1 + 27*\[Rho]^2) + 5*tc^14*\[Rho]^(3/2)*
          (-1 + 27*\[Rho]^2) - 60*tc^7*\[Rho]*(115 + 478*\[Rho] + 
           417*\[Rho]^2) + 5*tc^2*\[Rho]^(3/2)*(34 + 297*\[Rho] + 
           396*\[Rho]^2 + 81*\[Rho]^3) + 5*tc^12*\[Rho]^(3/2)*
          (34 + 297*\[Rho] + 396*\[Rho]^2 + 81*\[Rho]^3) - 
         3*tc*\[Rho]*(-7 - 7*\[Rho] + 237*\[Rho]^2 + 189*\[Rho]^3) - 
         3*tc^13*\[Rho]*(-7 - 7*\[Rho] + 237*\[Rho]^2 + 189*\[Rho]^3) + 
         15*tc^6*Sqrt[\[Rho]]*(-6 + 199*\[Rho] + 714*\[Rho]^2 + 
           483*\[Rho]^3) + 15*tc^8*Sqrt[\[Rho]]*(-6 + 199*\[Rho] + 
           714*\[Rho]^2 + 483*\[Rho]^3) + 5*tc^5*(36 + 573*\[Rho] + 
           1425*\[Rho]^2 + 269*\[Rho]^3 - 507*\[Rho]^4) + 
         5*tc^9*(36 + 573*\[Rho] + 1425*\[Rho]^2 + 269*\[Rho]^3 - 
           507*\[Rho]^4) - 45*tc^4*Sqrt[\[Rho]]*(-2 - 10*\[Rho] - 
           49*\[Rho]^2 - 32*\[Rho]^3 + 9*\[Rho]^4) - 45*tc^10*Sqrt[\[Rho]]*
          (-2 - 10*\[Rho] - 49*\[Rho]^2 - 32*\[Rho]^3 + 9*\[Rho]^4) + 
         tc^3*(-45 - 471*\[Rho] - 1716*\[Rho]^2 - 3334*\[Rho]^3 - 
           1083*\[Rho]^4 + 405*\[Rho]^5) + tc^11*(-45 - 471*\[Rho] - 
           1716*\[Rho]^2 - 3334*\[Rho]^3 - 1083*\[Rho]^4 + 405*\[Rho]^5))*
        Log[tc] - 5760*tc^9*(-1 + tc^2)*Sqrt[\[Rho]]*(3 + 43*\[Rho] + 
         66*\[Rho]^2)*Log[tc]^2))/tc))/(675*mb^4*(-1 + tc^2)*\[Rho]^(3/2)*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (r15*((((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(18*\[Rho]^3 + 18*tc^20*\[Rho]^3 - 4*tc*\[Rho]^(5/2)*
          (37 + 26*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*(37 + 26*\[Rho]) + 
         tc^2*\[Rho]^2*(437 + 945*\[Rho] + 400*\[Rho]^2) + 
         tc^18*\[Rho]^2*(437 + 945*\[Rho] + 400*\[Rho]^2) + 
         tc^10*(2280 - 46224*\[Rho] + 46550*\[Rho]^2 + 72846*\[Rho]^3 - 
           26216*\[Rho]^4) + 2*tc^5*Sqrt[\[Rho]]*(312 - 1416*\[Rho] + 
           5165*\[Rho]^2 + 5506*\[Rho]^3 - 135*\[Rho]^4) + 
         2*tc^15*Sqrt[\[Rho]]*(312 - 1416*\[Rho] + 5165*\[Rho]^2 + 
           5506*\[Rho]^3 - 135*\[Rho]^4) - 2*tc^7*Sqrt[\[Rho]]*
          (1500 - 10272*\[Rho] + 15493*\[Rho]^2 + 4202*\[Rho]^3 + 
           45*\[Rho]^4) - 2*tc^13*Sqrt[\[Rho]]*(1500 - 10272*\[Rho] + 
           15493*\[Rho]^2 + 4202*\[Rho]^3 + 45*\[Rho]^4) - 
         2*tc^3*Sqrt[\[Rho]]*(-24 + 654*\[Rho] + 1507*\[Rho]^2 + 
           956*\[Rho]^3 + 225*\[Rho]^4) - 2*tc^17*Sqrt[\[Rho]]*
          (-24 + 654*\[Rho] + 1507*\[Rho]^2 + 956*\[Rho]^3 + 225*\[Rho]^4) + 
         2*tc^4*(-45 + 696*\[Rho] + 3067*\[Rho]^2 - 816*\[Rho]^3 + 
           257*\[Rho]^4) + 2*tc^16*(-45 + 696*\[Rho] + 3067*\[Rho]^2 - 
           816*\[Rho]^3 + 257*\[Rho]^4) - 4*tc^6*(-45 + 2394*\[Rho] + 
           3136*\[Rho]^2 + 2034*\[Rho]^3 + 1385*\[Rho]^4) - 
         4*tc^14*(-45 + 2394*\[Rho] + 3136*\[Rho]^2 + 2034*\[Rho]^3 + 
           1385*\[Rho]^4) + 2*tc^9*Sqrt[\[Rho]]*(1524 - 4602*\[Rho] - 
           29851*\[Rho]^2 - 9656*\[Rho]^3 + 1485*\[Rho]^4) + 
         2*tc^11*Sqrt[\[Rho]]*(1524 - 4602*\[Rho] - 29851*\[Rho]^2 - 
           9656*\[Rho]^3 + 1485*\[Rho]^4) + 2*tc^8*(-255 + 10608*\[Rho] + 
           10069*\[Rho]^2 + 20031*\[Rho]^3 + 7067*\[Rho]^4) + 
         2*tc^12*(-255 + 10608*\[Rho] + 10069*\[Rho]^2 + 20031*\[Rho]^3 + 
           7067*\[Rho]^4)) - 12*tc^3*(24*\[Rho]^(3/2)*(-1 + 4*\[Rho]^2) + 
         24*tc^16*\[Rho]^(3/2)*(-1 + 4*\[Rho]^2) - 5*tc*\[Rho]*
          (-5 - 7*\[Rho] + 126*\[Rho]^2 + 24*\[Rho]^3) - 
         5*tc^15*\[Rho]*(-5 - 7*\[Rho] + 126*\[Rho]^2 + 24*\[Rho]^3) + 
         5*tc^3*\[Rho]*(-31 + 25*\[Rho] + 48*\[Rho]^2 + 96*\[Rho]^3) + 
         5*tc^13*\[Rho]*(-31 + 25*\[Rho] + 48*\[Rho]^2 + 96*\[Rho]^3) + 
         4*tc^2*Sqrt[\[Rho]]*(10 + 3*\[Rho] + 240*\[Rho]^2 + 143*\[Rho]^3 - 
           30*\[Rho]^4) + 4*tc^14*Sqrt[\[Rho]]*(10 + 3*\[Rho] + 
           240*\[Rho]^2 + 143*\[Rho]^3 - 30*\[Rho]^4) - 40*tc^8*Sqrt[\[Rho]]*
          (2 + 216*\[Rho] - 3*\[Rho]^2 + 160*\[Rho]^3 + 3*\[Rho]^4) - 
         12*tc^4*Sqrt[\[Rho]]*(20 + 96*\[Rho] + 135*\[Rho]^2 + 86*\[Rho]^3 + 
           15*\[Rho]^4) - 12*tc^12*Sqrt[\[Rho]]*(20 + 96*\[Rho] + 
           135*\[Rho]^2 + 86*\[Rho]^3 + 15*\[Rho]^4) - 
         15*tc^5*(4 - 5*\[Rho] - 105*\[Rho]^2 - 188*\[Rho]^3 + 28*\[Rho]^4) - 
         15*tc^11*(4 - 5*\[Rho] - 105*\[Rho]^2 - 188*\[Rho]^3 + 
           28*\[Rho]^4) + 12*tc^6*Sqrt[\[Rho]]*(30 + 557*\[Rho] - 
           1110*\[Rho]^2 + 37*\[Rho]^3 + 60*\[Rho]^4) + 12*tc^10*Sqrt[\[Rho]]*
          (30 + 557*\[Rho] - 1110*\[Rho]^2 + 37*\[Rho]^3 + 60*\[Rho]^4) - 
         5*tc^7*(-36 + 325*\[Rho] - 901*\[Rho]^2 - 1770*\[Rho]^3 + 
           108*\[Rho]^4) - 5*tc^9*(-36 + 325*\[Rho] - 901*\[Rho]^2 - 
           1770*\[Rho]^3 + 108*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)^3*
        \[Rho]*(-1 + \[Rho] + 6*\[Rho]^2)*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) + 
    (5*(-((-1 + tc^2)*(24*\[Rho]^(7/2) + 24*tc^22*\[Rho]^(7/2) - 
          tc*\[Rho]^3*(221 + 166*\[Rho]) - tc^21*\[Rho]^3*
           (221 + 166*\[Rho]) + 2*tc^2*\[Rho]^(5/2)*(399 + 815*\[Rho] + 
            332*\[Rho]^2) + 2*tc^20*\[Rho]^(5/2)*(399 + 815*\[Rho] + 
            332*\[Rho]^2) - 2*tc^3*\[Rho]*(-20 + 971*\[Rho] + 3161*\[Rho]^2 + 
            2835*\[Rho]^3 + 640*\[Rho]^4) - 2*tc^19*\[Rho]*
           (-20 + 971*\[Rho] + 3161*\[Rho]^2 + 2835*\[Rho]^3 + 
            640*\[Rho]^4) + 4*tc^10*Sqrt[\[Rho]]*(-1722 + 2844*\[Rho] + 
            54499*\[Rho]^2 + 66313*\[Rho]^3 + 11123*\[Rho]^4 - 
            1485*\[Rho]^5) + 4*tc^12*Sqrt[\[Rho]]*(-1722 + 2844*\[Rho] + 
            54499*\[Rho]^2 + 66313*\[Rho]^3 + 11123*\[Rho]^4 - 
            1485*\[Rho]^5) + 4*tc^8*Sqrt[\[Rho]]*(1770 - 10326*\[Rho] + 
            5918*\[Rho]^2 + 29072*\[Rho]^3 + 6011*\[Rho]^4 + 45*\[Rho]^5) + 
          4*tc^14*Sqrt[\[Rho]]*(1770 - 10326*\[Rho] + 5918*\[Rho]^2 + 
            29072*\[Rho]^3 + 6011*\[Rho]^4 + 45*\[Rho]^5) + 
          4*tc^6*Sqrt[\[Rho]]*(-366 - 358*\[Rho] - 2102*\[Rho]^2 - 
            10518*\[Rho]^3 - 7783*\[Rho]^4 + 135*\[Rho]^5) + 
          4*tc^16*Sqrt[\[Rho]]*(-366 - 358*\[Rho] - 2102*\[Rho]^2 - 
            10518*\[Rho]^3 - 7783*\[Rho]^4 + 135*\[Rho]^5) + 
          2*tc^4*Sqrt[\[Rho]]*(-84 + 2000*\[Rho] + 7291*\[Rho]^2 + 
            6559*\[Rho]^3 + 3286*\[Rho]^4 + 450*\[Rho]^5) + 
          2*tc^18*Sqrt[\[Rho]]*(-84 + 2000*\[Rho] + 7291*\[Rho]^2 + 
            6559*\[Rho]^3 + 3286*\[Rho]^4 + 450*\[Rho]^5) - 
          tc^5*(-180 + 3092*\[Rho] + 19196*\[Rho]^2 + 10077*\[Rho]^3 - 
            9538*\[Rho]^4 + 644*\[Rho]^5) - tc^17*(-180 + 3092*\[Rho] + 
            19196*\[Rho]^2 + 10077*\[Rho]^3 - 9538*\[Rho]^4 + 644*\[Rho]^5) + 
          8*tc^7*(-45 + 3377*\[Rho] + 6930*\[Rho]^2 - 2890*\[Rho]^3 + 
            1327*\[Rho]^4 + 1865*\[Rho]^5) + 8*tc^15*(-45 + 3377*\[Rho] + 
            6930*\[Rho]^2 - 2890*\[Rho]^3 + 1327*\[Rho]^4 + 1865*\[Rho]^5) + 
          4*tc^11*(-1140 + 31856*\[Rho] - 20909*\[Rho]^2 - 134415*\[Rho]^3 - 
            64081*\[Rho]^4 + 16804*\[Rho]^5) - 2*tc^9*(-510 + 32558*\[Rho] + 
            29362*\[Rho]^2 + 37235*\[Rho]^3 + 39798*\[Rho]^4 + 
            19702*\[Rho]^5) - 2*tc^13*(-510 + 32558*\[Rho] + 29362*\[Rho]^2 + 
            37235*\[Rho]^3 + 39798*\[Rho]^4 + 19702*\[Rho]^5))) + 
       24*tc^3*(10*\[Rho]^2*(-1 + 4*\[Rho]^2) + 10*tc^18*\[Rho]^2*
          (-1 + 4*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(-7 - 7*\[Rho] + 
           64*\[Rho]^2 + 28*\[Rho]^3) - 6*tc^17*\[Rho]^(3/2)*
          (-7 - 7*\[Rho] + 64*\[Rho]^2 + 28*\[Rho]^3) + 
         5*tc^2*\[Rho]*(-5 + 4*\[Rho] + 173*\[Rho]^2 + 238*\[Rho]^3 + 
           24*\[Rho]^4) + 5*tc^16*\[Rho]*(-5 + 4*\[Rho] + 173*\[Rho]^2 + 
           238*\[Rho]^3 + 24*\[Rho]^4) - 5*tc^4*\[Rho]*(-31 - 28*\[Rho] + 
           315*\[Rho]^2 + 288*\[Rho]^3 + 96*\[Rho]^4) - 
         5*tc^14*\[Rho]*(-31 - 28*\[Rho] + 315*\[Rho]^2 + 288*\[Rho]^3 + 
           96*\[Rho]^4) + 20*tc^9*Sqrt[\[Rho]]*(4 + 855*\[Rho] - 
           353*\[Rho]^2 - 760*\[Rho]^3 + 486*\[Rho]^4 + 6*\[Rho]^5) + 
         4*tc^5*Sqrt[\[Rho]]*(60 + 684*\[Rho] + 424*\[Rho]^2 + 232*\[Rho]^3 + 
           429*\[Rho]^4 + 45*\[Rho]^5) + 4*tc^13*Sqrt[\[Rho]]*
          (60 + 684*\[Rho] + 424*\[Rho]^2 + 232*\[Rho]^3 + 429*\[Rho]^4 + 
           45*\[Rho]^5) + 2*tc^3*Sqrt[\[Rho]]*(-20 - 148*\[Rho] - 
           463*\[Rho]^2 - 629*\[Rho]^3 - 258*\[Rho]^4 + 60*\[Rho]^5) + 
         2*tc^15*Sqrt[\[Rho]]*(-20 - 148*\[Rho] - 463*\[Rho]^2 - 
           629*\[Rho]^3 - 258*\[Rho]^4 + 60*\[Rho]^5) + 
         5*tc^6*(12 + 37*\[Rho] - 336*\[Rho]^2 - 2597*\[Rho]^3 - 
           760*\[Rho]^4 + 84*\[Rho]^5) + 5*tc^12*(12 + 37*\[Rho] - 
           336*\[Rho]^2 - 2597*\[Rho]^3 - 760*\[Rho]^4 + 84*\[Rho]^5) + 
         5*tc^8*(-36 + 313*\[Rho] - 798*\[Rho]^2 - 3645*\[Rho]^3 - 
           2422*\[Rho]^4 + 108*\[Rho]^5) + 5*tc^10*(-36 + 313*\[Rho] - 
           798*\[Rho]^2 - 3645*\[Rho]^3 - 2422*\[Rho]^4 + 108*\[Rho]^5) - 
         2*tc^7*Sqrt[\[Rho]]*(180 + 6656*\[Rho] - 11719*\[Rho]^2 - 
           18917*\[Rho]^3 + 1086*\[Rho]^4 + 360*\[Rho]^5) - 
         2*tc^11*Sqrt[\[Rho]]*(180 + 6656*\[Rho] - 11719*\[Rho]^2 - 
           18917*\[Rho]^3 + 1086*\[Rho]^4 + 360*\[Rho]^5))*Log[tc] + 
       2880*tc^9*(-1 + tc^2)^3*\[Rho]*(-1 - 18*\[Rho] + 64*\[Rho]^2 + 
         4*\[Rho]^3)*Log[tc]^2))/tc))/(225*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r16*((3*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(22*\[Rho]^3 + 22*tc^20*\[Rho]^3 - 4*tc*\[Rho]^(5/2)*
          (43 + 50*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*(43 + 50*\[Rho]) + 
         tc^2*\[Rho]^2*(323 + 2019*\[Rho] + 1276*\[Rho]^2) + 
         tc^18*\[Rho]^2*(323 + 2019*\[Rho] + 1276*\[Rho]^2) + 
         2*tc^5*Sqrt[\[Rho]]*(1134 + 5868*\[Rho] + 13595*\[Rho]^2 + 
           15418*\[Rho]^3 - 495*\[Rho]^4) + 2*tc^15*Sqrt[\[Rho]]*
          (1134 + 5868*\[Rho] + 13595*\[Rho]^2 + 15418*\[Rho]^3 - 
           495*\[Rho]^4) - 2*tc^3*Sqrt[\[Rho]]*(-24 + 774*\[Rho] + 
           2269*\[Rho]^2 - 184*\[Rho]^3 + 855*\[Rho]^4) - 
         2*tc^17*Sqrt[\[Rho]]*(-24 + 774*\[Rho] + 2269*\[Rho]^2 - 
           184*\[Rho]^3 + 855*\[Rho]^4) + 8*tc^6*(-15 - 3714*\[Rho] - 
           5840*\[Rho]^2 - 2128*\[Rho]^3 + 1109*\[Rho]^4) + 
         8*tc^14*(-15 - 3714*\[Rho] - 5840*\[Rho]^2 - 2128*\[Rho]^3 + 
           1109*\[Rho]^4) + 2*tc^9*Sqrt[\[Rho]]*(48 + 17526*\[Rho] - 
           1429*\[Rho]^2 - 12884*\[Rho]^3 + 1575*\[Rho]^4) + 
         2*tc^11*Sqrt[\[Rho]]*(48 + 17526*\[Rho] - 1429*\[Rho]^2 - 
           12884*\[Rho]^3 + 1575*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*
          (-3366 + 10500*\[Rho] - 21331*\[Rho]^2 - 24218*\[Rho]^3 + 
           1935*\[Rho]^4) + 2*tc^13*Sqrt[\[Rho]]*(-3366 + 10500*\[Rho] - 
           21331*\[Rho]^2 - 24218*\[Rho]^3 + 1935*\[Rho]^4) + 
         2*tc^8*(405 + 39189*\[Rho] + 19396*\[Rho]^2 + 50600*\[Rho]^3 + 
           3626*\[Rho]^4) + 2*tc^12*(405 + 39189*\[Rho] + 19396*\[Rho]^2 + 
           50600*\[Rho]^3 + 3626*\[Rho]^4) - 2*tc^4*(45 - 795*\[Rho] - 
           1660*\[Rho]^2 + 5731*\[Rho]^3 + 3922*\[Rho]^4) - 
         2*tc^16*(45 - 795*\[Rho] - 1660*\[Rho]^2 + 5731*\[Rho]^3 + 
           3922*\[Rho]^4) - 2*tc^10*(-840 + 64656*\[Rho] + 64835*\[Rho]^2 - 
           8765*\[Rho]^3 + 10996*\[Rho]^4)) - 
       12*tc^3*(8*\[Rho]^(3/2)*(-5 + 66*\[Rho]^2) + 8*tc^16*\[Rho]^(3/2)*
          (-5 + 66*\[Rho]^2) - 5*tc*\[Rho]*(-5 + 41*\[Rho] + 258*\[Rho]^2 + 
           132*\[Rho]^3) - 5*tc^15*\[Rho]*(-5 + 41*\[Rho] + 258*\[Rho]^2 + 
           132*\[Rho]^3) + 5*tc^3*\[Rho]*(-55 + 85*\[Rho] + 144*\[Rho]^2 + 
           276*\[Rho]^3) + 5*tc^13*\[Rho]*(-55 + 85*\[Rho] + 144*\[Rho]^2 + 
           276*\[Rho]^3) + 4*tc^2*Sqrt[\[Rho]]*(25 + 145*\[Rho] + 
           280*\[Rho]^2 + 309*\[Rho]^3 - 165*\[Rho]^4) + 
         4*tc^14*Sqrt[\[Rho]]*(25 + 145*\[Rho] + 280*\[Rho]^2 + 
           309*\[Rho]^3 - 165*\[Rho]^4) - 40*tc^8*Sqrt[\[Rho]]*
          (80 + 848*\[Rho] + 467*\[Rho]^2 + 228*\[Rho]^3 + 3*\[Rho]^4) - 
         5*tc^7*(-60 + 169*\[Rho] + 647*\[Rho]^2 - 2634*\[Rho]^3 + 
           36*\[Rho]^4) - 5*tc^9*(-60 + 169*\[Rho] + 647*\[Rho]^2 - 
           2634*\[Rho]^3 + 36*\[Rho]^4) - 15*tc^5*(4 + 87*\[Rho] + 
           567*\[Rho]^2 - 88*\[Rho]^3 + 52*\[Rho]^4) - 
         15*tc^11*(4 + 87*\[Rho] + 567*\[Rho]^2 - 88*\[Rho]^3 + 
           52*\[Rho]^4) + 4*tc^4*Sqrt[\[Rho]]*(-150 - 1060*\[Rho] - 
           1035*\[Rho]^2 - 234*\[Rho]^3 + 135*\[Rho]^4) + 
         4*tc^12*Sqrt[\[Rho]]*(-150 - 1060*\[Rho] - 1035*\[Rho]^2 - 
           234*\[Rho]^3 + 135*\[Rho]^4) + 4*tc^6*Sqrt[\[Rho]]*
          (345 + 7925*\[Rho] + 2130*\[Rho]^2 - 867*\[Rho]^3 + 225*\[Rho]^4) + 
         4*tc^10*Sqrt[\[Rho]]*(345 + 7925*\[Rho] + 2130*\[Rho]^2 - 
           867*\[Rho]^3 + 225*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)^3*
        \[Rho]*(-5 - 51*\[Rho] + 6*\[Rho]^2)*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) + 
    (5*(-((-1 + tc^2)*(88*\[Rho]^(7/2) + 88*tc^22*\[Rho]^(7/2) - 
          21*tc*\[Rho]^3*(37 + 42*\[Rho]) - 21*tc^21*\[Rho]^3*
           (37 + 42*\[Rho]) + 2*tc^2*\[Rho]^(5/2)*(1083 + 4631*\[Rho] + 
            2760*\[Rho]^2) + 2*tc^20*\[Rho]^(5/2)*(1083 + 4631*\[Rho] + 
            2760*\[Rho]^2) - 6*tc^3*\[Rho]*(-20 + 889*\[Rho] + 
            4971*\[Rho]^2 + 5425*\[Rho]^3 + 2188*\[Rho]^4) - 
          6*tc^19*\[Rho]*(-20 + 889*\[Rho] + 4971*\[Rho]^2 + 5425*\[Rho]^3 + 
            2188*\[Rho]^4) - 48*tc^7*(-15 - 5547*\[Rho] - 21992*\[Rho]^2 - 
            14634*\[Rho]^3 + 293*\[Rho]^4 + 1277*\[Rho]^5) - 
          48*tc^15*(-15 - 5547*\[Rho] - 21992*\[Rho]^2 - 14634*\[Rho]^3 + 
            293*\[Rho]^4 + 1277*\[Rho]^5) + 4*tc^6*Sqrt[\[Rho]]*
           (-3996 - 48588*\[Rho] - 106662*\[Rho]^2 - 118462*\[Rho]^3 - 
            59817*\[Rho]^4 + 1485*\[Rho]^5) + 4*tc^16*Sqrt[\[Rho]]*
           (-3996 - 48588*\[Rho] - 106662*\[Rho]^2 - 118462*\[Rho]^3 - 
            59817*\[Rho]^4 + 1485*\[Rho]^5) - 4*tc^10*Sqrt[\[Rho]]*
           (1602 + 92316*\[Rho] + 53673*\[Rho]^2 - 92321*\[Rho]^3 - 
            39111*\[Rho]^4 + 4725*\[Rho]^5) - 4*tc^12*Sqrt[\[Rho]]*
           (1602 + 92316*\[Rho] + 53673*\[Rho]^2 - 92321*\[Rho]^3 - 
            39111*\[Rho]^4 + 4725*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*
           (-252 + 8520*\[Rho] + 35559*\[Rho]^2 + 11687*\[Rho]^3 + 
            138*\[Rho]^4 + 5130*\[Rho]^5) + 2*tc^18*Sqrt[\[Rho]]*
           (-252 + 8520*\[Rho] + 35559*\[Rho]^2 + 11687*\[Rho]^3 + 
            138*\[Rho]^4 + 5130*\[Rho]^5) - 4*tc^8*Sqrt[\[Rho]]*
           (-12204 - 3444*\[Rho] + 9186*\[Rho]^2 - 226760*\[Rho]^3 - 
            94857*\[Rho]^4 + 5805*\[Rho]^5) - 4*tc^14*Sqrt[\[Rho]]*
           (-12204 - 3444*\[Rho] + 9186*\[Rho]^2 - 226760*\[Rho]^3 - 
            94857*\[Rho]^4 + 5805*\[Rho]^5) - 6*tc^9*(810 + 124204*\[Rho] + 
            297310*\[Rho]^2 + 305961*\[Rho]^3 + 135146*\[Rho]^4 + 
            11476*\[Rho]^5) - 6*tc^13*(810 + 124204*\[Rho] + 
            297310*\[Rho]^2 + 305961*\[Rho]^3 + 135146*\[Rho]^4 + 
            11476*\[Rho]^5) + 12*tc^11*(-840 + 98788*\[Rho] + 
            278233*\[Rho]^2 + 149371*\[Rho]^3 - 22391*\[Rho]^4 + 
            14788*\[Rho]^5) + 3*tc^5*(180 - 4360*\[Rho] - 14340*\[Rho]^2 + 
            22037*\[Rho]^3 + 66906*\[Rho]^4 + 21064*\[Rho]^5) + 
          3*tc^17*(180 - 4360*\[Rho] - 14340*\[Rho]^2 + 22037*\[Rho]^3 + 
            66906*\[Rho]^4 + 21064*\[Rho]^5))) + 
       24*tc^3*(10*\[Rho]^2*(-5 + 66*\[Rho]^2) + 10*tc^18*\[Rho]^2*
          (-5 + 66*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(-35 - 35*\[Rho] + 
           594*\[Rho]^2 + 462*\[Rho]^3) - 6*tc^17*\[Rho]^(3/2)*
          (-35 - 35*\[Rho] + 594*\[Rho]^2 + 462*\[Rho]^3) + 
         15*tc^2*\[Rho]*(-3 + 136*\[Rho] + 443*\[Rho]^2 + 586*\[Rho]^3 + 
           132*\[Rho]^4) + 15*tc^16*\[Rho]*(-3 + 136*\[Rho] + 443*\[Rho]^2 + 
           586*\[Rho]^3 + 132*\[Rho]^4) - 15*tc^4*\[Rho]*(-57 - 80*\[Rho] + 
           429*\[Rho]^2 + 756*\[Rho]^3 + 276*\[Rho]^4) - 
         15*tc^14*\[Rho]*(-57 - 80*\[Rho] + 429*\[Rho]^2 + 756*\[Rho]^3 + 
           276*\[Rho]^4) + 12*tc^5*Sqrt[\[Rho]]*(180 + 2950*\[Rho] + 
           4840*\[Rho]^2 + 2024*\[Rho]^3 + 147*\[Rho]^4 - 135*\[Rho]^5) + 
         12*tc^13*Sqrt[\[Rho]]*(180 + 2950*\[Rho] + 4840*\[Rho]^2 + 
           2024*\[Rho]^3 + 147*\[Rho]^4 - 135*\[Rho]^5) + 
         20*tc^9*Sqrt[\[Rho]]*(540 + 11343*\[Rho] + 21387*\[Rho]^2 + 
           4918*\[Rho]^3 + 1956*\[Rho]^4 + 18*\[Rho]^5) + 
         15*tc^8*(-60 + 139*\[Rho] + 722*\[Rho]^2 - 2835*\[Rho]^3 - 
           4054*\[Rho]^4 + 36*\[Rho]^5) + 15*tc^10*(-60 + 139*\[Rho] + 
           722*\[Rho]^2 - 2835*\[Rho]^3 - 4054*\[Rho]^4 + 36*\[Rho]^5) - 
         6*tc^7*Sqrt[\[Rho]]*(840 + 31320*\[Rho] + 52205*\[Rho]^2 - 
           1269*\[Rho]^3 - 1272*\[Rho]^4 + 450*\[Rho]^5) - 
         6*tc^11*Sqrt[\[Rho]]*(840 + 31320*\[Rho] + 52205*\[Rho]^2 - 
           1269*\[Rho]^3 - 1272*\[Rho]^4 + 450*\[Rho]^5) + 
         5*tc^6*(36 + 1101*\[Rho] + 12076*\[Rho]^2 + 5103*\[Rho]^3 - 
           660*\[Rho]^4 + 468*\[Rho]^5) + 5*tc^12*(36 + 1101*\[Rho] + 
           12076*\[Rho]^2 + 5103*\[Rho]^3 - 660*\[Rho]^4 + 468*\[Rho]^5) + 
         2*tc^3*Sqrt[\[Rho]]*(-180 - 2760*\[Rho] - 4665*\[Rho]^2 - 
           3959*\[Rho]^3 - 492*\[Rho]^4 + 990*\[Rho]^5) + 
         2*tc^15*Sqrt[\[Rho]]*(-180 - 2760*\[Rho] - 4665*\[Rho]^2 - 
           3959*\[Rho]^3 - 492*\[Rho]^4 + 990*\[Rho]^5))*Log[tc] + 
       2880*tc^9*(-1 + tc^2)^3*\[Rho]*(-21 - 478*\[Rho] - 180*\[Rho]^2 + 
         12*\[Rho]^3)*Log[tc]^2))/tc))/(1350*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r18*((-3*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(28*\[Rho]^3 + 28*tc^20*\[Rho]^3 - 4*tc*\[Rho]^(5/2)*
          (52 + 59*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*(52 + 59*\[Rho]) + 
         tc^2*\[Rho]^2*(404 + 2325*\[Rho] + 1429*\[Rho]^2) + 
         tc^18*\[Rho]^2*(404 + 2325*\[Rho] + 1429*\[Rho]^2) + 
         tc^4*(-45 + 96*\[Rho] + 2138*\[Rho]^2 - 15206*\[Rho]^3 - 
           9239*\[Rho]^4) + tc^16*(-45 + 96*\[Rho] + 2138*\[Rho]^2 - 
           15206*\[Rho]^3 - 9239*\[Rho]^4) + 2*tc^5*Sqrt[\[Rho]]*
          (1089 + 5628*\[Rho] + 16115*\[Rho]^2 + 18808*\[Rho]^3 - 
           540*\[Rho]^4) + 2*tc^15*Sqrt[\[Rho]]*(1089 + 5628*\[Rho] + 
           16115*\[Rho]^2 + 18808*\[Rho]^3 - 540*\[Rho]^4) - 
         2*tc^3*Sqrt[\[Rho]]*(-12 + 396*\[Rho] + 2539*\[Rho]^2 - 
           250*\[Rho]^3 + 945*\[Rho]^4) - 2*tc^17*Sqrt[\[Rho]]*
          (-12 + 396*\[Rho] + 2539*\[Rho]^2 - 250*\[Rho]^3 + 945*\[Rho]^4) + 
         tc^8*(1725 + 54528*\[Rho] + 37286*\[Rho]^2 + 102634*\[Rho]^3 + 
           1159*\[Rho]^4) + tc^12*(1725 + 54528*\[Rho] + 37286*\[Rho]^2 + 
           102634*\[Rho]^3 + 1159*\[Rho]^4) + 2*tc^9*Sqrt[\[Rho]]*
          (-732 + 23436*\[Rho] + 1019*\[Rho]^2 - 8996*\[Rho]^3 + 
           1305*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*(-732 + 23436*\[Rho] + 
           1019*\[Rho]^2 - 8996*\[Rho]^3 + 1305*\[Rho]^4) + 
         8*tc^6*(-45 - 2616*\[Rho] - 4646*\[Rho]^2 - 2110*\[Rho]^3 + 
           1649*\[Rho]^4) + 8*tc^14*(-45 - 2616*\[Rho] - 4646*\[Rho]^2 - 
           2110*\[Rho]^3 + 1649*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*
          (-2529 + 4452*\[Rho] - 26011*\[Rho]^2 - 31544*\[Rho]^3 + 
           2340*\[Rho]^4) + 2*tc^13*Sqrt[\[Rho]]*(-2529 + 4452*\[Rho] - 
           26011*\[Rho]^2 - 31544*\[Rho]^3 + 2340*\[Rho]^4) - 
         2*tc^10*(-120 + 48096*\[Rho] + 71780*\[Rho]^2 - 10619*\[Rho]^3 + 
           7981*\[Rho]^4)) - 12*tc^3*(8*\[Rho]^(3/2)*(-2 + 75*\[Rho]^2) + 
         8*tc^16*\[Rho]^(3/2)*(-2 + 75*\[Rho]^2) - 5*tc*\[Rho]*
          (1 + 23*\[Rho] + 312*\[Rho]^2 + 150*\[Rho]^3) - 
         5*tc^15*\[Rho]*(1 + 23*\[Rho] + 312*\[Rho]^2 + 150*\[Rho]^3) + 
         5*tc^3*\[Rho]*(-25 + 169*\[Rho] + 186*\[Rho]^2 + 348*\[Rho]^3) + 
         5*tc^13*\[Rho]*(-25 + 169*\[Rho] + 186*\[Rho]^2 + 348*\[Rho]^3) + 
         5*tc^7*(54 - 103*\[Rho] - 845*\[Rho]^2 + 2892*\[Rho]^3) + 
         5*tc^9*(54 - 103*\[Rho] - 845*\[Rho]^2 + 2892*\[Rho]^3) + 
         2*tc^2*Sqrt[\[Rho]]*(35 + 164*\[Rho] + 500*\[Rho]^2 + 720*\[Rho]^3 - 
           375*\[Rho]^4) + 2*tc^14*Sqrt[\[Rho]]*(35 + 164*\[Rho] + 
           500*\[Rho]^2 + 720*\[Rho]^3 - 375*\[Rho]^4) - 
         40*tc^8*Sqrt[\[Rho]]*(86 + 536*\[Rho] + 335*\[Rho]^2 + 
           198*\[Rho]^3 + 3*\[Rho]^4) - 15*tc^5*(2 + 117*\[Rho] + 
           535*\[Rho]^2 - 6*\[Rho]^3 + 82*\[Rho]^4) - 
         15*tc^11*(2 + 117*\[Rho] + 535*\[Rho]^2 - 6*\[Rho]^3 + 
           82*\[Rho]^4) + 4*tc^4*Sqrt[\[Rho]]*(-105 - 652*\[Rho] - 
           675*\[Rho]^2 - 240*\[Rho]^3 + 180*\[Rho]^4) + 
         4*tc^12*Sqrt[\[Rho]]*(-105 - 652*\[Rho] - 675*\[Rho]^2 - 
           240*\[Rho]^3 + 180*\[Rho]^4) + 2*tc^6*Sqrt[\[Rho]]*
          (675 + 12028*\[Rho] + 2280*\[Rho]^2 - 2160*\[Rho]^3 + 
           405*\[Rho]^4) + 2*tc^10*Sqrt[\[Rho]]*(675 + 12028*\[Rho] + 
           2280*\[Rho]^2 - 2160*\[Rho]^3 + 405*\[Rho]^4))*Log[tc] + 
       1440*tc^8*(-1 + tc^2)^3*\[Rho]*(-5 - 27*\[Rho] + 6*\[Rho]^2)*
        Log[tc]^2))/(tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) + 
    (5*((-1 + tc^2)*(112*\[Rho]^(7/2) + 112*tc^22*\[Rho]^(7/2) - 
         3*tc*\[Rho]^3*(316 + 351*\[Rho]) - 3*tc^21*\[Rho]^3*
          (316 + 351*\[Rho]) + 2*tc^2*\[Rho]^(5/2)*(1332 + 5393*\[Rho] + 
           3129*\[Rho]^2) + 2*tc^20*\[Rho]^(5/2)*(1332 + 5393*\[Rho] + 
           3129*\[Rho]^2) - 6*tc^3*\[Rho]*(-10 + 722*\[Rho] + 5727*\[Rho]^2 + 
           6167*\[Rho]^3 + 2437*\[Rho]^4) - 6*tc^19*\[Rho]*
          (-10 + 722*\[Rho] + 5727*\[Rho]^2 + 6167*\[Rho]^3 + 
           2437*\[Rho]^4) + 4*tc^8*Sqrt[\[Rho]]*(9936 + 15918*\[Rho] + 
           51156*\[Rho]^2 + 271091*\[Rho]^3 + 122901*\[Rho]^4 - 
           7020*\[Rho]^5) + 4*tc^14*Sqrt[\[Rho]]*(9936 + 15918*\[Rho] + 
           51156*\[Rho]^2 + 271091*\[Rho]^3 + 122901*\[Rho]^4 - 
           7020*\[Rho]^5) + 4*tc^6*Sqrt[\[Rho]]*(-3996 - 43998*\[Rho] - 
           112692*\[Rho]^2 - 144127*\[Rho]^3 - 72417*\[Rho]^4 + 
           1620*\[Rho]^5) + 4*tc^16*Sqrt[\[Rho]]*(-3996 - 43998*\[Rho] - 
           112692*\[Rho]^2 - 144127*\[Rho]^3 - 72417*\[Rho]^4 + 
           1620*\[Rho]^5) - 48*tc^7*(-45 - 4298*\[Rho] - 16961*\[Rho]^2 - 
           11823*\[Rho]^3 + 652*\[Rho]^4 + 1937*\[Rho]^5) - 
         48*tc^15*(-45 - 4298*\[Rho] - 16961*\[Rho]^2 - 11823*\[Rho]^3 + 
           652*\[Rho]^4 + 1937*\[Rho]^5) - 4*tc^10*Sqrt[\[Rho]]*
          (-603 + 107301*\[Rho] + 105330*\[Rho]^2 - 73304*\[Rho]^3 - 
           23919*\[Rho]^4 + 3915*\[Rho]^5) - 4*tc^12*Sqrt[\[Rho]]*
          (-603 + 107301*\[Rho] + 105330*\[Rho]^2 - 73304*\[Rho]^3 - 
           23919*\[Rho]^4 + 3915*\[Rho]^5) - 6*tc^9*(1725 + 96949*\[Rho] + 
           232902*\[Rho]^2 + 285780*\[Rho]^3 + 144774*\[Rho]^4 + 
           4327*\[Rho]^5) - 6*tc^13*(1725 + 96949*\[Rho] + 232902*\[Rho]^2 + 
           285780*\[Rho]^3 + 144774*\[Rho]^4 + 4327*\[Rho]^5) + 
         2*tc^4*Sqrt[\[Rho]]*(-126 + 4362*\[Rho] + 30000*\[Rho]^2 + 
           11615*\[Rho]^3 - 735*\[Rho]^4 + 5670*\[Rho]^5) + 
         2*tc^18*Sqrt[\[Rho]]*(-126 + 4362*\[Rho] + 30000*\[Rho]^2 + 
           11615*\[Rho]^3 - 735*\[Rho]^4 + 5670*\[Rho]^5) + 
         12*tc^11*(-120 + 79798*\[Rho] + 248298*\[Rho]^2 + 143047*\[Rho]^3 - 
           17305*\[Rho]^4 + 11293*\[Rho]^5) + 3*tc^5*(90 - 886*\[Rho] - 
           3124*\[Rho]^2 + 40868*\[Rho]^3 + 83275*\[Rho]^4 + 
           24814*\[Rho]^5) + 3*tc^17*(90 - 886*\[Rho] - 3124*\[Rho]^2 + 
           40868*\[Rho]^3 + 83275*\[Rho]^4 + 24814*\[Rho]^5)) - 
       24*tc^3*(10*\[Rho]^2*(-2 + 75*\[Rho]^2) + 10*tc^18*\[Rho]^2*
          (-2 + 75*\[Rho]^2) - 42*tc*\[Rho]^(3/2)*(-2 - 2*\[Rho] + 
           99*\[Rho]^2 + 75*\[Rho]^3) - 42*tc^17*\[Rho]^(3/2)*
          (-2 - 2*\[Rho] + 99*\[Rho]^2 + 75*\[Rho]^3) + 
         15*tc^2*\[Rho]*(4 + 105*\[Rho] + 500*\[Rho]^2 + 691*\[Rho]^3 + 
           150*\[Rho]^4) + 15*tc^16*\[Rho]*(4 + 105*\[Rho] + 500*\[Rho]^2 + 
           691*\[Rho]^3 + 150*\[Rho]^4) - 15*tc^4*\[Rho]*(-28 + 59*\[Rho] + 
           606*\[Rho]^2 + 927*\[Rho]^3 + 348*\[Rho]^4) - 
         15*tc^14*\[Rho]*(-28 + 59*\[Rho] + 606*\[Rho]^2 + 927*\[Rho]^3 + 
           348*\[Rho]^4) - 15*tc^8*(54 - 70*\[Rho] - 1031*\[Rho]^2 + 
           2940*\[Rho]^3 + 4483*\[Rho]^4) - 15*tc^10*(54 - 70*\[Rho] - 
           1031*\[Rho]^2 + 2940*\[Rho]^3 + 4483*\[Rho]^4) + 
         12*tc^5*Sqrt[\[Rho]]*(150 + 2146*\[Rho] + 3296*\[Rho]^2 + 
           1663*\[Rho]^3 + 75*\[Rho]^4 - 180*\[Rho]^5) + 
         12*tc^13*Sqrt[\[Rho]]*(150 + 2146*\[Rho] + 3296*\[Rho]^2 + 
           1663*\[Rho]^3 + 75*\[Rho]^4 - 180*\[Rho]^5) + 
         20*tc^9*Sqrt[\[Rho]]*(606 + 8652*\[Rho] + 15450*\[Rho]^2 + 
           4621*\[Rho]^3 + 1731*\[Rho]^4 + 18*\[Rho]^5) - 
         6*tc^7*Sqrt[\[Rho]]*(900 + 25479*\[Rho] + 39534*\[Rho]^2 - 
           2593*\[Rho]^3 - 1875*\[Rho]^4 + 405*\[Rho]^5) - 
         6*tc^11*Sqrt[\[Rho]]*(900 + 25479*\[Rho] + 39534*\[Rho]^2 - 
           2593*\[Rho]^3 - 1875*\[Rho]^4 + 405*\[Rho]^5) + 
         5*tc^6*(18 + 1374*\[Rho] + 11653*\[Rho]^2 + 5778*\[Rho]^3 + 
           807*\[Rho]^4 + 738*\[Rho]^5) + 5*tc^12*(18 + 1374*\[Rho] + 
           11653*\[Rho]^2 + 5778*\[Rho]^3 + 807*\[Rho]^4 + 738*\[Rho]^5) + 
         2*tc^3*Sqrt[\[Rho]]*(-150 - 1941*\[Rho] - 3666*\[Rho]^2 - 
           3983*\[Rho]^3 - 555*\[Rho]^4 + 1125*\[Rho]^5) + 
         2*tc^15*Sqrt[\[Rho]]*(-150 - 1941*\[Rho] - 3666*\[Rho]^2 - 
           3983*\[Rho]^3 - 555*\[Rho]^4 + 1125*\[Rho]^5))*Log[tc] - 
       2880*tc^9*(-1 + tc^2)^3*\[Rho]*(-24 - 343*\[Rho] - 90*\[Rho]^2 + 
         12*\[Rho]^3)*Log[tc]^2))/tc))/(675*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (m4*((((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(6*\[Rho]^2 + 6*tc^16*\[Rho]^2 - 4*tc*\[Rho]^(3/2)*
          (15 + 13*\[Rho]) - 4*tc^15*\[Rho]^(3/2)*(15 + 13*\[Rho]) + 
         2*tc^2*\[Rho]*(141 + 310*\[Rho] + 127*\[Rho]^2) + 
         2*tc^14*\[Rho]*(141 + 310*\[Rho] + 127*\[Rho]^2) - 
         4*tc^7*Sqrt[\[Rho]]*(402 - 5955*\[Rho] + 205*\[Rho]^2) - 
         4*tc^9*Sqrt[\[Rho]]*(402 - 5955*\[Rho] + 205*\[Rho]^2) - 
         9*tc^5*Sqrt[\[Rho]]*(-73 - 645*\[Rho] - 1183*\[Rho]^2 + 
           85*\[Rho]^3) - 9*tc^11*Sqrt[\[Rho]]*(-73 - 645*\[Rho] - 
           1183*\[Rho]^2 + 85*\[Rho]^3) + 6*tc^6*(330 - 2985*\[Rho] - 
           4556*\[Rho]^2 + 213*\[Rho]^3) + 6*tc^10*(330 - 2985*\[Rho] - 
           4556*\[Rho]^2 + 213*\[Rho]^3) - 6*tc^4*(75 - 453*\[Rho] + 
           125*\[Rho]^2 + 261*\[Rho]^3) - 6*tc^12*(75 - 453*\[Rho] + 
           125*\[Rho]^2 + 261*\[Rho]^3) - tc^3*Sqrt[\[Rho]]*
          (129 + 2565*\[Rho] + 55*\[Rho]^2 + 315*\[Rho]^3) - 
         tc^13*Sqrt[\[Rho]]*(129 + 2565*\[Rho] + 55*\[Rho]^2 + 
           315*\[Rho]^3) + 4*tc^8*(-225 + 2595*\[Rho] + 230*\[Rho]^2 + 
           557*\[Rho]^3)) - 12*tc^3*(24*Sqrt[\[Rho]]*(1 + 5*\[Rho]^2) + 
         24*tc^12*Sqrt[\[Rho]]*(1 + 5*\[Rho]^2) + 240*tc^6*Sqrt[\[Rho]]*
          (4 + 45*\[Rho] + 7*\[Rho]^2) + 2*tc^2*Sqrt[\[Rho]]*
          (83 + 275*\[Rho] + 365*\[Rho]^2 - 75*\[Rho]^3) + 
         2*tc^10*Sqrt[\[Rho]]*(83 + 275*\[Rho] + 365*\[Rho]^2 - 
           75*\[Rho]^3) - 10*tc^4*Sqrt[\[Rho]]*(85 + 145*\[Rho] + 
           7*\[Rho]^2 + 3*\[Rho]^3) - 10*tc^8*Sqrt[\[Rho]]*
          (85 + 145*\[Rho] + 7*\[Rho]^2 + 3*\[Rho]^3) + 
         20*tc^5*(9 - 62*\[Rho] - 159*\[Rho]^2 + 6*\[Rho]^3) + 
         20*tc^7*(9 - 62*\[Rho] - 159*\[Rho]^2 + 6*\[Rho]^3) + 
         15*tc^3*(3 - 20*\[Rho] - 61*\[Rho]^2 + 14*\[Rho]^3) + 
         15*tc^9*(3 - 20*\[Rho] - 61*\[Rho]^2 + 14*\[Rho]^3) - 
         5*tc*(9 + 16*\[Rho] + 81*\[Rho]^2 + 30*\[Rho]^3) - 
         5*tc^11*(9 + 16*\[Rho] + 81*\[Rho]^2 + 30*\[Rho]^3))*Log[tc] - 
       1440*tc^8*(-1 + tc^2)*(3 + 10*\[Rho] + 15*\[Rho]^2)*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) - 
    (5*((-1 + tc^2)*(8*\[Rho]^(5/2) + 8*tc^18*\[Rho]^(5/2) - 
         tc*\[Rho]^2*(87 + 77*\[Rho]) - tc^17*\[Rho]^2*(87 + 77*\[Rho]) + 
         8*tc^2*\[Rho]^(3/2)*(55 + 118*\[Rho] + 49*\[Rho]^2) + 
         8*tc^16*\[Rho]^(3/2)*(55 + 118*\[Rho] + 49*\[Rho]^2) - 
         4*tc^3*\[Rho]*(218 + 1131*\[Rho] + 734*\[Rho]^2 + 211*\[Rho]^3) - 
         4*tc^15*\[Rho]*(218 + 1131*\[Rho] + 734*\[Rho]^2 + 211*\[Rho]^3) + 
         8*tc^8*Sqrt[\[Rho]]*(366 - 8329*\[Rho] - 10841*\[Rho]^2 + 
           445*\[Rho]^3) + 8*tc^10*Sqrt[\[Rho]]*(366 - 8329*\[Rho] - 
           10841*\[Rho]^2 + 445*\[Rho]^3) - 12*tc^7*(330 - 4350*\[Rho] - 
           13901*\[Rho]^2 - 7882*\[Rho]^3 + 249*\[Rho]^4) - 
         12*tc^11*(330 - 4350*\[Rho] - 13901*\[Rho]^2 - 7882*\[Rho]^3 + 
           249*\[Rho]^4) + 2*tc^4*Sqrt[\[Rho]]*(57 + 5082*\[Rho] + 
           5080*\[Rho]^2 + 190*\[Rho]^3 + 315*\[Rho]^4) + 
         2*tc^14*Sqrt[\[Rho]]*(57 + 5082*\[Rho] + 5080*\[Rho]^2 + 
           190*\[Rho]^3 + 315*\[Rho]^4) + 2*tc^6*Sqrt[\[Rho]]*
          (-441 - 12306*\[Rho] - 27712*\[Rho]^2 - 13686*\[Rho]^3 + 
           765*\[Rho]^4) + 2*tc^12*Sqrt[\[Rho]]*(-441 - 12306*\[Rho] - 
           27712*\[Rho]^2 - 13686*\[Rho]^3 + 765*\[Rho]^4) + 
         4*tc^5*(225 - 1902*\[Rho] - 2424*\[Rho]^2 + 1862*\[Rho]^3 + 
           999*\[Rho]^4) + 4*tc^13*(225 - 1902*\[Rho] - 2424*\[Rho]^2 + 
           1862*\[Rho]^3 + 999*\[Rho]^4) - 2*tc^9*(-900 + 20680*\[Rho] + 
           21465*\[Rho]^2 + 18379*\[Rho]^3 + 2324*\[Rho]^4)) - 
       24*tc^3*(10*(\[Rho] + 5*\[Rho]^3) + 10*tc^14*(\[Rho] + 5*\[Rho]^3) - 
         6*tc*Sqrt[\[Rho]]*(7 + 7*\[Rho] + 47*\[Rho]^2 + 35*\[Rho]^3) - 
         6*tc^13*Sqrt[\[Rho]]*(7 + 7*\[Rho] + 47*\[Rho]^2 + 35*\[Rho]^3) - 
         40*tc^7*Sqrt[\[Rho]]*(33 + 523*\[Rho] + 657*\[Rho]^2 + 
           57*\[Rho]^3) + 10*tc^5*Sqrt[\[Rho]]*(106 + 519*\[Rho] + 
           477*\[Rho]^2 + 15*\[Rho]^3 + 3*\[Rho]^4) + 10*tc^9*Sqrt[\[Rho]]*
          (106 + 519*\[Rho] + 477*\[Rho]^2 + 15*\[Rho]^3 + 3*\[Rho]^4) - 
         10*tc^6*(18 - 139*\[Rho] - 802*\[Rho]^2 - 471*\[Rho]^3 + 
           12*\[Rho]^4) - 10*tc^8*(18 - 139*\[Rho] - 802*\[Rho]^2 - 
           471*\[Rho]^3 + 12*\[Rho]^4) + 5*tc^2*(9 + 35*\[Rho] + 
           187*\[Rho]^2 + 187*\[Rho]^3 + 30*\[Rho]^4) + 
         5*tc^12*(9 + 35*\[Rho] + 187*\[Rho]^2 + 187*\[Rho]^3 + 
           30*\[Rho]^4) - 5*tc^4*(9 - 69*\[Rho] - 393*\[Rho]^2 - 
           205*\[Rho]^3 + 42*\[Rho]^4) - 5*tc^10*(9 - 69*\[Rho] - 
           393*\[Rho]^2 - 205*\[Rho]^3 + 42*\[Rho]^4) + 2*tc^3*Sqrt[\[Rho]]*
          (-89 - 704*\[Rho] - 1134*\[Rho]^2 - 360*\[Rho]^3 + 75*\[Rho]^4) + 
         2*tc^11*Sqrt[\[Rho]]*(-89 - 704*\[Rho] - 1134*\[Rho]^2 - 
           360*\[Rho]^3 + 75*\[Rho]^4))*Log[tc] + 2880*tc^9*(-1 + tc^2)*
        (3 + 17*\[Rho] + 70*\[Rho]^2 + 22*\[Rho]^3)*Log[tc]^2))/tc))/
  (450*mb^4*(-1 + tc^2)*\[Rho]*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (\[Rho]3D*((((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      (-2*(-1 + tc^2)*(6*\[Rho]^2 + 6*tc^16*\[Rho]^2 - 20*tc*\[Rho]^(3/2)*
          (3 + 2*\[Rho]) - 20*tc^15*\[Rho]^(3/2)*(3 + 2*\[Rho]) + 
         tc^2*\[Rho]*(309 + 443*\[Rho] + 158*\[Rho]^2) + 
         tc^14*\[Rho]*(309 + 443*\[Rho] + 158*\[Rho]^2) + 
         18*tc^5*Sqrt[\[Rho]]*(29 + 360*\[Rho] + 365*\[Rho]^2 - 
           20*\[Rho]^3) + 18*tc^11*Sqrt[\[Rho]]*(29 + 360*\[Rho] + 
           365*\[Rho]^2 - 20*\[Rho]^3) + 6*tc^4*(-75 + 471*\[Rho] + 
           127*\[Rho]^2 + 45*\[Rho]^3) + 6*tc^12*(-75 + 471*\[Rho] + 
           127*\[Rho]^2 + 45*\[Rho]^3) - 2*tc^3*Sqrt[\[Rho]]*
          (87 + 1170*\[Rho] + 395*\[Rho]^2 + 90*\[Rho]^3) - 
         2*tc^13*Sqrt[\[Rho]]*(87 + 1170*\[Rho] + 395*\[Rho]^2 + 
           90*\[Rho]^3) - 4*tc^7*Sqrt[\[Rho]]*(357 - 5730*\[Rho] - 
           995*\[Rho]^2 + 135*\[Rho]^3) - 4*tc^9*Sqrt[\[Rho]]*
          (357 - 5730*\[Rho] - 995*\[Rho]^2 + 135*\[Rho]^3) - 
         3*tc^6*(-660 + 6555*\[Rho] + 8797*\[Rho]^2 + 1014*\[Rho]^3) - 
         3*tc^10*(-660 + 6555*\[Rho] + 8797*\[Rho]^2 + 1014*\[Rho]^3) + 
         4*tc^8*(-225 + 3405*\[Rho] - 910*\[Rho]^2 + 1847*\[Rho]^3)) + 
       24*tc^3*(24*Sqrt[\[Rho]]*(1 + 2*\[Rho]^2) + 24*tc^12*Sqrt[\[Rho]]*
          (1 + 2*\[Rho]^2) + 240*tc^6*Sqrt[\[Rho]]*(4 + 45*\[Rho] + 
           16*\[Rho]^2) + 4*tc^2*Sqrt[\[Rho]]*(34 + 175*\[Rho] + 
           148*\[Rho]^2 - 15*\[Rho]^3) + 4*tc^10*Sqrt[\[Rho]]*
          (34 + 175*\[Rho] + 148*\[Rho]^2 - 15*\[Rho]^3) - 
         20*tc^4*Sqrt[\[Rho]]*(41 + 80*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3) - 
         20*tc^8*Sqrt[\[Rho]]*(41 + 80*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3) + 
         15*tc^3*(3 - 23*\[Rho] - 58*\[Rho]^2 + 8*\[Rho]^3) + 
         15*tc^9*(3 - 23*\[Rho] - 58*\[Rho]^2 + 8*\[Rho]^3) + 
         10*tc^5*(18 - 121*\[Rho] - 327*\[Rho]^2 + 12*\[Rho]^3) + 
         10*tc^7*(18 - 121*\[Rho] - 327*\[Rho]^2 + 12*\[Rho]^3) - 
         5*tc*(9 + 13*\[Rho] + 72*\[Rho]^2 + 12*\[Rho]^3) - 
         5*tc^11*(9 + 13*\[Rho] + 72*\[Rho]^2 + 12*\[Rho]^3))*Log[tc] + 
       2880*tc^8*(-1 + tc^2)*(3 + 7*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) + 
    (5*(2*(-1 + tc^2)*(8*\[Rho]^(5/2) + 8*tc^18*\[Rho]^(5/2) - 
         tc*\[Rho]^2*(87 + 62*\[Rho]) - tc^17*\[Rho]^2*(87 + 62*\[Rho]) + 
         2*tc^2*\[Rho]^(3/2)*(235 + 361*\[Rho] + 130*\[Rho]^2) + 
         2*tc^16*\[Rho]^(3/2)*(235 + 361*\[Rho] + 130*\[Rho]^2) - 
         2*tc^3*\[Rho]*(487 + 1992*\[Rho] + 1249*\[Rho]^2 + 254*\[Rho]^3) - 
         2*tc^15*\[Rho]*(487 + 1992*\[Rho] + 1249*\[Rho]^2 + 254*\[Rho]^3) - 
         4*tc^5*(-225 + 1884*\[Rho] + 3594*\[Rho]^2 + 1240*\[Rho]^3 + 
           135*\[Rho]^4) - 4*tc^13*(-225 + 1884*\[Rho] + 3594*\[Rho]^2 + 
           1240*\[Rho]^3 + 135*\[Rho]^4) + 2*tc^4*Sqrt[\[Rho]]*
          (102 + 4857*\[Rho] + 6355*\[Rho]^2 + 1420*\[Rho]^3 + 
           180*\[Rho]^4) + 2*tc^14*Sqrt[\[Rho]]*(102 + 4857*\[Rho] + 
           6355*\[Rho]^2 + 1420*\[Rho]^3 + 180*\[Rho]^4) + 
         2*tc^6*Sqrt[\[Rho]]*(-306 - 13521*\[Rho] - 21691*\[Rho]^2 - 
           9420*\[Rho]^3 + 360*\[Rho]^4) + 2*tc^12*Sqrt[\[Rho]]*
          (-306 - 13521*\[Rho] - 21691*\[Rho]^2 - 9420*\[Rho]^3 + 
           360*\[Rho]^4) + 2*tc^8*Sqrt[\[Rho]]*(1284 - 31891*\[Rho] - 
           50549*\[Rho]^2 - 3650*\[Rho]^3 + 540*\[Rho]^4) + 
         2*tc^10*Sqrt[\[Rho]]*(1284 - 31891*\[Rho] - 50549*\[Rho]^2 - 
           3650*\[Rho]^3 + 540*\[Rho]^4) + 6*tc^7*(-660 + 9165*\[Rho] + 
           28672*\[Rho]^2 + 18059*\[Rho]^3 + 1302*\[Rho]^4) + 
         6*tc^11*(-660 + 9165*\[Rho] + 28672*\[Rho]^2 + 18059*\[Rho]^3 + 
           1302*\[Rho]^4) - 2*tc^9*(-900 + 23440*\[Rho] + 22545*\[Rho]^2 + 
           20194*\[Rho]^3 + 8924*\[Rho]^4)) - 
       48*tc^3*(10*(\[Rho] + 2*\[Rho]^3) + 10*tc^14*(\[Rho] + 2*\[Rho]^3) - 
         6*tc*Sqrt[\[Rho]]*(7 + 7*\[Rho] + 26*\[Rho]^2 + 14*\[Rho]^3) - 
         6*tc^13*Sqrt[\[Rho]]*(7 + 7*\[Rho] + 26*\[Rho]^2 + 14*\[Rho]^3) - 
         20*tc^7*Sqrt[\[Rho]]*(66 + 1031*\[Rho] + 1521*\[Rho]^2 + 
           276*\[Rho]^3) - 10*tc^6*(18 - 136*\[Rho] - 808*\[Rho]^2 - 
           489*\[Rho]^3 + 12*\[Rho]^4) - 10*tc^8*(18 - 136*\[Rho] - 
           808*\[Rho]^2 - 489*\[Rho]^3 + 12*\[Rho]^4) + 
         5*tc^2*(9 + 32*\[Rho] + 175*\[Rho]^2 + 142*\[Rho]^3 + 12*\[Rho]^4) + 
         5*tc^12*(9 + 32*\[Rho] + 175*\[Rho]^2 + 142*\[Rho]^3 + 
           12*\[Rho]^4) + 10*tc^5*Sqrt[\[Rho]]*(103 + 519*\[Rho] + 
           672*\[Rho]^2 + 168*\[Rho]^3 + 12*\[Rho]^4) + 10*tc^9*Sqrt[\[Rho]]*
          (103 + 519*\[Rho] + 672*\[Rho]^2 + 168*\[Rho]^3 + 12*\[Rho]^4) - 
         5*tc^4*(9 - 78*\[Rho] - 393*\[Rho]^2 - 220*\[Rho]^3 + 24*\[Rho]^4) - 
         5*tc^10*(9 - 78*\[Rho] - 393*\[Rho]^2 - 220*\[Rho]^3 + 
           24*\[Rho]^4) + 2*tc^3*Sqrt[\[Rho]]*(-74 - 779*\[Rho] - 
           1137*\[Rho]^2 - 378*\[Rho]^3 + 30*\[Rho]^4) + 
         2*tc^11*Sqrt[\[Rho]]*(-74 - 779*\[Rho] - 1137*\[Rho]^2 - 
           378*\[Rho]^3 + 30*\[Rho]^4))*Log[tc] + 5760*tc^9*(-1 + tc^2)*
        (3 + 14*\[Rho] + 76*\[Rho]^2 + 40*\[Rho]^3)*Log[tc]^2))/tc))/
  (225*mb^3*(-1 + tc^2)*\[Rho]*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (r17*((((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(30*\[Rho]^3 + 30*tc^20*\[Rho]^3 - 4*tc*\[Rho]^(5/2)*
          (59 + 62*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*(59 + 62*\[Rho]) + 
         tc^2*\[Rho]^2*(673 + 2495*\[Rho] + 1498*\[Rho]^2) + 
         tc^18*\[Rho]^2*(673 + 2495*\[Rho] + 1498*\[Rho]^2) - 
         2*tc^3*\[Rho]^(3/2)*(303 + 3302*\[Rho] - 49*\[Rho]^2 + 
           990*\[Rho]^3) - 2*tc^17*\[Rho]^(3/2)*(303 + 3302*\[Rho] - 
           49*\[Rho]^2 + 990*\[Rho]^3) - 2*tc^4*\[Rho]*(513 - 1556*\[Rho] + 
           7151*\[Rho]^2 + 4531*\[Rho]^3) - 2*tc^16*\[Rho]*
          (513 - 1556*\[Rho] + 7151*\[Rho]^2 + 4531*\[Rho]^3) + 
         2*tc^5*Sqrt[\[Rho]]*(1104 + 6003*\[Rho] + 18910*\[Rho]^2 + 
           20443*\[Rho]^3 - 540*\[Rho]^4) + 2*tc^15*Sqrt[\[Rho]]*
          (1104 + 6003*\[Rho] + 18910*\[Rho]^2 + 20443*\[Rho]^3 - 
           540*\[Rho]^4) + 8*tc^6*(-75 - 1782*\[Rho] - 6994*\[Rho]^2 - 
           4268*\[Rho]^3 + 1235*\[Rho]^4) + 8*tc^14*(-75 - 1782*\[Rho] - 
           6994*\[Rho]^2 - 4268*\[Rho]^3 + 1235*\[Rho]^4) + 
         2*tc^9*Sqrt[\[Rho]]*(-1032 + 25911*\[Rho] - 7412*\[Rho]^2 - 
           9485*\[Rho]^3 + 1350*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*
          (-1032 + 25911*\[Rho] - 7412*\[Rho]^2 - 9485*\[Rho]^3 + 
           1350*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*(-2232 + 1509*\[Rho] - 
           19598*\[Rho]^2 - 32483*\[Rho]^3 + 2340*\[Rho]^4) + 
         2*tc^13*Sqrt[\[Rho]]*(-2232 + 1509*\[Rho] - 19598*\[Rho]^2 - 
           32483*\[Rho]^3 + 2340*\[Rho]^4) + 2*tc^8*(1320 + 18609*\[Rho] + 
           45356*\[Rho]^2 + 60592*\[Rho]^3 + 7115*\[Rho]^4) + 
         2*tc^12*(1320 + 18609*\[Rho] + 45356*\[Rho]^2 + 60592*\[Rho]^3 + 
           7115*\[Rho]^4) - 2*tc^10*(600 + 36336*\[Rho] + 107665*\[Rho]^2 - 
           8257*\[Rho]^3 + 17986*\[Rho]^4)) - 
       12*tc^3*(24*\[Rho]^(3/2)*(1 + 26*\[Rho]^2) + 24*tc^16*\[Rho]^(3/2)*
          (1 + 26*\[Rho]^2) - 15*tc^5*\[Rho]*(133 + 511*\[Rho] + 
           94*\[Rho]^2 + 68*\[Rho]^3) - 15*tc^11*\[Rho]*(133 + 511*\[Rho] + 
           94*\[Rho]^2 + 68*\[Rho]^3) - 5*tc*\[Rho]*(17 + 29*\[Rho] + 
           360*\[Rho]^2 + 156*\[Rho]^3) - 5*tc^15*\[Rho]*(17 + 29*\[Rho] + 
           360*\[Rho]^2 + 156*\[Rho]^3) + 5*tc^3*\[Rho]*(19 + 109*\[Rho] + 
           162*\[Rho]^2 + 360*\[Rho]^3) + 5*tc^13*\[Rho]*(19 + 109*\[Rho] + 
           162*\[Rho]^2 + 360*\[Rho]^3) + 4*tc^2*Sqrt[\[Rho]]*
          (20 + 82*\[Rho] + 355*\[Rho]^2 + 452*\[Rho]^3 - 195*\[Rho]^4) + 
         4*tc^14*Sqrt[\[Rho]]*(20 + 82*\[Rho] + 355*\[Rho]^2 + 452*\[Rho]^3 - 
           195*\[Rho]^4) - 40*tc^8*Sqrt[\[Rho]]*(100 + 521*\[Rho] + 
           836*\[Rho]^2 + 427*\[Rho]^3 + 6*\[Rho]^4) - 
         5*tc^7*(-48 + 83*\[Rho] + 851*\[Rho]^2 - 3264*\[Rho]^3 + 
           48*\[Rho]^4) - 5*tc^9*(-48 + 83*\[Rho] + 851*\[Rho]^2 - 
           3264*\[Rho]^3 + 48*\[Rho]^4) + 12*tc^4*Sqrt[\[Rho]]*
          (-40 - 249*\[Rho] - 410*\[Rho]^2 - 249*\[Rho]^3 + 60*\[Rho]^4) + 
         12*tc^12*Sqrt[\[Rho]]*(-40 - 249*\[Rho] - 410*\[Rho]^2 - 
           249*\[Rho]^3 + 60*\[Rho]^4) + 12*tc^6*Sqrt[\[Rho]]*
          (140 + 2008*\[Rho] + 1365*\[Rho]^2 + 158*\[Rho]^3 + 75*\[Rho]^4) + 
         12*tc^10*Sqrt[\[Rho]]*(140 + 2008*\[Rho] + 1365*\[Rho]^2 + 
           158*\[Rho]^3 + 75*\[Rho]^4))*Log[tc] - 1440*tc^8*(-1 + tc^2)^3*
        \[Rho]*(11 + 23*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) - 
    (5*((-1 + tc^2)*(40*\[Rho]^(7/2) + 40*tc^22*\[Rho]^(7/2) - 
         5*tc*\[Rho]^3*(71 + 74*\[Rho]) - 5*tc^21*\[Rho]^3*(71 + 74*\[Rho]) + 
         2*tc^2*\[Rho]^(5/2)*(623 + 1937*\[Rho] + 1094*\[Rho]^2) + 
         2*tc^20*\[Rho]^(5/2)*(623 + 1937*\[Rho] + 1094*\[Rho]^2) - 
         2*tc^3*\[Rho]^2*(1059 + 6929*\[Rho] + 6699*\[Rho]^2 + 
           2554*\[Rho]^3) - 2*tc^19*\[Rho]^2*(1059 + 6929*\[Rho] + 
           6699*\[Rho]^2 + 2554*\[Rho]^3) + 2*tc^4*\[Rho]^(3/2)*
          (1078 + 12095*\[Rho] + 8333*\[Rho]^2 + 436*\[Rho]^3 + 
           1980*\[Rho]^4) + 2*tc^18*\[Rho]^(3/2)*(1078 + 12095*\[Rho] + 
           8333*\[Rho]^2 + 436*\[Rho]^3 + 1980*\[Rho]^4) + 
         tc^5*\[Rho]*(1076 - 2356*\[Rho] + 33685*\[Rho]^2 + 76914*\[Rho]^3 + 
           24652*\[Rho]^4) + tc^17*\[Rho]*(1076 - 2356*\[Rho] + 
           33685*\[Rho]^2 + 76914*\[Rho]^3 + 24652*\[Rho]^4) + 
         4*tc^8*Sqrt[\[Rho]]*(3096 + 6359*\[Rho] + 18272*\[Rho]^2 + 
           78198*\[Rho]^3 + 43709*\[Rho]^4 - 2340*\[Rho]^5) + 
         4*tc^14*Sqrt[\[Rho]]*(3096 + 6359*\[Rho] + 18272*\[Rho]^2 + 
           78198*\[Rho]^3 + 43709*\[Rho]^4 - 2340*\[Rho]^5) + 
         4*tc^6*Sqrt[\[Rho]]*(-1392 - 14391*\[Rho] - 44664*\[Rho]^2 - 
           56384*\[Rho]^3 - 26869*\[Rho]^4 + 540*\[Rho]^5) + 
         4*tc^16*Sqrt[\[Rho]]*(-1392 - 14391*\[Rho] - 44664*\[Rho]^2 - 
           56384*\[Rho]^3 - 26869*\[Rho]^4 + 540*\[Rho]^5) - 
         4*tc^10*Sqrt[\[Rho]]*(-456 + 36907*\[Rho] + 30367*\[Rho]^2 - 
           42641*\[Rho]^3 - 7595*\[Rho]^4 + 1350*\[Rho]^5) - 
         4*tc^12*Sqrt[\[Rho]]*(-456 + 36907*\[Rho] + 30367*\[Rho]^2 - 
           42641*\[Rho]^3 - 7595*\[Rho]^4 + 1350*\[Rho]^5) - 
         16*tc^7*(-75 - 3601*\[Rho] - 18928*\[Rho]^2 - 20586*\[Rho]^3 - 
           4959*\[Rho]^4 + 1475*\[Rho]^5) - 16*tc^15*(-75 - 3601*\[Rho] - 
           18928*\[Rho]^2 - 20586*\[Rho]^3 - 4959*\[Rho]^4 + 1475*\[Rho]^5) - 
         2*tc^9*(2640 + 81994*\[Rho] + 283590*\[Rho]^2 + 424633*\[Rho]^3 + 
           231632*\[Rho]^4 + 19030*\[Rho]^5) - 2*tc^13*(2640 + 81994*\[Rho] + 
           283590*\[Rho]^2 + 424633*\[Rho]^3 + 231632*\[Rho]^4 + 
           19030*\[Rho]^5) + 4*tc^11*(600 + 69448*\[Rho] + 283203*\[Rho]^2 + 
           216609*\[Rho]^3 + 28387*\[Rho]^4 + 22498*\[Rho]^5)) - 
       24*tc^3*(-6*tc*\[Rho]^(3/2)*(7 + 7*\[Rho] + 242*\[Rho]^2 + 
           182*\[Rho]^3) - 6*tc^17*\[Rho]^(3/2)*(7 + 7*\[Rho] + 
           242*\[Rho]^2 + 182*\[Rho]^3) + 10*(\[Rho]^2 + 26*\[Rho]^4) + 
         10*tc^18*(\[Rho]^2 + 26*\[Rho]^4) + 5*tc^2*\[Rho]*
          (21 + 128*\[Rho] + 611*\[Rho]^2 + 770*\[Rho]^3 + 156*\[Rho]^4) + 
         5*tc^16*\[Rho]*(21 + 128*\[Rho] + 611*\[Rho]^2 + 770*\[Rho]^3 + 
           156*\[Rho]^4) + 5*tc^6*\[Rho]*(507 + 3864*\[Rho] + 2497*\[Rho]^2 + 
           676*\[Rho]^3 + 204*\[Rho]^4) + 5*tc^12*\[Rho]*(507 + 3864*\[Rho] + 
           2497*\[Rho]^2 + 676*\[Rho]^3 + 204*\[Rho]^4) - 
         5*tc^4*\[Rho]*(15 + 52*\[Rho] + 521*\[Rho]^2 + 920*\[Rho]^3 + 
           360*\[Rho]^4) - 5*tc^14*\[Rho]*(15 + 52*\[Rho] + 521*\[Rho]^2 + 
           920*\[Rho]^3 + 360*\[Rho]^4) + 4*tc^5*Sqrt[\[Rho]]*
          (180 + 2241*\[Rho] + 4566*\[Rho]^2 + 4006*\[Rho]^3 + 801*\[Rho]^4 - 
           180*\[Rho]^5) + 4*tc^13*Sqrt[\[Rho]]*(180 + 2241*\[Rho] + 
           4566*\[Rho]^2 + 4006*\[Rho]^3 + 801*\[Rho]^4 - 180*\[Rho]^5) + 
         20*tc^9*Sqrt[\[Rho]]*(240 + 2931*\[Rho] + 6701*\[Rho]^2 + 
           4722*\[Rho]^3 + 1216*\[Rho]^4 + 12*\[Rho]^5) + 
         5*tc^8*(-48 + 47*\[Rho] + 1018*\[Rho]^2 - 3707*\[Rho]^3 - 
           4978*\[Rho]^4 + 48*\[Rho]^5) + 5*tc^10*(-48 + 47*\[Rho] + 
           1018*\[Rho]^2 - 3707*\[Rho]^3 - 4978*\[Rho]^4 + 48*\[Rho]^5) + 
         2*tc^3*Sqrt[\[Rho]]*(-60 - 592*\[Rho] - 1677*\[Rho]^2 - 
           1997*\[Rho]^3 - 422*\[Rho]^4 + 390*\[Rho]^5) + 
         2*tc^15*Sqrt[\[Rho]]*(-60 - 592*\[Rho] - 1677*\[Rho]^2 - 
           1997*\[Rho]^3 - 422*\[Rho]^4 + 390*\[Rho]^5) - 
         2*tc^7*Sqrt[\[Rho]]*(1140 + 25924*\[Rho] + 49339*\[Rho]^2 + 
           17299*\[Rho]^3 + 2514*\[Rho]^4 + 450*\[Rho]^5) - 
         2*tc^11*Sqrt[\[Rho]]*(1140 + 25924*\[Rho] + 49339*\[Rho]^2 + 
           17299*\[Rho]^3 + 2514*\[Rho]^4 + 450*\[Rho]^5))*Log[tc] + 
       2880*tc^9*(-1 + tc^2)^3*\[Rho]*(15 + 114*\[Rho] + 92*\[Rho]^2 + 
         40*\[Rho]^3)*Log[tc]^2))/tc))/(450*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r10*((3*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      (-((-1 + tc^2)*(34*\[Rho]^3 + 34*tc^20*\[Rho]^3 - 4*tc*\[Rho]^(5/2)*
           (79 + 56*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*(79 + 56*\[Rho]) + 
          tc^2*\[Rho]^2*(1142 + 2301*\[Rho] + 955*\[Rho]^2) + 
          tc^18*\[Rho]^2*(1142 + 2301*\[Rho] + 955*\[Rho]^2) + 
          tc^10*(3720 - 81600*\[Rho] + 101300*\[Rho]^2 + 113254*\[Rho]^3 - 
            56702*\[Rho]^4) + tc^4*(-135 + 4194*\[Rho] + 17576*\[Rho]^2 - 
            866*\[Rho]^3 - 803*\[Rho]^4) + tc^16*(-135 + 4194*\[Rho] + 
            17576*\[Rho]^2 - 866*\[Rho]^3 - 803*\[Rho]^4) + 
          tc^5*Sqrt[\[Rho]]*(534 - 9609*\[Rho] + 20545*\[Rho]^2 + 
            25925*\[Rho]^3 - 675*\[Rho]^4) + tc^15*Sqrt[\[Rho]]*
           (534 - 9609*\[Rho] + 20545*\[Rho]^2 + 25925*\[Rho]^3 - 
            675*\[Rho]^4) + tc^7*Sqrt[\[Rho]]*(-5574 + 52449*\[Rho] - 
            30233*\[Rho]^2 - 27517*\[Rho]^3 + 1035*\[Rho]^4) + 
          tc^13*Sqrt[\[Rho]]*(-5574 + 52449*\[Rho] - 30233*\[Rho]^2 - 
            27517*\[Rho]^3 + 1035*\[Rho]^4) - tc^3*Sqrt[\[Rho]]*
           (-72 + 3597*\[Rho] + 8507*\[Rho]^2 + 3463*\[Rho]^3 + 
            1125*\[Rho]^4) - tc^17*Sqrt[\[Rho]]*(-72 + 3597*\[Rho] + 
            8507*\[Rho]^2 + 3463*\[Rho]^3 + 1125*\[Rho]^4) - 
          4*tc^6*(-105 + 4656*\[Rho] + 12784*\[Rho]^2 + 10148*\[Rho]^3 + 
            1661*\[Rho]^4) - 4*tc^14*(-105 + 4656*\[Rho] + 12784*\[Rho]^2 + 
            10148*\[Rho]^3 + 1661*\[Rho]^4) + tc^9*Sqrt[\[Rho]]*
           (7848 - 49323*\[Rho] - 173009*\[Rho]^2 - 30721*\[Rho]^3 + 
            5085*\[Rho]^4) + tc^11*Sqrt[\[Rho]]*(7848 - 49323*\[Rho] - 
            173009*\[Rho]^2 - 30721*\[Rho]^3 + 5085*\[Rho]^4) + 
          tc^8*(-1425 + 40830*\[Rho] + 92648*\[Rho]^2 + 123616*\[Rho]^3 + 
            26923*\[Rho]^4) + tc^12*(-1425 + 40830*\[Rho] + 92648*\[Rho]^2 + 
            123616*\[Rho]^3 + 26923*\[Rho]^4))) + 
       12*tc^3*(8*\[Rho]^(3/2)*(-5 + 36*\[Rho]^2) + 8*tc^16*\[Rho]^(3/2)*
          (-5 + 36*\[Rho]^2) - 5*tc*\[Rho]*(-2 + 11*\[Rho] + 285*\[Rho]^2 + 
           72*\[Rho]^3) - 5*tc^15*\[Rho]*(-2 + 11*\[Rho] + 285*\[Rho]^2 + 
           72*\[Rho]^3) + 5*tc^3*\[Rho]*(-58 - 95*\[Rho] + 9*\[Rho]^2 + 
           246*\[Rho]^3) + 5*tc^13*\[Rho]*(-58 - 95*\[Rho] + 9*\[Rho]^2 + 
           246*\[Rho]^3) + 2*tc^2*Sqrt[\[Rho]]*(65 + 155*\[Rho] + 
           1235*\[Rho]^2 + 753*\[Rho]^3 - 180*\[Rho]^4) + 
         2*tc^14*Sqrt[\[Rho]]*(65 + 155*\[Rho] + 1235*\[Rho]^2 + 
           753*\[Rho]^3 - 180*\[Rho]^4) - 20*tc^8*Sqrt[\[Rho]]*
          (-20 + 1417*\[Rho] + 1543*\[Rho]^2 + 807*\[Rho]^3 + 9*\[Rho]^4) - 
         2*tc^4*Sqrt[\[Rho]]*(390 + 2375*\[Rho] + 3585*\[Rho]^2 + 
           1893*\[Rho]^3 + 45*\[Rho]^4) - 2*tc^12*Sqrt[\[Rho]]*
          (390 + 2375*\[Rho] + 3585*\[Rho]^2 + 1893*\[Rho]^3 + 45*\[Rho]^4) - 
         15*tc^5*(6 - 90*\[Rho] - 373*\[Rho]^2 - 381*\[Rho]^3 + 
           48*\[Rho]^4) - 15*tc^11*(6 - 90*\[Rho] - 373*\[Rho]^2 - 
           381*\[Rho]^3 + 48*\[Rho]^4) - 5*tc^7*(-42 + 694*\[Rho] - 
           2683*\[Rho]^2 - 3837*\[Rho]^3 + 294*\[Rho]^4) - 
         5*tc^9*(-42 + 694*\[Rho] - 2683*\[Rho]^2 - 3837*\[Rho]^3 + 
           294*\[Rho]^4) + 2*tc^6*Sqrt[\[Rho]]*(465 + 8485*\[Rho] - 
           5895*\[Rho]^2 + 2031*\[Rho]^3 + 630*\[Rho]^4) + 
         2*tc^10*Sqrt[\[Rho]]*(465 + 8485*\[Rho] - 5895*\[Rho]^2 + 
           2031*\[Rho]^3 + 630*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)^3*
        \[Rho]*(8 + 21*\[Rho] + 9*\[Rho]^2)*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) + 
    (5*((-1 + tc^2)*(136*\[Rho]^(7/2) + 136*tc^22*\[Rho]^(7/2) - 
         3*tc*\[Rho]^3*(463 + 348*\[Rho]) - 3*tc^21*\[Rho]^3*
          (463 + 348*\[Rho]) + 2*tc^2*\[Rho]^(5/2)*(2904 + 5681*\[Rho] + 
           2301*\[Rho]^2) + 2*tc^20*\[Rho]^(5/2)*(2904 + 5681*\[Rho] + 
           2301*\[Rho]^2) - 6*tc^3*\[Rho]*(-30 + 2686*\[Rho] + 
           8174*\[Rho]^2 + 6438*\[Rho]^3 + 1555*\[Rho]^4) - 
         6*tc^19*\[Rho]*(-30 + 2686*\[Rho] + 8174*\[Rho]^2 + 6438*\[Rho]^3 + 
           1555*\[Rho]^4) + 2*tc^10*Sqrt[\[Rho]]*(-24462 + 164835*\[Rho] + 
           1043058*\[Rho]^2 + 1010596*\[Rho]^3 + 104484*\[Rho]^4 - 
           15255*\[Rho]^5) + 2*tc^12*Sqrt[\[Rho]]*(-24462 + 164835*\[Rho] + 
           1043058*\[Rho]^2 + 1010596*\[Rho]^3 + 104484*\[Rho]^4 - 
           15255*\[Rho]^5) + 2*tc^8*Sqrt[\[Rho]]*(17856 - 181935*\[Rho] - 
           91074*\[Rho]^2 + 252466*\[Rho]^3 + 112908*\[Rho]^4 - 
           3105*\[Rho]^5) + 2*tc^14*Sqrt[\[Rho]]*(17856 - 181935*\[Rho] - 
           91074*\[Rho]^2 + 252466*\[Rho]^3 + 112908*\[Rho]^4 - 
           3105*\[Rho]^5) + 2*tc^6*Sqrt[\[Rho]]*(-1656 + 21495*\[Rho] - 
           11694*\[Rho]^2 - 155990*\[Rho]^3 - 107700*\[Rho]^4 + 
           2025*\[Rho]^5) + 2*tc^16*Sqrt[\[Rho]]*(-1656 + 21495*\[Rho] - 
           11694*\[Rho]^2 - 155990*\[Rho]^3 - 107700*\[Rho]^4 + 
           2025*\[Rho]^5) + 24*tc^7*(-105 + 6373*\[Rho] + 22330*\[Rho]^2 + 
           15646*\[Rho]^3 + 11347*\[Rho]^4 + 2213*\[Rho]^5) + 
         24*tc^15*(-105 + 6373*\[Rho] + 22330*\[Rho]^2 + 15646*\[Rho]^3 + 
           11347*\[Rho]^4 + 2213*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*
          (-378 + 17205*\[Rho] + 64806*\[Rho]^2 + 53579*\[Rho]^3 + 
           17607*\[Rho]^4 + 3375*\[Rho]^5) + 2*tc^18*Sqrt[\[Rho]]*
          (-378 + 17205*\[Rho] + 64806*\[Rho]^2 + 53579*\[Rho]^3 + 
           17607*\[Rho]^4 + 3375*\[Rho]^5) + 3*tc^5*(270 - 10334*\[Rho] - 
           62820*\[Rho]^2 - 48815*\[Rho]^3 + 17034*\[Rho]^4 + 
           3718*\[Rho]^5) + 3*tc^17*(270 - 10334*\[Rho] - 62820*\[Rho]^2 - 
           48815*\[Rho]^3 + 17034*\[Rho]^4 + 3718*\[Rho]^5) + 
         12*tc^11*(-1860 + 52550*\[Rho] - 64410*\[Rho]^2 - 248954*\[Rho]^3 - 
           87566*\[Rho]^4 + 34423*\[Rho]^5) - 6*tc^9*(-1425 + 57305*\[Rho] + 
           127614*\[Rho]^2 + 234417*\[Rho]^3 + 160127*\[Rho]^4 + 
           35659*\[Rho]^5) - 6*tc^13*(-1425 + 57305*\[Rho] + 
           127614*\[Rho]^2 + 234417*\[Rho]^3 + 160127*\[Rho]^4 + 
           35659*\[Rho]^5)) - 24*tc^3*(10*\[Rho]^2*(-5 + 36*\[Rho]^2) + 
         10*tc^18*\[Rho]^2*(-5 + 36*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*
          (-35 - 35*\[Rho] + 456*\[Rho]^2 + 252*\[Rho]^3) - 
         6*tc^17*\[Rho]^(3/2)*(-35 - 35*\[Rho] + 456*\[Rho]^2 + 
           252*\[Rho]^3) + 15*tc^2*\[Rho]*(-3 + 40*\[Rho] + 455*\[Rho]^2 + 
           558*\[Rho]^3 + 72*\[Rho]^4) + 15*tc^16*\[Rho]*(-3 + 40*\[Rho] + 
           455*\[Rho]^2 + 558*\[Rho]^3 + 72*\[Rho]^4) - 
         15*tc^4*\[Rho]*(-57 - 194*\[Rho] + 387*\[Rho]^2 + 574*\[Rho]^3 + 
           246*\[Rho]^4) - 15*tc^14*\[Rho]*(-57 - 194*\[Rho] + 387*\[Rho]^2 + 
           574*\[Rho]^3 + 246*\[Rho]^4) + 20*tc^9*Sqrt[\[Rho]]*
          (-90 + 6432*\[Rho] + 6717*\[Rho]^2 + 4618*\[Rho]^3 + 
           3438*\[Rho]^4 + 27*\[Rho]^5) + 6*tc^5*Sqrt[\[Rho]]*
          (360 + 4175*\[Rho] + 7110*\[Rho]^2 + 6022*\[Rho]^3 + 
           2484*\[Rho]^4 + 45*\[Rho]^5) + 6*tc^13*Sqrt[\[Rho]]*
          (360 + 4175*\[Rho] + 7110*\[Rho]^2 + 6022*\[Rho]^3 + 
           2484*\[Rho]^4 + 45*\[Rho]^5) + 15*tc^8*(-42 + 685*\[Rho] - 
           2782*\[Rho]^2 - 9207*\[Rho]^3 - 5224*\[Rho]^4 + 294*\[Rho]^5) + 
         15*tc^10*(-42 + 685*\[Rho] - 2782*\[Rho]^2 - 9207*\[Rho]^3 - 
           5224*\[Rho]^4 + 294*\[Rho]^5) + 5*tc^6*(54 - 657*\[Rho] - 
           6026*\[Rho]^2 - 17943*\[Rho]^3 - 4392*\[Rho]^4 + 432*\[Rho]^5) + 
         5*tc^12*(54 - 657*\[Rho] - 6026*\[Rho]^2 - 17943*\[Rho]^3 - 
           4392*\[Rho]^4 + 432*\[Rho]^5) + 2*tc^3*Sqrt[\[Rho]]*
          (-180 - 1320*\[Rho] - 4920*\[Rho]^2 - 6011*\[Rho]^3 - 
           1827*\[Rho]^4 + 540*\[Rho]^5) + 2*tc^15*Sqrt[\[Rho]]*
          (-180 - 1320*\[Rho] - 4920*\[Rho]^2 - 6011*\[Rho]^3 - 
           1827*\[Rho]^4 + 540*\[Rho]^5) - 6*tc^7*Sqrt[\[Rho]]*
          (390 + 13890*\[Rho] - 11300*\[Rho]^2 - 21141*\[Rho]^3 + 
           3753*\[Rho]^4 + 630*\[Rho]^5) - 6*tc^11*Sqrt[\[Rho]]*
          (390 + 13890*\[Rho] - 11300*\[Rho]^2 - 21141*\[Rho]^3 + 
           3753*\[Rho]^4 + 630*\[Rho]^5))*Log[tc] + 2880*tc^9*(-1 + tc^2)^3*
        \[Rho]*(21 + 190*\[Rho] - 144*\[Rho]^2 + 54*\[Rho]^3)*Log[tc]^2))/
     tc))/(675*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r11*((-3*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(14*\[Rho]^3 + 14*tc^16*\[Rho]^3 - 20*tc*\[Rho]^(5/2)*
          (5 + 8*\[Rho]) - 20*tc^15*\[Rho]^(5/2)*(5 + 8*\[Rho]) + 
         tc^2*\[Rho]^2*(134 + 1787*\[Rho] + 1037*\[Rho]^2) + 
         tc^14*\[Rho]^2*(134 + 1787*\[Rho] + 1037*\[Rho]^2) + 
         tc^3*Sqrt[\[Rho]]*(-24 + 1425*\[Rho] - 3061*\[Rho]^2 + 
           3059*\[Rho]^3 - 1395*\[Rho]^4) + tc^13*Sqrt[\[Rho]]*
          (-24 + 1425*\[Rho] - 3061*\[Rho]^2 + 3059*\[Rho]^3 - 
           1395*\[Rho]^4) + 3*tc^5*Sqrt[\[Rho]]*(-66 + 605*\[Rho] + 
           2771*\[Rho]^2 + 13191*\[Rho]^3 - 1185*\[Rho]^4) + 
         3*tc^11*Sqrt[\[Rho]]*(-66 + 605*\[Rho] + 2771*\[Rho]^2 + 
           13191*\[Rho]^3 - 1185*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*
          (921 - 9360*\[Rho] - 56*\[Rho]^2 - 3416*\[Rho]^3 + 585*\[Rho]^4) + 
         2*tc^9*Sqrt[\[Rho]]*(921 - 9360*\[Rho] - 56*\[Rho]^2 - 
           3416*\[Rho]^3 + 585*\[Rho]^4) - 2*tc^8*(-285 + 10110*\[Rho] - 
           15544*\[Rho]^2 + 9512*\[Rho]^3 + 5261*\[Rho]^4) - 
         tc^4*(-45 + 2670*\[Rho] + 1296*\[Rho]^2 + 13786*\[Rho]^3 + 
           10629*\[Rho]^4) - tc^12*(-45 + 2670*\[Rho] + 1296*\[Rho]^2 + 
           13786*\[Rho]^3 + 10629*\[Rho]^4) + tc^6*(-150 + 10260*\[Rho] + 
           18018*\[Rho]^2 - 30703*\[Rho]^3 + 13953*\[Rho]^4) + 
         tc^10*(-150 + 10260*\[Rho] + 18018*\[Rho]^2 - 30703*\[Rho]^3 + 
           13953*\[Rho]^4)) - 12*tc^3*(8*\[Rho]^(3/2)*(5 + 72*\[Rho]^2) + 
         8*tc^12*\[Rho]^(3/2)*(5 + 72*\[Rho]^2) - 80*tc^6*Sqrt[\[Rho]]*
          (-3 + 115*\[Rho] + 18*\[Rho]^2 + 27*\[Rho]^3) + 
         15*tc^3*\[Rho]*(10 + 103*\[Rho] - 101*\[Rho]^2 + 38*\[Rho]^3) + 
         15*tc^9*\[Rho]*(10 + 103*\[Rho] - 101*\[Rho]^2 + 38*\[Rho]^3) - 
         5*tc*\[Rho]*(10 - 35*\[Rho] + 219*\[Rho]^2 + 144*\[Rho]^3) - 
         5*tc^11*\[Rho]*(10 - 35*\[Rho] + 219*\[Rho]^2 + 144*\[Rho]^3) - 
         10*tc^5*(-3 + 52*\[Rho] - 368*\[Rho]^2 + 609*\[Rho]^3) - 
         10*tc^7*(-3 + 52*\[Rho] - 368*\[Rho]^2 + 609*\[Rho]^3) + 
         10*tc^4*Sqrt[\[Rho]]*(20 + 237*\[Rho] + 215*\[Rho]^2 + 
           435*\[Rho]^3 + 9*\[Rho]^4) + 10*tc^8*Sqrt[\[Rho]]*
          (20 + 237*\[Rho] + 215*\[Rho]^2 + 435*\[Rho]^3 + 9*\[Rho]^4) - 
         2*tc^2*Sqrt[\[Rho]]*(25 + 195*\[Rho] + 295*\[Rho]^2 - 
           1047*\[Rho]^3 + 360*\[Rho]^4) - 2*tc^10*Sqrt[\[Rho]]*
          (25 + 195*\[Rho] + 295*\[Rho]^2 - 1047*\[Rho]^3 + 360*\[Rho]^4))*
        Log[tc] + 12960*tc^8*(-1 + tc^2)*\[Rho]^2*(5 + \[Rho])*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) + 
    (5*((-1 + tc^2)*(56*\[Rho]^(7/2) + 56*tc^18*\[Rho]^(7/2) - 
         9*tc*\[Rho]^3*(51 + 76*\[Rho]) - 9*tc^17*\[Rho]^3*(51 + 76*\[Rho]) + 
         6*tc^2*\[Rho]^(5/2)*(180 + 1289*\[Rho] + 745*\[Rho]^2) + 
         6*tc^16*\[Rho]^(5/2)*(180 + 1289*\[Rho] + 745*\[Rho]^2) - 
         6*tc^3*\[Rho]*(10 - 358*\[Rho] + 3767*\[Rho]^2 + 3846*\[Rho]^3 + 
           1781*\[Rho]^4) - 6*tc^15*\[Rho]*(10 - 358*\[Rho] + 3767*\[Rho]^2 + 
           3846*\[Rho]^3 + 1781*\[Rho]^4) - 6*tc^8*Sqrt[\[Rho]]*
          (1806 - 18254*\[Rho] - 50376*\[Rho]^2 + 12609*\[Rho]^3 - 
           10081*\[Rho]^4 + 1170*\[Rho]^5) - 6*tc^10*Sqrt[\[Rho]]*
          (1806 - 18254*\[Rho] - 50376*\[Rho]^2 + 12609*\[Rho]^3 - 
           10081*\[Rho]^4 + 1170*\[Rho]^5) + 6*tc^4*Sqrt[\[Rho]]*
          (42 - 2563*\[Rho] - 1042*\[Rho]^2 - 1219*\[Rho]^3 - 4307*\[Rho]^4 + 
           1395*\[Rho]^5) + 6*tc^14*Sqrt[\[Rho]]*(42 - 2563*\[Rho] - 
           1042*\[Rho]^2 - 1219*\[Rho]^3 - 4307*\[Rho]^4 + 1395*\[Rho]^5) + 
         2*tc^6*Sqrt[\[Rho]]*(432 + 1707*\[Rho] - 46662*\[Rho]^2 - 
           224131*\[Rho]^3 - 145377*\[Rho]^4 + 10665*\[Rho]^5) + 
         2*tc^12*Sqrt[\[Rho]]*(432 + 1707*\[Rho] - 46662*\[Rho]^2 - 
           224131*\[Rho]^3 - 145377*\[Rho]^4 + 10665*\[Rho]^5) + 
         6*tc^5*(-45 + 3085*\[Rho] + 10498*\[Rho]^2 + 24030*\[Rho]^3 + 
           40899*\[Rho]^4 + 13077*\[Rho]^5) + 6*tc^13*(-45 + 3085*\[Rho] + 
           10498*\[Rho]^2 + 24030*\[Rho]^3 + 40899*\[Rho]^4 + 
           13077*\[Rho]^5) + 6*tc^9*(-570 + 23050*\[Rho] + 996*\[Rho]^2 - 
           4587*\[Rho]^3 + 20618*\[Rho]^4 + 13306*\[Rho]^5) - 
         6*tc^7*(-150 + 11780*\[Rho] + 58034*\[Rho]^2 - 11027*\[Rho]^3 - 
           43772*\[Rho]^4 + 17049*\[Rho]^5) - 6*tc^11*(-150 + 11780*\[Rho] + 
           58034*\[Rho]^2 - 11027*\[Rho]^3 - 43772*\[Rho]^4 + 
           17049*\[Rho]^5)) - 24*tc^3*(10*\[Rho]^2*(5 + 72*\[Rho]^2) + 
         10*tc^14*\[Rho]^2*(5 + 72*\[Rho]^2) - 42*tc*\[Rho]^(3/2)*
          (5 + 5*\[Rho] + 84*\[Rho]^2 + 72*\[Rho]^3) - 42*tc^13*\[Rho]^(3/2)*
          (5 + 5*\[Rho] + 84*\[Rho]^2 + 72*\[Rho]^3) - 
         15*tc^4*\[Rho]*(27 + 444*\[Rho] - \[Rho]^2 - 346*\[Rho]^3 + 
           114*\[Rho]^4) - 15*tc^10*\[Rho]*(27 + 444*\[Rho] - \[Rho]^2 - 
           346*\[Rho]^3 + 114*\[Rho]^4) + 60*tc^7*Sqrt[\[Rho]]*
          (-15 + 620*\[Rho] + 1346*\[Rho]^2 - 303*\[Rho]^3 + 162*\[Rho]^4) + 
         5*tc^2*\[Rho]*(33 - 160*\[Rho] + 759*\[Rho]^2 + 1854*\[Rho]^3 + 
           432*\[Rho]^4) + 5*tc^12*\[Rho]*(33 - 160*\[Rho] + 759*\[Rho]^2 + 
           1854*\[Rho]^3 + 432*\[Rho]^4) + 30*tc^6*(-3 + 55*\[Rho] - 
           531*\[Rho]^2 + 355*\[Rho]^3 + 1011*\[Rho]^4) + 
         30*tc^8*(-3 + 55*\[Rho] - 531*\[Rho]^2 + 355*\[Rho]^3 + 
           1011*\[Rho]^4) - 10*tc^5*Sqrt[\[Rho]]*(48 + 1284*\[Rho] + 
           2757*\[Rho]^2 + 2356*\[Rho]^3 + 1818*\[Rho]^4 + 27*\[Rho]^5) - 
         10*tc^9*Sqrt[\[Rho]]*(48 + 1284*\[Rho] + 2757*\[Rho]^2 + 
           2356*\[Rho]^3 + 1818*\[Rho]^4 + 27*\[Rho]^5) + 
         2*tc^3*Sqrt[\[Rho]]*(60 + 1290*\[Rho] + 2190*\[Rho]^2 - 
           3721*\[Rho]^3 - 2313*\[Rho]^4 + 1080*\[Rho]^5) + 
         2*tc^11*Sqrt[\[Rho]]*(60 + 1290*\[Rho] + 2190*\[Rho]^2 - 
           3721*\[Rho]^3 - 2313*\[Rho]^4 + 1080*\[Rho]^5))*Log[tc] - 
       2880*tc^9*(-1 + tc^2)*\[Rho]*(-3 + 250*\[Rho] + 180*\[Rho]^2 + 
         54*\[Rho]^3)*Log[tc]^2))/tc))/(675*mb^5*(-1 + tc^2)*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r7*((-3*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(110*\[Rho]^3 + 110*tc^20*\[Rho]^3 - 
         4*tc*\[Rho]^(5/2)*(195 + 206*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
          (195 + 206*\[Rho]) + tc^2*\[Rho]^2*(1155 + 8407*\[Rho] + 
           5512*\[Rho]^2) + tc^18*\[Rho]^2*(1155 + 8407*\[Rho] + 
           5512*\[Rho]^2) + tc^10*(5760 + 690624*\[Rho] + 428730*\[Rho]^2 + 
           42162*\[Rho]^3 - 47408*\[Rho]^4) - 2*tc^5*Sqrt[\[Rho]]*
          (9798 + 19008*\[Rho] - 47655*\[Rho]^2 - 68794*\[Rho]^3 + 
           2115*\[Rho]^4) - 2*tc^15*Sqrt[\[Rho]]*(9798 + 19008*\[Rho] - 
           47655*\[Rho]^2 - 68794*\[Rho]^3 + 2115*\[Rho]^4) + 
         16*tc^6*(360 + 12762*\[Rho] + 11970*\[Rho]^2 - 1179*\[Rho]^3 + 
           3061*\[Rho]^4) + 16*tc^14*(360 + 12762*\[Rho] + 11970*\[Rho]^2 - 
           1179*\[Rho]^3 + 3061*\[Rho]^4) - 2*tc^3*Sqrt[\[Rho]]*
          (72 - 6078*\[Rho] + 8265*\[Rho]^2 - 1648*\[Rho]^3 + 
           3735*\[Rho]^4) - 2*tc^17*Sqrt[\[Rho]]*(72 - 6078*\[Rho] + 
           8265*\[Rho]^2 - 1648*\[Rho]^3 + 3735*\[Rho]^4) + 
         2*tc^9*Sqrt[\[Rho]]*(-24936 + 35394*\[Rho] + 19815*\[Rho]^2 - 
           33860*\[Rho]^3 + 5535*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*
          (-24936 + 35394*\[Rho] + 19815*\[Rho]^2 - 33860*\[Rho]^3 + 
           5535*\[Rho]^4) + 2*tc^8*(-13095 - 186063*\[Rho] - 
           192600*\[Rho]^2 + 132600*\[Rho]^3 + 6590*\[Rho]^4) + 
         2*tc^12*(-13095 - 186063*\[Rho] - 192600*\[Rho]^2 + 
           132600*\[Rho]^3 + 6590*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*
          (31926 - 126144*\[Rho] - 64575*\[Rho]^2 - 116810*\[Rho]^3 + 
           8955*\[Rho]^4) + 2*tc^13*Sqrt[\[Rho]]*(31926 - 126144*\[Rho] - 
           64575*\[Rho]^2 - 116810*\[Rho]^3 + 8955*\[Rho]^4) - 
         2*tc^4*(-135 + 8049*\[Rho] + 5160*\[Rho]^2 + 34287*\[Rho]^3 + 
           19102*\[Rho]^4) - 2*tc^16*(-135 + 8049*\[Rho] + 5160*\[Rho]^2 + 
           34287*\[Rho]^3 + 19102*\[Rho]^4)) - 
       12*tc^3*(56*\[Rho]^(3/2)*(5 + 42*\[Rho]^2) + 56*tc^16*\[Rho]^(3/2)*
          (5 + 42*\[Rho]^2) - 5*tc*\[Rho]*(-81 - 115*\[Rho] + 1218*\[Rho]^2 + 
           588*\[Rho]^3) - 5*tc^15*\[Rho]*(-81 - 115*\[Rho] + 1218*\[Rho]^2 + 
           588*\[Rho]^3) + 5*tc^3*\[Rho]*(501 + 1585*\[Rho] + 888*\[Rho]^2 + 
           1188*\[Rho]^3) + 5*tc^13*\[Rho]*(501 + 1585*\[Rho] + 
           888*\[Rho]^2 + 1188*\[Rho]^3) - 40*tc^8*Sqrt[\[Rho]]*
          (-828 - 6028*\[Rho] - 1105*\[Rho]^2 + 740*\[Rho]^3 + 15*\[Rho]^4) - 
         15*tc^5*(-12 - 853*\[Rho] + 123*\[Rho]^2 + 256*\[Rho]^3 + 
           276*\[Rho]^4) - 15*tc^11*(-12 - 853*\[Rho] + 123*\[Rho]^2 + 
           256*\[Rho]^3 + 276*\[Rho]^4) + 5*tc^7*(-612 + 2235*\[Rho] - 
           947*\[Rho]^2 + 8010*\[Rho]^3 + 420*\[Rho]^4) + 
         5*tc^9*(-612 + 2235*\[Rho] - 947*\[Rho]^2 + 8010*\[Rho]^3 + 
           420*\[Rho]^4) + 4*tc^4*Sqrt[\[Rho]]*(2790 + 5800*\[Rho] + 
           3225*\[Rho]^2 - 426*\[Rho]^3 + 675*\[Rho]^4) + 
         4*tc^12*Sqrt[\[Rho]]*(2790 + 5800*\[Rho] + 3225*\[Rho]^2 - 
           426*\[Rho]^3 + 675*\[Rho]^4) - 4*tc^2*Sqrt[\[Rho]]*
          (465 + 875*\[Rho] - 40*\[Rho]^2 - 1141*\[Rho]^3 + 735*\[Rho]^4) - 
         4*tc^14*Sqrt[\[Rho]]*(465 + 875*\[Rho] - 40*\[Rho]^2 - 
           1141*\[Rho]^3 + 735*\[Rho]^4) + 4*tc^6*Sqrt[\[Rho]]*
          (-6705 - 43775*\[Rho] - 9270*\[Rho]^2 - 4323*\[Rho]^3 + 
           855*\[Rho]^4) + 4*tc^10*Sqrt[\[Rho]]*(-6705 - 43775*\[Rho] - 
           9270*\[Rho]^2 - 4323*\[Rho]^3 + 855*\[Rho]^4))*Log[tc] + 
       1440*tc^8*(-1 + tc^2)^3*\[Rho]*(151 + 185*\[Rho] + 30*\[Rho]^2)*
        Log[tc]^2))/(tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) + 
    (5*((-1 + tc^2)*(440*\[Rho]^(7/2) + 440*tc^22*\[Rho]^(7/2) - 
         15*tc*\[Rho]^3*(239 + 250*\[Rho]) - 15*tc^21*\[Rho]^3*
          (239 + 250*\[Rho]) + 2*tc^2*\[Rho]^(5/2)*(4395 + 19531*\[Rho] + 
           11796*\[Rho]^2) + 2*tc^20*\[Rho]^(5/2)*(4395 + 19531*\[Rho] + 
           11796*\[Rho]^2) - 6*tc^3*\[Rho]*(60 - 3175*\[Rho] + 
           19671*\[Rho]^2 + 22557*\[Rho]^3 + 9496*\[Rho]^4) - 
         6*tc^19*\[Rho]*(60 - 3175*\[Rho] + 19671*\[Rho]^2 + 22557*\[Rho]^3 + 
           9496*\[Rho]^4) + 4*tc^10*Sqrt[\[Rho]]*(94734 + 15828*\[Rho] - 
           242061*\[Rho]^2 + 172225*\[Rho]^3 + 89475*\[Rho]^4 - 
           16605*\[Rho]^5) + 4*tc^12*Sqrt[\[Rho]]*(94734 + 15828*\[Rho] - 
           242061*\[Rho]^2 + 172225*\[Rho]^3 + 89475*\[Rho]^4 - 
           16605*\[Rho]^5) - 96*tc^7*(360 + 23841*\[Rho] + 54221*\[Rho]^2 + 
           20798*\[Rho]^3 + 3746*\[Rho]^4 + 3553*\[Rho]^5) - 
         96*tc^15*(360 + 23841*\[Rho] + 54221*\[Rho]^2 + 20798*\[Rho]^3 + 
           3746*\[Rho]^4 + 3553*\[Rho]^5) + 4*tc^6*Sqrt[\[Rho]]*
          (38952 + 237264*\[Rho] - 10818*\[Rho]^2 - 488906*\[Rho]^3 - 
           265701*\[Rho]^4 + 6345*\[Rho]^5) + 4*tc^16*Sqrt[\[Rho]]*
          (38952 + 237264*\[Rho] - 10818*\[Rho]^2 - 488906*\[Rho]^3 - 
           265701*\[Rho]^4 + 6345*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*
          (756 - 88488*\[Rho] - 25569*\[Rho]^2 + 17491*\[Rho]^3 - 
           9834*\[Rho]^4 + 22410*\[Rho]^5) + 2*tc^18*Sqrt[\[Rho]]*
          (756 - 88488*\[Rho] - 25569*\[Rho]^2 + 17491*\[Rho]^3 - 
           9834*\[Rho]^4 + 22410*\[Rho]^5) - 4*tc^8*Sqrt[\[Rho]]*
          (125424 - 364272*\[Rho] - 706986*\[Rho]^2 - 856780*\[Rho]^3 - 
           460365*\[Rho]^4 + 26865*\[Rho]^5) - 4*tc^14*Sqrt[\[Rho]]*
          (125424 - 364272*\[Rho] - 706986*\[Rho]^2 - 856780*\[Rho]^3 - 
           460365*\[Rho]^4 + 26865*\[Rho]^5) - 
         6*tc^9*(-26190 - 849228*\[Rho] - 1529658*\[Rho]^2 - 
           399695*\[Rho]^3 + 461870*\[Rho]^4 + 28540*\[Rho]^5) - 
         6*tc^13*(-26190 - 849228*\[Rho] - 1529658*\[Rho]^2 - 
           399695*\[Rho]^3 + 461870*\[Rho]^4 + 28540*\[Rho]^5) + 
         12*tc^11*(-2880 - 688116*\[Rho] - 1090071*\[Rho]^2 - 
           484553*\[Rho]^3 - 11651*\[Rho]^4 + 38632*\[Rho]^5) + 
         3*tc^5*(-540 + 60648*\[Rho] + 104588*\[Rho]^2 + 284429*\[Rho]^3 + 
           349118*\[Rho]^4 + 100984*\[Rho]^5) + 
         3*tc^17*(-540 + 60648*\[Rho] + 104588*\[Rho]^2 + 284429*\[Rho]^3 + 
           349118*\[Rho]^4 + 100984*\[Rho]^5)) - 
       24*tc^3*(70*\[Rho]^2*(5 + 42*\[Rho]^2) + 70*tc^18*\[Rho]^2*
          (5 + 42*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(245 + 245*\[Rho] + 
           2718*\[Rho]^2 + 2058*\[Rho]^3) - 6*tc^17*\[Rho]^(3/2)*
          (245 + 245*\[Rho] + 2718*\[Rho]^2 + 2058*\[Rho]^3) + 
         15*tc^2*\[Rho]*(-123 - 748*\[Rho] + 1643*\[Rho]^2 + 2630*\[Rho]^3 + 
           588*\[Rho]^4) + 15*tc^16*\[Rho]*(-123 - 748*\[Rho] + 
           1643*\[Rho]^2 + 2630*\[Rho]^3 + 588*\[Rho]^4) - 
         15*tc^4*\[Rho]*(543 + 2708*\[Rho] + 3493*\[Rho]^2 + 3488*\[Rho]^3 + 
           1188*\[Rho]^4) - 15*tc^14*\[Rho]*(543 + 2708*\[Rho] + 
           3493*\[Rho]^2 + 3488*\[Rho]^3 + 1188*\[Rho]^4) + 
         6*tc^7*Sqrt[\[Rho]]*(16560 + 215020*\[Rho] + 207595*\[Rho]^2 + 
           35633*\[Rho]^3 + 6948*\[Rho]^4 - 1710*\[Rho]^5) + 
         6*tc^11*Sqrt[\[Rho]]*(16560 + 215020*\[Rho] + 207595*\[Rho]^2 + 
           35633*\[Rho]^3 + 6948*\[Rho]^4 - 1710*\[Rho]^5) + 
         20*tc^9*Sqrt[\[Rho]]*(-6228 - 88593*\[Rho] - 86853*\[Rho]^2 + 
           2210*\[Rho]^3 + 6840*\[Rho]^4 + 90*\[Rho]^5) - 
         15*tc^8*(-612 + 1821*\[Rho] - 1254*\[Rho]^2 + 9763*\[Rho]^3 + 
           14074*\[Rho]^4 + 420*\[Rho]^5) - 15*tc^10*(-612 + 1821*\[Rho] - 
           1254*\[Rho]^2 + 9763*\[Rho]^3 + 14074*\[Rho]^4 + 420*\[Rho]^5) - 
         12*tc^5*Sqrt[\[Rho]]*(3420 + 20710*\[Rho] + 21500*\[Rho]^2 + 
           1732*\[Rho]^3 + 117*\[Rho]^4 + 675*\[Rho]^5) - 
         12*tc^13*Sqrt[\[Rho]]*(3420 + 20710*\[Rho] + 21500*\[Rho]^2 + 
           1732*\[Rho]^3 + 117*\[Rho]^4 + 675*\[Rho]^5) + 
         5*tc^6*(-108 - 11547*\[Rho] - 30712*\[Rho]^2 + 5271*\[Rho]^3 + 
           6000*\[Rho]^4 + 2484*\[Rho]^5) + 5*tc^12*(-108 - 11547*\[Rho] - 
           30712*\[Rho]^2 + 5271*\[Rho]^3 + 6000*\[Rho]^4 + 2484*\[Rho]^5) + 
         2*tc^3*Sqrt[\[Rho]]*(3420 + 18420*\[Rho] + 15135*\[Rho]^2 - 
           6283*\[Rho]^3 - 648*\[Rho]^4 + 4410*\[Rho]^5) + 
         2*tc^15*Sqrt[\[Rho]]*(3420 + 18420*\[Rho] + 15135*\[Rho]^2 - 
           6283*\[Rho]^3 - 648*\[Rho]^4 + 4410*\[Rho]^5))*Log[tc] - 
       2880*tc^9*(-1 + tc^2)^3*\[Rho]*(579 + 2734*\[Rho] + 780*\[Rho]^2 + 
         60*\[Rho]^3)*Log[tc]^2))/tc))/(6750*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r5*((3*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(10*\[Rho]^3 + 10*tc^20*\[Rho]^3 + 4*tc*\[Rho]^(5/2)*
          (-25 + 16*\[Rho]) + 4*tc^19*\[Rho]^(5/2)*(-25 + 16*\[Rho]) + 
         tc^2*\[Rho]^2*(305 - 1137*\[Rho] - 782*\[Rho]^2) + 
         tc^18*\[Rho]^2*(305 - 1137*\[Rho] - 782*\[Rho]^2) + 
         tc^10*(-30960 + 59616*\[Rho] + 698270*\[Rho]^2 + 587938*\[Rho]^3 - 
           138452*\[Rho]^4) + 2*tc^5*Sqrt[\[Rho]]*(-1812 - 26052*\[Rho] - 
           28405*\[Rho]^2 - 20654*\[Rho]^3 + 315*\[Rho]^4) + 
         2*tc^15*Sqrt[\[Rho]]*(-1812 - 26052*\[Rho] - 28405*\[Rho]^2 - 
           20654*\[Rho]^3 + 315*\[Rho]^4) + 2*tc^3*Sqrt[\[Rho]]*
          (-288 - 3858*\[Rho] + 1175*\[Rho]^2 - 4208*\[Rho]^3 + 
           585*\[Rho]^4) + 2*tc^17*Sqrt[\[Rho]]*(-288 - 3858*\[Rho] + 
           1175*\[Rho]^2 - 4208*\[Rho]^3 + 585*\[Rho]^4) - 
         2*tc^7*Sqrt[\[Rho]]*(-3564 - 71604*\[Rho] + 39235*\[Rho]^2 - 
           71950*\[Rho]^3 + 5355*\[Rho]^4) - 2*tc^13*Sqrt[\[Rho]]*
          (-3564 - 71604*\[Rho] + 39235*\[Rho]^2 - 71950*\[Rho]^3 + 
           5355*\[Rho]^4) + 2*tc^9*Sqrt[\[Rho]]*(5016 - 132414*\[Rho] - 
           114925*\[Rho]^2 - 60080*\[Rho]^3 + 6615*\[Rho]^4) + 
         2*tc^11*Sqrt[\[Rho]]*(5016 - 132414*\[Rho] - 114925*\[Rho]^2 - 
           60080*\[Rho]^3 + 6615*\[Rho]^4) - 8*tc^6*(495 + 5034*\[Rho] - 
           10120*\[Rho]^2 - 10688*\[Rho]^3 + 8347*\[Rho]^4) - 
         8*tc^14*(495 + 5034*\[Rho] - 10120*\[Rho]^2 - 10688*\[Rho]^3 + 
           8347*\[Rho]^4) + 2*tc^4*(540 + 8559*\[Rho] + 13420*\[Rho]^2 + 
           11087*\[Rho]^3 + 10097*\[Rho]^4) + 2*tc^16*(540 + 8559*\[Rho] + 
           13420*\[Rho]^2 + 11087*\[Rho]^3 + 10097*\[Rho]^4) + 
         2*tc^8*(7020 + 9633*\[Rho] - 47180*\[Rho]^2 - 109540*\[Rho]^3 + 
           51815*\[Rho]^4) + 2*tc^12*(7020 + 9633*\[Rho] - 47180*\[Rho]^2 - 
           109540*\[Rho]^3 + 51815*\[Rho]^4)) + 
       12*tc^3*(56*\[Rho]^(3/2)*(5 + 12*\[Rho]^2) + 56*tc^16*\[Rho]^(3/2)*
          (5 + 12*\[Rho]^2) - 5*tc*\[Rho]*(29 + 175*\[Rho] + 138*\[Rho]^2 + 
           168*\[Rho]^3) - 5*tc^15*\[Rho]*(29 + 175*\[Rho] + 138*\[Rho]^2 + 
           168*\[Rho]^3) + 5*tc^3*\[Rho]*(391 + 215*\[Rho] - 12*\[Rho]^2 + 
           468*\[Rho]^3) + 5*tc^13*\[Rho]*(391 + 215*\[Rho] - 12*\[Rho]^2 + 
           468*\[Rho]^3) + 40*tc^8*Sqrt[\[Rho]]*(188 + 488*\[Rho] - 
           2845*\[Rho]^2 + 540*\[Rho]^3 + 15*\[Rho]^4) - 
         15*tc^5*(48 + 377*\[Rho] + 2173*\[Rho]^2 + 1236*\[Rho]^3 + 
           176*\[Rho]^4) - 15*tc^11*(48 + 377*\[Rho] + 2173*\[Rho]^2 + 
           1236*\[Rho]^3 + 176*\[Rho]^4) - 4*tc^2*Sqrt[\[Rho]]*
          (190 - 125*\[Rho] + 160*\[Rho]^2 - 201*\[Rho]^3 + 210*\[Rho]^4) - 
         4*tc^14*Sqrt[\[Rho]]*(190 - 125*\[Rho] + 160*\[Rho]^2 - 
           201*\[Rho]^3 + 210*\[Rho]^4) + 5*tc^7*(288 - 95*\[Rho] - 
           5617*\[Rho]^2 - 2190*\[Rho]^3 + 660*\[Rho]^4) + 
         5*tc^9*(288 - 95*\[Rho] - 5617*\[Rho]^2 - 2190*\[Rho]^3 + 
           660*\[Rho]^4) + 4*tc^4*Sqrt[\[Rho]]*(1140 + 100*\[Rho] - 
           1125*\[Rho]^2 + 114*\[Rho]^3 + 675*\[Rho]^4) + 
         4*tc^12*Sqrt[\[Rho]]*(1140 + 100*\[Rho] - 1125*\[Rho]^2 + 
           114*\[Rho]^3 + 675*\[Rho]^4) - 4*tc^6*Sqrt[\[Rho]]*
          (2430 - 4825*\[Rho] - 30630*\[Rho]^2 + 2103*\[Rho]^3 + 
           720*\[Rho]^4) - 4*tc^10*Sqrt[\[Rho]]*(2430 - 4825*\[Rho] - 
           30630*\[Rho]^2 + 2103*\[Rho]^3 + 720*\[Rho]^4))*Log[tc] + 
       1440*tc^8*(-1 + tc^2)^3*\[Rho]*(-41 + 105*\[Rho] + 30*\[Rho]^2)*
        Log[tc]^2))/(tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) - 
    (5*((-1 + tc^2)*(40*\[Rho]^(7/2) + 40*tc^22*\[Rho]^(7/2) + 
         15*tc*\[Rho]^3*(-29 + 12*\[Rho]) + 15*tc^21*\[Rho]^3*
          (-29 + 12*\[Rho]) - 2*tc^2*\[Rho]^(5/2)*(-825 + 1741*\[Rho] + 
           1506*\[Rho]^2) - 2*tc^20*\[Rho]^(5/2)*(-825 + 1741*\[Rho] + 
           1506*\[Rho]^2) + 6*tc^3*\[Rho]*(-240 - 2855*\[Rho] + 
           1781*\[Rho]^2 + 507*\[Rho]^3 + 1406*\[Rho]^4) + 
         6*tc^19*\[Rho]*(-240 - 2855*\[Rho] + 1781*\[Rho]^2 + 507*\[Rho]^3 + 
           1406*\[Rho]^4) + 4*tc^10*Sqrt[\[Rho]]*(-13104 + 584982*\[Rho] + 
           1128681*\[Rho]^2 + 829415*\[Rho]^3 + 224835*\[Rho]^4 - 
           19845*\[Rho]^5) + 4*tc^12*Sqrt[\[Rho]]*(-13104 + 584982*\[Rho] + 
           1128681*\[Rho]^2 + 829415*\[Rho]^3 + 224835*\[Rho]^4 - 
           19845*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*(3024 + 51108*\[Rho] + 
           20229*\[Rho]^2 + 29279*\[Rho]^3 + 44364*\[Rho]^4 - 
           3510*\[Rho]^5) + 2*tc^18*Sqrt[\[Rho]]*(3024 + 51108*\[Rho] + 
           20229*\[Rho]^2 + 29279*\[Rho]^3 + 44364*\[Rho]^4 - 
           3510*\[Rho]^5) + 4*tc^6*Sqrt[\[Rho]]*(4788 + 122316*\[Rho] + 
           355758*\[Rho]^2 + 305096*\[Rho]^3 + 65391*\[Rho]^4 - 
           945*\[Rho]^5) + 4*tc^16*Sqrt[\[Rho]]*(4788 + 122316*\[Rho] + 
           355758*\[Rho]^2 + 305096*\[Rho]^3 + 65391*\[Rho]^4 - 
           945*\[Rho]^5) + 48*tc^7*(495 + 8337*\[Rho] - 26258*\[Rho]^2 - 
           69524*\[Rho]^3 - 10523*\[Rho]^4 + 10531*\[Rho]^5) + 
         48*tc^15*(495 + 8337*\[Rho] - 26258*\[Rho]^2 - 69524*\[Rho]^3 - 
           10523*\[Rho]^4 + 10531*\[Rho]^5) + 4*tc^8*Sqrt[\[Rho]]*
          (-12636 - 359172*\[Rho] - 73686*\[Rho]^2 - 202210*\[Rho]^3 - 
           261975*\[Rho]^4 + 16065*\[Rho]^5) + 4*tc^14*Sqrt[\[Rho]]*
          (-12636 - 359172*\[Rho] - 73686*\[Rho]^2 - 202210*\[Rho]^3 - 
           261975*\[Rho]^4 + 16065*\[Rho]^5) - 3*tc^5*(2160 + 52668*\[Rho] + 
           129828*\[Rho]^2 + 137049*\[Rho]^3 + 123008*\[Rho]^4 + 
           51524*\[Rho]^5) - 3*tc^17*(2160 + 52668*\[Rho] + 129828*\[Rho]^2 + 
           137049*\[Rho]^3 + 123008*\[Rho]^4 + 51524*\[Rho]^5) + 
         12*tc^11*(15480 - 22344*\[Rho] - 878889*\[Rho]^2 - 
           1365237*\[Rho]^3 - 501299*\[Rho]^4 + 86458*\[Rho]^5) - 
         6*tc^9*(14040 + 50898*\[Rho] - 526002*\[Rho]^2 - 1040725*\[Rho]^3 - 
           397330*\[Rho]^4 + 133390*\[Rho]^5) - 
         6*tc^13*(14040 + 50898*\[Rho] - 526002*\[Rho]^2 - 1040725*\[Rho]^3 - 
           397330*\[Rho]^4 + 133390*\[Rho]^5)) + 
       24*tc^3*(70*\[Rho]^2*(5 + 12*\[Rho]^2) + 70*tc^18*\[Rho]^2*
          (5 + 12*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(245 + 245*\[Rho] + 
           528*\[Rho]^2 + 588*\[Rho]^3) - 6*tc^17*\[Rho]^(3/2)*
          (245 + 245*\[Rho] + 528*\[Rho]^2 + 588*\[Rho]^3) + 
         15*tc^2*\[Rho]*(17 + 322*\[Rho] + 703*\[Rho]^2 + 400*\[Rho]^3 + 
           168*\[Rho]^4) + 15*tc^16*\[Rho]*(17 + 322*\[Rho] + 703*\[Rho]^2 + 
           400*\[Rho]^3 + 168*\[Rho]^4) - 15*tc^4*\[Rho]*(403 + 558*\[Rho] - 
           387*\[Rho]^2 + 658*\[Rho]^3 + 468*\[Rho]^4) - 
         15*tc^14*\[Rho]*(403 + 558*\[Rho] - 387*\[Rho]^2 + 658*\[Rho]^3 + 
           468*\[Rho]^4) - 20*tc^9*Sqrt[\[Rho]]*(1488 + 3693*\[Rho] - 
           62667*\[Rho]^2 - 46100*\[Rho]^3 + 5370*\[Rho]^4 + 90*\[Rho]^5) - 
         15*tc^8*(288 - 59*\[Rho] - 7744*\[Rho]^2 - 8937*\[Rho]^3 - 
           2116*\[Rho]^4 + 660*\[Rho]^5) - 15*tc^10*(288 - 59*\[Rho] - 
           7744*\[Rho]^2 - 8937*\[Rho]^3 - 2116*\[Rho]^4 + 660*\[Rho]^5) - 
         12*tc^5*Sqrt[\[Rho]]*(1320 + 1210*\[Rho] - 10200*\[Rho]^2 - 
           8178*\[Rho]^3 + 1587*\[Rho]^4 + 675*\[Rho]^5) - 
         12*tc^13*Sqrt[\[Rho]]*(1320 + 1210*\[Rho] - 10200*\[Rho]^2 - 
           8178*\[Rho]^3 + 1587*\[Rho]^4 + 675*\[Rho]^5) + 
         2*tc^3*Sqrt[\[Rho]]*(1320 + 270*\[Rho] - 6765*\[Rho]^2 - 
           6493*\[Rho]^3 + 1722*\[Rho]^4 + 1260*\[Rho]^5) + 
         2*tc^15*Sqrt[\[Rho]]*(1320 + 270*\[Rho] - 6765*\[Rho]^2 - 
           6493*\[Rho]^3 + 1722*\[Rho]^4 + 1260*\[Rho]^5) + 
         6*tc^7*Sqrt[\[Rho]]*(5760 - 12030*\[Rho] - 201305*\[Rho]^2 - 
           143057*\[Rho]^3 + 9378*\[Rho]^4 + 1440*\[Rho]^5) + 
         6*tc^11*Sqrt[\[Rho]]*(5760 - 12030*\[Rho] - 201305*\[Rho]^2 - 
           143057*\[Rho]^3 + 9378*\[Rho]^4 + 1440*\[Rho]^5) + 
         5*tc^6*(432 + 4293*\[Rho] + 40478*\[Rho]^2 + 64671*\[Rho]^3 + 
           19170*\[Rho]^4 + 1584*\[Rho]^5) + 5*tc^12*(432 + 4293*\[Rho] + 
           40478*\[Rho]^2 + 64671*\[Rho]^3 + 19170*\[Rho]^4 + 1584*\[Rho]^5))*
        Log[tc] - 2880*tc^9*(-1 + tc^2)^3*\[Rho]*(-159 + 476*\[Rho] + 
         1800*\[Rho]^2 + 60*\[Rho]^3)*Log[tc]^2))/tc))/
  (6750*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r8*((-3*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(74*\[Rho]^3 + 74*tc^20*\[Rho]^3 - 4*tc*\[Rho]^(5/2)*
          (149 + 111*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*(149 + 111*\[Rho]) + 
         2*tc^2*\[Rho]^2*(827 + 2366*\[Rho] + 1263*\[Rho]^2) + 
         2*tc^18*\[Rho]^2*(827 + 2366*\[Rho] + 1263*\[Rho]^2) - 
         tc^3*\[Rho]^(3/2)*(2547 + 12235*\[Rho] - 1755*\[Rho]^2 + 
           3285*\[Rho]^3) - tc^17*\[Rho]^(3/2)*(2547 + 12235*\[Rho] - 
           1755*\[Rho]^2 + 3285*\[Rho]^3) - 2*tc^4*\[Rho]*
          (-591 - 6017*\[Rho] + 19266*\[Rho]^2 + 10581*\[Rho]^3) - 
         2*tc^16*\[Rho]*(-591 - 6017*\[Rho] + 19266*\[Rho]^2 + 
           10581*\[Rho]^3) + tc^8*(2640 + 41250*\[Rho] + 138526*\[Rho]^2 + 
           148602*\[Rho]^3 - 50118*\[Rho]^4) + tc^12*(2640 + 41250*\[Rho] + 
           138526*\[Rho]^2 + 148602*\[Rho]^3 - 50118*\[Rho]^4) + 
         tc^9*Sqrt[\[Rho]]*(1776 + 12987*\[Rho] - 33049*\[Rho]^2 + 
           33849*\[Rho]^3 - 2115*\[Rho]^4) + tc^11*Sqrt[\[Rho]]*
          (1776 + 12987*\[Rho] - 33049*\[Rho]^2 + 33849*\[Rho]^3 - 
           2115*\[Rho]^4) + tc^5*Sqrt[\[Rho]]*(1908 + 3561*\[Rho] + 
           81365*\[Rho]^2 + 75675*\[Rho]^3 - 1845*\[Rho]^4) + 
         tc^15*Sqrt[\[Rho]]*(1908 + 3561*\[Rho] + 81365*\[Rho]^2 + 
           75675*\[Rho]^3 - 1845*\[Rho]^4) + 8*tc^6*(-75 - 2364*\[Rho] - 
           9223*\[Rho]^2 - 1848*\[Rho]^3 + 6210*\[Rho]^4) + 
         8*tc^14*(-75 - 2364*\[Rho] - 9223*\[Rho]^2 - 1848*\[Rho]^3 + 
           6210*\[Rho]^4) + 4*tc^10*(-300 - 20400*\[Rho] - 37775*\[Rho]^2 + 
           4674*\[Rho]^3 + 7377*\[Rho]^4) + tc^7*Sqrt[\[Rho]]*
          (-5124 + 26319*\[Rho] - 130525*\[Rho]^2 - 151155*\[Rho]^3 + 
           11565*\[Rho]^4) + tc^13*Sqrt[\[Rho]]*(-5124 + 26319*\[Rho] - 
           130525*\[Rho]^2 - 151155*\[Rho]^3 + 11565*\[Rho]^4)) - 
       12*tc^3*(8*\[Rho]^(3/2)*(-1 + 147*\[Rho]^2) + 8*tc^16*\[Rho]^(3/2)*
          (-1 + 147*\[Rho]^2) - 15*tc^5*\[Rho]*(71 + 436*\[Rho] + 
           263*\[Rho]^2 + 238*\[Rho]^3) - 15*tc^11*\[Rho]*
          (71 + 436*\[Rho] + 263*\[Rho]^2 + 238*\[Rho]^3) - 
         5*tc*\[Rho]*(11 - 12*\[Rho] + 723*\[Rho]^2 + 294*\[Rho]^3) - 
         5*tc^15*\[Rho]*(11 - 12*\[Rho] + 723*\[Rho]^2 + 294*\[Rho]^3) + 
         5*tc^3*\[Rho]*(-23 + 288*\[Rho] + 609*\[Rho]^2 + 822*\[Rho]^3) + 
         5*tc^13*\[Rho]*(-23 + 288*\[Rho] + 609*\[Rho]^2 + 822*\[Rho]^3) + 
         2*tc^2*Sqrt[\[Rho]]*(70 + 17*\[Rho] + 1385*\[Rho]^2 + 
           1111*\[Rho]^3 - 735*\[Rho]^4) + 2*tc^14*Sqrt[\[Rho]]*
          (70 + 17*\[Rho] + 1385*\[Rho]^2 + 1111*\[Rho]^3 - 735*\[Rho]^4) + 
         20*tc^8*Sqrt[\[Rho]]*(-176 - 1255*\[Rho] - 799*\[Rho]^2 + 
           259*\[Rho]^3 + 3*\[Rho]^4) + 5*tc^7*(48 - 329*\[Rho] + 
           1104*\[Rho]^2 + 4551*\[Rho]^3 + 42*\[Rho]^4) + 
         5*tc^9*(48 - 329*\[Rho] + 1104*\[Rho]^2 + 4551*\[Rho]^3 + 
           42*\[Rho]^4) - 2*tc^6*Sqrt[\[Rho]]*(-1110 - 11279*\[Rho] + 
           3945*\[Rho]^2 + 6183*\[Rho]^3 + 45*\[Rho]^4) - 
         2*tc^10*Sqrt[\[Rho]]*(-1110 - 11279*\[Rho] + 3945*\[Rho]^2 + 
           6183*\[Rho]^3 + 45*\[Rho]^4) + 2*tc^4*Sqrt[\[Rho]]*
          (-420 - 1657*\[Rho] - 1365*\[Rho]^2 - 171*\[Rho]^3 + 
           1125*\[Rho]^4) + 2*tc^12*Sqrt[\[Rho]]*(-420 - 1657*\[Rho] - 
           1365*\[Rho]^2 - 171*\[Rho]^3 + 1125*\[Rho]^4))*Log[tc] + 
       1440*tc^8*(-1 + tc^2)^3*\[Rho]*(-13 + 10*\[Rho] + 15*\[Rho]^2)*
        Log[tc]^2))/(tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) + 
    (5*((-1 + tc^2)*(296*\[Rho]^(7/2) + 296*tc^22*\[Rho]^(7/2) - 
         57*tc*\[Rho]^3*(47 + 37*\[Rho]) - 57*tc^21*\[Rho]^3*
          (47 + 37*\[Rho]) + 8*tc^2*\[Rho]^(5/2)*(1161 + 2869*\[Rho] + 
           1404*\[Rho]^2) + 8*tc^20*\[Rho]^(5/2)*(1161 + 2869*\[Rho] + 
           1404*\[Rho]^2) - 6*tc^3*\[Rho]^2*(2872 + 13753*\[Rho] + 
           11689*\[Rho]^2 + 4278*\[Rho]^3) - 6*tc^19*\[Rho]^2*
          (2872 + 13753*\[Rho] + 11689*\[Rho]^2 + 4278*\[Rho]^3) + 
         2*tc^4*\[Rho]^(3/2)*(11973 + 69138*\[Rho] + 23224*\[Rho]^2 - 
           10350*\[Rho]^3 + 9855*\[Rho]^4) + 2*tc^18*\[Rho]^(3/2)*
          (11973 + 69138*\[Rho] + 23224*\[Rho]^2 - 10350*\[Rho]^3 + 
           9855*\[Rho]^4) + 3*tc^5*\[Rho]*(-4492 - 30056*\[Rho] + 
           100523*\[Rho]^2 + 197129*\[Rho]^3 + 56532*\[Rho]^4) + 
         3*tc^17*\[Rho]*(-4492 - 30056*\[Rho] + 100523*\[Rho]^2 + 
           197129*\[Rho]^3 + 56532*\[Rho]^4) + 2*tc^8*Sqrt[\[Rho]]*
          (20556 - 66045*\[Rho] + 442794*\[Rho]^2 + 1197956*\[Rho]^3 + 
           575370*\[Rho]^4 - 34695*\[Rho]^5) + 2*tc^14*Sqrt[\[Rho]]*
          (20556 - 66045*\[Rho] + 442794*\[Rho]^2 + 1197956*\[Rho]^3 + 
           575370*\[Rho]^4 - 34695*\[Rho]^5) + 2*tc^6*Sqrt[\[Rho]]*
          (-7452 - 49371*\[Rho] - 383034*\[Rho]^2 - 646840*\[Rho]^3 - 
           281610*\[Rho]^4 + 5535*\[Rho]^5) + 2*tc^16*Sqrt[\[Rho]]*
          (-7452 - 49371*\[Rho] - 383034*\[Rho]^2 - 646840*\[Rho]^3 - 
           281610*\[Rho]^4 + 5535*\[Rho]^5) + 2*tc^10*Sqrt[\[Rho]]*
          (-8784 - 70797*\[Rho] + 88218*\[Rho]^2 + 154196*\[Rho]^3 - 
           146466*\[Rho]^4 + 6345*\[Rho]^5) + 2*tc^12*Sqrt[\[Rho]]*
          (-8784 - 70797*\[Rho] + 88218*\[Rho]^2 + 154196*\[Rho]^3 - 
           146466*\[Rho]^4 + 6345*\[Rho]^5) - 48*tc^7*(-75 - 4327*\[Rho] - 
           18871*\[Rho]^2 - 13303*\[Rho]^3 + 6686*\[Rho]^4 + 7590*\[Rho]^5) - 
         48*tc^15*(-75 - 4327*\[Rho] - 18871*\[Rho]^2 - 13303*\[Rho]^3 + 
           6686*\[Rho]^4 + 7590*\[Rho]^5) - 12*tc^11*(-600 - 72760*\[Rho] - 
           183840*\[Rho]^2 - 107553*\[Rho]^3 + 11959*\[Rho]^4 + 
           17322*\[Rho]^5) + 6*tc^9*(-2640 - 85450*\[Rho] - 275628*\[Rho]^2 - 
           458359*\[Rho]^3 - 183797*\[Rho]^4 + 58374*\[Rho]^5) + 
         6*tc^13*(-2640 - 85450*\[Rho] - 275628*\[Rho]^2 - 458359*\[Rho]^3 - 
           183797*\[Rho]^4 + 58374*\[Rho]^5)) - 
       24*tc^3*(10*\[Rho]^2*(-1 + 147*\[Rho]^2) + 10*tc^18*\[Rho]^2*
          (-1 + 147*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(-7 - 7*\[Rho] + 
           1473*\[Rho]^2 + 1029*\[Rho]^3) - 6*tc^17*\[Rho]^(3/2)*
          (-7 - 7*\[Rho] + 1473*\[Rho]^2 + 1029*\[Rho]^3) + 
         15*tc^2*\[Rho]*(15 + 65*\[Rho] + 1137*\[Rho]^2 + 1441*\[Rho]^3 + 
           294*\[Rho]^4) + 15*tc^16*\[Rho]*(15 + 65*\[Rho] + 1137*\[Rho]^2 + 
           1441*\[Rho]^3 + 294*\[Rho]^4) - 15*tc^4*\[Rho]*
          (-27 + 197*\[Rho] + 1663*\[Rho]^2 + 2189*\[Rho]^3 + 822*\[Rho]^4) - 
         15*tc^14*\[Rho]*(-27 + 197*\[Rho] + 1663*\[Rho]^2 + 2189*\[Rho]^3 + 
           822*\[Rho]^4) + 5*tc^6*\[Rho]*(963 + 7631*\[Rho] + 5661*\[Rho]^2 + 
           6855*\[Rho]^3 + 2142*\[Rho]^4) + 5*tc^12*\[Rho]*
          (963 + 7631*\[Rho] + 5661*\[Rho]^2 + 6855*\[Rho]^3 + 
           2142*\[Rho]^4) - 20*tc^9*Sqrt[\[Rho]]*(-648 - 9024*\[Rho] - 
           11457*\[Rho]^2 - 4895*\[Rho]^3 + 1071*\[Rho]^4 + 9*\[Rho]^5) - 
         15*tc^8*(48 - 293*\[Rho] + 1035*\[Rho]^2 + 8305*\[Rho]^3 + 
           7059*\[Rho]^4 + 42*\[Rho]^5) - 15*tc^10*(48 - 293*\[Rho] + 
           1035*\[Rho]^2 + 8305*\[Rho]^3 + 7059*\[Rho]^4 + 42*\[Rho]^5) + 
         6*tc^7*Sqrt[\[Rho]]*(-1410 - 24057*\[Rho] - 16942*\[Rho]^2 + 
           13448*\[Rho]^3 + 8424*\[Rho]^4 + 45*\[Rho]^5) + 
         6*tc^11*Sqrt[\[Rho]]*(-1410 - 24057*\[Rho] - 16942*\[Rho]^2 + 
           13448*\[Rho]^3 + 8424*\[Rho]^4 + 45*\[Rho]^5) - 
         6*tc^5*Sqrt[\[Rho]]*(-540 - 4621*\[Rho] - 6146*\[Rho]^2 - 
           2776*\[Rho]^3 + 1782*\[Rho]^4 + 1125*\[Rho]^5) - 
         6*tc^13*Sqrt[\[Rho]]*(-540 - 4621*\[Rho] - 6146*\[Rho]^2 - 
           2776*\[Rho]^3 + 1782*\[Rho]^4 + 1125*\[Rho]^5) + 
         2*tc^3*Sqrt[\[Rho]]*(-270 - 1353*\[Rho] - 6438*\[Rho]^2 - 
           7048*\[Rho]^3 + 396*\[Rho]^4 + 2205*\[Rho]^5) + 
         2*tc^15*Sqrt[\[Rho]]*(-270 - 1353*\[Rho] - 6438*\[Rho]^2 - 
           7048*\[Rho]^3 + 396*\[Rho]^4 + 2205*\[Rho]^5))*Log[tc] - 
       2880*tc^9*(-1 + tc^2)^3*\[Rho]*(-51 - 209*\[Rho] + 138*\[Rho]^2 + 
         66*\[Rho]^3)*Log[tc]^2))/tc))/(1350*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (m9*((-3*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(2*\[Rho]^(5/2) + 2*tc^16*\[Rho]^(5/2) - 
         4*tc*\[Rho]^2*(1 + 3*\[Rho]) - 4*tc^15*\[Rho]^2*(1 + 3*\[Rho]) + 
         2*tc^2*\[Rho]^(3/2)*(-47 + 36*\[Rho] + 21*\[Rho]^2) + 
         2*tc^14*\[Rho]^(3/2)*(-47 + 36*\[Rho] + 21*\[Rho]^2) + 
         tc^3*\[Rho]*(285 + 485*\[Rho] + 243*\[Rho]^2 - 45*\[Rho]^3) + 
         tc^13*\[Rho]*(285 + 485*\[Rho] + 243*\[Rho]^2 - 45*\[Rho]^3) - 
         2*tc^4*Sqrt[\[Rho]]*(93 + 633*\[Rho] + 1091*\[Rho]^2 + 
           351*\[Rho]^3) - 2*tc^12*Sqrt[\[Rho]]*(93 + 633*\[Rho] + 
           1091*\[Rho]^2 + 351*\[Rho]^3) - 4*tc^8*Sqrt[\[Rho]]*
          (429 + 685*\[Rho] - 540*\[Rho]^2 + 1035*\[Rho]^3) + 
         2*tc^6*Sqrt[\[Rho]]*(342 + 5865*\[Rho] + 2134*\[Rho]^2 + 
           1185*\[Rho]^3) + 2*tc^10*Sqrt[\[Rho]]*(342 + 5865*\[Rho] + 
           2134*\[Rho]^2 + 1185*\[Rho]^3) - 3*tc^5*(20 + 15*\[Rho] - 
           233*\[Rho]^2 - 751*\[Rho]^3 + 45*\[Rho]^4) - 
         3*tc^11*(20 + 15*\[Rho] - 233*\[Rho]^2 - 751*\[Rho]^3 + 
           45*\[Rho]^4) + 4*tc^7*(105 - 870*\[Rho] - 2545*\[Rho]^2 - 
           531*\[Rho]^3 + 45*\[Rho]^4) + 4*tc^9*(105 - 870*\[Rho] - 
           2545*\[Rho]^2 - 531*\[Rho]^3 + 45*\[Rho]^4)) - 
       12*tc^3*(8*\[Rho]*(-1 + 3*\[Rho]^2) + 8*tc^12*\[Rho]*
          (-1 + 3*\[Rho]^2) - 560*tc^6*\[Rho]*(4 + 9*\[Rho] + 3*\[Rho]^2) - 
         20*tc^5*Sqrt[\[Rho]]*(5 - 48*\[Rho] - 21*\[Rho]^2 + 6*\[Rho]^3) - 
         20*tc^7*Sqrt[\[Rho]]*(5 - 48*\[Rho] - 21*\[Rho]^2 + 6*\[Rho]^3) - 
         5*tc*Sqrt[\[Rho]]*(-5 - 12*\[Rho] + 3*\[Rho]^2 + 6*\[Rho]^3) - 
         5*tc^11*Sqrt[\[Rho]]*(-5 - 12*\[Rho] + 3*\[Rho]^2 + 6*\[Rho]^3) + 
         15*tc^3*Sqrt[\[Rho]]*(1 + 32*\[Rho] + 9*\[Rho]^2 + 6*\[Rho]^3) + 
         15*tc^9*Sqrt[\[Rho]]*(1 + 32*\[Rho] + 9*\[Rho]^2 + 6*\[Rho]^3) + 
         10*tc^4*(8 + 73*\[Rho] + 129*\[Rho]^2 + 91*\[Rho]^3 + 3*\[Rho]^4) + 
         10*tc^8*(8 + 73*\[Rho] + 129*\[Rho]^2 + 91*\[Rho]^3 + 3*\[Rho]^4) - 
         2*tc^2*(10 + 71*\[Rho] + 135*\[Rho]^2 + 17*\[Rho]^3 + 15*\[Rho]^4) - 
         2*tc^10*(10 + 71*\[Rho] + 135*\[Rho]^2 + 17*\[Rho]^3 + 15*\[Rho]^4))*
        Log[tc] + 1440*tc^8*(-1 + tc^2)*Sqrt[\[Rho]]*(3 + 10*\[Rho] + 
         15*\[Rho]^2)*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) + 
    (5*((-1 + tc^2)*(8*\[Rho]^3 + 8*tc^18*\[Rho]^3 - 3*tc*\[Rho]^(5/2)*
          (9 + 19*\[Rho]) - 3*tc^17*\[Rho]^(5/2)*(9 + 19*\[Rho]) + 
         72*tc^2*\[Rho]^2*(-4 + 5*\[Rho] + 3*\[Rho]^2) + 
         72*tc^16*\[Rho]^2*(-4 + 5*\[Rho] + 3*\[Rho]^2) - 
         12*tc^3*\[Rho]^(3/2)*(-126 - 107*\[Rho] + 62*\[Rho]^2 + 
           33*\[Rho]^3) - 12*tc^15*\[Rho]^(3/2)*(-126 - 107*\[Rho] + 
           62*\[Rho]^2 + 33*\[Rho]^3) + 6*tc^4*\[Rho]*(-505 - 2070*\[Rho] - 
           2124*\[Rho]^2 - 414*\[Rho]^3 + 45*\[Rho]^4) + 
         6*tc^14*\[Rho]*(-505 - 2070*\[Rho] - 2124*\[Rho]^2 - 414*\[Rho]^3 + 
           45*\[Rho]^4) + 12*tc^5*Sqrt[\[Rho]]*(189 + 1558*\[Rho] + 
           3468*\[Rho]^2 + 2722*\[Rho]^3 + 423*\[Rho]^4) + 
         12*tc^13*Sqrt[\[Rho]]*(189 + 1558*\[Rho] + 3468*\[Rho]^2 + 
           2722*\[Rho]^3 + 423*\[Rho]^4) - 12*tc^7*Sqrt[\[Rho]]*
          (726 + 11006*\[Rho] + 16319*\[Rho]^2 + 6434*\[Rho]^3 + 
           1365*\[Rho]^4) - 12*tc^11*Sqrt[\[Rho]]*(726 + 11006*\[Rho] + 
           16319*\[Rho]^2 + 6434*\[Rho]^3 + 1365*\[Rho]^4) + 
         6*tc^9*Sqrt[\[Rho]]*(2868 + 10408*\[Rho] + 7305*\[Rho]^2 + 
           7435*\[Rho]^3 + 4620*\[Rho]^4) - 24*tc^8*(105 - 1025*\[Rho] - 
           5740*\[Rho]^2 - 5006*\[Rho]^3 - 588*\[Rho]^4 + 45*\[Rho]^5) - 
         24*tc^10*(105 - 1025*\[Rho] - 5740*\[Rho]^2 - 5006*\[Rho]^3 - 
           588*\[Rho]^4 + 45*\[Rho]^5) + 2*tc^6*(180 + 735*\[Rho] + 
           2994*\[Rho]^2 - 13564*\[Rho]^3 - 7002*\[Rho]^4 + 405*\[Rho]^5) + 
         2*tc^12*(180 + 735*\[Rho] + 2994*\[Rho]^2 - 13564*\[Rho]^3 - 
           7002*\[Rho]^4 + 405*\[Rho]^5)) - 
       24*tc^3*(10*\[Rho]^(3/2)*(-1 + 3*\[Rho]^2) + 10*tc^14*\[Rho]^(3/2)*
          (-1 + 3*\[Rho]^2) - 6*tc*\[Rho]*(-7 - 7*\[Rho] + 33*\[Rho]^2 + 
           21*\[Rho]^3) - 6*tc^13*\[Rho]*(-7 - 7*\[Rho] + 33*\[Rho]^2 + 
           21*\[Rho]^3) + 120*tc^7*\[Rho]*(85 + 341*\[Rho] + 303*\[Rho]^2 + 
           57*\[Rho]^3) + 30*tc^6*Sqrt[\[Rho]]*(10 - 145*\[Rho] - 
           258*\[Rho]^2 - 45*\[Rho]^3 + 12*\[Rho]^4) + 30*tc^8*Sqrt[\[Rho]]*
          (10 - 145*\[Rho] - 258*\[Rho]^2 - 45*\[Rho]^3 + 12*\[Rho]^4) + 
         5*tc^2*Sqrt[\[Rho]]*(-15 - 85*\[Rho] - 81*\[Rho]^2 + 51*\[Rho]^3 + 
           18*\[Rho]^4) + 5*tc^12*Sqrt[\[Rho]]*(-15 - 85*\[Rho] - 
           81*\[Rho]^2 + 51*\[Rho]^3 + 18*\[Rho]^4) - 15*tc^4*Sqrt[\[Rho]]*
          (3 + 129*\[Rho] + 185*\[Rho]^2 + 57*\[Rho]^3 + 18*\[Rho]^4) - 
         15*tc^10*Sqrt[\[Rho]]*(3 + 129*\[Rho] + 185*\[Rho]^2 + 57*\[Rho]^3 + 
           18*\[Rho]^4) - 10*tc^5*(24 + 396*\[Rho] + 1203*\[Rho]^2 + 
           1285*\[Rho]^3 + 387*\[Rho]^4 + 9*\[Rho]^5) - 
         10*tc^9*(24 + 396*\[Rho] + 1203*\[Rho]^2 + 1285*\[Rho]^3 + 
           387*\[Rho]^4 + 9*\[Rho]^5) + 2*tc^3*(30 + 369*\[Rho] + 
           1224*\[Rho]^2 + 794*\[Rho]^3 + 198*\[Rho]^4 + 45*\[Rho]^5) + 
         2*tc^11*(30 + 369*\[Rho] + 1224*\[Rho]^2 + 794*\[Rho]^3 + 
           198*\[Rho]^4 + 45*\[Rho]^5))*Log[tc] - 2880*tc^9*(-1 + tc^2)*
        Sqrt[\[Rho]]*(9 + 67*\[Rho] + 138*\[Rho]^2 + 66*\[Rho]^3)*Log[tc]^2))/
     tc))/(1350*mb^4*(-1 + tc^2)*\[Rho]^(3/2)*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (m2*((3*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(22*\[Rho]^(5/2) + 22*tc^20*\[Rho]^(5/2) - 
         68*tc*\[Rho]^2*(3 + 2*\[Rho]) - 68*tc^19*\[Rho]^2*(3 + 2*\[Rho]) + 
         tc^2*\[Rho]^(3/2)*(813 + 1403*\[Rho] + 602*\[Rho]^2) + 
         tc^18*\[Rho]^(3/2)*(813 + 1403*\[Rho] + 602*\[Rho]^2) + 
         2*tc^10*Sqrt[\[Rho]]*(312 + 15915*\[Rho] + 39453*\[Rho]^2 - 
           22178*\[Rho]^3) - 2*tc^3*\[Rho]*(765 + 2700*\[Rho] + 
           1033*\[Rho]^2 + 360*\[Rho]^3) - 2*tc^17*\[Rho]*
          (765 + 2700*\[Rho] + 1033*\[Rho]^2 + 360*\[Rho]^3) - 
         2*tc^4*Sqrt[\[Rho]]*(-609 - 4890*\[Rho] + 885*\[Rho]^2 + 
           377*\[Rho]^3) - 2*tc^16*Sqrt[\[Rho]]*(-609 - 4890*\[Rho] + 
           885*\[Rho]^2 + 377*\[Rho]^3) - 8*tc^6*Sqrt[\[Rho]]*
          (-27 + 3405*\[Rho] + 3285*\[Rho]^2 + 629*\[Rho]^3) - 
         8*tc^14*Sqrt[\[Rho]]*(-27 + 3405*\[Rho] + 3285*\[Rho]^2 + 
           629*\[Rho]^3) + 2*tc^8*Sqrt[\[Rho]]*(-3033 + 37086*\[Rho] + 
           30306*\[Rho]^2 + 11521*\[Rho]^3) + 2*tc^12*Sqrt[\[Rho]]*
          (-3033 + 37086*\[Rho] + 30306*\[Rho]^2 + 11521*\[Rho]^3) - 
         2*tc^5*(90 + 3771*\[Rho] - 7560*\[Rho]^2 - 8849*\[Rho]^3 + 
           180*\[Rho]^4) - 2*tc^15*(90 + 3771*\[Rho] - 7560*\[Rho]^2 - 
           8849*\[Rho]^3 + 180*\[Rho]^4) + 2*tc^7*(-450 + 10323*\[Rho] - 
           8880*\[Rho]^2 - 9049*\[Rho]^3 + 360*\[Rho]^4) + 
         2*tc^13*(-450 + 10323*\[Rho] - 8880*\[Rho]^2 - 9049*\[Rho]^3 + 
           360*\[Rho]^4) + 2*tc^9*(1620 - 14427*\[Rho] - 49878*\[Rho]^2 - 
           7339*\[Rho]^3 + 1260*\[Rho]^4) + 2*tc^11*(1620 - 14427*\[Rho] - 
           49878*\[Rho]^2 - 7339*\[Rho]^3 + 1260*\[Rho]^4)) - 
       12*tc^3*(-45*tc^5*Sqrt[\[Rho]]*(-17 - 107*\[Rho] - 34*\[Rho]^2 + 
           8*\[Rho]^3) - 45*tc^11*Sqrt[\[Rho]]*(-17 - 107*\[Rho] - 
           34*\[Rho]^2 + 8*\[Rho]^3) + 8*(\[Rho] + 24*\[Rho]^3) + 
         8*tc^16*(\[Rho] + 24*\[Rho]^3) - 5*tc*Sqrt[\[Rho]]*
          (9 - 11*\[Rho] + 204*\[Rho]^2 + 48*\[Rho]^3) - 
         5*tc^15*Sqrt[\[Rho]]*(9 - 11*\[Rho] + 204*\[Rho]^2 + 48*\[Rho]^3) + 
         5*tc^3*Sqrt[\[Rho]]*(3 - 43*\[Rho] + 30*\[Rho]^2 + 156*\[Rho]^3) + 
         5*tc^13*Sqrt[\[Rho]]*(3 - 43*\[Rho] + 30*\[Rho]^2 + 156*\[Rho]^3) - 
         5*tc^7*Sqrt[\[Rho]]*(291 - 1517*\[Rho] - 2316*\[Rho]^2 + 
           180*\[Rho]^3) - 5*tc^9*Sqrt[\[Rho]]*(291 - 1517*\[Rho] - 
           2316*\[Rho]^2 + 180*\[Rho]^3) - 4*tc^4*(90 + 349*\[Rho] + 
           960*\[Rho]^2 + 801*\[Rho]^3) - 4*tc^12*(90 + 349*\[Rho] + 
           960*\[Rho]^2 + 801*\[Rho]^3) - 40*tc^8*(-6 + 139*\[Rho] + 
           478*\[Rho]^2 + 361*\[Rho]^3 + 6*\[Rho]^4) - 
         4*tc^2*(-15 + 16*\[Rho] - 365*\[Rho]^2 - 266*\[Rho]^3 + 
           60*\[Rho]^4) - 4*tc^14*(-15 + 16*\[Rho] - 365*\[Rho]^2 - 
           266*\[Rho]^3 + 60*\[Rho]^4) + 4*tc^6*(135 + 338*\[Rho] - 
           1515*\[Rho]^2 + 1572*\[Rho]^3 + 180*\[Rho]^4) + 
         4*tc^10*(135 + 338*\[Rho] - 1515*\[Rho]^2 + 1572*\[Rho]^3 + 
           180*\[Rho]^4))*Log[tc] - 1440*tc^8*(-1 + tc^2)^3*Sqrt[\[Rho]]*
        (7 - 13*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) - 
    (5*((-1 + tc^2)*(88*\[Rho]^3 + 88*tc^22*\[Rho]^3 - 3*tc*\[Rho]^(5/2)*
          (299 + 214*\[Rho]) - 3*tc^21*\[Rho]^(5/2)*(299 + 214*\[Rho]) + 
         2*tc^2*\[Rho]^2*(2001 + 3503*\[Rho] + 1434*\[Rho]^2) + 
         2*tc^20*\[Rho]^2*(2001 + 3503*\[Rho] + 1434*\[Rho]^2) - 
         6*tc^3*\[Rho]^(3/2)*(1579 + 5233*\[Rho] + 3975*\[Rho]^2 + 
           986*\[Rho]^3) - 6*tc^19*\[Rho]^(3/2)*(1579 + 5233*\[Rho] + 
           3975*\[Rho]^2 + 986*\[Rho]^3) + 48*tc^7*Sqrt[\[Rho]]*
          (189 + 1654*\[Rho] + 4550*\[Rho]^2 + 5732*\[Rho]^3 + 
           797*\[Rho]^4) + 48*tc^15*Sqrt[\[Rho]]*(189 + 1654*\[Rho] + 
           4550*\[Rho]^2 + 5732*\[Rho]^3 + 797*\[Rho]^4) + 
         2*tc^4*\[Rho]*(6930 + 33285*\[Rho] + 35351*\[Rho]^2 + 
           10464*\[Rho]^3 + 2160*\[Rho]^4) + 2*tc^18*\[Rho]*
          (6930 + 33285*\[Rho] + 35351*\[Rho]^2 + 10464*\[Rho]^3 + 
           2160*\[Rho]^4) + 3*tc^5*Sqrt[\[Rho]]*(-3588 - 29348*\[Rho] - 
           21235*\[Rho]^2 + 11934*\[Rho]^3 + 3044*\[Rho]^4) + 
         3*tc^17*Sqrt[\[Rho]]*(-3588 - 29348*\[Rho] - 21235*\[Rho]^2 + 
           11934*\[Rho]^3 + 3044*\[Rho]^4) + 12*tc^11*Sqrt[\[Rho]]*
          (264 - 78341*\[Rho] - 139423*\[Rho]^2 - 26649*\[Rho]^3 + 
           26594*\[Rho]^4) - 6*tc^9*Sqrt[\[Rho]]*(-4338 + 22318*\[Rho] + 
           143057*\[Rho]^2 + 124772*\[Rho]^3 + 29186*\[Rho]^4) - 
         6*tc^13*Sqrt[\[Rho]]*(-4338 + 22318*\[Rho] + 143057*\[Rho]^2 + 
           124772*\[Rho]^3 + 29186*\[Rho]^4) + 4*tc^8*(1350 - 49257*\[Rho] + 
           18858*\[Rho]^2 + 59660*\[Rho]^3 + 41151*\[Rho]^4 - 
           1080*\[Rho]^5) + 4*tc^14*(1350 - 49257*\[Rho] + 18858*\[Rho]^2 + 
           59660*\[Rho]^3 + 41151*\[Rho]^4 - 1080*\[Rho]^5) + 
         4*tc^6*(270 + 17109*\[Rho] - 4026*\[Rho]^2 - 60106*\[Rho]^3 - 
           37851*\[Rho]^4 + 540*\[Rho]^5) + 4*tc^16*(270 + 17109*\[Rho] - 
           4026*\[Rho]^2 - 60106*\[Rho]^3 - 37851*\[Rho]^4 + 540*\[Rho]^5) - 
         4*tc^10*(4860 - 60003*\[Rho] - 285045*\[Rho]^2 - 298517*\[Rho]^3 - 
           22071*\[Rho]^4 + 3780*\[Rho]^5) - 4*tc^12*(4860 - 60003*\[Rho] - 
           285045*\[Rho]^2 - 298517*\[Rho]^3 - 22071*\[Rho]^4 + 
           3780*\[Rho]^5)) - 24*tc^3*(10*\[Rho]^(3/2)*(1 + 24*\[Rho]^2) + 
         10*tc^18*\[Rho]^(3/2)*(1 + 24*\[Rho]^2) - 6*tc*\[Rho]*
          (7 + 7*\[Rho] + 300*\[Rho]^2 + 168*\[Rho]^3) - 
         6*tc^17*\[Rho]*(7 + 7*\[Rho] + 300*\[Rho]^2 + 168*\[Rho]^3) + 
         15*tc^2*Sqrt[\[Rho]]*(9 - 8*\[Rho] + 307*\[Rho]^2 + 386*\[Rho]^3 + 
           48*\[Rho]^4) + 15*tc^16*Sqrt[\[Rho]]*(9 - 8*\[Rho] + 
           307*\[Rho]^2 + 386*\[Rho]^3 + 48*\[Rho]^4) - 15*tc^4*Sqrt[\[Rho]]*
          (3 - 32*\[Rho] + 281*\[Rho]^2 + 372*\[Rho]^3 + 156*\[Rho]^4) - 
         15*tc^14*Sqrt[\[Rho]]*(3 - 32*\[Rho] + 281*\[Rho]^2 + 372*\[Rho]^3 + 
           156*\[Rho]^4) + 15*tc^8*Sqrt[\[Rho]]*(291 - 1602*\[Rho] - 
           5483*\[Rho]^2 - 3182*\[Rho]^3 + 180*\[Rho]^4) + 
         15*tc^10*Sqrt[\[Rho]]*(291 - 1602*\[Rho] - 5483*\[Rho]^2 - 
           3182*\[Rho]^3 + 180*\[Rho]^4) + 5*tc^6*Sqrt[\[Rho]]*
          (-459 - 5636*\[Rho] - 9837*\[Rho]^2 - 912*\[Rho]^3 + 
           216*\[Rho]^4) + 5*tc^12*Sqrt[\[Rho]]*(-459 - 5636*\[Rho] - 
           9837*\[Rho]^2 - 912*\[Rho]^3 + 216*\[Rho]^4) + 
         12*tc^5*(90 + 427*\[Rho] + 1032*\[Rho]^2 + 2440*\[Rho]^3 + 
           1113*\[Rho]^4) + 12*tc^13*(90 + 427*\[Rho] + 1032*\[Rho]^2 + 
           2440*\[Rho]^3 + 1113*\[Rho]^4) + 20*tc^9*(-36 + 867*\[Rho] - 
           759*\[Rho]^2 + 6532*\[Rho]^3 + 3162*\[Rho]^4 + 36*\[Rho]^5) + 
         2*tc^3*(-90 + 138*\[Rho] - 2307*\[Rho]^2 - 3995*\[Rho]^3 - 
           1428*\[Rho]^4 + 360*\[Rho]^5) + 2*tc^15*(-90 + 138*\[Rho] - 
           2307*\[Rho]^2 - 3995*\[Rho]^3 - 1428*\[Rho]^4 + 360*\[Rho]^5) - 
         6*tc^7*(270 + 598*\[Rho] - 17617*\[Rho]^2 - 3505*\[Rho]^3 + 
           5112*\[Rho]^4 + 360*\[Rho]^5) - 6*tc^11*(270 + 598*\[Rho] - 
           17617*\[Rho]^2 - 3505*\[Rho]^3 + 5112*\[Rho]^4 + 360*\[Rho]^5))*
        Log[tc] + 2880*tc^9*(-1 + tc^2)^3*Sqrt[\[Rho]]*
        (21 - 38*\[Rho] - 84*\[Rho]^2 + 120*\[Rho]^3)*Log[tc]^2))/tc))/
  (675*mb^4*(-1 + tc^2)^3*\[Rho]^(3/2)*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (r12*((-3*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(20*\[Rho]^3 + 20*tc^16*\[Rho]^3 - 36*tc*\[Rho]^(5/2)*
          (4 + 5*\[Rho]) - 36*tc^15*\[Rho]^(5/2)*(4 + 5*\[Rho]) + 
         tc^2*\[Rho]^2*(162 + 2023*\[Rho] + 1089*\[Rho]^2) + 
         tc^14*\[Rho]^2*(162 + 2023*\[Rho] + 1089*\[Rho]^2) + 
         tc^4*(135 + 1032*\[Rho] + 3018*\[Rho]^2 - 15184*\[Rho]^3 - 
           11241*\[Rho]^4) + tc^12*(135 + 1032*\[Rho] + 3018*\[Rho]^2 - 
           15184*\[Rho]^3 - 11241*\[Rho]^4) + 6*tc^7*Sqrt[\[Rho]]*
          (81 + 292*\[Rho] + 710*\[Rho]^2 - 1782*\[Rho]^3 + 225*\[Rho]^4) + 
         6*tc^9*Sqrt[\[Rho]]*(81 + 292*\[Rho] + 710*\[Rho]^2 - 
           1782*\[Rho]^3 + 225*\[Rho]^4) - 6*tc^3*Sqrt[\[Rho]]*
          (12 + 79*\[Rho] + 660*\[Rho]^2 - 489*\[Rho]^3 + 240*\[Rho]^4) - 
         6*tc^13*Sqrt[\[Rho]]*(12 + 79*\[Rho] + 660*\[Rho]^2 - 489*\[Rho]^3 + 
           240*\[Rho]^4) - 6*tc^5*Sqrt[\[Rho]]*(-21 + 213*\[Rho] - 
           2434*\[Rho]^2 - 7083*\[Rho]^3 + 615*\[Rho]^4) - 
         6*tc^11*Sqrt[\[Rho]]*(-21 + 213*\[Rho] - 2434*\[Rho]^2 - 
           7083*\[Rho]^3 + 615*\[Rho]^4) - 2*tc^8*(-855 + 1704*\[Rho] - 
           6570*\[Rho]^2 - 92*\[Rho]^3 + 7401*\[Rho]^4) + 
         tc^6*(-450 - 5088*\[Rho] + 2130*\[Rho]^2 - 38791*\[Rho]^3 + 
           16653*\[Rho]^4) + tc^10*(-450 - 5088*\[Rho] + 2130*\[Rho]^2 - 
           38791*\[Rho]^3 + 16653*\[Rho]^4)) - 
       12*tc^3*(8*\[Rho]^(3/2)*(-4 + 75*\[Rho]^2) + 8*tc^12*\[Rho]^(3/2)*
          (-4 + 75*\[Rho]^2) + 15*tc^3*\[Rho]*(-13 + 75*\[Rho] - 
           108*\[Rho]^2 + 48*\[Rho]^3) + 15*tc^9*\[Rho]*(-13 + 75*\[Rho] - 
           108*\[Rho]^2 + 48*\[Rho]^3) - 80*tc^6*Sqrt[\[Rho]]*
          (-9 - 11*\[Rho] - 27*\[Rho]^2 + 48*\[Rho]^3) - 
         15*tc*\[Rho]*(-1 - 5*\[Rho] + 82*\[Rho]^2 + 50*\[Rho]^3) - 
         15*tc^11*\[Rho]*(-1 - 5*\[Rho] + 82*\[Rho]^2 + 50*\[Rho]^3) + 
         2*tc^2*Sqrt[\[Rho]]*(45 - 34*\[Rho] + 10*\[Rho]^2 + 1030*\[Rho]^3 - 
           375*\[Rho]^4) + 2*tc^10*Sqrt[\[Rho]]*(45 - 34*\[Rho] + 
           10*\[Rho]^2 + 1030*\[Rho]^3 - 375*\[Rho]^4) - 
         30*tc^5*(-3 + 26*\[Rho] - 26*\[Rho]^2 + 193*\[Rho]^3 + 4*\[Rho]^4) - 
         30*tc^7*(-3 + 26*\[Rho] - 26*\[Rho]^2 + 193*\[Rho]^3 + 4*\[Rho]^4) + 
         20*tc^4*Sqrt[\[Rho]]*(-18 - 17*\[Rho] + 68*\[Rho]^2 + 251*\[Rho]^3 + 
           6*\[Rho]^4) + 20*tc^8*Sqrt[\[Rho]]*(-18 - 17*\[Rho] + 
           68*\[Rho]^2 + 251*\[Rho]^3 + 6*\[Rho]^4))*Log[tc] + 
       1440*tc^8*(-1 + tc^2)*\[Rho]*(-5 + 7*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) + 
    (5*((-1 + tc^2)*(80*\[Rho]^(7/2) + 80*tc^18*\[Rho]^(7/2) - 
         15*tc*\[Rho]^3*(44 + 53*\[Rho]) - 15*tc^17*\[Rho]^3*
          (44 + 53*\[Rho]) + 6*tc^2*\[Rho]^(5/2)*(242 + 1497*\[Rho] + 
           795*\[Rho]^2) + 6*tc^16*\[Rho]^(5/2)*(242 + 1497*\[Rho] + 
           795*\[Rho]^2) - 6*tc^3*\[Rho]*(30 + 276*\[Rho] + 4555*\[Rho]^2 + 
           4356*\[Rho]^3 + 1857*\[Rho]^4) - 6*tc^15*\[Rho]*
          (30 + 276*\[Rho] + 4555*\[Rho]^2 + 4356*\[Rho]^3 + 1857*\[Rho]^4) - 
         6*tc^8*Sqrt[\[Rho]]*(378 + 7374*\[Rho] - 474*\[Rho]^2 + 
           8789*\[Rho]^3 - 14331*\[Rho]^4 + 1350*\[Rho]^5) - 
         6*tc^10*Sqrt[\[Rho]]*(378 + 7374*\[Rho] - 474*\[Rho]^2 + 
           8789*\[Rho]^3 - 14331*\[Rho]^4 + 1350*\[Rho]^5) + 
         6*tc^4*Sqrt[\[Rho]]*(126 + 1308*\[Rho] + 5822*\[Rho]^2 - 
           507*\[Rho]^3 - 4287*\[Rho]^4 + 1440*\[Rho]^5) + 
         6*tc^14*Sqrt[\[Rho]]*(126 + 1308*\[Rho] + 5822*\[Rho]^2 - 
           507*\[Rho]^3 - 4287*\[Rho]^4 + 1440*\[Rho]^5) + 
         2*tc^6*Sqrt[\[Rho]]*(-864 + 3618*\[Rho] - 56694*\[Rho]^2 - 
           272923*\[Rho]^3 - 155097*\[Rho]^4 + 11070*\[Rho]^5) + 
         2*tc^12*Sqrt[\[Rho]]*(-864 + 3618*\[Rho] - 56694*\[Rho]^2 - 
           272923*\[Rho]^3 - 155097*\[Rho]^4 + 11070*\[Rho]^5) + 
         6*tc^5*(-135 - 2091*\[Rho] - 5030*\[Rho]^2 + 19138*\[Rho]^3 + 
           45365*\[Rho]^4 + 13833*\[Rho]^5) + 6*tc^13*(-135 - 2091*\[Rho] - 
           5030*\[Rho]^2 + 19138*\[Rho]^3 + 45365*\[Rho]^4 + 
           13833*\[Rho]^5) + 6*tc^9*(-1710 - 1926*\[Rho] - 10876*\[Rho]^2 - 
           19312*\[Rho]^3 + 6179*\[Rho]^4 + 18066*\[Rho]^5) - 
         6*tc^7*(-450 - 9744*\[Rho] - 5104*\[Rho]^2 - 56743*\[Rho]^3 - 
           46694*\[Rho]^4 + 20109*\[Rho]^5) - 6*tc^11*(-450 - 9744*\[Rho] - 
           5104*\[Rho]^2 - 56743*\[Rho]^3 - 46694*\[Rho]^4 + 
           20109*\[Rho]^5)) - 24*tc^3*(10*\[Rho]^2*(-4 + 75*\[Rho]^2) + 
         10*tc^14*\[Rho]^2*(-4 + 75*\[Rho]^2) + 5*tc^2*\[Rho]^2*
          (-67 + 1044*\[Rho] + 1995*\[Rho]^2 + 450*\[Rho]^3) + 
         5*tc^12*\[Rho]^2*(-67 + 1044*\[Rho] + 1995*\[Rho]^2 + 
           450*\[Rho]^3) - 6*tc*\[Rho]^(3/2)*(-28 - 28*\[Rho] + 
           645*\[Rho]^2 + 525*\[Rho]^3) - 6*tc^13*\[Rho]^(3/2)*
          (-28 - 28*\[Rho] + 645*\[Rho]^2 + 525*\[Rho]^3) - 
         45*tc^4*\[Rho]*(-16 + 61*\[Rho] - 54*\[Rho]^2 - 109*\[Rho]^3 + 
           48*\[Rho]^4) - 45*tc^10*\[Rho]*(-16 + 61*\[Rho] - 54*\[Rho]^2 - 
           109*\[Rho]^3 + 48*\[Rho]^4) + 60*tc^7*Sqrt[\[Rho]]*
          (-45 - 218*\[Rho] - 122*\[Rho]^2 - 357*\[Rho]^3 + 276*\[Rho]^4) + 
         30*tc^6*(-9 + 87*\[Rho] + 10*\[Rho]^2 + 771*\[Rho]^3 + 
           990*\[Rho]^4 + 12*\[Rho]^5) + 30*tc^8*(-9 + 87*\[Rho] + 
           10*\[Rho]^2 + 771*\[Rho]^3 + 990*\[Rho]^4 + 12*\[Rho]^5) - 
         10*tc^5*Sqrt[\[Rho]]*(-144 - 432*\[Rho] + 240*\[Rho]^2 + 
           2473*\[Rho]^3 + 2133*\[Rho]^4 + 36*\[Rho]^5) - 
         10*tc^9*Sqrt[\[Rho]]*(-144 - 432*\[Rho] + 240*\[Rho]^2 + 
           2473*\[Rho]^3 + 2133*\[Rho]^4 + 36*\[Rho]^5) + 
         2*tc^3*Sqrt[\[Rho]]*(-180 - 189*\[Rho] - 144*\[Rho]^2 - 
           5035*\[Rho]^3 - 2115*\[Rho]^4 + 1125*\[Rho]^5) + 
         2*tc^11*Sqrt[\[Rho]]*(-180 - 189*\[Rho] - 144*\[Rho]^2 - 
           5035*\[Rho]^3 - 2115*\[Rho]^4 + 1125*\[Rho]^5))*Log[tc] - 
       2880*tc^9*(-1 + tc^2)*\[Rho]*(-24 - 5*\[Rho] + 66*\[Rho]^2 + 
         120*\[Rho]^3)*Log[tc]^2))/tc))/(675*mb^5*(-1 + tc^2)*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (m5*((3*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(2*\[Rho]^(5/2) + 2*tc^16*\[Rho]^(5/2) + 
         4*tc*\[Rho]^2*(-7 + 8*\[Rho]) + 4*tc^15*\[Rho]^2*(-7 + 8*\[Rho]) + 
         tc^2*\[Rho]^(3/2)*(269 - 367*\[Rho] - 256*\[Rho]^2) + 
         tc^14*\[Rho]^(3/2)*(269 - 367*\[Rho] - 256*\[Rho]^2) + 
         2*tc^3*\[Rho]*(-195 - 206*\[Rho] - 833*\[Rho]^2 + 180*\[Rho]^3) + 
         2*tc^13*\[Rho]*(-195 - 206*\[Rho] - 833*\[Rho]^2 + 180*\[Rho]^3) + 
         2*tc^4*Sqrt[\[Rho]]*(-21 + 921*\[Rho] + 1849*\[Rho]^2 + 
           1971*\[Rho]^3) + 2*tc^12*Sqrt[\[Rho]]*(-21 + 921*\[Rho] + 
           1849*\[Rho]^2 + 1971*\[Rho]^3) + 4*tc^8*Sqrt[\[Rho]]*
          (387 + 2009*\[Rho] - 1576*\[Rho]^2 + 2459*\[Rho]^3) - 
         tc^6*Sqrt[\[Rho]]*(-348 + 18729*\[Rho] + 1261*\[Rho]^2 + 
           7524*\[Rho]^3) - tc^10*Sqrt[\[Rho]]*(-348 + 18729*\[Rho] + 
           1261*\[Rho]^2 + 7524*\[Rho]^3) + tc^7*(-210 + 2640*\[Rho] + 
           9656*\[Rho]^2 + 6608*\[Rho]^3 - 810*\[Rho]^4) + 
         tc^9*(-210 + 2640*\[Rho] + 9656*\[Rho]^2 + 6608*\[Rho]^3 - 
           810*\[Rho]^4) + 6*tc^5*(5 - 15*\[Rho] + 804*\[Rho]^2 - 
           1669*\[Rho]^3 + 165*\[Rho]^4) + 6*tc^11*(5 - 15*\[Rho] + 
           804*\[Rho]^2 - 1669*\[Rho]^3 + 165*\[Rho]^4)) + 
       12*tc^3*(8*\[Rho]*(-2 + 21*\[Rho]^2) + 8*tc^12*\[Rho]*
          (-2 + 21*\[Rho]^2) - 80*tc^6*\[Rho]*(26 + 63*\[Rho] + 
           48*\[Rho]^2) + 15*tc^3*Sqrt[\[Rho]]*(-1 + 37*\[Rho] - 4*\[Rho]^2 + 
           10*\[Rho]^3) + 15*tc^9*Sqrt[\[Rho]]*(-1 + 37*\[Rho] - 4*\[Rho]^2 + 
           10*\[Rho]^3) - 10*tc^5*Sqrt[\[Rho]]*(20 - 151*\[Rho] - 
           27*\[Rho]^2 + 12*\[Rho]^3) - 10*tc^7*Sqrt[\[Rho]]*
          (20 - 151*\[Rho] - 27*\[Rho]^2 + 12*\[Rho]^3) - 
         5*tc*Sqrt[\[Rho]]*(-7 - 7*\[Rho] + 6*\[Rho]^2 + 42*\[Rho]^3) - 
         5*tc^11*Sqrt[\[Rho]]*(-7 - 7*\[Rho] + 6*\[Rho]^2 + 42*\[Rho]^3) + 
         20*tc^4*(2 + 39*\[Rho] + 44*\[Rho]^2 + 111*\[Rho]^3 + 6*\[Rho]^4) + 
         20*tc^8*(2 + 39*\[Rho] + 44*\[Rho]^2 + 111*\[Rho]^3 + 6*\[Rho]^4) - 
         2*tc^2*(5 + 42*\[Rho] + 350*\[Rho]^2 - 186*\[Rho]^3 + 
           105*\[Rho]^4) - 2*tc^10*(5 + 42*\[Rho] + 350*\[Rho]^2 - 
           186*\[Rho]^3 + 105*\[Rho]^4))*Log[tc] - 4320*tc^8*(-1 + tc^2)*
        Sqrt[\[Rho]]*(1 + \[Rho] + 8*\[Rho]^2)*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) - 
    (5*((-1 + tc^2)*(8*\[Rho]^3 + 8*tc^18*\[Rho]^3 + 9*tc*\[Rho]^(5/2)*
          (-13 + 12*\[Rho]) + 9*tc^17*\[Rho]^(5/2)*(-13 + 12*\[Rho]) - 
         6*tc^2*\[Rho]^2*(-179 + 205*\[Rho] + 176*\[Rho]^2) - 
         6*tc^16*\[Rho]^2*(-179 + 205*\[Rho] + 176*\[Rho]^2) + 
         6*tc^3*\[Rho]^(3/2)*(-517 - 118*\[Rho] + 517*\[Rho]^2 + 
           448*\[Rho]^3) + 6*tc^15*\[Rho]^(3/2)*(-517 - 118*\[Rho] + 
           517*\[Rho]^2 + 448*\[Rho]^3) - 6*tc^4*\[Rho]*(-500 - 2431*\[Rho] - 
           4379*\[Rho]^2 - 2548*\[Rho]^3 + 360*\[Rho]^4) - 
         6*tc^14*\[Rho]*(-500 - 2431*\[Rho] - 4379*\[Rho]^2 - 2548*\[Rho]^3 + 
           360*\[Rho]^4) - 12*tc^5*Sqrt[\[Rho]]*(27 + 1600*\[Rho] + 
           4314*\[Rho]^2 + 7244*\[Rho]^3 + 2403*\[Rho]^4) - 
         12*tc^13*Sqrt[\[Rho]]*(27 + 1600*\[Rho] + 4314*\[Rho]^2 + 
           7244*\[Rho]^3 + 2403*\[Rho]^4) + 6*tc^7*Sqrt[\[Rho]]*
          (36 + 28453*\[Rho] + 41006*\[Rho]^2 + 16411*\[Rho]^3 + 
           9252*\[Rho]^4) + 6*tc^11*Sqrt[\[Rho]]*(36 + 28453*\[Rho] + 
           41006*\[Rho]^2 + 16411*\[Rho]^3 + 9252*\[Rho]^4) - 
         6*tc^9*Sqrt[\[Rho]]*(2124 + 16832*\[Rho] + 10241*\[Rho]^2 + 
           10676*\[Rho]^3 + 11948*\[Rho]^4) + 6*tc^8*(210 - 2950*\[Rho] - 
           22023*\[Rho]^2 - 25995*\[Rho]^3 - 7574*\[Rho]^4 + 810*\[Rho]^5) + 
         6*tc^10*(210 - 2950*\[Rho] - 22023*\[Rho]^2 - 25995*\[Rho]^3 - 
           7574*\[Rho]^4 + 810*\[Rho]^5) - 2*tc^6*(90 + 30*\[Rho] + 
           29241*\[Rho]^2 - 28379*\[Rho]^3 - 33426*\[Rho]^4 + 
           2970*\[Rho]^5) - 2*tc^12*(90 + 30*\[Rho] + 29241*\[Rho]^2 - 
           28379*\[Rho]^3 - 33426*\[Rho]^4 + 2970*\[Rho]^5)) + 
       24*tc^3*(10*\[Rho]^(3/2)*(-2 + 21*\[Rho]^2) + 10*tc^14*\[Rho]^(3/2)*
          (-2 + 21*\[Rho]^2) + 6*tc*\[Rho]*(14 + 14*\[Rho] - 135*\[Rho]^2 - 
           147*\[Rho]^3) + 6*tc^13*\[Rho]*(14 + 14*\[Rho] - 135*\[Rho]^2 - 
           147*\[Rho]^3) + 60*tc^7*\[Rho]*(148 + 697*\[Rho] + 789*\[Rho]^2 + 
           276*\[Rho]^3) + 30*tc^6*Sqrt[\[Rho]]*(20 - 189*\[Rho] - 
           346*\[Rho]^2 + 12*\[Rho]^4) + 30*tc^8*Sqrt[\[Rho]]*
          (20 - 189*\[Rho] - 346*\[Rho]^2 + 12*\[Rho]^4) - 
         15*tc^4*Sqrt[\[Rho]]*(-3 + 138*\[Rho] + 169*\[Rho]^2 + 16*\[Rho]^3 + 
           30*\[Rho]^4) - 15*tc^10*Sqrt[\[Rho]]*(-3 + 138*\[Rho] + 
           169*\[Rho]^2 + 16*\[Rho]^3 + 30*\[Rho]^4) + 5*tc^2*Sqrt[\[Rho]]*
          (-21 - 80*\[Rho] - 129*\[Rho]^2 + 294*\[Rho]^3 + 126*\[Rho]^4) + 
         5*tc^12*Sqrt[\[Rho]]*(-21 - 80*\[Rho] - 129*\[Rho]^2 + 
           294*\[Rho]^3 + 126*\[Rho]^4) - 10*tc^5*(12 + 378*\[Rho] + 
           1038*\[Rho]^2 + 1823*\[Rho]^3 + 1023*\[Rho]^4 + 36*\[Rho]^5) - 
         10*tc^9*(12 + 378*\[Rho] + 1038*\[Rho]^2 + 1823*\[Rho]^3 + 
           1023*\[Rho]^4 + 36*\[Rho]^5) + 2*tc^3*(15 + 243*\[Rho] + 
           1983*\[Rho]^2 + 775*\[Rho]^3 - 69*\[Rho]^4 + 315*\[Rho]^5) + 
         2*tc^11*(15 + 243*\[Rho] + 1983*\[Rho]^2 + 775*\[Rho]^3 - 
           69*\[Rho]^4 + 315*\[Rho]^5))*Log[tc] + 2880*tc^9*(-1 + tc^2)*
        Sqrt[\[Rho]]*(9 + 44*\[Rho] + 144*\[Rho]^2 + 120*\[Rho]^3)*
        Log[tc]^2))/tc))/(675*mb^4*(-1 + tc^2)*\[Rho]^(3/2)*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (r9*((3*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(10*\[Rho]^3 + 10*tc^16*\[Rho]^3 - 4*tc*\[Rho]^(5/2)*
          (13 + 33*\[Rho]) - 4*tc^15*\[Rho]^(5/2)*(13 + 33*\[Rho]) + 
         2*tc^2*\[Rho]^2*(-80 + 731*\[Rho] + 393*\[Rho]^2) + 
         2*tc^14*\[Rho]^2*(-80 + 731*\[Rho] + 393*\[Rho]^2) + 
         4*tc^7*Sqrt[\[Rho]]*(267 + 144*\[Rho] + 833*\[Rho]^2 - 
           3627*\[Rho]^3 + 405*\[Rho]^4) + 4*tc^9*Sqrt[\[Rho]]*
          (267 + 144*\[Rho] + 833*\[Rho]^2 - 3627*\[Rho]^3 + 405*\[Rho]^4) - 
         3*tc^5*Sqrt[\[Rho]]*(-36 + 253*\[Rho] - 983*\[Rho]^2 - 
           10773*\[Rho]^3 + 915*\[Rho]^4) - 3*tc^11*Sqrt[\[Rho]]*
          (-36 + 253*\[Rho] - 983*\[Rho]^2 - 10773*\[Rho]^3 + 915*\[Rho]^4) - 
         tc^3*Sqrt[\[Rho]]*(96 + 177*\[Rho] + 2269*\[Rho]^2 - 2841*\[Rho]^3 + 
           1035*\[Rho]^4) - tc^13*Sqrt[\[Rho]]*(96 + 177*\[Rho] + 
           2269*\[Rho]^2 - 2841*\[Rho]^3 + 1035*\[Rho]^4) - 
         4*tc^8*(-570 + 1095*\[Rho] - 53*\[Rho]^2 - 2746*\[Rho]^3 + 
           4431*\[Rho]^4) - 2*tc^4*(-90 - 585*\[Rho] - 561*\[Rho]^2 + 
           5329*\[Rho]^3 + 4635*\[Rho]^4) - 2*tc^12*(-90 - 585*\[Rho] - 
           561*\[Rho]^2 + 5329*\[Rho]^3 + 4635*\[Rho]^4) + 
         2*tc^6*(-300 - 2910*\[Rho] + 6486*\[Rho]^2 - 13453*\[Rho]^3 + 
           8493*\[Rho]^4) + 2*tc^10*(-300 - 2910*\[Rho] + 6486*\[Rho]^2 - 
           13453*\[Rho]^3 + 8493*\[Rho]^4)) - 
       12*tc^3*(8*\[Rho]^(3/2)*(-5 + 57*\[Rho]^2) + 8*tc^12*\[Rho]^(3/2)*
          (-5 + 57*\[Rho]^2) + 15*tc^3*\[Rho]*(-15 + 62*\[Rho] - 
           77*\[Rho]^2 + 42*\[Rho]^3) + 15*tc^9*\[Rho]*(-15 + 62*\[Rho] - 
           77*\[Rho]^2 + 42*\[Rho]^3) - 80*tc^6*Sqrt[\[Rho]]*
          (-12 - 4*\[Rho] - 9*\[Rho]^2 + 75*\[Rho]^3) - 
         5*tc*\[Rho]*(-5 - 6*\[Rho] + 141*\[Rho]^2 + 114*\[Rho]^3) - 
         5*tc^11*\[Rho]*(-5 - 6*\[Rho] + 141*\[Rho]^2 + 114*\[Rho]^3) + 
         2*tc^2*Sqrt[\[Rho]]*(50 + 15*\[Rho] - 245*\[Rho]^2 + 737*\[Rho]^3 - 
           285*\[Rho]^4) + 2*tc^10*Sqrt[\[Rho]]*(50 + 15*\[Rho] - 
           245*\[Rho]^2 + 737*\[Rho]^3 - 285*\[Rho]^4) - 
         20*tc^5*(-6 + 47*\[Rho] - 69*\[Rho]^2 + 162*\[Rho]^3 + 6*\[Rho]^4) - 
         20*tc^7*(-6 + 47*\[Rho] - 69*\[Rho]^2 + 162*\[Rho]^3 + 6*\[Rho]^4) + 
         10*tc^4*Sqrt[\[Rho]]*(-40 - 21*\[Rho] + 79*\[Rho]^2 + 449*\[Rho]^3 + 
           21*\[Rho]^4) + 10*tc^8*Sqrt[\[Rho]]*(-40 - 21*\[Rho] + 
           79*\[Rho]^2 + 449*\[Rho]^3 + 21*\[Rho]^4))*Log[tc] + 
       1440*tc^8*(-1 + tc^2)*\[Rho]*(-5 - 4*\[Rho] + 33*\[Rho]^2)*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) + 
    (5*(-((-1 + tc^2)*(40*\[Rho]^(7/2) + 40*tc^18*\[Rho]^(7/2) - 
          15*tc*\[Rho]^3*(17 + 37*\[Rho]) - 15*tc^17*\[Rho]^3*
           (17 + 37*\[Rho]) + 12*tc^2*\[Rho]^(5/2)*(-17 + 511*\[Rho] + 
            288*\[Rho]^2) + 12*tc^16*\[Rho]^(5/2)*(-17 + 511*\[Rho] + 
            288*\[Rho]^2) - 12*tc^3*\[Rho]*(20 - 115*\[Rho] + 1303*\[Rho]^2 + 
            1447*\[Rho]^3 + 669*\[Rho]^4) - 12*tc^15*\[Rho]*
           (20 - 115*\[Rho] + 1303*\[Rho]^2 + 1447*\[Rho]^3 + 669*\[Rho]^4) - 
          12*tc^8*Sqrt[\[Rho]]*(462 + 3686*\[Rho] - 1073*\[Rho]^2 - 
            4179*\[Rho]^3 - 8862*\[Rho]^4 + 810*\[Rho]^5) - 
          12*tc^10*Sqrt[\[Rho]]*(462 + 3686*\[Rho] - 1073*\[Rho]^2 - 
            4179*\[Rho]^3 - 8862*\[Rho]^4 + 810*\[Rho]^5) + 
          6*tc^4*Sqrt[\[Rho]]*(168 + 1109*\[Rho] + 2768*\[Rho]^2 - 
            2806*\[Rho]^3 - 4338*\[Rho]^4 + 1035*\[Rho]^5) + 
          6*tc^14*Sqrt[\[Rho]]*(168 + 1109*\[Rho] + 2768*\[Rho]^2 - 
            2806*\[Rho]^3 - 4338*\[Rho]^4 + 1035*\[Rho]^5) + 
          12*tc^5*(-90 - 1195*\[Rho] - 1738*\[Rho]^2 + 7064*\[Rho]^3 + 
            17892*\[Rho]^4 + 5715*\[Rho]^5) + 12*tc^13*(-90 - 1195*\[Rho] - 
            1738*\[Rho]^2 + 7064*\[Rho]^3 + 17892*\[Rho]^4 + 5715*\[Rho]^5) + 
          2*tc^6*Sqrt[\[Rho]]*(-972 + 2229*\[Rho] - 2400*\[Rho]^2 - 
            176702*\[Rho]^3 - 114246*\[Rho]^4 + 8235*\[Rho]^5) + 
          2*tc^12*Sqrt[\[Rho]]*(-972 + 2229*\[Rho] - 2400*\[Rho]^2 - 
            176702*\[Rho]^3 - 114246*\[Rho]^4 + 8235*\[Rho]^5) - 
          12*tc^7*(-300 - 5630*\[Rho] + 3403*\[Rho]^2 - 8451*\[Rho]^3 - 
            9075*\[Rho]^4 + 10329*\[Rho]^5) - 12*tc^11*(-300 - 5630*\[Rho] + 
            3403*\[Rho]^2 - 8451*\[Rho]^3 - 9075*\[Rho]^4 + 10329*\[Rho]^5) + 
          6*tc^9*(-2280 - 1580*\[Rho] + 3784*\[Rho]^2 - 8283*\[Rho]^3 + 
            4185*\[Rho]^4 + 21852*\[Rho]^5))) + 
       24*tc^3*(10*\[Rho]^2*(-5 + 57*\[Rho]^2) + 10*tc^14*\[Rho]^2*
          (-5 + 57*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(-35 - 35*\[Rho] + 
           459*\[Rho]^2 + 399*\[Rho]^3) - 6*tc^13*\[Rho]^(3/2)*
          (-35 - 35*\[Rho] + 459*\[Rho]^2 + 399*\[Rho]^3) - 
         15*tc^4*\[Rho]*(-57 + 147*\[Rho] - 67*\[Rho]^2 - 177*\[Rho]^3 + 
           126*\[Rho]^4) - 15*tc^10*\[Rho]*(-57 + 147*\[Rho] - 67*\[Rho]^2 - 
           177*\[Rho]^3 + 126*\[Rho]^4) + 120*tc^7*Sqrt[\[Rho]]*
          (-30 - 105*\[Rho] + 22*\[Rho]^2 + 102*\[Rho]^3 + 219*\[Rho]^4) + 
         5*tc^2*\[Rho]*(-3 - 59*\[Rho] + 531*\[Rho]^2 + 1329*\[Rho]^3 + 
           342*\[Rho]^4) + 5*tc^12*\[Rho]*(-3 - 59*\[Rho] + 531*\[Rho]^2 + 
           1329*\[Rho]^3 + 342*\[Rho]^4) + 30*tc^6*(-12 + 106*\[Rho] - 
           51*\[Rho]^2 + 282*\[Rho]^3 + 555*\[Rho]^4 + 12*\[Rho]^5) + 
         30*tc^8*(-12 + 106*\[Rho] - 51*\[Rho]^2 + 282*\[Rho]^3 + 
           555*\[Rho]^4 + 12*\[Rho]^5) - 10*tc^5*Sqrt[\[Rho]]*
          (-168 - 402*\[Rho] + 135*\[Rho]^2 + 2435*\[Rho]^3 + 2037*\[Rho]^4 + 
           63*\[Rho]^5) - 10*tc^9*Sqrt[\[Rho]]*(-168 - 402*\[Rho] + 
           135*\[Rho]^2 + 2435*\[Rho]^3 + 2037*\[Rho]^4 + 63*\[Rho]^5) + 
         2*tc^3*Sqrt[\[Rho]]*(-210 - 345*\[Rho] + 930*\[Rho]^2 - 
           2588*\[Rho]^3 - 1218*\[Rho]^4 + 855*\[Rho]^5) + 
         2*tc^11*Sqrt[\[Rho]]*(-210 - 345*\[Rho] + 930*\[Rho]^2 - 
           2588*\[Rho]^3 - 1218*\[Rho]^4 + 855*\[Rho]^5))*Log[tc] + 
       2880*tc^9*(-1 + tc^2)*\[Rho]*(-27 - 31*\[Rho] + 78*\[Rho]^2 + 
         174*\[Rho]^3)*Log[tc]^2))/tc))/(1350*mb^5*(-1 + tc^2)*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r2*((((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      (-((-1 + tc^2)*(330*\[Rho]^3 + 330*tc^20*\[Rho]^3 - 
          4*tc*\[Rho]^(5/2)*(805 + 577*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
           (805 + 577*\[Rho]) + 2*tc^2*\[Rho]^2*(6175 + 12437*\[Rho] + 
            5182*\[Rho]^2) + 2*tc^18*\[Rho]^2*(6175 + 12437*\[Rho] + 
            5182*\[Rho]^2) + tc^4*(4590 + 82914*\[Rho] + 235970*\[Rho]^2 - 
            19988*\[Rho]^3 - 28468*\[Rho]^4) + tc^16*(4590 + 82914*\[Rho] + 
            235970*\[Rho]^2 - 19988*\[Rho]^3 - 28468*\[Rho]^4) + 
          tc^5*Sqrt[\[Rho]]*(-7872 - 211407*\[Rho] + 143545*\[Rho]^2 + 
            291331*\[Rho]^3 - 6885*\[Rho]^4) + tc^15*Sqrt[\[Rho]]*
           (-7872 - 211407*\[Rho] + 143545*\[Rho]^2 + 291331*\[Rho]^3 - 
            6885*\[Rho]^4) - 8*tc^6*(2385 + 30192*\[Rho] + 61415*\[Rho]^2 + 
            49216*\[Rho]^3 + 236*\[Rho]^4) - 8*tc^14*(2385 + 30192*\[Rho] + 
            61415*\[Rho]^2 + 49216*\[Rho]^3 + 236*\[Rho]^4) - 
          tc^3*Sqrt[\[Rho]]*(2448 + 52683*\[Rho] + 91295*\[Rho]^2 + 
            27173*\[Rho]^3 + 12465*\[Rho]^4) - tc^17*Sqrt[\[Rho]]*
           (2448 + 52683*\[Rho] + 91295*\[Rho]^2 + 27173*\[Rho]^3 + 
            12465*\[Rho]^4) + tc^7*Sqrt[\[Rho]]*(-4896 + 790119*\[Rho] - 
            223265*\[Rho]^2 - 377915*\[Rho]^3 + 21645*\[Rho]^4) + 
          tc^13*Sqrt[\[Rho]]*(-4896 + 790119*\[Rho] - 223265*\[Rho]^2 - 
            377915*\[Rho]^3 + 21645*\[Rho]^4) + tc^9*Sqrt[\[Rho]]*
           (75696 - 1243149*\[Rho] - 1994405*\[Rho]^2 - 134495*\[Rho]^3 + 
            32265*\[Rho]^4) + tc^11*Sqrt[\[Rho]]*(75696 - 1243149*\[Rho] - 
            1994405*\[Rho]^2 - 134495*\[Rho]^3 + 32265*\[Rho]^4) + 
          2*tc^8*(34785 + 117519*\[Rho] + 622255*\[Rho]^2 + 522725*\[Rho]^3 + 
            95410*\[Rho]^4) + 2*tc^12*(34785 + 117519*\[Rho] + 
            622255*\[Rho]^2 + 522725*\[Rho]^3 + 95410*\[Rho]^4) - 
          4*tc^10*(34020 + 20928*\[Rho] - 410765*\[Rho]^2 - 310891*\[Rho]^3 + 
            126454*\[Rho]^4))) + 12*tc^3*
        (24*\[Rho]^(3/2)*(-35 + 151*\[Rho]^2) + 24*tc^16*\[Rho]^(3/2)*
          (-35 + 151*\[Rho]^2) - 5*tc*\[Rho]*(133 - 230*\[Rho] + 
           3051*\[Rho]^2 + 906*\[Rho]^3) - 5*tc^15*\[Rho]*
          (133 - 230*\[Rho] + 3051*\[Rho]^2 + 906*\[Rho]^3) + 
         5*tc^3*\[Rho]*(-1393 - 1750*\[Rho] + 21*\[Rho]^2 + 3006*\[Rho]^3) + 
         5*tc^13*\[Rho]*(-1393 - 1750*\[Rho] + 21*\[Rho]^2 + 3006*\[Rho]^3) + 
         2*tc^2*Sqrt[\[Rho]]*(2240 + 1825*\[Rho] + 11785*\[Rho]^2 + 
           8159*\[Rho]^3 - 2265*\[Rho]^4) + 2*tc^14*Sqrt[\[Rho]]*
          (2240 + 1825*\[Rho] + 11785*\[Rho]^2 + 8159*\[Rho]^3 - 
           2265*\[Rho]^4) - 20*tc^8*Sqrt[\[Rho]]*(2368 + 18383*\[Rho] + 
           13475*\[Rho]^2 + 6925*\[Rho]^3 + 105*\[Rho]^4) + 
         6*tc^4*Sqrt[\[Rho]]*(-4480 - 9675*\[Rho] - 11475*\[Rho]^2 - 
           6833*\[Rho]^3 + 375*\[Rho]^4) + 6*tc^12*Sqrt[\[Rho]]*
          (-4480 - 9675*\[Rho] - 11475*\[Rho]^2 - 6833*\[Rho]^3 + 
           375*\[Rho]^4) - 15*tc^5*(-204 - 1711*\[Rho] - 8494*\[Rho]^2 - 
           3213*\[Rho]^3 + 602*\[Rho]^4) - 15*tc^11*(-204 - 1711*\[Rho] - 
           8494*\[Rho]^2 - 3213*\[Rho]^3 + 602*\[Rho]^4) + 
         6*tc^6*Sqrt[\[Rho]]*(9360 + 19925*\[Rho] - 30235*\[Rho]^2 + 
           8091*\[Rho]^3 + 1515*\[Rho]^4) + 6*tc^10*Sqrt[\[Rho]]*
          (9360 + 19925*\[Rho] - 30235*\[Rho]^2 + 8091*\[Rho]^3 + 
           1515*\[Rho]^4) - 5*tc^7*(1044 + 2455*\[Rho] - 36806*\[Rho]^2 - 
           36015*\[Rho]^3 + 3030*\[Rho]^4) - 5*tc^9*(1044 + 2455*\[Rho] - 
           36806*\[Rho]^2 - 36015*\[Rho]^3 + 3030*\[Rho]^4))*Log[tc] + 
       1440*tc^8*(-1 + tc^2)^3*\[Rho]*(343 - 20*\[Rho] + 165*\[Rho]^2)*
        Log[tc]^2))/(tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) + 
    (5*((-1 + tc^2)*(440*\[Rho]^(7/2) + 440*tc^22*\[Rho]^(7/2) - 
         5*tc*\[Rho]^3*(937 + 709*\[Rho]) - 5*tc^21*\[Rho]^3*
          (937 + 709*\[Rho]) + 4*tc^2*\[Rho]^(5/2)*(5130 + 10047*\[Rho] + 
           4097*\[Rho]^2) + 4*tc^20*\[Rho]^(5/2)*(5130 + 10047*\[Rho] + 
           4097*\[Rho]^2) - 2*tc^3*\[Rho]*(1020 + 33820*\[Rho] + 
           87667*\[Rho]^2 + 66339*\[Rho]^3 + 17012*\[Rho]^4) - 
         2*tc^19*\[Rho]*(1020 + 33820*\[Rho] + 87667*\[Rho]^2 + 
           66339*\[Rho]^3 + 17012*\[Rho]^4) + 2*tc^10*Sqrt[\[Rho]]*
          (-74508 + 1796109*\[Rho] + 4873222*\[Rho]^2 + 3582540*\[Rho]^3 + 
           138590*\[Rho]^4 - 32265*\[Rho]^5) + 2*tc^12*Sqrt[\[Rho]]*
          (-74508 + 1796109*\[Rho] + 4873222*\[Rho]^2 + 3582540*\[Rho]^3 + 
           138590*\[Rho]^4 - 32265*\[Rho]^5) + 16*tc^7*(2385 + 55731*\[Rho] + 
           78421*\[Rho]^2 + 35493*\[Rho]^3 + 53706*\[Rho]^4 + 728*\[Rho]^5) + 
         16*tc^15*(2385 + 55731*\[Rho] + 78421*\[Rho]^2 + 35493*\[Rho]^3 + 
           53706*\[Rho]^4 + 728*\[Rho]^5) + 2*tc^6*Sqrt[\[Rho]]*
          (3876 + 294367*\[Rho] + 316626*\[Rho]^2 - 476148*\[Rho]^3 - 
           398458*\[Rho]^4 + 6885*\[Rho]^5) + 2*tc^16*Sqrt[\[Rho]]*
          (3876 + 294367*\[Rho] + 316626*\[Rho]^2 - 476148*\[Rho]^3 - 
           398458*\[Rho]^4 + 6885*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*
          (4284 + 105323*\[Rho] + 244694*\[Rho]^2 + 179414*\[Rho]^3 + 
           44864*\[Rho]^4 + 12465*\[Rho]^5) + 2*tc^18*Sqrt[\[Rho]]*
          (4284 + 105323*\[Rho] + 244694*\[Rho]^2 + 179414*\[Rho]^3 + 
           44864*\[Rho]^4 + 12465*\[Rho]^5) - 2*tc^8*Sqrt[\[Rho]]*
          (-5868 + 1239639*\[Rho] + 485442*\[Rho]^2 - 702840*\[Rho]^3 - 
           514970*\[Rho]^4 + 21645*\[Rho]^5) - 2*tc^14*Sqrt[\[Rho]]*
          (-5868 + 1239639*\[Rho] + 485442*\[Rho]^2 - 702840*\[Rho]^3 - 
           514970*\[Rho]^4 + 21645*\[Rho]^5) + tc^5*(-9180 - 266064*\[Rho] - 
           968144*\[Rho]^2 - 614437*\[Rho]^3 + 265011*\[Rho]^4 + 
           90728*\[Rho]^5) + tc^17*(-9180 - 266064*\[Rho] - 968144*\[Rho]^2 - 
           614437*\[Rho]^3 + 265011*\[Rho]^4 + 90728*\[Rho]^5) - 
         2*tc^9*(69570 + 605064*\[Rho] + 768184*\[Rho]^2 + 1773415*\[Rho]^3 + 
           1463645*\[Rho]^4 + 252260*\[Rho]^5) - 
         2*tc^13*(69570 + 605064*\[Rho] + 768184*\[Rho]^2 + 
           1773415*\[Rho]^3 + 1463645*\[Rho]^4 + 252260*\[Rho]^5) + 
         4*tc^11*(68040 + 237108*\[Rho] - 2270252*\[Rho]^2 - 
           3576661*\[Rho]^3 - 814557*\[Rho]^4 + 300164*\[Rho]^5)) - 
       24*tc^3*(10*\[Rho]^2*(-35 + 151*\[Rho]^2) + 10*tc^18*\[Rho]^2*
          (-35 + 151*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(-245 - 245*\[Rho] + 
           1717*\[Rho]^2 + 1057*\[Rho]^3) - 6*tc^17*\[Rho]^(3/2)*
          (-245 - 245*\[Rho] + 1717*\[Rho]^2 + 1057*\[Rho]^3) + 
         5*tc^2*\[Rho]*(199 - 121*\[Rho] + 4201*\[Rho]^2 + 6115*\[Rho]^3 + 
           906*\[Rho]^4) + 5*tc^16*\[Rho]*(199 - 121*\[Rho] + 4201*\[Rho]^2 + 
           6115*\[Rho]^3 + 906*\[Rho]^4) - 5*tc^4*\[Rho]*
          (-1459 - 3329*\[Rho] + 3331*\[Rho]^2 + 6391*\[Rho]^3 + 
           3006*\[Rho]^4) - 5*tc^14*\[Rho]*(-1459 - 3329*\[Rho] + 
           3331*\[Rho]^2 + 6391*\[Rho]^3 + 3006*\[Rho]^4) + 
         2*tc^5*Sqrt[\[Rho]]*(15420 + 59685*\[Rho] + 55250*\[Rho]^2 + 
           56652*\[Rho]^3 + 24342*\[Rho]^4 - 1125*\[Rho]^5) + 
         2*tc^13*Sqrt[\[Rho]]*(15420 + 59685*\[Rho] + 55250*\[Rho]^2 + 
           56652*\[Rho]^3 + 24342*\[Rho]^4 - 1125*\[Rho]^5) + 
         20*tc^9*Sqrt[\[Rho]]*(3028 + 30268*\[Rho] - 437*\[Rho]^2 + 
           14175*\[Rho]^3 + 10145*\[Rho]^4 + 105*\[Rho]^5) + 
         5*tc^6*(-612 - 6003*\[Rho] - 53033*\[Rho]^2 - 81101*\[Rho]^3 - 
           9885*\[Rho]^4 + 1806*\[Rho]^5) + 5*tc^12*(-612 - 6003*\[Rho] - 
           53033*\[Rho]^2 - 81101*\[Rho]^3 - 9885*\[Rho]^4 + 1806*\[Rho]^5) + 
         2*tc^3*Sqrt[\[Rho]]*(-2570 - 5745*\[Rho] - 14410*\[Rho]^2 - 
           19002*\[Rho]^3 - 5842*\[Rho]^4 + 2265*\[Rho]^5) + 
         2*tc^15*Sqrt[\[Rho]]*(-2570 - 5745*\[Rho] - 14410*\[Rho]^2 - 
           19002*\[Rho]^3 - 5842*\[Rho]^4 + 2265*\[Rho]^5) + 
         5*tc^8*(1044 + 2473*\[Rho] - 47737*\[Rho]^2 - 101881*\[Rho]^3 - 
           49613*\[Rho]^4 + 3030*\[Rho]^5) + 5*tc^10*(1044 + 2473*\[Rho] - 
           47737*\[Rho]^2 - 101881*\[Rho]^3 - 49613*\[Rho]^4 + 
           3030*\[Rho]^5) - 2*tc^7*Sqrt[\[Rho]]*(33030 + 126335*\[Rho] - 
           373890*\[Rho]^2 - 230706*\[Rho]^3 + 40374*\[Rho]^4 + 
           4545*\[Rho]^5) - 2*tc^11*Sqrt[\[Rho]]*(33030 + 126335*\[Rho] - 
           373890*\[Rho]^2 - 230706*\[Rho]^3 + 40374*\[Rho]^4 + 
           4545*\[Rho]^5))*Log[tc] + 2880*tc^9*(-1 + tc^2)^3*\[Rho]*
        (409 + 369*\[Rho] - 890*\[Rho]^2 + 290*\[Rho]^3)*Log[tc]^2))/tc))/
  (2250*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r14*((3*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(34*\[Rho]^3 + 34*tc^16*\[Rho]^3 - 4*tc*\[Rho]^(5/2)*
          (61 + 69*\[Rho]) - 4*tc^15*\[Rho]^(5/2)*(61 + 69*\[Rho]) + 
         2*tc^2*\[Rho]^2*(121 + 1541*\[Rho] + 834*\[Rho]^2) + 
         2*tc^14*\[Rho]^2*(121 + 1541*\[Rho] + 834*\[Rho]^2) + 
         tc^4*(90 + 522*\[Rho] + 2166*\[Rho]^2 - 27098*\[Rho]^3 - 
           18288*\[Rho]^4) + tc^12*(90 + 522*\[Rho] + 2166*\[Rho]^2 - 
           27098*\[Rho]^3 - 18288*\[Rho]^4) + 4*tc^7*Sqrt[\[Rho]]*
          (186 - 1098*\[Rho] - 3343*\[Rho]^2 - 5181*\[Rho]^3 + 
           630*\[Rho]^4) + 4*tc^9*Sqrt[\[Rho]]*(186 - 1098*\[Rho] - 
           3343*\[Rho]^2 - 5181*\[Rho]^3 + 630*\[Rho]^4) - 
         3*tc^5*Sqrt[\[Rho]]*(-8 + 539*\[Rho] - 8769*\[Rho]^2 - 
           21779*\[Rho]^3 + 1905*\[Rho]^4) - 3*tc^11*Sqrt[\[Rho]]*
          (-8 + 539*\[Rho] - 8769*\[Rho]^2 - 21779*\[Rho]^3 + 
           1905*\[Rho]^4) - tc^3*Sqrt[\[Rho]]*(48 + 111*\[Rho] + 
           5131*\[Rho]^2 - 4983*\[Rho]^3 + 2205*\[Rho]^4) - 
         tc^13*Sqrt[\[Rho]]*(48 + 111*\[Rho] + 5131*\[Rho]^2 - 
           4983*\[Rho]^3 + 2205*\[Rho]^4) - 4*tc^8*(-285 + 1467*\[Rho] - 
           3527*\[Rho]^2 - 706*\[Rho]^3 + 7620*\[Rho]^4) + 
         2*tc^6*(-150 - 1494*\[Rho] + 9129*\[Rho]^2 - 22015*\[Rho]^3 + 
           14850*\[Rho]^4) + 2*tc^10*(-150 - 1494*\[Rho] + 9129*\[Rho]^2 - 
           22015*\[Rho]^3 + 14850*\[Rho]^4)) - 
       12*tc^3*(8*\[Rho]^(3/2)*(-5 + 117*\[Rho]^2) + 8*tc^12*\[Rho]^(3/2)*
          (-5 + 117*\[Rho]^2) + 15*tc^3*\[Rho]*(-9 + 158*\[Rho] - 
           127*\[Rho]^2 + 78*\[Rho]^3) + 15*tc^9*\[Rho]*(-9 + 158*\[Rho] - 
           127*\[Rho]^2 + 78*\[Rho]^3) - 80*tc^6*Sqrt[\[Rho]]*
          (-6 + 38*\[Rho] + 81*\[Rho]^2 + 117*\[Rho]^3) - 
         5*tc*\[Rho]*(-11 - 42*\[Rho] + 375*\[Rho]^2 + 234*\[Rho]^3) - 
         5*tc^11*\[Rho]*(-11 - 42*\[Rho] + 375*\[Rho]^2 + 234*\[Rho]^3) - 
         20*tc^5*(-3 + 41*\[Rho] - 102*\[Rho]^2 + 366*\[Rho]^3 + 
           18*\[Rho]^4) - 20*tc^7*(-3 + 41*\[Rho] - 102*\[Rho]^2 + 
           366*\[Rho]^3 + 18*\[Rho]^4) + 10*tc^4*Sqrt[\[Rho]]*
          (-16 + 93*\[Rho] + 481*\[Rho]^2 + 911*\[Rho]^3 + 27*\[Rho]^4) + 
         10*tc^8*Sqrt[\[Rho]]*(-16 + 93*\[Rho] + 481*\[Rho]^2 + 
           911*\[Rho]^3 + 27*\[Rho]^4) - 2*tc^2*Sqrt[\[Rho]]*
          (-20 + 195*\[Rho] + 155*\[Rho]^2 - 1427*\[Rho]^3 + 585*\[Rho]^4) - 
         2*tc^10*Sqrt[\[Rho]]*(-20 + 195*\[Rho] + 155*\[Rho]^2 - 
           1427*\[Rho]^3 + 585*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)*
        \[Rho]*(1 + 32*\[Rho] + 63*\[Rho]^2)*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) + 
    (5*(-((-1 + tc^2)*(136*\[Rho]^(7/2) + 136*tc^18*\[Rho]^(7/2) - 
          3*tc*\[Rho]^3*(373 + 413*\[Rho]) - 3*tc^17*\[Rho]^3*
           (373 + 413*\[Rho]) + 12*tc^2*\[Rho]^(5/2)*(196 + 1157*\[Rho] + 
            609*\[Rho]^2) + 12*tc^16*\[Rho]^(5/2)*(196 + 1157*\[Rho] + 
            609*\[Rho]^2) - 24*tc^3*\[Rho]*(5 + 44*\[Rho] + 1654*\[Rho]^2 + 
            1626*\[Rho]^3 + 711*\[Rho]^4) - 24*tc^15*\[Rho]*
           (5 + 44*\[Rho] + 1654*\[Rho]^2 + 1626*\[Rho]^3 + 711*\[Rho]^4) - 
          12*tc^8*Sqrt[\[Rho]]*(336 - 592*\[Rho] - 20936*\[Rho]^2 - 
            14241*\[Rho]^3 - 13251*\[Rho]^4 + 1260*\[Rho]^5) - 
          12*tc^10*Sqrt[\[Rho]]*(336 - 592*\[Rho] - 20936*\[Rho]^2 - 
            14241*\[Rho]^3 - 13251*\[Rho]^4 + 1260*\[Rho]^5) + 
          6*tc^4*Sqrt[\[Rho]]*(84 + 407*\[Rho] + 5186*\[Rho]^2 - 
            5006*\[Rho]^3 - 7524*\[Rho]^4 + 2205*\[Rho]^5) + 
          6*tc^14*Sqrt[\[Rho]]*(84 + 407*\[Rho] + 5186*\[Rho]^2 - 
            5006*\[Rho]^3 - 7524*\[Rho]^4 + 2205*\[Rho]^5) - 
          24*tc^7*(-75 - 1331*\[Rho] + 7450*\[Rho]^2 - 6522*\[Rho]^3 - 
            8933*\[Rho]^4 + 8955*\[Rho]^5) - 24*tc^11*(-75 - 1331*\[Rho] + 
            7450*\[Rho]^2 - 6522*\[Rho]^3 - 8933*\[Rho]^4 + 8955*\[Rho]^5) + 
          12*tc^5*(-45 - 518*\[Rho] - 212*\[Rho]^2 + 21350*\[Rho]^3 + 
            39121*\[Rho]^4 + 11232*\[Rho]^5) + 12*tc^13*(-45 - 518*\[Rho] - 
            212*\[Rho]^2 + 21350*\[Rho]^3 + 39121*\[Rho]^4 + 
            11232*\[Rho]^5) + 2*tc^6*Sqrt[\[Rho]]*(-396 + 5667*\[Rho] - 
            97710*\[Rho]^2 - 432398*\[Rho]^3 - 235548*\[Rho]^4 + 
            17145*\[Rho]^5) + 2*tc^12*Sqrt[\[Rho]]*(-396 + 5667*\[Rho] - 
            97710*\[Rho]^2 - 432398*\[Rho]^3 - 235548*\[Rho]^4 + 
            17145*\[Rho]^5) + 6*tc^9*(-1140 + 3464*\[Rho] + 800*\[Rho]^2 - 
            13571*\[Rho]^3 + 26673*\[Rho]^4 + 36720*\[Rho]^5))) + 
       24*tc^3*(10*\[Rho]^2*(-5 + 117*\[Rho]^2) + 10*tc^14*\[Rho]^2*
          (-5 + 117*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(-35 - 35*\[Rho] + 
           1023*\[Rho]^2 + 819*\[Rho]^3) - 6*tc^13*\[Rho]^(3/2)*
          (-35 - 35*\[Rho] + 1023*\[Rho]^2 + 819*\[Rho]^3) - 
         15*tc^4*\[Rho]*(-33 + 495*\[Rho] + 113*\[Rho]^2 - 333*\[Rho]^3 + 
           234*\[Rho]^4) - 15*tc^10*\[Rho]*(-33 + 495*\[Rho] + 113*\[Rho]^2 - 
           333*\[Rho]^3 + 234*\[Rho]^4) + 120*tc^7*Sqrt[\[Rho]]*
          (-15 + 57*\[Rho] + 523*\[Rho]^2 + 354*\[Rho]^3 + 333*\[Rho]^4) + 
         5*tc^2*\[Rho]*(-27 - 227*\[Rho] + 1467*\[Rho]^2 + 3033*\[Rho]^3 + 
           702*\[Rho]^4) + 5*tc^12*\[Rho]*(-27 - 227*\[Rho] + 1467*\[Rho]^2 + 
           3033*\[Rho]^3 + 702*\[Rho]^4) + 30*tc^6*(-6 + 88*\[Rho] - 
           213*\[Rho]^2 + 732*\[Rho]^3 + 1299*\[Rho]^4 + 36*\[Rho]^5) + 
         30*tc^8*(-6 + 88*\[Rho] - 213*\[Rho]^2 + 732*\[Rho]^3 + 
           1299*\[Rho]^4 + 36*\[Rho]^5) - 10*tc^5*Sqrt[\[Rho]]*
          (-72 + 312*\[Rho] + 2751*\[Rho]^2 + 6251*\[Rho]^3 + 3921*\[Rho]^4 + 
           81*\[Rho]^5) - 10*tc^9*Sqrt[\[Rho]]*(-72 + 312*\[Rho] + 
           2751*\[Rho]^2 + 6251*\[Rho]^3 + 3921*\[Rho]^4 + 81*\[Rho]^5) + 
         2*tc^3*Sqrt[\[Rho]]*(-90 + 615*\[Rho] + 1680*\[Rho]^2 - 
           5876*\[Rho]^3 - 2508*\[Rho]^4 + 1755*\[Rho]^5) + 
         2*tc^11*Sqrt[\[Rho]]*(-90 + 615*\[Rho] + 1680*\[Rho]^2 - 
           5876*\[Rho]^3 - 2508*\[Rho]^4 + 1755*\[Rho]^5))*Log[tc] + 
       2880*tc^9*(-1 + tc^2)*\[Rho]*(-3 + 137*\[Rho] + 366*\[Rho]^2 + 
         306*\[Rho]^3)*Log[tc]^2))/tc))/(1350*mb^5*(-1 + tc^2)*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r1*((-3*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(850*\[Rho]^3 + 850*tc^24*\[Rho]^3 - 
         4*tc*\[Rho]^(5/2)*(1825 + 1467*\[Rho]) - 4*tc^23*\[Rho]^(5/2)*
          (1825 + 1467*\[Rho]) + 2*tc^2*\[Rho]^2*(10795 + 30972*\[Rho] + 
           16047*\[Rho]^2) + 2*tc^22*\[Rho]^2*(10795 + 30972*\[Rho] + 
           16047*\[Rho]^2) + 2*tc^4*\[Rho]*(16107 + 93935*\[Rho] - 
           233133*\[Rho]^2 - 142983*\[Rho]^3) + 2*tc^20*\[Rho]*
          (16107 + 93935*\[Rho] - 233133*\[Rho]^2 - 142983*\[Rho]^3) - 
         3*tc^3*\[Rho]^(3/2)*(10245 + 56285*\[Rho] - 3573*\[Rho]^2 + 
           13755*\[Rho]^3) - 3*tc^21*\[Rho]^(3/2)*(10245 + 56285*\[Rho] - 
           3573*\[Rho]^2 + 13755*\[Rho]^3) + 12*tc^11*Sqrt[\[Rho]]*
          (-4967 + 222923*\[Rho] + 386205*\[Rho]^2 - 125437*\[Rho]^3 + 
           4980*\[Rho]^4) + 12*tc^13*Sqrt[\[Rho]]*(-4967 + 222923*\[Rho] + 
           386205*\[Rho]^2 - 125437*\[Rho]^3 + 4980*\[Rho]^4) + 
         6*tc^7*Sqrt[\[Rho]]*(26838 + 134323*\[Rho] - 373215*\[Rho]^2 - 
           574369*\[Rho]^3 + 23655*\[Rho]^4) + 6*tc^17*Sqrt[\[Rho]]*
          (26838 + 134323*\[Rho] - 373215*\[Rho]^2 - 574369*\[Rho]^3 + 
           23655*\[Rho]^4) - 6*tc^9*Sqrt[\[Rho]]*(37206 + 195771*\[Rho] - 
           159565*\[Rho]^2 - 722907*\[Rho]^3 + 44895*\[Rho]^4) - 
         6*tc^15*Sqrt[\[Rho]]*(37206 + 195771*\[Rho] - 159565*\[Rho]^2 - 
           722907*\[Rho]^3 + 44895*\[Rho]^4) - 12*tc^12*
          (11280 + 141881*\[Rho] + 412925*\[Rho]^2 - 157103*\[Rho]^3 + 
           54187*\[Rho]^4) + tc^5*Sqrt[\[Rho]]*(-33708 - 98373*\[Rho] + 
           1178155*\[Rho]^2 + 920205*\[Rho]^3 + 57105*\[Rho]^4) + 
         tc^19*Sqrt[\[Rho]]*(-33708 - 98373*\[Rho] + 1178155*\[Rho]^2 + 
           920205*\[Rho]^3 + 57105*\[Rho]^4) + 12*tc^10*
          (16470 + 78897*\[Rho] - 255920*\[Rho]^2 - 511205*\[Rho]^3 + 
           111680*\[Rho]^4) + 12*tc^14*(16470 + 78897*\[Rho] - 
           255920*\[Rho]^2 - 511205*\[Rho]^3 + 111680*\[Rho]^4) - 
         6*tc^8*(15120 + 75008*\[Rho] - 372440*\[Rho]^2 - 572477*\[Rho]^3 + 
           256648*\[Rho]^4) - 6*tc^16*(15120 + 75008*\[Rho] - 
           372440*\[Rho]^2 - 572477*\[Rho]^3 + 256648*\[Rho]^4) + 
         2*tc^6*(6300 + 5658*\[Rho] - 625035*\[Rho]^2 - 8414*\[Rho]^3 + 
           467121*\[Rho]^4) + 2*tc^18*(6300 + 5658*\[Rho] - 625035*\[Rho]^2 - 
           8414*\[Rho]^3 + 467121*\[Rho]^4)) - 
       12*tc^3*(8*\[Rho]^(3/2)*(-5 + 1743*\[Rho]^2) + 8*tc^20*\[Rho]^(3/2)*
          (-5 + 1743*\[Rho]^2) - 5*tc*\[Rho]*(-137 - 60*\[Rho] + 
           8511*\[Rho]^2 + 3486*\[Rho]^3) - 5*tc^19*\[Rho]*
          (-137 - 60*\[Rho] + 8511*\[Rho]^2 + 3486*\[Rho]^3) - 
         10*tc^5*\[Rho]*(-4499 + 480*\[Rho] + 7545*\[Rho]^2 + 
           15150*\[Rho]^3) - 10*tc^15*\[Rho]*(-4499 + 480*\[Rho] + 
           7545*\[Rho]^2 + 15150*\[Rho]^3) + 5*tc^3*\[Rho]*
          (-197 + 2520*\[Rho] + 21123*\[Rho]^2 + 16698*\[Rho]^3) + 
         5*tc^17*\[Rho]*(-197 + 2520*\[Rho] + 21123*\[Rho]^2 + 
           16698*\[Rho]^3) + 20*tc^9*(684 + 2737*\[Rho] - 28851*\[Rho]^2 - 
           26499*\[Rho]^3 + 51*\[Rho]^4) + 20*tc^11*(684 + 2737*\[Rho] - 
           28851*\[Rho]^2 - 26499*\[Rho]^3 + 51*\[Rho]^4) - 
         4*tc^10*Sqrt[\[Rho]]*(58850 + 855*\[Rho] - 295025*\[Rho]^2 + 
           33017*\[Rho]^3 + 375*\[Rho]^4) + 10*tc^8*Sqrt[\[Rho]]*
          (13024 + 35379*\[Rho] + 6287*\[Rho]^2 + 17281*\[Rho]^3 + 
           597*\[Rho]^4) + 10*tc^12*Sqrt[\[Rho]]*(13024 + 35379*\[Rho] + 
           6287*\[Rho]^2 + 17281*\[Rho]^3 + 597*\[Rho]^4) - 
         10*tc^2*Sqrt[\[Rho]]*(122 + 167*\[Rho] - 3737*\[Rho]^2 - 
           607*\[Rho]^3 + 1743*\[Rho]^4) - 10*tc^18*Sqrt[\[Rho]]*
          (122 + 167*\[Rho] - 3737*\[Rho]^2 - 607*\[Rho]^3 + 1743*\[Rho]^4) - 
         20*tc^6*Sqrt[\[Rho]]*(2350 - 2025*\[Rho] - 9013*\[Rho]^2 - 
           803*\[Rho]^3 + 2667*\[Rho]^4) - 20*tc^14*Sqrt[\[Rho]]*
          (2350 - 2025*\[Rho] - 9013*\[Rho]^2 - 803*\[Rho]^3 + 
           2667*\[Rho]^4) + 10*tc^4*Sqrt[\[Rho]]*(976 - 2799*\[Rho] - 
           14479*\[Rho]^2 - 9101*\[Rho]^3 + 5691*\[Rho]^4) + 
         10*tc^16*Sqrt[\[Rho]]*(976 - 2799*\[Rho] - 14479*\[Rho]^2 - 
           9101*\[Rho]^3 + 5691*\[Rho]^4) + 10*tc^7*(-504 - 15127*\[Rho] - 
           15684*\[Rho]^2 + 17949*\[Rho]^3 + 11034*\[Rho]^4) + 
         10*tc^13*(-504 - 15127*\[Rho] - 15684*\[Rho]^2 + 17949*\[Rho]^3 + 
           11034*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)^5*\[Rho]*
        (127 + 50*\[Rho] + 75*\[Rho]^2)*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) + 
    (5*((-1 + tc^2)*(3400*\[Rho]^(7/2) + 3400*tc^26*\[Rho]^(7/2) - 
         15*tc*\[Rho]^3*(2165 + 1807*\[Rho]) - 15*tc^25*\[Rho]^3*
          (2165 + 1807*\[Rho]) + 8*tc^2*\[Rho]^(5/2)*(14775 + 36943*\[Rho] + 
           18018*\[Rho]^2) + 8*tc^24*\[Rho]^(5/2)*(14775 + 36943*\[Rho] + 
           18018*\[Rho]^2) - 12*tc^3*\[Rho]^2*(18360 + 89786*\[Rho] + 
           75357*\[Rho]^2 + 27051*\[Rho]^3) - 12*tc^23*\[Rho]^2*
          (18360 + 89786*\[Rho] + 75357*\[Rho]^2 + 27051*\[Rho]^3) + 
         6*tc^4*\[Rho]^(3/2)*(31955 + 300390*\[Rho] + 110788*\[Rho]^2 - 
           48882*\[Rho]^3 + 41265*\[Rho]^4) + 6*tc^22*\[Rho]^(3/2)*
          (31955 + 300390*\[Rho] + 110788*\[Rho]^2 - 48882*\[Rho]^3 + 
           41265*\[Rho]^4) + 6*tc^5*\[Rho]*(-25662 - 256772*\[Rho] + 
           686293*\[Rho]^2 + 1298291*\[Rho]^3 + 409278*\[Rho]^4) + 
         6*tc^21*\[Rho]*(-25662 - 256772*\[Rho] + 686293*\[Rho]^2 + 
           1298291*\[Rho]^3 + 409278*\[Rho]^4) - 24*tc^12*Sqrt[\[Rho]]*
          (3027 + 945924*\[Rho] + 3007952*\[Rho]^2 + 1408412*\[Rho]^3 - 
           488013*\[Rho]^4 + 14940*\[Rho]^5) - 24*tc^14*Sqrt[\[Rho]]*
          (3027 + 945924*\[Rho] + 3007952*\[Rho]^2 + 1408412*\[Rho]^3 - 
           488013*\[Rho]^4 + 14940*\[Rho]^5) + 12*tc^10*Sqrt[\[Rho]]*
          (173394 + 968663*\[Rho] + 162474*\[Rho]^2 - 3624578*\[Rho]^3 - 
           2766288*\[Rho]^4 + 134685*\[Rho]^5) + 12*tc^16*Sqrt[\[Rho]]*
          (173394 + 968663*\[Rho] + 162474*\[Rho]^2 - 3624578*\[Rho]^3 - 
           2766288*\[Rho]^4 + 134685*\[Rho]^5) - 2*tc^6*Sqrt[\[Rho]]*
          (-133092 - 644199*\[Rho] + 5017938*\[Rho]^2 + 8783740*\[Rho]^3 + 
           3444390*\[Rho]^4 + 171315*\[Rho]^5) - 2*tc^20*Sqrt[\[Rho]]*
          (-133092 - 644199*\[Rho] + 5017938*\[Rho]^2 + 8783740*\[Rho]^3 + 
           3444390*\[Rho]^4 + 171315*\[Rho]^5) - 4*tc^8*Sqrt[\[Rho]]*
          (335286 + 2084637*\[Rho] - 2533764*\[Rho]^2 - 12122198*\[Rho]^3 - 
           6534108*\[Rho]^4 + 212895*\[Rho]^5) - 4*tc^18*Sqrt[\[Rho]]*
          (335286 + 2084637*\[Rho] - 2533764*\[Rho]^2 - 12122198*\[Rho]^3 - 
           6534108*\[Rho]^4 + 212895*\[Rho]^5) - 
         24*tc^11*(49410 + 810033*\[Rho] - 82152*\[Rho]^2 - 
           3209470*\[Rho]^3 - 1896495*\[Rho]^4 + 387420*\[Rho]^5) - 
         24*tc^15*(49410 + 810033*\[Rho] - 82152*\[Rho]^2 - 
           3209470*\[Rho]^3 - 1896495*\[Rho]^4 + 387420*\[Rho]^5) + 
         12*tc^13*(67680 + 2427678*\[Rho] + 7029588*\[Rho]^2 + 
           3787771*\[Rho]^3 - 1298403*\[Rho]^4 + 388626*\[Rho]^5) - 
         12*tc^7*(6300 + 96894*\[Rho] - 740136*\[Rho]^2 - 690302*\[Rho]^3 + 
           880801*\[Rho]^4 + 606333*\[Rho]^5) - 
         12*tc^19*(6300 + 96894*\[Rho] - 740136*\[Rho]^2 - 690302*\[Rho]^3 + 
           880801*\[Rho]^4 + 606333*\[Rho]^5) + 
         3*tc^9*(181440 + 2858688*\[Rho] - 1952672*\[Rho]^2 - 
           14274647*\[Rho]^3 - 5359189*\[Rho]^4 + 3726048*\[Rho]^5) + 
         3*tc^17*(181440 + 2858688*\[Rho] - 1952672*\[Rho]^2 - 
           14274647*\[Rho]^3 - 5359189*\[Rho]^4 + 3726048*\[Rho]^5)) - 
       24*tc^3*(10*\[Rho]^2*(-5 + 1743*\[Rho]^2) + 10*tc^22*\[Rho]^2*
          (-5 + 1743*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(-35 - 35*\[Rho] + 
           17301*\[Rho]^2 + 12201*\[Rho]^3) - 6*tc^21*\[Rho]^(3/2)*
          (-35 - 35*\[Rho] + 17301*\[Rho]^2 + 12201*\[Rho]^3) + 
         5*tc^2*\[Rho]*(-663 - 1693*\[Rho] + 41463*\[Rho]^2 + 
           45603*\[Rho]^3 + 10458*\[Rho]^4) + 5*tc^20*\[Rho]*
          (-663 - 1693*\[Rho] + 41463*\[Rho]^2 + 45603*\[Rho]^3 + 
           10458*\[Rho]^4) + 10*tc^6*\[Rho]*(-16341 - 29296*\[Rho] + 
           45225*\[Rho]^2 + 113940*\[Rho]^3 + 45450*\[Rho]^4) + 
         10*tc^16*\[Rho]*(-16341 - 29296*\[Rho] + 45225*\[Rho]^2 + 
           113940*\[Rho]^3 + 45450*\[Rho]^4) - 5*tc^4*\[Rho]*
          (-843 + 5827*\[Rho] + 130839*\[Rho]^2 + 172227*\[Rho]^3 + 
           50094*\[Rho]^4) - 5*tc^18*\[Rho]*(-843 + 5827*\[Rho] + 
           130839*\[Rho]^2 + 172227*\[Rho]^3 + 50094*\[Rho]^4) - 
         20*tc^10*(2052 + 10047*\[Rho] - 105568*\[Rho]^2 - 245280*\[Rho]^3 - 
           121236*\[Rho]^4 + 153*\[Rho]^5) - 20*tc^12*(2052 + 10047*\[Rho] - 
           105568*\[Rho]^2 - 245280*\[Rho]^3 - 121236*\[Rho]^4 + 
           153*\[Rho]^5) + 4*tc^11*Sqrt[\[Rho]]*(220650 + 941745*\[Rho] - 
           698580*\[Rho]^2 - 1400542*\[Rho]^3 + 133758*\[Rho]^4 + 
           1125*\[Rho]^5) - 10*tc^9*Sqrt[\[Rho]]*(53184 + 416739*\[Rho] + 
           409860*\[Rho]^2 + 62746*\[Rho]^3 + 81216*\[Rho]^4 + 
           1791*\[Rho]^5) - 10*tc^13*Sqrt[\[Rho]]*(53184 + 416739*\[Rho] + 
           409860*\[Rho]^2 + 62746*\[Rho]^3 + 81216*\[Rho]^4 + 
           1791*\[Rho]^5) + 10*tc^3*Sqrt[\[Rho]]*(618 + 2181*\[Rho] - 
           13488*\[Rho]^2 - 2410*\[Rho]^3 + 12690*\[Rho]^4 + 5229*\[Rho]^5) + 
         10*tc^19*Sqrt[\[Rho]]*(618 + 2181*\[Rho] - 13488*\[Rho]^2 - 
           2410*\[Rho]^3 + 12690*\[Rho]^4 + 5229*\[Rho]^5) + 
         20*tc^7*Sqrt[\[Rho]]*(10578 + 42135*\[Rho] - 35046*\[Rho]^2 - 
           56840*\[Rho]^3 + 15660*\[Rho]^4 + 8001*\[Rho]^5) + 
         20*tc^15*Sqrt[\[Rho]]*(10578 + 42135*\[Rho] - 35046*\[Rho]^2 - 
           56840*\[Rho]^3 + 15660*\[Rho]^4 + 8001*\[Rho]^5) - 
         10*tc^5*Sqrt[\[Rho]]*(4944 + 7554*\[Rho] - 64623*\[Rho]^2 - 
           90893*\[Rho]^3 + 2097*\[Rho]^4 + 17073*\[Rho]^5) - 
         10*tc^17*Sqrt[\[Rho]]*(4944 + 7554*\[Rho] - 64623*\[Rho]^2 - 
           90893*\[Rho]^3 + 2097*\[Rho]^4 + 17073*\[Rho]^5) - 
         10*tc^8*(-1512 - 56217*\[Rho] - 200357*\[Rho]^2 - 77415*\[Rho]^3 + 
           145371*\[Rho]^4 + 33102*\[Rho]^5) - 10*tc^14*
          (-1512 - 56217*\[Rho] - 200357*\[Rho]^2 - 77415*\[Rho]^3 + 
           145371*\[Rho]^4 + 33102*\[Rho]^5))*Log[tc] - 
       2880*tc^9*(-1 + tc^2)^5*\[Rho]*(633 + 1643*\[Rho] + 690*\[Rho]^2 + 
         330*\[Rho]^3)*Log[tc]^2))/tc))/(6750*mb^5*(-1 + tc^2)^5*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r3*((-3*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(70*\[Rho]^3 + 70*tc^20*\[Rho]^3 - 4*tc*\[Rho]^(5/2)*
          (115 + 136*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*(115 + 136*\[Rho]) + 
         tc^2*\[Rho]^2*(-55 + 6337*\[Rho] + 3812*\[Rho]^2) + 
         tc^18*\[Rho]^2*(-55 + 6337*\[Rho] + 3812*\[Rho]^2) + 
         2*tc^9*Sqrt[\[Rho]]*(-4416 + 165039*\[Rho] + 186680*\[Rho]^2 + 
           129395*\[Rho]^3 - 13590*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*
          (-4416 + 165039*\[Rho] + 186680*\[Rho]^2 + 129395*\[Rho]^3 - 
           13590*\[Rho]^4) + 2*tc^5*Sqrt[\[Rho]]*(312 + 22227*\[Rho] + 
           68930*\[Rho]^2 + 67979*\[Rho]^3 - 1440*\[Rho]^4) + 
         2*tc^15*Sqrt[\[Rho]]*(312 + 22227*\[Rho] + 68930*\[Rho]^2 + 
           67979*\[Rho]^3 - 1440*\[Rho]^4) - 2*tc^3*Sqrt[\[Rho]]*
          (-648 - 5433*\[Rho] + 3970*\[Rho]^2 - 8933*\[Rho]^3 + 
           2610*\[Rho]^4) - 2*tc^17*Sqrt[\[Rho]]*(-648 - 5433*\[Rho] + 
           3970*\[Rho]^2 - 8933*\[Rho]^3 + 2610*\[Rho]^4) + 
         2*tc^7*Sqrt[\[Rho]]*(-3024 - 101979*\[Rho] - 69970*\[Rho]^2 - 
           193075*\[Rho]^3 + 15480*\[Rho]^4) + 2*tc^13*Sqrt[\[Rho]]*
          (-3024 - 101979*\[Rho] - 69970*\[Rho]^2 - 193075*\[Rho]^3 + 
           15480*\[Rho]^4) + 8*tc^6*(1395 + 9234*\[Rho] + 3370*\[Rho]^2 - 
           68*\[Rho]^3 + 23017*\[Rho]^4) + 8*tc^14*(1395 + 9234*\[Rho] + 
           3370*\[Rho]^2 - 68*\[Rho]^3 + 23017*\[Rho]^4) - 
         2*tc^4*(1215 + 10809*\[Rho] + 16130*\[Rho]^2 + 46517*\[Rho]^3 + 
           29552*\[Rho]^4) - 2*tc^16*(1215 + 10809*\[Rho] + 16130*\[Rho]^2 + 
           46517*\[Rho]^3 + 29552*\[Rho]^4) - 2*tc^8*(20745 + 16983*\[Rho] + 
           74270*\[Rho]^2 - 118690*\[Rho]^3 + 144680*\[Rho]^4) - 
         2*tc^12*(20745 + 16983*\[Rho] + 74270*\[Rho]^2 - 118690*\[Rho]^3 + 
           144680*\[Rho]^4) + tc^10*(74160 - 88416*\[Rho] - 417970*\[Rho]^2 - 
           663298*\[Rho]^3 + 346952*\[Rho]^4)) - 
       12*tc^3*(8*\[Rho]^(3/2)*(25 + 294*\[Rho]^2) + 8*tc^16*\[Rho]^(3/2)*
          (25 + 294*\[Rho]^2) - 5*tc*\[Rho]*(-101 + 55*\[Rho] + 
           888*\[Rho]^2 + 588*\[Rho]^3) - 5*tc^15*\[Rho]*(-101 + 55*\[Rho] + 
           888*\[Rho]^2 + 588*\[Rho]^3) + 5*tc^3*\[Rho]*(401 + 1355*\[Rho] + 
           1038*\[Rho]^2 + 1668*\[Rho]^3) + 5*tc^13*\[Rho]*
          (401 + 1355*\[Rho] + 1038*\[Rho]^2 + 1668*\[Rho]^3) + 
         40*tc^8*Sqrt[\[Rho]]*(748 + 2643*\[Rho] - 240*\[Rho]^2 + 
           2285*\[Rho]^3 + 30*\[Rho]^4) - 15*tc^5*(108 + 207*\[Rho] + 
           2753*\[Rho]^2 + 1866*\[Rho]^3 + 636*\[Rho]^4) - 
         15*tc^11*(108 + 207*\[Rho] + 2753*\[Rho]^2 + 1866*\[Rho]^3 + 
           636*\[Rho]^4) - 4*tc^2*Sqrt[\[Rho]]*(440 + 390*\[Rho] + 
           285*\[Rho]^2 - 416*\[Rho]^3 + 735*\[Rho]^4) - 
         4*tc^14*Sqrt[\[Rho]]*(440 + 390*\[Rho] + 285*\[Rho]^2 - 
           416*\[Rho]^3 + 735*\[Rho]^4) + 5*tc^7*(468 - 745*\[Rho] - 
           5137*\[Rho]^2 - 600*\[Rho]^3 + 1260*\[Rho]^4) + 
         5*tc^9*(468 - 745*\[Rho] - 5137*\[Rho]^2 - 600*\[Rho]^3 + 
           1260*\[Rho]^4) - 4*tc^6*Sqrt[\[Rho]]*(6480 + 8680*\[Rho] - 
           13455*\[Rho]^2 + 14298*\[Rho]^3 + 1395*\[Rho]^4) - 
         4*tc^10*Sqrt[\[Rho]]*(6480 + 8680*\[Rho] - 13455*\[Rho]^2 + 
           14298*\[Rho]^3 + 1395*\[Rho]^4) + 4*tc^4*Sqrt[\[Rho]]*
          (2640 + 3365*\[Rho] + 3150*\[Rho]^2 + 2949*\[Rho]^3 + 
           1800*\[Rho]^4) + 4*tc^12*Sqrt[\[Rho]]*(2640 + 3365*\[Rho] + 
           3150*\[Rho]^2 + 2949*\[Rho]^3 + 1800*\[Rho]^4))*Log[tc] + 
       1440*tc^8*(-1 + tc^2)^3*\[Rho]*(151 - 5*\[Rho] + 120*\[Rho]^2)*
        Log[tc]^2))/(tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) + 
    (5*((-1 + tc^2)*(280*\[Rho]^(7/2) + 280*tc^22*\[Rho]^(7/2) - 
         15*tc*\[Rho]^3*(143 + 164*\[Rho]) - 15*tc^21*\[Rho]^3*
          (143 + 164*\[Rho]) + 2*tc^2*\[Rho]^(5/2)*(1365 + 14021*\[Rho] + 
           8076*\[Rho]^2) + 2*tc^20*\[Rho]^(5/2)*(1365 + 14021*\[Rho] + 
           8076*\[Rho]^2) - 6*tc^3*\[Rho]*(-540 - 4205*\[Rho] + 
           11631*\[Rho]^2 + 11497*\[Rho]^3 + 6596*\[Rho]^4) - 
         6*tc^19*\[Rho]*(-540 - 4205*\[Rho] + 11631*\[Rho]^2 + 
           11497*\[Rho]^3 + 6596*\[Rho]^4) + 4*tc^8*Sqrt[\[Rho]]*
          (3726 + 534537*\[Rho] + 620556*\[Rho]^2 + 1189940*\[Rho]^3 + 
           702975*\[Rho]^4 - 46440*\[Rho]^5) + 4*tc^14*Sqrt[\[Rho]]*
          (3726 + 534537*\[Rho] + 620556*\[Rho]^2 + 1189940*\[Rho]^3 + 
           702975*\[Rho]^4 - 46440*\[Rho]^5) + 4*tc^6*Sqrt[\[Rho]]*
          (3762 - 88041*\[Rho] - 455508*\[Rho]^2 - 662746*\[Rho]^3 - 
           227391*\[Rho]^4 + 4320*\[Rho]^5) + 4*tc^16*Sqrt[\[Rho]]*
          (3762 - 88041*\[Rho] - 455508*\[Rho]^2 - 662746*\[Rho]^3 - 
           227391*\[Rho]^4 + 4320*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*
          (-6804 - 85638*\[Rho] - 33219*\[Rho]^2 - 104539*\[Rho]^3 - 
           96114*\[Rho]^4 + 15660*\[Rho]^5) + 2*tc^18*Sqrt[\[Rho]]*
          (-6804 - 85638*\[Rho] - 33219*\[Rho]^2 - 104539*\[Rho]^3 - 
           96114*\[Rho]^4 + 15660*\[Rho]^5) - 48*tc^7*(1395 + 21687*\[Rho] + 
           12262*\[Rho]^2 - 24144*\[Rho]^3 + 29097*\[Rho]^4 + 
           28441*\[Rho]^5) - 48*tc^15*(1395 + 21687*\[Rho] + 12262*\[Rho]^2 - 
           24144*\[Rho]^3 + 29097*\[Rho]^4 + 28441*\[Rho]^5) + 
         4*tc^10*Sqrt[\[Rho]]*(15354 - 777357*\[Rho] - 1570401*\[Rho]^2 - 
           1428085*\[Rho]^3 - 481245*\[Rho]^4 + 40770*\[Rho]^5) + 
         4*tc^12*Sqrt[\[Rho]]*(15354 - 777357*\[Rho] - 1570401*\[Rho]^2 - 
           1428085*\[Rho]^3 - 481245*\[Rho]^4 + 40770*\[Rho]^5) + 
         3*tc^5*(4860 + 83568*\[Rho] + 188148*\[Rho]^2 + 409229*\[Rho]^3 + 
           483628*\[Rho]^4 + 152384*\[Rho]^5) + 
         3*tc^17*(4860 + 83568*\[Rho] + 188148*\[Rho]^2 + 409229*\[Rho]^3 + 
           483628*\[Rho]^4 + 152384*\[Rho]^5) - 
         12*tc^11*(37080 + 72756*\[Rho] - 575139*\[Rho]^2 - 
           1165967*\[Rho]^3 - 424129*\[Rho]^4 + 208708*\[Rho]^5) + 
         6*tc^9*(41490 + 237048*\[Rho] + 55398*\[Rho]^2 - 604225*\[Rho]^3 - 
           172140*\[Rho]^4 + 353680*\[Rho]^5) + 
         6*tc^13*(41490 + 237048*\[Rho] + 55398*\[Rho]^2 - 604225*\[Rho]^3 - 
           172140*\[Rho]^4 + 353680*\[Rho]^5)) - 
       24*tc^3*(10*\[Rho]^2*(25 + 294*\[Rho]^2) + 10*tc^18*\[Rho]^2*
          (25 + 294*\[Rho]^2) - 42*tc*\[Rho]^(3/2)*(25 + 25*\[Rho] + 
           354*\[Rho]^2 + 294*\[Rho]^3) - 42*tc^17*\[Rho]^(3/2)*
          (25 + 25*\[Rho] + 354*\[Rho]^2 + 294*\[Rho]^3) + 
         15*tc^2*\[Rho]*(-143 - 78*\[Rho] + 1603*\[Rho]^2 + 2000*\[Rho]^3 + 
           588*\[Rho]^4) + 15*tc^16*\[Rho]*(-143 - 78*\[Rho] + 
           1603*\[Rho]^2 + 2000*\[Rho]^3 + 588*\[Rho]^4) - 
         15*tc^4*\[Rho]*(443 + 1838*\[Rho] + 2653*\[Rho]^2 + 3858*\[Rho]^3 + 
           1668*\[Rho]^4) - 15*tc^14*\[Rho]*(443 + 1838*\[Rho] + 
           2653*\[Rho]^2 + 3858*\[Rho]^3 + 1668*\[Rho]^4) - 
         20*tc^9*Sqrt[\[Rho]]*(5748 + 35553*\[Rho] - 12957*\[Rho]^2 - 
           8650*\[Rho]^3 + 19680*\[Rho]^4 + 180*\[Rho]^5) - 
         15*tc^8*(468 - 799*\[Rho] - 9244*\[Rho]^2 - 6677*\[Rho]^3 + 
           1604*\[Rho]^4 + 1260*\[Rho]^5) - 15*tc^10*(468 - 799*\[Rho] - 
           9244*\[Rho]^2 - 6677*\[Rho]^3 + 1604*\[Rho]^4 + 1260*\[Rho]^5) - 
         12*tc^5*Sqrt[\[Rho]]*(3270 + 10055*\[Rho] + 3570*\[Rho]^2 + 
           3772*\[Rho]^3 + 7467*\[Rho]^4 + 1800*\[Rho]^5) - 
         12*tc^13*Sqrt[\[Rho]]*(3270 + 10055*\[Rho] + 3570*\[Rho]^2 + 
           3772*\[Rho]^3 + 7467*\[Rho]^4 + 1800*\[Rho]^5) + 
         6*tc^7*Sqrt[\[Rho]]*(16110 + 56400*\[Rho] - 93875*\[Rho]^2 - 
           56157*\[Rho]^3 + 44598*\[Rho]^4 + 2790*\[Rho]^5) + 
         6*tc^11*Sqrt[\[Rho]]*(16110 + 56400*\[Rho] - 93875*\[Rho]^2 - 
           56157*\[Rho]^3 + 44598*\[Rho]^4 + 2790*\[Rho]^5) + 
         2*tc^3*Sqrt[\[Rho]]*(3270 + 7140*\[Rho] + 1905*\[Rho]^2 - 
           2393*\[Rho]^3 + 7302*\[Rho]^4 + 4410*\[Rho]^5) + 
         2*tc^15*Sqrt[\[Rho]]*(3270 + 7140*\[Rho] + 1905*\[Rho]^2 - 
           2393*\[Rho]^3 + 7302*\[Rho]^4 + 4410*\[Rho]^5) + 
         5*tc^6*(972 + 2673*\[Rho] + 41038*\[Rho]^2 + 77871*\[Rho]^3 + 
           34710*\[Rho]^4 + 5724*\[Rho]^5) + 5*tc^12*(972 + 2673*\[Rho] + 
           41038*\[Rho]^2 + 77871*\[Rho]^3 + 34710*\[Rho]^4 + 5724*\[Rho]^5))*
        Log[tc] - 2880*tc^9*(-1 + tc^2)^3*\[Rho]*(579 + 584*\[Rho] - 
         600*\[Rho]^2 + 600*\[Rho]^3)*Log[tc]^2))/tc))/
  (3375*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r6*((3*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(250*\[Rho]^3 + 250*tc^20*\[Rho]^3 - 
         4*tc*\[Rho]^(5/2)*(545 + 464*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
          (545 + 464*\[Rho]) + tc^2*\[Rho]^2*(7135 + 20063*\[Rho] + 
           9988*\[Rho]^2) + tc^18*\[Rho]^2*(7135 + 20063*\[Rho] + 
           9988*\[Rho]^2) + tc^4*(2430 + 9138*\[Rho] + 85900*\[Rho]^2 - 
           82566*\[Rho]^3 - 59576*\[Rho]^4) + tc^16*(2430 + 9138*\[Rho] + 
           85900*\[Rho]^2 - 82566*\[Rho]^3 - 59576*\[Rho]^4) - 
         2*tc^5*Sqrt[\[Rho]]*(13422 + 61737*\[Rho] - 98470*\[Rho]^2 - 
           147511*\[Rho]^3 + 3510*\[Rho]^4) - 2*tc^15*Sqrt[\[Rho]]*
          (13422 + 61737*\[Rho] - 98470*\[Rho]^2 - 147511*\[Rho]^3 + 
           3510*\[Rho]^4) + 16*tc^6*(-135 + 11328*\[Rho] - 5525*\[Rho]^2 - 
           20601*\[Rho]^3 + 5599*\[Rho]^4) + 16*tc^14*(-135 + 11328*\[Rho] - 
           5525*\[Rho]^2 - 20601*\[Rho]^3 + 5599*\[Rho]^4) - 
         2*tc^3*Sqrt[\[Rho]]*(648 + 2703*\[Rho] + 31490*\[Rho]^2 + 
           2483*\[Rho]^3 + 6390*\[Rho]^4) - 2*tc^17*Sqrt[\[Rho]]*
          (648 + 2703*\[Rho] + 31490*\[Rho]^2 + 2483*\[Rho]^3 + 
           6390*\[Rho]^4) + 2*tc^9*Sqrt[\[Rho]]*(-14904 - 205209*\[Rho] - 
           398060*\[Rho]^2 + 5035*\[Rho]^3 + 6390*\[Rho]^4) + 
         2*tc^11*Sqrt[\[Rho]]*(-14904 - 205209*\[Rho] - 398060*\[Rho]^2 + 
           5035*\[Rho]^3 + 6390*\[Rho]^4) + 2*tc^8*(945 - 219897*\[Rho] + 
           167930*\[Rho]^2 + 486630*\[Rho]^3 + 13100*\[Rho]^4) + 
         2*tc^12*(945 - 219897*\[Rho] + 167930*\[Rho]^2 + 486630*\[Rho]^3 + 
           13100*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*(39054 - 15471*\[Rho] - 
           36470*\[Rho]^2 - 255695*\[Rho]^3 + 16470*\[Rho]^4) + 
         2*tc^13*Sqrt[\[Rho]]*(39054 - 15471*\[Rho] - 36470*\[Rho]^2 - 
           255695*\[Rho]^3 + 16470*\[Rho]^4) - 
         2*tc^10*(28080 - 462528*\[Rho] - 396785*\[Rho]^2 + 11151*\[Rho]^3 + 
           86356*\[Rho]^4)) - 12*tc^3*(8*\[Rho]^(3/2)*(25 + 516*\[Rho]^2) + 
         8*tc^16*\[Rho]^(3/2)*(25 + 516*\[Rho]^2) - 5*tc*\[Rho]*
          (41 - 115*\[Rho] + 2652*\[Rho]^2 + 1032*\[Rho]^3) - 
         5*tc^15*\[Rho]*(41 - 115*\[Rho] + 2652*\[Rho]^2 + 1032*\[Rho]^3) + 
         5*tc^3*\[Rho]*(259 + 745*\[Rho] + 582*\[Rho]^2 + 2832*\[Rho]^3) + 
         5*tc^13*\[Rho]*(259 + 745*\[Rho] + 582*\[Rho]^2 + 2832*\[Rho]^3) + 
         tc^7*(-5940 + 9425*\[Rho] + 70985*\[Rho]^2 + 105900*\[Rho]^3 - 
           1800*\[Rho]^4) + tc^9*(-5940 + 9425*\[Rho] + 70985*\[Rho]^2 + 
           105900*\[Rho]^3 - 1800*\[Rho]^4) - 40*tc^8*Sqrt[\[Rho]]*
          (-452 - 3227*\[Rho] + 5380*\[Rho]^2 + 2055*\[Rho]^3 + 
           30*\[Rho]^4) - 15*tc^5*(-108 - 1667*\[Rho] - 3173*\[Rho]^2 + 
           34*\[Rho]^3 + 704*\[Rho]^4) - 15*tc^11*(-108 - 1667*\[Rho] - 
           3173*\[Rho]^2 + 34*\[Rho]^3 + 704*\[Rho]^4) + 
         4*tc^6*Sqrt[\[Rho]]*(-1845 - 39070*\[Rho] - 405*\[Rho]^2 + 
           3228*\[Rho]^3 + 1170*\[Rho]^4) + 4*tc^10*Sqrt[\[Rho]]*
          (-1845 - 39070*\[Rho] - 405*\[Rho]^2 + 3228*\[Rho]^3 + 
           1170*\[Rho]^4) - 4*tc^2*Sqrt[\[Rho]]*(85 + 460*\[Rho] - 
           2735*\[Rho]^2 - 3174*\[Rho]^3 + 1290*\[Rho]^4) - 
         4*tc^14*Sqrt[\[Rho]]*(85 + 460*\[Rho] - 2735*\[Rho]^2 - 
           3174*\[Rho]^3 + 1290*\[Rho]^4) + 4*tc^4*Sqrt[\[Rho]]*
          (510 - 415*\[Rho] - 6150*\[Rho]^2 - 6039*\[Rho]^3 + 
           1350*\[Rho]^4) + 4*tc^12*Sqrt[\[Rho]]*(510 - 415*\[Rho] - 
           6150*\[Rho]^2 - 6039*\[Rho]^3 + 1350*\[Rho]^4))*Log[tc] - 
       4320*tc^8*(-1 + tc^2)^3*\[Rho]*(-3 - 55*\[Rho] + 40*\[Rho]^2)*
        Log[tc]^2))/(tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) - 
    (5*((-1 + tc^2)*(1000*\[Rho]^(7/2) + 1000*tc^22*\[Rho]^(7/2) - 
         45*tc*\[Rho]^3*(215 + 188*\[Rho]) - 45*tc^21*\[Rho]^3*
          (215 + 188*\[Rho]) + 2*tc^2*\[Rho]^(5/2)*(18795 + 47219*\[Rho] + 
           22524*\[Rho]^2) + 2*tc^20*\[Rho]^(5/2)*(18795 + 47219*\[Rho] + 
           22524*\[Rho]^2) - 6*tc^3*\[Rho]*(540 + 10745*\[Rho] + 
           62309*\[Rho]^2 + 51403*\[Rho]^3 + 16804*\[Rho]^4) - 
         6*tc^19*\[Rho]*(540 + 10745*\[Rho] + 62309*\[Rho]^2 + 
           51403*\[Rho]^3 + 16804*\[Rho]^4) + 4*tc^10*Sqrt[\[Rho]]*
          (68526 + 1123917*\[Rho] + 2685201*\[Rho]^2 + 2102525*\[Rho]^3 - 
           70275*\[Rho]^4 - 19170*\[Rho]^5) + 4*tc^12*Sqrt[\[Rho]]*
          (68526 + 1123917*\[Rho] + 2685201*\[Rho]^2 + 2102525*\[Rho]^3 - 
           70275*\[Rho]^4 - 19170*\[Rho]^5) - 96*tc^7*(-135 + 19104*\[Rho] + 
           39684*\[Rho]^2 - 18503*\[Rho]^3 - 21506*\[Rho]^4 + 
           6727*\[Rho]^5) - 96*tc^15*(-135 + 19104*\[Rho] + 39684*\[Rho]^2 - 
           18503*\[Rho]^3 - 21506*\[Rho]^4 + 6727*\[Rho]^5) + 
         4*tc^6*Sqrt[\[Rho]]*(48528 + 464571*\[Rho] + 44448*\[Rho]^2 - 
           1051114*\[Rho]^3 - 577119*\[Rho]^4 + 10530*\[Rho]^5) + 
         4*tc^16*Sqrt[\[Rho]]*(48528 + 464571*\[Rho] + 44448*\[Rho]^2 - 
           1051114*\[Rho]^3 - 577119*\[Rho]^4 + 10530*\[Rho]^5) + 
         2*tc^4*Sqrt[\[Rho]]*(6804 + 15798*\[Rho] + 301059*\[Rho]^2 + 
           279539*\[Rho]^3 + 25914*\[Rho]^4 + 38340*\[Rho]^5) + 
         2*tc^18*Sqrt[\[Rho]]*(6804 + 15798*\[Rho] + 301059*\[Rho]^2 + 
           279539*\[Rho]^3 + 25914*\[Rho]^4 + 38340*\[Rho]^5) - 
         6*tc^9*(1890 - 853632*\[Rho] - 1103122*\[Rho]^2 + 1294955*\[Rho]^3 + 
           1634100*\[Rho]^4 + 45400*\[Rho]^5) - 
         6*tc^13*(1890 - 853632*\[Rho] - 1103122*\[Rho]^2 + 
           1294955*\[Rho]^3 + 1634100*\[Rho]^4 + 45400*\[Rho]^5) - 
         4*tc^8*Sqrt[\[Rho]]*(150696 + 275907*\[Rho] - 396504*\[Rho]^2 - 
           1235840*\[Rho]^3 - 1007655*\[Rho]^4 + 49410*\[Rho]^5) - 
         4*tc^14*Sqrt[\[Rho]]*(150696 + 275907*\[Rho] - 396504*\[Rho]^2 - 
           1235840*\[Rho]^3 - 1007655*\[Rho]^4 + 49410*\[Rho]^5) + 
         12*tc^11*(28080 - 790404*\[Rho] - 1953799*\[Rho]^2 - 
           1154507*\[Rho]^3 + 212171*\[Rho]^4 + 108148*\[Rho]^5) + 
         3*tc^5*(-4860 - 26688*\[Rho] - 275108*\[Rho]^2 + 53231*\[Rho]^3 + 
           500652*\[Rho]^4 + 163696*\[Rho]^5) + 
         3*tc^17*(-4860 - 26688*\[Rho] - 275108*\[Rho]^2 + 53231*\[Rho]^3 + 
           500652*\[Rho]^4 + 163696*\[Rho]^5)) - 
       24*tc^3*(10*\[Rho]^2*(25 + 516*\[Rho]^2) + 10*tc^18*\[Rho]^2*
          (25 + 516*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(175 + 175*\[Rho] + 
           5112*\[Rho]^2 + 3612*\[Rho]^3) - 6*tc^17*\[Rho]^(3/2)*
          (175 + 175*\[Rho] + 5112*\[Rho]^2 + 3612*\[Rho]^3) + 
         15*tc^2*\[Rho]*(23 - 742*\[Rho] + 4097*\[Rho]^2 + 5500*\[Rho]^3 + 
           1032*\[Rho]^4) + 15*tc^16*\[Rho]*(23 - 742*\[Rho] + 
           4097*\[Rho]^2 + 5500*\[Rho]^3 + 1032*\[Rho]^4) - 
         15*tc^4*\[Rho]*(277 + 1722*\[Rho] + 4127*\[Rho]^2 + 6342*\[Rho]^3 + 
           2832*\[Rho]^4) - 15*tc^14*\[Rho]*(277 + 1722*\[Rho] + 
           4127*\[Rho]^2 + 6342*\[Rho]^3 + 2832*\[Rho]^4) + 
         20*tc^9*Sqrt[\[Rho]]*(-3252 - 66837*\[Rho] - 54627*\[Rho]^2 + 
           78040*\[Rho]^3 + 17850*\[Rho]^4 + 180*\[Rho]^5) + 
         15*tc^8*(1188 - 1399*\[Rho] - 18564*\[Rho]^2 - 51737*\[Rho]^3 - 
           32836*\[Rho]^4 + 360*\[Rho]^5) + 15*tc^10*(1188 - 1399*\[Rho] - 
           18564*\[Rho]^2 - 51737*\[Rho]^3 - 32836*\[Rho]^4 + 360*\[Rho]^5) - 
         12*tc^5*Sqrt[\[Rho]]*(780 + 11195*\[Rho] + 2830*\[Rho]^2 - 
           21812*\[Rho]^3 - 5637*\[Rho]^4 + 1350*\[Rho]^5) - 
         12*tc^13*Sqrt[\[Rho]]*(780 + 11195*\[Rho] + 2830*\[Rho]^2 - 
           21812*\[Rho]^3 - 5637*\[Rho]^4 + 1350*\[Rho]^5) - 
         6*tc^7*Sqrt[\[Rho]]*(-5040 - 202450*\[Rho] - 282375*\[Rho]^2 + 
           18903*\[Rho]^3 + 13128*\[Rho]^4 + 2340*\[Rho]^5) - 
         6*tc^11*Sqrt[\[Rho]]*(-5040 - 202450*\[Rho] - 282375*\[Rho]^2 + 
           18903*\[Rho]^3 + 13128*\[Rho]^4 + 2340*\[Rho]^5) + 
         5*tc^6*(-972 - 20673*\[Rho] - 100358*\[Rho]^2 - 63771*\[Rho]^3 + 
           11970*\[Rho]^4 + 6336*\[Rho]^5) + 5*tc^12*(-972 - 20673*\[Rho] - 
           100358*\[Rho]^2 - 63771*\[Rho]^3 + 11970*\[Rho]^4 + 
           6336*\[Rho]^5) + 2*tc^3*Sqrt[\[Rho]]*(780 + 14610*\[Rho] - 
           8805*\[Rho]^2 - 40547*\[Rho]^3 - 8772*\[Rho]^4 + 7740*\[Rho]^5) + 
         2*tc^15*Sqrt[\[Rho]]*(780 + 14610*\[Rho] - 8805*\[Rho]^2 - 
           40547*\[Rho]^3 - 8772*\[Rho]^4 + 7740*\[Rho]^5))*Log[tc] + 
       2880*tc^9*(-1 + tc^2)^3*\[Rho]*(-81 - 2576*\[Rho] - 360*\[Rho]^2 + 
         600*\[Rho]^3)*Log[tc]^2))/tc))/(6750*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r4*((3*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(250*\[Rho]^3 + 250*tc^20*\[Rho]^3 - 
         4*tc*\[Rho]^(5/2)*(485 + 493*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
          (485 + 493*\[Rho]) + 2*tc^2*\[Rho]^2*(1415 + 11043*\[Rho] + 
           6268*\[Rho]^2) + 2*tc^18*\[Rho]^2*(1415 + 11043*\[Rho] + 
           6268*\[Rho]^2) + tc^8*(-69570 + 249342*\[Rho] - 74090*\[Rho]^2 + 
           701890*\[Rho]^3 - 589240*\[Rho]^4) + 
         tc^12*(-69570 + 249342*\[Rho] - 74090*\[Rho]^2 + 701890*\[Rho]^3 - 
           589240*\[Rho]^4) + tc^9*Sqrt[\[Rho]]*(17904 + 405219*\[Rho] + 
           227915*\[Rho]^2 + 430945*\[Rho]^3 - 42615*\[Rho]^4) + 
         tc^11*Sqrt[\[Rho]]*(17904 + 405219*\[Rho] + 227915*\[Rho]^2 + 
           430945*\[Rho]^3 - 42615*\[Rho]^4) + tc^3*Sqrt[\[Rho]]*
          (2448 + 3333*\[Rho] - 40975*\[Rho]^2 + 33163*\[Rho]^3 - 
           16785*\[Rho]^4) + tc^17*Sqrt[\[Rho]]*(2448 + 3333*\[Rho] - 
           40975*\[Rho]^2 + 33163*\[Rho]^3 - 16785*\[Rho]^4) + 
         tc^5*Sqrt[\[Rho]]*(7872 + 58017*\[Rho] + 322505*\[Rho]^2 + 
           381379*\[Rho]^3 - 9765*\[Rho]^4) + tc^15*Sqrt[\[Rho]]*
          (7872 + 58017*\[Rho] + 322505*\[Rho]^2 + 381379*\[Rho]^3 - 
           9765*\[Rho]^4) + 8*tc^6*(2385 - 2388*\[Rho] - 11095*\[Rho]^2 - 
           364*\[Rho]^3 + 51586*\[Rho]^4) + 8*tc^14*(2385 - 2388*\[Rho] - 
           11095*\[Rho]^2 - 364*\[Rho]^3 + 51586*\[Rho]^4) - 
         2*tc^4*(2295 + 7647*\[Rho] - 5*\[Rho]^2 + 108286*\[Rho]^3 + 
           72476*\[Rho]^4) - 2*tc^16*(2295 + 7647*\[Rho] - 5*\[Rho]^2 + 
           108286*\[Rho]^3 + 72476*\[Rho]^4) + tc^7*Sqrt[\[Rho]]*
          (-45504 - 95049*\[Rho] - 498865*\[Rho]^2 - 938555*\[Rho]^3 + 
           77805*\[Rho]^4) + tc^13*Sqrt[\[Rho]]*(-45504 - 95049*\[Rho] - 
           498865*\[Rho]^2 - 938555*\[Rho]^3 + 77805*\[Rho]^4) + 
         4*tc^10*(34020 - 167952*\[Rho] - 97115*\[Rho]^2 - 157331*\[Rho]^3 + 
           152324*\[Rho]^4)) - 12*tc^3*(8*\[Rho]^(3/2)*(-5 + 837*\[Rho]^2) + 
         8*tc^16*\[Rho]^(3/2)*(-5 + 837*\[Rho]^2) - 5*tc*\[Rho]*
          (-223 + 70*\[Rho] + 2859*\[Rho]^2 + 1674*\[Rho]^3) - 
         5*tc^15*\[Rho]*(-223 + 70*\[Rho] + 2859*\[Rho]^2 + 1674*\[Rho]^3) + 
         5*tc^3*\[Rho]*(163 + 2510*\[Rho] + 2589*\[Rho]^2 + 4614*\[Rho]^3) + 
         5*tc^13*\[Rho]*(163 + 2510*\[Rho] + 2589*\[Rho]^2 + 4614*\[Rho]^3) + 
         20*tc^8*Sqrt[\[Rho]]*(2128 + 1553*\[Rho] - 595*\[Rho]^2 + 
           8755*\[Rho]^3 + 135*\[Rho]^4) + 5*tc^7*(1044 - 3515*\[Rho] - 
           1726*\[Rho]^2 + 12735*\[Rho]^3 + 1410*\[Rho]^4) + 
         5*tc^9*(1044 - 3515*\[Rho] - 1726*\[Rho]^2 + 12735*\[Rho]^3 + 
           1410*\[Rho]^4) - 15*tc^5*(204 + 301*\[Rho] + 4174*\[Rho]^2 + 
           2043*\[Rho]^3 + 1498*\[Rho]^4) - 15*tc^11*(204 + 301*\[Rho] + 
           4174*\[Rho]^2 + 2043*\[Rho]^3 + 1498*\[Rho]^4) - 
         2*tc^6*Sqrt[\[Rho]]*(17280 - 20815*\[Rho] + 3345*\[Rho]^2 + 
           69183*\[Rho]^3 + 4095*\[Rho]^4) - 2*tc^10*Sqrt[\[Rho]]*
          (17280 - 20815*\[Rho] + 3345*\[Rho]^2 + 69183*\[Rho]^3 + 
           4095*\[Rho]^4) - 2*tc^2*Sqrt[\[Rho]]*(1040 + 655*\[Rho] - 
           1865*\[Rho]^2 - 4111*\[Rho]^3 + 4185*\[Rho]^4) - 
         2*tc^14*Sqrt[\[Rho]]*(1040 + 655*\[Rho] - 1865*\[Rho]^2 - 
           4111*\[Rho]^3 + 4185*\[Rho]^4) + 2*tc^4*Sqrt[\[Rho]]*
          (6240 + 3055*\[Rho] + 5175*\[Rho]^2 + 10029*\[Rho]^3 + 
           8325*\[Rho]^4) + 2*tc^12*Sqrt[\[Rho]]*(6240 + 3055*\[Rho] + 
           5175*\[Rho]^2 + 10029*\[Rho]^3 + 8325*\[Rho]^4))*Log[tc] + 
       1440*tc^8*(-1 + tc^2)^3*\[Rho]*(213 - 80*\[Rho] + 315*\[Rho]^2)*
        Log[tc]^2))/(tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) + 
    (5*(-((-1 + tc^2)*(1000*\[Rho]^(7/2) + 1000*tc^22*\[Rho]^(7/2) - 
          15*tc*\[Rho]^3*(585 + 593*\[Rho]) - 15*tc^21*\[Rho]^3*
           (585 + 593*\[Rho]) + 4*tc^2*\[Rho]^(5/2)*(5430 + 25099*\[Rho] + 
            13569*\[Rho]^2) + 4*tc^20*\[Rho]^(5/2)*(5430 + 25099*\[Rho] + 
            13569*\[Rho]^2) - 6*tc^3*\[Rho]*(-1020 + 1420*\[Rho] + 
            50103*\[Rho]^2 + 47591*\[Rho]^3 + 21488*\[Rho]^4) - 
          6*tc^19*\[Rho]*(-1020 + 1420*\[Rho] + 50103*\[Rho]^2 + 
            47591*\[Rho]^3 + 21488*\[Rho]^4) + 2*tc^8*Sqrt[\[Rho]]*
           (133596 + 1064187*\[Rho] + 2050266*\[Rho]^2 + 6404800*\[Rho]^3 + 
            3429870*\[Rho]^4 - 233415*\[Rho]^5) + 2*tc^14*Sqrt[\[Rho]]*
           (133596 + 1064187*\[Rho] + 2050266*\[Rho]^2 + 6404800*\[Rho]^3 + 
            3429870*\[Rho]^4 - 233415*\[Rho]^5) + 2*tc^6*Sqrt[\[Rho]]*
           (-11628 - 396291*\[Rho] - 1738218*\[Rho]^2 - 3053396*\[Rho]^3 - 
            1327566*\[Rho]^4 + 29295*\[Rho]^5) + 2*tc^16*Sqrt[\[Rho]]*
           (-11628 - 396291*\[Rho] - 1738218*\[Rho]^2 - 3053396*\[Rho]^3 - 
            1327566*\[Rho]^4 + 29295*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*
           (-12852 - 63519*\[Rho] + 161298*\[Rho]^2 - 115642*\[Rho]^3 - 
            176052*\[Rho]^4 + 50355*\[Rho]^5) + 2*tc^18*Sqrt[\[Rho]]*
           (-12852 - 63519*\[Rho] + 161298*\[Rho]^2 - 115642*\[Rho]^3 - 
            176052*\[Rho]^4 + 50355*\[Rho]^5) - 
          48*tc^7*(2385 + 10191*\[Rho] - 35749*\[Rho]^2 - 30677*\[Rho]^3 + 
            81916*\[Rho]^4 + 63478*\[Rho]^5) - 48*tc^15*
           (2385 + 10191*\[Rho] - 35749*\[Rho]^2 - 30677*\[Rho]^3 + 
            81916*\[Rho]^4 + 63478*\[Rho]^5) + 2*tc^10*Sqrt[\[Rho]]*
           (-57276 - 2220057*\[Rho] - 2661486*\[Rho]^2 - 2612540*\[Rho]^3 - 
            1625070*\[Rho]^4 + 127845*\[Rho]^5) + 2*tc^12*Sqrt[\[Rho]]*
           (-57276 - 2220057*\[Rho] - 2661486*\[Rho]^2 - 2612540*\[Rho]^3 - 
            1625070*\[Rho]^4 + 127845*\[Rho]^5) - 
          12*tc^11*(68040 - 267372*\[Rho] - 1033732*\[Rho]^2 - 
            1106991*\[Rho]^3 - 155767*\[Rho]^4 + 367984*\[Rho]^5) + 
          3*tc^5*(9180 + 84744*\[Rho] + 106144*\[Rho]^2 + 716667*\[Rho]^3 + 
            1194319*\[Rho]^4 + 378992*\[Rho]^5) + 
          3*tc^17*(9180 + 84744*\[Rho] + 106144*\[Rho]^2 + 716667*\[Rho]^3 + 
            1194319*\[Rho]^4 + 378992*\[Rho]^5) + 
          6*tc^9*(69570 - 86676*\[Rho] - 516016*\[Rho]^2 - 1437415*\[Rho]^3 - 
            337965*\[Rho]^4 + 712120*\[Rho]^5) + 
          6*tc^13*(69570 - 86676*\[Rho] - 516016*\[Rho]^2 - 
            1437415*\[Rho]^3 - 337965*\[Rho]^4 + 712120*\[Rho]^5))) + 
       24*tc^3*(10*\[Rho]^2*(-5 + 837*\[Rho]^2) + 10*tc^18*\[Rho]^2*
          (-5 + 837*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(-35 - 35*\[Rho] + 
           7359*\[Rho]^2 + 5859*\[Rho]^3) - 6*tc^17*\[Rho]^(3/2)*
          (-35 - 35*\[Rho] + 7359*\[Rho]^2 + 5859*\[Rho]^3) + 
         15*tc^2*\[Rho]*(-289 + 51*\[Rho] + 4489*\[Rho]^2 + 6375*\[Rho]^3 + 
           1674*\[Rho]^4) + 15*tc^16*\[Rho]*(-289 + 51*\[Rho] + 
           4489*\[Rho]^2 + 6375*\[Rho]^3 + 1674*\[Rho]^4) - 
         15*tc^4*\[Rho]*(229 + 2459*\[Rho] + 7419*\[Rho]^2 + 10979*\[Rho]^3 + 
           4614*\[Rho]^4) - 15*tc^14*\[Rho]*(229 + 2459*\[Rho] + 
           7419*\[Rho]^2 + 10979*\[Rho]^3 + 4614*\[Rho]^4) - 
         20*tc^9*Sqrt[\[Rho]]*(8364 + 16584*\[Rho] - 39381*\[Rho]^2 + 
           16955*\[Rho]^3 + 37965*\[Rho]^4 + 405*\[Rho]^5) - 
         15*tc^8*(1044 - 3497*\[Rho] - 8147*\[Rho]^2 + 16569*\[Rho]^3 + 
           22457*\[Rho]^4 + 1410*\[Rho]^5) - 15*tc^10*(1044 - 3497*\[Rho] - 
           8147*\[Rho]^2 + 16569*\[Rho]^3 + 22457*\[Rho]^4 + 1410*\[Rho]^5) + 
         6*tc^7*Sqrt[\[Rho]]*(22230 - 6935*\[Rho] - 127710*\[Rho]^2 + 
           77254*\[Rho]^3 + 104154*\[Rho]^4 + 4095*\[Rho]^5) + 
         6*tc^11*Sqrt[\[Rho]]*(22230 - 6935*\[Rho] - 127710*\[Rho]^2 + 
           77254*\[Rho]^3 + 104154*\[Rho]^4 + 4095*\[Rho]^5) - 
         6*tc^5*Sqrt[\[Rho]]*(8220 + 11275*\[Rho] - 4610*\[Rho]^2 + 
           17932*\[Rho]^3 + 30282*\[Rho]^4 + 8325*\[Rho]^5) - 
         6*tc^13*Sqrt[\[Rho]]*(8220 + 11275*\[Rho] - 4610*\[Rho]^2 + 
           17932*\[Rho]^3 + 30282*\[Rho]^4 + 8325*\[Rho]^5) + 
         2*tc^3*Sqrt[\[Rho]]*(4110 + 2805*\[Rho] - 9150*\[Rho]^2 - 
           14954*\[Rho]^3 + 13146*\[Rho]^4 + 12555*\[Rho]^5) + 
         2*tc^15*Sqrt[\[Rho]]*(4110 + 2805*\[Rho] - 9150*\[Rho]^2 - 
           14954*\[Rho]^3 + 13146*\[Rho]^4 + 12555*\[Rho]^5) + 
         5*tc^6*(1836 + 5319*\[Rho] + 68329*\[Rho]^2 + 80673*\[Rho]^3 + 
           50565*\[Rho]^4 + 13482*\[Rho]^5) + 5*tc^12*(1836 + 5319*\[Rho] + 
           68329*\[Rho]^2 + 80673*\[Rho]^3 + 50565*\[Rho]^4 + 
           13482*\[Rho]^5))*Log[tc] + 2880*tc^9*(-1 + tc^2)^3*\[Rho]*
        (837 - 223*\[Rho] + 390*\[Rho]^2 + 1530*\[Rho]^3)*Log[tc]^2))/tc))/
  (6750*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (\[Mu]2G^2*
   (-(Sqrt[\[Rho]]*(2*tc*(-1 + tc^2)^2*(4*\[Rho]^2 + 4*tc^10*\[Rho]^2 + 
          tc*Sqrt[\[Rho]]*(9 - 59*\[Rho] - 32*\[Rho]^2) + 
          tc^9*Sqrt[\[Rho]]*(9 - 59*\[Rho] - 32*\[Rho]^2) - 
          6*tc^5*Sqrt[\[Rho]]*(81 - 191*\[Rho] + 52*\[Rho]^2) + 
          2*tc^3*Sqrt[\[Rho]]*(27 + 193*\[Rho] + 274*\[Rho]^2) + 
          2*tc^7*Sqrt[\[Rho]]*(27 + 193*\[Rho] + 274*\[Rho]^2) + 
          3*tc^2*(-5 + 25*\[Rho] - 79*\[Rho]^2 + 15*\[Rho]^3) + 
          3*tc^8*(-5 + 25*\[Rho] - 79*\[Rho]^2 + 15*\[Rho]^3) + 
          tc^4*(-75 + 375*\[Rho] - 1837*\[Rho]^2 + 225*\[Rho]^3) + 
          tc^6*(-75 + 375*\[Rho] - 1837*\[Rho]^2 + 225*\[Rho]^3)) + 
        24*tc^3*(10*tc^7*(1 - 3*\[Rho])*Sqrt[\[Rho]] - 24*\[Rho]^2 - 
          360*tc^4*\[Rho]^2 + 360*tc^6*\[Rho]^2 + 24*tc^10*\[Rho]^2 + 
          10*tc^2*(-1 + \[Rho])^2*(-1 + 3*\[Rho]) - 10*tc^8*(-1 + \[Rho])^2*
           (-1 + 3*\[Rho]) + 10*tc^3*Sqrt[\[Rho]]*(-1 + 3*\[Rho]) + 
          5*tc*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2) - 
          5*tc^9*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2))*Log[tc] - 
        2880*tc^8*Sqrt[\[Rho]]*(-1 + 3*\[Rho])*Log[tc]^2)^2) - 
    (3*tc*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^4*Sqrt[\[Rho]]*Log[tc])*
      ((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)^3*(20*\[Rho]^(7/2) + 20*tc^16*\[Rho]^(7/2) - 
         5*tc*\[Rho]^2*(-9 + 67*\[Rho] + 40*\[Rho]^2) - 
         5*tc^15*\[Rho]^2*(-9 + 67*\[Rho] + 40*\[Rho]^2) + 
         tc^2*\[Rho]^(3/2)*(-165 + 875*\[Rho] - 143*\[Rho]^2 + 
           545*\[Rho]^3) + tc^14*\[Rho]^(3/2)*(-165 + 875*\[Rho] - 
           143*\[Rho]^2 + 545*\[Rho]^3) + tc^3*\[Rho]*(150 - \[Rho] + 
           1491*\[Rho]^2 + 3588*\[Rho]^3 - 450*\[Rho]^4) + 
         tc^13*\[Rho]*(150 - \[Rho] + 1491*\[Rho]^2 + 3588*\[Rho]^3 - 
           450*\[Rho]^4) - 2*tc^4*Sqrt[\[Rho]]*(-36 + 1067*\[Rho] - 
           655*\[Rho]^2 + 12541*\[Rho]^3 + 1371*\[Rho]^4) - 
         2*tc^12*Sqrt[\[Rho]]*(-36 + 1067*\[Rho] - 655*\[Rho]^2 + 
           12541*\[Rho]^3 + 1371*\[Rho]^4) + 4*tc^8*Sqrt[\[Rho]]*
          (-972 + 4149*\[Rho] - 3985*\[Rho]^2 - 34535*\[Rho]^3 + 
           1397*\[Rho]^4) + tc^6*Sqrt[\[Rho]]*(432 + 3001*\[Rho] + 
           3985*\[Rho]^2 - 101925*\[Rho]^3 + 11283*\[Rho]^4) + 
         tc^10*Sqrt[\[Rho]]*(432 + 3001*\[Rho] + 3985*\[Rho]^2 - 
           101925*\[Rho]^3 + 11283*\[Rho]^4) + tc^7*(-600 + 6000*\[Rho] - 
           42437*\[Rho]^2 + 120167*\[Rho]^3 + 29456*\[Rho]^4 - 
           3600*\[Rho]^5) + tc^9*(-600 + 6000*\[Rho] - 42437*\[Rho]^2 + 
           120167*\[Rho]^3 + 29456*\[Rho]^4 - 3600*\[Rho]^5) - 
         3*tc^5*(40 - 590*\[Rho] + 2429*\[Rho]^2 - 12599*\[Rho]^3 - 
           10412*\[Rho]^4 + 810*\[Rho]^5) - 3*tc^11*(40 - 590*\[Rho] + 
           2429*\[Rho]^2 - 12599*\[Rho]^3 - 10412*\[Rho]^4 + 810*\[Rho]^5)) + 
       12*tc^2*(-1 + tc^2)^2*(120*\[Rho]^(7/2) + 120*tc^14*\[Rho]^(7/2) - 
         5*tc*\[Rho]^2*(5 + 63*\[Rho] + 78*\[Rho]^2) - 5*tc^13*\[Rho]^2*
          (5 + 63*\[Rho] + 78*\[Rho]^2) + 2*tc^2*\[Rho]^(3/2)*
          (50 - 25*\[Rho] + 852*\[Rho]^2 + 75*\[Rho]^3) + 
         2*tc^12*\[Rho]^(3/2)*(50 - 25*\[Rho] + 852*\[Rho]^2 + 75*\[Rho]^3) + 
         2*tc^3*\[Rho]*(-50 + 217*\[Rho] - 857*\[Rho]^2 - 906*\[Rho]^3 + 
           150*\[Rho]^4) + 2*tc^11*\[Rho]*(-50 + 217*\[Rho] - 857*\[Rho]^2 - 
           906*\[Rho]^3 + 150*\[Rho]^4) - 2*tc^4*Sqrt[\[Rho]]*
          (20 - 190*\[Rho] + 725*\[Rho]^2 - 4144*\[Rho]^3 + 405*\[Rho]^4) - 
         2*tc^10*Sqrt[\[Rho]]*(20 - 190*\[Rho] + 725*\[Rho]^2 - 
           4144*\[Rho]^3 + 405*\[Rho]^4) - 4*tc^6*Sqrt[\[Rho]]*
          (-10 - 90*\[Rho] + 675*\[Rho]^2 - 6142*\[Rho]^3 + 465*\[Rho]^4) - 
         4*tc^8*Sqrt[\[Rho]]*(-10 - 90*\[Rho] + 675*\[Rho]^2 - 
           6142*\[Rho]^3 + 465*\[Rho]^4) + 4*tc^7*(20 - 220*\[Rho] + 
           1761*\[Rho]^2 - 4761*\[Rho]^3 - 978*\[Rho]^4 + 180*\[Rho]^5) + 
         tc^5*(80 - 780*\[Rho] + 2429*\[Rho]^2 - 9929*\[Rho]^3 - 
           7242*\[Rho]^4 + 420*\[Rho]^5) + tc^9*(80 - 780*\[Rho] + 
           2429*\[Rho]^2 - 9929*\[Rho]^3 - 7242*\[Rho]^4 + 420*\[Rho]^5))*
        Log[tc] - 576*tc^6*Sqrt[\[Rho]]*(15*tc*(-1 + \[Rho])^2*\[Rho]^(3/2) - 
         15*tc^9*(-1 + \[Rho])^2*\[Rho]^(3/2) - 12*\[Rho]^3 + 
         12*tc^10*\[Rho]^3 - 65*tc^3*\[Rho]^(3/2)*(-1 + 3*\[Rho]) + 
         65*tc^7*\[Rho]^(3/2)*(-1 + 3*\[Rho]) + 5*tc^2*\[Rho]*
          (-6 + 15*\[Rho] + 8*\[Rho]^2 + 3*\[Rho]^3) - 
         5*tc^8*\[Rho]*(-6 + 15*\[Rho] + 8*\[Rho]^2 + 3*\[Rho]^3) - 
         5*tc^4*(-4 + 21*\[Rho] - 30*\[Rho]^2 + 45*\[Rho]^3) + 
         5*tc^6*(-4 + 21*\[Rho] - 30*\[Rho]^2 + 45*\[Rho]^3))*Log[tc]^2 + 
       34560*tc^11*\[Rho]^2*(-1 + 3*\[Rho])*Log[tc]^3))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) - 
    15*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^4*Sqrt[\[Rho]]*Log[tc])*
     (-((-1 + tc^2)^3*(25*\[Rho]^4 + 25*tc^18*\[Rho]^4 - 
         10*tc*\[Rho]^(5/2)*(-5 + 42*\[Rho] + 27*\[Rho]^2) - 
         10*tc^17*\[Rho]^(5/2)*(-5 + 42*\[Rho] + 27*\[Rho]^2) + 
         5*tc^2*\[Rho]^2*(-54 + 308*\[Rho] + 425*\[Rho]^2 + 200*\[Rho]^3) + 
         5*tc^16*\[Rho]^2*(-54 + 308*\[Rho] + 425*\[Rho]^2 + 200*\[Rho]^3) - 
         2*tc^3*\[Rho]^(3/2)*(-245 + 870*\[Rho] + 1216*\[Rho]^2 + 
           246*\[Rho]^3 + 785*\[Rho]^4) - 2*tc^15*\[Rho]^(3/2)*
          (-245 + 870*\[Rho] + 1216*\[Rho]^2 + 246*\[Rho]^3 + 785*\[Rho]^4) + 
         2*tc^4*\[Rho]*(-110 - 607*\[Rho] - 2050*\[Rho]^2 - 13322*\[Rho]^3 - 
           4494*\[Rho]^4 + 450*\[Rho]^5) + 2*tc^14*\[Rho]*
          (-110 - 607*\[Rho] - 2050*\[Rho]^2 - 13322*\[Rho]^3 - 
           4494*\[Rho]^4 + 450*\[Rho]^5) + 4*tc^5*Sqrt[\[Rho]]*
          (-68 + 1143*\[Rho] - 144*\[Rho]^2 + 23558*\[Rho]^3 + 
           22956*\[Rho]^4 + 1803*\[Rho]^5) + 4*tc^13*Sqrt[\[Rho]]*
          (-68 + 1143*\[Rho] - 144*\[Rho]^2 + 23558*\[Rho]^3 + 
           22956*\[Rho]^4 + 1803*\[Rho]^5) - 4*tc^9*Sqrt[\[Rho]]*
          (-1752 + 5042*\[Rho] + 13369*\[Rho]^2 - 142750*\[Rho]^3 - 
           96063*\[Rho]^4 + 2122*\[Rho]^5) - 2*tc^7*Sqrt[\[Rho]]*
          (176 + 5049*\[Rho] + 21978*\[Rho]^2 - 185240*\[Rho]^3 - 
           130566*\[Rho]^4 + 12579*\[Rho]^5) - 2*tc^11*Sqrt[\[Rho]]*
          (176 + 5049*\[Rho] + 21978*\[Rho]^2 - 185240*\[Rho]^3 - 
           130566*\[Rho]^4 + 12579*\[Rho]^5) + 2*tc^8*(600 - 7320*\[Rho] + 
           55471*\[Rho]^2 - 118450*\[Rho]^3 - 255659*\[Rho]^4 - 
           34268*\[Rho]^5 + 3600*\[Rho]^6) + 2*tc^10*(600 - 7320*\[Rho] + 
           55471*\[Rho]^2 - 118450*\[Rho]^3 - 255659*\[Rho]^4 - 
           34268*\[Rho]^5 + 3600*\[Rho]^6) + tc^6*(240 - 3380*\[Rho] + 
           20142*\[Rho]^2 - 94620*\[Rho]^3 - 258588*\[Rho]^4 - 
           73236*\[Rho]^5 + 4860*\[Rho]^6) + tc^12*(240 - 3380*\[Rho] + 
           20142*\[Rho]^2 - 94620*\[Rho]^3 - 258588*\[Rho]^4 - 
           73236*\[Rho]^5 + 4860*\[Rho]^6))) - 24*tc^2*(-1 + tc^2)^2*
       (50*\[Rho]^4 + 50*tc^16*\[Rho]^4 - 310*tc*\[Rho]^(7/2)*(1 + \[Rho]) - 
        310*tc^15*\[Rho]^(7/2)*(1 + \[Rho]) + 5*tc^2*\[Rho]^2*
         (5 + 104*\[Rho] + 328*\[Rho]^2 + 114*\[Rho]^3) + 
        5*tc^14*\[Rho]^2*(5 + 104*\[Rho] + 328*\[Rho]^2 + 114*\[Rho]^3) - 
        2*tc^3*\[Rho]^(3/2)*(50 - 35*\[Rho] + 1576*\[Rho]^2 + 1496*\[Rho]^3 + 
          75*\[Rho]^4) - 2*tc^13*\[Rho]^(3/2)*(50 - 35*\[Rho] + 
          1576*\[Rho]^2 + 1496*\[Rho]^3 + 75*\[Rho]^4) + 
        2*tc^4*\[Rho]*(50 - 281*\[Rho] + 920*\[Rho]^2 + 3484*\[Rho]^3 + 
          808*\[Rho]^4 - 150*\[Rho]^5) + 2*tc^12*\[Rho]*(50 - 281*\[Rho] + 
          920*\[Rho]^2 + 3484*\[Rho]^3 + 808*\[Rho]^4 - 150*\[Rho]^5) + 
        2*tc^5*Sqrt[\[Rho]]*(20 - 170*\[Rho] + 1055*\[Rho]^2 - 
          6602*\[Rho]^3 - 5362*\[Rho]^4 + 405*\[Rho]^5) + 
        2*tc^11*Sqrt[\[Rho]]*(20 - 170*\[Rho] + 1055*\[Rho]^2 - 
          6602*\[Rho]^3 - 5362*\[Rho]^4 + 405*\[Rho]^5) + 
        2*tc^7*Sqrt[\[Rho]]*(-20 - 200*\[Rho] + 2910*\[Rho]^2 - 
          20827*\[Rho]^3 - 16027*\[Rho]^4 + 930*\[Rho]^5) + 
        2*tc^9*Sqrt[\[Rho]]*(-20 - 200*\[Rho] + 2910*\[Rho]^2 - 
          20827*\[Rho]^3 - 16027*\[Rho]^4 + 930*\[Rho]^5) + 
        tc^6*(-80 + 780*\[Rho] - 2897*\[Rho]^2 + 12040*\[Rho]^3 + 
          30168*\[Rho]^4 + 9106*\[Rho]^5 - 420*\[Rho]^6) + 
        tc^10*(-80 + 780*\[Rho] - 2897*\[Rho]^2 + 12040*\[Rho]^3 + 
          30168*\[Rho]^4 + 9106*\[Rho]^5 - 420*\[Rho]^6) - 
        4*tc^8*(20 - 320*\[Rho] + 2723*\[Rho]^2 - 5160*\[Rho]^3 - 
          9487*\[Rho]^4 - 954*\[Rho]^5 + 180*\[Rho]^6))*Log[tc] + 
      576*tc^6*(-1 + tc^2)*Sqrt[\[Rho]]*(10*\[Rho]^(7/2) + 
        10*tc^10*\[Rho]^(7/2) - 42*tc*\[Rho]^3*(1 + \[Rho]) - 
        42*tc^9*\[Rho]^3*(1 + \[Rho]) + 5*tc^4*\[Rho]^(3/2)*
         (32 - 58*\[Rho] - 167*\[Rho]^2 + 6*\[Rho]^3) + 
        5*tc^6*\[Rho]^(3/2)*(32 - 58*\[Rho] - 167*\[Rho]^2 + 6*\[Rho]^3) + 
        5*tc^2*\[Rho]^(3/2)*(6 - 6*\[Rho] - 11*\[Rho]^2 + 6*\[Rho]^3) + 
        5*tc^8*\[Rho]^(3/2)*(6 - 6*\[Rho] - 11*\[Rho]^2 + 6*\[Rho]^3) + 
        2*tc^3*\[Rho]*(-30 + 50*\[Rho] + 159*\[Rho]^2 + 114*\[Rho]^3 + 
          15*\[Rho]^4) + 2*tc^7*\[Rho]*(-30 + 50*\[Rho] + 159*\[Rho]^2 + 
          114*\[Rho]^3 + 15*\[Rho]^4) + 2*tc^5*(20 - 115*\[Rho] + 
          60*\[Rho]^2 + 54*\[Rho]^3 - 246*\[Rho]^4 + 15*\[Rho]^5))*
       Log[tc]^2 + 69120*tc^12*\[Rho]^2*(-1 + 2*\[Rho] + 6*\[Rho]^2)*
       Log[tc]^3)))/(225*mb^4*\[Rho]^(3/2)*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^4) + 
 \[Mu]2G*((\[Rho]3LS*(2*(-1 + tc^2)^4*(105*\[Rho]^4 + 105*tc^24*\[Rho]^4 - 
        30*tc*\[Rho]^(5/2)*(-11 + 83*\[Rho] + 50*\[Rho]^2) - 
        30*tc^23*\[Rho]^(5/2)*(-11 + 83*\[Rho] + 50*\[Rho]^2) + 
        tc^2*\[Rho]^2*(-1785 + 9750*\[Rho] - 12413*\[Rho]^2 + 
          6180*\[Rho]^3) + tc^22*\[Rho]^2*(-1785 + 9750*\[Rho] - 
          12413*\[Rho]^2 + 6180*\[Rho]^3) + tc^3*\[Rho]^(3/2)*
         (3225 - 756*\[Rho] + 53786*\[Rho]^2 + 98018*\[Rho]^3 - 
          10125*\[Rho]^4) + tc^21*\[Rho]^(3/2)*(3225 - 756*\[Rho] + 
          53786*\[Rho]^2 + 98018*\[Rho]^3 - 10125*\[Rho]^4) + 
        tc^5*Sqrt[\[Rho]]*(-2880 + 143775*\[Rho] - 286188*\[Rho]^2 + 
          1130998*\[Rho]^3 + 1400314*\[Rho]^4 - 143055*\[Rho]^5) + 
        tc^19*Sqrt[\[Rho]]*(-2880 + 143775*\[Rho] - 286188*\[Rho]^2 + 
          1130998*\[Rho]^3 + 1400314*\[Rho]^4 - 143055*\[Rho]^5) + 
        2*tc^4*\[Rho]*(-549 - 34497*\[Rho] + 21710*\[Rho]^2 - 
          321515*\[Rho]^3 - 54781*\[Rho]^4 + 2925*\[Rho]^5) + 
        2*tc^20*\[Rho]*(-549 - 34497*\[Rho] + 21710*\[Rho]^2 - 
          321515*\[Rho]^3 - 54781*\[Rho]^4 + 2925*\[Rho]^5) - 
        4*tc^11*Sqrt[\[Rho]]*(-151440 + 1180290*\[Rho] - 6082824*\[Rho]^2 + 
          13671884*\[Rho]^3 + 100487*\[Rho]^4 + 54765*\[Rho]^5) - 
        4*tc^13*Sqrt[\[Rho]]*(-151440 + 1180290*\[Rho] - 6082824*\[Rho]^2 + 
          13671884*\[Rho]^3 + 100487*\[Rho]^4 + 54765*\[Rho]^5) - 
        10*tc^7*Sqrt[\[Rho]]*(7152 - 66117*\[Rho] + 256179*\[Rho]^2 - 
          411193*\[Rho]^3 - 192286*\[Rho]^4 + 89703*\[Rho]^5) - 
        10*tc^17*Sqrt[\[Rho]]*(7152 - 66117*\[Rho] + 256179*\[Rho]^2 - 
          411193*\[Rho]^3 - 192286*\[Rho]^4 + 89703*\[Rho]^5) + 
        2*tc^9*Sqrt[\[Rho]]*(-6480 - 19905*\[Rho] - 157446*\[Rho]^2 - 
          3102544*\[Rho]^3 - 4748872*\[Rho]^4 + 343035*\[Rho]^5) + 
        2*tc^15*Sqrt[\[Rho]]*(-6480 - 19905*\[Rho] - 157446*\[Rho]^2 - 
          3102544*\[Rho]^3 - 4748872*\[Rho]^4 + 343035*\[Rho]^5) + 
        4*tc^12*(47100 + 361725*\[Rho] - 1724835*\[Rho]^2 + 663250*\[Rho]^3 + 
          13338999*\[Rho]^4 - 1836395*\[Rho]^5 + 161775*\[Rho]^6) + 
        tc^8*(64440 - 531024*\[Rho] + 2389368*\[Rho]^2 - 1065920*\[Rho]^3 + 
          1693935*\[Rho]^4 + 2023984*\[Rho]^5 + 176760*\[Rho]^6) + 
        tc^16*(64440 - 531024*\[Rho] + 2389368*\[Rho]^2 - 1065920*\[Rho]^3 + 
          1693935*\[Rho]^4 + 2023984*\[Rho]^5 + 176760*\[Rho]^6) + 
        tc^6*(2460 - 70176*\[Rho] + 13947*\[Rho]^2 + 188470*\[Rho]^3 - 
          4010865*\[Rho]^4 - 421004*\[Rho]^5 + 218340*\[Rho]^6) + 
        tc^18*(2460 - 70176*\[Rho] + 13947*\[Rho]^2 + 188470*\[Rho]^3 - 
          4010865*\[Rho]^4 - 421004*\[Rho]^5 + 218340*\[Rho]^6) + 
        2*tc^10*(16650 - 557376*\[Rho] + 1174167*\[Rho]^2 - 
          4657510*\[Rho]^3 + 20082735*\[Rho]^4 - 4939804*\[Rho]^5 + 
          512550*\[Rho]^6) + 2*tc^14*(16650 - 557376*\[Rho] + 
          1174167*\[Rho]^2 - 4657510*\[Rho]^3 + 20082735*\[Rho]^4 - 
          4939804*\[Rho]^5 + 512550*\[Rho]^6)) + 24*tc^2*(-1 + tc^2)^3*
       (1380*\[Rho]^4 + 1380*tc^22*\[Rho]^4 - 60*tc*\[Rho]^(5/2)*
         (10 + 71*\[Rho] + 101*\[Rho]^2) - 60*tc^21*\[Rho]^(5/2)*
         (10 + 71*\[Rho] + 101*\[Rho]^2) + 3*tc^2*\[Rho]^2*
         (1175 - 900*\[Rho] + 11023*\[Rho]^2 + 1450*\[Rho]^3) + 
        3*tc^20*\[Rho]^2*(1175 - 900*\[Rho] + 11023*\[Rho]^2 + 
          1450*\[Rho]^3) + 2*tc^3*\[Rho]^(3/2)*(-3450 + 7417*\[Rho] - 
          27297*\[Rho]^2 - 39171*\[Rho]^3 + 5625*\[Rho]^4) + 
        2*tc^19*\[Rho]^(3/2)*(-3450 + 7417*\[Rho] - 27297*\[Rho]^2 - 
          39171*\[Rho]^3 + 5625*\[Rho]^4) + tc^4*\[Rho]*
         (3180 + 18325*\[Rho] - 33680*\[Rho]^2 + 221897*\[Rho]^3 + 
          39510*\[Rho]^4 - 13500*\[Rho]^5) + tc^18*\[Rho]*
         (3180 + 18325*\[Rho] - 33680*\[Rho]^2 + 221897*\[Rho]^3 + 
          39510*\[Rho]^4 - 13500*\[Rho]^5) + 4*tc^7*Sqrt[\[Rho]]*
         (6000 - 56355*\[Rho] + 55868*\[Rho]^2 + 160242*\[Rho]^3 + 
          83076*\[Rho]^4 + 1665*\[Rho]^5) + 4*tc^15*Sqrt[\[Rho]]*
         (6000 - 56355*\[Rho] + 55868*\[Rho]^2 + 160242*\[Rho]^3 + 
          83076*\[Rho]^4 + 1665*\[Rho]^5) + 20*tc^11*Sqrt[\[Rho]]*
         (-11328 + 64708*\[Rho] - 341165*\[Rho]^2 + 769889*\[Rho]^3 - 
          48881*\[Rho]^4 + 13173*\[Rho]^5) + 2*tc^5*Sqrt[\[Rho]]*
         (2520 - 38135*\[Rho] + 89164*\[Rho]^2 - 86404*\[Rho]^3 - 
          91622*\[Rho]^4 + 33225*\[Rho]^5) + 2*tc^17*Sqrt[\[Rho]]*
         (2520 - 38135*\[Rho] + 89164*\[Rho]^2 - 86404*\[Rho]^3 - 
          91622*\[Rho]^4 + 33225*\[Rho]^5) + 2*tc^9*Sqrt[\[Rho]]*
         (-1080 + 127755*\[Rho] - 971792*\[Rho]^2 + 3624702*\[Rho]^3 + 
          1227276*\[Rho]^4 + 37755*\[Rho]^5) + 2*tc^13*Sqrt[\[Rho]]*
         (-1080 + 127755*\[Rho] - 971792*\[Rho]^2 + 3624702*\[Rho]^3 + 
          1227276*\[Rho]^4 + 37755*\[Rho]^5) - 
        20*tc^6*(240 - 2295*\[Rho] + 3178*\[Rho]^2 + 4135*\[Rho]^3 + 
          8378*\[Rho]^4 - 1104*\[Rho]^5 + 2835*\[Rho]^6) - 
        20*tc^16*(240 - 2295*\[Rho] + 3178*\[Rho]^2 + 4135*\[Rho]^3 + 
          8378*\[Rho]^4 - 1104*\[Rho]^5 + 2835*\[Rho]^6) - 
        12*tc^8*(1500 - 17235*\[Rho] + 27010*\[Rho]^2 - 67465*\[Rho]^3 + 
          413641*\[Rho]^4 - 92900*\[Rho]^5 + 16875*\[Rho]^6) - 
        12*tc^14*(1500 - 17235*\[Rho] + 27010*\[Rho]^2 - 67465*\[Rho]^3 + 
          413641*\[Rho]^4 - 92900*\[Rho]^5 + 16875*\[Rho]^6) - 
        2*tc^10*(21000 - 80850*\[Rho] + 195085*\[Rho]^2 - 1404350*\[Rho]^3 + 
          7602947*\[Rho]^4 - 1483230*\[Rho]^5 + 155250*\[Rho]^6) - 
        2*tc^12*(21000 - 80850*\[Rho] + 195085*\[Rho]^2 - 1404350*\[Rho]^3 + 
          7602947*\[Rho]^4 - 1483230*\[Rho]^5 + 155250*\[Rho]^6))*Log[tc] + 
      576*tc^6*(-1 + tc^2)^2*(2376*\[Rho]^4 + 2376*tc^16*\[Rho]^4 - 
        120*tc*\[Rho]^(5/2)*(-2 + 57*\[Rho] + 51*\[Rho]^2) - 
        120*tc^15*\[Rho]^(5/2)*(-2 + 57*\[Rho] + 51*\[Rho]^2) + 
        tc^2*\[Rho]*(50 - 1905*\[Rho] + 2580*\[Rho]^2 + 30447*\[Rho]^3 - 
          1080*\[Rho]^4) + tc^14*\[Rho]*(50 - 1905*\[Rho] + 2580*\[Rho]^2 + 
          30447*\[Rho]^3 - 1080*\[Rho]^4) + 20*tc^3*Sqrt[\[Rho]]*
         (-10 + 230*\[Rho] + 466*\[Rho]^2 - 2412*\[Rho]^3 - 609*\[Rho]^4 + 
          225*\[Rho]^5) + 20*tc^13*Sqrt[\[Rho]]*(-10 + 230*\[Rho] + 
          466*\[Rho]^2 - 2412*\[Rho]^3 - 609*\[Rho]^4 + 225*\[Rho]^5) - 
        30*tc^5*Sqrt[\[Rho]]*(100 - 685*\[Rho] - 130*\[Rho]^2 + 
          4128*\[Rho]^3 + 248*\[Rho]^4 + 255*\[Rho]^5) - 
        30*tc^11*Sqrt[\[Rho]]*(100 - 685*\[Rho] - 130*\[Rho]^2 + 
          4128*\[Rho]^3 + 248*\[Rho]^4 + 255*\[Rho]^5) - 
        10*tc^7*Sqrt[\[Rho]]*(400 - 4055*\[Rho] + 7226*\[Rho]^2 + 
          6408*\[Rho]^3 + 4266*\[Rho]^4 + 2115*\[Rho]^5) - 
        10*tc^9*Sqrt[\[Rho]]*(400 - 4055*\[Rho] + 7226*\[Rho]^2 + 
          6408*\[Rho]^3 + 4266*\[Rho]^4 + 2115*\[Rho]^5) + 
        40*tc^8*(45 - 907*\[Rho] + 3555*\[Rho]^2 - 7215*\[Rho]^3 + 
          16185*\[Rho]^4 - 3456*\[Rho]^5 + 405*\[Rho]^6) + 
        4*tc^4*(50 - 570*\[Rho] - 4805*\[Rho]^2 + 4655*\[Rho]^3 + 
          30332*\[Rho]^4 - 9615*\[Rho]^5 + 1575*\[Rho]^6) + 
        4*tc^12*(50 - 570*\[Rho] - 4805*\[Rho]^2 + 4655*\[Rho]^3 + 
          30332*\[Rho]^4 - 9615*\[Rho]^5 + 1575*\[Rho]^6) + 
        tc^6*(1600 - 4230*\[Rho] - 2275*\[Rho]^2 - 49700*\[Rho]^3 + 
          191449*\[Rho]^4 - 80340*\[Rho]^5 + 9900*\[Rho]^6) + 
        tc^10*(1600 - 4230*\[Rho] - 2275*\[Rho]^2 - 49700*\[Rho]^3 + 
          191449*\[Rho]^4 - 80340*\[Rho]^5 + 9900*\[Rho]^6))*Log[tc]^2 - 
      69120*tc^10*(-1 + tc^2)*Sqrt[\[Rho]]*(60*\[Rho]^(7/2) + 
        60*tc^10*\[Rho]^(7/2) - 36*tc*\[Rho]^2*(2 - 5*\[Rho] + \[Rho]^2) - 
        36*tc^9*\[Rho]^2*(2 - 5*\[Rho] + \[Rho]^2) - 5*tc^2*Sqrt[\[Rho]]*
         (-4 + 27*\[Rho] - 24*\[Rho]^2 + 75*\[Rho]^3 + 18*\[Rho]^4) - 
        5*tc^8*Sqrt[\[Rho]]*(-4 + 27*\[Rho] - 24*\[Rho]^2 + 75*\[Rho]^3 + 
          18*\[Rho]^4) - 5*tc^4*Sqrt[\[Rho]]*(4 + 57*\[Rho] - 108*\[Rho]^2 + 
          381*\[Rho]^3 + 18*\[Rho]^4) - 5*tc^6*Sqrt[\[Rho]]*
         (4 + 57*\[Rho] - 108*\[Rho]^2 + 381*\[Rho]^3 + 18*\[Rho]^4) - 
        2*tc^3*(20 - 250*\[Rho] + 521*\[Rho]^2 - 525*\[Rho]^3 - 
          207*\[Rho]^4 + 45*\[Rho]^5) - 2*tc^7*(20 - 250*\[Rho] + 
          521*\[Rho]^2 - 525*\[Rho]^3 - 207*\[Rho]^4 + 45*\[Rho]^5) - 
        2*tc^5*(80 - 505*\[Rho] + 1826*\[Rho]^2 - 3180*\[Rho]^3 + 
          198*\[Rho]^4 + 45*\[Rho]^5))*Log[tc]^3 - 8294400*tc^16*\[Rho]*
       (-2 + 15*\[Rho] - 24*\[Rho]^2 + 9*\[Rho]^3)*Log[tc]^4))/
    (225*mb^5*\[Rho]*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^4*Sqrt[\[Rho]]*Log[tc])^4) + 
   (\[Rho]3D*((-1 + tc^2)^3*(120*\[Rho]^4 + 120*tc^30*\[Rho]^4 - 
        15*tc*\[Rho]^(7/2)*(131 + 103*\[Rho]) - 15*tc^29*\[Rho]^(7/2)*
         (131 + 103*\[Rho]) + 12*tc^2*\[Rho]^3*(1350 + 2423*\[Rho] + 
          905*\[Rho]^2) + 12*tc^28*\[Rho]^3*(1350 + 2423*\[Rho] + 
          905*\[Rho]^2) - 2*tc^3*\[Rho]^(5/2)*(16422 + 130008*\[Rho] + 
          50659*\[Rho]^2 + 17925*\[Rho]^3) - 2*tc^27*\[Rho]^(5/2)*
         (16422 + 130008*\[Rho] + 50659*\[Rho]^2 + 17925*\[Rho]^3) + 
        tc^4*\[Rho]^2*(-61185 + 808254*\[Rho] + 352760*\[Rho]^2 + 
          149798*\[Rho]^3 + 53325*\[Rho]^4) + tc^26*\[Rho]^2*
         (-61185 + 808254*\[Rho] + 352760*\[Rho]^2 + 149798*\[Rho]^3 + 
          53325*\[Rho]^4) - tc^5*\[Rho]^(3/2)*(-293844 + 515694*\[Rho] + 
          93023*\[Rho]^2 - 2377605*\[Rho]^3 + 331724*\[Rho]^4 + 
          29250*\[Rho]^5) - tc^25*\[Rho]^(3/2)*(-293844 + 515694*\[Rho] + 
          93023*\[Rho]^2 - 2377605*\[Rho]^3 + 331724*\[Rho]^4 + 
          29250*\[Rho]^5) + 3*tc^6*\[Rho]*(-100068 - 668067*\[Rho] - 
          1244878*\[Rho]^2 - 6207180*\[Rho]^3 - 2063238*\[Rho]^4 + 
          269775*\[Rho]^5) + 3*tc^24*\[Rho]*(-100068 - 668067*\[Rho] - 
          1244878*\[Rho]^2 - 6207180*\[Rho]^3 - 2063238*\[Rho]^4 + 
          269775*\[Rho]^5) + tc^9*Sqrt[\[Rho]]*(1086240 - 20583180*\[Rho] + 
          3480738*\[Rho]^2 + 217939611*\[Rho]^3 + 58239479*\[Rho]^4 - 
          20368908*\[Rho]^5 - 2717010*\[Rho]^6) + tc^21*Sqrt[\[Rho]]*
         (1086240 - 20583180*\[Rho] + 3480738*\[Rho]^2 + 217939611*\[Rho]^3 + 
          58239479*\[Rho]^4 - 20368908*\[Rho]^5 - 2717010*\[Rho]^6) + 
        4*tc^7*Sqrt[\[Rho]]*(-13020 + 1051815*\[Rho] + 1667925*\[Rho]^2 + 
          14660948*\[Rho]^3 + 12199701*\[Rho]^4 + 422624*\[Rho]^5 - 
          168255*\[Rho]^6) + 4*tc^23*Sqrt[\[Rho]]*(-13020 + 1051815*\[Rho] + 
          1667925*\[Rho]^2 + 14660948*\[Rho]^3 + 12199701*\[Rho]^4 + 
          422624*\[Rho]^5 - 168255*\[Rho]^6) + 24*tc^15*Sqrt[\[Rho]]*
         (1296740 - 7013637*\[Rho] + 18673097*\[Rho]^2 - 88305836*\[Rho]^3 - 
          8259575*\[Rho]^4 - 76568*\[Rho]^5 + 8325*\[Rho]^6) - 
        6*tc^12*(281880 - 1815312*\[Rho] + 19788657*\[Rho]^2 - 
          62990594*\[Rho]^3 - 123400198*\[Rho]^4 + 9495744*\[Rho]^5 + 
          72315*\[Rho]^6) - 6*tc^18*(281880 - 1815312*\[Rho] + 
          19788657*\[Rho]^2 - 62990594*\[Rho]^3 - 123400198*\[Rho]^4 + 
          9495744*\[Rho]^5 + 72315*\[Rho]^6) - 6*tc^11*Sqrt[\[Rho]]*
         (-2186720 + 7259120*\[Rho] + 4581758*\[Rho]^2 + 45615576*\[Rho]^3 + 
          50070079*\[Rho]^4 - 2018663*\[Rho]^5 + 87840*\[Rho]^6) - 
        6*tc^19*Sqrt[\[Rho]]*(-2186720 + 7259120*\[Rho] + 4581758*\[Rho]^2 + 
          45615576*\[Rho]^3 + 50070079*\[Rho]^4 - 2018663*\[Rho]^5 + 
          87840*\[Rho]^6) + 15*tc^10*(-45840 + 55136*\[Rho] + 
          5609513*\[Rho]^2 - 6202446*\[Rho]^3 + 518832*\[Rho]^4 + 
          5738802*\[Rho]^5 + 416091*\[Rho]^6) + 
        15*tc^20*(-45840 + 55136*\[Rho] + 5609513*\[Rho]^2 - 
          6202446*\[Rho]^3 + 518832*\[Rho]^4 + 5738802*\[Rho]^5 + 
          416091*\[Rho]^6) - 3*tc^13*Sqrt[\[Rho]]*(8349920 - 
          42663080*\[Rho] + 3238972*\[Rho]^2 + 358693637*\[Rho]^3 + 
          72084817*\[Rho]^4 - 23612808*\[Rho]^5 + 3383460*\[Rho]^6) - 
        3*tc^17*Sqrt[\[Rho]]*(8349920 - 42663080*\[Rho] + 3238972*\[Rho]^2 + 
          358693637*\[Rho]^3 + 72084817*\[Rho]^4 - 23612808*\[Rho]^5 + 
          3383460*\[Rho]^6) + 6*tc^14*(-409800 + 4633364*\[Rho] - 
          34073329*\[Rho]^2 + 116035950*\[Rho]^3 + 207192480*\[Rho]^4 - 
          24628554*\[Rho]^5 + 3833805*\[Rho]^6) + 
        6*tc^16*(-409800 + 4633364*\[Rho] - 34073329*\[Rho]^2 + 
          116035950*\[Rho]^3 + 207192480*\[Rho]^4 - 24628554*\[Rho]^5 + 
          3833805*\[Rho]^6) + tc^8*(172080 - 2930892*\[Rho] + 
          7555407*\[Rho]^2 - 80343594*\[Rho]^3 - 148330964*\[Rho]^4 - 
          25643186*\[Rho]^5 + 5319045*\[Rho]^6) + 
        tc^22*(172080 - 2930892*\[Rho] + 7555407*\[Rho]^2 - 
          80343594*\[Rho]^3 - 148330964*\[Rho]^4 - 25643186*\[Rho]^5 + 
          5319045*\[Rho]^6)) - 12*tc^3*(-1 + tc^2)^2*
       (1380*\[Rho]^(5/2)*(1 + 3*\[Rho]^2) + 1380*tc^26*\[Rho]^(5/2)*
         (1 + 3*\[Rho]^2) - 12*tc*\[Rho]^2*(655 + 905*\[Rho] + 
          4393*\[Rho]^2 + 1515*\[Rho]^3) - 12*tc^25*\[Rho]^2*
         (655 + 905*\[Rho] + 4393*\[Rho]^2 + 1515*\[Rho]^3) + 
        3*tc^2*\[Rho]^(3/2)*(4975 + 25133*\[Rho] + 72415*\[Rho]^2 + 
          94431*\[Rho]^3 + 4350*\[Rho]^4) + 3*tc^24*\[Rho]^(3/2)*
         (4975 + 25133*\[Rho] + 72415*\[Rho]^2 + 94431*\[Rho]^3 + 
          4350*\[Rho]^4) + 2*tc^3*\[Rho]*(-2493 - 105057*\[Rho] - 
          226234*\[Rho]^2 - 667326*\[Rho]^3 - 227781*\[Rho]^4 + 
          16875*\[Rho]^5) + 2*tc^23*\[Rho]*(-2493 - 105057*\[Rho] - 
          226234*\[Rho]^2 - 667326*\[Rho]^3 - 227781*\[Rho]^4 + 
          16875*\[Rho]^5) + tc^6*Sqrt[\[Rho]]*(-53040 + 114225*\[Rho] - 
          2705813*\[Rho]^2 + 9960805*\[Rho]^3 + 2164565*\[Rho]^4 - 
          1483650*\[Rho]^5 - 326700*\[Rho]^6) + tc^20*Sqrt[\[Rho]]*
         (-53040 + 114225*\[Rho] - 2705813*\[Rho]^2 + 9960805*\[Rho]^3 + 
          2164565*\[Rho]^4 - 1483650*\[Rho]^5 - 326700*\[Rho]^6) + 
        tc^4*Sqrt[\[Rho]]*(-16080 + 289485*\[Rho] + 163043*\[Rho]^2 + 
          2891885*\[Rho]^3 + 2506693*\[Rho]^4 + 6810*\[Rho]^5 - 
          40500*\[Rho]^6) + tc^22*Sqrt[\[Rho]]*(-16080 + 289485*\[Rho] + 
          163043*\[Rho]^2 + 2891885*\[Rho]^3 + 2506693*\[Rho]^4 + 
          6810*\[Rho]^5 - 40500*\[Rho]^6) - 5*tc^8*Sqrt[\[Rho]]*
         (-260256 + 459675*\[Rho] - 600491*\[Rho]^2 - 1718561*\[Rho]^3 + 
          1270895*\[Rho]^4 - 747342*\[Rho]^5 + 167400*\[Rho]^6) - 
        5*tc^18*Sqrt[\[Rho]]*(-260256 + 459675*\[Rho] - 600491*\[Rho]^2 - 
          1718561*\[Rho]^3 + 1270895*\[Rho]^4 - 747342*\[Rho]^5 + 
          167400*\[Rho]^6) + 2*tc^7*(49920 - 1023045*\[Rho] + 
          2373995*\[Rho]^2 - 3759930*\[Rho]^3 - 3085670*\[Rho]^4 + 
          626627*\[Rho]^5 + 204615*\[Rho]^6) + 
        2*tc^19*(49920 - 1023045*\[Rho] + 2373995*\[Rho]^2 - 
          3759930*\[Rho]^3 - 3085670*\[Rho]^4 + 626627*\[Rho]^5 + 
          204615*\[Rho]^6) + 2*tc^5*(7260 - 83670*\[Rho] + 369005*\[Rho]^2 - 
          1061270*\[Rho]^3 - 3200108*\[Rho]^4 - 276724*\[Rho]^5 + 
          274275*\[Rho]^6) + 2*tc^21*(7260 - 83670*\[Rho] + 369005*\[Rho]^2 - 
          1061270*\[Rho]^3 - 3200108*\[Rho]^4 - 276724*\[Rho]^5 + 
          274275*\[Rho]^6) + 4*tc^9*(-47760 + 468000*\[Rho] - 
          110735*\[Rho]^2 + 394395*\[Rho]^3 + 13017635*\[Rho]^4 - 
          640991*\[Rho]^5 + 756900*\[Rho]^6) + 
        4*tc^17*(-47760 + 468000*\[Rho] - 110735*\[Rho]^2 + 394395*\[Rho]^3 + 
          13017635*\[Rho]^4 - 640991*\[Rho]^5 + 756900*\[Rho]^6) - 
        2*tc^12*Sqrt[\[Rho]]*(41280 - 54945*\[Rho] - 31817609*\[Rho]^2 + 
          263363785*\[Rho]^3 + 34751693*\[Rho]^4 - 6566580*\[Rho]^5 + 
          864000*\[Rho]^6) - 2*tc^14*Sqrt[\[Rho]]*(41280 - 54945*\[Rho] - 
          31817609*\[Rho]^2 + 263363785*\[Rho]^3 + 34751693*\[Rho]^4 - 
          6566580*\[Rho]^5 + 864000*\[Rho]^6) - 2*tc^10*Sqrt[\[Rho]]*
         (-721200 + 2981475*\[Rho] + 1413841*\[Rho]^2 + 81878785*\[Rho]^3 + 
          46371215*\[Rho]^4 - 2600160*\[Rho]^5 + 866700*\[Rho]^6) - 
        2*tc^16*Sqrt[\[Rho]]*(-721200 + 2981475*\[Rho] + 1413841*\[Rho]^2 + 
          81878785*\[Rho]^3 + 46371215*\[Rho]^4 - 2600160*\[Rho]^5 + 
          866700*\[Rho]^6) + 4*tc^11*(-307680 + 1869825*\[Rho] - 
          9338525*\[Rho]^2 + 46071930*\[Rho]^3 + 90274658*\[Rho]^4 - 
          4013183*\[Rho]^5 + 871695*\[Rho]^6) + 
        4*tc^15*(-307680 + 1869825*\[Rho] - 9338525*\[Rho]^2 + 
          46071930*\[Rho]^3 + 90274658*\[Rho]^4 - 4013183*\[Rho]^5 + 
          871695*\[Rho]^6) + 4*tc^13*(-123900 + 926358*\[Rho] - 
          15206693*\[Rho]^2 + 46213014*\[Rho]^3 + 93766076*\[Rho]^4 - 
          16379084*\[Rho]^5 + 2273445*\[Rho]^6))*Log[tc] - 
      288*tc^7*(-1 + tc^2)*(24*\[Rho]^(5/2)*(193 + 391*\[Rho]^2) + 
        24*tc^20*\[Rho]^(5/2)*(193 + 391*\[Rho]^2) - 
        120*tc*\[Rho]*(8 + 67*\[Rho] + 89*\[Rho]^2 + 427*\[Rho]^3 + 
          199*\[Rho]^4) - 120*tc^19*\[Rho]*(8 + 67*\[Rho] + 89*\[Rho]^2 + 
          427*\[Rho]^3 + 199*\[Rho]^4) - 5*tc^2*Sqrt[\[Rho]]*
         (-744 + 3163*\[Rho] - 5961*\[Rho]^2 - 29139*\[Rho]^3 - 
          34143*\[Rho]^4 + 1224*\[Rho]^5) - 5*tc^18*Sqrt[\[Rho]]*
         (-744 + 3163*\[Rho] - 5961*\[Rho]^2 - 29139*\[Rho]^3 - 
          34143*\[Rho]^4 + 1224*\[Rho]^5) + 20*tc^4*Sqrt[\[Rho]]*
         (584 - 7081*\[Rho] + 10171*\[Rho]^2 + 66179*\[Rho]^3 + 
          33698*\[Rho]^4 - 5034*\[Rho]^5 + 1035*\[Rho]^6) + 
        20*tc^16*Sqrt[\[Rho]]*(584 - 7081*\[Rho] + 10171*\[Rho]^2 + 
          66179*\[Rho]^3 + 33698*\[Rho]^4 - 5034*\[Rho]^5 + 1035*\[Rho]^6) + 
        20*tc^3*(-180 + 1291*\[Rho] + 1375*\[Rho]^2 - 15172*\[Rho]^3 - 
          31398*\[Rho]^4 - 3909*\[Rho]^5 + 1125*\[Rho]^6) + 
        20*tc^17*(-180 + 1291*\[Rho] + 1375*\[Rho]^2 - 15172*\[Rho]^3 - 
          31398*\[Rho]^4 - 3909*\[Rho]^5 + 1125*\[Rho]^6) + 
        20*tc^8*Sqrt[\[Rho]]*(-20016 + 116807*\[Rho] - 207465*\[Rho]^2 + 
          272577*\[Rho]^3 + 48276*\[Rho]^4 + 2088*\[Rho]^5 + 2565*\[Rho]^6) + 
        20*tc^12*Sqrt[\[Rho]]*(-20016 + 116807*\[Rho] - 207465*\[Rho]^2 + 
          272577*\[Rho]^3 + 48276*\[Rho]^4 + 2088*\[Rho]^5 + 2565*\[Rho]^6) + 
        20*tc^6*Sqrt[\[Rho]]*(-1824 - 17344*\[Rho] + 25803*\[Rho]^2 + 
          183654*\[Rho]^3 + 58800*\[Rho]^4 - 16974*\[Rho]^5 + 
          3645*\[Rho]^6) + 20*tc^14*Sqrt[\[Rho]]*(-1824 - 17344*\[Rho] + 
          25803*\[Rho]^2 + 183654*\[Rho]^3 + 58800*\[Rho]^4 - 
          16974*\[Rho]^5 + 3645*\[Rho]^6) - 10*tc^5*(1440 - 11822*\[Rho] - 
          28937*\[Rho]^2 + 158702*\[Rho]^3 + 234300*\[Rho]^4 - 
          14316*\[Rho]^5 + 6345*\[Rho]^6) - 10*tc^15*(1440 - 11822*\[Rho] - 
          28937*\[Rho]^2 + 158702*\[Rho]^3 + 234300*\[Rho]^4 - 
          14316*\[Rho]^5 + 6345*\[Rho]^6) - 30*tc^7*(-480 + 3526*\[Rho] - 
          12973*\[Rho]^2 + 30870*\[Rho]^3 + 131828*\[Rho]^4 - 
          41080*\[Rho]^5 + 6885*\[Rho]^6) - 30*tc^13*(-480 + 3526*\[Rho] - 
          12973*\[Rho]^2 + 30870*\[Rho]^3 + 131828*\[Rho]^4 - 
          41080*\[Rho]^5 + 6885*\[Rho]^6) - 20*tc^9*(-3420 + 1145*\[Rho] - 
          3079*\[Rho]^2 + 222958*\[Rho]^3 + 739068*\[Rho]^4 - 
          49365*\[Rho]^5 + 15165*\[Rho]^6) - 20*tc^11*(-3420 + 1145*\[Rho] - 
          3079*\[Rho]^2 + 222958*\[Rho]^3 + 739068*\[Rho]^4 - 
          49365*\[Rho]^5 + 15165*\[Rho]^6) + 2*tc^10*Sqrt[\[Rho]]*
         (183800 - 1201825*\[Rho] + 1357783*\[Rho]^2 + 11992505*\[Rho]^3 + 
          3174821*\[Rho]^4 - 405480*\[Rho]^5 + 49500*\[Rho]^6))*Log[tc]^2 - 
      34560*tc^11*(60*\[Rho]^(5/2)*(3 + \[Rho]^2) + 60*tc^14*\[Rho]^(5/2)*
         (3 + \[Rho]^2) - 12*tc*\[Rho]*(-16 + 39*\[Rho] - 55*\[Rho]^2 - 
          111*\[Rho]^3 + 3*\[Rho]^4) - 12*tc^13*\[Rho]*(-16 + 39*\[Rho] - 
          55*\[Rho]^2 - 111*\[Rho]^3 + 3*\[Rho]^4) - 15*tc^4*Sqrt[\[Rho]]*
         (-48 - 35*\[Rho] + 87*\[Rho]^2 + 913*\[Rho]^3 + 45*\[Rho]^4 + 
          6*\[Rho]^5) - 15*tc^10*Sqrt[\[Rho]]*(-48 - 35*\[Rho] + 
          87*\[Rho]^2 + 913*\[Rho]^3 + 45*\[Rho]^4 + 6*\[Rho]^5) - 
        40*tc^6*Sqrt[\[Rho]]*(-30 + 113*\[Rho] + 87*\[Rho]^2 - 
          1920*\[Rho]^3 - 249*\[Rho]^4 + 9*\[Rho]^5) - 40*tc^8*Sqrt[\[Rho]]*
         (-30 + 113*\[Rho] + 87*\[Rho]^2 - 1920*\[Rho]^3 - 249*\[Rho]^4 + 
          9*\[Rho]^5) - 5*tc^2*Sqrt[\[Rho]]*(96 - 115*\[Rho] + 231*\[Rho]^2 + 
          885*\[Rho]^3 + 429*\[Rho]^4 + 18*\[Rho]^5) - 5*tc^12*Sqrt[\[Rho]]*
         (96 - 115*\[Rho] + 231*\[Rho]^2 + 885*\[Rho]^3 + 429*\[Rho]^4 + 
          18*\[Rho]^5) + 60*tc^7*(-12 + 91*\[Rho] + 538*\[Rho]^2 - 
          2040*\[Rho]^3 - 1266*\[Rho]^4 + 177*\[Rho]^5) + 
        tc^3*(240 - 82*\[Rho] - 922*\[Rho]^2 + 5540*\[Rho]^3 + 
          7308*\[Rho]^4 + 486*\[Rho]^5 - 90*\[Rho]^6) + 
        tc^11*(240 - 82*\[Rho] - 922*\[Rho]^2 + 5540*\[Rho]^3 + 
          7308*\[Rho]^4 + 486*\[Rho]^5 - 90*\[Rho]^6) + 
        10*tc^5*(12 - 716*\[Rho] + 595*\[Rho]^2 + 1180*\[Rho]^3 - 
          54*\[Rho]^4 - 720*\[Rho]^5 + 63*\[Rho]^6) + 
        10*tc^9*(12 - 716*\[Rho] + 595*\[Rho]^2 + 1180*\[Rho]^3 - 
          54*\[Rho]^4 - 720*\[Rho]^5 + 63*\[Rho]^6))*Log[tc]^3 - 
      4147200*tc^17*(-1 + tc^2)*Sqrt[\[Rho]]*(24 - 41*\[Rho] + 51*\[Rho]^2 - 
        129*\[Rho]^3 + 51*\[Rho]^4)*Log[tc]^4))/(675*mb^5*tc*(-1 + tc^2)*
     \[Rho]^(3/2)*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^4*Sqrt[\[Rho]]*Log[tc])^4) + 
   ((2*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
           (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
          65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
           (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
          4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
            5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
       ((-1 + tc^2)^2*(4*\[Rho]^2 + 4*tc^10*\[Rho]^2 + tc*Sqrt[\[Rho]]*
           (9 - 59*\[Rho] - 32*\[Rho]^2) + tc^9*Sqrt[\[Rho]]*
           (9 - 59*\[Rho] - 32*\[Rho]^2) - 6*tc^5*Sqrt[\[Rho]]*
           (81 - 191*\[Rho] + 52*\[Rho]^2) + 2*tc^3*Sqrt[\[Rho]]*
           (27 + 193*\[Rho] + 274*\[Rho]^2) + 2*tc^7*Sqrt[\[Rho]]*
           (27 + 193*\[Rho] + 274*\[Rho]^2) + 3*tc^2*(-5 + 25*\[Rho] - 
            79*\[Rho]^2 + 15*\[Rho]^3) + 3*tc^8*(-5 + 25*\[Rho] - 
            79*\[Rho]^2 + 15*\[Rho]^3) + tc^4*(-75 + 375*\[Rho] - 
            1837*\[Rho]^2 + 225*\[Rho]^3) + tc^6*(-75 + 375*\[Rho] - 
            1837*\[Rho]^2 + 225*\[Rho]^3)) + 
        12*tc^2*(10*tc^7*(1 - 3*\[Rho])*Sqrt[\[Rho]] - 24*\[Rho]^2 - 
          360*tc^4*\[Rho]^2 + 360*tc^6*\[Rho]^2 + 24*tc^10*\[Rho]^2 + 
          10*tc^2*(-1 + \[Rho])^2*(-1 + 3*\[Rho]) - 10*tc^8*(-1 + \[Rho])^2*
           (-1 + 3*\[Rho]) + 10*tc^3*Sqrt[\[Rho]]*(-1 + 3*\[Rho]) + 
          5*tc*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2) - 
          5*tc^9*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2))*Log[tc] - 
        1440*tc^7*Sqrt[\[Rho]]*(-1 + 3*\[Rho])*Log[tc]^2))/
      ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^4*Sqrt[\[Rho]]*Log[tc]) - 
     10*((-1 + tc^2)^2*(5*\[Rho]^(5/2) + 5*tc^12*\[Rho]^(5/2) - 
         2*tc*\[Rho]*(-5 + 37*\[Rho] + 22*\[Rho]^2) - 2*tc^11*\[Rho]*
          (-5 + 37*\[Rho] + 22*\[Rho]^2) + 2*tc^2*Sqrt[\[Rho]]*
          (-17 + 90*\[Rho] + 78*\[Rho]^2 + 56*\[Rho]^3) + 
         2*tc^10*Sqrt[\[Rho]]*(-17 + 90*\[Rho] + 78*\[Rho]^2 + 56*\[Rho]^3) + 
         4*tc^6*Sqrt[\[Rho]]*(219 - 210*\[Rho] - 806*\[Rho]^2 + 
           228*\[Rho]^3) - tc^4*Sqrt[\[Rho]]*(44 + 1200*\[Rho] + 
           3829*\[Rho]^2 + 1288*\[Rho]^3) - tc^8*Sqrt[\[Rho]]*
          (44 + 1200*\[Rho] + 3829*\[Rho]^2 + 1288*\[Rho]^3) + 
         tc^5*(150 - 1080*\[Rho] + 5492*\[Rho]^2 + 4352*\[Rho]^3 - 
           450*\[Rho]^4) + tc^7*(150 - 1080*\[Rho] + 5492*\[Rho]^2 + 
           4352*\[Rho]^3 - 450*\[Rho]^4) + tc^3*(30 - 130*\[Rho] + 
           702*\[Rho]^2 + 732*\[Rho]^3 - 90*\[Rho]^4) + 
         tc^9*(30 - 130*\[Rho] + 702*\[Rho]^2 + 732*\[Rho]^3 - 
           90*\[Rho]^4)) + 24*tc^2*(-10*\[Rho]^(5/2) + 
         10*tc^12*\[Rho]^(5/2) + 42*tc*\[Rho]^2*(1 + \[Rho]) - 
         42*tc^11*\[Rho]^2*(1 + \[Rho]) - 10*tc^3*(-1 + \[Rho])^2*
          (-1 + 3*\[Rho] + 3*\[Rho]^2) + 10*tc^9*(-1 + \[Rho])^2*
          (-1 + 3*\[Rho] + 3*\[Rho]^2) - 10*tc^4*Sqrt[\[Rho]]*
          (-1 + 2*\[Rho] + 6*\[Rho]^2) + 10*tc^8*Sqrt[\[Rho]]*
          (-1 + 2*\[Rho] + 6*\[Rho]^2) + 10*tc^5*\[Rho]*(-5 + 69*\[Rho] + 
           54*\[Rho]^2) - 10*tc^7*\[Rho]*(-5 + 69*\[Rho] + 54*\[Rho]^2) - 
         5*tc^2*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3) + 
         5*tc^10*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3))*
        Log[tc] + 2880*tc^8*Sqrt[\[Rho]]*(-1 + 2*\[Rho] + 6*\[Rho]^2)*
        Log[tc]^2))/(75*mb^2*Sqrt[\[Rho]]*
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
         tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
         2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2)) + 
 \[Mu]2\[Pi]*
  ((\[Mu]2G*((((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
            (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
           65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
            (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
           4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
             5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
        ((-1 + tc^2)^2*(4*\[Rho]^2 + 4*tc^10*\[Rho]^2 + tc*Sqrt[\[Rho]]*
            (9 - 59*\[Rho] - 32*\[Rho]^2) + tc^9*Sqrt[\[Rho]]*
            (9 - 59*\[Rho] - 32*\[Rho]^2) - 6*tc^5*Sqrt[\[Rho]]*
            (81 - 191*\[Rho] + 52*\[Rho]^2) + 2*tc^3*Sqrt[\[Rho]]*
            (27 + 193*\[Rho] + 274*\[Rho]^2) + 2*tc^7*Sqrt[\[Rho]]*
            (27 + 193*\[Rho] + 274*\[Rho]^2) + 3*tc^2*(-5 + 25*\[Rho] - 
             79*\[Rho]^2 + 15*\[Rho]^3) + 3*tc^8*(-5 + 25*\[Rho] - 
             79*\[Rho]^2 + 15*\[Rho]^3) + tc^4*(-75 + 375*\[Rho] - 
             1837*\[Rho]^2 + 225*\[Rho]^3) + tc^6*(-75 + 375*\[Rho] - 
             1837*\[Rho]^2 + 225*\[Rho]^3)) + 
         12*tc^2*(10*tc^7*(1 - 3*\[Rho])*Sqrt[\[Rho]] - 24*\[Rho]^2 - 
           360*tc^4*\[Rho]^2 + 360*tc^6*\[Rho]^2 + 24*tc^10*\[Rho]^2 + 
           10*tc^2*(-1 + \[Rho])^2*(-1 + 3*\[Rho]) - 10*tc^8*(-1 + \[Rho])^2*
            (-1 + 3*\[Rho]) + 10*tc^3*Sqrt[\[Rho]]*(-1 + 3*\[Rho]) + 
           5*tc*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2) - 
           5*tc^9*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2))*Log[tc] - 
         1440*tc^7*Sqrt[\[Rho]]*(-1 + 3*\[Rho])*Log[tc]^2))/
       ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc]) + 5*(-((-1 + tc^2)^2*(5*\[Rho]^(5/2) + 
           5*tc^12*\[Rho]^(5/2) - 2*tc*\[Rho]*(-5 + 37*\[Rho] + 
             22*\[Rho]^2) - 2*tc^11*\[Rho]*(-5 + 37*\[Rho] + 22*\[Rho]^2) + 
           2*tc^2*Sqrt[\[Rho]]*(-17 + 90*\[Rho] + 78*\[Rho]^2 + 
             56*\[Rho]^3) + 2*tc^10*Sqrt[\[Rho]]*(-17 + 90*\[Rho] + 
             78*\[Rho]^2 + 56*\[Rho]^3) + 4*tc^6*Sqrt[\[Rho]]*
            (219 - 210*\[Rho] - 806*\[Rho]^2 + 228*\[Rho]^3) - 
           tc^4*Sqrt[\[Rho]]*(44 + 1200*\[Rho] + 3829*\[Rho]^2 + 
             1288*\[Rho]^3) - tc^8*Sqrt[\[Rho]]*(44 + 1200*\[Rho] + 
             3829*\[Rho]^2 + 1288*\[Rho]^3) + tc^5*(150 - 1080*\[Rho] + 
             5492*\[Rho]^2 + 4352*\[Rho]^3 - 450*\[Rho]^4) + 
           tc^7*(150 - 1080*\[Rho] + 5492*\[Rho]^2 + 4352*\[Rho]^3 - 
             450*\[Rho]^4) + tc^3*(30 - 130*\[Rho] + 702*\[Rho]^2 + 
             732*\[Rho]^3 - 90*\[Rho]^4) + tc^9*(30 - 130*\[Rho] + 
             702*\[Rho]^2 + 732*\[Rho]^3 - 90*\[Rho]^4))) - 
        24*tc^2*(-10*\[Rho]^(5/2) + 10*tc^12*\[Rho]^(5/2) + 
          42*tc*\[Rho]^2*(1 + \[Rho]) - 42*tc^11*\[Rho]^2*(1 + \[Rho]) - 
          10*tc^3*(-1 + \[Rho])^2*(-1 + 3*\[Rho] + 3*\[Rho]^2) + 
          10*tc^9*(-1 + \[Rho])^2*(-1 + 3*\[Rho] + 3*\[Rho]^2) - 
          10*tc^4*Sqrt[\[Rho]]*(-1 + 2*\[Rho] + 6*\[Rho]^2) + 
          10*tc^8*Sqrt[\[Rho]]*(-1 + 2*\[Rho] + 6*\[Rho]^2) + 
          10*tc^5*\[Rho]*(-5 + 69*\[Rho] + 54*\[Rho]^2) - 
          10*tc^7*\[Rho]*(-5 + 69*\[Rho] + 54*\[Rho]^2) - 
          5*tc^2*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3) + 
          5*tc^10*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3))*
         Log[tc] - 2880*tc^8*Sqrt[\[Rho]]*(-1 + 2*\[Rho] + 6*\[Rho]^2)*
         Log[tc]^2)))/(75*mb^4*Sqrt[\[Rho]]*
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
         tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
         2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
   (\[Rho]3LS*(-((((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
             (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
            65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
             (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
            4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
              5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
         ((-1 + tc^2)^2*(4*\[Rho]^2 + 4*tc^10*\[Rho]^2 + tc*Sqrt[\[Rho]]*
             (9 - 59*\[Rho] - 32*\[Rho]^2) + tc^9*Sqrt[\[Rho]]*
             (9 - 59*\[Rho] - 32*\[Rho]^2) - 6*tc^5*Sqrt[\[Rho]]*
             (81 - 191*\[Rho] + 52*\[Rho]^2) + 2*tc^3*Sqrt[\[Rho]]*
             (27 + 193*\[Rho] + 274*\[Rho]^2) + 2*tc^7*Sqrt[\[Rho]]*
             (27 + 193*\[Rho] + 274*\[Rho]^2) + 3*tc^2*(-5 + 25*\[Rho] - 
              79*\[Rho]^2 + 15*\[Rho]^3) + 3*tc^8*(-5 + 25*\[Rho] - 
              79*\[Rho]^2 + 15*\[Rho]^3) + tc^4*(-75 + 375*\[Rho] - 
              1837*\[Rho]^2 + 225*\[Rho]^3) + tc^6*(-75 + 375*\[Rho] - 
              1837*\[Rho]^2 + 225*\[Rho]^3)) + 12*tc^2*
           (10*tc^7*(1 - 3*\[Rho])*Sqrt[\[Rho]] - 24*\[Rho]^2 - 
            360*tc^4*\[Rho]^2 + 360*tc^6*\[Rho]^2 + 24*tc^10*\[Rho]^2 + 
            10*tc^2*(-1 + \[Rho])^2*(-1 + 3*\[Rho]) - 10*tc^8*(-1 + \[Rho])^2*
             (-1 + 3*\[Rho]) + 10*tc^3*Sqrt[\[Rho]]*(-1 + 3*\[Rho]) + 
            5*tc*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2) - 
            5*tc^9*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2))*Log[tc] - 
          1440*tc^7*Sqrt[\[Rho]]*(-1 + 3*\[Rho])*Log[tc]^2))/
        ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
           5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
           4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
          Log[tc])) + 5*((-1 + tc^2)^2*(5*\[Rho]^(5/2) + 
          5*tc^12*\[Rho]^(5/2) - 2*tc*\[Rho]*(-5 + 37*\[Rho] + 22*\[Rho]^2) - 
          2*tc^11*\[Rho]*(-5 + 37*\[Rho] + 22*\[Rho]^2) + 
          2*tc^2*Sqrt[\[Rho]]*(-17 + 90*\[Rho] + 78*\[Rho]^2 + 56*\[Rho]^3) + 
          2*tc^10*Sqrt[\[Rho]]*(-17 + 90*\[Rho] + 78*\[Rho]^2 + 
            56*\[Rho]^3) + 4*tc^6*Sqrt[\[Rho]]*(219 - 210*\[Rho] - 
            806*\[Rho]^2 + 228*\[Rho]^3) - tc^4*Sqrt[\[Rho]]*
           (44 + 1200*\[Rho] + 3829*\[Rho]^2 + 1288*\[Rho]^3) - 
          tc^8*Sqrt[\[Rho]]*(44 + 1200*\[Rho] + 3829*\[Rho]^2 + 
            1288*\[Rho]^3) + tc^5*(150 - 1080*\[Rho] + 5492*\[Rho]^2 + 
            4352*\[Rho]^3 - 450*\[Rho]^4) + tc^7*(150 - 1080*\[Rho] + 
            5492*\[Rho]^2 + 4352*\[Rho]^3 - 450*\[Rho]^4) + 
          tc^3*(30 - 130*\[Rho] + 702*\[Rho]^2 + 732*\[Rho]^3 - 
            90*\[Rho]^4) + tc^9*(30 - 130*\[Rho] + 702*\[Rho]^2 + 
            732*\[Rho]^3 - 90*\[Rho]^4)) + 24*tc^2*(-10*\[Rho]^(5/2) + 
          10*tc^12*\[Rho]^(5/2) + 42*tc*\[Rho]^2*(1 + \[Rho]) - 
          42*tc^11*\[Rho]^2*(1 + \[Rho]) - 10*tc^3*(-1 + \[Rho])^2*
           (-1 + 3*\[Rho] + 3*\[Rho]^2) + 10*tc^9*(-1 + \[Rho])^2*
           (-1 + 3*\[Rho] + 3*\[Rho]^2) - 10*tc^4*Sqrt[\[Rho]]*
           (-1 + 2*\[Rho] + 6*\[Rho]^2) + 10*tc^8*Sqrt[\[Rho]]*
           (-1 + 2*\[Rho] + 6*\[Rho]^2) + 10*tc^5*\[Rho]*(-5 + 69*\[Rho] + 
            54*\[Rho]^2) - 10*tc^7*\[Rho]*(-5 + 69*\[Rho] + 54*\[Rho]^2) - 
          5*tc^2*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3) + 
          5*tc^10*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3))*
         Log[tc] + 2880*tc^8*Sqrt[\[Rho]]*(-1 + 2*\[Rho] + 6*\[Rho]^2)*
         Log[tc]^2)))/(75*mb^5*Sqrt[\[Rho]]*
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
         tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
         2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
   (\[Rho]3D*((((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
            (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
           65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
            (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
           4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
             5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
        (-((-1 + tc^2)*(6*\[Rho]^2 + 6*tc^16*\[Rho]^2 - 20*tc*\[Rho]^(3/2)*
             (3 + 2*\[Rho]) - 20*tc^15*\[Rho]^(3/2)*(3 + 2*\[Rho]) + 
            tc^2*\[Rho]*(309 + 443*\[Rho] + 158*\[Rho]^2) + 
            tc^14*\[Rho]*(309 + 443*\[Rho] + 158*\[Rho]^2) + 
            18*tc^5*Sqrt[\[Rho]]*(29 + 360*\[Rho] + 365*\[Rho]^2 - 
              20*\[Rho]^3) + 18*tc^11*Sqrt[\[Rho]]*(29 + 360*\[Rho] + 
              365*\[Rho]^2 - 20*\[Rho]^3) + 6*tc^4*(-75 + 471*\[Rho] + 
              127*\[Rho]^2 + 45*\[Rho]^3) + 6*tc^12*(-75 + 471*\[Rho] + 
              127*\[Rho]^2 + 45*\[Rho]^3) - 2*tc^3*Sqrt[\[Rho]]*
             (87 + 1170*\[Rho] + 395*\[Rho]^2 + 90*\[Rho]^3) - 
            2*tc^13*Sqrt[\[Rho]]*(87 + 1170*\[Rho] + 395*\[Rho]^2 + 
              90*\[Rho]^3) - 4*tc^7*Sqrt[\[Rho]]*(357 - 5730*\[Rho] - 
              995*\[Rho]^2 + 135*\[Rho]^3) - 4*tc^9*Sqrt[\[Rho]]*
             (357 - 5730*\[Rho] - 995*\[Rho]^2 + 135*\[Rho]^3) - 
            3*tc^6*(-660 + 6555*\[Rho] + 8797*\[Rho]^2 + 1014*\[Rho]^3) - 
            3*tc^10*(-660 + 6555*\[Rho] + 8797*\[Rho]^2 + 1014*\[Rho]^3) + 
            4*tc^8*(-225 + 3405*\[Rho] - 910*\[Rho]^2 + 1847*\[Rho]^3))) + 
         12*tc^3*(24*Sqrt[\[Rho]]*(1 + 2*\[Rho]^2) + 24*tc^12*Sqrt[\[Rho]]*
            (1 + 2*\[Rho]^2) + 240*tc^6*Sqrt[\[Rho]]*(4 + 45*\[Rho] + 
             16*\[Rho]^2) + 4*tc^2*Sqrt[\[Rho]]*(34 + 175*\[Rho] + 
             148*\[Rho]^2 - 15*\[Rho]^3) + 4*tc^10*Sqrt[\[Rho]]*
            (34 + 175*\[Rho] + 148*\[Rho]^2 - 15*\[Rho]^3) - 
           20*tc^4*Sqrt[\[Rho]]*(41 + 80*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3) - 
           20*tc^8*Sqrt[\[Rho]]*(41 + 80*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3) + 
           15*tc^3*(3 - 23*\[Rho] - 58*\[Rho]^2 + 8*\[Rho]^3) + 
           15*tc^9*(3 - 23*\[Rho] - 58*\[Rho]^2 + 8*\[Rho]^3) + 
           10*tc^5*(18 - 121*\[Rho] - 327*\[Rho]^2 + 12*\[Rho]^3) + 
           10*tc^7*(18 - 121*\[Rho] - 327*\[Rho]^2 + 12*\[Rho]^3) - 
           5*tc*(9 + 13*\[Rho] + 72*\[Rho]^2 + 12*\[Rho]^3) - 
           5*tc^11*(9 + 13*\[Rho] + 72*\[Rho]^2 + 12*\[Rho]^3))*Log[tc] + 
         1440*tc^8*(-1 + tc^2)*(3 + 7*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
       (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^5*Sqrt[\[Rho]]*
         Log[tc]) + (5*((-1 + tc^2)*(8*\[Rho]^(5/2) + 8*tc^18*\[Rho]^(5/2) - 
           tc*\[Rho]^2*(87 + 62*\[Rho]) - tc^17*\[Rho]^2*(87 + 62*\[Rho]) + 
           2*tc^2*\[Rho]^(3/2)*(235 + 361*\[Rho] + 130*\[Rho]^2) + 
           2*tc^16*\[Rho]^(3/2)*(235 + 361*\[Rho] + 130*\[Rho]^2) - 
           2*tc^3*\[Rho]*(487 + 1992*\[Rho] + 1249*\[Rho]^2 + 254*\[Rho]^3) - 
           2*tc^15*\[Rho]*(487 + 1992*\[Rho] + 1249*\[Rho]^2 + 
             254*\[Rho]^3) - 4*tc^5*(-225 + 1884*\[Rho] + 3594*\[Rho]^2 + 
             1240*\[Rho]^3 + 135*\[Rho]^4) - 4*tc^13*(-225 + 1884*\[Rho] + 
             3594*\[Rho]^2 + 1240*\[Rho]^3 + 135*\[Rho]^4) + 
           2*tc^4*Sqrt[\[Rho]]*(102 + 4857*\[Rho] + 6355*\[Rho]^2 + 
             1420*\[Rho]^3 + 180*\[Rho]^4) + 2*tc^14*Sqrt[\[Rho]]*
            (102 + 4857*\[Rho] + 6355*\[Rho]^2 + 1420*\[Rho]^3 + 
             180*\[Rho]^4) + 2*tc^6*Sqrt[\[Rho]]*(-306 - 13521*\[Rho] - 
             21691*\[Rho]^2 - 9420*\[Rho]^3 + 360*\[Rho]^4) + 
           2*tc^12*Sqrt[\[Rho]]*(-306 - 13521*\[Rho] - 21691*\[Rho]^2 - 
             9420*\[Rho]^3 + 360*\[Rho]^4) + 2*tc^8*Sqrt[\[Rho]]*
            (1284 - 31891*\[Rho] - 50549*\[Rho]^2 - 3650*\[Rho]^3 + 
             540*\[Rho]^4) + 2*tc^10*Sqrt[\[Rho]]*(1284 - 31891*\[Rho] - 
             50549*\[Rho]^2 - 3650*\[Rho]^3 + 540*\[Rho]^4) + 
           6*tc^7*(-660 + 9165*\[Rho] + 28672*\[Rho]^2 + 18059*\[Rho]^3 + 
             1302*\[Rho]^4) + 6*tc^11*(-660 + 9165*\[Rho] + 28672*\[Rho]^2 + 
             18059*\[Rho]^3 + 1302*\[Rho]^4) - 2*tc^9*(-900 + 23440*\[Rho] + 
             22545*\[Rho]^2 + 20194*\[Rho]^3 + 8924*\[Rho]^4)) - 
         24*tc^3*(10*(\[Rho] + 2*\[Rho]^3) + 10*tc^14*(\[Rho] + 2*\[Rho]^3) - 
           6*tc*Sqrt[\[Rho]]*(7 + 7*\[Rho] + 26*\[Rho]^2 + 14*\[Rho]^3) - 
           6*tc^13*Sqrt[\[Rho]]*(7 + 7*\[Rho] + 26*\[Rho]^2 + 14*\[Rho]^3) - 
           20*tc^7*Sqrt[\[Rho]]*(66 + 1031*\[Rho] + 1521*\[Rho]^2 + 
             276*\[Rho]^3) - 10*tc^6*(18 - 136*\[Rho] - 808*\[Rho]^2 - 
             489*\[Rho]^3 + 12*\[Rho]^4) - 10*tc^8*(18 - 136*\[Rho] - 
             808*\[Rho]^2 - 489*\[Rho]^3 + 12*\[Rho]^4) + 
           5*tc^2*(9 + 32*\[Rho] + 175*\[Rho]^2 + 142*\[Rho]^3 + 
             12*\[Rho]^4) + 5*tc^12*(9 + 32*\[Rho] + 175*\[Rho]^2 + 
             142*\[Rho]^3 + 12*\[Rho]^4) + 10*tc^5*Sqrt[\[Rho]]*
            (103 + 519*\[Rho] + 672*\[Rho]^2 + 168*\[Rho]^3 + 12*\[Rho]^4) + 
           10*tc^9*Sqrt[\[Rho]]*(103 + 519*\[Rho] + 672*\[Rho]^2 + 
             168*\[Rho]^3 + 12*\[Rho]^4) - 5*tc^4*(9 - 78*\[Rho] - 
             393*\[Rho]^2 - 220*\[Rho]^3 + 24*\[Rho]^4) - 
           5*tc^10*(9 - 78*\[Rho] - 393*\[Rho]^2 - 220*\[Rho]^3 + 
             24*\[Rho]^4) + 2*tc^3*Sqrt[\[Rho]]*(-74 - 779*\[Rho] - 
             1137*\[Rho]^2 - 378*\[Rho]^3 + 30*\[Rho]^4) + 
           2*tc^11*Sqrt[\[Rho]]*(-74 - 779*\[Rho] - 1137*\[Rho]^2 - 
             378*\[Rho]^3 + 30*\[Rho]^4))*Log[tc] + 2880*tc^9*(-1 + tc^2)*
          (3 + 14*\[Rho] + 76*\[Rho]^2 + 40*\[Rho]^3)*Log[tc]^2))/tc))/
    (225*mb^5*(-1 + tc^2)*\[Rho]*
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
         tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
         2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2))


==> anc/Results/ResultsCentralMom/Qc3.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
-1/500*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
        (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
       65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
        (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
       4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 
       8*tc^4*(5 + 24*\[Rho] + 5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*
      (1 + \[Rho])*Log[tc])^3/
   (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*Sqrt[\[Rho]]*Log[tc])^3 + 
 (((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*(1 + \[Rho]) - 
      65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 
      25*tc^7*Sqrt[\[Rho]]*(1 + \[Rho]) + 
      4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
      4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 
      8*tc^4*(5 + 24*\[Rho] + 5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*
     (1 + \[Rho])*Log[tc])*
   ((-1 + tc^2)*(5*\[Rho]^(3/2) + 5*tc^10*\[Rho]^(3/2) - 
      21*tc*\[Rho]*(1 + \[Rho]) - 21*tc^9*\[Rho]*(1 + \[Rho]) + 
      20*tc^4*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
      20*tc^6*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
      5*tc^2*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
      5*tc^8*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
      3*tc^3*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) - 
      3*tc^7*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) + 
      6*tc^5*(5 + 54*\[Rho] + 54*\[Rho]^2 + 5*\[Rho]^3)) - 
    120*tc^6*Sqrt[\[Rho]]*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc]))/
  (25*tc^3*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) - 
 ((-1 + tc^2)*(8*\[Rho]^2 + 8*tc^12*\[Rho]^2 - 42*tc*\[Rho]^(3/2)*
      (1 + \[Rho]) - 42*tc^11*\[Rho]^(3/2)*(1 + \[Rho]) + 
     4*tc^2*\[Rho]*(21 + 58*\[Rho] + 21*\[Rho]^2) + 
     4*tc^10*\[Rho]*(21 + 58*\[Rho] + 21*\[Rho]^2) - 
     7*tc^3*Sqrt[\[Rho]]*(11 + 69*\[Rho] + 69*\[Rho]^2 + 11*\[Rho]^3) - 
     7*tc^9*Sqrt[\[Rho]]*(11 + 69*\[Rho] + 69*\[Rho]^2 + 11*\[Rho]^3) - 
     7*tc^5*Sqrt[\[Rho]]*(19 + 75*\[Rho] + 75*\[Rho]^2 + 19*\[Rho]^3) - 
     7*tc^7*Sqrt[\[Rho]]*(19 + 75*\[Rho] + 75*\[Rho]^2 + 19*\[Rho]^3) + 
     4*tc^4*(7 + 112*\[Rho] + 240*\[Rho]^2 + 112*\[Rho]^3 + 7*\[Rho]^4) + 
     4*tc^8*(7 + 112*\[Rho] + 240*\[Rho]^2 + 112*\[Rho]^3 + 7*\[Rho]^4) - 
     8*tc^6*(7 + 133*\[Rho] + 300*\[Rho]^2 + 133*\[Rho]^3 + 7*\[Rho]^4)) + 
   840*tc^7*Sqrt[\[Rho]]*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[tc])/
  (14*tc^3*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
      5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
      4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
    24*tc^4*Sqrt[\[Rho]]*Log[tc])) + 
 (r6*((-1 + tc^2)^3*(6000*\[Rho]^4 + 6000*tc^36*\[Rho]^4 - 
      16*tc*\[Rho]^(7/2)*(6620 + 5729*\[Rho]) - 16*tc^35*\[Rho]^(7/2)*
       (6620 + 5729*\[Rho]) + 3*tc^2*\[Rho]^3*(258055 + 666689*\[Rho] + 
        331514*\[Rho]^2) + 3*tc^34*\[Rho]^3*(258055 + 666689*\[Rho] + 
        331514*\[Rho]^2) - 32*tc^3*\[Rho]^(3/2)*(7857 + 50977*\[Rho] + 
        453215*\[Rho]^2 - 172159*\[Rho]^3 + 117320*\[Rho]^4) - 
      32*tc^33*\[Rho]^(3/2)*(7857 + 50977*\[Rho] + 453215*\[Rho]^2 - 
        172159*\[Rho]^3 + 117320*\[Rho]^4) + tc^4*\[Rho]*
       (1364040 + 9227787*\[Rho] + 68035605*\[Rho]^2 - 51022895*\[Rho]^3 - 
        38903085*\[Rho]^4 + 5751780*\[Rho]^5) + 
      tc^32*\[Rho]*(1364040 + 9227787*\[Rho] + 68035605*\[Rho]^2 - 
        51022895*\[Rho]^3 - 38903085*\[Rho]^4 + 5751780*\[Rho]^5) + 
      4*tc^10*(117477675 + 1316879055*\[Rho] + 3281360814*\[Rho]^2 + 
        3791545425*\[Rho]^3 + 14340926636*\[Rho]^4 + 3227658141*\[Rho]^5 - 
        1543145160*\[Rho]^6) + 4*tc^26*(117477675 + 1316879055*\[Rho] + 
        3281360814*\[Rho]^2 + 3791545425*\[Rho]^3 + 14340926636*\[Rho]^4 + 
        3227658141*\[Rho]^5 - 1543145160*\[Rho]^6) + 
      2*tc^7*Sqrt[\[Rho]]*(-13748190 + 265008549*\[Rho] + 
        571331094*\[Rho]^2 + 2363050450*\[Rho]^3 + 1545963514*\[Rho]^4 - 
        54738375*\[Rho]^5 - 114619050*\[Rho]^6) + 2*tc^29*Sqrt[\[Rho]]*
       (-13748190 + 265008549*\[Rho] + 571331094*\[Rho]^2 + 
        2363050450*\[Rho]^3 + 1545963514*\[Rho]^4 - 54738375*\[Rho]^5 - 
        114619050*\[Rho]^6) - 6*tc^5*Sqrt[\[Rho]]*(412560 + 8083869*\[Rho] + 
        26631694*\[Rho]^2 + 35010*\[Rho]^3 - 71580448*\[Rho]^4 + 
        4391505*\[Rho]^5 + 521850*\[Rho]^6) - 6*tc^31*Sqrt[\[Rho]]*
       (412560 + 8083869*\[Rho] + 26631694*\[Rho]^2 + 35010*\[Rho]^3 - 
        71580448*\[Rho]^4 + 4391505*\[Rho]^5 + 521850*\[Rho]^6) - 
      12*tc^9*Sqrt[\[Rho]]*(-12220435 + 29695151*\[Rho] - 
        455802394*\[Rho]^2 - 219937650*\[Rho]^3 + 1560721941*\[Rho]^4 + 
        58788675*\[Rho]^5 + 30830100*\[Rho]^6) - 12*tc^27*Sqrt[\[Rho]]*
       (-12220435 + 29695151*\[Rho] - 455802394*\[Rho]^2 - 
        219937650*\[Rho]^3 + 1560721941*\[Rho]^4 + 58788675*\[Rho]^5 + 
        30830100*\[Rho]^6) + 4*tc^11*Sqrt[\[Rho]]*(-404953815 - 
        2668992861*\[Rho] - 2093057586*\[Rho]^2 - 18743858330*\[Rho]^3 - 
        4467745511*\[Rho]^4 + 4834690455*\[Rho]^5 + 94871700*\[Rho]^6) + 
      4*tc^25*Sqrt[\[Rho]]*(-404953815 - 2668992861*\[Rho] - 
        2093057586*\[Rho]^2 - 18743858330*\[Rho]^3 - 4467745511*\[Rho]^4 + 
        4834690455*\[Rho]^5 + 94871700*\[Rho]^6) + 
      2*tc^6*(751275 + 42369535*\[Rho] + 25454958*\[Rho]^2 + 
        73811750*\[Rho]^3 - 844213713*\[Rho]^4 - 327590053*\[Rho]^5 + 
        124661880*\[Rho]^6) + 2*tc^30*(751275 + 42369535*\[Rho] + 
        25454958*\[Rho]^2 + 73811750*\[Rho]^3 - 844213713*\[Rho]^4 - 
        327590053*\[Rho]^5 + 124661880*\[Rho]^6) + 6*tc^13*Sqrt[\[Rho]]*
       (1432781750 + 4534554929*\[Rho] + 3133739694*\[Rho]^2 + 
        21694051530*\[Rho]^3 + 27819563102*\[Rho]^4 - 9376033035*\[Rho]^5 + 
        171039750*\[Rho]^6) + 6*tc^23*Sqrt[\[Rho]]*
       (1432781750 + 4534554929*\[Rho] + 3133739694*\[Rho]^2 + 
        21694051530*\[Rho]^3 + 27819563102*\[Rho]^4 - 9376033035*\[Rho]^5 + 
        171039750*\[Rho]^6) + 8*tc^17*Sqrt[\[Rho]]*
       (751898895 + 1882215033*\[Rho] + 2067615798*\[Rho]^2 - 
        8279297450*\[Rho]^3 + 14989415833*\[Rho]^4 - 3980427975*\[Rho]^5 + 
        219662100*\[Rho]^6) + 8*tc^19*Sqrt[\[Rho]]*
       (751898895 + 1882215033*\[Rho] + 2067615798*\[Rho]^2 - 
        8279297450*\[Rho]^3 + 14989415833*\[Rho]^4 - 3980427975*\[Rho]^5 + 
        219662100*\[Rho]^6) - 2*tc^15*Sqrt[\[Rho]]*
       (5792321940 + 17163367521*\[Rho] + 18126233846*\[Rho]^2 - 
        5331132950*\[Rho]^3 + 127206535540*\[Rho]^4 - 32625672155*\[Rho]^5 + 
        300569850*\[Rho]^6) - 2*tc^21*Sqrt[\[Rho]]*
       (5792321940 + 17163367521*\[Rho] + 18126233846*\[Rho]^2 - 
        5331132950*\[Rho]^3 + 127206535540*\[Rho]^4 - 32625672155*\[Rho]^5 + 
        300569850*\[Rho]^6) + tc^8*(-28822500 - 914537580*\[Rho] - 
        3117628131*\[Rho]^2 - 9545118045*\[Rho]^3 - 5712385397*\[Rho]^4 + 
        1444799193*\[Rho]^5 + 808776300*\[Rho]^6) + 
      tc^28*(-28822500 - 914537580*\[Rho] - 3117628131*\[Rho]^2 - 
        9545118045*\[Rho]^3 - 5712385397*\[Rho]^4 + 1444799193*\[Rho]^5 + 
        808776300*\[Rho]^6) - 3*tc^16*(3420081000 - 4340737120*\[Rho] + 
        115398690149*\[Rho]^2 + 45704732475*\[Rho]^3 - 35458904569*\[Rho]^4 + 
        52075449461*\[Rho]^5 + 1053564540*\[Rho]^6) - 
      3*tc^20*(3420081000 - 4340737120*\[Rho] + 115398690149*\[Rho]^2 + 
        45704732475*\[Rho]^3 - 35458904569*\[Rho]^4 + 52075449461*\[Rho]^5 + 
        1053564540*\[Rho]^6) + 6*tc^18*(1882345500 - 5459198740*\[Rho] + 
        78548515352*\[Rho]^2 + 42963105165*\[Rho]^3 - 3169058001*\[Rho]^4 + 
        21128243594*\[Rho]^5 + 1998594400*\[Rho]^6) - 
      2*tc^14*(-2024723925 - 8827568385*\[Rho] - 72766145298*\[Rho]^2 + 
        5009999910*\[Rho]^3 + 42474575279*\[Rho]^4 - 77624273061*\[Rho]^5 + 
        5379673080*\[Rho]^6) - 2*tc^22*(-2024723925 - 8827568385*\[Rho] - 
        72766145298*\[Rho]^2 + 5009999910*\[Rho]^3 + 42474575279*\[Rho]^4 - 
        77624273061*\[Rho]^5 + 5379673080*\[Rho]^6) + 
      tc^12*(-1838384100 - 14384273660*\[Rho] - 44396535033*\[Rho]^2 + 
        5440088825*\[Rho]^3 - 59003802039*\[Rho]^4 - 73456535629*\[Rho]^5 + 
        11508889380*\[Rho]^6) + tc^24*(-1838384100 - 14384273660*\[Rho] - 
        44396535033*\[Rho]^2 + 5440088825*\[Rho]^3 - 59003802039*\[Rho]^4 - 
        73456535629*\[Rho]^5 + 11508889380*\[Rho]^6)) - 
    12*tc^3*(-1 + tc^2)^2*(1552*\[Rho]^(5/2)*(25 + 516*\[Rho]^2) + 
      1552*tc^32*\[Rho]^(5/2)*(25 + 516*\[Rho]^2) - 
      20*tc*\[Rho]^2*(5051 - 20065*\[Rho] + 250980*\[Rho]^2 + 
        134160*\[Rho]^3) - 20*tc^31*\[Rho]^2*(5051 - 20065*\[Rho] + 
        250980*\[Rho]^2 + 134160*\[Rho]^3) - 8*tc^2*\[Rho]^(3/2)*
       (11295 - 403780*\[Rho] - 1128555*\[Rho]^2 - 3120546*\[Rho]^3 + 
        197370*\[Rho]^4) - 8*tc^30*\[Rho]^(3/2)*(11295 - 403780*\[Rho] - 
        1128555*\[Rho]^2 - 3120546*\[Rho]^3 + 197370*\[Rho]^4) + 
      5*tc^3*\[Rho]*(12775 - 5001227*\[Rho] - 3628495*\[Rho]^2 - 
        21375609*\[Rho]^3 - 8643044*\[Rho]^4 + 2636760*\[Rho]^5) + 
      5*tc^29*\[Rho]*(12775 - 5001227*\[Rho] - 3628495*\[Rho]^2 - 
        21375609*\[Rho]^3 - 8643044*\[Rho]^4 + 2636760*\[Rho]^5) + 
      5*tc^11*(33188400 + 369556355*\[Rho] + 4265076119*\[Rho]^2 + 
        4898157895*\[Rho]^3 + 2303073645*\[Rho]^4 + 1227160490*\[Rho]^5 - 
        467964000*\[Rho]^6) + 5*tc^21*(33188400 + 369556355*\[Rho] + 
        4265076119*\[Rho]^2 + 4898157895*\[Rho]^3 + 2303073645*\[Rho]^4 + 
        1227160490*\[Rho]^5 - 467964000*\[Rho]^6) + 4*tc^12*Sqrt[\[Rho]]*
       (796795125 + 7665275550*\[Rho] + 12018404800*\[Rho]^2 + 
        11734952580*\[Rho]^3 + 8391957489*\[Rho]^4 + 1722376830*\[Rho]^5 - 
        49823550*\[Rho]^6) + 4*tc^20*Sqrt[\[Rho]]*
       (796795125 + 7665275550*\[Rho] + 12018404800*\[Rho]^2 + 
        11734952580*\[Rho]^3 + 8391957489*\[Rho]^4 + 1722376830*\[Rho]^5 - 
        49823550*\[Rho]^6) - 20*tc^4*Sqrt[\[Rho]]*(-49455 - 2251962*\[Rho] - 
        3205792*\[Rho]^2 - 11885132*\[Rho]^3 - 5435171*\[Rho]^4 + 
        144678*\[Rho]^5 + 568890*\[Rho]^6) - 20*tc^28*Sqrt[\[Rho]]*
       (-49455 - 2251962*\[Rho] - 3205792*\[Rho]^2 - 11885132*\[Rho]^3 - 
        5435171*\[Rho]^4 + 144678*\[Rho]^5 + 568890*\[Rho]^6) + 
      480*tc^16*Sqrt[\[Rho]]*(10175375 + 115278926*\[Rho] + 
        386954441*\[Rho]^2 + 79938544*\[Rho]^3 + 195527239*\[Rho]^4 + 
        3605874*\[Rho]^5 + 2716350*\[Rho]^6) - 20*tc^6*Sqrt[\[Rho]]*
       (1963500 + 17208287*\[Rho] + 20947342*\[Rho]^2 + 20887648*\[Rho]^3 + 
        82450928*\[Rho]^4 - 5903467*\[Rho]^5 + 4684050*\[Rho]^6) - 
      20*tc^26*Sqrt[\[Rho]]*(1963500 + 17208287*\[Rho] + 20947342*\[Rho]^2 + 
        20887648*\[Rho]^3 + 82450928*\[Rho]^4 - 5903467*\[Rho]^5 + 
        4684050*\[Rho]^6) - 80*tc^8*Sqrt[\[Rho]]*
       (-2511915 - 21528710*\[Rho] - 101661400*\[Rho]^2 - 34864048*\[Rho]^3 - 
        7437503*\[Rho]^4 - 21540218*\[Rho]^5 + 4794930*\[Rho]^6) - 
      80*tc^24*Sqrt[\[Rho]]*(-2511915 - 21528710*\[Rho] - 
        101661400*\[Rho]^2 - 34864048*\[Rho]^3 - 7437503*\[Rho]^4 - 
        21540218*\[Rho]^5 + 4794930*\[Rho]^6) + 40*tc^14*Sqrt[\[Rho]]*
       (-105827820 - 1242491676*\[Rho] - 3273531046*\[Rho]^2 - 
        1157221857*\[Rho]^3 - 1911432414*\[Rho]^4 - 162008517*\[Rho]^5 + 
        7655130*\[Rho]^6) + 40*tc^18*Sqrt[\[Rho]]*(-105827820 - 
        1242491676*\[Rho] - 3273531046*\[Rho]^2 - 1157221857*\[Rho]^3 - 
        1911432414*\[Rho]^4 - 162008517*\[Rho]^5 + 7655130*\[Rho]^6) - 
      60*tc^15*(3376170 - 1721650*\[Rho] - 432677714*\[Rho]^2 - 
        325903820*\[Rho]^3 - 648477469*\[Rho]^4 + 44629301*\[Rho]^5 + 
        15727180*\[Rho]^6) - 60*tc^17*(3376170 - 1721650*\[Rho] - 
        432677714*\[Rho]^2 - 325903820*\[Rho]^3 - 648477469*\[Rho]^4 + 
        44629301*\[Rho]^5 + 15727180*\[Rho]^6) - 
      30*tc^7*(-757890 - 7206990*\[Rho] + 5965395*\[Rho]^2 + 
        52413585*\[Rho]^3 - 80576623*\[Rho]^4 - 4858133*\[Rho]^5 + 
        16143820*\[Rho]^6) - 30*tc^25*(-757890 - 7206990*\[Rho] + 
        5965395*\[Rho]^2 + 52413585*\[Rho]^3 - 80576623*\[Rho]^4 - 
        4858133*\[Rho]^5 + 16143820*\[Rho]^6) + 
      5*tc^5*(-226800 - 1659055*\[Rho] + 4397857*\[Rho]^2 - 
        20121495*\[Rho]^3 + 19226459*\[Rho]^4 + 48801314*\[Rho]^5 + 
        20816880*\[Rho]^6) + 5*tc^27*(-226800 - 1659055*\[Rho] + 
        4397857*\[Rho]^2 - 20121495*\[Rho]^3 + 19226459*\[Rho]^4 + 
        48801314*\[Rho]^5 + 20816880*\[Rho]^6) + 
      10*tc^9*(-3305610 - 75917590*\[Rho] - 381514109*\[Rho]^2 - 
        418176855*\[Rho]^3 - 120753331*\[Rho]^4 - 349799521*\[Rho]^5 + 
        105767340*\[Rho]^6) + 10*tc^23*(-3305610 - 75917590*\[Rho] - 
        381514109*\[Rho]^2 - 418176855*\[Rho]^3 - 120753331*\[Rho]^4 - 
        349799521*\[Rho]^5 + 105767340*\[Rho]^6) + 4*tc^10*Sqrt[\[Rho]]*
       (-199195500 - 2839456335*\[Rho] - 4799506310*\[Rho]^2 - 
        4742660140*\[Rho]^3 - 861028264*\[Rho]^4 - 1322167665*\[Rho]^5 + 
        177398550*\[Rho]^6) + 4*tc^22*Sqrt[\[Rho]]*
       (-199195500 - 2839456335*\[Rho] - 4799506310*\[Rho]^2 - 
        4742660140*\[Rho]^3 - 861028264*\[Rho]^4 - 1322167665*\[Rho]^5 + 
        177398550*\[Rho]^6) + 5*tc^13*(-186338880 + 155479365*\[Rho] - 
        8592446125*\[Rho]^2 - 8331228385*\[Rho]^3 - 10040556879*\[Rho]^4 + 
        200493336*\[Rho]^5 + 366155160*\[Rho]^6) + 
      5*tc^19*(-186338880 + 155479365*\[Rho] - 8592446125*\[Rho]^2 - 
        8331228385*\[Rho]^3 - 10040556879*\[Rho]^4 + 200493336*\[Rho]^5 + 
        366155160*\[Rho]^6))*Log[tc] - 1440*tc^7*(-1 + tc^2)*
     (1440*\[Rho]^(5/2)*(25 + 516*\[Rho]^2) + 1440*tc^26*\[Rho]^(5/2)*
       (25 + 516*\[Rho]^2) - 8*tc*\[Rho]^2*(7887 + 6795*\[Rho] + 
        340928*\[Rho]^2 + 164088*\[Rho]^3) - 8*tc^25*\[Rho]^2*
       (7887 + 6795*\[Rho] + 340928*\[Rho]^2 + 164088*\[Rho]^3) - 
      160*tc^2*\[Rho]^(3/2)*(868 + 11968*\[Rho] - 12011*\[Rho]^2 - 
        40398*\[Rho]^3 + 11739*\[Rho]^4) - 160*tc^24*\[Rho]^(3/2)*
       (868 + 11968*\[Rho] - 12011*\[Rho]^2 - 40398*\[Rho]^3 + 
        11739*\[Rho]^4) + tc^3*\[Rho]*(271005 + 6598267*\[Rho] + 
        6600115*\[Rho]^2 - 9935167*\[Rho]^3 + 1003068*\[Rho]^4 + 
        1517040*\[Rho]^5) + tc^23*\[Rho]*(271005 + 6598267*\[Rho] + 
        6600115*\[Rho]^2 - 9935167*\[Rho]^3 + 1003068*\[Rho]^4 + 
        1517040*\[Rho]^5) + 40*tc^4*Sqrt[\[Rho]]*(-2205 - 42190*\[Rho] - 
        243900*\[Rho]^2 + 290104*\[Rho]^3 - 175765*\[Rho]^4 - 
        107226*\[Rho]^5 + 81270*\[Rho]^6) + 40*tc^22*Sqrt[\[Rho]]*
       (-2205 - 42190*\[Rho] - 243900*\[Rho]^2 + 290104*\[Rho]^3 - 
        175765*\[Rho]^4 - 107226*\[Rho]^5 + 81270*\[Rho]^6) - 
      20*tc^8*Sqrt[\[Rho]]*(-171990 + 4878061*\[Rho] + 16089606*\[Rho]^2 + 
        3739754*\[Rho]^3 - 2896166*\[Rho]^4 + 3376569*\[Rho]^5 + 
        81270*\[Rho]^6) - 20*tc^18*Sqrt[\[Rho]]*(-171990 + 4878061*\[Rho] + 
        16089606*\[Rho]^2 + 3739754*\[Rho]^3 - 2896166*\[Rho]^4 + 
        3376569*\[Rho]^5 + 81270*\[Rho]^6) + 20*tc^6*Sqrt[\[Rho]]*
       (6930 + 2099821*\[Rho] + 241406*\[Rho]^2 - 2465910*\[Rho]^3 - 
        546982*\[Rho]^4 + 1328985*\[Rho]^5 + 126630*\[Rho]^6) + 
      20*tc^20*Sqrt[\[Rho]]*(6930 + 2099821*\[Rho] + 241406*\[Rho]^2 - 
        2465910*\[Rho]^3 - 546982*\[Rho]^4 + 1328985*\[Rho]^5 + 
        126630*\[Rho]^6) - 20*tc^10*Sqrt[\[Rho]]*(1079190 - 4383077*\[Rho] - 
        59873022*\[Rho]^2 - 27971842*\[Rho]^3 + 4763638*\[Rho]^4 - 
        3387657*\[Rho]^5 + 463050*\[Rho]^6) - 20*tc^16*Sqrt[\[Rho]]*
       (1079190 - 4383077*\[Rho] - 59873022*\[Rho]^2 - 27971842*\[Rho]^3 + 
        4763638*\[Rho]^4 - 3387657*\[Rho]^5 + 463050*\[Rho]^6) - 
      20*tc^12*Sqrt[\[Rho]]*(-269640 + 424873*\[Rho] + 42263718*\[Rho]^2 + 
        25345514*\[Rho]^3 - 2677808*\[Rho]^4 - 782691*\[Rho]^5 + 
        561330*\[Rho]^6) - 20*tc^14*Sqrt[\[Rho]]*(-269640 + 424873*\[Rho] + 
        42263718*\[Rho]^2 + 25345514*\[Rho]^3 - 2677808*\[Rho]^4 - 
        782691*\[Rho]^5 + 561330*\[Rho]^6) - 
      40*tc^9*(-132300 + 3852744*\[Rho] + 16394857*\[Rho]^2 + 
        33351569*\[Rho]^3 + 21500268*\[Rho]^4 + 1035088*\[Rho]^5 + 
        608580*\[Rho]^6) - 40*tc^17*(-132300 + 3852744*\[Rho] + 
        16394857*\[Rho]^2 + 33351569*\[Rho]^3 + 21500268*\[Rho]^4 + 
        1035088*\[Rho]^5 + 608580*\[Rho]^6) + 
      2*tc^11*(916650 + 133961205*\[Rho] + 759041791*\[Rho]^2 + 
        1201063115*\[Rho]^3 + 1049005059*\[Rho]^4 + 86373364*\[Rho]^5 + 
        2255400*\[Rho]^6) + 2*tc^15*(916650 + 133961205*\[Rho] + 
        759041791*\[Rho]^2 + 1201063115*\[Rho]^3 + 1049005059*\[Rho]^4 + 
        86373364*\[Rho]^5 + 2255400*\[Rho]^6) - 
      2*tc^5*(-37800 + 3104325*\[Rho] + 16424488*\[Rho]^2 + 
        22021830*\[Rho]^3 - 5235848*\[Rho]^4 - 8342983*\[Rho]^5 + 
        3912300*\[Rho]^6) - 2*tc^21*(-37800 + 3104325*\[Rho] + 
        16424488*\[Rho]^2 + 22021830*\[Rho]^3 - 5235848*\[Rho]^4 - 
        8342983*\[Rho]^5 + 3912300*\[Rho]^6) + 
      5*tc^7*(-427140 + 7228389*\[Rho] + 32863963*\[Rho]^2 + 
        72609419*\[Rho]^3 + 23312357*\[Rho]^4 - 5754068*\[Rho]^5 + 
        4677120*\[Rho]^6) + 5*tc^19*(-427140 + 7228389*\[Rho] + 
        32863963*\[Rho]^2 + 72609419*\[Rho]^3 + 23312357*\[Rho]^4 - 
        5754068*\[Rho]^5 + 4677120*\[Rho]^6) + 
      4*tc^13*(5632200 - 90152475*\[Rho] - 502869256*\[Rho]^2 - 
        667775930*\[Rho]^3 - 687978744*\[Rho]^4 - 70360999*\[Rho]^5 + 
        7727580*\[Rho]^6))*Log[tc]^2 - 172800*tc^11*
     (-140*tc*\[Rho]^2*(9 + 165*\[Rho] + 380*\[Rho]^2) - 
      140*tc^19*\[Rho]^2*(9 + 165*\[Rho] + 380*\[Rho]^2) + 
      80*\[Rho]^(5/2)*(25 + 516*\[Rho]^2) + 80*tc^20*\[Rho]^(5/2)*
       (25 + 516*\[Rho]^2) - 24*tc^2*\[Rho]^(3/2)*(-133 - 8668*\[Rho] - 
        1379*\[Rho]^2 + 5818*\[Rho]^3 + 1806*\[Rho]^4) - 
      24*tc^18*\[Rho]^(3/2)*(-133 - 8668*\[Rho] - 1379*\[Rho]^2 + 
        5818*\[Rho]^3 + 1806*\[Rho]^4) - 35*tc^3*\[Rho]*
       (501 + 4031*\[Rho] - 7453*\[Rho]^2 - 11691*\[Rho]^3 - 1356*\[Rho]^4 + 
        3096*\[Rho]^5) - 35*tc^17*\[Rho]*(501 + 4031*\[Rho] - 7453*\[Rho]^2 - 
        11691*\[Rho]^3 - 1356*\[Rho]^4 + 3096*\[Rho]^5) + 
      35*tc^5*\[Rho]*(1047 + 35215*\[Rho] + 52543*\[Rho]^2 - 1671*\[Rho]^3 - 
        4926*\[Rho]^4 + 8496*\[Rho]^5) + 35*tc^15*\[Rho]*
       (1047 + 35215*\[Rho] + 52543*\[Rho]^2 - 1671*\[Rho]^3 - 
        4926*\[Rho]^4 + 8496*\[Rho]^5) - 280*tc^10*Sqrt[\[Rho]]*
       (-276 - 16817*\[Rho] - 106122*\[Rho]^2 - 152536*\[Rho]^3 - 
        17192*\[Rho]^4 + 285*\[Rho]^5 + 90*\[Rho]^6) - 
      35*tc^9*(3564 + 1527*\[Rho] - 42535*\[Rho]^2 - 63043*\[Rho]^3 + 
        27939*\[Rho]^4 - 6900*\[Rho]^5 + 1080*\[Rho]^6) - 
      35*tc^11*(3564 + 1527*\[Rho] - 42535*\[Rho]^2 - 63043*\[Rho]^3 + 
        27939*\[Rho]^4 - 6900*\[Rho]^5 + 1080*\[Rho]^6) + 
      28*tc^8*Sqrt[\[Rho]]*(2565 - 138924*\[Rho] - 718444*\[Rho]^2 - 
        1036812*\[Rho]^3 - 121191*\[Rho]^4 - 5472*\[Rho]^5 + 3510*\[Rho]^6) + 
      28*tc^12*Sqrt[\[Rho]]*(2565 - 138924*\[Rho] - 718444*\[Rho]^2 - 
        1036812*\[Rho]^3 - 121191*\[Rho]^4 - 5472*\[Rho]^5 + 3510*\[Rho]^6) - 
      35*tc^7*(-972 - 6741*\[Rho] + 72819*\[Rho]^2 + 131595*\[Rho]^3 - 
        23183*\[Rho]^4 - 126*\[Rho]^5 + 6336*\[Rho]^6) - 
      35*tc^13*(-972 - 6741*\[Rho] + 72819*\[Rho]^2 + 131595*\[Rho]^3 - 
        23183*\[Rho]^4 - 126*\[Rho]^5 + 6336*\[Rho]^6) - 
      4*tc^4*Sqrt[\[Rho]]*(-1995 + 84154*\[Rho] + 350124*\[Rho]^2 + 
        428792*\[Rho]^3 + 44521*\[Rho]^4 - 64218*\[Rho]^5 + 27090*\[Rho]^6) - 
      4*tc^16*Sqrt[\[Rho]]*(-1995 + 84154*\[Rho] + 350124*\[Rho]^2 + 
        428792*\[Rho]^3 + 44521*\[Rho]^4 - 64218*\[Rho]^5 + 27090*\[Rho]^6) + 
      4*tc^6*Sqrt[\[Rho]]*(-11970 + 436989*\[Rho] + 1579694*\[Rho]^2 + 
        2420082*\[Rho]^3 + 308166*\[Rho]^4 - 55503*\[Rho]^5 + 
        28350*\[Rho]^6) + 4*tc^14*Sqrt[\[Rho]]*(-11970 + 436989*\[Rho] + 
        1579694*\[Rho]^2 + 2420082*\[Rho]^3 + 308166*\[Rho]^4 - 
        55503*\[Rho]^5 + 28350*\[Rho]^6))*Log[tc]^3 + 
    145152000*tc^18*(-1 + tc^2)^3*\[Rho]*(-81 + 697*\[Rho] + 5059*\[Rho]^2 + 
      985*\[Rho]^3)*Log[tc]^4))/(157500*mb^5*tc^2*(-1 + tc^2)^3*\[Rho]*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^4) + 
 (r3*(-((-1 + tc^2)^3*(1680*\[Rho]^4 + 1680*tc^36*\[Rho]^4 - 
       48*tc*\[Rho]^(7/2)*(480 + 557*\[Rho]) - 48*tc^35*\[Rho]^(7/2)*
        (480 + 557*\[Rho]) + tc^2*\[Rho]^3*(29755 + 612293*\[Rho] + 
         367258*\[Rho]^2) + tc^34*\[Rho]^3*(29755 + 612293*\[Rho] + 
         367258*\[Rho]^2) - 32*tc^3*\[Rho]^(3/2)*(-7857 - 77922*\[Rho] + 
         63735*\[Rho]^2 - 242166*\[Rho]^3 + 46180*\[Rho]^4) - 
       32*tc^33*\[Rho]^(3/2)*(-7857 - 77922*\[Rho] + 63735*\[Rho]^2 - 
         242166*\[Rho]^3 + 46180*\[Rho]^4) + tc^4*\[Rho]*
        (-1364040 - 4070307*\[Rho] - 17289605*\[Rho]^2 - 49537665*\[Rho]^3 - 
         38604035*\[Rho]^4 + 2321220*\[Rho]^5) + tc^32*\[Rho]*
        (-1364040 - 4070307*\[Rho] - 17289605*\[Rho]^2 - 49537665*\[Rho]^3 - 
         38604035*\[Rho]^4 + 2321220*\[Rho]^5) + 2*tc^5*Sqrt[\[Rho]]*
        (1237680 - 13241883*\[Rho] + 24972282*\[Rho]^2 + 44262610*\[Rho]^3 + 
         129762616*\[Rho]^4 + 5114265*\[Rho]^5 - 639450*\[Rho]^6) + 
       2*tc^31*Sqrt[\[Rho]]*(1237680 - 13241883*\[Rho] + 24972282*\[Rho]^2 + 
         44262610*\[Rho]^3 + 129762616*\[Rho]^4 + 5114265*\[Rho]^5 - 
         639450*\[Rho]^6) + 12*tc^9*Sqrt[\[Rho]]*(26820340 + 
         129562141*\[Rho] - 241186589*\[Rho]^2 - 363693350*\[Rho]^3 - 
         889858394*\[Rho]^4 + 3321225*\[Rho]^5 + 6708975*\[Rho]^6) + 
       12*tc^27*Sqrt[\[Rho]]*(26820340 + 129562141*\[Rho] - 
         241186589*\[Rho]^2 - 363693350*\[Rho]^3 - 889858394*\[Rho]^4 + 
         3321225*\[Rho]^5 + 6708975*\[Rho]^6) - 4*tc^11*Sqrt[\[Rho]]*
        (174654060 - 521180391*\[Rho] - 5901464961*\[Rho]^2 - 
         3164924350*\[Rho]^3 - 4873614466*\[Rho]^4 - 2526444795*\[Rho]^5 + 
         54024075*\[Rho]^6) - 4*tc^25*Sqrt[\[Rho]]*(174654060 - 
         521180391*\[Rho] - 5901464961*\[Rho]^2 - 3164924350*\[Rho]^3 - 
         4873614466*\[Rho]^4 - 2526444795*\[Rho]^5 + 54024075*\[Rho]^6) + 
       24*tc^17*Sqrt[\[Rho]]*(30792760 - 1275335201*\[Rho] + 
         1617889729*\[Rho]^2 + 138848850*\[Rho]^3 + 2462729524*\[Rho]^4 - 
         1695653225*\[Rho]^5 + 54083925*\[Rho]^6) + 24*tc^19*Sqrt[\[Rho]]*
        (30792760 - 1275335201*\[Rho] + 1617889729*\[Rho]^2 + 
         138848850*\[Rho]^3 + 2462729524*\[Rho]^4 - 1695653225*\[Rho]^5 + 
         54083925*\[Rho]^6) + 2*tc^6*(-751275 + 34236265*\[Rho] + 
         61618062*\[Rho]^2 + 71462810*\[Rho]^3 - 239888247*\[Rho]^4 - 
         175611427*\[Rho]^5 + 63767220*\[Rho]^6) + 
       2*tc^30*(-751275 + 34236265*\[Rho] + 61618062*\[Rho]^2 + 
         71462810*\[Rho]^3 - 239888247*\[Rho]^4 - 175611427*\[Rho]^5 + 
         63767220*\[Rho]^6) - 2*tc^7*Sqrt[\[Rho]]*(11300160 + 
         182518959*\[Rho] + 621942864*\[Rho]^2 + 300236150*\[Rho]^3 - 
         13372876*\[Rho]^4 + 1656075*\[Rho]^5 + 65009700*\[Rho]^6) - 
       2*tc^29*Sqrt[\[Rho]]*(11300160 + 182518959*\[Rho] + 
         621942864*\[Rho]^2 + 300236150*\[Rho]^3 - 13372876*\[Rho]^4 + 
         1656075*\[Rho]^5 + 65009700*\[Rho]^6) + 
       tc^8*(-30964500 - 49208820*\[Rho] + 1776049491*\[Rho]^2 + 
         3710944365*\[Rho]^3 + 3896682877*\[Rho]^4 + 2466463767*\[Rho]^5 + 
         145979700*\[Rho]^6) + tc^28*(-30964500 - 49208820*\[Rho] + 
         1776049491*\[Rho]^2 + 3710944365*\[Rho]^3 + 3896682877*\[Rho]^4 + 
         2466463767*\[Rho]^5 + 145979700*\[Rho]^6) + 2*tc^13*Sqrt[\[Rho]]*
        (225966000 - 11896404537*\[Rho] - 11174062452*\[Rho]^2 - 
         10398068890*\[Rho]^3 + 13297351244*\[Rho]^4 - 22573851645*\[Rho]^5 + 
         684432000*\[Rho]^6) + 2*tc^23*Sqrt[\[Rho]]*
        (225966000 - 11896404537*\[Rho] - 11174062452*\[Rho]^2 - 
         10398068890*\[Rho]^3 + 13297351244*\[Rho]^4 - 22573851645*\[Rho]^5 + 
         684432000*\[Rho]^6) - 4*tc^10*(-32147325 + 697091655*\[Rho] + 
         1744520154*\[Rho]^2 + 3015140145*\[Rho]^3 - 1073006444*\[Rho]^4 + 
         473241981*\[Rho]^5 + 1085055540*\[Rho]^6) - 
       4*tc^26*(-32147325 + 697091655*\[Rho] + 1744520154*\[Rho]^2 + 
         3015140145*\[Rho]^3 - 1073006444*\[Rho]^4 + 473241981*\[Rho]^5 + 
         1085055540*\[Rho]^6) - 2*tc^15*Sqrt[\[Rho]]*
        (886918560 - 26882696451*\[Rho] + 18490588854*\[Rho]^2 - 
         3534830910*\[Rho]^3 + 46262108880*\[Rho]^4 - 37846154095*\[Rho]^5 + 
         1363291650*\[Rho]^6) - 2*tc^21*Sqrt[\[Rho]]*
        (886918560 - 26882696451*\[Rho] + 18490588854*\[Rho]^2 - 
         3534830910*\[Rho]^3 + 46262108880*\[Rho]^4 - 37846154095*\[Rho]^5 + 
         1363291650*\[Rho]^6) - 6*tc^18*(-74938500 + 3106320460*\[Rho] + 
         24096286472*\[Rho]^2 + 17551508605*\[Rho]^3 + 61986037159*\[Rho]^4 - 
         26444621086*\[Rho]^5 + 8561216400*\[Rho]^6) - 
       2*tc^14*(-525012075 + 12669473385*\[Rho] + 14143612878*\[Rho]^2 - 
         2973568870*\[Rho]^3 + 29751147081*\[Rho]^4 - 35008077859*\[Rho]^5 + 
         15155298420*\[Rho]^6) - 2*tc^22*(-525012075 + 12669473385*\[Rho] + 
         14143612878*\[Rho]^2 - 2973568870*\[Rho]^3 + 29751147081*\[Rho]^4 - 
         35008077859*\[Rho]^5 + 15155298420*\[Rho]^6) + 
       tc^12*(-622962900 + 13954645660*\[Rho] + 7996138713*\[Rho]^2 + 
         8365785335*\[Rho]^3 - 15453931041*\[Rho]^4 - 19079521891*\[Rho]^5 + 
         15424720620*\[Rho]^6) + tc^24*(-622962900 + 13954645660*\[Rho] + 
         7996138713*\[Rho]^2 + 8365785335*\[Rho]^3 - 15453931041*\[Rho]^4 - 
         19079521891*\[Rho]^5 + 15424720620*\[Rho]^6) + 
       tc^16*(-421407000 + 23473729440*\[Rho] + 95376667767*\[Rho]^2 + 
         49178289185*\[Rho]^3 + 254234104213*\[Rho]^4 - 
         133067269297*\[Rho]^5 + 45613688220*\[Rho]^6) + 
       tc^20*(-421407000 + 23473729440*\[Rho] + 95376667767*\[Rho]^2 + 
         49178289185*\[Rho]^3 + 254234104213*\[Rho]^4 - 
         133067269297*\[Rho]^5 + 45613688220*\[Rho]^6))) + 
    12*tc^3*(-1 + tc^2)^2*(1552*\[Rho]^(5/2)*(25 + 294*\[Rho]^2) + 
      1552*tc^32*\[Rho]^(5/2)*(25 + 294*\[Rho]^2) - 
      60*tc*\[Rho]^2*(-5937 + 2435*\[Rho] + 28140*\[Rho]^2 + 
        25480*\[Rho]^3) - 60*tc^31*\[Rho]^2*(-5937 + 2435*\[Rho] + 
        28140*\[Rho]^2 + 25480*\[Rho]^3) - 8*tc^2*\[Rho]^(3/2)*
       (311630 + 199830*\[Rho] + 409705*\[Rho]^2 - 1142164*\[Rho]^3 + 
        112455*\[Rho]^4) - 8*tc^30*\[Rho]^(3/2)*(311630 + 199830*\[Rho] + 
        409705*\[Rho]^2 - 1142164*\[Rho]^3 + 112455*\[Rho]^4) + 
      5*tc^3*\[Rho]*(764925 + 2421447*\[Rho] + 5171735*\[Rho]^2 - 
        2497631*\[Rho]^3 - 4030216*\[Rho]^4 + 1502340*\[Rho]^5) + 
      5*tc^29*\[Rho]*(764925 + 2421447*\[Rho] + 5171735*\[Rho]^2 - 
        2497631*\[Rho]^3 - 4030216*\[Rho]^4 + 1502340*\[Rho]^5) - 
      20*tc^4*Sqrt[\[Rho]]*(-8820 + 1101582*\[Rho] + 3184007*\[Rho]^2 + 
        1509012*\[Rho]^3 + 901566*\[Rho]^4 - 486498*\[Rho]^5 + 
        324135*\[Rho]^6) - 20*tc^28*Sqrt[\[Rho]]*(-8820 + 1101582*\[Rho] + 
        3184007*\[Rho]^2 + 1509012*\[Rho]^3 + 901566*\[Rho]^4 - 
        486498*\[Rho]^5 + 324135*\[Rho]^6) - 20*tc^6*Sqrt[\[Rho]]*
       (-361200 - 3253587*\[Rho] + 1245698*\[Rho]^2 - 6176128*\[Rho]^3 + 
        29181992*\[Rho]^4 - 8052953*\[Rho]^5 + 1861650*\[Rho]^6) - 
      20*tc^26*Sqrt[\[Rho]]*(-361200 - 3253587*\[Rho] + 1245698*\[Rho]^2 - 
        6176128*\[Rho]^3 + 29181992*\[Rho]^4 - 8052953*\[Rho]^5 + 
        1861650*\[Rho]^6) - 80*tc^8*Sqrt[\[Rho]]*(-5460 + 3813930*\[Rho] + 
        17122075*\[Rho]^2 + 46038568*\[Rho]^3 + 18649798*\[Rho]^4 - 
        4458562*\[Rho]^5 + 2114595*\[Rho]^6) - 80*tc^24*Sqrt[\[Rho]]*
       (-5460 + 3813930*\[Rho] + 17122075*\[Rho]^2 + 46038568*\[Rho]^3 + 
        18649798*\[Rho]^4 - 4458562*\[Rho]^5 + 2114595*\[Rho]^6) - 
      480*tc^16*Sqrt[\[Rho]]*(-435400 + 88709026*\[Rho] + 36946346*\[Rho]^2 + 
        210665384*\[Rho]^3 - 4703796*\[Rho]^4 + 36027334*\[Rho]^5 + 
        2317875*\[Rho]^6) + 5*tc^5*(-529200 + 1238355*\[Rho] + 
        12135323*\[Rho]^2 + 13793855*\[Rho]^3 + 34445261*\[Rho]^4 + 
        29722386*\[Rho]^5 + 6556620*\[Rho]^6) + 
      5*tc^27*(-529200 + 1238355*\[Rho] + 12135323*\[Rho]^2 + 
        13793855*\[Rho]^3 + 34445261*\[Rho]^4 + 29722386*\[Rho]^5 + 
        6556620*\[Rho]^6) - 30*tc^7*(-124110 + 3798890*\[Rho] - 
        949895*\[Rho]^2 + 8233655*\[Rho]^3 - 34962217*\[Rho]^4 + 
        3856113*\[Rho]^5 + 12523280*\[Rho]^6) - 
      30*tc^25*(-124110 + 3798890*\[Rho] - 949895*\[Rho]^2 + 
        8233655*\[Rho]^3 - 34962217*\[Rho]^4 + 3856113*\[Rho]^5 + 
        12523280*\[Rho]^6) + 40*tc^14*Sqrt[\[Rho]]*
       (-16380 + 812879151*\[Rho] + 573345416*\[Rho]^2 + 
        1791072987*\[Rho]^3 + 171816264*\[Rho]^4 + 281089572*\[Rho]^5 + 
        23907870*\[Rho]^6) + 40*tc^18*Sqrt[\[Rho]]*
       (-16380 + 812879151*\[Rho] + 573345416*\[Rho]^2 + 
        1791072987*\[Rho]^3 + 171816264*\[Rho]^4 + 281089572*\[Rho]^5 + 
        23907870*\[Rho]^6) - 60*tc^15*(-740670 - 4971050*\[Rho] + 
        216051354*\[Rho]^2 + 153691580*\[Rho]^3 + 255882849*\[Rho]^4 + 
        34585959*\[Rho]^5 + 28839020*\[Rho]^6) - 
      60*tc^17*(-740670 - 4971050*\[Rho] + 216051354*\[Rho]^2 + 
        153691580*\[Rho]^3 + 255882849*\[Rho]^4 + 34585959*\[Rho]^5 + 
        28839020*\[Rho]^6) + 10*tc^9*(-3384990 + 44135490*\[Rho] + 
        32662049*\[Rho]^2 + 262015775*\[Rho]^3 + 167116691*\[Rho]^4 - 
        56264979*\[Rho]^5 + 97203960*\[Rho]^6) + 
      10*tc^23*(-3384990 + 44135490*\[Rho] + 32662049*\[Rho]^2 + 
        262015775*\[Rho]^3 + 167116691*\[Rho]^4 - 56264979*\[Rho]^5 + 
        97203960*\[Rho]^6) + 4*tc^10*Sqrt[\[Rho]]*
       (52437000 + 681252135*\[Rho] + 2621850310*\[Rho]^2 + 
        2471846340*\[Rho]^3 + 2650503024*\[Rho]^4 - 337683735*\[Rho]^5 + 
        165919950*\[Rho]^6) + 4*tc^22*Sqrt[\[Rho]]*
       (52437000 + 681252135*\[Rho] + 2621850310*\[Rho]^2 + 
        2471846340*\[Rho]^3 + 2650503024*\[Rho]^4 - 337683735*\[Rho]^5 + 
        165919950*\[Rho]^6) + 15*tc^13*(16173360 - 32560355*\[Rho] + 
        1294421675*\[Rho]^2 + 1191586035*\[Rho]^3 + 1979621533*\[Rho]^4 + 
        76543708*\[Rho]^5 + 244295380*\[Rho]^6) + 
      15*tc^19*(16173360 - 32560355*\[Rho] + 1294421675*\[Rho]^2 + 
        1191586035*\[Rho]^3 + 1979621533*\[Rho]^4 + 76543708*\[Rho]^5 + 
        244295380*\[Rho]^6) - 4*tc^12*Sqrt[\[Rho]]*
       (202828500 + 3094768250*\[Rho] + 5896015725*\[Rho]^2 + 
        7170989980*\[Rho]^3 + 3844110074*\[Rho]^4 + 443215530*\[Rho]^5 + 
        253529325*\[Rho]^6) - 4*tc^20*Sqrt[\[Rho]]*
       (202828500 + 3094768250*\[Rho] + 5896015725*\[Rho]^2 + 
        7170989980*\[Rho]^3 + 3844110074*\[Rho]^4 + 443215530*\[Rho]^5 + 
        253529325*\[Rho]^6) - 5*tc^11*(18194400 + 29452455*\[Rho] + 
        1604914659*\[Rho]^2 + 1962751535*\[Rho]^3 + 3345909445*\[Rho]^4 - 
        34407010*\[Rho]^5 + 416167500*\[Rho]^6) - 
      5*tc^21*(18194400 + 29452455*\[Rho] + 1604914659*\[Rho]^2 + 
        1962751535*\[Rho]^3 + 3345909445*\[Rho]^4 - 34407010*\[Rho]^5 + 
        416167500*\[Rho]^6))*Log[tc] + 1440*tc^7*(-1 + tc^2)*
     (1440*\[Rho]^(5/2)*(25 + 294*\[Rho]^2) + 1440*tc^26*\[Rho]^(5/2)*
       (25 + 294*\[Rho]^2) - 8*tc*\[Rho]^2*(6893 + 7985*\[Rho] + 
        141932*\[Rho]^2 + 93492*\[Rho]^3) - 8*tc^25*\[Rho]^2*
       (6893 + 7985*\[Rho] + 141932*\[Rho]^2 + 93492*\[Rho]^3) - 
      80*tc^2*\[Rho]^(3/2)*(259 - 2286*\[Rho] - 11248*\[Rho]^2 - 
        32234*\[Rho]^3 + 13377*\[Rho]^4) - 80*tc^24*\[Rho]^(3/2)*
       (259 - 2286*\[Rho] - 11248*\[Rho]^2 - 32234*\[Rho]^3 + 
        13377*\[Rho]^4) + tc^3*\[Rho]*(-271005 - 654587*\[Rho] - 
        467435*\[Rho]^2 - 5542873*\[Rho]^3 + 898812*\[Rho]^4 + 
        864360*\[Rho]^5) + tc^23*\[Rho]*(-271005 - 654587*\[Rho] - 
        467435*\[Rho]^2 - 5542873*\[Rho]^3 + 898812*\[Rho]^4 + 
        864360*\[Rho]^5) + tc^13*(-4132800 + 90034700*\[Rho] + 
        703524864*\[Rho]^2 + 1336817160*\[Rho]^3 + 905815456*\[Rho]^4 + 
        638988636*\[Rho]^5 - 19419120*\[Rho]^6) + 
      tc^5*(176400 - 2513350*\[Rho] + 7119536*\[Rho]^2 + 22108220*\[Rho]^3 + 
        36007424*\[Rho]^4 + 13651794*\[Rho]^5 - 3641400*\[Rho]^6) + 
      tc^21*(176400 - 2513350*\[Rho] + 7119536*\[Rho]^2 + 22108220*\[Rho]^3 + 
        36007424*\[Rho]^4 + 13651794*\[Rho]^5 - 3641400*\[Rho]^6) + 
      40*tc^4*Sqrt[\[Rho]]*(10080 + 77120*\[Rho] - 14415*\[Rho]^2 + 
        118596*\[Rho]^3 - 141410*\[Rho]^4 - 34524*\[Rho]^5 + 
        46305*\[Rho]^6) + 40*tc^22*Sqrt[\[Rho]]*(10080 + 77120*\[Rho] - 
        14415*\[Rho]^2 + 118596*\[Rho]^3 - 141410*\[Rho]^4 - 34524*\[Rho]^5 + 
        46305*\[Rho]^6) + 20*tc^8*Sqrt[\[Rho]]*(146160 + 1449851*\[Rho] + 
        4622496*\[Rho]^2 + 10489734*\[Rho]^3 + 5362804*\[Rho]^4 - 
        1805601*\[Rho]^5 + 71820*\[Rho]^6) + 20*tc^18*Sqrt[\[Rho]]*
       (146160 + 1449851*\[Rho] + 4622496*\[Rho]^2 + 10489734*\[Rho]^3 + 
        5362804*\[Rho]^4 - 1805601*\[Rho]^5 + 71820*\[Rho]^6) - 
      20*tc^6*Sqrt[\[Rho]]*(136080 + 664731*\[Rho] + 885696*\[Rho]^2 + 
        497350*\[Rho]^3 + 903868*\[Rho]^4 - 560385*\[Rho]^5 + 
        79380*\[Rho]^6) - 20*tc^20*Sqrt[\[Rho]]*(136080 + 664731*\[Rho] + 
        885696*\[Rho]^2 + 497350*\[Rho]^3 + 903868*\[Rho]^4 - 
        560385*\[Rho]^5 + 79380*\[Rho]^6) - 20*tc^10*Sqrt[\[Rho]]*
       (-345240 + 2569687*\[Rho] + 10636152*\[Rho]^2 + 35062422*\[Rho]^3 + 
        10306292*\[Rho]^4 - 2437533*\[Rho]^5 + 321300*\[Rho]^6) - 
      20*tc^16*Sqrt[\[Rho]]*(-345240 + 2569687*\[Rho] + 10636152*\[Rho]^2 + 
        35062422*\[Rho]^3 + 10306292*\[Rho]^4 - 2437533*\[Rho]^5 + 
        321300*\[Rho]^6) + 20*tc^12*Sqrt[\[Rho]]*(32760 + 542723*\[Rho] + 
        7325478*\[Rho]^2 + 25876494*\[Rho]^3 + 5027512*\[Rho]^4 - 
        1069761*\[Rho]^5 + 372330*\[Rho]^6) + 20*tc^14*Sqrt[\[Rho]]*
       (32760 + 542723*\[Rho] + 7325478*\[Rho]^2 + 25876494*\[Rho]^3 + 
        5027512*\[Rho]^4 - 1069761*\[Rho]^5 + 372330*\[Rho]^6) - 
      40*tc^9*(-53550 - 274904*\[Rho] - 5232327*\[Rho]^2 - 
        16448469*\[Rho]^3 - 11546878*\[Rho]^4 - 6396708*\[Rho]^5 + 
        975870*\[Rho]^6) - 40*tc^17*(-53550 - 274904*\[Rho] - 
        5232327*\[Rho]^2 - 16448469*\[Rho]^3 - 11546878*\[Rho]^4 - 
        6396708*\[Rho]^5 + 975870*\[Rho]^6) + 
      5*tc^7*(23940 + 1041691*\[Rho] - 9143083*\[Rho]^2 - 34836259*\[Rho]^3 - 
        31314557*\[Rho]^4 - 16273812*\[Rho]^5 + 3827880*\[Rho]^6) + 
      5*tc^19*(23940 + 1041691*\[Rho] - 9143083*\[Rho]^2 - 
        34836259*\[Rho]^3 - 31314557*\[Rho]^4 - 16273812*\[Rho]^5 + 
        3827880*\[Rho]^6) + 2*tc^11*(-1546650 - 29218805*\[Rho] - 
        251349351*\[Rho]^2 - 597757875*\[Rho]^3 - 397851979*\[Rho]^4 - 
        243011724*\[Rho]^5 + 12108600*\[Rho]^6) + 
      2*tc^15*(-1546650 - 29218805*\[Rho] - 251349351*\[Rho]^2 - 
        597757875*\[Rho]^3 - 397851979*\[Rho]^4 - 243011724*\[Rho]^5 + 
        12108600*\[Rho]^6))*Log[tc]^2 + 172800*tc^11*
     (-140*tc*\[Rho]^2*(151 - 5*\[Rho] + 260*\[Rho]^2) - 
      140*tc^19*\[Rho]^2*(151 - 5*\[Rho] + 260*\[Rho]^2) + 
      80*\[Rho]^(5/2)*(25 + 294*\[Rho]^2) + 80*tc^20*\[Rho]^(5/2)*
       (25 + 294*\[Rho]^2) - 24*tc^2*\[Rho]^(3/2)*(28 + 138*\[Rho] + 
        5789*\[Rho]^2 + 2492*\[Rho]^3 + 1029*\[Rho]^4) - 
      24*tc^18*\[Rho]^(3/2)*(28 + 138*\[Rho] + 5789*\[Rho]^2 + 
        2492*\[Rho]^3 + 1029*\[Rho]^4) - 105*tc^3*\[Rho]*
       (-587 - 817*\[Rho] + 71*\[Rho]^2 - 703*\[Rho]^3 - 448*\[Rho]^4 + 
        588*\[Rho]^5) - 105*tc^17*\[Rho]*(-587 - 817*\[Rho] + 71*\[Rho]^2 - 
        703*\[Rho]^3 - 448*\[Rho]^4 + 588*\[Rho]^5) + 
      105*tc^5*\[Rho]*(-1729 + 95*\[Rho] - 12461*\[Rho]^2 - 7243*\[Rho]^3 - 
        1178*\[Rho]^4 + 1668*\[Rho]^5) + 105*tc^15*\[Rho]*
       (-1729 + 95*\[Rho] - 12461*\[Rho]^2 - 7243*\[Rho]^3 - 1178*\[Rho]^4 + 
        1668*\[Rho]^5) + 280*tc^10*Sqrt[\[Rho]]*(-276 + 7263*\[Rho] - 
        48742*\[Rho]^2 - 63536*\[Rho]^3 - 38372*\[Rho]^4 + 525*\[Rho]^5 + 
        90*\[Rho]^6) + 105*tc^9*(468 - 631*\[Rho] + 1095*\[Rho]^2 - 
        9881*\[Rho]^3 - 9447*\[Rho]^4 - 1520*\[Rho]^5 + 1260*\[Rho]^6) + 
      105*tc^11*(468 - 631*\[Rho] + 1095*\[Rho]^2 - 9881*\[Rho]^3 - 
        9447*\[Rho]^4 - 1520*\[Rho]^5 + 1260*\[Rho]^6) - 
      28*tc^8*Sqrt[\[Rho]]*(540 + 51216*\[Rho] - 343679*\[Rho]^2 - 
        423492*\[Rho]^3 - 287646*\[Rho]^4 + 1548*\[Rho]^5 + 4185*\[Rho]^6) - 
      28*tc^12*Sqrt[\[Rho]]*(540 + 51216*\[Rho] - 343679*\[Rho]^2 - 
        423492*\[Rho]^3 - 287646*\[Rho]^4 + 1548*\[Rho]^5 + 4185*\[Rho]^6) - 
      35*tc^7*(972 - 5319*\[Rho] + 8441*\[Rho]^2 - 70675*\[Rho]^3 - 
        50297*\[Rho]^4 - 3294*\[Rho]^5 + 5724*\[Rho]^6) - 
      35*tc^13*(972 - 5319*\[Rho] + 8441*\[Rho]^2 - 70675*\[Rho]^3 - 
        50297*\[Rho]^4 - 3294*\[Rho]^5 + 5724*\[Rho]^6) - 
      4*tc^4*Sqrt[\[Rho]]*(420 + 32886*\[Rho] - 144209*\[Rho]^2 - 
        234472*\[Rho]^3 - 118426*\[Rho]^4 - 38262*\[Rho]^5 + 
        15435*\[Rho]^6) - 4*tc^16*Sqrt[\[Rho]]*(420 + 32886*\[Rho] - 
        144209*\[Rho]^2 - 234472*\[Rho]^3 - 118426*\[Rho]^4 - 
        38262*\[Rho]^5 + 15435*\[Rho]^6) + 4*tc^6*Sqrt[\[Rho]]*
       (2520 + 167601*\[Rho] - 855004*\[Rho]^2 - 970662*\[Rho]^3 - 
        753396*\[Rho]^4 - 39627*\[Rho]^5 + 37800*\[Rho]^6) + 
      4*tc^14*Sqrt[\[Rho]]*(2520 + 167601*\[Rho] - 855004*\[Rho]^2 - 
        970662*\[Rho]^3 - 753396*\[Rho]^4 - 39627*\[Rho]^5 + 37800*\[Rho]^6))*
     Log[tc]^3 + 145152000*tc^18*(-1 + tc^2)^3*\[Rho]*
     (-201 - 143*\[Rho] + 2059*\[Rho]^2 + 1745*\[Rho]^3)*Log[tc]^4))/
  (78750*mb^5*tc^2*(-1 + tc^2)^3*\[Rho]*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^4) + 
 (r8*(-((-1 + tc^2)^3*(1776*\[Rho]^4 + 1776*tc^36*\[Rho]^4 - 
       608*tc*\[Rho]^(7/2)*(48 + 37*\[Rho]) - 608*tc^35*\[Rho]^(7/2)*
        (48 + 37*\[Rho]) + 2*tc^2*\[Rho]^3*(93133 + 238590*\[Rho] + 
         124847*\[Rho]^2) + 2*tc^34*\[Rho]^3*(93133 + 238590*\[Rho] + 
         124847*\[Rho]^2) - 16*tc^3*\[Rho]^(5/2)*(47538 + 178883*\[Rho] - 
         145948*\[Rho]^2 + 59775*\[Rho]^3) - 16*tc^33*\[Rho]^(5/2)*
        (47538 + 178883*\[Rho] - 145948*\[Rho]^2 + 59775*\[Rho]^3) + 
       2*tc^4*\[Rho]^2*(281769 + 4585294*\[Rho] - 10040072*\[Rho]^2 - 
         6868270*\[Rho]^3 + 737055*\[Rho]^4) + 2*tc^32*\[Rho]^2*
        (281769 + 4585294*\[Rho] - 10040072*\[Rho]^2 - 6868270*\[Rho]^3 + 
         737055*\[Rho]^4) + tc^5*\[Rho]^(3/2)*(4799817 - 17724597*\[Rho] + 
         46655098*\[Rho]^2 + 122708462*\[Rho]^3 - 3424515*\[Rho]^4 - 
         804825*\[Rho]^5) + tc^31*\[Rho]^(3/2)*(4799817 - 17724597*\[Rho] + 
         46655098*\[Rho]^2 + 122708462*\[Rho]^3 - 3424515*\[Rho]^4 - 
         804825*\[Rho]^5) + 2*tc^6*\[Rho]*(-5386645 + 10820349*\[Rho] + 
         1193722*\[Rho]^2 - 225876042*\[Rho]^3 - 81693557*\[Rho]^4 + 
         34365885*\[Rho]^5) + 2*tc^30*\[Rho]*(-5386645 + 10820349*\[Rho] + 
         1193722*\[Rho]^2 - 225876042*\[Rho]^3 - 81693557*\[Rho]^4 + 
         34365885*\[Rho]^5) + tc^15*Sqrt[\[Rho]]*(838507800 - 
         829179669*\[Rho] + 16361897049*\[Rho]^2 - 35264192530*\[Rho]^3 - 
         44543464270*\[Rho]^4 + 22939482855*\[Rho]^5 - 570233475*\[Rho]^6) + 
       tc^21*Sqrt[\[Rho]]*(838507800 - 829179669*\[Rho] + 
         16361897049*\[Rho]^2 - 35264192530*\[Rho]^3 - 44543464270*\[Rho]^4 + 
         22939482855*\[Rho]^5 - 570233475*\[Rho]^6) + 
       tc^7*Sqrt[\[Rho]]*(3692580 - 38606097*\[Rho] - 233661975*\[Rho]^2 + 
         865831174*\[Rho]^3 + 605403886*\[Rho]^4 - 36119925*\[Rho]^5 - 
         65288475*\[Rho]^6) + tc^29*Sqrt[\[Rho]]*(3692580 - 38606097*\[Rho] - 
         233661975*\[Rho]^2 + 865831174*\[Rho]^3 + 605403886*\[Rho]^4 - 
         36119925*\[Rho]^5 - 65288475*\[Rho]^6) - 12*tc^9*Sqrt[\[Rho]]*
        (2699785 + 21958796*\[Rho] - 18284145*\[Rho]^2 + 129454048*\[Rho]^3 + 
         450105547*\[Rho]^4 + 4760300*\[Rho]^5 + 4570125*\[Rho]^6) - 
       12*tc^27*Sqrt[\[Rho]]*(2699785 + 21958796*\[Rho] - 18284145*\[Rho]^2 + 
         129454048*\[Rho]^3 + 450105547*\[Rho]^4 + 4760300*\[Rho]^5 + 
         4570125*\[Rho]^6) + 4*tc^11*Sqrt[\[Rho]]*(39992925 + 
         243157788*\[Rho] + 691589787*\[Rho]^2 - 2294345896*\[Rho]^3 + 
         349374551*\[Rho]^4 + 1265777940*\[Rho]^5 + 8049825*\[Rho]^6) + 
       4*tc^25*Sqrt[\[Rho]]*(39992925 + 243157788*\[Rho] + 
         691589787*\[Rho]^2 - 2294345896*\[Rho]^3 + 349374551*\[Rho]^4 + 
         1265777940*\[Rho]^5 + 8049825*\[Rho]^6) + 8*tc^17*Sqrt[\[Rho]]*
        (-57230145 + 123444228*\[Rho] - 1081216755*\[Rho]^2 + 
         1618085994*\[Rho]^3 + 2750744041*\[Rho]^4 - 1495814250*\[Rho]^5 + 
         69207075*\[Rho]^6) + 8*tc^19*Sqrt[\[Rho]]*(-57230145 + 
         123444228*\[Rho] - 1081216755*\[Rho]^2 + 1618085994*\[Rho]^3 + 
         2750744041*\[Rho]^4 - 1495814250*\[Rho]^5 + 69207075*\[Rho]^6) + 
       2*tc^8*(1992900 + 37919310*\[Rho] + 234845289*\[Rho]^2 - 
         350786418*\[Rho]^3 - 87641768*\[Rho]^4 + 302461380*\[Rho]^5 + 
         84665235*\[Rho]^6) + 2*tc^28*(1992900 + 37919310*\[Rho] + 
         234845289*\[Rho]^2 - 350786418*\[Rho]^3 - 87641768*\[Rho]^4 + 
         302461380*\[Rho]^5 + 84665235*\[Rho]^6) - 
       12*tc^18*(65242800 - 299338830*\[Rho] + 994646838*\[Rho]^2 + 
         3230709119*\[Rho]^3 - 104808106*\[Rho]^4 - 2741356365*\[Rho]^5 + 
         425624870*\[Rho]^6) + tc^13*Sqrt[\[Rho]]*(-620797500 - 
         180509475*\[Rho] - 11643288717*\[Rho]^2 + 32576197778*\[Rho]^3 + 
         26790631282*\[Rho]^4 - 17027096175*\[Rho]^5 + 431904375*\[Rho]^6) + 
       tc^23*Sqrt[\[Rho]]*(-620797500 - 180509475*\[Rho] - 
         11643288717*\[Rho]^2 + 32576197778*\[Rho]^3 + 26790631282*\[Rho]^4 - 
         17027096175*\[Rho]^5 + 431904375*\[Rho]^6) - 
       4*tc^10*(9975000 + 53487285*\[Rho] + 183978063*\[Rho]^2 - 
         126731736*\[Rho]^3 - 2947111906*\[Rho]^4 - 428633589*\[Rho]^5 + 
         453344295*\[Rho]^6) - 4*tc^26*(9975000 + 53487285*\[Rho] + 
         183978063*\[Rho]^2 - 126731736*\[Rho]^3 - 2947111906*\[Rho]^4 - 
         428633589*\[Rho]^5 + 453344295*\[Rho]^6) + 
       2*tc^12*(82044900 + 156465550*\[Rho] - 692580681*\[Rho]^2 + 
         3272680178*\[Rho]^3 - 10528945992*\[Rho]^4 - 7058054944*\[Rho]^5 + 
         2229905205*\[Rho]^6) + 2*tc^24*(82044900 + 156465550*\[Rho] - 
         692580681*\[Rho]^2 + 3272680178*\[Rho]^3 - 10528945992*\[Rho]^4 - 
         7058054944*\[Rho]^5 + 2229905205*\[Rho]^6) - 
       2*tc^14*(169982400 + 1956075*\[Rho] - 1332667587*\[Rho]^2 + 
         10526273530*\[Rho]^3 + 845351926*\[Rho]^4 - 17016899317*\[Rho]^5 + 
         3270357885*\[Rho]^6) - 2*tc^22*(169982400 + 1956075*\[Rho] - 
         1332667587*\[Rho]^2 + 10526273530*\[Rho]^3 + 845351926*\[Rho]^4 - 
         17016899317*\[Rho]^5 + 3270357885*\[Rho]^6) + 
       tc^16*(712110000 - 2609352120*\[Rho] + 6129228654*\[Rho]^2 + 
         33638887012*\[Rho]^3 + 9998160384*\[Rho]^4 - 37419770092*\[Rho]^5 + 
         5881903410*\[Rho]^6) + tc^20*(712110000 - 2609352120*\[Rho] + 
         6129228654*\[Rho]^2 + 33638887012*\[Rho]^3 + 9998160384*\[Rho]^4 - 
         37419770092*\[Rho]^5 + 5881903410*\[Rho]^6))) + 
    12*tc^3*(-1 + tc^2)^2*(1552*\[Rho]^(5/2)*(-1 + 147*\[Rho]^2) + 
      1552*tc^32*\[Rho]^(5/2)*(-1 + 147*\[Rho]^2) - 
      20*tc*\[Rho]^2*(1833 - 1870*\[Rho] + 64665*\[Rho]^2 + 38220*\[Rho]^3) - 
      20*tc^31*\[Rho]^2*(1833 - 1870*\[Rho] + 64665*\[Rho]^2 + 
        38220*\[Rho]^3) + 4*tc^2*\[Rho]^(3/2)*(51970 - 132947*\[Rho] + 
        574305*\[Rho]^2 + 1537919*\[Rho]^3 - 112455*\[Rho]^4) + 
      4*tc^30*\[Rho]^(3/2)*(51970 - 132947*\[Rho] + 574305*\[Rho]^2 + 
        1537919*\[Rho]^3 - 112455*\[Rho]^4) + 35*tc^3*\[Rho]*
       (-8025 + 59170*\[Rho] + 99706*\[Rho]^2 - 718120*\[Rho]^3 - 
        310809*\[Rho]^4 + 107310*\[Rho]^5) + 35*tc^29*\[Rho]*
       (-8025 + 59170*\[Rho] + 99706*\[Rho]^2 - 718120*\[Rho]^3 - 
        310809*\[Rho]^4 + 107310*\[Rho]^5) + 240*tc^16*Sqrt[\[Rho]]*
       (-1420370 - 1820231*\[Rho] - 65693749*\[Rho]^2 + 48386794*\[Rho]^3 + 
        56843990*\[Rho]^4 - 8550899*\[Rho]^5 + 214725*\[Rho]^6) - 
      10*tc^4*Sqrt[\[Rho]]*(7770 + 299187*\[Rho] + 2271047*\[Rho]^2 - 
        4758906*\[Rho]^3 - 2022664*\[Rho]^4 - 78873*\[Rho]^5 + 
        324135*\[Rho]^6) - 10*tc^28*Sqrt[\[Rho]]*(7770 + 299187*\[Rho] + 
        2271047*\[Rho]^2 - 4758906*\[Rho]^3 - 2022664*\[Rho]^4 - 
        78873*\[Rho]^5 + 324135*\[Rho]^6) - 10*tc^6*Sqrt[\[Rho]]*
       (-236040 - 300987*\[Rho] + 4278357*\[Rho]^2 + 4742348*\[Rho]^3 + 
        43268340*\[Rho]^4 - 4300473*\[Rho]^5 + 2395575*\[Rho]^6) - 
      10*tc^26*Sqrt[\[Rho]]*(-236040 - 300987*\[Rho] + 4278357*\[Rho]^2 + 
        4742348*\[Rho]^3 + 43268340*\[Rho]^4 - 4300473*\[Rho]^5 + 
        2395575*\[Rho]^6) - 60*tc^7*(29400 + 199365*\[Rho] - 
        1807949*\[Rho]^2 + 4269602*\[Rho]^3 - 10271741*\[Rho]^4 + 
        675927*\[Rho]^5 + 2511180*\[Rho]^6) - 
      60*tc^25*(29400 + 199365*\[Rho] - 1807949*\[Rho]^2 + 4269602*\[Rho]^3 - 
        10271741*\[Rho]^4 + 675927*\[Rho]^5 + 2511180*\[Rho]^6) - 
      40*tc^8*Sqrt[\[Rho]]*(366450 + 3685131*\[Rho] - 4178481*\[Rho]^2 + 
        9102046*\[Rho]^3 - 983736*\[Rho]^4 - 10056537*\[Rho]^5 + 
        2511495*\[Rho]^6) - 40*tc^24*Sqrt[\[Rho]]*(366450 + 3685131*\[Rho] - 
        4178481*\[Rho]^2 + 9102046*\[Rho]^3 - 983736*\[Rho]^4 - 
        10056537*\[Rho]^5 + 2511495*\[Rho]^6) + 
      5*tc^5*(50400 + 122535*\[Rho] + 5908998*\[Rho]^2 - 4769054*\[Rho]^3 + 
        11364920*\[Rho]^4 + 14352287*\[Rho]^5 + 4945290*\[Rho]^6) + 
      5*tc^27*(50400 + 122535*\[Rho] + 5908998*\[Rho]^2 - 4769054*\[Rho]^3 + 
        11364920*\[Rho]^4 + 14352287*\[Rho]^5 + 4945290*\[Rho]^6) - 
      60*tc^15*(-175700 + 1425550*\[Rho] + 25369033*\[Rho]^2 - 
        18584574*\[Rho]^3 - 86686319*\[Rho]^4 + 17090334*\[Rho]^5 + 
        8296540*\[Rho]^6) - 60*tc^17*(-175700 + 1425550*\[Rho] + 
        25369033*\[Rho]^2 - 18584574*\[Rho]^3 - 86686319*\[Rho]^4 + 
        17090334*\[Rho]^5 + 8296540*\[Rho]^6) + 20*tc^14*Sqrt[\[Rho]]*
       (12972960 + 46450983*\[Rho] + 490809854*\[Rho]^2 - 
        400155831*\[Rho]^3 - 528232689*\[Rho]^4 + 4221012*\[Rho]^5 + 
        11381895*\[Rho]^6) + 20*tc^18*Sqrt[\[Rho]]*
       (12972960 + 46450983*\[Rho] + 490809854*\[Rho]^2 - 
        400155831*\[Rho]^3 - 528232689*\[Rho]^4 + 4221012*\[Rho]^5 + 
        11381895*\[Rho]^6) + 20*tc^9*(223020 + 2709945*\[Rho] - 
        977475*\[Rho]^2 + 36366878*\[Rho]^3 - 21501131*\[Rho]^4 - 
        30476309*\[Rho]^5 + 17864280*\[Rho]^6) + 
      20*tc^23*(223020 + 2709945*\[Rho] - 977475*\[Rho]^2 + 
        36366878*\[Rho]^3 - 21501131*\[Rho]^4 - 30476309*\[Rho]^5 + 
        17864280*\[Rho]^6) - 2*tc^12*Sqrt[\[Rho]]*
       (87673950 + 422118785*\[Rho] + 1258294973*\[Rho]^2 - 
        1168128030*\[Rho]^3 - 2086338296*\[Rho]^4 - 598555395*\[Rho]^5 + 
        104068125*\[Rho]^6) - 2*tc^20*Sqrt[\[Rho]]*
       (87673950 + 422118785*\[Rho] + 1258294973*\[Rho]^2 - 
        1168128030*\[Rho]^3 - 2086338296*\[Rho]^4 - 598555395*\[Rho]^5 + 
        104068125*\[Rho]^6) + 2*tc^10*Sqrt[\[Rho]]*
       (22138200 + 303708495*\[Rho] - 58110557*\[Rho]^2 + 
        219896160*\[Rho]^3 + 213656944*\[Rho]^4 - 622674135*\[Rho]^5 + 
        122842125*\[Rho]^6) + 2*tc^22*Sqrt[\[Rho]]*
       (22138200 + 303708495*\[Rho] - 58110557*\[Rho]^2 + 
        219896160*\[Rho]^3 + 213656944*\[Rho]^4 - 622674135*\[Rho]^5 + 
        122842125*\[Rho]^6) - 5*tc^11*(999600 + 20798235*\[Rho] + 
        256746598*\[Rho]^2 + 28866250*\[Rho]^3 - 52601080*\[Rho]^4 - 
        223513245*\[Rho]^5 + 157324650*\[Rho]^6) - 
      5*tc^21*(999600 + 20798235*\[Rho] + 256746598*\[Rho]^2 + 
        28866250*\[Rho]^3 - 52601080*\[Rho]^4 - 223513245*\[Rho]^5 + 
        157324650*\[Rho]^6) + 5*tc^13*(9187920 - 35927325*\[Rho] + 
        656824050*\[Rho]^2 - 327862894*\[Rho]^3 - 1234150296*\[Rho]^4 + 
        208427379*\[Rho]^5 + 177204510*\[Rho]^6) + 
      5*tc^19*(9187920 - 35927325*\[Rho] + 656824050*\[Rho]^2 - 
        327862894*\[Rho]^3 - 1234150296*\[Rho]^4 + 208427379*\[Rho]^5 + 
        177204510*\[Rho]^6))*Log[tc] + 1440*tc^7*(-1 + tc^2)*
     (1440*\[Rho]^(5/2)*(-1 + 147*\[Rho]^2) + 1440*tc^26*\[Rho]^(5/2)*
       (-1 + 147*\[Rho]^2) - 8*tc*\[Rho]^2*(-227 - 388*\[Rho] + 
        98737*\[Rho]^2 + 46746*\[Rho]^3) - 8*tc^25*\[Rho]^2*
       (-227 - 388*\[Rho] + 98737*\[Rho]^2 + 46746*\[Rho]^3) - 
      40*tc^2*\[Rho]^(3/2)*(28 - 5353*\[Rho] - 13553*\[Rho]^2 - 
        40939*\[Rho]^3 + 13377*\[Rho]^4) - 40*tc^24*\[Rho]^(3/2)*
       (28 - 5353*\[Rho] - 13553*\[Rho]^2 - 40939*\[Rho]^3 + 
        13377*\[Rho]^4) + tc^3*\[Rho]*(21315 - 713392*\[Rho] + 
        278462*\[Rho]^2 - 2237108*\[Rho]^3 + 533871*\[Rho]^4 + 
        432180*\[Rho]^5) + tc^23*\[Rho]*(21315 - 713392*\[Rho] + 
        278462*\[Rho]^2 - 2237108*\[Rho]^3 + 533871*\[Rho]^4 + 
        432180*\[Rho]^5) - 10*tc^8*Sqrt[\[Rho]]*(45780 - 308417*\[Rho] - 
        837579*\[Rho]^2 - 3400206*\[Rho]^3 - 1453998*\[Rho]^4 + 
        1824543*\[Rho]^5 + 4725*\[Rho]^6) - 10*tc^18*Sqrt[\[Rho]]*
       (45780 - 308417*\[Rho] - 837579*\[Rho]^2 - 3400206*\[Rho]^3 - 
        1453998*\[Rho]^4 + 1824543*\[Rho]^5 + 4725*\[Rho]^6) + 
      10*tc^6*Sqrt[\[Rho]]*(17220 - 58161*\[Rho] - 125419*\[Rho]^2 - 
        1844606*\[Rho]^3 - 109678*\[Rho]^4 + 643167*\[Rho]^5 + 
        19845*\[Rho]^6) + 10*tc^20*Sqrt[\[Rho]]*(17220 - 58161*\[Rho] - 
        125419*\[Rho]^2 - 1844606*\[Rho]^3 - 109678*\[Rho]^4 + 
        643167*\[Rho]^5 + 19845*\[Rho]^6) + 20*tc^4*Sqrt[\[Rho]]*
       (-1050 + 9653*\[Rho] + 67623*\[Rho]^2 + 60144*\[Rho]^3 - 
        117798*\[Rho]^4 - 43869*\[Rho]^5 + 46305*\[Rho]^6) + 
      20*tc^22*Sqrt[\[Rho]]*(-1050 + 9653*\[Rho] + 67623*\[Rho]^2 + 
        60144*\[Rho]^3 - 117798*\[Rho]^4 - 43869*\[Rho]^5 + 46305*\[Rho]^6) - 
      10*tc^12*Sqrt[\[Rho]]*(3360 + 245185*\[Rho] - 5979285*\[Rho]^2 + 
        5636178*\[Rho]^3 - 1712826*\[Rho]^4 - 278355*\[Rho]^5 + 
        89775*\[Rho]^6) - 10*tc^14*Sqrt[\[Rho]]*(3360 + 245185*\[Rho] - 
        5979285*\[Rho]^2 + 5636178*\[Rho]^3 - 1712826*\[Rho]^4 - 
        278355*\[Rho]^5 + 89775*\[Rho]^6) - 
      40*tc^9*(12390 - 231196*\[Rho] - 1036033*\[Rho]^2 + 764744*\[Rho]^3 + 
        1204261*\[Rho]^4 - 259130*\[Rho]^5 + 263760*\[Rho]^6) - 
      40*tc^17*(12390 - 231196*\[Rho] - 1036033*\[Rho]^2 + 764744*\[Rho]^3 + 
        1204261*\[Rho]^4 - 259130*\[Rho]^5 + 263760*\[Rho]^6) - 
      10*tc^10*Sqrt[\[Rho]]*(-124740 + 568585*\[Rho] + 5850039*\[Rho]^2 - 
        3543198*\[Rho]^3 + 3822954*\[Rho]^4 - 1951467*\[Rho]^5 + 
        290115*\[Rho]^6) - 10*tc^16*Sqrt[\[Rho]]*(-124740 + 568585*\[Rho] + 
        5850039*\[Rho]^2 - 3543198*\[Rho]^3 + 3822954*\[Rho]^4 - 
        1951467*\[Rho]^5 + 290115*\[Rho]^6) - 
      2*tc^5*(8400 - 283325*\[Rho] + 527582*\[Rho]^2 - 311662*\[Rho]^3 - 
        5574572*\[Rho]^4 - 1972501*\[Rho]^5 + 1044750*\[Rho]^6) - 
      2*tc^21*(8400 - 283325*\[Rho] + 527582*\[Rho]^2 - 311662*\[Rho]^3 - 
        5574572*\[Rho]^4 - 1972501*\[Rho]^5 + 1044750*\[Rho]^6) + 
      4*tc^13*(-306600 + 5050675*\[Rho] + 31969006*\[Rho]^2 - 
        32059166*\[Rho]^3 - 71956756*\[Rho]^4 + 2352107*\[Rho]^5 + 
        1140510*\[Rho]^6) + 5*tc^7*(26880 - 622237*\[Rho] - 977316*\[Rho]^2 + 
        1051294*\[Rho]^3 - 3731500*\[Rho]^4 - 2348561*\[Rho]^5 + 
        1488480*\[Rho]^6) + 5*tc^19*(26880 - 622237*\[Rho] - 
        977316*\[Rho]^2 + 1051294*\[Rho]^3 - 3731500*\[Rho]^4 - 
        2348561*\[Rho]^5 + 1488480*\[Rho]^6) + 
      2*tc^11*(42000 - 5691385*\[Rho] - 54352606*\[Rho]^2 + 
        46087766*\[Rho]^3 + 105392056*\[Rho]^4 - 8251757*\[Rho]^5 + 
        2602950*\[Rho]^6) + 2*tc^15*(42000 - 5691385*\[Rho] - 
        54352606*\[Rho]^2 + 46087766*\[Rho]^3 + 105392056*\[Rho]^4 - 
        8251757*\[Rho]^5 + 2602950*\[Rho]^6))*Log[tc]^2 + 
    172800*tc^11*(80*\[Rho]^(5/2)*(-1 + 147*\[Rho]^2) + 
      80*tc^20*\[Rho]^(5/2)*(-1 + 147*\[Rho]^2) - 140*tc*\[Rho]^2*
       (-13 + 10*\[Rho] + 163*\[Rho]^2) - 140*tc^19*\[Rho]^2*
       (-13 + 10*\[Rho] + 163*\[Rho]^2) - 12*tc^2*\[Rho]^(3/2)*
       (14 + 1821*\[Rho] - 455*\[Rho]^2 + 3535*\[Rho]^3 + 1029*\[Rho]^4) - 
      12*tc^18*\[Rho]^(3/2)*(14 + 1821*\[Rho] - 455*\[Rho]^2 + 
        3535*\[Rho]^3 + 1029*\[Rho]^4) - 35*tc^3*\[Rho]*
       (147 - 930*\[Rho] - 646*\[Rho]^2 - 2760*\[Rho]^3 - 357*\[Rho]^4 + 
        882*\[Rho]^5) - 35*tc^17*\[Rho]*(147 - 930*\[Rho] - 646*\[Rho]^2 - 
        2760*\[Rho]^3 - 357*\[Rho]^4 + 882*\[Rho]^5) - 
      35*tc^7*\[Rho]*(693 - 3386*\[Rho] - 4090*\[Rho]^2 - 3604*\[Rho]^3 - 
        603*\[Rho]^4 + 2142*\[Rho]^5) - 35*tc^13*\[Rho]*
       (693 - 3386*\[Rho] - 4090*\[Rho]^2 - 3604*\[Rho]^3 - 603*\[Rho]^4 + 
        2142*\[Rho]^5) + 35*tc^5*\[Rho]*(465 - 2934*\[Rho] - 3794*\[Rho]^2 - 
        156*\[Rho]^3 - 1119*\[Rho]^4 + 2466*\[Rho]^5) + 
      35*tc^15*\[Rho]*(465 - 2934*\[Rho] - 3794*\[Rho]^2 - 156*\[Rho]^3 - 
        1119*\[Rho]^4 + 2466*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*
       (-210 + 11697*\[Rho] + 6873*\[Rho]^2 - 4690*\[Rho]^3 + 7140*\[Rho]^4 + 
        35217*\[Rho]^5 - 15435*\[Rho]^6) + 2*tc^16*Sqrt[\[Rho]]*
       (-210 + 11697*\[Rho] + 6873*\[Rho]^2 - 4690*\[Rho]^3 + 7140*\[Rho]^4 + 
        35217*\[Rho]^5 - 15435*\[Rho]^6) + 140*tc^10*Sqrt[\[Rho]]*
       (-48 - 3549*\[Rho] + 1095*\[Rho]^2 + 15056*\[Rho]^3 + 696*\[Rho]^4 - 
        27*\[Rho]^5 + 9*\[Rho]^6) + 35*tc^9*(144 - 489*\[Rho] + 
        150*\[Rho]^2 - 1478*\[Rho]^3 - 6852*\[Rho]^4 + 1599*\[Rho]^5 + 
        126*\[Rho]^6) + 35*tc^11*(144 - 489*\[Rho] + 150*\[Rho]^2 - 
        1478*\[Rho]^3 - 6852*\[Rho]^4 + 1599*\[Rho]^5 + 126*\[Rho]^6) - 
      14*tc^8*Sqrt[\[Rho]]*(270 - 31377*\[Rho] + 30547*\[Rho]^2 + 
        73170*\[Rho]^3 + 1320*\[Rho]^4 + 3663*\[Rho]^5 + 135*\[Rho]^6) - 
      14*tc^12*Sqrt[\[Rho]]*(270 - 31377*\[Rho] + 30547*\[Rho]^2 + 
        73170*\[Rho]^3 + 1320*\[Rho]^4 + 3663*\[Rho]^5 + 135*\[Rho]^6) + 
      2*tc^6*Sqrt[\[Rho]]*(1260 - 91917*\[Rho] + 151877*\[Rho]^2 - 
        2730*\[Rho]^3 + 15750*\[Rho]^4 - 27657*\[Rho]^5 + 23625*\[Rho]^6) + 
      2*tc^14*Sqrt[\[Rho]]*(1260 - 91917*\[Rho] + 151877*\[Rho]^2 - 
        2730*\[Rho]^3 + 15750*\[Rho]^4 - 27657*\[Rho]^5 + 23625*\[Rho]^6))*
     Log[tc]^3 - 145152000*tc^18*(-1 + tc^2)^3*\[Rho]*
     (-15 + 76*\[Rho] + 6*\[Rho]^2 - 4*\[Rho]^3 + 9*\[Rho]^4)*Log[tc]^4))/
  (31500*mb^5*tc^2*(-1 + tc^2)^3*\[Rho]*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^4) + 
 (r10*(-((-1 + tc^2)^3*(816*\[Rho]^4 + 816*tc^36*\[Rho]^4 - 
       16*tc*\[Rho]^(7/2)*(954 + 701*\[Rho]) - 16*tc^35*\[Rho]^(7/2)*
        (954 + 701*\[Rho]) + tc^2*\[Rho]^3*(121438 + 234721*\[Rho] + 
         98595*\[Rho]^2) + tc^34*\[Rho]^3*(121438 + 234721*\[Rho] + 
         98595*\[Rho]^2) - 16*tc^3*\[Rho]^(3/2)*(-873 + 59073*\[Rho] + 
         120731*\[Rho]^2 + 19289*\[Rho]^3 + 21640*\[Rho]^4) - 
       16*tc^33*\[Rho]^(3/2)*(-873 + 59073*\[Rho] + 120731*\[Rho]^2 + 
         19289*\[Rho]^3 + 21640*\[Rho]^4) + tc^4*\[Rho]*
        (-75780 + 2586606*\[Rho] + 9803065*\[Rho]^2 + 324287*\[Rho]^3 - 
         421077*\[Rho]^4 + 514275*\[Rho]^5) + tc^32*\[Rho]*
        (-75780 + 2586606*\[Rho] + 9803065*\[Rho]^2 + 324287*\[Rho]^3 - 
         421077*\[Rho]^4 + 514275*\[Rho]^5) + 
       tc^10*(-6156150 + 322687440*\[Rho] + 1077512346*\[Rho]^2 + 
         3678274248*\[Rho]^3 + 8417338538*\[Rho]^4 + 2023746660*\[Rho]^5 - 
         233358930*\[Rho]^6) + tc^26*(-6156150 + 322687440*\[Rho] + 
         1077512346*\[Rho]^2 + 3678274248*\[Rho]^3 + 8417338538*\[Rho]^4 + 
         2023746660*\[Rho]^5 - 233358930*\[Rho]^6) + tc^7*Sqrt[\[Rho]]*
        (7584870 - 3077175*\[Rho] + 130967835*\[Rho]^2 + 887314838*\[Rho]^3 + 
         473064512*\[Rho]^4 - 27611295*\[Rho]^5 - 16189425*\[Rho]^6) + 
       tc^29*Sqrt[\[Rho]]*(7584870 - 3077175*\[Rho] + 130967835*\[Rho]^2 + 
         887314838*\[Rho]^3 + 473064512*\[Rho]^4 - 27611295*\[Rho]^5 - 
         16189425*\[Rho]^6) + tc^13*Sqrt[\[Rho]]*(-373160250 + 
         5127493107*\[Rho] + 221904093*\[Rho]^2 + 26261996146*\[Rho]^3 + 
         19614842124*\[Rho]^4 - 2214866085*\[Rho]^5 - 10749375*\[Rho]^6) + 
       tc^23*Sqrt[\[Rho]]*(-373160250 + 5127493107*\[Rho] + 
         221904093*\[Rho]^2 + 26261996146*\[Rho]^3 + 19614842124*\[Rho]^4 - 
         2214866085*\[Rho]^5 - 10749375*\[Rho]^6) + tc^5*Sqrt[\[Rho]]*
        (137520 - 79173*\[Rho] - 25273137*\[Rho]^2 + 8805362*\[Rho]^3 + 
         21574938*\[Rho]^4 - 5295405*\[Rho]^5 - 275625*\[Rho]^6) + 
       tc^31*Sqrt[\[Rho]]*(137520 - 79173*\[Rho] - 25273137*\[Rho]^2 + 
         8805362*\[Rho]^3 + 21574938*\[Rho]^4 - 5295405*\[Rho]^5 - 
         275625*\[Rho]^6) - 6*tc^9*Sqrt[\[Rho]]*(7049855 + 46222590*\[Rho] - 
         115861275*\[Rho]^2 - 69715948*\[Rho]^3 + 206014673*\[Rho]^4 + 
         17318670*\[Rho]^5 + 9726675*\[Rho]^6) - 6*tc^27*Sqrt[\[Rho]]*
        (7049855 + 46222590*\[Rho] - 115861275*\[Rho]^2 - 69715948*\[Rho]^3 + 
         206014673*\[Rho]^4 + 17318670*\[Rho]^5 + 9726675*\[Rho]^6) + 
       tc^6*(-83475 - 7830760*\[Rho] + 23381421*\[Rho]^2 - 
         51051152*\[Rho]^3 - 215697585*\[Rho]^4 - 33908360*\[Rho]^5 + 
         19478295*\[Rho]^6) + tc^30*(-83475 - 7830760*\[Rho] + 
         23381421*\[Rho]^2 - 51051152*\[Rho]^3 - 215697585*\[Rho]^4 - 
         33908360*\[Rho]^5 + 19478295*\[Rho]^6) + 4*tc^17*Sqrt[\[Rho]]*
        (-57804435 + 1623338310*\[Rho] - 1832789565*\[Rho]^2 - 
         792670344*\[Rho]^3 + 2004539819*\[Rho]^4 + 167201010*\[Rho]^5 + 
         22943025*\[Rho]^6) + 4*tc^19*Sqrt[\[Rho]]*(-57804435 + 
         1623338310*\[Rho] - 1832789565*\[Rho]^2 - 792670344*\[Rho]^3 + 
         2004539819*\[Rho]^4 + 167201010*\[Rho]^5 + 22943025*\[Rho]^6) + 
       2*tc^11*Sqrt[\[Rho]]*(45270435 - 43206234*\[Rho] - 
         1595547471*\[Rho]^2 - 5924992780*\[Rho]^3 - 2702808115*\[Rho]^4 + 
         789333510*\[Rho]^5 + 36717975*\[Rho]^6) + 2*tc^25*Sqrt[\[Rho]]*
        (45270435 - 43206234*\[Rho] - 1595547471*\[Rho]^2 - 
         5924992780*\[Rho]^3 - 2702808115*\[Rho]^4 + 789333510*\[Rho]^5 + 
         36717975*\[Rho]^6) + tc^8*(-391650 + 28705500*\[Rho] - 
         83973744*\[Rho]^2 - 1546712697*\[Rho]^3 - 1432744853*\[Rho]^4 - 
         171299331*\[Rho]^5 + 95527815*\[Rho]^6) + 
       tc^28*(-391650 + 28705500*\[Rho] - 83973744*\[Rho]^2 - 
         1546712697*\[Rho]^3 - 1432744853*\[Rho]^4 - 171299331*\[Rho]^5 + 
         95527815*\[Rho]^6) + tc^15*Sqrt[\[Rho]]*(766141860 - 
         11580547959*\[Rho] + 8956111929*\[Rho]^2 - 11465158138*\[Rho]^3 - 
         21485616742*\[Rho]^4 - 657488015*\[Rho]^5 + 246958425*\[Rho]^6) + 
       tc^21*Sqrt[\[Rho]]*(766141860 - 11580547959*\[Rho] + 
         8956111929*\[Rho]^2 - 11465158138*\[Rho]^3 - 21485616742*\[Rho]^4 - 
         657488015*\[Rho]^5 + 246958425*\[Rho]^6) - 
       tc^12*(-20087550 + 1695180380*\[Rho] + 4583305644*\[Rho]^2 - 
         1539834389*\[Rho]^3 + 8654878995*\[Rho]^4 + 7688554777*\[Rho]^5 + 
         612474975*\[Rho]^6) - tc^24*(-20087550 + 1695180380*\[Rho] + 
         4583305644*\[Rho]^2 - 1539834389*\[Rho]^3 + 8654878995*\[Rho]^4 + 
         7688554777*\[Rho]^5 + 612474975*\[Rho]^6) + 
       6*tc^18*(-39331950 + 1998963600*\[Rho] - 2444057502*\[Rho]^2 + 
         10536982174*\[Rho]^3 + 8959400551*\[Rho]^4 - 409798573*\[Rho]^5 + 
         1477755270*\[Rho]^6) + tc^14*(-54986925 + 4208486760*\[Rho] + 
         6904262163*\[Rho]^2 - 4376186992*\[Rho]^3 - 3085931663*\[Rho]^4 + 
         13918187784*\[Rho]^5 + 2706582825*\[Rho]^6) + 
       tc^22*(-54986925 + 4208486760*\[Rho] + 6904262163*\[Rho]^2 - 
         4376186992*\[Rho]^3 - 3085931663*\[Rho]^4 + 13918187784*\[Rho]^5 + 
         2706582825*\[Rho]^6) - tc^16*(-213958500 + 9615731580*\[Rho] - 
         5896829358*\[Rho]^2 + 31953668821*\[Rho]^3 + 23267646919*\[Rho]^4 + 
         4967765775*\[Rho]^5 + 7008287115*\[Rho]^6) - 
       tc^20*(-213958500 + 9615731580*\[Rho] - 5896829358*\[Rho]^2 + 
         31953668821*\[Rho]^3 + 23267646919*\[Rho]^4 + 4967765775*\[Rho]^5 + 
         7008287115*\[Rho]^6))) + 12*tc^3*(-1 + tc^2)^2*
     (1552*\[Rho]^(5/2)*(-5 + 36*\[Rho]^2) + 1552*tc^32*\[Rho]^(5/2)*
       (-5 + 36*\[Rho]^2) - 20*tc*\[Rho]^2*(-12 + 2081*\[Rho] + 
        24069*\[Rho]^2 + 9360*\[Rho]^3) - 20*tc^31*\[Rho]^2*
       (-12 + 2081*\[Rho] + 24069*\[Rho]^2 + 9360*\[Rho]^3) - 
      4*tc^2*\[Rho]^(3/2)*(-42605 - 27355*\[Rho] - 666755*\[Rho]^2 - 
        562137*\[Rho]^3 + 27540*\[Rho]^4) - 4*tc^30*\[Rho]^(3/2)*
       (-42605 - 27355*\[Rho] - 666755*\[Rho]^2 - 562137*\[Rho]^3 + 
        27540*\[Rho]^4) + 5*tc^3*\[Rho]*(-91140 + 18949*\[Rho] - 
        1186429*\[Rho]^2 - 3119201*\[Rho]^3 - 653411*\[Rho]^4 + 
        183960*\[Rho]^5) + 5*tc^29*\[Rho]*(-91140 + 18949*\[Rho] - 
        1186429*\[Rho]^2 - 3119201*\[Rho]^3 - 653411*\[Rho]^4 + 
        183960*\[Rho]^5) - 60*tc^15*(-99715 - 4808510*\[Rho] + 
        3615385*\[Rho]^2 - 99812566*\[Rho]^3 - 121202925*\[Rho]^4 - 
        5196595*\[Rho]^5 + 2520*\[Rho]^6) - 
      60*tc^17*(-99715 - 4808510*\[Rho] + 3615385*\[Rho]^2 - 
        99812566*\[Rho]^3 - 121202925*\[Rho]^4 - 5196595*\[Rho]^5 + 
        2520*\[Rho]^6) - 10*tc^4*Sqrt[\[Rho]]*(-38325 + 31503*\[Rho] - 
        102146*\[Rho]^2 - 4587966*\[Rho]^3 - 1923661*\[Rho]^4 + 
        182991*\[Rho]^5 + 79380*\[Rho]^6) - 10*tc^28*Sqrt[\[Rho]]*
       (-38325 + 31503*\[Rho] - 102146*\[Rho]^2 - 4587966*\[Rho]^3 - 
        1923661*\[Rho]^4 + 182991*\[Rho]^5 + 79380*\[Rho]^6) - 
      30*tc^7*(12705 - 511110*\[Rho] - 2606235*\[Rho]^2 + 5043881*\[Rho]^3 - 
        7136858*\[Rho]^4 - 522017*\[Rho]^5 + 453670*\[Rho]^6) - 
      30*tc^25*(12705 - 511110*\[Rho] - 2606235*\[Rho]^2 + 5043881*\[Rho]^3 - 
        7136858*\[Rho]^4 - 522017*\[Rho]^5 + 453670*\[Rho]^6) - 
      40*tc^8*Sqrt[\[Rho]]*(26775 - 231189*\[Rho] - 14816018*\[Rho]^2 - 
        19963534*\[Rho]^3 - 9756209*\[Rho]^4 - 6294781*\[Rho]^5 + 
        797580*\[Rho]^6) - 40*tc^24*Sqrt[\[Rho]]*(26775 - 231189*\[Rho] - 
        14816018*\[Rho]^2 - 19963534*\[Rho]^3 - 9756209*\[Rho]^4 - 
        6294781*\[Rho]^5 + 797580*\[Rho]^6) - 10*tc^6*Sqrt[\[Rho]]*
       (-76860 + 2328789*\[Rho] + 5056073*\[Rho]^2 + 4504600*\[Rho]^3 + 
        18379832*\[Rho]^4 + 1247371*\[Rho]^5 + 844515*\[Rho]^6) - 
      10*tc^26*Sqrt[\[Rho]]*(-76860 + 2328789*\[Rho] + 5056073*\[Rho]^2 + 
        4504600*\[Rho]^3 + 18379832*\[Rho]^4 + 1247371*\[Rho]^5 + 
        844515*\[Rho]^6) + 240*tc^16*Sqrt[\[Rho]]*
       (1071245 + 23153857*\[Rho] + 6329544*\[Rho]^2 + 128386070*\[Rho]^3 + 
        48373261*\[Rho]^4 + 14119113*\[Rho]^5 + 1256220*\[Rho]^6) + 
      5*tc^5*(-12600 - 50640*\[Rho] + 2853235*\[Rho]^2 - 7094521*\[Rho]^3 - 
        2237553*\[Rho]^4 + 3550013*\[Rho]^5 + 2096010*\[Rho]^6) + 
      5*tc^27*(-12600 - 50640*\[Rho] + 2853235*\[Rho]^2 - 7094521*\[Rho]^3 - 
        2237553*\[Rho]^4 + 3550013*\[Rho]^5 + 2096010*\[Rho]^6) - 
      20*tc^14*Sqrt[\[Rho]]*(3727500 + 215173794*\[Rho] + 
        198124904*\[Rho]^2 + 1137256161*\[Rho]^3 + 537689811*\[Rho]^4 + 
        163031769*\[Rho]^5 + 2940525*\[Rho]^6) - 20*tc^18*Sqrt[\[Rho]]*
       (3727500 + 215173794*\[Rho] + 198124904*\[Rho]^2 + 
        1137256161*\[Rho]^3 + 537689811*\[Rho]^4 + 163031769*\[Rho]^5 + 
        2940525*\[Rho]^6) + 10*tc^9*(-39375 - 2535750*\[Rho] - 
        38872883*\[Rho]^2 - 20905927*\[Rho]^3 - 59550834*\[Rho]^4 - 
        46763317*\[Rho]^5 + 3805410*\[Rho]^6) + 
      10*tc^23*(-39375 - 2535750*\[Rho] - 38872883*\[Rho]^2 - 
        20905927*\[Rho]^3 - 59550834*\[Rho]^4 - 46763317*\[Rho]^5 + 
        3805410*\[Rho]^6) + 2*tc^10*Sqrt[\[Rho]]*(-29704500 - 
        71754525*\[Rho] - 1374945145*\[Rho]^2 - 1596988740*\[Rho]^3 - 
        1060217948*\[Rho]^4 - 371601255*\[Rho]^5 + 9133425*\[Rho]^6) + 
      2*tc^22*Sqrt[\[Rho]]*(-29704500 - 71754525*\[Rho] - 
        1374945145*\[Rho]^2 - 1596988740*\[Rho]^3 - 1060217948*\[Rho]^4 - 
        371601255*\[Rho]^5 + 9133425*\[Rho]^6) - 
      5*tc^11*(1344000 - 34993320*\[Rho] - 109659377*\[Rho]^2 - 
        802343329*\[Rho]^3 - 758715161*\[Rho]^4 - 261466355*\[Rho]^5 + 
        23304750*\[Rho]^6) - 5*tc^21*(1344000 - 34993320*\[Rho] - 
        109659377*\[Rho]^2 - 802343329*\[Rho]^3 - 758715161*\[Rho]^4 - 
        261466355*\[Rho]^5 + 23304750*\[Rho]^6) - 
      5*tc^13*(-5758200 + 166753620*\[Rho] - 183473367*\[Rho]^2 + 
        2028593707*\[Rho]^3 + 2267496711*\[Rho]^4 + 51221325*\[Rho]^5 + 
        43708980*\[Rho]^6) - 5*tc^19*(-5758200 + 166753620*\[Rho] - 
        183473367*\[Rho]^2 + 2028593707*\[Rho]^3 + 2267496711*\[Rho]^4 + 
        51221325*\[Rho]^5 + 43708980*\[Rho]^6) + 2*tc^12*Sqrt[\[Rho]]*
       (57096375 + 759705515*\[Rho] + 2568739990*\[Rho]^2 + 
        5137525130*\[Rho]^3 + 3420724863*\[Rho]^4 + 845571435*\[Rho]^5 + 
        47117700*\[Rho]^6) + 2*tc^20*Sqrt[\[Rho]]*
       (57096375 + 759705515*\[Rho] + 2568739990*\[Rho]^2 + 
        5137525130*\[Rho]^3 + 3420724863*\[Rho]^4 + 845571435*\[Rho]^5 + 
        47117700*\[Rho]^6))*Log[tc] + 1440*tc^7*(-1 + tc^2)*
     (1440*\[Rho]^(5/2)*(-5 + 36*\[Rho]^2) + 1440*tc^26*\[Rho]^(5/2)*
       (-5 + 36*\[Rho]^2) - 8*tc*\[Rho]^2*(-1534 - 1443*\[Rho] + 
        35447*\[Rho]^2 + 11448*\[Rho]^3) - 8*tc^25*\[Rho]^2*
       (-1534 - 1443*\[Rho] + 35447*\[Rho]^2 + 11448*\[Rho]^3) - 
      40*tc^2*\[Rho]^(3/2)*(-91 - 1159*\[Rho] - 4425*\[Rho]^2 - 
        15801*\[Rho]^3 + 3276*\[Rho]^4) - 40*tc^24*\[Rho]^(3/2)*
       (-91 - 1159*\[Rho] - 4425*\[Rho]^2 - 15801*\[Rho]^3 + 3276*\[Rho]^4) + 
      tc^3*\[Rho]*(48930 - 214709*\[Rho] + 539197*\[Rho]^2 - 
        604903*\[Rho]^3 + 167733*\[Rho]^4 + 105840*\[Rho]^5) + 
      tc^23*\[Rho]*(48930 - 214709*\[Rho] + 539197*\[Rho]^2 - 
        604903*\[Rho]^3 + 167733*\[Rho]^4 + 105840*\[Rho]^5) + 
      20*tc^4*Sqrt[\[Rho]]*(-4935 - 7577*\[Rho] + 34380*\[Rho]^2 - 
        10356*\[Rho]^3 + 943*\[Rho]^4 - 24675*\[Rho]^5 + 11340*\[Rho]^6) + 
      20*tc^22*Sqrt[\[Rho]]*(-4935 - 7577*\[Rho] + 34380*\[Rho]^2 - 
        10356*\[Rho]^3 + 943*\[Rho]^4 - 24675*\[Rho]^5 + 11340*\[Rho]^6) - 
      10*tc^8*Sqrt[\[Rho]]*(41790 + 23309*\[Rho] + 2378151*\[Rho]^2 + 
        3393762*\[Rho]^3 + 1026980*\[Rho]^4 + 621873*\[Rho]^5 + 
        36855*\[Rho]^6) - 10*tc^18*Sqrt[\[Rho]]*(41790 + 23309*\[Rho] + 
        2378151*\[Rho]^2 + 3393762*\[Rho]^3 + 1026980*\[Rho]^4 + 
        621873*\[Rho]^5 + 36855*\[Rho]^6) + 
      40*tc^9*(-1155 + 148610*\[Rho] - 1191917*\[Rho]^2 - 4671887*\[Rho]^3 - 
        4916162*\[Rho]^4 - 1332178*\[Rho]^5 + 48615*\[Rho]^6) + 
      40*tc^17*(-1155 + 148610*\[Rho] - 1191917*\[Rho]^2 - 4671887*\[Rho]^3 - 
        4916162*\[Rho]^4 - 1332178*\[Rho]^5 + 48615*\[Rho]^6) + 
      10*tc^6*Sqrt[\[Rho]]*(47670 + 147141*\[Rho] + 444647*\[Rho]^2 - 
        1067934*\[Rho]^3 + 71932*\[Rho]^4 + 266553*\[Rho]^5 + 
        51975*\[Rho]^6) + 10*tc^20*Sqrt[\[Rho]]*(47670 + 147141*\[Rho] + 
        444647*\[Rho]^2 - 1067934*\[Rho]^3 + 71932*\[Rho]^4 + 
        266553*\[Rho]^5 + 51975*\[Rho]^6) - 10*tc^10*Sqrt[\[Rho]]*
       (-114030 + 424919*\[Rho] - 2475891*\[Rho]^2 - 23223630*\[Rho]^3 - 
        1688224*\[Rho]^4 - 526281*\[Rho]^5 + 61425*\[Rho]^6) - 
      10*tc^16*Sqrt[\[Rho]]*(-114030 + 424919*\[Rho] - 2475891*\[Rho]^2 - 
        23223630*\[Rho]^3 - 1688224*\[Rho]^4 - 526281*\[Rho]^5 + 
        61425*\[Rho]^6) + 5*tc^7*(10290 - 574742*\[Rho] + 2826121*\[Rho]^2 + 
        9664613*\[Rho]^3 + 7674367*\[Rho]^4 + 2043253*\[Rho]^5 + 
        153930*\[Rho]^6) + 5*tc^19*(10290 - 574742*\[Rho] + 
        2826121*\[Rho]^2 + 9664613*\[Rho]^3 + 7674367*\[Rho]^4 + 
        2043253*\[Rho]^5 + 153930*\[Rho]^6) - 10*tc^12*Sqrt[\[Rho]]*
       (291480 - 588037*\[Rho] + 161463*\[Rho]^2 + 19666122*\[Rho]^3 + 
        803450*\[Rho]^4 - 526533*\[Rho]^5 + 248535*\[Rho]^6) - 
      10*tc^14*Sqrt[\[Rho]]*(291480 - 588037*\[Rho] + 161463*\[Rho]^2 + 
        19666122*\[Rho]^3 + 803450*\[Rho]^4 - 526533*\[Rho]^5 + 
        248535*\[Rho]^6) - 2*tc^5*(-2100 - 161350*\[Rho] + 1066509*\[Rho]^2 + 
        3374868*\[Rho]^3 + 904238*\[Rho]^4 + 190142*\[Rho]^5 + 
        399525*\[Rho]^6) - 2*tc^21*(-2100 - 161350*\[Rho] + 
        1066509*\[Rho]^2 + 3374868*\[Rho]^3 + 904238*\[Rho]^4 + 
        190142*\[Rho]^5 + 399525*\[Rho]^6) - 
      2*tc^11*(71925 + 41930*\[Rho] - 41288348*\[Rho]^2 - 
        186866501*\[Rho]^3 - 220587566*\[Rho]^4 - 53913169*\[Rho]^5 + 
        695625*\[Rho]^6) - 2*tc^15*(71925 + 41930*\[Rho] - 
        41288348*\[Rho]^2 - 186866501*\[Rho]^3 - 220587566*\[Rho]^4 - 
        53913169*\[Rho]^5 + 695625*\[Rho]^6) + 
      4*tc^13*(-159600 + 1495970*\[Rho] - 31285583*\[Rho]^2 - 
        109954796*\[Rho]^3 - 134431766*\[Rho]^4 - 39936874*\[Rho]^5 + 
        2179905*\[Rho]^6))*Log[tc]^2 + 172800*tc^11*
     (80*\[Rho]^(5/2)*(-5 + 36*\[Rho]^2) + 80*tc^20*\[Rho]^(5/2)*
       (-5 + 36*\[Rho]^2) - 140*tc*\[Rho]^2*(-8 - 21*\[Rho] + 59*\[Rho]^2) - 
      140*tc^19*\[Rho]^2*(-8 - 21*\[Rho] + 59*\[Rho]^2) - 
      12*tc^2*\[Rho]^(3/2)*(-119 + 635*\[Rho] - 2961*\[Rho]^2 + 
        937*\[Rho]^3 + 252*\[Rho]^4) - 12*tc^18*\[Rho]^(3/2)*
       (-119 + 635*\[Rho] - 2961*\[Rho]^2 + 937*\[Rho]^3 + 252*\[Rho]^4) - 
      35*tc^3*\[Rho]*(168 - 9*\[Rho] - 775*\[Rho]^2 - 1611*\[Rho]^3 - 
        189*\[Rho]^4 + 216*\[Rho]^5) - 35*tc^17*\[Rho]*
       (168 - 9*\[Rho] - 775*\[Rho]^2 - 1611*\[Rho]^3 - 189*\[Rho]^4 + 
        216*\[Rho]^5) + 35*tc^5*\[Rho]*(300 - 339*\[Rho] + 5881*\[Rho]^2 + 
        6537*\[Rho]^3 - 909*\[Rho]^4 + 738*\[Rho]^5) + 
      35*tc^15*\[Rho]*(300 - 339*\[Rho] + 5881*\[Rho]^2 + 6537*\[Rho]^3 - 
        909*\[Rho]^4 + 738*\[Rho]^5) - 140*tc^10*Sqrt[\[Rho]]*
       (60 + 3009*\[Rho] - 23267*\[Rho]^2 - 54420*\[Rho]^3 - 21820*\[Rho]^4 + 
        459*\[Rho]^5 + 27*\[Rho]^6) - 35*tc^7*(54 - 540*\[Rho] + 
        59*\[Rho]^2 + 13485*\[Rho]^3 + 12823*\[Rho]^4 - 729*\[Rho]^5 + 
        432*\[Rho]^6) - 35*tc^13*(54 - 540*\[Rho] + 59*\[Rho]^2 + 
        13485*\[Rho]^3 + 12823*\[Rho]^4 - 729*\[Rho]^5 + 432*\[Rho]^6) - 
      35*tc^9*(-126 + 1680*\[Rho] - 2877*\[Rho]^2 - 5305*\[Rho]^3 - 
        3111*\[Rho]^4 - 2439*\[Rho]^5 + 882*\[Rho]^6) - 
      35*tc^11*(-126 + 1680*\[Rho] - 2877*\[Rho]^2 - 5305*\[Rho]^3 - 
        3111*\[Rho]^4 - 2439*\[Rho]^5 + 882*\[Rho]^6) - 
      2*tc^6*Sqrt[\[Rho]]*(10710 + 56763*\[Rho] - 541195*\[Rho]^2 - 
        609798*\[Rho]^3 - 469884*\[Rho]^4 + 17451*\[Rho]^5 + 945*\[Rho]^6) - 
      2*tc^14*Sqrt[\[Rho]]*(10710 + 56763*\[Rho] - 541195*\[Rho]^2 - 
        609798*\[Rho]^3 - 469884*\[Rho]^4 + 17451*\[Rho]^5 + 945*\[Rho]^6) + 
      14*tc^8*Sqrt[\[Rho]]*(2295 + 21453*\[Rho] - 184040*\[Rho]^2 - 
        338718*\[Rho]^3 - 164769*\[Rho]^4 + 801*\[Rho]^5 + 1890*\[Rho]^6) + 
      14*tc^12*Sqrt[\[Rho]]*(2295 + 21453*\[Rho] - 184040*\[Rho]^2 - 
        338718*\[Rho]^3 - 164769*\[Rho]^4 + 801*\[Rho]^5 + 1890*\[Rho]^6) - 
      2*tc^4*Sqrt[\[Rho]]*(-1785 - 3633*\[Rho] + 75850*\[Rho]^2 + 
        136038*\[Rho]^3 + 76019*\[Rho]^4 - 11781*\[Rho]^5 + 3780*\[Rho]^6) - 
      2*tc^16*Sqrt[\[Rho]]*(-1785 - 3633*\[Rho] + 75850*\[Rho]^2 + 
        136038*\[Rho]^3 + 76019*\[Rho]^4 - 11781*\[Rho]^5 + 3780*\[Rho]^6))*
     Log[tc]^3 - 145152000*tc^18*(-1 + tc^2)^3*\[Rho]*
     (-30 + 17*\[Rho] + 619*\[Rho]^2 + 517*\[Rho]^3 + 9*\[Rho]^4)*Log[tc]^4))/
  (15750*mb^5*tc^2*(-1 + tc^2)^3*\[Rho]*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^4) + 
 (r16*((-1 + tc^2)^3*(528*\[Rho]^4 + 528*tc^36*\[Rho]^4 - 
      176*tc*\[Rho]^(7/2)*(48 + 55*\[Rho]) - 176*tc^35*\[Rho]^(7/2)*
       (48 + 55*\[Rho]) + tc^2*\[Rho]^3*(40537 + 198967*\[Rho] + 
        124254*\[Rho]^2) + tc^34*\[Rho]^3*(40537 + 198967*\[Rho] + 
        124254*\[Rho]^2) - 32*tc^3*\[Rho]^(3/2)*(-291 + 13881*\[Rho] + 
        33754*\[Rho]^2 - 29291*\[Rho]^3 + 15305*\[Rho]^4) - 
      32*tc^33*\[Rho]^(3/2)*(-291 + 13881*\[Rho] + 33754*\[Rho]^2 - 
        29291*\[Rho]^3 + 15305*\[Rho]^4) + tc^4*\[Rho]*
       (-50520 + 765015*\[Rho] - 442871*\[Rho]^2 - 6362947*\[Rho]^3 - 
        5387793*\[Rho]^4 + 763260*\[Rho]^5) + tc^32*\[Rho]*
       (-50520 + 765015*\[Rho] - 442871*\[Rho]^2 - 6362947*\[Rho]^3 - 
        5387793*\[Rho]^4 + 763260*\[Rho]^5) + 
      tc^16*(617379000 - 265848720*\[Rho] + 31186384341*\[Rho]^2 - 
        11360425717*\[Rho]^3 + 8293839167*\[Rho]^4 + 2017426149*\[Rho]^5 - 
        2920949100*\[Rho]^6) + tc^20*(617379000 - 265848720*\[Rho] + 
        31186384341*\[Rho]^2 - 11360425717*\[Rho]^3 + 8293839167*\[Rho]^4 + 
        2017426149*\[Rho]^5 - 2920949100*\[Rho]^6) + 
      2*tc^7*Sqrt[\[Rho]]*(2717550 - 32573064*\[Rho] - 67131969*\[Rho]^2 + 
        162779092*\[Rho]^3 + 143074540*\[Rho]^4 + 4492260*\[Rho]^5 - 
        14727825*\[Rho]^6) + 2*tc^29*Sqrt[\[Rho]]*
       (2717550 - 32573064*\[Rho] - 67131969*\[Rho]^2 + 162779092*\[Rho]^3 + 
        143074540*\[Rho]^4 + 4492260*\[Rho]^5 - 14727825*\[Rho]^6) + 
      2*tc^5*Sqrt[\[Rho]]*(45840 + 1723758*\[Rho] + 4948185*\[Rho]^2 + 
        15465256*\[Rho]^3 + 22734834*\[Rho]^4 - 1551270*\[Rho]^5 - 
        209475*\[Rho]^6) + 2*tc^31*Sqrt[\[Rho]]*(45840 + 1723758*\[Rho] + 
        4948185*\[Rho]^2 + 15465256*\[Rho]^3 + 22734834*\[Rho]^4 - 
        1551270*\[Rho]^5 - 209475*\[Rho]^6) - 12*tc^9*Sqrt[\[Rho]]*
       (2683775 + 5365159*\[Rho] + 65817404*\[Rho]^2 + 85578918*\[Rho]^3 + 
        157038515*\[Rho]^4 - 2563485*\[Rho]^5 + 4799550*\[Rho]^6) - 
      12*tc^27*Sqrt[\[Rho]]*(2683775 + 5365159*\[Rho] + 65817404*\[Rho]^2 + 
        85578918*\[Rho]^3 + 157038515*\[Rho]^4 - 2563485*\[Rho]^5 + 
        4799550*\[Rho]^6) + 2*tc^15*Sqrt[\[Rho]]*(311345220 + 
        2382990654*\[Rho] + 2023669995*\[Rho]^2 - 7319275136*\[Rho]^3 - 
        2904894518*\[Rho]^4 + 1730439890*\[Rho]^5 + 13445775*\[Rho]^6) + 
      2*tc^21*Sqrt[\[Rho]]*(311345220 + 2382990654*\[Rho] + 
        2023669995*\[Rho]^2 - 7319275136*\[Rho]^3 - 2904894518*\[Rho]^4 + 
        1730439890*\[Rho]^5 + 13445775*\[Rho]^6) + 4*tc^11*Sqrt[\[Rho]]*
       (38255595 + 322265019*\[Rho] + 597563460*\[Rho]^2 - 
        189356498*\[Rho]^3 - 340221113*\[Rho]^4 + 403870215*\[Rho]^5 + 
        15652350*\[Rho]^6) + 4*tc^25*Sqrt[\[Rho]]*
       (38255595 + 322265019*\[Rho] + 597563460*\[Rho]^2 - 
        189356498*\[Rho]^3 - 340221113*\[Rho]^4 + 403870215*\[Rho]^5 + 
        15652350*\[Rho]^6) + 2*tc^6*(-27825 - 5067095*\[Rho] - 
        434784*\[Rho]^2 - 30741502*\[Rho]^3 - 95574081*\[Rho]^4 - 
        37978411*\[Rho]^5 + 15983250*\[Rho]^6) + 
      2*tc^30*(-27825 - 5067095*\[Rho] - 434784*\[Rho]^2 - 
        30741502*\[Rho]^3 - 95574081*\[Rho]^4 - 37978411*\[Rho]^5 + 
        15983250*\[Rho]^6) + 8*tc^17*Sqrt[\[Rho]]*
       (-54237975 - 238294383*\[Rho] - 260611908*\[Rho]^2 + 
        988590954*\[Rho]^3 - 51408425*\[Rho]^4 - 213310155*\[Rho]^5 + 
        27042750*\[Rho]^6) + 8*tc^19*Sqrt[\[Rho]]*
       (-54237975 - 238294383*\[Rho] - 260611908*\[Rho]^2 + 
        988590954*\[Rho]^3 - 51408425*\[Rho]^4 - 213310155*\[Rho]^5 + 
        27042750*\[Rho]^6) + 2*tc^13*Sqrt[\[Rho]]*(-320861250 - 
        1358123556*\[Rho] - 2535518979*\[Rho]^2 + 4079397764*\[Rho]^3 + 
        5383408344*\[Rho]^4 - 2356200720*\[Rho]^5 + 54109125*\[Rho]^6) + 
      2*tc^23*Sqrt[\[Rho]]*(-320861250 - 1358123556*\[Rho] - 
        2535518979*\[Rho]^2 + 4079397764*\[Rho]^3 + 5383408344*\[Rho]^4 - 
        2356200720*\[Rho]^5 + 54109125*\[Rho]^6) + 
      tc^8*(2396100 + 108490140*\[Rho] + 479492961*\[Rho]^2 + 
        271400511*\[Rho]^3 - 53158457*\[Rho]^4 + 122180037*\[Rho]^5 + 
        83059860*\[Rho]^6) + tc^28*(2396100 + 108490140*\[Rho] + 
        479492961*\[Rho]^2 + 271400511*\[Rho]^3 - 53158457*\[Rho]^4 + 
        122180037*\[Rho]^5 + 83059860*\[Rho]^6) - 
      4*tc^10*(7676025 + 142832535*\[Rho] + 266982912*\[Rho]^2 - 
        30384249*\[Rho]^3 - 994292048*\[Rho]^4 - 270402087*\[Rho]^5 + 
        173038350*\[Rho]^6) - 4*tc^26*(7676025 + 142832535*\[Rho] + 
        266982912*\[Rho]^2 - 30384249*\[Rho]^3 - 994292048*\[Rho]^4 - 
        270402087*\[Rho]^5 + 173038350*\[Rho]^6) + 
      tc^14*(-263301150 - 2168553810*\[Rho] - 8431600320*\[Rho]^2 + 
        4150967804*\[Rho]^3 - 6334491134*\[Rho]^4 + 5570827350*\[Rho]^5 + 
        202981980*\[Rho]^6) + tc^22*(-263301150 - 2168553810*\[Rho] - 
        8431600320*\[Rho]^2 + 4150967804*\[Rho]^3 - 6334491134*\[Rho]^4 + 
        5570827350*\[Rho]^5 + 202981980*\[Rho]^6) + 
      6*tc^18*(-113211700 + 267816820*\[Rho] - 7567978112*\[Rho]^2 + 
        2352661313*\[Rho]^3 - 62243581*\[Rho]^4 - 1468896254*\[Rho]^5 + 
        779131880*\[Rho]^6) + tc^12*(122784900 + 1668520780*\[Rho] + 
        1082013555*\[Rho]^2 - 179578195*\[Rho]^3 - 6043635411*\[Rho]^4 - 
        3868676761*\[Rho]^5 + 848071260*\[Rho]^6) + 
      tc^24*(122784900 + 1668520780*\[Rho] + 1082013555*\[Rho]^2 - 
        179578195*\[Rho]^3 - 6043635411*\[Rho]^4 - 3868676761*\[Rho]^5 + 
        848071260*\[Rho]^6)) - 12*tc^3*(-1 + tc^2)^2*
     (1552*\[Rho]^(5/2)*(-5 + 66*\[Rho]^2) + 1552*tc^32*\[Rho]^(5/2)*
       (-5 + 66*\[Rho]^2) - 20*tc*\[Rho]^2*(-495 + 6911*\[Rho] + 
        24774*\[Rho]^2 + 17160*\[Rho]^3) - 20*tc^31*\[Rho]^2*
       (-495 + 6911*\[Rho] + 24774*\[Rho]^2 + 17160*\[Rho]^3) + 
      8*tc^2*\[Rho]^(3/2)*(11275 + 3125*\[Rho] + 173980*\[Rho]^2 + 
        329001*\[Rho]^3 - 25245*\[Rho]^4) + 8*tc^30*\[Rho]^(3/2)*
       (11275 + 3125*\[Rho] + 173980*\[Rho]^2 + 329001*\[Rho]^3 - 
        25245*\[Rho]^4) + 5*tc^3*\[Rho]*(-40635 + 535045*\[Rho] + 
        42665*\[Rho]^2 - 2077421*\[Rho]^3 - 1081802*\[Rho]^4 + 
        337260*\[Rho]^5) + 5*tc^29*\[Rho]*(-40635 + 535045*\[Rho] + 
        42665*\[Rho]^2 - 2077421*\[Rho]^3 - 1081802*\[Rho]^4 + 
        337260*\[Rho]^5) - 20*tc^4*Sqrt[\[Rho]]*(-1365 + 310605*\[Rho] + 
        615863*\[Rho]^2 - 854946*\[Rho]^3 - 300311*\[Rho]^4 - 
        54987*\[Rho]^5 + 72765*\[Rho]^6) - 20*tc^28*Sqrt[\[Rho]]*
       (-1365 + 310605*\[Rho] + 615863*\[Rho]^2 - 854946*\[Rho]^3 - 
        300311*\[Rho]^4 - 54987*\[Rho]^5 + 72765*\[Rho]^6) + 
      60*tc^15*(183610 + 22190*\[Rho] - 57814488*\[Rho]^2 + 
        42854384*\[Rho]^3 + 13250579*\[Rho]^4 - 7004317*\[Rho]^5 + 
        243740*\[Rho]^6) + 60*tc^17*(183610 + 22190*\[Rho] - 
        57814488*\[Rho]^2 + 42854384*\[Rho]^3 + 13250579*\[Rho]^4 - 
        7004317*\[Rho]^5 + 243740*\[Rho]^6) + 40*tc^14*Sqrt[\[Rho]]*
       (2795520 + 144840783*\[Rho] + 207035864*\[Rho]^2 - 
        139900116*\[Rho]^3 + 36995505*\[Rho]^4 - 42718677*\[Rho]^5 + 
        446985*\[Rho]^6) + 40*tc^18*Sqrt[\[Rho]]*
       (2795520 + 144840783*\[Rho] + 207035864*\[Rho]^2 - 
        139900116*\[Rho]^3 + 36995505*\[Rho]^4 - 42718677*\[Rho]^5 + 
        446985*\[Rho]^6) + 480*tc^16*Sqrt[\[Rho]]*
       (-456995 - 13208533*\[Rho] - 29073856*\[Rho]^2 + 19428486*\[Rho]^3 - 
        6560351*\[Rho]^4 + 2572239*\[Rho]^5 + 489615*\[Rho]^6) - 
      80*tc^8*Sqrt[\[Rho]]*(207795 + 2507409*\[Rho] + 6674075*\[Rho]^2 + 
        2758546*\[Rho]^3 + 637169*\[Rho]^4 - 2641763*\[Rho]^5 + 
        630945*\[Rho]^6) - 80*tc^24*Sqrt[\[Rho]]*(207795 + 2507409*\[Rho] + 
        6674075*\[Rho]^2 + 2758546*\[Rho]^3 + 637169*\[Rho]^4 - 
        2641763*\[Rho]^5 + 630945*\[Rho]^6) - 20*tc^6*Sqrt[\[Rho]]*
       (-154140 - 1209696*\[Rho] - 170717*\[Rho]^2 - 1727008*\[Rho]^3 + 
        9006328*\[Rho]^4 - 1152412*\[Rho]^5 + 632205*\[Rho]^6) - 
      20*tc^26*Sqrt[\[Rho]]*(-154140 - 1209696*\[Rho] - 170717*\[Rho]^2 - 
        1727008*\[Rho]^3 + 9006328*\[Rho]^4 - 1152412*\[Rho]^5 + 
        632205*\[Rho]^6) - 30*tc^7*(47670 + 826750*\[Rho] - 
        2947505*\[Rho]^2 + 2120949*\[Rho]^3 - 7296167*\[Rho]^4 - 
        176069*\[Rho]^5 + 2055760*\[Rho]^6) - 
      30*tc^25*(47670 + 826750*\[Rho] - 2947505*\[Rho]^2 + 2120949*\[Rho]^3 - 
        7296167*\[Rho]^4 - 176069*\[Rho]^5 + 2055760*\[Rho]^6) + 
      5*tc^5*(25200 + 509475*\[Rho] + 2674921*\[Rho]^2 - 2573479*\[Rho]^3 + 
        4818375*\[Rho]^4 + 6268880*\[Rho]^5 + 2477580*\[Rho]^6) + 
      5*tc^27*(25200 + 509475*\[Rho] + 2674921*\[Rho]^2 - 2573479*\[Rho]^3 + 
        4818375*\[Rho]^4 + 6268880*\[Rho]^5 + 2477580*\[Rho]^6) + 
      4*tc^12*Sqrt[\[Rho]]*(-49592025 - 756302015*\[Rho] - 
        605734045*\[Rho]^2 + 172329430*\[Rho]^3 + 190868349*\[Rho]^4 + 
        217298505*\[Rho]^5 + 3211425*\[Rho]^6) + 4*tc^20*Sqrt[\[Rho]]*
       (-49592025 - 756302015*\[Rho] - 605734045*\[Rho]^2 + 
        172329430*\[Rho]^3 + 190868349*\[Rho]^4 + 217298505*\[Rho]^5 + 
        3211425*\[Rho]^6) + 10*tc^9*(271110 + 7538790*\[Rho] + 
        21904351*\[Rho]^2 + 81288125*\[Rho]^3 - 15475995*\[Rho]^4 - 
        26041105*\[Rho]^5 + 8085000*\[Rho]^6) + 
      10*tc^23*(271110 + 7538790*\[Rho] + 21904351*\[Rho]^2 + 
        81288125*\[Rho]^3 - 15475995*\[Rho]^4 - 26041105*\[Rho]^5 + 
        8085000*\[Rho]^6) + 4*tc^10*Sqrt[\[Rho]]*
       (11610900 + 309332340*\[Rho] + 211389685*\[Rho]^2 + 
        102875760*\[Rho]^3 + 92507516*\[Rho]^4 - 166563840*\[Rho]^5 + 
        19909575*\[Rho]^6) + 4*tc^22*Sqrt[\[Rho]]*
       (11610900 + 309332340*\[Rho] + 211389685*\[Rho]^2 + 
        102875760*\[Rho]^3 + 92507516*\[Rho]^4 - 166563840*\[Rho]^5 + 
        19909575*\[Rho]^6) + 5*tc^13*(9964080 - 40787265*\[Rho] + 
        1210782723*\[Rho]^2 - 593807305*\[Rho]^3 - 86758539*\[Rho]^4 + 
        36586902*\[Rho]^5 + 20452740*\[Rho]^6) + 
      5*tc^19*(9964080 - 40787265*\[Rho] + 1210782723*\[Rho]^2 - 
        593807305*\[Rho]^3 - 86758539*\[Rho]^4 + 36586902*\[Rho]^5 + 
        20452740*\[Rho]^6) - 5*tc^11*(1562400 + 13610535*\[Rho] + 
        527282545*\[Rho]^2 + 67737401*\[Rho]^3 + 142147279*\[Rho]^4 - 
        136917860*\[Rho]^5 + 40914300*\[Rho]^6) - 
      5*tc^21*(1562400 + 13610535*\[Rho] + 527282545*\[Rho]^2 + 
        67737401*\[Rho]^3 + 142147279*\[Rho]^4 - 136917860*\[Rho]^5 + 
        40914300*\[Rho]^6))*Log[tc] - 1440*tc^7*(-1 + tc^2)*
     (1440*\[Rho]^(5/2)*(-5 + 66*\[Rho]^2) + 1440*tc^26*\[Rho]^(5/2)*
       (-5 + 66*\[Rho]^2) - 8*tc*\[Rho]^2*(-1555 - 1233*\[Rho] + 
        36434*\[Rho]^2 + 20988*\[Rho]^3) - 8*tc^25*\[Rho]^2*
       (-1555 - 1233*\[Rho] + 36434*\[Rho]^2 + 20988*\[Rho]^3) - 
      80*tc^2*\[Rho]^(3/2)*(-224 - 3005*\[Rho] - 1059*\[Rho]^2 - 
        9567*\[Rho]^3 + 3003*\[Rho]^4) - 80*tc^24*\[Rho]^(3/2)*
       (-224 - 3005*\[Rho] - 1059*\[Rho]^2 - 9567*\[Rho]^3 + 3003*\[Rho]^4) + 
      tc^3*\[Rho]*(-11865 - 916025*\[Rho] + 49987*\[Rho]^2 - 
        1128691*\[Rho]^3 - 61182*\[Rho]^4 + 194040*\[Rho]^5) + 
      tc^23*\[Rho]*(-11865 - 916025*\[Rho] + 49987*\[Rho]^2 - 
        1128691*\[Rho]^3 - 61182*\[Rho]^4 + 194040*\[Rho]^5) + 
      tc^5*(-8400 + 548450*\[Rho] + 2066640*\[Rho]^2 + 3644604*\[Rho]^3 + 
        3831248*\[Rho]^4 + 1167866*\[Rho]^5 - 718200*\[Rho]^6) + 
      tc^21*(-8400 + 548450*\[Rho] + 2066640*\[Rho]^2 + 3644604*\[Rho]^3 + 
        3831248*\[Rho]^4 + 1167866*\[Rho]^5 - 718200*\[Rho]^6) + 
      40*tc^4*Sqrt[\[Rho]]*(-735 + 11171*\[Rho] + 19203*\[Rho]^2 - 
        22740*\[Rho]^3 + 4217*\[Rho]^4 - 13167*\[Rho]^5 + 10395*\[Rho]^6) + 
      40*tc^22*Sqrt[\[Rho]]*(-735 + 11171*\[Rho] + 19203*\[Rho]^2 - 
        22740*\[Rho]^3 + 4217*\[Rho]^4 - 13167*\[Rho]^5 + 10395*\[Rho]^6) - 
      20*tc^8*Sqrt[\[Rho]]*(25830 - 389792*\[Rho] - 1044213*\[Rho]^2 - 
        564408*\[Rho]^3 - 250736*\[Rho]^4 + 297864*\[Rho]^5 + 
        14175*\[Rho]^6) - 20*tc^18*Sqrt[\[Rho]]*(25830 - 389792*\[Rho] - 
        1044213*\[Rho]^2 - 564408*\[Rho]^3 - 250736*\[Rho]^4 + 
        297864*\[Rho]^5 + 14175*\[Rho]^6) + 20*tc^6*Sqrt[\[Rho]]*
       (9030 - 189216*\[Rho] + 157531*\[Rho]^2 - 204552*\[Rho]^3 - 
        180088*\[Rho]^4 + 125496*\[Rho]^5 + 21735*\[Rho]^6) + 
      20*tc^20*Sqrt[\[Rho]]*(9030 - 189216*\[Rho] + 157531*\[Rho]^2 - 
        204552*\[Rho]^3 - 180088*\[Rho]^4 + 125496*\[Rho]^5 + 
        21735*\[Rho]^6) - 40*tc^9*(9030 - 268184*\[Rho] - 1626703*\[Rho]^2 - 
        2058811*\[Rho]^3 + 528728*\[Rho]^4 + 649780*\[Rho]^5 + 
        43470*\[Rho]^6) - 40*tc^17*(9030 - 268184*\[Rho] - 1626703*\[Rho]^2 - 
        2058811*\[Rho]^3 + 528728*\[Rho]^4 + 649780*\[Rho]^5 + 
        43470*\[Rho]^6) - 20*tc^10*Sqrt[\[Rho]]*(-120750 + 637600*\[Rho] + 
        5279745*\[Rho]^2 - 1076988*\[Rho]^3 + 693172*\[Rho]^4 - 
        390516*\[Rho]^5 + 61425*\[Rho]^6) - 20*tc^16*Sqrt[\[Rho]]*
       (-120750 + 637600*\[Rho] + 5279745*\[Rho]^2 - 1076988*\[Rho]^3 + 
        693172*\[Rho]^4 - 390516*\[Rho]^5 + 61425*\[Rho]^6) - 
      20*tc^12*Sqrt[\[Rho]]*(-33600 + 130534*\[Rho] - 4708335*\[Rho]^2 + 
        1395600*\[Rho]^3 + 109330*\[Rho]^4 - 364518*\[Rho]^5 + 
        103005*\[Rho]^6) - 20*tc^14*Sqrt[\[Rho]]*(-33600 + 130534*\[Rho] - 
        4708335*\[Rho]^2 + 1395600*\[Rho]^3 + 109330*\[Rho]^4 - 
        364518*\[Rho]^5 + 103005*\[Rho]^6) + 
      5*tc^7*(24780 - 610001*\[Rho] - 2754737*\[Rho]^2 - 5468101*\[Rho]^3 - 
        625007*\[Rho]^4 + 490066*\[Rho]^5 + 549360*\[Rho]^6) + 
      5*tc^19*(24780 - 610001*\[Rho] - 2754737*\[Rho]^2 - 5468101*\[Rho]^3 - 
        625007*\[Rho]^4 + 490066*\[Rho]^5 + 549360*\[Rho]^6) - 
      2*tc^11*(19950 + 8398985*\[Rho] + 85834585*\[Rho]^2 + 
        31563829*\[Rho]^3 - 17446847*\[Rho]^4 - 27243634*\[Rho]^5 + 
        800100*\[Rho]^6) - 2*tc^15*(19950 + 8398985*\[Rho] + 
        85834585*\[Rho]^2 + 31563829*\[Rho]^3 - 17446847*\[Rho]^4 - 
        27243634*\[Rho]^5 + 800100*\[Rho]^6) + 
      4*tc^13*(-310800 + 6106415*\[Rho] + 57337840*\[Rho]^2 + 
        2205634*\[Rho]^3 - 4247312*\[Rho]^4 - 17756989*\[Rho]^5 + 
        1011780*\[Rho]^6))*Log[tc]^2 - 172800*tc^11*
     (-140*tc*\[Rho]^2*(-5 - 51*\[Rho] + 50*\[Rho]^2) - 
      140*tc^19*\[Rho]^2*(-5 - 51*\[Rho] + 50*\[Rho]^2) + 
      80*\[Rho]^(5/2)*(-5 + 66*\[Rho]^2) + 80*tc^20*\[Rho]^(5/2)*
       (-5 + 66*\[Rho]^2) - 24*tc^2*\[Rho]^(3/2)*(-7 + 1189*\[Rho] + 
        126*\[Rho]^2 + 625*\[Rho]^3 + 231*\[Rho]^4) - 
      24*tc^18*\[Rho]^(3/2)*(-7 + 1189*\[Rho] + 126*\[Rho]^2 + 625*\[Rho]^3 + 
        231*\[Rho]^4) - 35*tc^3*\[Rho]*(15 - 681*\[Rho] + 1595*\[Rho]^2 - 
        1575*\[Rho]^3 - 366*\[Rho]^4 + 396*\[Rho]^5) - 
      35*tc^17*\[Rho]*(15 - 681*\[Rho] + 1595*\[Rho]^2 - 1575*\[Rho]^3 - 
        366*\[Rho]^4 + 396*\[Rho]^5) + 35*tc^5*\[Rho]*
       (21 - 2313*\[Rho] - 6161*\[Rho]^2 + 2613*\[Rho]^3 - 1020*\[Rho]^4 + 
        828*\[Rho]^5) + 35*tc^15*\[Rho]*(21 - 2313*\[Rho] - 6161*\[Rho]^2 + 
        2613*\[Rho]^3 - 1020*\[Rho]^4 + 828*\[Rho]^5) + 
      4*tc^4*Sqrt[\[Rho]]*(105 + 2499*\[Rho] + 41917*\[Rho]^2 + 
        31458*\[Rho]^3 - 24985*\[Rho]^4 + 7203*\[Rho]^5 - 3465*\[Rho]^6) + 
      4*tc^16*Sqrt[\[Rho]]*(105 + 2499*\[Rho] + 41917*\[Rho]^2 + 
        31458*\[Rho]^3 - 24985*\[Rho]^4 + 7203*\[Rho]^5 - 3465*\[Rho]^6) - 
      280*tc^10*Sqrt[\[Rho]]*(120 + 696*\[Rho] + 10427*\[Rho]^2 + 
        3228*\[Rho]^3 - 6776*\[Rho]^4 + 240*\[Rho]^5 + 9*\[Rho]^6) - 
      35*tc^9*(-180 + 69*\[Rho] + 2481*\[Rho]^2 + 5573*\[Rho]^3 + 
        1479*\[Rho]^4 - 762*\[Rho]^5 + 108*\[Rho]^6) - 
      35*tc^11*(-180 + 69*\[Rho] + 2481*\[Rho]^2 + 5573*\[Rho]^3 + 
        1479*\[Rho]^4 - 762*\[Rho]^5 + 108*\[Rho]^6) - 
      35*tc^7*(36 + 513*\[Rho] - 4813*\[Rho]^2 - 13125*\[Rho]^3 + 
        3229*\[Rho]^4 - 468*\[Rho]^5 + 468*\[Rho]^6) - 
      35*tc^13*(36 + 513*\[Rho] - 4813*\[Rho]^2 - 13125*\[Rho]^3 + 
        3229*\[Rho]^4 - 468*\[Rho]^5 + 468*\[Rho]^6) + 
      28*tc^8*Sqrt[\[Rho]]*(135 + 8049*\[Rho] + 65777*\[Rho]^2 + 
        33438*\[Rho]^3 - 46995*\[Rho]^4 - 1287*\[Rho]^5 + 675*\[Rho]^6) + 
      28*tc^12*Sqrt[\[Rho]]*(135 + 8049*\[Rho] + 65777*\[Rho]^2 + 
        33438*\[Rho]^3 - 46995*\[Rho]^4 - 1287*\[Rho]^5 + 675*\[Rho]^6) + 
      4*tc^6*Sqrt[\[Rho]]*(-630 - 19404*\[Rho] - 149077*\[Rho]^2 - 
        151788*\[Rho]^3 + 138120*\[Rho]^4 - 3528*\[Rho]^5 + 2835*\[Rho]^6) + 
      4*tc^14*Sqrt[\[Rho]]*(-630 - 19404*\[Rho] - 149077*\[Rho]^2 - 
        151788*\[Rho]^3 + 138120*\[Rho]^4 - 3528*\[Rho]^5 + 2835*\[Rho]^6))*
     Log[tc]^3 + 145152000*tc^18*(-1 + tc^2)^3*\[Rho]*
     (-3 + 53*\[Rho] - 629*\[Rho]^2 + 325*\[Rho]^3 + 18*\[Rho]^4)*Log[tc]^4))/
  (31500*mb^5*tc^2*(-1 + tc^2)^3*\[Rho]*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^4) + 
 (r4*((-1 + tc^2)^3*(6000*\[Rho]^4 + 6000*tc^36*\[Rho]^4 - 
      128*tc*\[Rho]^(7/2)*(745 + 756*\[Rho]) - 128*tc^35*\[Rho]^(7/2)*
       (745 + 756*\[Rho]) + 2*tc^2*\[Rho]^3*(193785 + 1082087*\[Rho] + 
        610712*\[Rho]^2) + 2*tc^34*\[Rho]^3*(193785 + 1082087*\[Rho] + 
        610712*\[Rho]^2) - 16*tc^3*\[Rho]^(3/2)*(-29682 - 772*\[Rho] + 
        625235*\[Rho]^2 - 1131886*\[Rho]^3 + 300605*\[Rho]^4) - 
      16*tc^33*\[Rho]^(3/2)*(-29682 - 772*\[Rho] + 625235*\[Rho]^2 - 
        1131886*\[Rho]^3 + 300605*\[Rho]^4) + 2*tc^4*\[Rho]*
       (-1288260 + 2474697*\[Rho] + 1831815*\[Rho]^2 - 55199285*\[Rho]^3 - 
        47547595*\[Rho]^4 + 3746580*\[Rho]^5) + 2*tc^32*\[Rho]*
       (-1288260 + 2474697*\[Rho] + 1831815*\[Rho]^2 - 55199285*\[Rho]^3 - 
        47547595*\[Rho]^4 + 3746580*\[Rho]^5) + tc^15*Sqrt[\[Rho]]*
       (1658101440 + 47552757771*\[Rho] + 15808789301*\[Rho]^2 - 
        72929509210*\[Rho]^3 - 270300619510*\[Rho]^4 + 
        160520900495*\[Rho]^5 - 5368067775*\[Rho]^6) + 
      tc^21*Sqrt[\[Rho]]*(1658101440 + 47552757771*\[Rho] + 
        15808789301*\[Rho]^2 - 72929509210*\[Rho]^3 - 270300619510*\[Rho]^4 + 
        160520900495*\[Rho]^5 - 5368067775*\[Rho]^6) + 
      tc^7*Sqrt[\[Rho]]*(4327440 - 724889049*\[Rho] - 2120064399*\[Rho]^2 + 
        1890253550*\[Rho]^3 + 1801534466*\[Rho]^4 - 33947925*\[Rho]^5 - 
        371859075*\[Rho]^6) + tc^29*Sqrt[\[Rho]]*
       (4327440 - 724889049*\[Rho] - 2120064399*\[Rho]^2 + 
        1890253550*\[Rho]^3 + 1801534466*\[Rho]^4 - 33947925*\[Rho]^5 - 
        371859075*\[Rho]^6) + tc^5*Sqrt[\[Rho]]*(4675680 - 36511143*\[Rho] - 
        14934633*\[Rho]^2 + 196949250*\[Rho]^3 + 645614606*\[Rho]^4 + 
        5198565*\[Rho]^5 - 4112325*\[Rho]^6) + tc^31*Sqrt[\[Rho]]*
       (4675680 - 36511143*\[Rho] - 14934633*\[Rho]^2 + 196949250*\[Rho]^3 + 
        645614606*\[Rho]^4 + 5198565*\[Rho]^5 - 4112325*\[Rho]^6) - 
      24*tc^9*Sqrt[\[Rho]]*(-11715610 - 79703569*\[Rho] + 90433806*\[Rho]^2 + 
        290344350*\[Rho]^3 + 1179669876*\[Rho]^4 - 2269625*\[Rho]^5 + 
        1619100*\[Rho]^6) - 24*tc^27*Sqrt[\[Rho]]*
       (-11715610 - 79703569*\[Rho] + 90433806*\[Rho]^2 + 
        290344350*\[Rho]^3 + 1179669876*\[Rho]^4 - 2269625*\[Rho]^5 + 
        1619100*\[Rho]^6) - 8*tc^11*Sqrt[\[Rho]]*
       (53593890 - 480316059*\[Rho] - 3737442054*\[Rho]^2 + 
        1106061310*\[Rho]^3 - 2701316684*\[Rho]^4 - 3317251455*\[Rho]^5 + 
        28671300*\[Rho]^6) - 8*tc^25*Sqrt[\[Rho]]*
       (53593890 - 480316059*\[Rho] - 3737442054*\[Rho]^2 + 
        1106061310*\[Rho]^3 - 2701316684*\[Rho]^4 - 3317251455*\[Rho]^5 + 
        28671300*\[Rho]^6) + 2*tc^6*(-1419075 + 29332795*\[Rho] + 
        164227986*\[Rho]^2 + 118783730*\[Rho]^3 - 889633011*\[Rho]^4 - 
        454621981*\[Rho]^5 + 189137460*\[Rho]^6) + 
      2*tc^30*(-1419075 + 29332795*\[Rho] + 164227986*\[Rho]^2 + 
        118783730*\[Rho]^3 - 889633011*\[Rho]^4 - 454621981*\[Rho]^5 + 
        189137460*\[Rho]^6) + 16*tc^17*Sqrt[\[Rho]]*
       (-42972630 - 1626481977*\[Rho] + 606805998*\[Rho]^2 + 
        2127439175*\[Rho]^3 + 9330212538*\[Rho]^4 - 5347419000*\[Rho]^5 + 
        215189100*\[Rho]^6) + 16*tc^19*Sqrt[\[Rho]]*
       (-42972630 - 1626481977*\[Rho] + 606805998*\[Rho]^2 + 
        2127439175*\[Rho]^3 + 9330212538*\[Rho]^4 - 5347419000*\[Rho]^5 + 
        215189100*\[Rho]^6) + 2*tc^8*(-22601250 + 111290370*\[Rho] + 
        1506667059*\[Rho]^2 + 962805285*\[Rho]^3 + 1473125363*\[Rho]^4 + 
        2320021473*\[Rho]^5 + 302937900*\[Rho]^6) + 
      2*tc^28*(-22601250 + 111290370*\[Rho] + 1506667059*\[Rho]^2 + 
        962805285*\[Rho]^3 + 1473125363*\[Rho]^4 + 2320021473*\[Rho]^5 + 
        302937900*\[Rho]^6) - 4*tc^10*(-27472725 + 1048030965*\[Rho] + 
        2543565162*\[Rho]^2 + 3408089160*\[Rho]^3 - 10031326967*\[Rho]^4 - 
        1300468107*\[Rho]^5 + 2691414720*\[Rho]^6) - 
      4*tc^26*(-27472725 + 1048030965*\[Rho] + 2543565162*\[Rho]^2 + 
        3408089160*\[Rho]^3 - 10031326967*\[Rho]^4 - 1300468107*\[Rho]^5 + 
        2691414720*\[Rho]^6) + tc^13*Sqrt[\[Rho]]*(-2138334000 - 
        21951246987*\[Rho] - 55684111677*\[Rho]^2 + 51323765610*\[Rho]^3 + 
        130479071974*\[Rho]^4 - 104787040095*\[Rho]^5 + 
        3222426375*\[Rho]^6) + tc^23*Sqrt[\[Rho]]*(-2138334000 - 
        21951246987*\[Rho] - 55684111677*\[Rho]^2 + 51323765610*\[Rho]^3 + 
        130479071974*\[Rho]^4 - 104787040095*\[Rho]^5 + 
        3222426375*\[Rho]^6) - 12*tc^18*(146700750 - 2058588110*\[Rho] + 
        35451630628*\[Rho]^2 - 4488195805*\[Rho]^3 + 41008689671*\[Rho]^4 - 
        26463755334*\[Rho]^5 + 6527652800*\[Rho]^6) + 
      2*tc^12*(-314870850 + 8857113290*\[Rho] + 6072392577*\[Rho]^2 + 
        11761062295*\[Rho]^3 - 38103968019*\[Rho]^4 - 36328089929*\[Rho]^5 + 
        16162086180*\[Rho]^6) + 2*tc^24*(-314870850 + 8857113290*\[Rho] + 
        6072392577*\[Rho]^2 + 11761062295*\[Rho]^3 - 38103968019*\[Rho]^4 - 
        36328089929*\[Rho]^5 + 16162086180*\[Rho]^6) - 
      2*tc^14*(-425081475 + 12639757755*\[Rho] + 36861310674*\[Rho]^2 - 
        5541807630*\[Rho]^3 + 47741344333*\[Rho]^4 - 101554260637*\[Rho]^5 + 
        28503190260*\[Rho]^6) - 2*tc^22*(-425081475 + 12639757755*\[Rho] + 
        36861310674*\[Rho]^2 - 5541807630*\[Rho]^3 + 47741344333*\[Rho]^4 - 
        101554260637*\[Rho]^5 + 28503190260*\[Rho]^6) + 
      2*tc^16*(788854500 - 2069352840*\[Rho] + 142027234563*\[Rho]^2 - 
        24381709635*\[Rho]^3 + 186483093277*\[Rho]^4 - 
        148057059533*\[Rho]^5 + 36647773980*\[Rho]^6) + 
      2*tc^20*(788854500 - 2069352840*\[Rho] + 142027234563*\[Rho]^2 - 
        24381709635*\[Rho]^3 + 186483093277*\[Rho]^4 - 
        148057059533*\[Rho]^5 + 36647773980*\[Rho]^6)) - 
    12*tc^3*(-1 + tc^2)^2*(1552*\[Rho]^(5/2)*(-5 + 837*\[Rho]^2) + 
      1552*tc^32*\[Rho]^(5/2)*(-5 + 837*\[Rho]^2) - 
      20*tc*\[Rho]^2*(-35593 + 11580*\[Rho] + 264405*\[Rho]^2 + 
        217620*\[Rho]^3) - 20*tc^31*\[Rho]^2*(-35593 + 11580*\[Rho] + 
        264405*\[Rho]^2 + 217620*\[Rho]^3) - 4*tc^2*\[Rho]^(3/2)*
       (834180 + 1078715*\[Rho] - 548945*\[Rho]^2 - 7089719*\[Rho]^3 + 
        640305*\[Rho]^4) - 4*tc^30*\[Rho]^(3/2)*(834180 + 1078715*\[Rho] - 
        548945*\[Rho]^2 - 7089719*\[Rho]^3 + 640305*\[Rho]^4) + 
      5*tc^3*\[Rho]*(806575 + 5663616*\[Rho] + 7424060*\[Rho]^2 - 
        18021198*\[Rho]^3 - 12128203*\[Rho]^4 + 4277070*\[Rho]^5) + 
      5*tc^29*\[Rho]*(806575 + 5663616*\[Rho] + 7424060*\[Rho]^2 - 
        18021198*\[Rho]^3 - 12128203*\[Rho]^4 + 4277070*\[Rho]^5) - 
      10*tc^4*Sqrt[\[Rho]]*(-178920 + 4908327*\[Rho] + 13258717*\[Rho]^2 - 
        11608138*\[Rho]^3 - 3199014*\[Rho]^4 - 2291133*\[Rho]^5 + 
        1845585*\[Rho]^6) - 10*tc^28*Sqrt[\[Rho]]*(-178920 + 4908327*\[Rho] + 
        13258717*\[Rho]^2 - 11608138*\[Rho]^3 - 3199014*\[Rho]^4 - 
        2291133*\[Rho]^5 + 1845585*\[Rho]^6) - 240*tc^16*Sqrt[\[Rho]]*
       (-3304000 + 254132931*\[Rho] + 323298411*\[Rho]^2 + 
        153838774*\[Rho]^3 - 205416296*\[Rho]^4 + 98027639*\[Rho]^5 + 
        5964525*\[Rho]^6) - 10*tc^6*Sqrt[\[Rho]]*(-2100000 - 8818247*\[Rho] + 
        20471593*\[Rho]^2 - 15956908*\[Rho]^3 + 214050492*\[Rho]^4 - 
        34449013*\[Rho]^5 + 12179475*\[Rho]^6) - 10*tc^26*Sqrt[\[Rho]]*
       (-2100000 - 8818247*\[Rho] + 20471593*\[Rho]^2 - 15956908*\[Rho]^3 + 
        214050492*\[Rho]^4 - 34449013*\[Rho]^5 + 12179475*\[Rho]^6) - 
      40*tc^8*Sqrt[\[Rho]]*(971040 + 20223095*\[Rho] + 36034205*\[Rho]^2 + 
        81966718*\[Rho]^3 + 31723578*\[Rho]^4 - 45329477*\[Rho]^5 + 
        13092345*\[Rho]^6) - 40*tc^24*Sqrt[\[Rho]]*
       (971040 + 20223095*\[Rho] + 36034205*\[Rho]^2 + 81966718*\[Rho]^3 + 
        31723578*\[Rho]^4 - 45329477*\[Rho]^5 + 13092345*\[Rho]^6) - 
      60*tc^7*(-19215 + 2463735*\[Rho] - 7576100*\[Rho]^2 + 
        20992155*\[Rho]^3 - 46974713*\[Rho]^4 + 786502*\[Rho]^5 + 
        15730120*\[Rho]^6) - 60*tc^25*(-19215 + 2463735*\[Rho] - 
        7576100*\[Rho]^2 + 20992155*\[Rho]^3 - 46974713*\[Rho]^4 + 
        786502*\[Rho]^5 + 15730120*\[Rho]^6) + 
      5*tc^5*(-831600 + 2452865*\[Rho] + 28743164*\[Rho]^2 + 
        3478320*\[Rho]^3 + 69516058*\[Rho]^4 + 83015823*\[Rho]^5 + 
        22533210*\[Rho]^6) + 5*tc^27*(-831600 + 2452865*\[Rho] + 
        28743164*\[Rho]^2 + 3478320*\[Rho]^3 + 69516058*\[Rho]^4 + 
        83015823*\[Rho]^5 + 22533210*\[Rho]^6) - 
      60*tc^15*(-1984710 - 28696150*\[Rho] + 466560017*\[Rho]^2 - 
        52946530*\[Rho]^3 + 66372797*\[Rho]^4 + 57522552*\[Rho]^5 + 
        64038660*\[Rho]^6) - 60*tc^17*(-1984710 - 28696150*\[Rho] + 
        466560017*\[Rho]^2 - 52946530*\[Rho]^3 + 66372797*\[Rho]^4 + 
        57522552*\[Rho]^5 + 64038660*\[Rho]^6) + 20*tc^14*Sqrt[\[Rho]]*
       (2056320 + 2434495341*\[Rho] + 2927199106*\[Rho]^2 + 
        1523087937*\[Rho]^3 - 1439324841*\[Rho]^4 + 528194262*\[Rho]^5 + 
        103355595*\[Rho]^6) + 20*tc^18*Sqrt[\[Rho]]*
       (2056320 + 2434495341*\[Rho] + 2927199106*\[Rho]^2 + 
        1523087937*\[Rho]^3 - 1439324841*\[Rho]^4 + 528194262*\[Rho]^5 + 
        103355595*\[Rho]^6) + 20*tc^9*(-2453535 + 29993635*\[Rho] + 
        16880926*\[Rho]^2 + 214126695*\[Rho]^3 + 8801729*\[Rho]^4 - 
        163539186*\[Rho]^5 + 114734340*\[Rho]^6) + 
      20*tc^23*(-2453535 + 29993635*\[Rho] + 16880926*\[Rho]^2 + 
        214126695*\[Rho]^3 + 8801729*\[Rho]^4 - 163539186*\[Rho]^5 + 
        114734340*\[Rho]^6) + 2*tc^10*Sqrt[\[Rho]]*
       (102396000 + 3255217635*\[Rho] + 5126252975*\[Rho]^2 + 
        3997899640*\[Rho]^3 + 6472428504*\[Rho]^4 - 3218346435*\[Rho]^5 + 
        815331825*\[Rho]^6) + 2*tc^22*Sqrt[\[Rho]]*
       (102396000 + 3255217635*\[Rho] + 5126252975*\[Rho]^2 + 
        3997899640*\[Rho]^3 + 6472428504*\[Rho]^4 - 3218346435*\[Rho]^5 + 
        815331825*\[Rho]^6) - 2*tc^12*Sqrt[\[Rho]]*
       (639765000 + 10822542525*\[Rho] + 15251914415*\[Rho]^2 + 
        8824633330*\[Rho]^3 + 1423889854*\[Rho]^4 - 1912572495*\[Rho]^5 + 
        995748075*\[Rho]^6) - 2*tc^20*Sqrt[\[Rho]]*
       (639765000 + 10822542525*\[Rho] + 15251914415*\[Rho]^2 + 
        8824633330*\[Rho]^3 + 1423889854*\[Rho]^4 - 1912572495*\[Rho]^5 + 
        995748075*\[Rho]^6) - 5*tc^11*(37699200 - 61845635*\[Rho] + 
        3357167892*\[Rho]^2 + 810654920*\[Rho]^3 + 3585356730*\[Rho]^4 - 
        1212603205*\[Rho]^5 + 1006787250*\[Rho]^6) - 
      5*tc^21*(37699200 - 61845635*\[Rho] + 3357167892*\[Rho]^2 + 
        810654920*\[Rho]^3 + 3585356730*\[Rho]^4 - 1212603205*\[Rho]^5 + 
        1006787250*\[Rho]^6) + 5*tc^13*(122275440 - 826460595*\[Rho] + 
        9056834840*\[Rho]^2 - 309523620*\[Rho]^3 + 3373238382*\[Rho]^4 + 
        267200247*\[Rho]^5 + 1445605770*\[Rho]^6) + 
      5*tc^19*(122275440 - 826460595*\[Rho] + 9056834840*\[Rho]^2 - 
        309523620*\[Rho]^3 + 3373238382*\[Rho]^4 + 267200247*\[Rho]^5 + 
        1445605770*\[Rho]^6))*Log[tc] - 1440*tc^7*(-1 + tc^2)*
     (1440*\[Rho]^(5/2)*(-5 + 837*\[Rho]^2) + 1440*tc^26*\[Rho]^(5/2)*
       (-5 + 837*\[Rho]^2) - 8*tc*\[Rho]^2*(-3081 - 1030*\[Rho] + 
        439961*\[Rho]^2 + 266166*\[Rho]^3) - 8*tc^25*\[Rho]^2*
       (-3081 - 1030*\[Rho] + 439961*\[Rho]^2 + 266166*\[Rho]^3) - 
      40*tc^2*\[Rho]^(3/2)*(-2366 - 21361*\[Rho] - 31333*\[Rho]^2 - 
        205099*\[Rho]^3 + 76167*\[Rho]^4) - 40*tc^24*\[Rho]^(3/2)*
       (-2366 - 21361*\[Rho] - 31333*\[Rho]^2 - 205099*\[Rho]^3 + 
        76167*\[Rho]^4) + tc^3*\[Rho]*(-405615 - 3881246*\[Rho] + 
        2144560*\[Rho]^2 - 11184454*\[Rho]^3 + 2234151*\[Rho]^4 + 
        2460780*\[Rho]^5) + tc^23*\[Rho]*(-405615 - 3881246*\[Rho] + 
        2144560*\[Rho]^2 - 11184454*\[Rho]^3 + 2234151*\[Rho]^4 + 
        2460780*\[Rho]^5) + 2*tc^5*(138600 - 641025*\[Rho] + 
        2790144*\[Rho]^2 + 9141070*\[Rho]^3 + 32909276*\[Rho]^4 + 
        13166331*\[Rho]^5 - 5357100*\[Rho]^6) + 
      2*tc^21*(138600 - 641025*\[Rho] + 2790144*\[Rho]^2 + 9141070*\[Rho]^3 + 
        32909276*\[Rho]^4 + 13166331*\[Rho]^5 - 5357100*\[Rho]^6) - 
      10*tc^6*Sqrt[\[Rho]]*(211680 + 2859601*\[Rho] + 1487491*\[Rho]^2 + 
        5694470*\[Rho]^3 + 2623178*\[Rho]^4 - 3529575*\[Rho]^5 + 
        169155*\[Rho]^6) - 10*tc^20*Sqrt[\[Rho]]*(211680 + 2859601*\[Rho] + 
        1487491*\[Rho]^2 + 5694470*\[Rho]^3 + 2623178*\[Rho]^4 - 
        3529575*\[Rho]^5 + 169155*\[Rho]^6) + 10*tc^8*Sqrt[\[Rho]]*
       (196560 + 7226641*\[Rho] + 11885331*\[Rho]^2 + 25817654*\[Rho]^3 + 
        16922954*\[Rho]^4 - 10034871*\[Rho]^5 + 199395*\[Rho]^6) + 
      10*tc^18*Sqrt[\[Rho]]*(196560 + 7226641*\[Rho] + 11885331*\[Rho]^2 + 
        25817654*\[Rho]^3 + 16922954*\[Rho]^4 - 10034871*\[Rho]^5 + 
        199395*\[Rho]^6) + 20*tc^4*Sqrt[\[Rho]]*(10080 + 269125*\[Rho] + 
        334065*\[Rho]^2 + 147176*\[Rho]^3 - 653920*\[Rho]^4 - 
        258069*\[Rho]^5 + 263655*\[Rho]^6) + 20*tc^22*Sqrt[\[Rho]]*
       (10080 + 269125*\[Rho] + 334065*\[Rho]^2 + 147176*\[Rho]^3 - 
        653920*\[Rho]^4 - 258069*\[Rho]^5 + 263655*\[Rho]^6) + 
      10*tc^12*Sqrt[\[Rho]]*(-937440 + 3546943*\[Rho] + 42405513*\[Rho]^2 + 
        16272134*\[Rho]^3 + 18667322*\[Rho]^4 - 2000901*\[Rho]^5 + 
        707805*\[Rho]^6) + 10*tc^14*Sqrt[\[Rho]]*(-937440 + 3546943*\[Rho] + 
        42405513*\[Rho]^2 + 16272134*\[Rho]^3 + 18667322*\[Rho]^4 - 
        2000901*\[Rho]^5 + 707805*\[Rho]^6) - 
      4*tc^13*(2973600 - 57735825*\[Rho] - 275598928*\[Rho]^2 - 
        275736450*\[Rho]^3 + 82404228*\[Rho]^4 - 172829157*\[Rho]^5 + 
        1703940*\[Rho]^6) - 10*tc^10*Sqrt[\[Rho]]*
       (-2021040 + 12271937*\[Rho] + 49745967*\[Rho]^2 + 35726362*\[Rho]^3 + 
        36954742*\[Rho]^4 - 12048603*\[Rho]^5 + 1809675*\[Rho]^6) - 
      10*tc^16*Sqrt[\[Rho]]*(-2021040 + 12271937*\[Rho] + 49745967*\[Rho]^2 + 
        35726362*\[Rho]^3 + 36954742*\[Rho]^4 - 12048603*\[Rho]^5 + 
        1809675*\[Rho]^6) - 40*tc^9*(-59850 - 1800372*\[Rho] - 
        6830371*\[Rho]^2 - 16274622*\[Rho]^3 - 3888819*\[Rho]^4 - 
        7605294*\[Rho]^5 + 2052960*\[Rho]^6) - 
      40*tc^17*(-59850 - 1800372*\[Rho] - 6830371*\[Rho]^2 - 
        16274622*\[Rho]^3 - 3888819*\[Rho]^4 - 7605294*\[Rho]^5 + 
        2052960*\[Rho]^6) + 5*tc^7*(134820 - 1887207*\[Rho] - 
        8496214*\[Rho]^2 - 34167712*\[Rho]^3 - 33656866*\[Rho]^4 - 
        25352241*\[Rho]^5 + 9478140*\[Rho]^6) + 
      5*tc^19*(134820 - 1887207*\[Rho] - 8496214*\[Rho]^2 - 
        34167712*\[Rho]^3 - 33656866*\[Rho]^4 - 25352241*\[Rho]^5 + 
        9478140*\[Rho]^6) + 2*tc^11*(-2781450 - 74573415*\[Rho] - 
        404074858*\[Rho]^2 - 531470280*\[Rho]^3 + 78181608*\[Rho]^4 - 
        282937977*\[Rho]^5 + 24555300*\[Rho]^6) + 
      2*tc^15*(-2781450 - 74573415*\[Rho] - 404074858*\[Rho]^2 - 
        531470280*\[Rho]^3 + 78181608*\[Rho]^4 - 282937977*\[Rho]^5 + 
        24555300*\[Rho]^6))*Log[tc]^2 - 172800*tc^11*
     (-140*tc*\[Rho]^2*(213 - 80*\[Rho] + 815*\[Rho]^2) - 
      140*tc^19*\[Rho]^2*(213 - 80*\[Rho] + 815*\[Rho]^2) + 
      80*\[Rho]^(5/2)*(-5 + 837*\[Rho]^2) + 80*tc^20*\[Rho]^(5/2)*
       (-5 + 837*\[Rho]^2) - 12*tc^2*\[Rho]^(3/2)*(-392 + 6613*\[Rho] + 
        7329*\[Rho]^2 + 14087*\[Rho]^3 + 5859*\[Rho]^4) - 
      12*tc^18*\[Rho]^(3/2)*(-392 + 6613*\[Rho] + 7329*\[Rho]^2 + 
        14087*\[Rho]^3 + 5859*\[Rho]^4) - 35*tc^3*\[Rho]*
       (-2523 - 6148*\[Rho] - 1476*\[Rho]^2 - 8442*\[Rho]^3 - 4257*\[Rho]^4 + 
        5022*\[Rho]^5) - 35*tc^17*\[Rho]*(-2523 - 6148*\[Rho] - 
        1476*\[Rho]^2 - 8442*\[Rho]^3 - 4257*\[Rho]^4 + 5022*\[Rho]^5) + 
      35*tc^5*\[Rho]*(-8241 - 8300*\[Rho] - 52944*\[Rho]^2 - 7542*\[Rho]^3 - 
        12447*\[Rho]^4 + 13842*\[Rho]^5) + 35*tc^15*\[Rho]*
       (-8241 - 8300*\[Rho] - 52944*\[Rho]^2 - 7542*\[Rho]^3 - 
        12447*\[Rho]^4 + 13842*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*
       (5880 - 80171*\[Rho] + 288059*\[Rho]^2 + 466942*\[Rho]^3 + 
        131786*\[Rho]^4 + 221277*\[Rho]^5 - 87885*\[Rho]^6) + 
      2*tc^16*Sqrt[\[Rho]]*(5880 - 80171*\[Rho] + 288059*\[Rho]^2 + 
        466942*\[Rho]^3 + 131786*\[Rho]^4 + 221277*\[Rho]^5 - 
        87885*\[Rho]^6) + 140*tc^10*Sqrt[\[Rho]]*(-1536 + 9703*\[Rho] - 
        103477*\[Rho]^2 - 68936*\[Rho]^3 - 68392*\[Rho]^4 + 345*\[Rho]^5 + 
        405*\[Rho]^6) + 35*tc^9*(3132 - 7719*\[Rho] + 6040*\[Rho]^2 - 
        36804*\[Rho]^3 - 34218*\[Rho]^4 - 3285*\[Rho]^5 + 4230*\[Rho]^6) + 
      35*tc^11*(3132 - 7719*\[Rho] + 6040*\[Rho]^2 - 36804*\[Rho]^3 - 
        34218*\[Rho]^4 - 3285*\[Rho]^5 + 4230*\[Rho]^6) - 
      14*tc^8*Sqrt[\[Rho]]*(-7560 + 58851*\[Rho] - 628579*\[Rho]^2 - 
        578862*\[Rho]^3 - 503106*\[Rho]^4 + 3483*\[Rho]^5 + 12285*\[Rho]^6) - 
      14*tc^12*Sqrt[\[Rho]]*(-7560 + 58851*\[Rho] - 628579*\[Rho]^2 - 
        578862*\[Rho]^3 - 503106*\[Rho]^4 + 3483*\[Rho]^5 + 12285*\[Rho]^6) - 
      35*tc^7*(1836 - 9117*\[Rho] - 852*\[Rho]^2 - 89680*\[Rho]^3 - 
        31826*\[Rho]^4 - 14067*\[Rho]^5 + 13482*\[Rho]^6) - 
      35*tc^13*(1836 - 9117*\[Rho] - 852*\[Rho]^2 - 89680*\[Rho]^3 - 
        31826*\[Rho]^4 - 14067*\[Rho]^5 + 13482*\[Rho]^6) + 
      2*tc^6*Sqrt[\[Rho]]*(-35280 + 256011*\[Rho] - 1132379*\[Rho]^2 - 
        2092482*\[Rho]^3 - 1087806*\[Rho]^4 - 249417*\[Rho]^5 + 
        174825*\[Rho]^6) + 2*tc^14*Sqrt[\[Rho]]*(-35280 + 256011*\[Rho] - 
        1132379*\[Rho]^2 - 2092482*\[Rho]^3 - 1087806*\[Rho]^4 - 
        249417*\[Rho]^5 + 174825*\[Rho]^6))*Log[tc]^3 + 
    145152000*tc^18*(-1 + tc^2)^3*\[Rho]*(243 + 394*\[Rho] - 1972*\[Rho]^2 - 
      1670*\[Rho]^3 + 45*\[Rho]^4)*Log[tc]^4))/
  (157500*mb^5*tc^2*(-1 + tc^2)^3*\[Rho]*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^4) + 
 (r1*(-((-1 + tc^2)^3*(20400*\[Rho]^4 + 20400*tc^40*\[Rho]^4 - 
       32*tc*\[Rho]^(7/2)*(11100 + 9131*\[Rho]) - 32*tc^39*\[Rho]^(7/2)*
        (11100 + 9131*\[Rho]) + 2*tc^2*\[Rho]^3*(1197605 + 3163398*\[Rho] + 
         1594423*\[Rho]^2) + 2*tc^38*\[Rho]^3*(1197605 + 3163398*\[Rho] + 
         1594423*\[Rho]^2) - 16*tc^3*\[Rho]^(5/2)*(577290 + 2614855*\[Rho] - 
         1430632*\[Rho]^2 + 755595*\[Rho]^3) - 16*tc^37*\[Rho]^(5/2)*
        (577290 + 2614855*\[Rho] - 1430632*\[Rho]^2 + 755595*\[Rho]^3) + 
       2*tc^4*\[Rho]^2*(18538833 + 78110620*\[Rho] - 95458276*\[Rho]^2 - 
         75244276*\[Rho]^3 + 9277695*\[Rho]^4) + 2*tc^36*\[Rho]^2*
        (18538833 + 78110620*\[Rho] - 95458276*\[Rho]^2 - 75244276*\[Rho]^3 + 
         9277695*\[Rho]^4) - tc^5*\[Rho]^(3/2)*(108919107 + 
         415137297*\[Rho] - 293541730*\[Rho]^2 - 1294123766*\[Rho]^3 + 
         48311775*\[Rho]^4 + 10109925*\[Rho]^5) - tc^35*\[Rho]^(3/2)*
        (108919107 + 415137297*\[Rho] - 293541730*\[Rho]^2 - 
         1294123766*\[Rho]^3 + 48311775*\[Rho]^4 + 10109925*\[Rho]^5) + 
       2*tc^6*\[Rho]*(67468375 + 348062823*\[Rho] + 178507755*\[Rho]^2 - 
         2285659516*\[Rho]^3 - 808441526*\[Rho]^4 + 400969275*\[Rho]^5) + 
       2*tc^34*\[Rho]*(67468375 + 348062823*\[Rho] + 178507755*\[Rho]^2 - 
         2285659516*\[Rho]^3 - 808441526*\[Rho]^4 + 400969275*\[Rho]^5) + 
       tc^10*(902034000 + 3417336050*\[Rho] - 4831221342*\[Rho]^2 + 
         30183094540*\[Rho]^3 + 154660933764*\[Rho]^4 + 
         11978896834*\[Rho]^5 - 24376357350*\[Rho]^6) + 
       tc^30*(902034000 + 3417336050*\[Rho] - 4831221342*\[Rho]^2 + 
         30183094540*\[Rho]^3 + 154660933764*\[Rho]^4 + 
         11978896834*\[Rho]^5 - 24376357350*\[Rho]^6) + 
       tc^19*Sqrt[\[Rho]]*(-29663397120 - 86099430873*\[Rho] + 
         416646597117*\[Rho]^2 + 530395679350*\[Rho]^3 - 
         908035035582*\[Rho]^4 + 320105422275*\[Rho]^5 - 
         11589494175*\[Rho]^6) + tc^21*Sqrt[\[Rho]]*(-29663397120 - 
         86099430873*\[Rho] + 416646597117*\[Rho]^2 + 530395679350*\[Rho]^3 - 
         908035035582*\[Rho]^4 + 320105422275*\[Rho]^5 - 
         11589494175*\[Rho]^6) + 8*tc^8*(-9328725 - 111042230*\[Rho] - 
         178956132*\[Rho]^2 - 2270246150*\[Rho]^3 - 52646753*\[Rho]^4 + 
         1185369492*\[Rho]^5 + 86392560*\[Rho]^6) + 
       8*tc^32*(-9328725 - 111042230*\[Rho] - 178956132*\[Rho]^2 - 
         2270246150*\[Rho]^3 - 52646753*\[Rho]^4 + 1185369492*\[Rho]^5 + 
         86392560*\[Rho]^6) + tc^9*Sqrt[\[Rho]]*(245366460 + 
         2618653239*\[Rho] + 20142571569*\[Rho]^2 - 17366862650*\[Rho]^3 - 
         69827776650*\[Rho]^4 - 116212125*\[Rho]^5 + 595316925*\[Rho]^6) + 
       tc^31*Sqrt[\[Rho]]*(245366460 + 2618653239*\[Rho] + 
         20142571569*\[Rho]^2 - 17366862650*\[Rho]^3 - 69827776650*\[Rho]^4 - 
         116212125*\[Rho]^5 + 595316925*\[Rho]^6) + 3*tc^11*Sqrt[\[Rho]]*
        (-1091977280 - 4862609447*\[Rho] - 7445804637*\[Rho]^2 - 
         55134748150*\[Rho]^3 + 30279756958*\[Rho]^4 + 20403228925*\[Rho]^5 + 
         612777375*\[Rho]^6) + 3*tc^29*Sqrt[\[Rho]]*(-1091977280 - 
         4862609447*\[Rho] - 7445804637*\[Rho]^2 - 55134748150*\[Rho]^3 + 
         30279756958*\[Rho]^4 + 20403228925*\[Rho]^5 + 612777375*\[Rho]^6) - 
       tc^7*Sqrt[\[Rho]]*(2301180 + 224392767*\[Rho] + 842733417*\[Rho]^2 - 
         10589183370*\[Rho]^3 - 5216221274*\[Rho]^4 + 331839915*\[Rho]^5 + 
         759633525*\[Rho]^6) - tc^33*Sqrt[\[Rho]]*
        (2301180 + 224392767*\[Rho] + 842733417*\[Rho]^2 - 
         10589183370*\[Rho]^3 - 5216221274*\[Rho]^4 + 331839915*\[Rho]^5 + 
         759633525*\[Rho]^6) + tc^13*Sqrt[\[Rho]]*(17394256320 + 
         45133922193*\[Rho] - 111432500277*\[Rho]^2 + 692794334330*\[Rho]^3 + 
         405189045870*\[Rho]^4 - 306884536875*\[Rho]^5 + 
         2485931175*\[Rho]^6) + tc^27*Sqrt[\[Rho]]*(17394256320 + 
         45133922193*\[Rho] - 111432500277*\[Rho]^2 + 692794334330*\[Rho]^3 + 
         405189045870*\[Rho]^4 - 306884536875*\[Rho]^5 + 
         2485931175*\[Rho]^6) + 8*tc^12*(-573939450 - 226876780*\[Rho] - 
         934132917*\[Rho]^2 + 15433005760*\[Rho]^3 - 53822210682*\[Rho]^4 - 
         27310896812*\[Rho]^5 + 10877828685*\[Rho]^6) + 
       8*tc^28*(-573939450 - 226876780*\[Rho] - 934132917*\[Rho]^2 + 
         15433005760*\[Rho]^3 - 53822210682*\[Rho]^4 - 27310896812*\[Rho]^5 + 
         10877828685*\[Rho]^6) - tc^15*Sqrt[\[Rho]]*(48917143500 + 
         92662762443*\[Rho] - 366178719747*\[Rho]^2 + 936452650830*\[Rho]^3 + 
         1438329271166*\[Rho]^4 - 641139706425*\[Rho]^5 + 
         13940436825*\[Rho]^6) - tc^25*Sqrt[\[Rho]]*(48917143500 + 
         92662762443*\[Rho] - 366178719747*\[Rho]^2 + 936452650830*\[Rho]^3 + 
         1438329271166*\[Rho]^4 - 641139706425*\[Rho]^5 + 
         13940436825*\[Rho]^6) + tc^17*Sqrt[\[Rho]]*(52461838860 + 
         177283590099*\[Rho] - 679688178891*\[Rho]^2 - 
         146159619970*\[Rho]^3 + 1941064551694*\[Rho]^4 - 
         715061825265*\[Rho]^5 + 17460990225*\[Rho]^6) + 
       tc^23*Sqrt[\[Rho]]*(52461838860 + 177283590099*\[Rho] - 
         679688178891*\[Rho]^2 - 146159619970*\[Rho]^3 + 
         1941064551694*\[Rho]^4 - 715061825265*\[Rho]^5 + 
         17460990225*\[Rho]^6) + 8*tc^16*(-3003079275 + 13329188150*\[Rho] - 
         23948575452*\[Rho]^2 + 122179901190*\[Rho]^3 + 
         163929229099*\[Rho]^4 - 167166450196*\[Rho]^5 + 
         25370214480*\[Rho]^6) + 8*tc^24*(-3003079275 + 13329188150*\[Rho] - 
         23948575452*\[Rho]^2 + 122179901190*\[Rho]^3 + 
         163929229099*\[Rho]^4 - 167166450196*\[Rho]^5 + 
         25370214480*\[Rho]^6) + 4*tc^20*(-11924703000 + 81883028400*\[Rho] + 
         2615434371*\[Rho]^2 - 282633880220*\[Rho]^3 + 
         466936741068*\[Rho]^4 - 277162188892*\[Rho]^5 + 
         30890462925*\[Rho]^6) - 2*tc^18*(-21527377200 + 
         125857742235*\[Rho] - 38822689221*\[Rho]^2 - 24121677680*\[Rho]^3 + 
         997708691858*\[Rho]^4 - 645351687907*\[Rho]^5 + 
         76687653855*\[Rho]^6) - 2*tc^22*(-21527377200 + 
         125857742235*\[Rho] - 38822689221*\[Rho]^2 - 24121677680*\[Rho]^3 + 
         997708691858*\[Rho]^4 - 645351687907*\[Rho]^5 + 
         76687653855*\[Rho]^6) - 2*tc^14*(-6251250600 + 9766499125*\[Rho] - 
         47140679427*\[Rho]^2 + 282531387910*\[Rho]^3 - 
         21480597446*\[Rho]^4 - 384194638011*\[Rho]^5 + 
         81883964265*\[Rho]^6) - 2*tc^26*(-6251250600 + 9766499125*\[Rho] - 
         47140679427*\[Rho]^2 + 282531387910*\[Rho]^3 - 
         21480597446*\[Rho]^4 - 384194638011*\[Rho]^5 + 
         81883964265*\[Rho]^6))) + 12*tc^3*(-1 + tc^2)^2*
     (1552*\[Rho]^(5/2)*(-5 + 1743*\[Rho]^2) + 1552*tc^36*\[Rho]^(5/2)*
       (-5 + 1743*\[Rho]^2) - 20*tc*\[Rho]^2*(-21747 - 9350*\[Rho] + 
        772605*\[Rho]^2 + 453180*\[Rho]^3) - 20*tc^35*\[Rho]^2*
       (-21747 - 9350*\[Rho] + 772605*\[Rho]^2 + 453180*\[Rho]^3) - 
      4*tc^2*\[Rho]^(3/2)*(402070 + 62775*\[Rho] - 7454805*\[Rho]^2 - 
        17785123*\[Rho]^3 + 1333395*\[Rho]^4) - 4*tc^34*\[Rho]^(3/2)*
       (402070 + 62775*\[Rho] - 7454805*\[Rho]^2 - 17785123*\[Rho]^3 + 
        1333395*\[Rho]^4) + 5*tc^3*\[Rho]*(29925 - 695602*\[Rho] - 
        2754530*\[Rho]^2 - 58494992*\[Rho]^3 - 24047067*\[Rho]^4 + 
        8906730*\[Rho]^5) + 5*tc^33*\[Rho]*(29925 - 695602*\[Rho] - 
        2754530*\[Rho]^2 - 58494992*\[Rho]^3 - 24047067*\[Rho]^4 + 
        8906730*\[Rho]^5) + 5*tc^11*(56251440 + 1089911445*\[Rho] + 
        5275366726*\[Rho]^2 + 5435684870*\[Rho]^3 + 5569289404*\[Rho]^4 + 
        8454526469*\[Rho]^5 - 3540302850*\[Rho]^6) + 
      5*tc^25*(56251440 + 1089911445*\[Rho] + 5275366726*\[Rho]^2 + 
        5435684870*\[Rho]^3 + 5569289404*\[Rho]^4 + 8454526469*\[Rho]^5 - 
        3540302850*\[Rho]^6) + 2*tc^4*Sqrt[\[Rho]]*
       (2712150 + 6773965*\[Rho] - 19827275*\[Rho]^2 + 330426390*\[Rho]^3 + 
        77438484*\[Rho]^4 + 8682765*\[Rho]^5 - 19216575*\[Rho]^6) + 
      2*tc^32*Sqrt[\[Rho]]*(2712150 + 6773965*\[Rho] - 19827275*\[Rho]^2 + 
        330426390*\[Rho]^3 + 77438484*\[Rho]^4 + 8682765*\[Rho]^5 - 
        19216575*\[Rho]^6) - 40*tc^18*Sqrt[\[Rho]]*
       (476908320 - 2908599207*\[Rho] - 3215738962*\[Rho]^2 - 
        7815524325*\[Rho]^3 + 7516841877*\[Rho]^4 - 871769640*\[Rho]^5 + 
        11907945*\[Rho]^6) + 5*tc^5*(-1058400 - 1249815*\[Rho] + 
        38589230*\[Rho]^2 - 119172570*\[Rho]^3 + 190423508*\[Rho]^4 + 
        214428433*\[Rho]^5 + 46078830*\[Rho]^6) + 
      5*tc^31*(-1058400 - 1249815*\[Rho] + 38589230*\[Rho]^2 - 
        119172570*\[Rho]^3 + 190423508*\[Rho]^4 + 214428433*\[Rho]^5 + 
        46078830*\[Rho]^6) - 10*tc^8*Sqrt[\[Rho]]*
       (-18240390 - 81934311*\[Rho] - 922362851*\[Rho]^2 + 
        142566270*\[Rho]^3 - 995960144*\[Rho]^4 - 426131175*\[Rho]^5 + 
        68083785*\[Rho]^6) - 10*tc^28*Sqrt[\[Rho]]*
       (-18240390 - 81934311*\[Rho] - 922362851*\[Rho]^2 + 
        142566270*\[Rho]^3 - 995960144*\[Rho]^4 - 426131175*\[Rho]^5 + 
        68083785*\[Rho]^6) - 2*tc^6*Sqrt[\[Rho]]*
       (19784100 + 218038595*\[Rho] + 249104965*\[Rho]^2 + 
        1004715350*\[Rho]^3 + 2850650718*\[Rho]^4 - 206336025*\[Rho]^5 + 
        113247225*\[Rho]^6) - 2*tc^30*Sqrt[\[Rho]]*
       (19784100 + 218038595*\[Rho] + 249104965*\[Rho]^2 + 
        1004715350*\[Rho]^3 + 2850650718*\[Rho]^4 - 206336025*\[Rho]^5 + 
        113247225*\[Rho]^6) - 5*tc^7*(-9525600 - 56353395*\[Rho] - 
        206321990*\[Rho]^2 + 240285470*\[Rho]^3 - 1613533412*\[Rho]^4 + 
        302632373*\[Rho]^5 + 443937690*\[Rho]^6) - 
      5*tc^29*(-9525600 - 56353395*\[Rho] - 206321990*\[Rho]^2 + 
        240285470*\[Rho]^3 - 1613533412*\[Rho]^4 + 302632373*\[Rho]^5 + 
        443937690*\[Rho]^6) + 15*tc^9*(-11133360 - 74095755*\[Rho] - 
        766699282*\[Rho]^2 - 95223930*\[Rho]^3 - 1844346132*\[Rho]^4 - 
        672632347*\[Rho]^5 + 488378310*\[Rho]^6) + 
      15*tc^27*(-11133360 - 74095755*\[Rho] - 766699282*\[Rho]^2 - 
        95223930*\[Rho]^3 - 1844346132*\[Rho]^4 - 672632347*\[Rho]^5 + 
        488378310*\[Rho]^6) + 4*tc^10*Sqrt[\[Rho]]*
       (-254234400 - 118432365*\[Rho] - 3624154595*\[Rho]^2 + 
        4710150450*\[Rho]^3 + 2906357638*\[Rho]^4 - 6265041525*\[Rho]^5 + 
        1206442125*\[Rho]^6) + 4*tc^26*Sqrt[\[Rho]]*
       (-254234400 - 118432365*\[Rho] - 3624154595*\[Rho]^2 + 
        4710150450*\[Rho]^3 + 2906357638*\[Rho]^4 - 6265041525*\[Rho]^5 + 
        1206442125*\[Rho]^6) - 2*tc^16*Sqrt[\[Rho]]*
       (-6483154650 + 38765102425*\[Rho] + 50703840465*\[Rho]^2 + 
        77754594750*\[Rho]^3 - 119593136524*\[Rho]^4 - 682585575*\[Rho]^5 + 
        2444379525*\[Rho]^6) - 2*tc^20*Sqrt[\[Rho]]*
       (-6483154650 + 38765102425*\[Rho] + 50703840465*\[Rho]^2 + 
        77754594750*\[Rho]^3 - 119593136524*\[Rho]^4 - 682585575*\[Rho]^5 + 
        2444379525*\[Rho]^6) + 5*tc^17*(3437280 - 2249854425*\[Rho] + 
        4572617046*\[Rho]^2 - 26432277710*\[Rho]^3 - 26860673916*\[Rho]^4 + 
        1786729239*\[Rho]^5 + 2674931910*\[Rho]^6) + 
      5*tc^19*(3437280 - 2249854425*\[Rho] + 4572617046*\[Rho]^2 - 
        26432277710*\[Rho]^3 - 26860673916*\[Rho]^4 + 1786729239*\[Rho]^5 + 
        2674931910*\[Rho]^6) + 2*tc^14*Sqrt[\[Rho]]*
       (-6296411100 + 19328929475*\[Rho] + 32781656645*\[Rho]^2 + 
        3513267030*\[Rho]^3 - 38835227682*\[Rho]^4 - 23973173145*\[Rho]^5 + 
        3613023225*\[Rho]^6) + 2*tc^22*Sqrt[\[Rho]]*
       (-6296411100 + 19328929475*\[Rho] + 32781656645*\[Rho]^2 + 
        3513267030*\[Rho]^3 - 38835227682*\[Rho]^4 - 23973173145*\[Rho]^5 + 
        3613023225*\[Rho]^6) - 2*tc^12*Sqrt[\[Rho]]*
       (-2077350450 + 1772349175*\[Rho] + 14268977195*\[Rho]^2 + 
        19800213730*\[Rho]^3 + 6787284648*\[Rho]^4 - 24759966345*\[Rho]^5 + 
        3969341775*\[Rho]^6) - 2*tc^24*Sqrt[\[Rho]]*
       (-2077350450 + 1772349175*\[Rho] + 14268977195*\[Rho]^2 + 
        19800213730*\[Rho]^3 + 6787284648*\[Rho]^4 - 24759966345*\[Rho]^5 + 
        3969341775*\[Rho]^6) - 5*tc^15*(-554268960 - 4185123075*\[Rho] + 
        8303138654*\[Rho]^2 - 36350485730*\[Rho]^3 - 36887496908*\[Rho]^4 + 
        844490757*\[Rho]^5 + 4935374430*\[Rho]^6) - 
      5*tc^21*(-554268960 - 4185123075*\[Rho] + 8303138654*\[Rho]^2 - 
        36350485730*\[Rho]^3 - 36887496908*\[Rho]^4 + 844490757*\[Rho]^5 + 
        4935374430*\[Rho]^6) + 5*tc^13*(-197114400 - 2858026335*\[Rho] - 
        2232422678*\[Rho]^2 - 11570762730*\[Rho]^3 - 10629714308*\[Rho]^4 - 
        10400087383*\[Rho]^5 + 5900293770*\[Rho]^6) + 
      5*tc^23*(-197114400 - 2858026335*\[Rho] - 2232422678*\[Rho]^2 - 
        11570762730*\[Rho]^3 - 10629714308*\[Rho]^4 - 10400087383*\[Rho]^5 + 
        5900293770*\[Rho]^6))*Log[tc] + 1440*tc^7*(-1 + tc^2)*
     (1440*\[Rho]^(5/2)*(-5 + 1743*\[Rho]^2) + 1440*tc^30*\[Rho]^(5/2)*
       (-5 + 1743*\[Rho]^2) - 8*tc*\[Rho]^2*(-2479 - 1940*\[Rho] + 
        1152149*\[Rho]^2 + 554274*\[Rho]^3) - 8*tc^29*\[Rho]^2*
       (-2479 - 1940*\[Rho] + 1152149*\[Rho]^2 + 554274*\[Rho]^3) - 
      40*tc^2*\[Rho]^(3/2)*(2156 + 25291*\[Rho] - 178597*\[Rho]^2 - 
        391295*\[Rho]^3 + 158613*\[Rho]^4) - 40*tc^28*\[Rho]^(3/2)*
       (2156 + 25291*\[Rho] - 178597*\[Rho]^2 - 391295*\[Rho]^3 + 
        158613*\[Rho]^4) + tc^3*\[Rho]*(380415 + 2436672*\[Rho] + 
        13448630*\[Rho]^2 - 12764852*\[Rho]^3 + 14088123*\[Rho]^4 + 
        5124420*\[Rho]^5) + tc^27*\[Rho]*(380415 + 2436672*\[Rho] + 
        13448630*\[Rho]^2 - 12764852*\[Rho]^3 + 14088123*\[Rho]^4 + 
        5124420*\[Rho]^5) + 120*tc^14*Sqrt[\[Rho]]*(403515 - 2753718*\[Rho] + 
        10828507*\[Rho]^2 + 12721476*\[Rho]^3 - 6807475*\[Rho]^4 + 
        1030946*\[Rho]^5 + 120645*\[Rho]^6) + 120*tc^16*Sqrt[\[Rho]]*
       (403515 - 2753718*\[Rho] + 10828507*\[Rho]^2 + 12721476*\[Rho]^3 - 
        6807475*\[Rho]^4 + 1030946*\[Rho]^5 + 120645*\[Rho]^6) - 
      10*tc^8*Sqrt[\[Rho]]*(-90720 + 13041999*\[Rho] + 40690349*\[Rho]^2 - 
        47630450*\[Rho]^3 - 26702326*\[Rho]^4 + 41194755*\[Rho]^5 + 
        326025*\[Rho]^6) - 10*tc^22*Sqrt[\[Rho]]*(-90720 + 13041999*\[Rho] + 
        40690349*\[Rho]^2 - 47630450*\[Rho]^3 - 26702326*\[Rho]^4 + 
        41194755*\[Rho]^5 + 326025*\[Rho]^6) - 30*tc^6*Sqrt[\[Rho]]*
       (-102900 - 1115597*\[Rho] - 1936867*\[Rho]^2 + 5893014*\[Rho]^3 - 
        1198986*\[Rho]^4 - 3641001*\[Rho]^5 + 540225*\[Rho]^6) - 
      30*tc^24*Sqrt[\[Rho]]*(-102900 - 1115597*\[Rho] - 1936867*\[Rho]^2 + 
        5893014*\[Rho]^3 - 1198986*\[Rho]^4 - 3641001*\[Rho]^5 + 
        540225*\[Rho]^6) + 20*tc^4*Sqrt[\[Rho]]*(-32130 + 98889*\[Rho] - 
        824201*\[Rho]^2 - 415684*\[Rho]^3 - 3373058*\[Rho]^4 - 
        45549*\[Rho]^5 + 549045*\[Rho]^6) + 20*tc^26*Sqrt[\[Rho]]*
       (-32130 + 98889*\[Rho] - 824201*\[Rho]^2 - 415684*\[Rho]^3 - 
        3373058*\[Rho]^4 - 45549*\[Rho]^5 + 549045*\[Rho]^6) - 
      40*tc^10*Sqrt[\[Rho]]*(517860 - 868421*\[Rho] - 40273186*\[Rho]^2 - 
        7691669*\[Rho]^3 + 23674289*\[Rho]^4 - 18443754*\[Rho]^5 + 
        620865*\[Rho]^6) - 40*tc^20*Sqrt[\[Rho]]*(517860 - 868421*\[Rho] - 
        40273186*\[Rho]^2 - 7691669*\[Rho]^3 + 23674289*\[Rho]^4 - 
        18443754*\[Rho]^5 + 620865*\[Rho]^6) + 60*tc^12*Sqrt[\[Rho]]*
       (1115310 + 2158271*\[Rho] - 40767839*\[Rho]^2 - 31188576*\[Rho]^3 + 
        21359346*\[Rho]^4 - 9191511*\[Rho]^5 + 858375*\[Rho]^6) + 
      60*tc^18*Sqrt[\[Rho]]*(1115310 + 2158271*\[Rho] - 40767839*\[Rho]^2 - 
        31188576*\[Rho]^3 + 21359346*\[Rho]^4 - 9191511*\[Rho]^5 + 
        858375*\[Rho]^6) - 24*tc^13*(-771750 + 26485690*\[Rho] - 
        106906989*\[Rho]^2 - 74637890*\[Rho]^3 + 185580189*\[Rho]^4 - 
        32812986*\[Rho]^5 + 5969460*\[Rho]^6) - 
      24*tc^17*(-771750 + 26485690*\[Rho] - 106906989*\[Rho]^2 - 
        74637890*\[Rho]^3 + 185580189*\[Rho]^4 - 32812986*\[Rho]^5 + 
        5969460*\[Rho]^6) - 4*tc^5*(-88200 + 1611295*\[Rho] + 
        7620737*\[Rho]^2 + 5554800*\[Rho]^3 - 45361662*\[Rho]^4 - 
        9957787*\[Rho]^5 + 9010785*\[Rho]^6) - 
      4*tc^25*(-88200 + 1611295*\[Rho] + 7620737*\[Rho]^2 + 
        5554800*\[Rho]^3 - 45361662*\[Rho]^4 - 9957787*\[Rho]^5 + 
        9010785*\[Rho]^6) - 12*tc^15*(5947200 - 65976295*\[Rho] + 
        254240902*\[Rho]^2 + 258899010*\[Rho]^3 - 453460352*\[Rho]^4 + 
        26608373*\[Rho]^5 + 12058410*\[Rho]^6) + 
      2*tc^7*(-1764000 + 9660875*\[Rho] + 50408386*\[Rho]^2 + 
        87418470*\[Rho]^3 - 209913696*\[Rho]^4 - 138070721*\[Rho]^5 + 
        68432910*\[Rho]^6) + 2*tc^23*(-1764000 + 9660875*\[Rho] + 
        50408386*\[Rho]^2 + 87418470*\[Rho]^3 - 209913696*\[Rho]^4 - 
        138070721*\[Rho]^5 + 68432910*\[Rho]^6) - 
      4*tc^9*(-4101300 + 21550725*\[Rho] - 8521653*\[Rho]^2 + 
        112810820*\[Rho]^3 + 11780038*\[Rho]^4 - 153525837*\[Rho]^5 + 
        69805575*\[Rho]^6) - 4*tc^21*(-4101300 + 21550725*\[Rho] - 
        8521653*\[Rho]^2 + 112810820*\[Rho]^3 + 11780038*\[Rho]^4 - 
        153525837*\[Rho]^5 + 69805575*\[Rho]^6) + 
      tc^11*(-28728000 + 312744705*\[Rho] - 918584864*\[Rho]^2 - 
        214027510*\[Rho]^3 + 1942667764*\[Rho]^4 - 754034811*\[Rho]^5 + 
        290915100*\[Rho]^6) + tc^19*(-28728000 + 312744705*\[Rho] - 
        918584864*\[Rho]^2 - 214027510*\[Rho]^3 + 1942667764*\[Rho]^4 - 
        754034811*\[Rho]^5 + 290915100*\[Rho]^6))*Log[tc]^2 + 
    172800*tc^11*(80*\[Rho]^(5/2)*(-5 + 1743*\[Rho]^2) + 
      80*tc^24*\[Rho]^(5/2)*(-5 + 1743*\[Rho]^2) - 
      140*tc*\[Rho]^2*(127 + 50*\[Rho] + 1775*\[Rho]^2) - 
      140*tc^23*\[Rho]^2*(127 + 50*\[Rho] + 1775*\[Rho]^2) - 
      4*tc^2*\[Rho]^(3/2)*(-4494 - 27989*\[Rho] - 15897*\[Rho]^2 + 
        181209*\[Rho]^3 + 36603*\[Rho]^4) - 4*tc^22*\[Rho]^(3/2)*
       (-4494 - 27989*\[Rho] - 15897*\[Rho]^2 + 181209*\[Rho]^3 + 
        36603*\[Rho]^4) - 35*tc^3*\[Rho]*(-177 - 2978*\[Rho] + 
        6066*\[Rho]^2 - 46048*\[Rho]^3 - 5673*\[Rho]^4 + 10458*\[Rho]^5) - 
      35*tc^21*\[Rho]*(-177 - 2978*\[Rho] + 6066*\[Rho]^2 - 46048*\[Rho]^3 - 
        5673*\[Rho]^4 + 10458*\[Rho]^5) - 70*tc^7*\[Rho]*
       (-14199 + 69364*\[Rho] + 83766*\[Rho]^2 - 22930*\[Rho]^3 - 
        33195*\[Rho]^4 + 45450*\[Rho]^5) - 70*tc^17*\[Rho]*
       (-14199 + 69364*\[Rho] + 83766*\[Rho]^2 - 22930*\[Rho]^3 - 
        33195*\[Rho]^4 + 45450*\[Rho]^5) + 35*tc^5*\[Rho]*
       (-3453 + 23858*\[Rho] + 10466*\[Rho]^2 - 75224*\[Rho]^3 - 
        32349*\[Rho]^4 + 50094*\[Rho]^5) + 35*tc^19*\[Rho]*
       (-3453 + 23858*\[Rho] + 10466*\[Rho]^2 - 75224*\[Rho]^3 - 
        32349*\[Rho]^4 + 50094*\[Rho]^5) + 140*tc^11*(2052 + 12801*\[Rho] - 
        48623*\[Rho]^2 - 4536*\[Rho]^3 + 36134*\[Rho]^4 - 8373*\[Rho]^5 + 
        153*\[Rho]^6) + 140*tc^13*(2052 + 12801*\[Rho] - 48623*\[Rho]^2 - 
        4536*\[Rho]^3 + 36134*\[Rho]^4 - 8373*\[Rho]^5 + 153*\[Rho]^6) - 
      28*tc^12*Sqrt[\[Rho]]*(150 + 390609*\[Rho] - 796771*\[Rho]^2 + 
        1091962*\[Rho]^3 - 83544*\[Rho]^4 + 11637*\[Rho]^5 + 1125*\[Rho]^6) + 
      10*tc^10*Sqrt[\[Rho]]*(-121632 + 1116423*\[Rho] - 1666415*\[Rho]^2 + 
        1401554*\[Rho]^3 + 41286*\[Rho]^4 - 61929*\[Rho]^5 + 
        12537*\[Rho]^6) + 10*tc^14*Sqrt[\[Rho]]*(-121632 + 1116423*\[Rho] - 
        1666415*\[Rho]^2 + 1401554*\[Rho]^3 + 41286*\[Rho]^4 - 
        61929*\[Rho]^5 + 12537*\[Rho]^6) + 70*tc^9*(-1512 - 38163*\[Rho] + 
        135302*\[Rho]^2 + 111474*\[Rho]^3 - 69284*\[Rho]^4 - 23847*\[Rho]^5 + 
        33102*\[Rho]^6) + 70*tc^15*(-1512 - 38163*\[Rho] + 135302*\[Rho]^2 + 
        111474*\[Rho]^3 - 69284*\[Rho]^4 - 23847*\[Rho]^5 + 33102*\[Rho]^6) - 
      10*tc^4*Sqrt[\[Rho]]*(-4494 + 50295*\[Rho] + 26083*\[Rho]^2 + 
        53158*\[Rho]^3 - 98448*\[Rho]^4 - 119133*\[Rho]^5 + 36603*\[Rho]^6) - 
      10*tc^20*Sqrt[\[Rho]]*(-4494 + 50295*\[Rho] + 26083*\[Rho]^2 + 
        53158*\[Rho]^3 - 98448*\[Rho]^4 - 119133*\[Rho]^5 + 36603*\[Rho]^6) - 
      20*tc^8*Sqrt[\[Rho]]*(-49434 + 311535*\[Rho] - 231173*\[Rho]^2 + 
        95774*\[Rho]^3 + 41664*\[Rho]^4 - 132237*\[Rho]^5 + 56007*\[Rho]^6) - 
      20*tc^16*Sqrt[\[Rho]]*(-49434 + 311535*\[Rho] - 231173*\[Rho]^2 + 
        95774*\[Rho]^3 + 41664*\[Rho]^4 - 132237*\[Rho]^5 + 56007*\[Rho]^6) + 
      10*tc^6*Sqrt[\[Rho]]*(-35952 + 247149*\[Rho] + 49085*\[Rho]^2 + 
        220388*\[Rho]^3 + 12180*\[Rho]^4 - 290745*\[Rho]^5 + 
        119511*\[Rho]^6) + 10*tc^18*Sqrt[\[Rho]]*(-35952 + 247149*\[Rho] + 
        49085*\[Rho]^2 + 220388*\[Rho]^3 + 12180*\[Rho]^4 - 290745*\[Rho]^5 + 
        119511*\[Rho]^6))*Log[tc]^3 - 145152000*tc^18*(-1 + tc^2)^5*\[Rho]*
     (-123 + 1436*\[Rho] - 978*\[Rho]^2 - 20*\[Rho]^3 + 45*\[Rho]^4)*
     Log[tc]^4))/(157500*mb^5*tc^2*(-1 + tc^2)^5*\[Rho]*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^4) + 
 (r2*(-((-1 + tc^2)^3*(7920*\[Rho]^4 + 7920*tc^36*\[Rho]^4 - 
       704*tc*\[Rho]^(7/2)*(220 + 163*\[Rho]) - 704*tc^35*\[Rho]^(7/2)*
        (220 + 163*\[Rho]) + 2*tc^2*\[Rho]^3*(649225 + 1258553*\[Rho] + 
         530338*\[Rho]^2) + 2*tc^34*\[Rho]^3*(649225 + 1258553*\[Rho] + 
         530338*\[Rho]^2) - 16*tc^3*\[Rho]^(3/2)*(29682 + 860372*\[Rho] + 
         1303675*\[Rho]^2 + 20266*\[Rho]^3 + 236945*\[Rho]^4) - 
       16*tc^33*\[Rho]^(3/2)*(29682 + 860372*\[Rho] + 1303675*\[Rho]^2 + 
         20266*\[Rho]^3 + 236945*\[Rho]^4) + 2*tc^4*\[Rho]*
        (1288260 + 17761593*\[Rho] + 75419665*\[Rho]^2 - 5216215*\[Rho]^3 - 
         8812445*\[Rho]^4 + 2837670*\[Rho]^5) + 2*tc^32*\[Rho]*
        (1288260 + 17761593*\[Rho] + 75419665*\[Rho]^2 - 5216215*\[Rho]^3 - 
         8812445*\[Rho]^4 + 2837670*\[Rho]^5) + 3*tc^7*Sqrt[\[Rho]]*
        (33501520 + 307883133*\[Rho] + 968825803*\[Rho]^2 + 
         3227796810*\[Rho]^3 + 1693376678*\[Rho]^4 - 100936775*\[Rho]^5 - 
         67236225*\[Rho]^6) + 3*tc^29*Sqrt[\[Rho]]*
        (33501520 + 307883133*\[Rho] + 968825803*\[Rho]^2 + 
         3227796810*\[Rho]^3 + 1693376678*\[Rho]^4 - 100936775*\[Rho]^5 - 
         67236225*\[Rho]^6) - tc^5*Sqrt[\[Rho]]*(4675680 - 28461993*\[Rho] + 
         402721977*\[Rho]^2 + 42534830*\[Rho]^3 - 306122494*\[Rho]^4 + 
         47424315*\[Rho]^5 + 3053925*\[Rho]^6) - tc^31*Sqrt[\[Rho]]*
        (4675680 - 28461993*\[Rho] + 402721977*\[Rho]^2 + 42534830*\[Rho]^3 - 
         306122494*\[Rho]^4 + 47424315*\[Rho]^5 + 3053925*\[Rho]^6) - 
       24*tc^9*Sqrt[\[Rho]]*(39530110 + 210215419*\[Rho] - 
         661725146*\[Rho]^2 - 391343370*\[Rho]^3 + 731299524*\[Rho]^4 + 
         49357875*\[Rho]^5 + 20850900*\[Rho]^6) - 24*tc^27*Sqrt[\[Rho]]*
        (39530110 + 210215419*\[Rho] - 661725146*\[Rho]^2 - 
         391343370*\[Rho]^3 + 731299524*\[Rho]^4 + 49357875*\[Rho]^5 + 
         20850900*\[Rho]^6) + 24*tc^11*Sqrt[\[Rho]]*
        (62395130 - 448845203*\[Rho] - 2701085358*\[Rho]^2 - 
         5870968130*\[Rho]^3 - 2140144068*\[Rho]^4 + 820210265*\[Rho]^5 + 
         24698100*\[Rho]^6) + 24*tc^25*Sqrt[\[Rho]]*
        (62395130 - 448845203*\[Rho] - 2701085358*\[Rho]^2 - 
         5870968130*\[Rho]^3 - 2140144068*\[Rho]^4 + 820210265*\[Rho]^5 + 
         24698100*\[Rho]^6) + 6*tc^6*(473025 - 27792315*\[Rho] + 
         2040988*\[Rho]^2 - 17476530*\[Rho]^3 - 391315203*\[Rho]^4 - 
         77194083*\[Rho]^5 + 38758230*\[Rho]^6) + 
       6*tc^30*(473025 - 27792315*\[Rho] + 2040988*\[Rho]^2 - 
         17476530*\[Rho]^3 - 391315203*\[Rho]^4 - 77194083*\[Rho]^5 + 
         38758230*\[Rho]^6) + 16*tc^17*Sqrt[\[Rho]]*
        (-61481370 + 7690087527*\[Rho] - 10967891118*\[Rho]^2 - 
         2742429985*\[Rho]^3 + 9429841562*\[Rho]^4 - 790005000*\[Rho]^5 + 
         85352400*\[Rho]^6) + 16*tc^19*Sqrt[\[Rho]]*
        (-61481370 + 7690087527*\[Rho] - 10967891118*\[Rho]^2 - 
         2742429985*\[Rho]^3 + 9429841562*\[Rho]^4 - 790005000*\[Rho]^5 + 
         85352400*\[Rho]^6) + 6*tc^8*(7533750 - 10818890*\[Rho] - 
         881207563*\[Rho]^2 - 3580644615*\[Rho]^3 - 2630985541*\[Rho]^4 - 
         125461911*\[Rho]^5 + 167128650*\[Rho]^6) + 
       6*tc^28*(7533750 - 10818890*\[Rho] - 881207563*\[Rho]^2 - 
         3580644615*\[Rho]^3 - 2630985541*\[Rho]^4 - 125461911*\[Rho]^5 + 
         167128650*\[Rho]^6) - 12*tc^10*(9157575 - 881014005*\[Rho] - 
         2023726104*\[Rho]^2 - 3364862160*\[Rho]^3 - 8035874671*\[Rho]^4 - 
         1953605401*\[Rho]^5 + 353273110*\[Rho]^6) - 
       12*tc^26*(9157575 - 881014005*\[Rho] - 2023726104*\[Rho]^2 - 
         3364862160*\[Rho]^3 - 8035874671*\[Rho]^4 - 1953605401*\[Rho]^5 + 
         353273110*\[Rho]^6) + 6*tc^12*(104956950 - 8240888930*\[Rho] - 
         8223736529*\[Rho]^2 + 5445263555*\[Rho]^3 - 18266306587*\[Rho]^4 - 
         17669581337*\[Rho]^5 + 363537190*\[Rho]^6) + 
       6*tc^24*(104956950 - 8240888930*\[Rho] - 8223736529*\[Rho]^2 + 
         5445263555*\[Rho]^3 - 18266306587*\[Rho]^4 - 17669581337*\[Rho]^5 + 
         363537190*\[Rho]^6) + tc^13*Sqrt[\[Rho]]*(-595866000 + 
         101612211237*\[Rho] + 7339515027*\[Rho]^2 + 292856939450*\[Rho]^3 + 
         238224455606*\[Rho]^4 - 39414789855*\[Rho]^5 + 432282375*\[Rho]^6) + 
       tc^23*Sqrt[\[Rho]]*(-595866000 + 101612211237*\[Rho] + 
         7339515027*\[Rho]^2 + 292856939450*\[Rho]^3 + 
         238224455606*\[Rho]^4 - 39414789855*\[Rho]^5 + 432282375*\[Rho]^6) + 
       tc^15*Sqrt[\[Rho]]*(5507266560 - 220891921221*\[Rho] + 
         215907766469*\[Rho]^2 - 112716859370*\[Rho]^3 - 
         334064479910*\[Rho]^4 + 30642518255*\[Rho]^5 + 927245025*\[Rho]^6) + 
       tc^21*Sqrt[\[Rho]]*(5507266560 - 220891921221*\[Rho] + 
         215907766469*\[Rho]^2 - 112716859370*\[Rho]^3 - 
         334064479910*\[Rho]^4 + 30642518255*\[Rho]^5 + 927245025*\[Rho]^6) + 
       2*tc^14*(-425081475 + 48502307505*\[Rho] + 61120321644*\[Rho]^2 - 
         52982884330*\[Rho]^3 + 10274726473*\[Rho]^4 + 
         102791098793*\[Rho]^5 + 4923864510*\[Rho]^6) + 
       2*tc^22*(-425081475 + 48502307505*\[Rho] + 61120321644*\[Rho]^2 - 
         52982884330*\[Rho]^3 + 10274726473*\[Rho]^4 + 
         102791098793*\[Rho]^5 + 4923864510*\[Rho]^6) + 
       12*tc^18*(146700750 + 10863203990*\[Rho] + 26176851088*\[Rho]^2 + 
         49762031965*\[Rho]^3 + 56946064591*\[Rho]^4 + 5499821336*\[Rho]^5 + 
         4963381100*\[Rho]^6) - 2*tc^16*(788854500 + 63173751360*\[Rho] + 
         116174187813*\[Rho]^2 + 129294904645*\[Rho]^3 + 
         170193976577*\[Rho]^4 + 68569217107*\[Rho]^5 + 
         22508103030*\[Rho]^6) - 2*tc^20*(788854500 + 63173751360*\[Rho] + 
         116174187813*\[Rho]^2 + 129294904645*\[Rho]^3 + 
         170193976577*\[Rho]^4 + 68569217107*\[Rho]^5 + 
         22508103030*\[Rho]^6))) + 12*tc^3*(-1 + tc^2)^2*
     (4656*\[Rho]^(5/2)*(-35 + 151*\[Rho]^2) + 4656*tc^32*\[Rho]^(5/2)*
       (-35 + 151*\[Rho]^2) - 20*tc*\[Rho]^2*(27923 - 30520*\[Rho] + 
        273045*\[Rho]^2 + 117780*\[Rho]^3) - 20*tc^31*\[Rho]^2*
       (27923 - 30520*\[Rho] + 273045*\[Rho]^2 + 117780*\[Rho]^3) + 
      4*tc^2*\[Rho]^(3/2)*(1514380 + 680645*\[Rho] + 6499505*\[Rho]^2 + 
        6559111*\[Rho]^3 - 346545*\[Rho]^4) + 4*tc^30*\[Rho]^(3/2)*
       (1514380 + 680645*\[Rho] + 6499505*\[Rho]^2 + 6559111*\[Rho]^3 - 
        346545*\[Rho]^4) + 5*tc^3*\[Rho]*(-2274125 - 5809916*\[Rho] - 
        12326400*\[Rho]^2 - 35611522*\[Rho]^3 - 7960387*\[Rho]^4 + 
        2314830*\[Rho]^5) + 5*tc^29*\[Rho]*(-2274125 - 5809916*\[Rho] - 
        12326400*\[Rho]^2 - 35611522*\[Rho]^3 - 7960387*\[Rho]^4 + 
        2314830*\[Rho]^5) + 5*tc^11*(37699200 + 524906615*\[Rho] + 
        5386802912*\[Rho]^2 + 10013957460*\[Rho]^3 + 9925282330*\[Rho]^4 + 
        2432387845*\[Rho]^5 - 372734250*\[Rho]^6) + 
      5*tc^21*(37699200 + 524906615*\[Rho] + 5386802912*\[Rho]^2 + 
        10013957460*\[Rho]^3 + 9925282330*\[Rho]^4 + 2432387845*\[Rho]^5 - 
        372734250*\[Rho]^6) - 10*tc^4*Sqrt[\[Rho]]*
       (-350280 - 5805657*\[Rho] - 9500787*\[Rho]^2 - 49871482*\[Rho]^3 - 
        21709366*\[Rho]^4 + 1659123*\[Rho]^5 + 998865*\[Rho]^6) - 
      10*tc^28*Sqrt[\[Rho]]*(-350280 - 5805657*\[Rho] - 9500787*\[Rho]^2 - 
        49871482*\[Rho]^3 - 21709366*\[Rho]^4 + 1659123*\[Rho]^5 + 
        998865*\[Rho]^6) - 60*tc^14*Sqrt[\[Rho]]*
       (40543440 + 1986577457*\[Rho] + 1357732202*\[Rho]^2 + 
        4329475269*\[Rho]^3 + 2683790323*\[Rho]^4 + 377232174*\[Rho]^5 + 
        3282615*\[Rho]^6) - 60*tc^18*Sqrt[\[Rho]]*
       (40543440 + 1986577457*\[Rho] + 1357732202*\[Rho]^2 + 
        4329475269*\[Rho]^3 + 2683790323*\[Rho]^4 + 377232174*\[Rho]^5 + 
        3282615*\[Rho]^6) - 60*tc^7*(19215 - 7929685*\[Rho] - 
        6823790*\[Rho]^2 + 34918525*\[Rho]^3 - 38462077*\[Rho]^4 - 
        7362692*\[Rho]^5 + 4844980*\[Rho]^6) - 
      60*tc^25*(19215 - 7929685*\[Rho] - 6823790*\[Rho]^2 + 
        34918525*\[Rho]^3 - 38462077*\[Rho]^4 - 7362692*\[Rho]^5 + 
        4844980*\[Rho]^6) - 40*tc^8*Sqrt[\[Rho]]*
       (-1878240 - 33498265*\[Rho] - 259099075*\[Rho]^2 - 
        277852498*\[Rho]^3 - 104486838*\[Rho]^4 - 62095013*\[Rho]^5 + 
        9156105*\[Rho]^6) - 40*tc^24*Sqrt[\[Rho]]*
       (-1878240 - 33498265*\[Rho] - 259099075*\[Rho]^2 - 
        277852498*\[Rho]^3 - 104486838*\[Rho]^4 - 62095013*\[Rho]^5 + 
        9156105*\[Rho]^6) - 10*tc^6*Sqrt[\[Rho]]*(2402400 + 44000617*\[Rho] + 
        47625817*\[Rho]^2 + 63704548*\[Rho]^3 + 213715788*\[Rho]^4 + 
        6953003*\[Rho]^5 + 9205875*\[Rho]^6) - 10*tc^26*Sqrt[\[Rho]]*
       (2402400 + 44000617*\[Rho] + 47625817*\[Rho]^2 + 63704548*\[Rho]^3 + 
        213715788*\[Rho]^4 + 6953003*\[Rho]^5 + 9205875*\[Rho]^6) + 
      240*tc^16*Sqrt[\[Rho]]*(16461200 + 634537741*\[Rho] + 
        258812541*\[Rho]^2 + 1446891994*\[Rho]^3 + 775470344*\[Rho]^4 + 
        87375209*\[Rho]^5 + 9441075*\[Rho]^6) - 
      60*tc^15*(1984710 - 38612350*\[Rho] - 579888607*\[Rho]^2 - 
        850127330*\[Rho]^3 - 1589308067*\[Rho]^4 - 3413492*\[Rho]^5 + 
        15894340*\[Rho]^6) - 60*tc^17*(1984710 - 38612350*\[Rho] - 
        579888607*\[Rho]^2 - 850127330*\[Rho]^3 - 1589308067*\[Rho]^4 - 
        3413492*\[Rho]^5 + 15894340*\[Rho]^6) + 
      5*tc^5*(831600 - 3824515*\[Rho] + 565976*\[Rho]^2 - 68238380*\[Rho]^3 - 
        29513178*\[Rho]^4 + 44796767*\[Rho]^5 + 22799490*\[Rho]^6) + 
      5*tc^27*(831600 - 3824515*\[Rho] + 565976*\[Rho]^2 - 
        68238380*\[Rho]^3 - 29513178*\[Rho]^4 + 44796767*\[Rho]^5 + 
        22799490*\[Rho]^6) + 20*tc^9*(2453535 - 80966585*\[Rho] - 
        200575796*\[Rho]^2 - 381178855*\[Rho]^3 - 302474859*\[Rho]^4 - 
        287063444*\[Rho]^5 + 42444360*\[Rho]^6) + 
      20*tc^23*(2453535 - 80966585*\[Rho] - 200575796*\[Rho]^2 - 
        381178855*\[Rho]^3 - 302474859*\[Rho]^4 - 287063444*\[Rho]^5 + 
        42444360*\[Rho]^6) + 2*tc^12*Sqrt[\[Rho]]*(1986327000 + 
        23697345475*\[Rho] + 42352057985*\[Rho]^2 + 62107616030*\[Rho]^3 + 
        43044199474*\[Rho]^4 + 7767710655*\[Rho]^5 + 186938325*\[Rho]^6) + 
      2*tc^20*Sqrt[\[Rho]]*(1986327000 + 23697345475*\[Rho] + 
        42352057985*\[Rho]^2 + 62107616030*\[Rho]^3 + 43044199474*\[Rho]^4 + 
        7767710655*\[Rho]^5 + 186938325*\[Rho]^6) - 
      5*tc^13*(122275440 + 1080038055*\[Rho] + 9954073660*\[Rho]^2 + 
        19628309800*\[Rho]^3 + 29129524542*\[Rho]^4 - 313783263*\[Rho]^5 + 
        193810470*\[Rho]^6) - 5*tc^19*(122275440 + 1080038055*\[Rho] + 
        9954073660*\[Rho]^2 + 19628309800*\[Rho]^3 + 29129524542*\[Rho]^4 - 
        313783263*\[Rho]^5 + 193810470*\[Rho]^6) + 2*tc^10*Sqrt[\[Rho]]*
       (-641928000 - 5430337485*\[Rho] - 21814888545*\[Rho]^2 - 
        20945249240*\[Rho]^3 - 12324732824*\[Rho]^4 - 3707884515*\[Rho]^5 + 
        232405425*\[Rho]^6) + 2*tc^22*Sqrt[\[Rho]]*
       (-641928000 - 5430337485*\[Rho] - 21814888545*\[Rho]^2 - 
        20945249240*\[Rho]^3 - 12324732824*\[Rho]^4 - 3707884515*\[Rho]^5 + 
        232405425*\[Rho]^6))*Log[tc] + 1440*tc^7*(-1 + tc^2)*
     (4320*\[Rho]^(5/2)*(-35 + 151*\[Rho]^2) + 4320*tc^26*\[Rho]^(5/2)*
       (-35 + 151*\[Rho]^2) - 8*tc*\[Rho]^2*(-30989 - 33530*\[Rho] + 
        377529*\[Rho]^2 + 144054*\[Rho]^3) - 8*tc^25*\[Rho]^2*
       (-30989 - 33530*\[Rho] + 377529*\[Rho]^2 + 144054*\[Rho]^3) - 
      40*tc^2*\[Rho]^(3/2)*(-3094 + 22351*\[Rho] - 28077*\[Rho]^2 - 
        175211*\[Rho]^3 + 41223*\[Rho]^4) - 40*tc^24*\[Rho]^(3/2)*
       (-3094 + 22351*\[Rho] - 28077*\[Rho]^2 - 175211*\[Rho]^3 + 
        41223*\[Rho]^4) + 3*tc^3*\[Rho]*(295855 + 630042*\[Rho] + 
        2104660*\[Rho]^2 - 1142902*\[Rho]^3 + 537573*\[Rho]^4 + 
        443940*\[Rho]^5) + 3*tc^23*\[Rho]*(295855 + 630042*\[Rho] + 
        2104660*\[Rho]^2 - 1142902*\[Rho]^3 + 537573*\[Rho]^4 + 
        443940*\[Rho]^5) + 40*tc^9*(-59850 - 625772*\[Rho] - 
        26090581*\[Rho]^2 - 73330742*\[Rho]^3 - 55766329*\[Rho]^4 - 
        10006114*\[Rho]^5 + 30660*\[Rho]^6) + 
      40*tc^17*(-59850 - 625772*\[Rho] - 26090581*\[Rho]^2 - 
        73330742*\[Rho]^3 - 55766329*\[Rho]^4 - 10006114*\[Rho]^5 + 
        30660*\[Rho]^6) + 20*tc^4*Sqrt[\[Rho]]*(-85680 - 386235*\[Rho] + 
        499905*\[Rho]^2 + 38504*\[Rho]^3 - 404320*\[Rho]^4 - 
        255381*\[Rho]^5 + 142695*\[Rho]^6) + 20*tc^22*Sqrt[\[Rho]]*
       (-85680 - 386235*\[Rho] + 499905*\[Rho]^2 + 38504*\[Rho]^3 - 
        404320*\[Rho]^4 - 255381*\[Rho]^5 + 142695*\[Rho]^6) - 
      10*tc^8*Sqrt[\[Rho]]*(801360 + 8891871*\[Rho] + 47305821*\[Rho]^2 + 
        46425754*\[Rho]^3 + 9798694*\[Rho]^4 + 7248759*\[Rho]^5 + 
        284445*\[Rho]^6) - 10*tc^18*Sqrt[\[Rho]]*(801360 + 8891871*\[Rho] + 
        47305821*\[Rho]^2 + 46425754*\[Rho]^3 + 9798694*\[Rho]^4 + 
        7248759*\[Rho]^5 + 284445*\[Rho]^6) + 10*tc^6*Sqrt[\[Rho]]*
       (967680 + 5135231*\[Rho] + 4003981*\[Rho]^2 - 10916470*\[Rho]^3 + 
        3417318*\[Rho]^4 + 3035655*\[Rho]^5 + 405405*\[Rho]^6) + 
      10*tc^20*Sqrt[\[Rho]]*(967680 + 5135231*\[Rho] + 4003981*\[Rho]^2 - 
        10916470*\[Rho]^3 + 3417318*\[Rho]^4 + 3035655*\[Rho]^5 + 
        405405*\[Rho]^6) + tc^11*(5562900 + 200236330*\[Rho] + 
        2267869196*\[Rho]^2 + 5102566600*\[Rho]^3 + 5364846224*\[Rho]^4 + 
        815058974*\[Rho]^5 + 722400*\[Rho]^6) + 
      tc^15*(5562900 + 200236330*\[Rho] + 2267869196*\[Rho]^2 + 
        5102566600*\[Rho]^3 + 5364846224*\[Rho]^4 + 815058974*\[Rho]^5 + 
        722400*\[Rho]^6) - 10*tc^10*Sqrt[\[Rho]]*(1265040 - 11399247*\[Rho] - 
        108367137*\[Rho]^2 - 268410902*\[Rho]^3 - 12822362*\[Rho]^4 - 
        4442907*\[Rho]^5 + 751275*\[Rho]^6) - 10*tc^16*Sqrt[\[Rho]]*
       (1265040 - 11399247*\[Rho] - 108367137*\[Rho]^2 - 268410902*\[Rho]^3 - 
        12822362*\[Rho]^4 - 4442907*\[Rho]^5 + 751275*\[Rho]^6) - 
      10*tc^12*Sqrt[\[Rho]]*(2540160 - 2370927*\[Rho] + 67049223*\[Rho]^2 + 
        223233034*\[Rho]^3 - 677738*\[Rho]^4 - 3167451*\[Rho]^5 + 
        1832355*\[Rho]^6) - 10*tc^14*Sqrt[\[Rho]]*(2540160 - 2370927*\[Rho] + 
        67049223*\[Rho]^2 + 223233034*\[Rho]^3 - 677738*\[Rho]^4 - 
        3167451*\[Rho]^5 + 1832355*\[Rho]^6) + 
      5*tc^7*(-134820 - 3933643*\[Rho] + 54695054*\[Rho]^2 + 
        162852492*\[Rho]^3 + 83518666*\[Rho]^4 + 12140311*\[Rho]^5 + 
        2819460*\[Rho]^6) + 5*tc^19*(-134820 - 3933643*\[Rho] + 
        54695054*\[Rho]^2 + 162852492*\[Rho]^3 + 83518666*\[Rho]^4 + 
        12140311*\[Rho]^5 + 2819460*\[Rho]^6) - 
      2*tc^5*(138600 - 2760275*\[Rho] + 24564764*\[Rho]^2 + 
        53195530*\[Rho]^3 + 12618236*\[Rho]^4 - 1575439*\[Rho]^5 + 
        4565400*\[Rho]^6) - 2*tc^21*(138600 - 2760275*\[Rho] + 
        24564764*\[Rho]^2 + 53195530*\[Rho]^3 + 12618236*\[Rho]^4 - 
        1575439*\[Rho]^5 + 4565400*\[Rho]^6) + 
      4*tc^13*(2973600 - 67364675*\[Rho] - 794765668*\[Rho]^2 - 
        1382020070*\[Rho]^3 - 1720587292*\[Rho]^4 - 313046767*\[Rho]^5 + 
        21731640*\[Rho]^6))*Log[tc]^2 + 172800*tc^11*
     (240*\[Rho]^(5/2)*(-35 + 151*\[Rho]^2) + 240*tc^20*\[Rho]^(5/2)*
       (-35 + 151*\[Rho]^2) - 140*tc*\[Rho]^2*(-343 + 20*\[Rho] + 
        495*\[Rho]^2) - 140*tc^19*\[Rho]^2*(-343 + 20*\[Rho] + 
        495*\[Rho]^2) - 12*tc^2*\[Rho]^(3/2)*(-1288 - 3563*\[Rho] - 
        36239*\[Rho]^2 + 11223*\[Rho]^3 + 3171*\[Rho]^4) - 
      12*tc^18*\[Rho]^(3/2)*(-1288 - 3563*\[Rho] - 36239*\[Rho]^2 + 
        11223*\[Rho]^3 + 3171*\[Rho]^4) - 35*tc^3*\[Rho]*
       (4593 + 5288*\[Rho] - 18904*\[Rho]^2 - 9078*\[Rho]^3 - 1833*\[Rho]^4 + 
        2718*\[Rho]^5) - 35*tc^17*\[Rho]*(4593 + 5288*\[Rho] - 
        18904*\[Rho]^2 - 9078*\[Rho]^3 - 1833*\[Rho]^4 + 2718*\[Rho]^5) + 
      35*tc^5*\[Rho]*(11571 + 10600*\[Rho] + 115084*\[Rho]^2 + 
        61422*\[Rho]^3 - 7743*\[Rho]^4 + 9018*\[Rho]^5) + 
      35*tc^15*\[Rho]*(11571 + 10600*\[Rho] + 115084*\[Rho]^2 + 
        61422*\[Rho]^3 - 7743*\[Rho]^4 + 9018*\[Rho]^5) - 
      140*tc^10*Sqrt[\[Rho]]*(-816 + 39593*\[Rho] - 480587*\[Rho]^2 - 
        694536*\[Rho]^3 - 151832*\[Rho]^4 + 1095*\[Rho]^5 + 315*\[Rho]^6) + 
      42*tc^8*Sqrt[\[Rho]]*(8280 + 85087*\[Rho] - 1170543*\[Rho]^2 - 
        1493814*\[Rho]^3 - 394842*\[Rho]^4 + 1191*\[Rho]^5 + 4545*\[Rho]^6) + 
      42*tc^12*Sqrt[\[Rho]]*(8280 + 85087*\[Rho] - 1170543*\[Rho]^2 - 
        1493814*\[Rho]^3 - 394842*\[Rho]^4 + 1191*\[Rho]^5 + 4545*\[Rho]^6) - 
      35*tc^7*(-1836 + 3447*\[Rho] + 19192*\[Rho]^2 + 264700*\[Rho]^3 + 
        110106*\[Rho]^4 - 8883*\[Rho]^5 + 5418*\[Rho]^6) - 
      35*tc^13*(-1836 + 3447*\[Rho] + 19192*\[Rho]^2 + 264700*\[Rho]^3 + 
        110106*\[Rho]^4 - 8883*\[Rho]^5 + 5418*\[Rho]^6) + 
      6*tc^6*Sqrt[\[Rho]]*(-38640 - 249207*\[Rho] + 3099943*\[Rho]^2 + 
        3052154*\[Rho]^3 + 1118342*\[Rho]^4 - 60291*\[Rho]^5 + 
        7875*\[Rho]^6) + 6*tc^14*Sqrt[\[Rho]]*(-38640 - 249207*\[Rho] + 
        3099943*\[Rho]^2 + 3052154*\[Rho]^3 + 1118342*\[Rho]^4 - 
        60291*\[Rho]^5 + 7875*\[Rho]^6) - 35*tc^9*(3132 + 7851*\[Rho] - 
        34540*\[Rho]^2 - 111784*\[Rho]^3 - 29058*\[Rho]^4 - 20355*\[Rho]^5 + 
        9090*\[Rho]^6) - 35*tc^11*(3132 + 7851*\[Rho] - 34540*\[Rho]^2 - 
        111784*\[Rho]^3 - 29058*\[Rho]^4 - 20355*\[Rho]^5 + 9090*\[Rho]^6) - 
      2*tc^4*Sqrt[\[Rho]]*(-19320 - 81781*\[Rho] + 1525909*\[Rho]^2 + 
        1979922*\[Rho]^3 + 524806*\[Rho]^4 - 137613*\[Rho]^5 + 
        47565*\[Rho]^6) - 2*tc^16*Sqrt[\[Rho]]*(-19320 - 81781*\[Rho] + 
        1525909*\[Rho]^2 + 1979922*\[Rho]^3 + 524806*\[Rho]^4 - 
        137613*\[Rho]^5 + 47565*\[Rho]^6))*Log[tc]^3 - 
    145152000*tc^18*(-1 + tc^2)^3*\[Rho]*(-633 + 206*\[Rho] + 
      12272*\[Rho]^2 + 3150*\[Rho]^3 + 45*\[Rho]^4)*Log[tc]^4))/
  (157500*mb^5*tc^2*(-1 + tc^2)^3*\[Rho]*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^4) + 
 (r7*(-((-1 + tc^2)^3*(2640*\[Rho]^4 + 2640*tc^36*\[Rho]^4 - 
       1936*tc*\[Rho]^(7/2)*(20 + 21*\[Rho]) - 1936*tc^35*\[Rho]^(7/2)*
        (20 + 21*\[Rho]) + tc^2*\[Rho]^3*(157345 + 831243*\[Rho] + 
         533858*\[Rho]^2) + tc^34*\[Rho]^3*(157345 + 831243*\[Rho] + 
         533858*\[Rho]^2) - 32*tc^3*\[Rho]^(3/2)*(873 - 86027*\[Rho] + 
         123670*\[Rho]^2 - 144281*\[Rho]^3 + 66455*\[Rho]^4) - 
       32*tc^33*\[Rho]^(3/2)*(873 - 86027*\[Rho] + 123670*\[Rho]^2 - 
         144281*\[Rho]^3 + 66455*\[Rho]^4) + tc^4*\[Rho]*
        (151560 - 11577*\[Rho] + 8476285*\[Rho]^2 - 37537135*\[Rho]^3 - 
         25756885*\[Rho]^4 + 3327720*\[Rho]^5) + tc^32*\[Rho]*
        (151560 - 11577*\[Rho] + 8476285*\[Rho]^2 - 37537135*\[Rho]^3 - 
         25756885*\[Rho]^4 + 3327720*\[Rho]^5) + 
       tc^14*(3849586650 - 15830006970*\[Rho] + 52893385584*\[Rho]^2 + 
         68052320300*\[Rho]^3 - 42448121222*\[Rho]^4 + 34181098318*\[Rho]^5 - 
         2480702340*\[Rho]^6) + tc^22*(3849586650 - 15830006970*\[Rho] + 
         52893385584*\[Rho]^2 + 68052320300*\[Rho]^3 - 42448121222*\[Rho]^4 + 
         34181098318*\[Rho]^5 - 2480702340*\[Rho]^6) + 
       4*tc^10*(112803075 + 187420845*\[Rho] + 758656656*\[Rho]^2 + 
         309363225*\[Rho]^3 + 4533368584*\[Rho]^4 + 1170041559*\[Rho]^5 - 
         839006790*\[Rho]^6) + 4*tc^26*(112803075 + 187420845*\[Rho] + 
         758656656*\[Rho]^2 + 309363225*\[Rho]^3 + 4533368584*\[Rho]^4 + 
         1170041559*\[Rho]^5 - 839006790*\[Rho]^6) + 2*tc^7*Sqrt[\[Rho]]*
        (-26492310 + 16415796*\[Rho] - 42109689*\[Rho]^2 + 
         484134680*\[Rho]^3 + 534329996*\[Rho]^4 + 16404900*\[Rho]^5 - 
         65474325*\[Rho]^6) + 2*tc^29*Sqrt[\[Rho]]*(-26492310 + 
         16415796*\[Rho] - 42109689*\[Rho]^2 + 484134680*\[Rho]^3 + 
         534329996*\[Rho]^4 + 16404900*\[Rho]^5 - 65474325*\[Rho]^6) - 
       2*tc^5*Sqrt[\[Rho]]*(137520 + 29563158*\[Rho] + 20344923*\[Rho]^2 - 
         1510180*\[Rho]^3 - 112127366*\[Rho]^4 + 5316510*\[Rho]^5 + 
         915075*\[Rho]^6) - 2*tc^31*Sqrt[\[Rho]]*(137520 + 29563158*\[Rho] + 
         20344923*\[Rho]^2 - 1510180*\[Rho]^3 - 112127366*\[Rho]^4 + 
         5316510*\[Rho]^5 + 915075*\[Rho]^6) - 12*tc^9*Sqrt[\[Rho]]*
        (-36645815 - 174642221*\[Rho] - 39974686*\[Rho]^2 + 
         61741670*\[Rho]^3 + 692233649*\[Rho]^4 - 14410825*\[Rho]^5 + 
         19706400*\[Rho]^6) - 12*tc^27*Sqrt[\[Rho]]*
        (-36645815 - 174642221*\[Rho] - 39974686*\[Rho]^2 + 
         61741670*\[Rho]^3 + 692233649*\[Rho]^4 - 14410825*\[Rho]^5 + 
         19706400*\[Rho]^6) - 2*tc^15*Sqrt[\[Rho]]*(5867694660 - 
         21378797826*\[Rho] + 44353787369*\[Rho]^2 + 9440215820*\[Rho]^3 + 
         27201207890*\[Rho]^4 - 11557071770*\[Rho]^5 + 41528025*\[Rho]^6) - 
       2*tc^21*Sqrt[\[Rho]]*(5867694660 - 21378797826*\[Rho] + 
         44353787369*\[Rho]^2 + 9440215820*\[Rho]^3 + 27201207890*\[Rho]^4 - 
         11557071770*\[Rho]^5 + 41528025*\[Rho]^6) + 4*tc^11*Sqrt[\[Rho]]*
        (-471079035 - 1761194409*\[Rho] + 2632859946*\[Rho]^2 - 
         3366977650*\[Rho]^3 - 1267448299*\[Rho]^4 + 1830899595*\[Rho]^5 + 
         62848800*\[Rho]^6) + 4*tc^25*Sqrt[\[Rho]]*(-471079035 - 
         1761194409*\[Rho] + 2632859946*\[Rho]^2 - 3366977650*\[Rho]^3 - 
         1267448299*\[Rho]^4 + 1830899595*\[Rho]^5 + 62848800*\[Rho]^6) + 
       2*tc^6*(83475 + 66044765*\[Rho] + 75394632*\[Rho]^2 + 
         118115050*\[Rho]^3 - 287722557*\[Rho]^4 - 172788647*\[Rho]^5 + 
         70091970*\[Rho]^6) + 2*tc^30*(83475 + 66044765*\[Rho] + 
         75394632*\[Rho]^2 + 118115050*\[Rho]^3 - 287722557*\[Rho]^4 - 
         172788647*\[Rho]^5 + 70091970*\[Rho]^6) + 8*tc^17*Sqrt[\[Rho]]*
        (678029355 - 3411754443*\[Rho] + 7684191762*\[Rho]^2 + 
         566517010*\[Rho]^3 + 1870149237*\[Rho]^4 - 1361685975*\[Rho]^5 + 
         122522400*\[Rho]^6) + 8*tc^19*Sqrt[\[Rho]]*
        (678029355 - 3411754443*\[Rho] + 7684191762*\[Rho]^2 + 
         566517010*\[Rho]^3 + 1870149237*\[Rho]^4 - 1361685975*\[Rho]^5 + 
         122522400*\[Rho]^6) + 2*tc^13*Sqrt[\[Rho]]*(3686762250 - 
         3937715232*\[Rho] + 5777522493*\[Rho]^2 + 14665818320*\[Rho]^3 + 
         27719715904*\[Rho]^4 - 12045897120*\[Rho]^5 + 263552625*\[Rho]^6) + 
       2*tc^23*Sqrt[\[Rho]]*(3686762250 - 3937715232*\[Rho] + 
         5777522493*\[Rho]^2 + 14665818320*\[Rho]^3 + 27719715904*\[Rho]^4 - 
         12045897120*\[Rho]^5 + 263552625*\[Rho]^6) + 
       tc^8*(-43060500 - 731063220*\[Rho] - 1262728599*\[Rho]^2 - 
         1680422805*\[Rho]^3 - 636282613*\[Rho]^4 + 679393497*\[Rho]^5 + 
         349959600*\[Rho]^6) + tc^28*(-43060500 - 731063220*\[Rho] - 
         1262728599*\[Rho]^2 - 1680422805*\[Rho]^3 - 636282613*\[Rho]^4 + 
         679393497*\[Rho]^5 + 349959600*\[Rho]^6) + 
       6*tc^18*(1514005500 - 10350873660*\[Rho] + 32342911808*\[Rho]^2 + 
         22846415785*\[Rho]^3 - 19295526329*\[Rho]^4 + 1266843926*\[Rho]^5 + 
         2068417800*\[Rho]^6) + tc^12*(-1845162900 + 4444467260*\[Rho] - 
         15030600357*\[Rho]^2 - 16174077455*\[Rho]^3 - 22702830711*\[Rho]^4 - 
         20108351741*\[Rho]^5 + 5231217120*\[Rho]^6) + 
       tc^24*(-1845162900 + 4444467260*\[Rho] - 15030600357*\[Rho]^2 - 
         16174077455*\[Rho]^3 - 22702830711*\[Rho]^4 - 20108351741*\[Rho]^5 + 
         5231217120*\[Rho]^6) - tc^16*(8261127000 - 46641859440*\[Rho] + 
         140733300363*\[Rho]^2 + 121961208025*\[Rho]^3 - 
         110942503563*\[Rho]^4 + 25474773767*\[Rho]^5 + 
         5657756280*\[Rho]^6) - tc^20*(8261127000 - 46641859440*\[Rho] + 
         140733300363*\[Rho]^2 + 121961208025*\[Rho]^3 - 
         110942503563*\[Rho]^4 + 25474773767*\[Rho]^5 + 
         5657756280*\[Rho]^6))) + 12*tc^3*(-1 + tc^2)^2*
     (10864*\[Rho]^(5/2)*(5 + 42*\[Rho]^2) + 10864*tc^32*\[Rho]^(5/2)*
       (5 + 42*\[Rho]^2) - 20*tc*\[Rho]^2*(-15211 - 20685*\[Rho] + 
        114510*\[Rho]^2 + 76440*\[Rho]^3) - 20*tc^31*\[Rho]^2*
       (-15211 - 20685*\[Rho] + 114510*\[Rho]^2 + 76440*\[Rho]^3) - 
      8*tc^2*\[Rho]^(3/2)*(315455 + 48895*\[Rho] + 61380*\[Rho]^2 - 
        1437689*\[Rho]^3 + 112455*\[Rho]^4) - 8*tc^30*\[Rho]^(3/2)*
       (315455 + 48895*\[Rho] + 61380*\[Rho]^2 - 1437689*\[Rho]^3 + 
        112455*\[Rho]^4) + 5*tc^3*\[Rho]*(816025 - 970263*\[Rho] + 
        776845*\[Rho]^2 - 7152041*\[Rho]^3 - 4582466*\[Rho]^4 + 
        1502340*\[Rho]^5) + 5*tc^29*\[Rho]*(816025 - 970263*\[Rho] + 
        776845*\[Rho]^2 - 7152041*\[Rho]^3 - 4582466*\[Rho]^4 + 
        1502340*\[Rho]^5) + tc^11*(68418000 + 972592225*\[Rho] + 
        7075357455*\[Rho]^2 + 9569745775*\[Rho]^3 - 1358836175*\[Rho]^4 + 
        1855939300*\[Rho]^5 - 993877500*\[Rho]^6) + 
      tc^21*(68418000 + 972592225*\[Rho] + 7075357455*\[Rho]^2 + 
        9569745775*\[Rho]^3 - 1358836175*\[Rho]^4 + 1855939300*\[Rho]^5 - 
        993877500*\[Rho]^6) + 4*tc^12*Sqrt[\[Rho]]*
       (343100625 + 1826007025*\[Rho] + 3805916765*\[Rho]^2 + 
        2313560970*\[Rho]^3 + 1231314551*\[Rho]^4 + 566395845*\[Rho]^5 - 
        4427325*\[Rho]^6) + 4*tc^20*Sqrt[\[Rho]]*(343100625 + 
        1826007025*\[Rho] + 3805916765*\[Rho]^2 + 2313560970*\[Rho]^3 + 
        1231314551*\[Rho]^4 + 566395845*\[Rho]^5 - 4427325*\[Rho]^6) - 
      20*tc^4*Sqrt[\[Rho]]*(2205 - 524163*\[Rho] - 1154183*\[Rho]^2 - 
        3410558*\[Rho]^3 - 1399029*\[Rho]^4 - 236223*\[Rho]^5 + 
        324135*\[Rho]^6) - 20*tc^28*Sqrt[\[Rho]]*(2205 - 524163*\[Rho] - 
        1154183*\[Rho]^2 - 3410558*\[Rho]^3 - 1399029*\[Rho]^4 - 
        236223*\[Rho]^5 + 324135*\[Rho]^6) + 
      60*tc^15*(-2132130 - 7316050*\[Rho] + 114018136*\[Rho]^2 + 
        106217880*\[Rho]^3 + 62617331*\[Rho]^4 - 37779449*\[Rho]^5 + 
        1547980*\[Rho]^6) + 60*tc^17*(-2132130 - 7316050*\[Rho] + 
        114018136*\[Rho]^2 + 106217880*\[Rho]^3 + 62617331*\[Rho]^4 - 
        37779449*\[Rho]^5 + 1547980*\[Rho]^6) + 480*tc^16*Sqrt[\[Rho]]*
       (6450675 - 24632061*\[Rho] + 261393974*\[Rho]^2 - 3150414*\[Rho]^3 - 
        1593989*\[Rho]^4 + 3805291*\[Rho]^5 + 1903125*\[Rho]^6) - 
      20*tc^6*Sqrt[\[Rho]]*(1199100 + 7097768*\[Rho] + 12130063*\[Rho]^2 + 
        11355612*\[Rho]^3 + 39663572*\[Rho]^4 - 5918728*\[Rho]^5 + 
        2751525*\[Rho]^6) - 20*tc^26*Sqrt[\[Rho]]*(1199100 + 7097768*\[Rho] + 
        12130063*\[Rho]^2 + 11355612*\[Rho]^3 + 39663572*\[Rho]^4 - 
        5918728*\[Rho]^5 + 2751525*\[Rho]^6) - 80*tc^8*Sqrt[\[Rho]]*
       (-1794135 - 12347735*\[Rho] - 45644695*\[Rho]^2 - 6073962*\[Rho]^3 + 
        1859983*\[Rho]^4 - 9773087*\[Rho]^5 + 2776095*\[Rho]^6) - 
      80*tc^24*Sqrt[\[Rho]]*(-1794135 - 12347735*\[Rho] - 45644695*\[Rho]^2 - 
        6073962*\[Rho]^3 + 1859983*\[Rho]^4 - 9773087*\[Rho]^5 + 
        2776095*\[Rho]^6) + 40*tc^14*Sqrt[\[Rho]]*
       (-74889780 + 105105861*\[Rho] - 1994161244*\[Rho]^2 - 
        91205208*\[Rho]^3 - 79809351*\[Rho]^4 - 94758003*\[Rho]^5 + 
        3031245*\[Rho]^6) + 40*tc^18*Sqrt[\[Rho]]*
       (-74889780 + 105105861*\[Rho] - 1994161244*\[Rho]^2 - 
        91205208*\[Rho]^3 - 79809351*\[Rho]^4 - 94758003*\[Rho]^5 + 
        3031245*\[Rho]^6) - 30*tc^7*(-672210 - 1350610*\[Rho] + 
        5761935*\[Rho]^2 + 27906265*\[Rho]^3 - 37368147*\[Rho]^4 - 
        427937*\[Rho]^5 + 9863980*\[Rho]^6) - 
      30*tc^25*(-672210 - 1350610*\[Rho] + 5761935*\[Rho]^2 + 
        27906265*\[Rho]^3 - 37368147*\[Rho]^4 - 427937*\[Rho]^5 + 
        9863980*\[Rho]^6) + 5*tc^5*(-529200 + 389855*\[Rho] + 
        2081173*\[Rho]^2 - 981955*\[Rho]^3 + 27124971*\[Rho]^4 + 
        25534416*\[Rho]^5 + 10613820*\[Rho]^6) + 
      5*tc^27*(-529200 + 389855*\[Rho] + 2081173*\[Rho]^2 - 981955*\[Rho]^3 + 
        27124971*\[Rho]^4 + 25534416*\[Rho]^5 + 10613820*\[Rho]^6) + 
      10*tc^9*(-4827690 - 21763210*\[Rho] - 179356601*\[Rho]^2 - 
        164004895*\[Rho]^3 - 74194959*\[Rho]^4 - 98259549*\[Rho]^5 + 
        38851260*\[Rho]^6) + 10*tc^23*(-4827690 - 21763210*\[Rho] - 
        179356601*\[Rho]^2 - 164004895*\[Rho]^3 - 74194959*\[Rho]^4 - 
        98259549*\[Rho]^5 + 38851260*\[Rho]^6) + 4*tc^10*Sqrt[\[Rho]]*
       (-65551500 - 1286005740*\[Rho] - 1004625055*\[Rho]^2 - 
        1076387260*\[Rho]^3 + 377839224*\[Rho]^4 - 617464860*\[Rho]^5 + 
        94123575*\[Rho]^6) + 4*tc^22*Sqrt[\[Rho]]*
       (-65551500 - 1286005740*\[Rho] - 1004625055*\[Rho]^2 - 
        1076387260*\[Rho]^3 + 377839224*\[Rho]^4 - 617464860*\[Rho]^5 + 
        94123575*\[Rho]^6) + 5*tc^13*(-112583520 + 362947035*\[Rho] - 
        2783086465*\[Rho]^2 - 2867176365*\[Rho]^3 - 95972991*\[Rho]^4 - 
        5802786*\[Rho]^5 + 193110540*\[Rho]^6) + 
      5*tc^19*(-112583520 + 362947035*\[Rho] - 2783086465*\[Rho]^2 - 
        2867176365*\[Rho]^3 - 95972991*\[Rho]^4 - 5802786*\[Rho]^5 + 
        193110540*\[Rho]^6))*Log[tc] + 1440*tc^7*(-1 + tc^2)*
     (10080*\[Rho]^(5/2)*(5 + 42*\[Rho]^2) + 10080*tc^26*\[Rho]^(5/2)*
       (5 + 42*\[Rho]^2) - 8*tc*\[Rho]^2*(10073 + 9835*\[Rho] + 
        170722*\[Rho]^2 + 93492*\[Rho]^3) - 8*tc^25*\[Rho]^2*
       (10073 + 9835*\[Rho] + 170722*\[Rho]^2 + 93492*\[Rho]^3) - 
      80*tc^2*\[Rho]^(3/2)*(714 + 15799*\[Rho] - 4863*\[Rho]^2 - 
        40879*\[Rho]^3 + 13377*\[Rho]^4) - 80*tc^24*\[Rho]^(3/2)*
       (714 + 15799*\[Rho] - 4863*\[Rho]^2 - 40879*\[Rho]^3 + 
        13377*\[Rho]^4) + tc^3*\[Rho]*(-241605 + 3961643*\[Rho] + 
        6537215*\[Rho]^2 - 5061383*\[Rho]^3 - 125838*\[Rho]^4 + 
        864360*\[Rho]^5) + tc^23*\[Rho]*(-241605 + 3961643*\[Rho] + 
        6537215*\[Rho]^2 - 5061383*\[Rho]^3 - 125838*\[Rho]^4 + 
        864360*\[Rho]^5) + tc^11*(-636300 + 135955190*\[Rho] + 
        521961478*\[Rho]^2 + 668671950*\[Rho]^3 + 292082182*\[Rho]^4 + 
        107649252*\[Rho]^5 - 7387800*\[Rho]^6) + 
      tc^15*(-636300 + 135955190*\[Rho] + 521961478*\[Rho]^2 + 
        668671950*\[Rho]^3 + 292082182*\[Rho]^4 + 107649252*\[Rho]^5 - 
        7387800*\[Rho]^6) + 40*tc^4*Sqrt[\[Rho]]*(11655 + 58495*\[Rho] - 
        252375*\[Rho]^2 + 89296*\[Rho]^3 - 18385*\[Rho]^4 - 46599*\[Rho]^5 + 
        46305*\[Rho]^6) + 40*tc^22*Sqrt[\[Rho]]*(11655 + 58495*\[Rho] - 
        252375*\[Rho]^2 + 89296*\[Rho]^3 - 18385*\[Rho]^4 - 46599*\[Rho]^5 + 
        46305*\[Rho]^6) - 20*tc^8*Sqrt[\[Rho]]*(-275310 + 1790084*\[Rho] + 
        5623539*\[Rho]^2 - 783364*\[Rho]^3 - 2448224*\[Rho]^4 + 
        1255296*\[Rho]^5 + 55755*\[Rho]^6) - 20*tc^18*Sqrt[\[Rho]]*
       (-275310 + 1790084*\[Rho] + 5623539*\[Rho]^2 - 783364*\[Rho]^3 - 
        2448224*\[Rho]^4 + 1255296*\[Rho]^5 + 55755*\[Rho]^6) + 
      20*tc^6*Sqrt[\[Rho]]*(-151830 + 530644*\[Rho] - 193301*\[Rho]^2 - 
        275540*\[Rho]^3 - 823328*\[Rho]^4 + 514080*\[Rho]^5 + 
        85995*\[Rho]^6) + 20*tc^20*Sqrt[\[Rho]]*(-151830 + 530644*\[Rho] - 
        193301*\[Rho]^2 - 275540*\[Rho]^3 - 823328*\[Rho]^4 + 
        514080*\[Rho]^5 + 85995*\[Rho]^6) - 20*tc^10*Sqrt[\[Rho]]*
       (602910 - 415468*\[Rho] - 29985663*\[Rho]^2 + 3810272*\[Rho]^3 + 
        4401292*\[Rho]^4 - 1730148*\[Rho]^5 + 269325*\[Rho]^6) - 
      20*tc^16*Sqrt[\[Rho]]*(602910 - 415468*\[Rho] - 29985663*\[Rho]^2 + 
        3810272*\[Rho]^3 + 4401292*\[Rho]^4 - 1730148*\[Rho]^5 + 
        269325*\[Rho]^6) - 40*tc^9*(-138600 + 2742376*\[Rho] + 
        6022343*\[Rho]^2 + 6338841*\[Rho]^3 + 4408862*\[Rho]^4 + 
        834972*\[Rho]^5 + 277620*\[Rho]^6) - 
      40*tc^17*(-138600 + 2742376*\[Rho] + 6022343*\[Rho]^2 + 
        6338841*\[Rho]^3 + 4408862*\[Rho]^4 + 834972*\[Rho]^5 + 
        277620*\[Rho]^6) - 20*tc^12*Sqrt[\[Rho]]*(-637560 + 358802*\[Rho] + 
        21607557*\[Rho]^2 - 2378644*\[Rho]^3 - 995522*\[Rho]^4 - 
        972174*\[Rho]^5 + 397845*\[Rho]^6) - 20*tc^14*Sqrt[\[Rho]]*
       (-637560 + 358802*\[Rho] + 21607557*\[Rho]^2 - 2378644*\[Rho]^3 - 
        995522*\[Rho]^4 - 972174*\[Rho]^5 + 397845*\[Rho]^6) - 
      2*tc^5*(-88200 + 3482675*\[Rho] + 7094252*\[Rho]^2 + 3211690*\[Rho]^3 - 
        4546752*\[Rho]^4 - 3889497*\[Rho]^5 + 1495200*\[Rho]^6) - 
      2*tc^21*(-88200 + 3482675*\[Rho] + 7094252*\[Rho]^2 + 
        3211690*\[Rho]^3 - 4546752*\[Rho]^4 - 3889497*\[Rho]^5 + 
        1495200*\[Rho]^6) + 4*tc^13*(3691800 - 45489325*\[Rho] - 
        151258724*\[Rho]^2 - 226870710*\[Rho]^3 - 84714656*\[Rho]^4 - 
        26110041*\[Rho]^5 + 1812720*\[Rho]^6) + 
      5*tc^7*(-316260 + 7127491*\[Rho] + 12883267*\[Rho]^2 + 
        10620631*\[Rho]^3 + 2223693*\[Rho]^4 - 1432542*\[Rho]^5 + 
        2672880*\[Rho]^6) + 5*tc^19*(-316260 + 7127491*\[Rho] + 
        12883267*\[Rho]^2 + 10620631*\[Rho]^3 + 2223693*\[Rho]^4 - 
        1432542*\[Rho]^5 + 2672880*\[Rho]^6))*Log[tc]^2 + 
    1209600*tc^11*(80*\[Rho]^(5/2)*(5 + 42*\[Rho]^2) + 
      80*tc^20*\[Rho]^(5/2)*(5 + 42*\[Rho]^2) - 20*tc*\[Rho]^2*
       (151 + 185*\[Rho] + 250*\[Rho]^2) - 20*tc^19*\[Rho]^2*
       (151 + 185*\[Rho] + 250*\[Rho]^2) - 24*tc^2*\[Rho]^(3/2)*
       (9 - 921*\[Rho] + 122*\[Rho]^2 + 471*\[Rho]^3 + 147*\[Rho]^4) - 
      24*tc^18*\[Rho]^(3/2)*(9 - 921*\[Rho] + 122*\[Rho]^2 + 471*\[Rho]^3 + 
        147*\[Rho]^4) + 5*tc^3*\[Rho]*(1701 + 301*\[Rho] - 2343*\[Rho]^2 + 
        8379*\[Rho]^3 + 1254*\[Rho]^4 - 1764*\[Rho]^5) + 
      5*tc^17*\[Rho]*(1701 + 301*\[Rho] - 2343*\[Rho]^2 + 8379*\[Rho]^3 + 
        1254*\[Rho]^4 - 1764*\[Rho]^5) + 5*tc^5*\[Rho]*
       (-4887 + 22315*\[Rho] + 13707*\[Rho]^2 - 6399*\[Rho]^3 - 
        3804*\[Rho]^4 + 3564*\[Rho]^5) + 5*tc^15*\[Rho]*
       (-4887 + 22315*\[Rho] + 13707*\[Rho]^2 - 6399*\[Rho]^3 - 
        3804*\[Rho]^4 + 3564*\[Rho]^5) - 40*tc^10*Sqrt[\[Rho]]*
       (36 - 23288*\[Rho] - 13893*\[Rho]^2 - 20664*\[Rho]^3 - 
        15008*\[Rho]^4 + 540*\[Rho]^5 + 45*\[Rho]^6) + 
      5*tc^9*(-1836 + 567*\[Rho] + 21835*\[Rho]^2 + 26247*\[Rho]^3 - 
        17451*\[Rho]^4 - 1950*\[Rho]^5 + 1260*\[Rho]^6) + 
      5*tc^11*(-1836 + 567*\[Rho] + 21835*\[Rho]^2 + 26247*\[Rho]^3 - 
        17451*\[Rho]^4 - 1950*\[Rho]^5 + 1260*\[Rho]^6) + 
      4*tc^6*Sqrt[\[Rho]]*(810 + 79728*\[Rho] - 9707*\[Rho]^2 + 
        72024*\[Rho]^3 + 34152*\[Rho]^4 - 936*\[Rho]^5 + 2025*\[Rho]^6) + 
      4*tc^14*Sqrt[\[Rho]]*(810 + 79728*\[Rho] - 9707*\[Rho]^2 + 
        72024*\[Rho]^3 + 34152*\[Rho]^4 - 936*\[Rho]^5 + 2025*\[Rho]^6) - 
      4*tc^4*Sqrt[\[Rho]]*(135 + 14083*\[Rho] + 9003*\[Rho]^2 + 
        10494*\[Rho]^3 + 6037*\[Rho]^4 - 4041*\[Rho]^5 + 2205*\[Rho]^6) - 
      4*tc^16*Sqrt[\[Rho]]*(135 + 14083*\[Rho] + 9003*\[Rho]^2 + 
        10494*\[Rho]^3 + 6037*\[Rho]^4 - 4041*\[Rho]^5 + 2205*\[Rho]^6) - 
      5*tc^7*(-108 - 8379*\[Rho] + 49031*\[Rho]^2 + 39175*\[Rho]^3 - 
        22807*\[Rho]^4 - 1044*\[Rho]^5 + 2484*\[Rho]^6) - 
      5*tc^13*(-108 - 8379*\[Rho] + 49031*\[Rho]^2 + 39175*\[Rho]^3 - 
        22807*\[Rho]^4 - 1044*\[Rho]^5 + 2484*\[Rho]^6) + 
      4*tc^8*Sqrt[\[Rho]]*(-1215 - 177711*\[Rho] - 64301*\[Rho]^2 - 
        161238*\[Rho]^3 - 94689*\[Rho]^4 - 6723*\[Rho]^5 + 2565*\[Rho]^6) + 
      4*tc^12*Sqrt[\[Rho]]*(-1215 - 177711*\[Rho] - 64301*\[Rho]^2 - 
        161238*\[Rho]^3 - 94689*\[Rho]^4 - 6723*\[Rho]^5 + 2565*\[Rho]^6))*
     Log[tc]^3 - 145152000*tc^18*(-1 + tc^2)^3*\[Rho]*
     (201 + 753*\[Rho] - 209*\[Rho]^2 + 785*\[Rho]^3 + 90*\[Rho]^4)*
     Log[tc]^4))/(157500*mb^5*tc^2*(-1 + tc^2)^3*\[Rho]*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^4) + 
 (r5*((-1 + tc^2)^3*(240*\[Rho]^4 + 240*tc^36*\[Rho]^4 + 
      16*tc*\[Rho]^(7/2)*(-300 + 151*\[Rho]) + 16*tc^35*\[Rho]^(7/2)*
       (-300 + 151*\[Rho]) + tc^2*\[Rho]^3*(33595 - 95453*\[Rho] - 
        71688*\[Rho]^2) + tc^34*\[Rho]^3*(33595 - 95453*\[Rho] - 
        71688*\[Rho]^2) + 64*tc^3*\[Rho]^(3/2)*(-1746 - 33711*\[Rho] + 
        9070*\[Rho]^2 - 45143*\[Rho]^3 + 4940*\[Rho]^4) + 
      64*tc^33*\[Rho]^(3/2)*(-1746 - 33711*\[Rho] + 9070*\[Rho]^2 - 
        45143*\[Rho]^3 + 4940*\[Rho]^4) + tc^4*\[Rho]*
       (606240 + 8477157*\[Rho] + 22719625*\[Rho]^2 + 17490185*\[Rho]^3 + 
        13357335*\[Rho]^4 - 512670*\[Rho]^5) + tc^32*\[Rho]*
       (606240 + 8477157*\[Rho] + 22719625*\[Rho]^2 + 17490185*\[Rho]^3 + 
        13357335*\[Rho]^4 - 512670*\[Rho]^5) + 2*tc^13*Sqrt[\[Rho]]*
       (305791500 + 11628556572*\[Rho] + 3820603827*\[Rho]^2 + 
        21760994660*\[Rho]^3 + 1248897426*\[Rho]^4 + 8827054320*\[Rho]^5 - 
        255677625*\[Rho]^6) + 2*tc^23*Sqrt[\[Rho]]*
       (305791500 + 11628556572*\[Rho] + 3820603827*\[Rho]^2 + 
        21760994660*\[Rho]^3 + 1248897426*\[Rho]^4 + 8827054320*\[Rho]^5 - 
        255677625*\[Rho]^6) + 2*tc^6*(333900 - 8724365*\[Rho] + 
        34726563*\[Rho]^2 + 52265750*\[Rho]^3 + 62742042*\[Rho]^4 + 
        82061687*\[Rho]^5 - 17257545*\[Rho]^6) + 
      2*tc^30*(333900 - 8724365*\[Rho] + 34726563*\[Rho]^2 + 
        52265750*\[Rho]^3 + 62742042*\[Rho]^4 + 82061687*\[Rho]^5 - 
        17257545*\[Rho]^6) + 2*tc^5*Sqrt[\[Rho]]*(-550080 - 1936962*\[Rho] - 
        51969207*\[Rho]^2 - 33215480*\[Rho]^3 - 51672846*\[Rho]^4 - 
        3159990*\[Rho]^5 + 143325*\[Rho]^6) + 2*tc^31*Sqrt[\[Rho]]*
       (-550080 - 1936962*\[Rho] - 51969207*\[Rho]^2 - 33215480*\[Rho]^3 - 
        51672846*\[Rho]^4 - 3159990*\[Rho]^5 + 143325*\[Rho]^6) - 
      12*tc^9*Sqrt[\[Rho]]*(12212690 + 15097511*\[Rho] - 382192389*\[Rho]^2 - 
        251928410*\[Rho]^3 - 316688204*\[Rho]^4 - 11614925*\[Rho]^5 + 
        5690475*\[Rho]^6) - 12*tc^27*Sqrt[\[Rho]]*
       (12212690 + 15097511*\[Rho] - 382192389*\[Rho]^2 - 
        251928410*\[Rho]^3 - 316688204*\[Rho]^4 - 11614925*\[Rho]^5 + 
        5690475*\[Rho]^6) - tc^8*(-7119000 + 110700180*\[Rho] + 
        1970577441*\[Rho]^2 + 4149284145*\[Rho]^3 + 3215229017*\[Rho]^4 + 
        1344028347*\[Rho]^5 + 17034750*\[Rho]^6) - 
      tc^28*(-7119000 + 110700180*\[Rho] + 1970577441*\[Rho]^2 + 
        4149284145*\[Rho]^3 + 3215229017*\[Rho]^4 + 1344028347*\[Rho]^5 + 
        17034750*\[Rho]^6) + 2*tc^7*Sqrt[\[Rho]]*(6372060 + 89763864*\[Rho] + 
        343896789*\[Rho]^2 + 469046260*\[Rho]^3 + 150917734*\[Rho]^4 - 
        19563900*\[Rho]^5 + 18507825*\[Rho]^6) + 2*tc^29*Sqrt[\[Rho]]*
       (6372060 + 89763864*\[Rho] + 343896789*\[Rho]^2 + 469046260*\[Rho]^3 + 
        150917734*\[Rho]^4 - 19563900*\[Rho]^5 + 18507825*\[Rho]^6) + 
      4*tc^11*Sqrt[\[Rho]]*(33062610 - 1243872501*\[Rho] - 
        4649936361*\[Rho]^2 - 3673537490*\[Rho]^3 - 3301114796*\[Rho]^4 - 
        889800345*\[Rho]^5 + 32131575*\[Rho]^6) + 4*tc^25*Sqrt[\[Rho]]*
       (33062610 - 1243872501*\[Rho] - 4649936361*\[Rho]^2 - 
        3673537490*\[Rho]^3 - 3301114796*\[Rho]^4 - 889800345*\[Rho]^5 + 
        32131575*\[Rho]^6) - 8*tc^17*Sqrt[\[Rho]]*
       (-36934770 - 3030558213*\[Rho] + 4843150587*\[Rho]^2 - 
        3397741770*\[Rho]^3 + 2837790002*\[Rho]^4 - 2166231225*\[Rho]^5 + 
        52033275*\[Rho]^6) - 8*tc^19*Sqrt[\[Rho]]*
       (-36934770 - 3030558213*\[Rho] + 4843150587*\[Rho]^2 - 
        3397741770*\[Rho]^3 + 2837790002*\[Rho]^4 - 2166231225*\[Rho]^5 + 
        52033275*\[Rho]^6) + 4*tc^10*(2337300 + 602702355*\[Rho] + 
        1399981779*\[Rho]^2 + 2008125675*\[Rho]^3 + 1697400431*\[Rho]^4 + 
        636804111*\[Rho]^5 + 399607815*\[Rho]^6) + 
      4*tc^26*(2337300 + 602702355*\[Rho] + 1399981779*\[Rho]^2 + 
        2008125675*\[Rho]^3 + 1697400431*\[Rho]^4 + 636804111*\[Rho]^5 + 
        399607815*\[Rho]^6) + 2*tc^15*Sqrt[\[Rho]]*
       (37686360 - 22566598386*\[Rho] + 22757756079*\[Rho]^2 - 
        28646207840*\[Rho]^3 + 13563489430*\[Rho]^4 - 15759502270*\[Rho]^5 + 
        578335275*\[Rho]^6) + 2*tc^21*Sqrt[\[Rho]]*
       (37686360 - 22566598386*\[Rho] + 22757756079*\[Rho]^2 - 
        28646207840*\[Rho]^3 + 13563489430*\[Rho]^4 - 15759502270*\[Rho]^5 + 
        578335275*\[Rho]^6) + 6*tc^18*(184170000 + 4059078460*\[Rho] + 
        5652285372*\[Rho]^2 + 29793288115*\[Rho]^3 + 37830662539*\[Rho]^4 - 
        11510092476*\[Rho]^5 + 4569303500*\[Rho]^6) - 
      tc^12*(-3389400 + 11007157460*\[Rho] + 1983624363*\[Rho]^2 + 
        5124440515*\[Rho]^3 + 11096876619*\[Rho]^4 - 2961606551*\[Rho]^5 + 
        6760317570*\[Rho]^6) - tc^24*(-3389400 + 11007157460*\[Rho] + 
        1983624363*\[Rho]^2 + 5124440515*\[Rho]^3 + 11096876619*\[Rho]^4 - 
        2961606551*\[Rho]^5 + 6760317570*\[Rho]^6) + 
      2*tc^14*(49965300 + 10689260685*\[Rho] + 377386653*\[Rho]^2 + 
        8435666410*\[Rho]^3 + 24916925606*\[Rho]^4 - 10341018999*\[Rho]^5 + 
        7161620745*\[Rho]^6) + 2*tc^22*(49965300 + 10689260685*\[Rho] + 
        377386653*\[Rho]^2 + 8435666410*\[Rho]^3 + 24916925606*\[Rho]^4 - 
        10341018999*\[Rho]^5 + 7161620745*\[Rho]^6) - 
      tc^16*(999558000 + 24831866040*\[Rho] + 17149141017*\[Rho]^2 + 
        107749995925*\[Rho]^3 + 156925989973*\[Rho]^4 - 
        53482847757*\[Rho]^5 + 23796979170*\[Rho]^6) - 
      tc^20*(999558000 + 24831866040*\[Rho] + 17149141017*\[Rho]^2 + 
        107749995925*\[Rho]^3 + 156925989973*\[Rho]^4 - 
        53482847757*\[Rho]^5 + 23796979170*\[Rho]^6)) + 
    12*tc^3*(-1 + tc^2)^2*(10864*\[Rho]^(5/2)*(5 + 12*\[Rho]^2) + 
      10864*tc^32*\[Rho]^(5/2)*(5 + 12*\[Rho]^2) - 
      20*tc*\[Rho]^2*(2499 + 26005*\[Rho] + 22770*\[Rho]^2 + 
        21840*\[Rho]^3) - 20*tc^31*\[Rho]^2*(2499 + 26005*\[Rho] + 
        22770*\[Rho]^2 + 21840*\[Rho]^3) - 8*tc^2*\[Rho]^(3/2)*
       (94780 - 164605*\[Rho] + 284980*\[Rho]^2 - 380829*\[Rho]^3 + 
        32130*\[Rho]^4) - 8*tc^30*\[Rho]^(3/2)*(94780 - 164605*\[Rho] + 
        284980*\[Rho]^2 - 380829*\[Rho]^3 + 32130*\[Rho]^4) + 
      5*tc^3*\[Rho]*(345975 + 688667*\[Rho] + 2534875*\[Rho]^2 + 
        1575449*\[Rho]^3 - 1453126*\[Rho]^4 + 429240*\[Rho]^5) + 
      5*tc^29*\[Rho]*(345975 + 688667*\[Rho] + 2534875*\[Rho]^2 + 
        1575449*\[Rho]^3 - 1453126*\[Rho]^4 + 429240*\[Rho]^5) - 
      20*tc^4*Sqrt[\[Rho]]*(25830 + 578667*\[Rho] + 1984342*\[Rho]^2 + 
        3359442*\[Rho]^3 + 1329146*\[Rho]^4 - 224253*\[Rho]^5 + 
        92610*\[Rho]^6) - 20*tc^28*Sqrt[\[Rho]]*(25830 + 578667*\[Rho] + 
        1984342*\[Rho]^2 + 3359442*\[Rho]^3 + 1329146*\[Rho]^4 - 
        224253*\[Rho]^5 + 92610*\[Rho]^6) - 20*tc^6*Sqrt[\[Rho]]*
       (-382200 - 4650642*\[Rho] - 3472147*\[Rho]^2 - 11794688*\[Rho]^3 + 
        441992*\[Rho]^4 - 3673058*\[Rho]^5 + 404775*\[Rho]^6) - 
      20*tc^26*Sqrt[\[Rho]]*(-382200 - 4650642*\[Rho] - 3472147*\[Rho]^2 - 
        11794688*\[Rho]^3 + 441992*\[Rho]^4 - 3673058*\[Rho]^5 + 
        404775*\[Rho]^6) - 80*tc^8*Sqrt[\[Rho]]*(358890 + 5547195*\[Rho] + 
        29137690*\[Rho]^2 + 45411038*\[Rho]^3 + 17370118*\[Rho]^4 + 
        865943*\[Rho]^5 + 509670*\[Rho]^6) - 80*tc^24*Sqrt[\[Rho]]*
       (358890 + 5547195*\[Rho] + 29137690*\[Rho]^2 + 45411038*\[Rho]^3 + 
        17370118*\[Rho]^4 + 865943*\[Rho]^5 + 509670*\[Rho]^6) - 
      480*tc^16*Sqrt[\[Rho]]*(1862350 + 57244791*\[Rho] + 36161531*\[Rho]^2 + 
        237109014*\[Rho]^3 + 16235454*\[Rho]^4 + 20078499*\[Rho]^5 + 
        1265250*\[Rho]^6) + 5*tc^5*(-151200 + 727305*\[Rho] + 
        8061443*\[Rho]^2 + 13721875*\[Rho]^3 + 14154261*\[Rho]^4 + 
        9422056*\[Rho]^5 + 1399020*\[Rho]^6) + 
      5*tc^27*(-151200 + 727305*\[Rho] + 8061443*\[Rho]^2 + 
        13721875*\[Rho]^3 + 14154261*\[Rho]^4 + 9422056*\[Rho]^5 + 
        1399020*\[Rho]^6) - 30*tc^7*(42840 + 4404490*\[Rho] + 
        776485*\[Rho]^2 - 10024365*\[Rho]^3 - 9545667*\[Rho]^4 + 
        2346093*\[Rho]^5 + 4459280*\[Rho]^6) - 
      30*tc^25*(42840 + 4404490*\[Rho] + 776485*\[Rho]^2 - 
        10024365*\[Rho]^3 - 9545667*\[Rho]^4 + 2346093*\[Rho]^5 + 
        4459280*\[Rho]^6) + 40*tc^14*Sqrt[\[Rho]]*
       (15469020 + 551928786*\[Rho] + 495122626*\[Rho]^2 + 
        1939604892*\[Rho]^3 + 335397069*\[Rho]^4 + 170975892*\[Rho]^5 + 
        9813195*\[Rho]^6) + 40*tc^18*Sqrt[\[Rho]]*
       (15469020 + 551928786*\[Rho] + 495122626*\[Rho]^2 + 
        1939604892*\[Rho]^3 + 335397069*\[Rho]^4 + 170975892*\[Rho]^5 + 
        9813195*\[Rho]^6) - 60*tc^15*(-622020 + 6301750*\[Rho] + 
        137141424*\[Rho]^2 + 170379300*\[Rho]^3 + 229512949*\[Rho]^4 + 
        18247379*\[Rho]^5 + 10524220*\[Rho]^6) - 
      60*tc^17*(-622020 + 6301750*\[Rho] + 137141424*\[Rho]^2 + 
        170379300*\[Rho]^3 + 229512949*\[Rho]^4 + 18247379*\[Rho]^5 + 
        10524220*\[Rho]^6) + 10*tc^9*(-761040 + 52417890*\[Rho] + 
        60471509*\[Rho]^2 + 286108795*\[Rho]^3 + 229888281*\[Rho]^4 + 
        9758041*\[Rho]^5 + 36169560*\[Rho]^6) + 
      10*tc^23*(-761040 + 52417890*\[Rho] + 60471509*\[Rho]^2 + 
        286108795*\[Rho]^3 + 229888281*\[Rho]^4 + 9758041*\[Rho]^5 + 
        36169560*\[Rho]^6) + 4*tc^10*Sqrt[\[Rho]]*
       (66822000 + 659055210*\[Rho] + 2527607795*\[Rho]^2 + 
        2111465040*\[Rho]^3 + 2031127564*\[Rho]^4 + 12814290*\[Rho]^5 + 
        57662325*\[Rho]^6) + 4*tc^22*Sqrt[\[Rho]]*
       (66822000 + 659055210*\[Rho] + 2527607795*\[Rho]^2 + 
        2111465040*\[Rho]^3 + 2031127564*\[Rho]^4 + 12814290*\[Rho]^5 + 
        57662325*\[Rho]^6) - 4*tc^12*Sqrt[\[Rho]]*
       (226847250 + 2326290025*\[Rho] + 4856642210*\[Rho]^2 + 
        6740950630*\[Rho]^3 + 3769739214*\[Rho]^4 + 519966705*\[Rho]^5 + 
        108022950*\[Rho]^6) - 4*tc^20*Sqrt[\[Rho]]*
       (226847250 + 2326290025*\[Rho] + 4856642210*\[Rho]^2 + 
        6740950630*\[Rho]^3 + 3769739214*\[Rho]^4 + 519966705*\[Rho]^5 + 
        108022950*\[Rho]^6) - 5*tc^11*(9752400 + 141599205*\[Rho] + 
        1238184419*\[Rho]^2 + 2539563235*\[Rho]^3 + 2710520045*\[Rho]^4 + 
        206712140*\[Rho]^5 + 137980500*\[Rho]^6) - 
      5*tc^21*(9752400 + 141599205*\[Rho] + 1238184419*\[Rho]^2 + 
        2539563235*\[Rho]^3 + 2710520045*\[Rho]^4 + 206712140*\[Rho]^5 + 
        137980500*\[Rho]^6) + 5*tc^13*(36877680 + 137738085*\[Rho] + 
        2530242885*\[Rho]^2 + 4196871925*\[Rho]^3 + 5029963839*\[Rho]^4 + 
        151085994*\[Rho]^5 + 314837040*\[Rho]^6) + 
      5*tc^19*(36877680 + 137738085*\[Rho] + 2530242885*\[Rho]^2 + 
        4196871925*\[Rho]^3 + 5029963839*\[Rho]^4 + 151085994*\[Rho]^5 + 
        314837040*\[Rho]^6))*Log[tc] + 1440*tc^7*(-1 + tc^2)*
     (10080*\[Rho]^(5/2)*(5 + 12*\[Rho]^2) + 10080*tc^26*\[Rho]^(5/2)*
       (5 + 12*\[Rho]^2) - 8*tc*\[Rho]^2*(10843 + 11865*\[Rho] + 
        19882*\[Rho]^2 + 26712*\[Rho]^3) - 8*tc^25*\[Rho]^2*
       (10843 + 11865*\[Rho] + 19882*\[Rho]^2 + 26712*\[Rho]^3) - 
      80*tc^2*\[Rho]^(3/2)*(1379 - 5341*\[Rho] - 9393*\[Rho]^2 - 
        6759*\[Rho]^3 + 3822*\[Rho]^4) - 80*tc^24*\[Rho]^(3/2)*
       (1379 - 5341*\[Rho] - 9393*\[Rho]^2 - 6759*\[Rho]^3 + 3822*\[Rho]^4) + 
      tc^3*\[Rho]*(17745 - 600187*\[Rho] - 3301255*\[Rho]^2 - 
        3742673*\[Rho]^3 + 204282*\[Rho]^4 + 246960*\[Rho]^5) + 
      tc^23*\[Rho]*(17745 - 600187*\[Rho] - 3301255*\[Rho]^2 - 
        3742673*\[Rho]^3 + 204282*\[Rho]^4 + 246960*\[Rho]^5) + 
      tc^5*(50400 - 640850*\[Rho] + 12375036*\[Rho]^2 + 24891180*\[Rho]^3 + 
        19595824*\[Rho]^4 + 8095534*\[Rho]^5 - 984900*\[Rho]^6) + 
      tc^21*(50400 - 640850*\[Rho] + 12375036*\[Rho]^2 + 24891180*\[Rho]^3 + 
        19595824*\[Rho]^4 + 8095534*\[Rho]^5 - 984900*\[Rho]^6) + 
      40*tc^4*Sqrt[\[Rho]]*(6930 + 24775*\[Rho] - 41220*\[Rho]^2 + 
        108276*\[Rho]^3 - 52100*\[Rho]^4 - 11739*\[Rho]^5 + 13230*\[Rho]^6) + 
      40*tc^22*Sqrt[\[Rho]]*(6930 + 24775*\[Rho] - 41220*\[Rho]^2 + 
        108276*\[Rho]^3 - 52100*\[Rho]^4 - 11739*\[Rho]^5 + 13230*\[Rho]^6) + 
      20*tc^8*Sqrt[\[Rho]]*(51660 + 534676*\[Rho] + 4901121*\[Rho]^2 + 
        8141784*\[Rho]^3 + 2944954*\[Rho]^4 - 616476*\[Rho]^5 + 
        38745*\[Rho]^6) + 20*tc^18*Sqrt[\[Rho]]*(51660 + 534676*\[Rho] + 
        4901121*\[Rho]^2 + 8141784*\[Rho]^3 + 2944954*\[Rho]^4 - 
        616476*\[Rho]^5 + 38745*\[Rho]^6) - 20*tc^6*Sqrt[\[Rho]]*
       (79380 + 321276*\[Rho] + 372001*\[Rho]^2 - 330120*\[Rho]^3 + 
        718298*\[Rho]^4 - 195300*\[Rho]^5 + 46305*\[Rho]^6) - 
      20*tc^20*Sqrt[\[Rho]]*(79380 + 321276*\[Rho] + 372001*\[Rho]^2 - 
        330120*\[Rho]^3 + 718298*\[Rho]^4 - 195300*\[Rho]^5 + 
        46305*\[Rho]^6) - 20*tc^10*Sqrt[\[Rho]]*(-238140 + 770792*\[Rho] + 
        13422717*\[Rho]^2 + 33572892*\[Rho]^3 + 4446542*\[Rho]^4 - 
        938868*\[Rho]^5 + 99225*\[Rho]^6) - 20*tc^16*Sqrt[\[Rho]]*
       (-238140 + 770792*\[Rho] + 13422717*\[Rho]^2 + 33572892*\[Rho]^3 + 
        4446542*\[Rho]^4 - 938868*\[Rho]^5 + 99225*\[Rho]^6) + 
      20*tc^12*Sqrt[\[Rho]]*(183960 - 575282*\[Rho] + 9360393*\[Rho]^2 + 
        25935504*\[Rho]^3 + 1338442*\[Rho]^4 - 478926*\[Rho]^5 + 
        216405*\[Rho]^6) + 20*tc^14*Sqrt[\[Rho]]*(183960 - 575282*\[Rho] + 
        9360393*\[Rho]^2 + 25935504*\[Rho]^3 + 1338442*\[Rho]^4 - 
        478926*\[Rho]^5 + 216405*\[Rho]^6) - 
      40*tc^9*(-3150 - 210784*\[Rho] - 6953177*\[Rho]^2 - 15878909*\[Rho]^3 - 
        11535788*\[Rho]^4 - 3937648*\[Rho]^5 + 448770*\[Rho]^6) - 
      40*tc^17*(-3150 - 210784*\[Rho] - 6953177*\[Rho]^2 - 
        15878909*\[Rho]^3 - 11535788*\[Rho]^4 - 3937648*\[Rho]^5 + 
        448770*\[Rho]^6) + 5*tc^7*(55440 + 114401*\[Rho] - 
        14783383*\[Rho]^2 - 34337279*\[Rho]^3 - 23736337*\[Rho]^4 - 
        9543982*\[Rho]^5 + 1385580*\[Rho]^6) + 
      5*tc^19*(55440 + 114401*\[Rho] - 14783383*\[Rho]^2 - 
        34337279*\[Rho]^3 - 23736337*\[Rho]^4 - 9543982*\[Rho]^5 + 
        1385580*\[Rho]^6) - 4*tc^13*(970200 - 13088425*\[Rho] - 
        195636266*\[Rho]^2 - 314477450*\[Rho]^3 - 294089264*\[Rho]^4 - 
        92535049*\[Rho]^5 + 3889830*\[Rho]^6) + 
      2*tc^11*(-617400 - 17278555*\[Rho] - 294059801*\[Rho]^2 - 
        567846335*\[Rho]^3 - 477393629*\[Rho]^4 - 140584714*\[Rho]^5 + 
        5687850*\[Rho]^6) + 2*tc^15*(-617400 - 17278555*\[Rho] - 
        294059801*\[Rho]^2 - 567846335*\[Rho]^3 - 477393629*\[Rho]^4 - 
        140584714*\[Rho]^5 + 5687850*\[Rho]^6))*Log[tc]^2 + 
    1209600*tc^11*(80*\[Rho]^(5/2)*(5 + 12*\[Rho]^2) + 
      80*tc^20*\[Rho]^(5/2)*(5 + 12*\[Rho]^2) + 20*tc*\[Rho]^2*
       (-41 + 105*\[Rho] + 50*\[Rho]^2) + 20*tc^19*\[Rho]^2*
       (-41 + 105*\[Rho] + 50*\[Rho]^2) - 24*tc^2*\[Rho]^(3/2)*
       (14 + 219*\[Rho] + 942*\[Rho]^2 + 51*\[Rho]^3 + 42*\[Rho]^4) - 
      24*tc^18*\[Rho]^(3/2)*(14 + 219*\[Rho] + 942*\[Rho]^2 + 51*\[Rho]^3 + 
        42*\[Rho]^4) - 5*tc^3*\[Rho]*(-291 - 351*\[Rho] + 2593*\[Rho]^2 - 
        69*\[Rho]^3 + 246*\[Rho]^4 + 504*\[Rho]^5) - 
      5*tc^17*\[Rho]*(-291 - 351*\[Rho] + 2593*\[Rho]^2 - 69*\[Rho]^3 + 
        246*\[Rho]^4 + 504*\[Rho]^5) + 5*tc^5*\[Rho]*(-537 - 1155*\[Rho] - 
        33403*\[Rho]^2 - 19809*\[Rho]^3 + 1356*\[Rho]^4 + 1404*\[Rho]^5) + 
      5*tc^15*\[Rho]*(-537 - 1155*\[Rho] - 33403*\[Rho]^2 - 19809*\[Rho]^3 + 
        1356*\[Rho]^4 + 1404*\[Rho]^5) + 4*tc^4*Sqrt[\[Rho]]*
       (-210 + 807*\[Rho] + 26342*\[Rho]^2 + 32466*\[Rho]^3 + 
        13078*\[Rho]^4 + 1551*\[Rho]^5 - 630*\[Rho]^6) + 
      4*tc^16*Sqrt[\[Rho]]*(-210 + 807*\[Rho] + 26342*\[Rho]^2 + 
        32466*\[Rho]^3 + 13078*\[Rho]^4 + 1551*\[Rho]^5 - 630*\[Rho]^6) + 
      40*tc^10*Sqrt[\[Rho]]*(-156 + 438*\[Rho] - 54997*\[Rho]^2 - 
        59316*\[Rho]^3 - 27272*\[Rho]^4 + 210*\[Rho]^5 + 45*\[Rho]^6) - 
      5*tc^7*(432 + 531*\[Rho] - 2459*\[Rho]^2 - 71895*\[Rho]^3 - 
        44557*\[Rho]^4 + 3996*\[Rho]^5 + 1584*\[Rho]^6) - 
      5*tc^13*(432 + 531*\[Rho] - 2459*\[Rho]^2 - 71895*\[Rho]^3 - 
        44557*\[Rho]^4 + 3996*\[Rho]^5 + 1584*\[Rho]^6) + 
      5*tc^9*(864 + 777*\[Rho] - 4515*\[Rho]^2 - 32863*\[Rho]^3 - 
        23721*\[Rho]^4 - 570*\[Rho]^5 + 1980*\[Rho]^6) + 
      5*tc^11*(864 + 777*\[Rho] - 4515*\[Rho]^2 - 32863*\[Rho]^3 - 
        23721*\[Rho]^4 - 570*\[Rho]^5 + 1980*\[Rho]^6) + 
      4*tc^6*Sqrt[\[Rho]]*(1260 - 1812*\[Rho] - 144227*\[Rho]^2 - 
        123036*\[Rho]^3 - 82338*\[Rho]^4 - 1296*\[Rho]^5 + 2025*\[Rho]^6) + 
      4*tc^14*Sqrt[\[Rho]]*(1260 - 1812*\[Rho] - 144227*\[Rho]^2 - 
        123036*\[Rho]^3 - 82338*\[Rho]^4 - 1296*\[Rho]^5 + 2025*\[Rho]^6) - 
      4*tc^8*Sqrt[\[Rho]]*(1890 - 3219*\[Rho] - 392464*\[Rho]^2 - 
        388482*\[Rho]^3 - 209466*\[Rho]^4 + 1053*\[Rho]^5 + 2160*\[Rho]^6) - 
      4*tc^12*Sqrt[\[Rho]]*(1890 - 3219*\[Rho] - 392464*\[Rho]^2 - 
        388482*\[Rho]^3 - 209466*\[Rho]^4 + 1053*\[Rho]^5 + 2160*\[Rho]^6))*
     Log[tc]^3 + 145152000*tc^18*(-1 + tc^2)^3*\[Rho]*
     (-51 + 137*\[Rho] + 2299*\[Rho]^2 + 985*\[Rho]^3 + 90*\[Rho]^4)*
     Log[tc]^4))/(157500*mb^5*tc^2*(-1 + tc^2)^3*\[Rho]*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^4) + 
 (\[Mu]2G^2*((-1 + tc^2)^5*(880*\[Rho]^(9/2) + 880*tc^32*\[Rho]^(9/2) - 
      15*tc*\[Rho]^3*(-257 + 1901*\[Rho] + 1130*\[Rho]^2) - 
      15*tc^31*\[Rho]^3*(-257 + 1901*\[Rho] + 1130*\[Rho]^2) + 
      2*tc^2*\[Rho]^(5/2)*(-13455 + 73500*\[Rho] - 183407*\[Rho]^2 + 
        46590*\[Rho]^3) + 2*tc^30*\[Rho]^(5/2)*(-13455 + 73500*\[Rho] - 
        183407*\[Rho]^2 + 46590*\[Rho]^3) + tc^3*\[Rho]^2*
       (70725 + 66022*\[Rho] + 1577808*\[Rho]^2 + 2805099*\[Rho]^3 - 
        225200*\[Rho]^4) + tc^29*\[Rho]^2*(70725 + 66022*\[Rho] + 
        1577808*\[Rho]^2 + 2805099*\[Rho]^3 - 225200*\[Rho]^4) + 
      tc^4*\[Rho]^(3/2)*(-65769 - 2663747*\[Rho] + 2084110*\[Rho]^2 - 
        19401034*\[Rho]^3 - 3949341*\[Rho]^4 + 254325*\[Rho]^5) + 
      tc^28*\[Rho]^(3/2)*(-65769 - 2663747*\[Rho] + 2084110*\[Rho]^2 - 
        19401034*\[Rho]^3 - 3949341*\[Rho]^4 + 254325*\[Rho]^5) + 
      tc^5*\[Rho]*(-50250 + 8563685*\[Rho] - 14211802*\[Rho]^2 + 
        39513522*\[Rho]^3 + 62431081*\[Rho]^4 - 7511680*\[Rho]^5 - 
        110250*\[Rho]^6) + tc^27*\[Rho]*(-50250 + 8563685*\[Rho] - 
        14211802*\[Rho]^2 + 39513522*\[Rho]^3 + 62431081*\[Rho]^4 - 
        7511680*\[Rho]^5 - 110250*\[Rho]^6) + 2*tc^6*Sqrt[\[Rho]]*
       (73740 - 5138296*\[Rho] - 1138583*\[Rho]^2 + 7871660*\[Rho]^3 - 
        100942517*\[Rho]^4 - 32018054*\[Rho]^5 + 11246310*\[Rho]^6) + 
      2*tc^26*Sqrt[\[Rho]]*(73740 - 5138296*\[Rho] - 1138583*\[Rho]^2 + 
        7871660*\[Rho]^3 - 100942517*\[Rho]^4 - 32018054*\[Rho]^5 + 
        11246310*\[Rho]^6) + 4*tc^16*Sqrt[\[Rho]]*
       (-75311040 - 402883179*\[Rho] + 1808446783*\[Rho]^2 - 
        716552310*\[Rho]^3 - 7817306358*\[Rho]^4 + 1306602329*\[Rho]^5 + 
        41922615*\[Rho]^6) + 2*tc^8*Sqrt[\[Rho]]*(4819200 - 58004357*\[Rho] + 
        150730129*\[Rho]^2 - 12686570*\[Rho]^3 + 184049438*\[Rho]^4 + 
        10930167*\[Rho]^5 + 61553625*\[Rho]^6) + 2*tc^24*Sqrt[\[Rho]]*
       (4819200 - 58004357*\[Rho] + 150730129*\[Rho]^2 - 12686570*\[Rho]^3 + 
        184049438*\[Rho]^4 + 10930167*\[Rho]^5 + 61553625*\[Rho]^6) - 
      2*tc^10*Sqrt[\[Rho]]*(-21369900 + 130299120*\[Rho] - 
        453286575*\[Rho]^2 + 928845500*\[Rho]^3 - 3873269273*\[Rho]^4 + 
        166920410*\[Rho]^5 + 80384850*\[Rho]^6) - 2*tc^22*Sqrt[\[Rho]]*
       (-21369900 + 130299120*\[Rho] - 453286575*\[Rho]^2 + 
        928845500*\[Rho]^3 - 3873269273*\[Rho]^4 + 166920410*\[Rho]^5 + 
        80384850*\[Rho]^6) - 2*tc^14*Sqrt[\[Rho]]*
       (57871800 - 1128724104*\[Rho] + 3380034793*\[Rho]^2 - 
        6730892340*\[Rho]^3 + 14074138421*\[Rho]^4 - 4422116866*\[Rho]^5 + 
        648304500*\[Rho]^6) - 2*tc^18*Sqrt[\[Rho]]*
       (57871800 - 1128724104*\[Rho] + 3380034793*\[Rho]^2 - 
        6730892340*\[Rho]^3 + 14074138421*\[Rho]^4 - 4422116866*\[Rho]^5 + 
        648304500*\[Rho]^6) + tc^12*Sqrt[\[Rho]]*(-112752000 + 
        704307465*\[Rho] - 2786401565*\[Rho]^2 - 1472614350*\[Rho]^3 + 
        12901456138*\[Rho]^4 - 7022381635*\[Rho]^5 + 819439275*\[Rho]^6) + 
      tc^20*Sqrt[\[Rho]]*(-112752000 + 704307465*\[Rho] - 
        2786401565*\[Rho]^2 - 1472614350*\[Rho]^3 + 12901456138*\[Rho]^4 - 
        7022381635*\[Rho]^5 + 819439275*\[Rho]^6) + 
      tc^7*(-84000 + 219630*\[Rho] + 78773330*\[Rho]^2 - 193863747*\[Rho]^3 + 
        205076157*\[Rho]^4 + 220872106*\[Rho]^5 - 43140960*\[Rho]^6 - 
        14663250*\[Rho]^7) + tc^25*(-84000 + 219630*\[Rho] + 
        78773330*\[Rho]^2 - 193863747*\[Rho]^3 + 205076157*\[Rho]^4 + 
        220872106*\[Rho]^5 - 43140960*\[Rho]^6 - 14663250*\[Rho]^7) - 
      5*tc^11*(3847200 - 67176990*\[Rho] + 338169745*\[Rho]^2 - 
        1156776514*\[Rho]^3 + 1799765862*\[Rho]^4 + 886987865*\[Rho]^5 - 
        506802400*\[Rho]^6 + 43618050*\[Rho]^7) - 
      5*tc^21*(3847200 - 67176990*\[Rho] + 338169745*\[Rho]^2 - 
        1156776514*\[Rho]^3 + 1799765862*\[Rho]^4 + 886987865*\[Rho]^5 - 
        506802400*\[Rho]^6 + 43618050*\[Rho]^7) - 
      tc^9*(5980800 - 29550990*\[Rho] + 90806590*\[Rho]^2 + 
        150333713*\[Rho]^3 + 1101662637*\[Rho]^4 + 1923681626*\[Rho]^5 - 
        123628960*\[Rho]^6 + 60174450*\[Rho]^7) - 
      tc^23*(5980800 - 29550990*\[Rho] + 90806590*\[Rho]^2 + 
        150333713*\[Rho]^3 + 1101662637*\[Rho]^4 + 1923681626*\[Rho]^5 - 
        123628960*\[Rho]^6 + 60174450*\[Rho]^7) - 
      tc^13*(41647200 - 438996660*\[Rho] + 2282704085*\[Rho]^2 - 
        8742042666*\[Rho]^3 + 11290424196*\[Rho]^4 - 8614383977*\[Rho]^5 + 
        355955760*\[Rho]^6 + 265236300*\[Rho]^7) - 
      tc^19*(41647200 - 438996660*\[Rho] + 2282704085*\[Rho]^2 - 
        8742042666*\[Rho]^3 + 11290424196*\[Rho]^4 - 8614383977*\[Rho]^5 + 
        355955760*\[Rho]^6 + 265236300*\[Rho]^7) - 
      tc^15*(41916000 + 550585980*\[Rho] - 5591767660*\[Rho]^2 + 
        24926977851*\[Rho]^3 - 48342633171*\[Rho]^4 + 10180478362*\[Rho]^5 - 
        3192392640*\[Rho]^6 + 421501500*\[Rho]^7) - 
      tc^17*(41916000 + 550585980*\[Rho] - 5591767660*\[Rho]^2 + 
        24926977851*\[Rho]^3 - 48342633171*\[Rho]^4 + 10180478362*\[Rho]^5 - 
        3192392640*\[Rho]^6 + 421501500*\[Rho]^7)) + 
    12*tc^2*(-1 + tc^2)^4*(23280*\[Rho]^(9/2) + 23280*tc^30*\[Rho]^(9/2) - 
      20*tc*\[Rho]^3*(805 + 3813*\[Rho] + 6228*\[Rho]^2) - 
      20*tc^29*\[Rho]^3*(805 + 3813*\[Rho] + 6228*\[Rho]^2) + 
      4*tc^2*\[Rho]^(5/2)*(30975 - 34425*\[Rho] + 205913*\[Rho]^2 + 
        27525*\[Rho]^3) + 4*tc^28*\[Rho]^(5/2)*(30975 - 34425*\[Rho] + 
        205913*\[Rho]^2 + 27525*\[Rho]^3) + tc^3*\[Rho]^2*
       (-357525 + 645437*\[Rho] - 1904327*\[Rho]^2 - 3180791*\[Rho]^3 + 
        475050*\[Rho]^4) + tc^27*\[Rho]^2*(-357525 + 645437*\[Rho] - 
        1904327*\[Rho]^2 - 3180791*\[Rho]^3 + 475050*\[Rho]^4) + 
      2*tc^4*\[Rho]^(3/2)*(203210 + 459445*\[Rho] - 467470*\[Rho]^2 + 
        3783484*\[Rho]^3 + 2158300*\[Rho]^4 - 548625*\[Rho]^5) + 
      2*tc^26*\[Rho]^(3/2)*(203210 + 459445*\[Rho] - 467470*\[Rho]^2 + 
        3783484*\[Rho]^3 + 2158300*\[Rho]^4 - 548625*\[Rho]^5) + 
      4*tc^5*\[Rho]*(17815 - 1615075*\[Rho] + 3298469*\[Rho]^2 + 
        189176*\[Rho]^3 - 631832*\[Rho]^4 + 646290*\[Rho]^5 + 
        165375*\[Rho]^6) + 4*tc^25*\[Rho]*(17815 - 1615075*\[Rho] + 
        3298469*\[Rho]^2 + 189176*\[Rho]^3 - 631832*\[Rho]^4 + 
        646290*\[Rho]^5 + 165375*\[Rho]^6) - 2*tc^8*Sqrt[\[Rho]]*
       (3450300 - 32076200*\[Rho] + 51703165*\[Rho]^2 - 86478900*\[Rho]^3 + 
        463413174*\[Rho]^4 - 70688020*\[Rho]^5 + 2594025*\[Rho]^6) - 
      2*tc^22*Sqrt[\[Rho]]*(3450300 - 32076200*\[Rho] + 51703165*\[Rho]^2 - 
        86478900*\[Rho]^3 + 463413174*\[Rho]^4 - 70688020*\[Rho]^5 + 
        2594025*\[Rho]^6) - 2*tc^6*Sqrt[\[Rho]]*(272300 - 4432160*\[Rho] + 
        9358485*\[Rho]^2 + 1800220*\[Rho]^3 + 44128166*\[Rho]^4 - 
        3320940*\[Rho]^5 + 5815425*\[Rho]^6) - 2*tc^24*Sqrt[\[Rho]]*
       (272300 - 4432160*\[Rho] + 9358485*\[Rho]^2 + 1800220*\[Rho]^3 + 
        44128166*\[Rho]^4 - 3320940*\[Rho]^5 + 5815425*\[Rho]^6) - 
      10*tc^10*Sqrt[\[Rho]]*(1295280 - 8007290*\[Rho] + 9382515*\[Rho]^2 - 
        58009870*\[Rho]^3 + 257892648*\[Rho]^4 - 82300480*\[Rho]^5 + 
        12107445*\[Rho]^6) - 10*tc^20*Sqrt[\[Rho]]*
       (1295280 - 8007290*\[Rho] + 9382515*\[Rho]^2 - 58009870*\[Rho]^3 + 
        257892648*\[Rho]^4 - 82300480*\[Rho]^5 + 12107445*\[Rho]^6) + 
      4*tc^12*Sqrt[\[Rho]]*(5803000 - 73372150*\[Rho] + 158554470*\[Rho]^2 - 
        87064675*\[Rho]^3 + 427731949*\[Rho]^4 - 17227635*\[Rho]^5 + 
        25183725*\[Rho]^6) + 4*tc^18*Sqrt[\[Rho]]*
       (5803000 - 73372150*\[Rho] + 158554470*\[Rho]^2 - 87064675*\[Rho]^3 + 
        427731949*\[Rho]^4 - 17227635*\[Rho]^5 + 25183725*\[Rho]^6) + 
      4*tc^14*Sqrt[\[Rho]]*(26512500 - 108641860*\[Rho] + 
        371451945*\[Rho]^2 - 1125167180*\[Rho]^3 + 3117690866*\[Rho]^4 - 
        702914720*\[Rho]^5 + 50387925*\[Rho]^6) + 4*tc^16*Sqrt[\[Rho]]*
       (26512500 - 108641860*\[Rho] + 371451945*\[Rho]^2 - 
        1125167180*\[Rho]^3 + 3117690866*\[Rho]^4 - 702914720*\[Rho]^5 + 
        50387925*\[Rho]^6) + 20*tc^9*(197960 - 2072181*\[Rho] + 
        5551101*\[Rho]^2 - 23901305*\[Rho]^3 + 56603398*\[Rho]^4 + 
        35663068*\[Rho]^5 - 16762094*\[Rho]^6 + 2910915*\[Rho]^7) + 
      20*tc^21*(197960 - 2072181*\[Rho] + 5551101*\[Rho]^2 - 
        23901305*\[Rho]^3 + 56603398*\[Rho]^4 + 35663068*\[Rho]^5 - 
        16762094*\[Rho]^6 + 2910915*\[Rho]^7) + 
      2*tc^7*(169400 - 386830*\[Rho] - 8473845*\[Rho]^2 + 5733131*\[Rho]^3 + 
        80448929*\[Rho]^4 + 94305247*\[Rho]^5 - 19907870*\[Rho]^6 + 
        3902850*\[Rho]^7) + 2*tc^23*(169400 - 386830*\[Rho] - 
        8473845*\[Rho]^2 + 5733131*\[Rho]^3 + 80448929*\[Rho]^4 + 
        94305247*\[Rho]^5 - 19907870*\[Rho]^6 + 3902850*\[Rho]^7) + 
      5*tc^11*(2797760 - 26901056*\[Rho] + 136608241*\[Rho]^2 - 
        340281785*\[Rho]^3 + 350938875*\[Rho]^4 + 71435115*\[Rho]^5 - 
        105359714*\[Rho]^6 + 18930240*\[Rho]^7) + 
      5*tc^19*(2797760 - 26901056*\[Rho] + 136608241*\[Rho]^2 - 
        340281785*\[Rho]^3 + 350938875*\[Rho]^4 + 71435115*\[Rho]^5 - 
        105359714*\[Rho]^6 + 18930240*\[Rho]^7) + 
      4*tc^15*(7609000 + 93468270*\[Rho] - 614094075*\[Rho]^2 + 
        2511098437*\[Rho]^3 - 5068956177*\[Rho]^4 + 1323242289*\[Rho]^5 - 
        491376130*\[Rho]^6 + 53502750*\[Rho]^7) + 
      4*tc^13*(5231800 - 52467310*\[Rho] + 3340610*\[Rho]^2 + 
        399599169*\[Rho]^3 - 1332022989*\[Rho]^4 - 42776832*\[Rho]^5 - 
        223620940*\[Rho]^6 + 55386450*\[Rho]^7) + 
      4*tc^17*(5231800 - 52467310*\[Rho] + 3340610*\[Rho]^2 + 
        399599169*\[Rho]^3 - 1332022989*\[Rho]^4 - 42776832*\[Rho]^5 - 
        223620940*\[Rho]^6 + 55386450*\[Rho]^7))*Log[tc] + 
    576*tc^6*(-1 + tc^2)^3*(82584*\[Rho]^(9/2) + 82584*tc^24*\[Rho]^(9/2) - 
      10*tc*\[Rho]^3*(1897 + 25125*\[Rho] + 30816*\[Rho]^2) - 
      10*tc^23*\[Rho]^3*(1897 + 25125*\[Rho] + 30816*\[Rho]^2) + 
      2*tc^2*\[Rho]^(3/2)*(1400 + 27545*\[Rho] - 28165*\[Rho]^2 + 
        836351*\[Rho]^3 + 31125*\[Rho]^4) + 2*tc^22*\[Rho]^(3/2)*
       (1400 + 27545*\[Rho] - 28165*\[Rho]^2 + 836351*\[Rho]^3 + 
        31125*\[Rho]^4) + 5*tc^3*\[Rho]*(-3290 + 18620*\[Rho] + 
        107909*\[Rho]^2 - 521625*\[Rho]^3 - 518743*\[Rho]^4 + 
        130305*\[Rho]^5) + 5*tc^21*\[Rho]*(-3290 + 18620*\[Rho] + 
        107909*\[Rho]^2 - 521625*\[Rho]^3 - 518743*\[Rho]^4 + 
        130305*\[Rho]^5) - tc^4*Sqrt[\[Rho]]*(-32200 + 404810*\[Rho] + 
        65035*\[Rho]^2 + 536900*\[Rho]^3 - 9440594*\[Rho]^4 + 
        1598250*\[Rho]^5 + 77175*\[Rho]^6) - tc^20*Sqrt[\[Rho]]*
       (-32200 + 404810*\[Rho] + 65035*\[Rho]^2 + 536900*\[Rho]^3 - 
        9440594*\[Rho]^4 + 1598250*\[Rho]^5 + 77175*\[Rho]^6) - 
      20*tc^8*Sqrt[\[Rho]]*(-81340 + 531609*\[Rho] - 1223031*\[Rho]^2 + 
        501490*\[Rho]^3 + 2544316*\[Rho]^4 - 876075*\[Rho]^5 + 
        100485*\[Rho]^6) - 20*tc^16*Sqrt[\[Rho]]*(-81340 + 531609*\[Rho] - 
        1223031*\[Rho]^2 + 501490*\[Rho]^3 + 2544316*\[Rho]^4 - 
        876075*\[Rho]^5 + 100485*\[Rho]^6) + 10*tc^6*Sqrt[\[Rho]]*
       (32690 - 276852*\[Rho] + 228998*\[Rho]^2 - 485125*\[Rho]^3 + 
        460847*\[Rho]^4 - 1068175*\[Rho]^5 + 170625*\[Rho]^6) + 
      10*tc^18*Sqrt[\[Rho]]*(32690 - 276852*\[Rho] + 228998*\[Rho]^2 - 
        485125*\[Rho]^3 + 460847*\[Rho]^4 - 1068175*\[Rho]^5 + 
        170625*\[Rho]^6) - 2*tc^10*Sqrt[\[Rho]]*(152250 + 1157320*\[Rho] - 
        6346005*\[Rho]^2 + 1809450*\[Rho]^3 + 70498514*\[Rho]^4 - 
        8159250*\[Rho]^5 + 678825*\[Rho]^6) - 2*tc^14*Sqrt[\[Rho]]*
       (152250 + 1157320*\[Rho] - 6346005*\[Rho]^2 + 1809450*\[Rho]^3 + 
        70498514*\[Rho]^4 - 8159250*\[Rho]^5 + 678825*\[Rho]^6) - 
      2*tc^12*Sqrt[\[Rho]]*(1681400 - 14227350*\[Rho] + 80634665*\[Rho]^2 - 
        169537180*\[Rho]^3 + 190581002*\[Rho]^4 - 47551750*\[Rho]^5 + 
        1663725*\[Rho]^6) - 50*tc^7*(4620 - 16037*\[Rho] - 26663*\[Rho]^2 + 
        188678*\[Rho]^3 - 521347*\[Rho]^4 + 76817*\[Rho]^5 - 
        155883*\[Rho]^6 + 46305*\[Rho]^7) - 
      50*tc^17*(4620 - 16037*\[Rho] - 26663*\[Rho]^2 + 188678*\[Rho]^3 - 
        521347*\[Rho]^4 + 76817*\[Rho]^5 - 155883*\[Rho]^6 + 
        46305*\[Rho]^7) - 5*tc^5*(4200 - 38990*\[Rho] - 171570*\[Rho]^2 - 
        486929*\[Rho]^3 + 1570805*\[Rho]^4 + 725283*\[Rho]^5 - 
        789915*\[Rho]^6 + 132300*\[Rho]^7) - 
      5*tc^19*(4200 - 38990*\[Rho] - 171570*\[Rho]^2 - 486929*\[Rho]^3 + 
        1570805*\[Rho]^4 + 725283*\[Rho]^5 - 789915*\[Rho]^6 + 
        132300*\[Rho]^7) - 50*tc^11*(26460 - 114338*\[Rho] + 
        126371*\[Rho]^2 + 1277515*\[Rho]^3 - 5605459*\[Rho]^4 + 
        1462339*\[Rho]^5 - 1404858*\[Rho]^6 + 209790*\[Rho]^7) - 
      50*tc^13*(26460 - 114338*\[Rho] + 126371*\[Rho]^2 + 1277515*\[Rho]^3 - 
        5605459*\[Rho]^4 + 1462339*\[Rho]^5 - 1404858*\[Rho]^6 + 
        209790*\[Rho]^7) - 10*tc^9*(69300 - 615475*\[Rho] - 101045*\[Rho]^2 + 
        5514157*\[Rho]^3 - 13831710*\[Rho]^4 + 6317791*\[Rho]^5 - 
        3756585*\[Rho]^6 + 694575*\[Rho]^7) - 
      10*tc^15*(69300 - 615475*\[Rho] - 101045*\[Rho]^2 + 5514157*\[Rho]^3 - 
        13831710*\[Rho]^4 + 6317791*\[Rho]^5 - 3756585*\[Rho]^6 + 
        694575*\[Rho]^7))*Log[tc]^2 + 69120*tc^10*(-1 + tc^2)^2*
     (7560*\[Rho]^(9/2) + 7560*tc^18*\[Rho]^(9/2) - 
      14*tc*\[Rho]^3*(-311 + 1977*\[Rho] + 1044*\[Rho]^2) - 
      14*tc^17*\[Rho]^3*(-311 + 1977*\[Rho] + 1044*\[Rho]^2) - 
      10*tc^2*\[Rho]^(3/2)*(112 + 455*\[Rho] - 133*\[Rho]^2 - 
        10335*\[Rho]^3 + 1113*\[Rho]^4) - 10*tc^16*\[Rho]^(3/2)*
       (112 + 455*\[Rho] - 133*\[Rho]^2 - 10335*\[Rho]^3 + 1113*\[Rho]^4) + 
      tc^3*\[Rho]*(4690 - 31115*\[Rho] + 113108*\[Rho]^2 - 217866*\[Rho]^3 - 
        6012*\[Rho]^4 + 1575*\[Rho]^5) + tc^15*\[Rho]*(4690 - 31115*\[Rho] + 
        113108*\[Rho]^2 - 217866*\[Rho]^3 - 6012*\[Rho]^4 + 1575*\[Rho]^5) - 
      5*tc^6*Sqrt[\[Rho]]*(5460 - 37604*\[Rho] + 64379*\[Rho]^2 - 
        9562*\[Rho]^3 - 158324*\[Rho]^4 + 23814*\[Rho]^5 + 2205*\[Rho]^6) - 
      5*tc^12*Sqrt[\[Rho]]*(5460 - 37604*\[Rho] + 64379*\[Rho]^2 - 
        9562*\[Rho]^3 - 158324*\[Rho]^4 + 23814*\[Rho]^5 + 2205*\[Rho]^6) + 
      5*tc^4*Sqrt[\[Rho]]*(-1120 + 10150*\[Rho] - 13237*\[Rho]^2 - 
        10206*\[Rho]^3 + 103192*\[Rho]^4 - 20160*\[Rho]^5 + 4725*\[Rho]^6) + 
      5*tc^14*Sqrt[\[Rho]]*(-1120 + 10150*\[Rho] - 13237*\[Rho]^2 - 
        10206*\[Rho]^3 + 103192*\[Rho]^4 - 20160*\[Rho]^5 + 4725*\[Rho]^6) - 
      10*tc^8*Sqrt[\[Rho]]*(4270 - 20335*\[Rho] + 1477*\[Rho]^2 + 
        49371*\[Rho]^3 + 62889*\[Rho]^4 - 1680*\[Rho]^5 + 5040*\[Rho]^6) - 
      10*tc^10*Sqrt[\[Rho]]*(4270 - 20335*\[Rho] + 1477*\[Rho]^2 + 
        49371*\[Rho]^3 + 62889*\[Rho]^4 - 1680*\[Rho]^5 + 5040*\[Rho]^6) + 
      20*tc^9*(420 - 13146*\[Rho] + 56973*\[Rho]^2 - 116545*\[Rho]^3 + 
        65385*\[Rho]^4 - 35652*\[Rho]^5 - 23625*\[Rho]^6 + 3780*\[Rho]^7) + 
      2*tc^5*(700 + 2345*\[Rho] - 104125*\[Rho]^2 + 274471*\[Rho]^3 - 
        455692*\[Rho]^4 + 2111*\[Rho]^5 - 67725*\[Rho]^6 + 14175*\[Rho]^7) + 
      2*tc^13*(700 + 2345*\[Rho] - 104125*\[Rho]^2 + 274471*\[Rho]^3 - 
        455692*\[Rho]^4 + 2111*\[Rho]^5 - 67725*\[Rho]^6 + 14175*\[Rho]^7) + 
      tc^7*(7000 + 17080*\[Rho] - 195965*\[Rho]^2 + 616646*\[Rho]^3 - 
        924922*\[Rho]^4 + 1011326*\[Rho]^5 - 373275*\[Rho]^6 + 
        47250*\[Rho]^7) + tc^11*(7000 + 17080*\[Rho] - 195965*\[Rho]^2 + 
        616646*\[Rho]^3 - 924922*\[Rho]^4 + 1011326*\[Rho]^5 - 
        373275*\[Rho]^6 + 47250*\[Rho]^7))*Log[tc]^3 - 
    8294400*tc^14*(-1 + tc^2)*Sqrt[\[Rho]]*(120*\[Rho]^4 + 
      120*tc^12*\[Rho]^4 + 210*tc*\[Rho]^(5/2)*(-1 + 3*\[Rho]) + 
      210*tc^11*\[Rho]^(5/2)*(-1 + 3*\[Rho]) - 2*tc^2*\[Rho]*
       (56 - 273*\[Rho] + 441*\[Rho]^2 + 465*\[Rho]^3 + 63*\[Rho]^4) - 
      2*tc^10*\[Rho]*(56 - 273*\[Rho] + 441*\[Rho]^2 + 465*\[Rho]^3 + 
        63*\[Rho]^4) - 35*tc^3*Sqrt[\[Rho]]*(-10 + 44*\[Rho] - 20*\[Rho]^2 - 
        60*\[Rho]^3 + 3*\[Rho]^4 + 9*\[Rho]^5) - 35*tc^9*Sqrt[\[Rho]]*
       (-10 + 44*\[Rho] - 20*\[Rho]^2 - 60*\[Rho]^3 + 3*\[Rho]^4 + 
        9*\[Rho]^5) - 35*tc^5*Sqrt[\[Rho]]*(-2 + 43*\[Rho] - 53*\[Rho]^2 + 
        39*\[Rho]^3 + 54*\[Rho]^4 + 9*\[Rho]^5) - 35*tc^7*Sqrt[\[Rho]]*
       (-2 + 43*\[Rho] - 53*\[Rho]^2 + 39*\[Rho]^3 + 54*\[Rho]^4 + 
        9*\[Rho]^5) + tc^6*(-700 + 4123*\[Rho] - 11599*\[Rho]^2 + 
        13818*\[Rho]^3 - 23890*\[Rho]^4 + 819*\[Rho]^5 - 315*\[Rho]^6) + 
      tc^4*(-280 + 1638*\[Rho] - 49*\[Rho]^2 - 3192*\[Rho]^3 + 
        2360*\[Rho]^4 + 1134*\[Rho]^5 - 315*\[Rho]^6) + 
      tc^8*(-280 + 1638*\[Rho] - 49*\[Rho]^2 - 3192*\[Rho]^3 + 
        2360*\[Rho]^4 + 1134*\[Rho]^5 - 315*\[Rho]^6))*Log[tc]^4 - 
    3483648000*tc^21*\[Rho]*(-4 + 23*\[Rho] - 41*\[Rho]^2 + 39*\[Rho]^3 + 
      3*\[Rho]^4)*Log[tc]^5))/(5250*mb^4*tc*Sqrt[\[Rho]]*
   (-((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
        tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
        2*tc^5*(1 + \[Rho]))) + 24*tc^4*Sqrt[\[Rho]]*Log[tc])^5) + 
 (m6*((-42*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
           (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
          65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
           (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
          4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
            5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])^2*
      ((-1 + tc^2)*(2*\[Rho]^(5/2) + 2*tc^16*\[Rho]^(5/2) - 
         4*tc*\[Rho]^2*(4 + 7*\[Rho]) - 4*tc^15*\[Rho]^2*(4 + 7*\[Rho]) + 
         tc^2*\[Rho]^(3/2)*(20 + 323*\[Rho] + 197*\[Rho]^2) + 
         tc^14*\[Rho]^(3/2)*(20 + 323*\[Rho] + 197*\[Rho]^2) + 
         2*tc^3*\[Rho]*(78 - 278*\[Rho] + 283*\[Rho]^2 - 135*\[Rho]^3) + 
         2*tc^13*\[Rho]*(78 - 278*\[Rho] + 283*\[Rho]^2 - 135*\[Rho]^3) - 
         4*tc^8*Sqrt[\[Rho]]*(591 - 1247*\[Rho] + 958*\[Rho]^2 + 
           271*\[Rho]^3) - 2*tc^4*Sqrt[\[Rho]]*(147 + 21*\[Rho] + 
           1145*\[Rho]^2 + 963*\[Rho]^3) - 2*tc^12*Sqrt[\[Rho]]*
          (147 + 21*\[Rho] + 1145*\[Rho]^2 + 963*\[Rho]^3) + 
         tc^6*Sqrt[\[Rho]]*(1116 + 2208*\[Rho] - 5839*\[Rho]^2 + 
           1911*\[Rho]^3) + tc^10*Sqrt[\[Rho]]*(1116 + 2208*\[Rho] - 
           5839*\[Rho]^2 + 1911*\[Rho]^3) + tc^7*(105 - 1938*\[Rho] + 
           8*\[Rho]^2 - 298*\[Rho]^3 + 135*\[Rho]^4) + 
         tc^9*(105 - 1938*\[Rho] + 8*\[Rho]^2 - 298*\[Rho]^3 + 
           135*\[Rho]^4) - 3*tc^5*(5 - 54*\[Rho] - 428*\[Rho]^2 - 
           2380*\[Rho]^3 + 225*\[Rho]^4) - 3*tc^11*(5 - 54*\[Rho] - 
           428*\[Rho]^2 - 2380*\[Rho]^3 + 225*\[Rho]^4)) - 
       12*tc^3*(-1040*tc^6*\[Rho] - 10*tc^5*Sqrt[\[Rho]]*
          (7 - 53*\[Rho] + 114*\[Rho]^2) - 10*tc^7*Sqrt[\[Rho]]*
          (7 - 53*\[Rho] + 114*\[Rho]^2) + 15*tc^3*Sqrt[\[Rho]]*
          (1 + 15*\[Rho] - 19*\[Rho]^2 + 5*\[Rho]^3) + 15*tc^9*Sqrt[\[Rho]]*
          (1 + 15*\[Rho] - 19*\[Rho]^2 + 5*\[Rho]^3) + 
         4*(\[Rho] + 27*\[Rho]^3) + 4*tc^12*(\[Rho] + 27*\[Rho]^3) - 
         5*tc*Sqrt[\[Rho]]*(1 - 5*\[Rho] + 39*\[Rho]^2 + 27*\[Rho]^3) - 
         5*tc^11*Sqrt[\[Rho]]*(1 - 5*\[Rho] + 39*\[Rho]^2 + 27*\[Rho]^3) + 
         20*tc^4*(1 + 15*\[Rho] + 10*\[Rho]^2 + 36*\[Rho]^3) + 
         20*tc^8*(1 + 15*\[Rho] + 10*\[Rho]^2 + 36*\[Rho]^3) - 
         tc^2*(5 + 54*\[Rho] + 80*\[Rho]^2 - 402*\[Rho]^3 + 135*\[Rho]^4) - 
         tc^10*(5 + 54*\[Rho] + 80*\[Rho]^2 - 402*\[Rho]^3 + 135*\[Rho]^4))*
        Log[tc] + 8640*tc^8*(-1 + tc^2)*\[Rho]^(3/2)*Log[tc]^2))/
     (tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^4) + 
    (280*((-1 + tc^2)*(5*\[Rho]^(3/2) + 5*tc^10*\[Rho]^(3/2) - 
         21*tc*\[Rho]*(1 + \[Rho]) - 21*tc^9*\[Rho]*(1 + \[Rho]) + 
         20*tc^4*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         20*tc^6*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         5*tc^2*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
         5*tc^8*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
         3*tc^3*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) - 
         3*tc^7*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) + 
         6*tc^5*(5 + 54*\[Rho] + 54*\[Rho]^2 + 5*\[Rho]^3)) - 
       120*tc^6*Sqrt[\[Rho]]*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc])*
      ((-1 + tc^2)*(2*\[Rho]^(5/2) + 2*tc^16*\[Rho]^(5/2) - 
         4*tc*\[Rho]^2*(4 + 7*\[Rho]) - 4*tc^15*\[Rho]^2*(4 + 7*\[Rho]) + 
         tc^2*\[Rho]^(3/2)*(20 + 323*\[Rho] + 197*\[Rho]^2) + 
         tc^14*\[Rho]^(3/2)*(20 + 323*\[Rho] + 197*\[Rho]^2) + 
         2*tc^3*\[Rho]*(78 - 278*\[Rho] + 283*\[Rho]^2 - 135*\[Rho]^3) + 
         2*tc^13*\[Rho]*(78 - 278*\[Rho] + 283*\[Rho]^2 - 135*\[Rho]^3) - 
         4*tc^8*Sqrt[\[Rho]]*(591 - 1247*\[Rho] + 958*\[Rho]^2 + 
           271*\[Rho]^3) - 2*tc^4*Sqrt[\[Rho]]*(147 + 21*\[Rho] + 
           1145*\[Rho]^2 + 963*\[Rho]^3) - 2*tc^12*Sqrt[\[Rho]]*
          (147 + 21*\[Rho] + 1145*\[Rho]^2 + 963*\[Rho]^3) + 
         tc^6*Sqrt[\[Rho]]*(1116 + 2208*\[Rho] - 5839*\[Rho]^2 + 
           1911*\[Rho]^3) + tc^10*Sqrt[\[Rho]]*(1116 + 2208*\[Rho] - 
           5839*\[Rho]^2 + 1911*\[Rho]^3) + tc^7*(105 - 1938*\[Rho] + 
           8*\[Rho]^2 - 298*\[Rho]^3 + 135*\[Rho]^4) + 
         tc^9*(105 - 1938*\[Rho] + 8*\[Rho]^2 - 298*\[Rho]^3 + 
           135*\[Rho]^4) - 3*tc^5*(5 - 54*\[Rho] - 428*\[Rho]^2 - 
           2380*\[Rho]^3 + 225*\[Rho]^4) - 3*tc^11*(5 - 54*\[Rho] - 
           428*\[Rho]^2 - 2380*\[Rho]^3 + 225*\[Rho]^4)) - 
       12*tc^3*(-1040*tc^6*\[Rho] - 10*tc^5*Sqrt[\[Rho]]*
          (7 - 53*\[Rho] + 114*\[Rho]^2) - 10*tc^7*Sqrt[\[Rho]]*
          (7 - 53*\[Rho] + 114*\[Rho]^2) + 15*tc^3*Sqrt[\[Rho]]*
          (1 + 15*\[Rho] - 19*\[Rho]^2 + 5*\[Rho]^3) + 15*tc^9*Sqrt[\[Rho]]*
          (1 + 15*\[Rho] - 19*\[Rho]^2 + 5*\[Rho]^3) + 
         4*(\[Rho] + 27*\[Rho]^3) + 4*tc^12*(\[Rho] + 27*\[Rho]^3) - 
         5*tc*Sqrt[\[Rho]]*(1 - 5*\[Rho] + 39*\[Rho]^2 + 27*\[Rho]^3) - 
         5*tc^11*Sqrt[\[Rho]]*(1 - 5*\[Rho] + 39*\[Rho]^2 + 27*\[Rho]^3) + 
         20*tc^4*(1 + 15*\[Rho] + 10*\[Rho]^2 + 36*\[Rho]^3) + 
         20*tc^8*(1 + 15*\[Rho] + 10*\[Rho]^2 + 36*\[Rho]^3) - 
         tc^2*(5 + 54*\[Rho] + 80*\[Rho]^2 - 402*\[Rho]^3 + 135*\[Rho]^4) - 
         tc^10*(5 + 54*\[Rho] + 80*\[Rho]^2 - 402*\[Rho]^3 + 135*\[Rho]^4))*
        Log[tc] + 8640*tc^8*(-1 + tc^2)*\[Rho]^(3/2)*Log[tc]^2))/
     (tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) + 
    (70*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(8*\[Rho]^3 + 8*tc^18*\[Rho]^3 - 9*tc*\[Rho]^(5/2)*
          (8 + 13*\[Rho]) - 9*tc^17*\[Rho]^(5/2)*(8 + 13*\[Rho]) + 
         6*tc^2*\[Rho]^2*(28 + 229*\[Rho] + 139*\[Rho]^2) + 
         6*tc^16*\[Rho]^2*(28 + 229*\[Rho] + 139*\[Rho]^2) - 
         6*tc^3*\[Rho]^(3/2)*(-35 + 671*\[Rho] + 707*\[Rho]^2 + 
           341*\[Rho]^3) - 6*tc^15*\[Rho]^(3/2)*(-35 + 671*\[Rho] + 
           707*\[Rho]^2 + 341*\[Rho]^3) + 6*tc^4*\[Rho]*(-283 + 105*\[Rho] - 
           110*\[Rho]^2 - 758*\[Rho]^3 + 270*\[Rho]^4) + 
         6*tc^14*\[Rho]*(-283 + 105*\[Rho] - 110*\[Rho]^2 - 758*\[Rho]^3 + 
           270*\[Rho]^4) + 12*tc^5*Sqrt[\[Rho]]*(171 + 574*\[Rho] + 
           1734*\[Rho]^2 + 3510*\[Rho]^3 + 1179*\[Rho]^4) + 
         12*tc^13*Sqrt[\[Rho]]*(171 + 574*\[Rho] + 1734*\[Rho]^2 + 
           3510*\[Rho]^3 + 1179*\[Rho]^4) + 6*tc^9*Sqrt[\[Rho]]*
          (2652 - 792*\[Rho] - 1488*\[Rho]^2 + 3183*\[Rho]^3 + 
           1372*\[Rho]^4) - 6*tc^7*Sqrt[\[Rho]]*(1308 + 7027*\[Rho] - 
           4919*\[Rho]^2 - 9875*\[Rho]^3 + 2343*\[Rho]^4) - 
         6*tc^11*Sqrt[\[Rho]]*(1308 + 7027*\[Rho] - 4919*\[Rho]^2 - 
           9875*\[Rho]^3 + 2343*\[Rho]^4) - 6*tc^8*(105 - 1949*\[Rho] - 
           6210*\[Rho]^2 + 4023*\[Rho]^3 - 784*\[Rho]^4 + 135*\[Rho]^5) - 
         6*tc^10*(105 - 1949*\[Rho] - 6210*\[Rho]^2 + 4023*\[Rho]^3 - 
           784*\[Rho]^4 + 135*\[Rho]^5) + 2*tc^6*(45 + 312*\[Rho] - 
           6969*\[Rho]^2 - 39232*\[Rho]^3 - 26685*\[Rho]^4 + 2025*\[Rho]^5) + 
         2*tc^12*(45 + 312*\[Rho] - 6969*\[Rho]^2 - 39232*\[Rho]^3 - 
           26685*\[Rho]^4 + 2025*\[Rho]^5)) - 
       24*tc^3*(5*\[Rho]^(3/2)*(1 + 27*\[Rho]^2) + 5*tc^14*\[Rho]^(3/2)*
          (1 + 27*\[Rho]^2) - 60*tc^7*\[Rho]*(-71 - 155*\[Rho] + 
           114*\[Rho]^2) - 3*tc*\[Rho]*(7 + 7*\[Rho] + 213*\[Rho]^2 + 
           189*\[Rho]^3) - 3*tc^13*\[Rho]*(7 + 7*\[Rho] + 213*\[Rho]^2 + 
           189*\[Rho]^3) + 15*tc^6*Sqrt[\[Rho]]*(14 - 141*\[Rho] + 
           170*\[Rho]^2 + 393*\[Rho]^3) + 15*tc^8*Sqrt[\[Rho]]*
          (14 - 141*\[Rho] + 170*\[Rho]^2 + 393*\[Rho]^3) - 
         15*tc^4*Sqrt[\[Rho]]*(3 + 60*\[Rho] - 16*\[Rho]^2 - 76*\[Rho]^3 + 
           15*\[Rho]^4) - 15*tc^10*Sqrt[\[Rho]]*(3 + 60*\[Rho] - 
           16*\[Rho]^2 - 76*\[Rho]^3 + 15*\[Rho]^4) + 5*tc^2*Sqrt[\[Rho]]*
          (3 - 22*\[Rho] + 138*\[Rho]^2 + 342*\[Rho]^3 + 81*\[Rho]^4) + 
         5*tc^12*Sqrt[\[Rho]]*(3 - 22*\[Rho] + 138*\[Rho]^2 + 342*\[Rho]^3 + 
           81*\[Rho]^4) - 5*tc^5*(12 + 309*\[Rho] + 633*\[Rho]^2 + 
           575*\[Rho]^3 + 567*\[Rho]^4) - 5*tc^9*(12 + 309*\[Rho] + 
           633*\[Rho]^2 + 575*\[Rho]^3 + 567*\[Rho]^4) + 
         tc^3*(15 + 321*\[Rho] + 546*\[Rho]^2 - 1556*\[Rho]^3 - 
           963*\[Rho]^4 + 405*\[Rho]^5) + tc^11*(15 + 321*\[Rho] + 
           546*\[Rho]^2 - 1556*\[Rho]^3 - 963*\[Rho]^4 + 405*\[Rho]^5))*
        Log[tc] - 2880*tc^9*(-1 + tc^2)*\[Rho]^(3/2)*(31 + 18*\[Rho])*
        Log[tc]^2))/(tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) + 
    (50*(-2*(-1 + tc^2)*(20*\[Rho]^(7/2) + 20*tc^20*\[Rho]^(7/2) - 
         4*tc*\[Rho]^3*(50 + 77*\[Rho]) - 4*tc^19*\[Rho]^3*(50 + 77*\[Rho]) + 
         tc^2*\[Rho]^(5/2)*(630 + 3791*\[Rho] + 2286*\[Rho]^2) + 
         tc^18*\[Rho]^(5/2)*(630 + 3791*\[Rho] + 2286*\[Rho]^2) - 
         2*tc^3*\[Rho]^2*(110 + 7065*\[Rho] + 9171*\[Rho]^2 + 
           3570*\[Rho]^3) - 2*tc^17*\[Rho]^2*(110 + 7065*\[Rho] + 
           9171*\[Rho]^2 + 3570*\[Rho]^3) + tc^4*\[Rho]^(3/2)*
          (-3235 + 17060*\[Rho] + 48172*\[Rho]^2 + 30462*\[Rho]^3 + 
           10185*\[Rho]^4) + tc^16*\[Rho]^(3/2)*(-3235 + 17060*\[Rho] + 
           48172*\[Rho]^2 + 30462*\[Rho]^3 + 10185*\[Rho]^4) + 
         10*tc^5*\[Rho]*(903 + 2798*\[Rho] + 498*\[Rho]^2 + 5328*\[Rho]^3 + 
           1806*\[Rho]^4 - 567*\[Rho]^5) + 10*tc^15*\[Rho]*
          (903 + 2798*\[Rho] + 498*\[Rho]^2 + 5328*\[Rho]^3 + 1806*\[Rho]^4 - 
           567*\[Rho]^5) - 10*tc^10*Sqrt[\[Rho]]*(6174 + 17890*\[Rho] - 
           12794*\[Rho]^2 + 4715*\[Rho]^3 - 360*\[Rho]^4 + 3486*\[Rho]^5) - 
         2*tc^6*Sqrt[\[Rho]]*(4095 + 31245*\[Rho] + 77640*\[Rho]^2 + 
           183136*\[Rho]^3 + 153621*\[Rho]^4 + 29295*\[Rho]^5) - 
         2*tc^14*Sqrt[\[Rho]]*(4095 + 31245*\[Rho] + 77640*\[Rho]^2 + 
           183136*\[Rho]^3 + 153621*\[Rho]^4 + 29295*\[Rho]^5) + 
         tc^8*Sqrt[\[Rho]]*(31500 + 318975*\[Rho] + 189540*\[Rho]^2 - 
           705416*\[Rho]^3 - 319506*\[Rho]^4 + 58275*\[Rho]^5) + 
         tc^12*Sqrt[\[Rho]]*(31500 + 318975*\[Rho] + 189540*\[Rho]^2 - 
           705416*\[Rho]^3 - 319506*\[Rho]^4 + 58275*\[Rho]^5) + 
         tc^7*(-315 - 9240*\[Rho] + 50625*\[Rho]^2 + 485540*\[Rho]^3 + 
           789827*\[Rho]^4 + 219870*\[Rho]^5 - 14175*\[Rho]^6) + 
         tc^13*(-315 - 9240*\[Rho] + 50625*\[Rho]^2 + 485540*\[Rho]^3 + 
           789827*\[Rho]^4 + 219870*\[Rho]^5 - 14175*\[Rho]^6) + 
         tc^9*(2205 - 38850*\[Rho] - 333535*\[Rho]^2 - 32670*\[Rho]^3 + 
           211893*\[Rho]^4 - 30450*\[Rho]^5 + 2835*\[Rho]^6) + 
         tc^11*(2205 - 38850*\[Rho] - 333535*\[Rho]^2 - 32670*\[Rho]^3 + 
           211893*\[Rho]^4 - 30450*\[Rho]^5 + 2835*\[Rho]^6)) + 
       24*tc^3*(-35*tc*\[Rho]^(3/2)*(3 + 3*\[Rho] + 89*\[Rho]^2 + 
           81*\[Rho]^3) - 35*tc^15*\[Rho]^(3/2)*(3 + 3*\[Rho] + 89*\[Rho]^2 + 
           81*\[Rho]^3) + 840*tc^8*\[Rho]*(-46 - 239*\[Rho] + 7*\[Rho]^2 + 
           188*\[Rho]^3) + 20*(\[Rho]^2 + 27*\[Rho]^4) + 
         20*tc^16*(\[Rho]^2 + 27*\[Rho]^4) + 6*tc^2*\[Rho]*
          (35 + 90*\[Rho] + 1260*\[Rho]^2 + 2794*\[Rho]^3 + 945*\[Rho]^4) + 
         6*tc^14*\[Rho]*(35 + 90*\[Rho] + 1260*\[Rho]^2 + 2794*\[Rho]^3 + 
           945*\[Rho]^4) - 35*tc^7*Sqrt[\[Rho]]*(42 - 519*\[Rho] - 
           411*\[Rho]^2 + 3415*\[Rho]^3 + 1809*\[Rho]^4) - 
         35*tc^9*Sqrt[\[Rho]]*(42 - 519*\[Rho] - 411*\[Rho]^2 + 
           3415*\[Rho]^3 + 1809*\[Rho]^4) + 105*tc^5*Sqrt[\[Rho]]*
          (3 + 78*\[Rho] + 83*\[Rho]^2 - 205*\[Rho]^3 - 94*\[Rho]^4 + 
           15*\[Rho]^5) + 105*tc^11*Sqrt[\[Rho]]*(3 + 78*\[Rho] + 
           83*\[Rho]^2 - 205*\[Rho]^3 - 94*\[Rho]^4 + 15*\[Rho]^5) - 
         105*tc^3*Sqrt[\[Rho]]*(1 - 10*\[Rho] + 35*\[Rho]^2 + 283*\[Rho]^3 + 
           216*\[Rho]^4 + 27*\[Rho]^5) - 105*tc^13*Sqrt[\[Rho]]*
          (1 - 10*\[Rho] + 35*\[Rho]^2 + 283*\[Rho]^3 + 216*\[Rho]^4 + 
           27*\[Rho]^5) + 70*tc^6*(6 + 231*\[Rho] + 972*\[Rho]^2 + 
           758*\[Rho]^3 + 614*\[Rho]^4 + 351*\[Rho]^5) + 
         70*tc^10*(6 + 231*\[Rho] + 972*\[Rho]^2 + 758*\[Rho]^3 + 
           614*\[Rho]^4 + 351*\[Rho]^5) - 7*tc^4*(15 + 510*\[Rho] + 
           1535*\[Rho]^2 - 1480*\[Rho]^3 - 4783*\[Rho]^4 - 450*\[Rho]^5 + 
           405*\[Rho]^6) - 7*tc^12*(15 + 510*\[Rho] + 1535*\[Rho]^2 - 
           1480*\[Rho]^3 - 4783*\[Rho]^4 - 450*\[Rho]^5 + 405*\[Rho]^6))*
        Log[tc] + 40320*tc^10*(-1 + tc^2)*\[Rho]^(3/2)*
        (-23 - 50*\[Rho] + 10*\[Rho]^2)*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^5*Sqrt[\[Rho]]*Log[tc])^2))/(15750*mb^4*(-1 + tc^2)*
   \[Rho]^(3/2)) + 
 (\[Rho]3LS*
   ((-42*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
           (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
          65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
           (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
          4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
            5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])^2*
      ((-1 + tc^2)^2*(4*\[Rho]^2 + 4*tc^10*\[Rho]^2 + tc*Sqrt[\[Rho]]*
          (9 - 59*\[Rho] - 32*\[Rho]^2) + tc^9*Sqrt[\[Rho]]*
          (9 - 59*\[Rho] - 32*\[Rho]^2) - 6*tc^5*Sqrt[\[Rho]]*
          (81 - 191*\[Rho] + 52*\[Rho]^2) + 2*tc^3*Sqrt[\[Rho]]*
          (27 + 193*\[Rho] + 274*\[Rho]^2) + 2*tc^7*Sqrt[\[Rho]]*
          (27 + 193*\[Rho] + 274*\[Rho]^2) + 3*tc^2*(-5 + 25*\[Rho] - 
           79*\[Rho]^2 + 15*\[Rho]^3) + 3*tc^8*(-5 + 25*\[Rho] - 
           79*\[Rho]^2 + 15*\[Rho]^3) + tc^4*(-75 + 375*\[Rho] - 
           1837*\[Rho]^2 + 225*\[Rho]^3) + tc^6*(-75 + 375*\[Rho] - 
           1837*\[Rho]^2 + 225*\[Rho]^3)) + 
       12*tc^2*(10*tc^7*(1 - 3*\[Rho])*Sqrt[\[Rho]] - 24*\[Rho]^2 - 
         360*tc^4*\[Rho]^2 + 360*tc^6*\[Rho]^2 + 24*tc^10*\[Rho]^2 + 
         10*tc^2*(-1 + \[Rho])^2*(-1 + 3*\[Rho]) - 10*tc^8*(-1 + \[Rho])^2*
          (-1 + 3*\[Rho]) + 10*tc^3*Sqrt[\[Rho]]*(-1 + 3*\[Rho]) + 
         5*tc*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2) - 
         5*tc^9*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2))*Log[tc] - 
       1440*tc^7*Sqrt[\[Rho]]*(-1 + 3*\[Rho])*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
        5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
        4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
      24*tc^5*Sqrt[\[Rho]]*Log[tc]) + 
    (280*((-1 + tc^2)*(5*\[Rho]^(3/2) + 5*tc^10*\[Rho]^(3/2) - 
         21*tc*\[Rho]*(1 + \[Rho]) - 21*tc^9*\[Rho]*(1 + \[Rho]) + 
         20*tc^4*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         20*tc^6*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         5*tc^2*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
         5*tc^8*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
         3*tc^3*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) - 
         3*tc^7*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) + 
         6*tc^5*(5 + 54*\[Rho] + 54*\[Rho]^2 + 5*\[Rho]^3)) - 
       120*tc^6*Sqrt[\[Rho]]*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc])*
      ((-1 + tc^2)^2*(4*\[Rho]^2 + 4*tc^10*\[Rho]^2 + tc*Sqrt[\[Rho]]*
          (9 - 59*\[Rho] - 32*\[Rho]^2) + tc^9*Sqrt[\[Rho]]*
          (9 - 59*\[Rho] - 32*\[Rho]^2) - 6*tc^5*Sqrt[\[Rho]]*
          (81 - 191*\[Rho] + 52*\[Rho]^2) + 2*tc^3*Sqrt[\[Rho]]*
          (27 + 193*\[Rho] + 274*\[Rho]^2) + 2*tc^7*Sqrt[\[Rho]]*
          (27 + 193*\[Rho] + 274*\[Rho]^2) + 3*tc^2*(-5 + 25*\[Rho] - 
           79*\[Rho]^2 + 15*\[Rho]^3) + 3*tc^8*(-5 + 25*\[Rho] - 
           79*\[Rho]^2 + 15*\[Rho]^3) + tc^4*(-75 + 375*\[Rho] - 
           1837*\[Rho]^2 + 225*\[Rho]^3) + tc^6*(-75 + 375*\[Rho] - 
           1837*\[Rho]^2 + 225*\[Rho]^3)) + 
       12*tc^2*(10*tc^7*(1 - 3*\[Rho])*Sqrt[\[Rho]] - 24*\[Rho]^2 - 
         360*tc^4*\[Rho]^2 + 360*tc^6*\[Rho]^2 + 24*tc^10*\[Rho]^2 + 
         10*tc^2*(-1 + \[Rho])^2*(-1 + 3*\[Rho]) - 10*tc^8*(-1 + \[Rho])^2*
          (-1 + 3*\[Rho]) + 10*tc^3*Sqrt[\[Rho]]*(-1 + 3*\[Rho]) + 
         5*tc*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2) - 
         5*tc^9*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2))*Log[tc] - 
       1440*tc^7*Sqrt[\[Rho]]*(-1 + 3*\[Rho])*Log[tc]^2))/tc + 
    (210*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)^2*(5*\[Rho]^(5/2) + 5*tc^12*\[Rho]^(5/2) - 
         2*tc*\[Rho]*(-5 + 37*\[Rho] + 22*\[Rho]^2) - 2*tc^11*\[Rho]*
          (-5 + 37*\[Rho] + 22*\[Rho]^2) + 2*tc^2*Sqrt[\[Rho]]*
          (-17 + 90*\[Rho] + 78*\[Rho]^2 + 56*\[Rho]^3) + 
         2*tc^10*Sqrt[\[Rho]]*(-17 + 90*\[Rho] + 78*\[Rho]^2 + 56*\[Rho]^3) + 
         4*tc^6*Sqrt[\[Rho]]*(219 - 210*\[Rho] - 806*\[Rho]^2 + 
           228*\[Rho]^3) - tc^4*Sqrt[\[Rho]]*(44 + 1200*\[Rho] + 
           3829*\[Rho]^2 + 1288*\[Rho]^3) - tc^8*Sqrt[\[Rho]]*
          (44 + 1200*\[Rho] + 3829*\[Rho]^2 + 1288*\[Rho]^3) + 
         tc^5*(150 - 1080*\[Rho] + 5492*\[Rho]^2 + 4352*\[Rho]^3 - 
           450*\[Rho]^4) + tc^7*(150 - 1080*\[Rho] + 5492*\[Rho]^2 + 
           4352*\[Rho]^3 - 450*\[Rho]^4) + tc^3*(30 - 130*\[Rho] + 
           702*\[Rho]^2 + 732*\[Rho]^3 - 90*\[Rho]^4) + 
         tc^9*(30 - 130*\[Rho] + 702*\[Rho]^2 + 732*\[Rho]^3 - 
           90*\[Rho]^4)) + 24*tc^2*(-10*\[Rho]^(5/2) + 
         10*tc^12*\[Rho]^(5/2) + 42*tc*\[Rho]^2*(1 + \[Rho]) - 
         42*tc^11*\[Rho]^2*(1 + \[Rho]) - 10*tc^3*(-1 + \[Rho])^2*
          (-1 + 3*\[Rho] + 3*\[Rho]^2) + 10*tc^9*(-1 + \[Rho])^2*
          (-1 + 3*\[Rho] + 3*\[Rho]^2) - 10*tc^4*Sqrt[\[Rho]]*
          (-1 + 2*\[Rho] + 6*\[Rho]^2) + 10*tc^8*Sqrt[\[Rho]]*
          (-1 + 2*\[Rho] + 6*\[Rho]^2) + 10*tc^5*\[Rho]*(-5 + 69*\[Rho] + 
           54*\[Rho]^2) - 10*tc^7*\[Rho]*(-5 + 69*\[Rho] + 54*\[Rho]^2) - 
         5*tc^2*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3) + 
         5*tc^10*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3))*
        Log[tc] + 2880*tc^8*Sqrt[\[Rho]]*(-1 + 2*\[Rho] + 6*\[Rho]^2)*
        Log[tc]^2))/tc - 
    (150*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^4*Sqrt[\[Rho]]*Log[tc])*
      ((-1 + tc^2)^2*(24*\[Rho]^3 + 24*tc^14*\[Rho]^3 + 
         tc*\[Rho]^(3/2)*(45 - 368*\[Rho] - 233*\[Rho]^2) + 
         tc^13*\[Rho]^(3/2)*(45 - 368*\[Rho] - 233*\[Rho]^2) + 
         2*tc^2*\[Rho]*(-105 + 595*\[Rho] + 857*\[Rho]^2 + 385*\[Rho]^3) + 
         2*tc^12*\[Rho]*(-105 + 595*\[Rho] + 857*\[Rho]^2 + 385*\[Rho]^3) - 
         20*tc^7*Sqrt[\[Rho]]*(273 + 500*\[Rho] - 2671*\[Rho]^2 - 
           1066*\[Rho]^3 + 420*\[Rho]^4) - 2*tc^3*Sqrt[\[Rho]]*
          (-175 + 660*\[Rho] + 1381*\[Rho]^2 + 806*\[Rho]^3 + 560*\[Rho]^4) - 
         2*tc^11*Sqrt[\[Rho]]*(-175 + 660*\[Rho] + 1381*\[Rho]^2 + 
           806*\[Rho]^3 + 560*\[Rho]^4) + 5*tc^5*Sqrt[\[Rho]]*
          (-28 + 1927*\[Rho] + 13260*\[Rho]^2 + 12685*\[Rho]^3 + 
           2072*\[Rho]^4) + 5*tc^9*Sqrt[\[Rho]]*(-28 + 1927*\[Rho] + 
           13260*\[Rho]^2 + 12685*\[Rho]^3 + 2072*\[Rho]^4) + 
         tc^4*(-210 + 700*\[Rho] - 6230*\[Rho]^2 - 24466*\[Rho]^3 - 
           6720*\[Rho]^4 + 630*\[Rho]^5) + tc^10*(-210 + 700*\[Rho] - 
           6230*\[Rho]^2 - 24466*\[Rho]^3 - 6720*\[Rho]^4 + 630*\[Rho]^5) + 
         2*tc^6*(-525 + 4585*\[Rho] - 21000*\[Rho]^2 - 65916*\[Rho]^3 - 
           16555*\[Rho]^4 + 1575*\[Rho]^5) + 2*tc^8*(-525 + 4585*\[Rho] - 
           21000*\[Rho]^2 - 65916*\[Rho]^3 - 16555*\[Rho]^4 + 
           1575*\[Rho]^5)) + 24*tc^2*(-1 + tc^2)*(40*\[Rho]^3 + 
         40*tc^12*\[Rho]^3 - 210*tc*\[Rho]^(5/2)*(1 + \[Rho]) - 
         210*tc^11*\[Rho]^(5/2)*(1 + \[Rho]) + 4*tc^2*\[Rho]^2*
          (105 + 304*\[Rho] + 105*\[Rho]^2) + 4*tc^10*\[Rho]^2*
          (105 + 304*\[Rho] + 105*\[Rho]^2) - 35*tc^3*Sqrt[\[Rho]]*
          (1 + 5*\[Rho] + 41*\[Rho]^2 + 43*\[Rho]^3 + 6*\[Rho]^4) - 
         35*tc^9*Sqrt[\[Rho]]*(1 + 5*\[Rho] + 41*\[Rho]^2 + 43*\[Rho]^3 + 
           6*\[Rho]^4) - 35*tc^5*Sqrt[\[Rho]]*(-1 + 3*\[Rho] + 77*\[Rho]^2 + 
           63*\[Rho]^3 + 6*\[Rho]^4) - 35*tc^7*Sqrt[\[Rho]]*
          (-1 + 3*\[Rho] + 77*\[Rho]^2 + 63*\[Rho]^3 + 6*\[Rho]^4) + 
         tc^4*(70 - 280*\[Rho] + 70*\[Rho]^2 + 2266*\[Rho]^3 + 140*\[Rho]^4 - 
           210*\[Rho]^5) + tc^8*(70 - 280*\[Rho] + 70*\[Rho]^2 + 
           2266*\[Rho]^3 + 140*\[Rho]^4 - 210*\[Rho]^5) + 
         tc^6*(70 - 1050*\[Rho] + 6860*\[Rho]^2 + 18716*\[Rho]^3 + 
           5390*\[Rho]^4 - 210*\[Rho]^5))*Log[tc] - 20160*tc^9*Sqrt[\[Rho]]*
        (-1 + 15*\[Rho]^2 + 10*\[Rho]^3)*Log[tc]^2))/tc))/
  (5250*mb^3*Sqrt[\[Rho]]*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^3) + 
 (r13*((21*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
           (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
          65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
           (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
          4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
            5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])^2*
      ((-1 + tc^2)*(8*\[Rho]^3 + 8*tc^20*\[Rho]^3 - 4*tc*\[Rho]^(5/2)*
          (16 + 31*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*(16 + 31*\[Rho]) + 
         tc^2*\[Rho]^2*(53 + 1453*\[Rho] + 884*\[Rho]^2) + 
         tc^18*\[Rho]^2*(53 + 1453*\[Rho] + 884*\[Rho]^2) + 
         tc^8*(510 - 42972*\[Rho] - 23398*\[Rho]^2 + 3750*\[Rho]^3 - 
           42454*\[Rho]^4) + tc^12*(510 - 42972*\[Rho] - 23398*\[Rho]^2 + 
           3750*\[Rho]^3 - 42454*\[Rho]^4) + tc^3*Sqrt[\[Rho]]*
          (-48 + 813*\[Rho] - 2177*\[Rho]^2 + 3199*\[Rho]^3 - 
           1215*\[Rho]^4) + tc^17*Sqrt[\[Rho]]*(-48 + 813*\[Rho] - 
           2177*\[Rho]^2 + 3199*\[Rho]^3 - 1215*\[Rho]^4) + 
         tc^5*Sqrt[\[Rho]]*(-924 - 6555*\[Rho] + 3295*\[Rho]^2 + 
           25651*\[Rho]^3 - 675*\[Rho]^4) + tc^15*Sqrt[\[Rho]]*
          (-924 - 6555*\[Rho] + 3295*\[Rho]^2 + 25651*\[Rho]^3 - 
           675*\[Rho]^4) - tc^9*Sqrt[\[Rho]]*(768 + 9525*\[Rho] + 
           14711*\[Rho]^2 - 38341*\[Rho]^3 + 4185*\[Rho]^4) - 
         tc^11*Sqrt[\[Rho]]*(768 + 9525*\[Rho] + 14711*\[Rho]^2 - 
           38341*\[Rho]^3 + 4185*\[Rho]^4) - 2*tc^4*(-45 + 498*\[Rho] - 
           283*\[Rho]^2 + 6711*\[Rho]^3 + 5609*\[Rho]^4) - 
         2*tc^16*(-45 + 498*\[Rho] - 283*\[Rho]^2 + 6711*\[Rho]^3 + 
           5609*\[Rho]^4) + tc^7*Sqrt[\[Rho]]*(3180 - 9213*\[Rho] - 
           10823*\[Rho]^2 - 65627*\[Rho]^3 + 6075*\[Rho]^4) + 
         tc^13*Sqrt[\[Rho]]*(3180 - 9213*\[Rho] - 10823*\[Rho]^2 - 
           65627*\[Rho]^3 + 6075*\[Rho]^4) + 4*tc^6*(-45 + 3576*\[Rho] + 
           7496*\[Rho]^2 + 1500*\[Rho]^3 + 7937*\[Rho]^4) + 
         4*tc^14*(-45 + 3576*\[Rho] + 7496*\[Rho]^2 + 1500*\[Rho]^3 + 
           7937*\[Rho]^4) + 2*tc^10*(-1140 + 35424*\[Rho] + 28795*\[Rho]^2 + 
           7971*\[Rho]^3 + 20320*\[Rho]^4)) - 
       12*tc^3*(8*\[Rho]^(3/2)*(2 + 63*\[Rho]^2) + 8*tc^16*\[Rho]^(3/2)*
          (2 + 63*\[Rho]^2) - 5*tc*\[Rho]*(4 - 41*\[Rho] + 165*\[Rho]^2 + 
           126*\[Rho]^3) - 5*tc^15*\[Rho]*(4 - 41*\[Rho] + 165*\[Rho]^2 + 
           126*\[Rho]^3) + 5*tc^3*\[Rho]*(20 + 179*\[Rho] + 93*\[Rho]^2 + 
           330*\[Rho]^3) + 5*tc^13*\[Rho]*(20 + 179*\[Rho] + 93*\[Rho]^2 + 
           330*\[Rho]^3) + 20*tc^8*Sqrt[\[Rho]]*(32 + 1085*\[Rho] + 
           647*\[Rho]^2 + 615*\[Rho]^3 + 9*\[Rho]^4) + 
         5*tc^7*(-36 + 140*\[Rho] + 155*\[Rho]^2 + 729*\[Rho]^3 + 
           42*\[Rho]^4) + 5*tc^9*(-36 + 140*\[Rho] + 155*\[Rho]^2 + 
           729*\[Rho]^3 + 42*\[Rho]^4) - 15*tc^5*(-4 - 12*\[Rho] - 
           275*\[Rho]^2 + 155*\[Rho]^3 + 90*\[Rho]^4) - 
         15*tc^11*(-4 - 12*\[Rho] - 275*\[Rho]^2 + 155*\[Rho]^3 + 
           90*\[Rho]^4) - 2*tc^2*Sqrt[\[Rho]]*(10 + 229*\[Rho] + 
           355*\[Rho]^2 - 369*\[Rho]^3 + 315*\[Rho]^4) - 
         2*tc^14*Sqrt[\[Rho]]*(10 + 229*\[Rho] + 355*\[Rho]^2 - 
           369*\[Rho]^3 + 315*\[Rho]^4) - 2*tc^6*Sqrt[\[Rho]]*
          (90 + 8743*\[Rho] + 6585*\[Rho]^2 + 3957*\[Rho]^3 + 405*\[Rho]^4) - 
         2*tc^10*Sqrt[\[Rho]]*(90 + 8743*\[Rho] + 6585*\[Rho]^2 + 
           3957*\[Rho]^3 + 405*\[Rho]^4) + 2*tc^4*Sqrt[\[Rho]]*
          (60 + 1499*\[Rho] + 1665*\[Rho]^2 + 381*\[Rho]^3 + 675*\[Rho]^4) + 
         2*tc^12*Sqrt[\[Rho]]*(60 + 1499*\[Rho] + 1665*\[Rho]^2 + 
           381*\[Rho]^3 + 675*\[Rho]^4))*Log[tc] + 12960*tc^8*(-1 + tc^2)^3*
        \[Rho]^2*(5 + \[Rho])*Log[tc]^2))/(tc^2*\[Rho]^2*
      ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^4) - 
    (140*((-1 + tc^2)*(5*\[Rho]^(3/2) + 5*tc^10*\[Rho]^(3/2) - 
         21*tc*\[Rho]*(1 + \[Rho]) - 21*tc^9*\[Rho]*(1 + \[Rho]) + 
         20*tc^4*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         20*tc^6*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         5*tc^2*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
         5*tc^8*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
         3*tc^3*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) - 
         3*tc^7*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) + 
         6*tc^5*(5 + 54*\[Rho] + 54*\[Rho]^2 + 5*\[Rho]^3)) - 
       120*tc^6*Sqrt[\[Rho]]*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc])*
      ((-1 + tc^2)*(8*\[Rho]^3 + 8*tc^20*\[Rho]^3 - 4*tc*\[Rho]^(5/2)*
          (16 + 31*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*(16 + 31*\[Rho]) + 
         tc^2*\[Rho]^2*(53 + 1453*\[Rho] + 884*\[Rho]^2) + 
         tc^18*\[Rho]^2*(53 + 1453*\[Rho] + 884*\[Rho]^2) + 
         tc^8*(510 - 42972*\[Rho] - 23398*\[Rho]^2 + 3750*\[Rho]^3 - 
           42454*\[Rho]^4) + tc^12*(510 - 42972*\[Rho] - 23398*\[Rho]^2 + 
           3750*\[Rho]^3 - 42454*\[Rho]^4) + tc^3*Sqrt[\[Rho]]*
          (-48 + 813*\[Rho] - 2177*\[Rho]^2 + 3199*\[Rho]^3 - 
           1215*\[Rho]^4) + tc^17*Sqrt[\[Rho]]*(-48 + 813*\[Rho] - 
           2177*\[Rho]^2 + 3199*\[Rho]^3 - 1215*\[Rho]^4) + 
         tc^5*Sqrt[\[Rho]]*(-924 - 6555*\[Rho] + 3295*\[Rho]^2 + 
           25651*\[Rho]^3 - 675*\[Rho]^4) + tc^15*Sqrt[\[Rho]]*
          (-924 - 6555*\[Rho] + 3295*\[Rho]^2 + 25651*\[Rho]^3 - 
           675*\[Rho]^4) - tc^9*Sqrt[\[Rho]]*(768 + 9525*\[Rho] + 
           14711*\[Rho]^2 - 38341*\[Rho]^3 + 4185*\[Rho]^4) - 
         tc^11*Sqrt[\[Rho]]*(768 + 9525*\[Rho] + 14711*\[Rho]^2 - 
           38341*\[Rho]^3 + 4185*\[Rho]^4) - 2*tc^4*(-45 + 498*\[Rho] - 
           283*\[Rho]^2 + 6711*\[Rho]^3 + 5609*\[Rho]^4) - 
         2*tc^16*(-45 + 498*\[Rho] - 283*\[Rho]^2 + 6711*\[Rho]^3 + 
           5609*\[Rho]^4) + tc^7*Sqrt[\[Rho]]*(3180 - 9213*\[Rho] - 
           10823*\[Rho]^2 - 65627*\[Rho]^3 + 6075*\[Rho]^4) + 
         tc^13*Sqrt[\[Rho]]*(3180 - 9213*\[Rho] - 10823*\[Rho]^2 - 
           65627*\[Rho]^3 + 6075*\[Rho]^4) + 4*tc^6*(-45 + 3576*\[Rho] + 
           7496*\[Rho]^2 + 1500*\[Rho]^3 + 7937*\[Rho]^4) + 
         4*tc^14*(-45 + 3576*\[Rho] + 7496*\[Rho]^2 + 1500*\[Rho]^3 + 
           7937*\[Rho]^4) + 2*tc^10*(-1140 + 35424*\[Rho] + 28795*\[Rho]^2 + 
           7971*\[Rho]^3 + 20320*\[Rho]^4)) - 
       12*tc^3*(8*\[Rho]^(3/2)*(2 + 63*\[Rho]^2) + 8*tc^16*\[Rho]^(3/2)*
          (2 + 63*\[Rho]^2) - 5*tc*\[Rho]*(4 - 41*\[Rho] + 165*\[Rho]^2 + 
           126*\[Rho]^3) - 5*tc^15*\[Rho]*(4 - 41*\[Rho] + 165*\[Rho]^2 + 
           126*\[Rho]^3) + 5*tc^3*\[Rho]*(20 + 179*\[Rho] + 93*\[Rho]^2 + 
           330*\[Rho]^3) + 5*tc^13*\[Rho]*(20 + 179*\[Rho] + 93*\[Rho]^2 + 
           330*\[Rho]^3) + 20*tc^8*Sqrt[\[Rho]]*(32 + 1085*\[Rho] + 
           647*\[Rho]^2 + 615*\[Rho]^3 + 9*\[Rho]^4) + 
         5*tc^7*(-36 + 140*\[Rho] + 155*\[Rho]^2 + 729*\[Rho]^3 + 
           42*\[Rho]^4) + 5*tc^9*(-36 + 140*\[Rho] + 155*\[Rho]^2 + 
           729*\[Rho]^3 + 42*\[Rho]^4) - 15*tc^5*(-4 - 12*\[Rho] - 
           275*\[Rho]^2 + 155*\[Rho]^3 + 90*\[Rho]^4) - 
         15*tc^11*(-4 - 12*\[Rho] - 275*\[Rho]^2 + 155*\[Rho]^3 + 
           90*\[Rho]^4) - 2*tc^2*Sqrt[\[Rho]]*(10 + 229*\[Rho] + 
           355*\[Rho]^2 - 369*\[Rho]^3 + 315*\[Rho]^4) - 
         2*tc^14*Sqrt[\[Rho]]*(10 + 229*\[Rho] + 355*\[Rho]^2 - 
           369*\[Rho]^3 + 315*\[Rho]^4) - 2*tc^6*Sqrt[\[Rho]]*
          (90 + 8743*\[Rho] + 6585*\[Rho]^2 + 3957*\[Rho]^3 + 405*\[Rho]^4) - 
         2*tc^10*Sqrt[\[Rho]]*(90 + 8743*\[Rho] + 6585*\[Rho]^2 + 
           3957*\[Rho]^3 + 405*\[Rho]^4) + 2*tc^4*Sqrt[\[Rho]]*
          (60 + 1499*\[Rho] + 1665*\[Rho]^2 + 381*\[Rho]^3 + 675*\[Rho]^4) + 
         2*tc^12*Sqrt[\[Rho]]*(60 + 1499*\[Rho] + 1665*\[Rho]^2 + 
           381*\[Rho]^3 + 675*\[Rho]^4))*Log[tc] + 12960*tc^8*(-1 + tc^2)^3*
        \[Rho]^2*(5 + \[Rho])*Log[tc]^2))/(tc^2*\[Rho]^2*
      ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) - 
    (35*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(32*\[Rho]^(7/2) + 32*tc^22*\[Rho]^(7/2) - 
         9*tc*\[Rho]^3*(32 + 57*\[Rho]) - 9*tc^21*\[Rho]^3*(32 + 57*\[Rho]) + 
         2*tc^2*\[Rho]^(5/2)*(291 + 3049*\[Rho] + 1866*\[Rho]^2) + 
         2*tc^20*\[Rho]^(5/2)*(291 + 3049*\[Rho] + 1866*\[Rho]^2) - 
         6*tc^3*\[Rho]*(20 - 251*\[Rho] + 2798*\[Rho]^2 + 2896*\[Rho]^3 + 
           1532*\[Rho]^4) - 6*tc^19*\[Rho]*(20 - 251*\[Rho] + 2798*\[Rho]^2 + 
           2896*\[Rho]^3 + 1532*\[Rho]^4) + 2*tc^8*Sqrt[\[Rho]]*
          (-11160 - 13473*\[Rho] + 157674*\[Rho]^2 + 285932*\[Rho]^3 + 
           242448*\[Rho]^4 - 18225*\[Rho]^5) + 2*tc^14*Sqrt[\[Rho]]*
          (-11160 - 13473*\[Rho] + 157674*\[Rho]^2 + 285932*\[Rho]^3 + 
           242448*\[Rho]^4 - 18225*\[Rho]^5) + 2*tc^6*Sqrt[\[Rho]]*
          (3096 + 48441*\[Rho] + 53430*\[Rho]^2 - 121084*\[Rho]^3 - 
           89184*\[Rho]^4 + 2025*\[Rho]^5) + 2*tc^16*Sqrt[\[Rho]]*
          (3096 + 48441*\[Rho] + 53430*\[Rho]^2 - 121084*\[Rho]^3 - 
           89184*\[Rho]^4 + 2025*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*
          (252 - 4035*\[Rho] - 3759*\[Rho]^2 - 11795*\[Rho]^3 - 
           16266*\[Rho]^4 + 3645*\[Rho]^5) + 2*tc^18*Sqrt[\[Rho]]*
          (252 - 4035*\[Rho] - 3759*\[Rho]^2 - 11795*\[Rho]^3 - 
           16266*\[Rho]^4 + 3645*\[Rho]^5) - 24*tc^7*(-45 + 4703*\[Rho] + 
           26196*\[Rho]^2 + 21168*\[Rho]^3 + 12461*\[Rho]^4 + 
           9881*\[Rho]^5) - 24*tc^15*(-45 + 4703*\[Rho] + 26196*\[Rho]^2 + 
           21168*\[Rho]^3 + 12461*\[Rho]^4 + 9881*\[Rho]^5) + 
         2*tc^10*Sqrt[\[Rho]]*(3492 + 72747*\[Rho] + 54444*\[Rho]^2 - 
           52438*\[Rho]^3 - 143184*\[Rho]^4 + 12555*\[Rho]^5) + 
         2*tc^12*Sqrt[\[Rho]]*(3492 + 72747*\[Rho] + 54444*\[Rho]^2 - 
           52438*\[Rho]^3 - 143184*\[Rho]^4 + 12555*\[Rho]^5) - 
         12*tc^11*(-1140 + 47432*\[Rho] + 156667*\[Rho]^2 + 105634*\[Rho]^3 + 
           13524*\[Rho]^4 + 25720*\[Rho]^5) + 3*tc^5*(-180 + 1916*\[Rho] + 
           6500*\[Rho]^2 + 42296*\[Rho]^3 + 79765*\[Rho]^4 + 
           29348*\[Rho]^5) + 3*tc^17*(-180 + 1916*\[Rho] + 6500*\[Rho]^2 + 
           42296*\[Rho]^3 + 79765*\[Rho]^4 + 29348*\[Rho]^5) + 
         6*tc^9*(-510 + 58346*\[Rho] + 187390*\[Rho]^2 + 101444*\[Rho]^3 + 
           19507*\[Rho]^4 + 52822*\[Rho]^5) + 6*tc^13*(-510 + 58346*\[Rho] + 
           187390*\[Rho]^2 + 101444*\[Rho]^3 + 19507*\[Rho]^4 + 
           52822*\[Rho]^5)) - 24*tc^3*(10*\[Rho]^2*(2 + 63*\[Rho]^2) + 
         10*tc^18*\[Rho]^2*(2 + 63*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*
          (14 + 14*\[Rho] + 489*\[Rho]^2 + 441*\[Rho]^3) - 
         6*tc^17*\[Rho]^(3/2)*(14 + 14*\[Rho] + 489*\[Rho]^2 + 
           441*\[Rho]^3) + 15*tc^2*\[Rho]*(4 - 89*\[Rho] + 136*\[Rho]^2 + 
           417*\[Rho]^3 + 126*\[Rho]^4) + 15*tc^16*\[Rho]*
          (4 - 89*\[Rho] + 136*\[Rho]^2 + 417*\[Rho]^3 + 126*\[Rho]^4) - 
         15*tc^4*\[Rho]*(20 + 255*\[Rho] + 388*\[Rho]^2 + 671*\[Rho]^3 + 
           330*\[Rho]^4) - 15*tc^14*\[Rho]*(20 + 255*\[Rho] + 388*\[Rho]^2 + 
           671*\[Rho]^3 + 330*\[Rho]^4) - 20*tc^9*Sqrt[\[Rho]]*
          (96 + 5841*\[Rho] + 15216*\[Rho]^2 + 3769*\[Rho]^3 + 
           2637*\[Rho]^4 + 27*\[Rho]^5) - 15*tc^8*(-36 + 128*\[Rho] + 
           183*\[Rho]^2 + 1096*\[Rho]^3 + 1307*\[Rho]^4 + 42*\[Rho]^5) - 
         15*tc^10*(-36 + 128*\[Rho] + 183*\[Rho]^2 + 1096*\[Rho]^3 + 
           1307*\[Rho]^4 + 42*\[Rho]^5) + 6*tc^7*Sqrt[\[Rho]]*
          (90 + 15329*\[Rho] + 38909*\[Rho]^2 + 12519*\[Rho]^3 + 
           6306*\[Rho]^4 + 405*\[Rho]^5) + 6*tc^11*Sqrt[\[Rho]]*
          (90 + 15329*\[Rho] + 38909*\[Rho]^2 + 12519*\[Rho]^3 + 
           6306*\[Rho]^4 + 405*\[Rho]^5) - 6*tc^5*Sqrt[\[Rho]]*
          (60 + 3227*\[Rho] + 7322*\[Rho]^2 + 3112*\[Rho]^3 + 1848*\[Rho]^4 + 
           675*\[Rho]^5) - 6*tc^13*Sqrt[\[Rho]]*(60 + 3227*\[Rho] + 
           7322*\[Rho]^2 + 3112*\[Rho]^3 + 1848*\[Rho]^4 + 675*\[Rho]^5) + 
         5*tc^6*(-36 - 264*\[Rho] - 5479*\[Rho]^2 - 3012*\[Rho]^3 + 
           3861*\[Rho]^4 + 810*\[Rho]^5) + 5*tc^12*(-36 - 264*\[Rho] - 
           5479*\[Rho]^2 - 3012*\[Rho]^3 + 3861*\[Rho]^4 + 810*\[Rho]^5) + 
         2*tc^3*Sqrt[\[Rho]]*(30 + 1581*\[Rho] + 3201*\[Rho]^2 + 
           731*\[Rho]^3 + 774*\[Rho]^4 + 945*\[Rho]^5) + 
         2*tc^15*Sqrt[\[Rho]]*(30 + 1581*\[Rho] + 3201*\[Rho]^2 + 
           731*\[Rho]^3 + 774*\[Rho]^4 + 945*\[Rho]^5))*Log[tc] - 
       2880*tc^9*(-1 + tc^2)^3*\[Rho]^2*(295 + 270*\[Rho] + 54*\[Rho]^2)*
        Log[tc]^2))/(tc^2*\[Rho]^2*
      ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) + 
    (125*((-1 + tc^2)*(32*\[Rho]^4 + 32*tc^24*\[Rho]^4 - 
         8*tc*\[Rho]^(7/2)*(40 + 67*\[Rho]) - 8*tc^23*\[Rho]^(7/2)*
          (40 + 67*\[Rho]) + tc^2*\[Rho]^3*(927 + 6664*\[Rho] + 
           4077*\[Rho]^2) + tc^22*\[Rho]^3*(927 + 6664*\[Rho] + 
           4077*\[Rho]^2) - 2*tc^3*\[Rho]^(3/2)*(48 - 157*\[Rho] + 
           11911*\[Rho]^2 + 15685*\[Rho]^3 + 6405*\[Rho]^4) - 
         2*tc^21*\[Rho]^(3/2)*(48 - 157*\[Rho] + 11911*\[Rho]^2 + 
           15685*\[Rho]^3 + 6405*\[Rho]^4) + 2*tc^4*\[Rho]*
          (252 - 3407*\[Rho] + 10318*\[Rho]^2 + 33145*\[Rho]^3 + 
           21576*\[Rho]^4 + 9156*\[Rho]^5) + 2*tc^20*\[Rho]*
          (252 - 3407*\[Rho] + 10318*\[Rho]^2 + 33145*\[Rho]^3 + 
           21576*\[Rho]^4 + 9156*\[Rho]^5) + 2*tc^5*Sqrt[\[Rho]]*
          (-504 + 7677*\[Rho] + 47990*\[Rho]^2 + 62963*\[Rho]^3 + 
           100049*\[Rho]^4 + 34188*\[Rho]^5 - 5103*\[Rho]^6) + 
         2*tc^19*Sqrt[\[Rho]]*(-504 + 7677*\[Rho] + 47990*\[Rho]^2 + 
           62963*\[Rho]^3 + 100049*\[Rho]^4 + 34188*\[Rho]^5 - 
           5103*\[Rho]^6) - 2*tc^7*Sqrt[\[Rho]]*(4788 + 126411*\[Rho] + 
           388675*\[Rho]^2 + 1526*\[Rho]^3 - 448582*\[Rho]^4 - 
           138201*\[Rho]^5 + 2835*\[Rho]^6) - 2*tc^17*Sqrt[\[Rho]]*
          (4788 + 126411*\[Rho] + 388675*\[Rho]^2 + 1526*\[Rho]^3 - 
           448582*\[Rho]^4 - 138201*\[Rho]^5 + 2835*\[Rho]^6) - 
         2*tc^11*Sqrt[\[Rho]]*(6552 + 195381*\[Rho] + 239803*\[Rho]^2 + 
           60428*\[Rho]^3 - 411652*\[Rho]^4 - 236481*\[Rho]^5 + 
           17577*\[Rho]^6) - 2*tc^13*Sqrt[\[Rho]]*(6552 + 195381*\[Rho] + 
           239803*\[Rho]^2 + 60428*\[Rho]^3 - 411652*\[Rho]^4 - 
           236481*\[Rho]^5 + 17577*\[Rho]^6) + 2*tc^9*Sqrt[\[Rho]]*
          (17892 + 122643*\[Rho] - 330901*\[Rho]^2 - 900170*\[Rho]^3 - 
           1135850*\[Rho]^4 - 396417*\[Rho]^5 + 25515*\[Rho]^6) + 
         2*tc^15*Sqrt[\[Rho]]*(17892 + 122643*\[Rho] - 330901*\[Rho]^2 - 
           900170*\[Rho]^3 - 1135850*\[Rho]^4 - 396417*\[Rho]^5 + 
           25515*\[Rho]^6) + 8*tc^8*(-189 + 25200*\[Rho] + 266587*\[Rho]^2 + 
           460624*\[Rho]^3 + 243921*\[Rho]^4 + 134964*\[Rho]^5 + 
           49665*\[Rho]^6) + 8*tc^16*(-189 + 25200*\[Rho] + 266587*\[Rho]^2 + 
           460624*\[Rho]^3 + 243921*\[Rho]^4 + 134964*\[Rho]^5 + 
           49665*\[Rho]^6) + 4*tc^12*(-4788 + 256452*\[Rho] + 
           1832843*\[Rho]^2 + 2515826*\[Rho]^3 + 990939*\[Rho]^4 + 
           95592*\[Rho]^5 + 130704*\[Rho]^6) - tc^6*(-756 + 7560*\[Rho] + 
           92944*\[Rho]^2 + 334405*\[Rho]^3 + 875456*\[Rho]^4 + 
           703119*\[Rho]^5 + 152292*\[Rho]^6) - tc^18*(-756 + 7560*\[Rho] + 
           92944*\[Rho]^2 + 334405*\[Rho]^3 + 875456*\[Rho]^4 + 
           703119*\[Rho]^5 + 152292*\[Rho]^6) - 
         2*tc^10*(-2142 + 321468*\[Rho] + 2330192*\[Rho]^2 + 
           3105197*\[Rho]^3 + 1046268*\[Rho]^4 + 275247*\[Rho]^5 + 
           265398*\[Rho]^6) - 2*tc^14*(-2142 + 321468*\[Rho] + 
           2330192*\[Rho]^2 + 3105197*\[Rho]^3 + 1046268*\[Rho]^4 + 
           275247*\[Rho]^5 + 265398*\[Rho]^6)) - 
       24*tc^3*(8*\[Rho]^(5/2)*(2 + 63*\[Rho]^2) + 8*tc^20*\[Rho]^(5/2)*
          (2 + 63*\[Rho]^2) - 14*tc*\[Rho]^2*(6 + 6*\[Rho] + 205*\[Rho]^2 + 
           189*\[Rho]^3) - 14*tc^19*\[Rho]^2*(6 + 6*\[Rho] + 205*\[Rho]^2 + 
           189*\[Rho]^3) + 4*tc^2*\[Rho]^(3/2)*(42 + 100*\[Rho] + 
           1701*\[Rho]^2 + 3612*\[Rho]^3 + 1323*\[Rho]^4) + 
         4*tc^18*\[Rho]^(3/2)*(42 + 100*\[Rho] + 1701*\[Rho]^2 + 
           3612*\[Rho]^3 + 1323*\[Rho]^4) - 7*tc^3*\[Rho]*
          (12 - 495*\[Rho] - 519*\[Rho]^2 + 2477*\[Rho]^3 + 2115*\[Rho]^4 + 
           378*\[Rho]^5) - 7*tc^17*\[Rho]*(12 - 495*\[Rho] - 519*\[Rho]^2 + 
           2477*\[Rho]^3 + 2115*\[Rho]^4 + 378*\[Rho]^5) + 
         7*tc^5*\[Rho]*(60 + 1089*\[Rho] + 2649*\[Rho]^2 + 4795*\[Rho]^3 + 
           4389*\[Rho]^4 + 990*\[Rho]^5) + 7*tc^15*\[Rho]*
          (60 + 1089*\[Rho] + 2649*\[Rho]^2 + 4795*\[Rho]^3 + 4389*\[Rho]^4 + 
           990*\[Rho]^5) + 28*tc^10*Sqrt[\[Rho]]*(96 + 9483*\[Rho] + 
           50139*\[Rho]^2 + 40400*\[Rho]^3 + 6002*\[Rho]^4 + 3537*\[Rho]^5 + 
           27*\[Rho]^6) + 7*tc^9*(-108 + 276*\[Rho] + 525*\[Rho]^2 + 
           1113*\[Rho]^3 + 12487*\[Rho]^4 + 6153*\[Rho]^5 + 126*\[Rho]^6) + 
         7*tc^11*(-108 + 276*\[Rho] + 525*\[Rho]^2 + 1113*\[Rho]^3 + 
           12487*\[Rho]^4 + 6153*\[Rho]^5 + 126*\[Rho]^6) - 
         14*tc^8*Sqrt[\[Rho]]*(54 + 14673*\[Rho] + 73790*\[Rho]^2 + 
           63033*\[Rho]^3 + 12621*\[Rho]^4 + 5490*\[Rho]^5 + 243*\[Rho]^6) - 
         14*tc^12*Sqrt[\[Rho]]*(54 + 14673*\[Rho] + 73790*\[Rho]^2 + 
           63033*\[Rho]^3 + 12621*\[Rho]^4 + 5490*\[Rho]^5 + 243*\[Rho]^6) - 
         7*tc^7*(-36 - 444*\[Rho] - 10263*\[Rho]^2 - 21843*\[Rho]^3 + 
           2035*\[Rho]^4 + 7281*\[Rho]^5 + 810*\[Rho]^6) - 
         7*tc^13*(-36 - 444*\[Rho] - 10263*\[Rho]^2 - 21843*\[Rho]^3 + 
           2035*\[Rho]^4 + 7281*\[Rho]^5 + 810*\[Rho]^6) - 
         2*tc^4*Sqrt[\[Rho]]*(42 + 4053*\[Rho] + 14214*\[Rho]^2 + 
           12593*\[Rho]^3 + 4445*\[Rho]^4 + 4662*\[Rho]^5 + 1323*\[Rho]^6) - 
         2*tc^16*Sqrt[\[Rho]]*(42 + 4053*\[Rho] + 14214*\[Rho]^2 + 
           12593*\[Rho]^3 + 4445*\[Rho]^4 + 4662*\[Rho]^5 + 1323*\[Rho]^6) + 
         2*tc^6*Sqrt[\[Rho]]*(252 + 24339*\[Rho] + 103627*\[Rho]^2 + 
           91686*\[Rho]^3 + 27342*\[Rho]^4 + 16191*\[Rho]^5 + 
           2835*\[Rho]^6) + 2*tc^14*Sqrt[\[Rho]]*(252 + 24339*\[Rho] + 
           103627*\[Rho]^2 + 91686*\[Rho]^3 + 27342*\[Rho]^4 + 
           16191*\[Rho]^5 + 2835*\[Rho]^6))*Log[tc] + 
       20160*tc^10*(-1 + tc^2)^3*\[Rho]^2*(107 + 272*\[Rho] + 83*\[Rho]^2 + 
         18*\[Rho]^3)*Log[tc]^2))/
     (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^5*\[Rho]^(3/2)*Log[tc])^2))/(15750*mb^5*(-1 + tc^2)^3) + 
 (r18*((-21*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
           (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
          65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
           (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
          4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
            5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])^2*
      ((-1 + tc^2)*(28*\[Rho]^3 + 28*tc^20*\[Rho]^3 - 4*tc*\[Rho]^(5/2)*
          (52 + 59*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*(52 + 59*\[Rho]) + 
         tc^2*\[Rho]^2*(404 + 2325*\[Rho] + 1429*\[Rho]^2) + 
         tc^18*\[Rho]^2*(404 + 2325*\[Rho] + 1429*\[Rho]^2) + 
         tc^4*(-45 + 96*\[Rho] + 2138*\[Rho]^2 - 15206*\[Rho]^3 - 
           9239*\[Rho]^4) + tc^16*(-45 + 96*\[Rho] + 2138*\[Rho]^2 - 
           15206*\[Rho]^3 - 9239*\[Rho]^4) + 2*tc^5*Sqrt[\[Rho]]*
          (1089 + 5628*\[Rho] + 16115*\[Rho]^2 + 18808*\[Rho]^3 - 
           540*\[Rho]^4) + 2*tc^15*Sqrt[\[Rho]]*(1089 + 5628*\[Rho] + 
           16115*\[Rho]^2 + 18808*\[Rho]^3 - 540*\[Rho]^4) - 
         2*tc^3*Sqrt[\[Rho]]*(-12 + 396*\[Rho] + 2539*\[Rho]^2 - 
           250*\[Rho]^3 + 945*\[Rho]^4) - 2*tc^17*Sqrt[\[Rho]]*
          (-12 + 396*\[Rho] + 2539*\[Rho]^2 - 250*\[Rho]^3 + 945*\[Rho]^4) + 
         tc^8*(1725 + 54528*\[Rho] + 37286*\[Rho]^2 + 102634*\[Rho]^3 + 
           1159*\[Rho]^4) + tc^12*(1725 + 54528*\[Rho] + 37286*\[Rho]^2 + 
           102634*\[Rho]^3 + 1159*\[Rho]^4) + 2*tc^9*Sqrt[\[Rho]]*
          (-732 + 23436*\[Rho] + 1019*\[Rho]^2 - 8996*\[Rho]^3 + 
           1305*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*(-732 + 23436*\[Rho] + 
           1019*\[Rho]^2 - 8996*\[Rho]^3 + 1305*\[Rho]^4) + 
         8*tc^6*(-45 - 2616*\[Rho] - 4646*\[Rho]^2 - 2110*\[Rho]^3 + 
           1649*\[Rho]^4) + 8*tc^14*(-45 - 2616*\[Rho] - 4646*\[Rho]^2 - 
           2110*\[Rho]^3 + 1649*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*
          (-2529 + 4452*\[Rho] - 26011*\[Rho]^2 - 31544*\[Rho]^3 + 
           2340*\[Rho]^4) + 2*tc^13*Sqrt[\[Rho]]*(-2529 + 4452*\[Rho] - 
           26011*\[Rho]^2 - 31544*\[Rho]^3 + 2340*\[Rho]^4) - 
         2*tc^10*(-120 + 48096*\[Rho] + 71780*\[Rho]^2 - 10619*\[Rho]^3 + 
           7981*\[Rho]^4)) - 12*tc^3*(8*\[Rho]^(3/2)*(-2 + 75*\[Rho]^2) + 
         8*tc^16*\[Rho]^(3/2)*(-2 + 75*\[Rho]^2) - 5*tc*\[Rho]*
          (1 + 23*\[Rho] + 312*\[Rho]^2 + 150*\[Rho]^3) - 
         5*tc^15*\[Rho]*(1 + 23*\[Rho] + 312*\[Rho]^2 + 150*\[Rho]^3) + 
         5*tc^3*\[Rho]*(-25 + 169*\[Rho] + 186*\[Rho]^2 + 348*\[Rho]^3) + 
         5*tc^13*\[Rho]*(-25 + 169*\[Rho] + 186*\[Rho]^2 + 348*\[Rho]^3) + 
         5*tc^7*(54 - 103*\[Rho] - 845*\[Rho]^2 + 2892*\[Rho]^3) + 
         5*tc^9*(54 - 103*\[Rho] - 845*\[Rho]^2 + 2892*\[Rho]^3) + 
         2*tc^2*Sqrt[\[Rho]]*(35 + 164*\[Rho] + 500*\[Rho]^2 + 720*\[Rho]^3 - 
           375*\[Rho]^4) + 2*tc^14*Sqrt[\[Rho]]*(35 + 164*\[Rho] + 
           500*\[Rho]^2 + 720*\[Rho]^3 - 375*\[Rho]^4) - 
         40*tc^8*Sqrt[\[Rho]]*(86 + 536*\[Rho] + 335*\[Rho]^2 + 
           198*\[Rho]^3 + 3*\[Rho]^4) - 15*tc^5*(2 + 117*\[Rho] + 
           535*\[Rho]^2 - 6*\[Rho]^3 + 82*\[Rho]^4) - 
         15*tc^11*(2 + 117*\[Rho] + 535*\[Rho]^2 - 6*\[Rho]^3 + 
           82*\[Rho]^4) + 4*tc^4*Sqrt[\[Rho]]*(-105 - 652*\[Rho] - 
           675*\[Rho]^2 - 240*\[Rho]^3 + 180*\[Rho]^4) + 
         4*tc^12*Sqrt[\[Rho]]*(-105 - 652*\[Rho] - 675*\[Rho]^2 - 
           240*\[Rho]^3 + 180*\[Rho]^4) + 2*tc^6*Sqrt[\[Rho]]*
          (675 + 12028*\[Rho] + 2280*\[Rho]^2 - 2160*\[Rho]^3 + 
           405*\[Rho]^4) + 2*tc^10*Sqrt[\[Rho]]*(675 + 12028*\[Rho] + 
           2280*\[Rho]^2 - 2160*\[Rho]^3 + 405*\[Rho]^4))*Log[tc] + 
       1440*tc^8*(-1 + tc^2)^3*\[Rho]*(-5 - 27*\[Rho] + 6*\[Rho]^2)*
        Log[tc]^2))/(tc^2*\[Rho]^2*
      ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^4) + 
    (140*((-1 + tc^2)*(5*\[Rho]^(3/2) + 5*tc^10*\[Rho]^(3/2) - 
         21*tc*\[Rho]*(1 + \[Rho]) - 21*tc^9*\[Rho]*(1 + \[Rho]) + 
         20*tc^4*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         20*tc^6*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         5*tc^2*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
         5*tc^8*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
         3*tc^3*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) - 
         3*tc^7*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) + 
         6*tc^5*(5 + 54*\[Rho] + 54*\[Rho]^2 + 5*\[Rho]^3)) - 
       120*tc^6*Sqrt[\[Rho]]*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc])*
      ((-1 + tc^2)*(28*\[Rho]^3 + 28*tc^20*\[Rho]^3 - 4*tc*\[Rho]^(5/2)*
          (52 + 59*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*(52 + 59*\[Rho]) + 
         tc^2*\[Rho]^2*(404 + 2325*\[Rho] + 1429*\[Rho]^2) + 
         tc^18*\[Rho]^2*(404 + 2325*\[Rho] + 1429*\[Rho]^2) + 
         tc^4*(-45 + 96*\[Rho] + 2138*\[Rho]^2 - 15206*\[Rho]^3 - 
           9239*\[Rho]^4) + tc^16*(-45 + 96*\[Rho] + 2138*\[Rho]^2 - 
           15206*\[Rho]^3 - 9239*\[Rho]^4) + 2*tc^5*Sqrt[\[Rho]]*
          (1089 + 5628*\[Rho] + 16115*\[Rho]^2 + 18808*\[Rho]^3 - 
           540*\[Rho]^4) + 2*tc^15*Sqrt[\[Rho]]*(1089 + 5628*\[Rho] + 
           16115*\[Rho]^2 + 18808*\[Rho]^3 - 540*\[Rho]^4) - 
         2*tc^3*Sqrt[\[Rho]]*(-12 + 396*\[Rho] + 2539*\[Rho]^2 - 
           250*\[Rho]^3 + 945*\[Rho]^4) - 2*tc^17*Sqrt[\[Rho]]*
          (-12 + 396*\[Rho] + 2539*\[Rho]^2 - 250*\[Rho]^3 + 945*\[Rho]^4) + 
         tc^8*(1725 + 54528*\[Rho] + 37286*\[Rho]^2 + 102634*\[Rho]^3 + 
           1159*\[Rho]^4) + tc^12*(1725 + 54528*\[Rho] + 37286*\[Rho]^2 + 
           102634*\[Rho]^3 + 1159*\[Rho]^4) + 2*tc^9*Sqrt[\[Rho]]*
          (-732 + 23436*\[Rho] + 1019*\[Rho]^2 - 8996*\[Rho]^3 + 
           1305*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*(-732 + 23436*\[Rho] + 
           1019*\[Rho]^2 - 8996*\[Rho]^3 + 1305*\[Rho]^4) + 
         8*tc^6*(-45 - 2616*\[Rho] - 4646*\[Rho]^2 - 2110*\[Rho]^3 + 
           1649*\[Rho]^4) + 8*tc^14*(-45 - 2616*\[Rho] - 4646*\[Rho]^2 - 
           2110*\[Rho]^3 + 1649*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*
          (-2529 + 4452*\[Rho] - 26011*\[Rho]^2 - 31544*\[Rho]^3 + 
           2340*\[Rho]^4) + 2*tc^13*Sqrt[\[Rho]]*(-2529 + 4452*\[Rho] - 
           26011*\[Rho]^2 - 31544*\[Rho]^3 + 2340*\[Rho]^4) - 
         2*tc^10*(-120 + 48096*\[Rho] + 71780*\[Rho]^2 - 10619*\[Rho]^3 + 
           7981*\[Rho]^4)) - 12*tc^3*(8*\[Rho]^(3/2)*(-2 + 75*\[Rho]^2) + 
         8*tc^16*\[Rho]^(3/2)*(-2 + 75*\[Rho]^2) - 5*tc*\[Rho]*
          (1 + 23*\[Rho] + 312*\[Rho]^2 + 150*\[Rho]^3) - 
         5*tc^15*\[Rho]*(1 + 23*\[Rho] + 312*\[Rho]^2 + 150*\[Rho]^3) + 
         5*tc^3*\[Rho]*(-25 + 169*\[Rho] + 186*\[Rho]^2 + 348*\[Rho]^3) + 
         5*tc^13*\[Rho]*(-25 + 169*\[Rho] + 186*\[Rho]^2 + 348*\[Rho]^3) + 
         5*tc^7*(54 - 103*\[Rho] - 845*\[Rho]^2 + 2892*\[Rho]^3) + 
         5*tc^9*(54 - 103*\[Rho] - 845*\[Rho]^2 + 2892*\[Rho]^3) + 
         2*tc^2*Sqrt[\[Rho]]*(35 + 164*\[Rho] + 500*\[Rho]^2 + 720*\[Rho]^3 - 
           375*\[Rho]^4) + 2*tc^14*Sqrt[\[Rho]]*(35 + 164*\[Rho] + 
           500*\[Rho]^2 + 720*\[Rho]^3 - 375*\[Rho]^4) - 
         40*tc^8*Sqrt[\[Rho]]*(86 + 536*\[Rho] + 335*\[Rho]^2 + 
           198*\[Rho]^3 + 3*\[Rho]^4) - 15*tc^5*(2 + 117*\[Rho] + 
           535*\[Rho]^2 - 6*\[Rho]^3 + 82*\[Rho]^4) - 
         15*tc^11*(2 + 117*\[Rho] + 535*\[Rho]^2 - 6*\[Rho]^3 + 
           82*\[Rho]^4) + 4*tc^4*Sqrt[\[Rho]]*(-105 - 652*\[Rho] - 
           675*\[Rho]^2 - 240*\[Rho]^3 + 180*\[Rho]^4) + 
         4*tc^12*Sqrt[\[Rho]]*(-105 - 652*\[Rho] - 675*\[Rho]^2 - 
           240*\[Rho]^3 + 180*\[Rho]^4) + 2*tc^6*Sqrt[\[Rho]]*
          (675 + 12028*\[Rho] + 2280*\[Rho]^2 - 2160*\[Rho]^3 + 
           405*\[Rho]^4) + 2*tc^10*Sqrt[\[Rho]]*(675 + 12028*\[Rho] + 
           2280*\[Rho]^2 - 2160*\[Rho]^3 + 405*\[Rho]^4))*Log[tc] + 
       1440*tc^8*(-1 + tc^2)^3*\[Rho]*(-5 - 27*\[Rho] + 6*\[Rho]^2)*
        Log[tc]^2))/(tc^2*\[Rho]^2*
      ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) + 
    (35*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(112*\[Rho]^(7/2) + 112*tc^22*\[Rho]^(7/2) - 
         3*tc*\[Rho]^3*(316 + 351*\[Rho]) - 3*tc^21*\[Rho]^3*
          (316 + 351*\[Rho]) + 2*tc^2*\[Rho]^(5/2)*(1332 + 5393*\[Rho] + 
           3129*\[Rho]^2) + 2*tc^20*\[Rho]^(5/2)*(1332 + 5393*\[Rho] + 
           3129*\[Rho]^2) - 6*tc^3*\[Rho]*(-10 + 722*\[Rho] + 5727*\[Rho]^2 + 
           6167*\[Rho]^3 + 2437*\[Rho]^4) - 6*tc^19*\[Rho]*
          (-10 + 722*\[Rho] + 5727*\[Rho]^2 + 6167*\[Rho]^3 + 
           2437*\[Rho]^4) + 4*tc^8*Sqrt[\[Rho]]*(9936 + 15918*\[Rho] + 
           51156*\[Rho]^2 + 271091*\[Rho]^3 + 122901*\[Rho]^4 - 
           7020*\[Rho]^5) + 4*tc^14*Sqrt[\[Rho]]*(9936 + 15918*\[Rho] + 
           51156*\[Rho]^2 + 271091*\[Rho]^3 + 122901*\[Rho]^4 - 
           7020*\[Rho]^5) + 4*tc^6*Sqrt[\[Rho]]*(-3996 - 43998*\[Rho] - 
           112692*\[Rho]^2 - 144127*\[Rho]^3 - 72417*\[Rho]^4 + 
           1620*\[Rho]^5) + 4*tc^16*Sqrt[\[Rho]]*(-3996 - 43998*\[Rho] - 
           112692*\[Rho]^2 - 144127*\[Rho]^3 - 72417*\[Rho]^4 + 
           1620*\[Rho]^5) - 48*tc^7*(-45 - 4298*\[Rho] - 16961*\[Rho]^2 - 
           11823*\[Rho]^3 + 652*\[Rho]^4 + 1937*\[Rho]^5) - 
         48*tc^15*(-45 - 4298*\[Rho] - 16961*\[Rho]^2 - 11823*\[Rho]^3 + 
           652*\[Rho]^4 + 1937*\[Rho]^5) - 4*tc^10*Sqrt[\[Rho]]*
          (-603 + 107301*\[Rho] + 105330*\[Rho]^2 - 73304*\[Rho]^3 - 
           23919*\[Rho]^4 + 3915*\[Rho]^5) - 4*tc^12*Sqrt[\[Rho]]*
          (-603 + 107301*\[Rho] + 105330*\[Rho]^2 - 73304*\[Rho]^3 - 
           23919*\[Rho]^4 + 3915*\[Rho]^5) - 6*tc^9*(1725 + 96949*\[Rho] + 
           232902*\[Rho]^2 + 285780*\[Rho]^3 + 144774*\[Rho]^4 + 
           4327*\[Rho]^5) - 6*tc^13*(1725 + 96949*\[Rho] + 232902*\[Rho]^2 + 
           285780*\[Rho]^3 + 144774*\[Rho]^4 + 4327*\[Rho]^5) + 
         2*tc^4*Sqrt[\[Rho]]*(-126 + 4362*\[Rho] + 30000*\[Rho]^2 + 
           11615*\[Rho]^3 - 735*\[Rho]^4 + 5670*\[Rho]^5) + 
         2*tc^18*Sqrt[\[Rho]]*(-126 + 4362*\[Rho] + 30000*\[Rho]^2 + 
           11615*\[Rho]^3 - 735*\[Rho]^4 + 5670*\[Rho]^5) + 
         12*tc^11*(-120 + 79798*\[Rho] + 248298*\[Rho]^2 + 143047*\[Rho]^3 - 
           17305*\[Rho]^4 + 11293*\[Rho]^5) + 3*tc^5*(90 - 886*\[Rho] - 
           3124*\[Rho]^2 + 40868*\[Rho]^3 + 83275*\[Rho]^4 + 
           24814*\[Rho]^5) + 3*tc^17*(90 - 886*\[Rho] - 3124*\[Rho]^2 + 
           40868*\[Rho]^3 + 83275*\[Rho]^4 + 24814*\[Rho]^5)) - 
       24*tc^3*(10*\[Rho]^2*(-2 + 75*\[Rho]^2) + 10*tc^18*\[Rho]^2*
          (-2 + 75*\[Rho]^2) - 42*tc*\[Rho]^(3/2)*(-2 - 2*\[Rho] + 
           99*\[Rho]^2 + 75*\[Rho]^3) - 42*tc^17*\[Rho]^(3/2)*
          (-2 - 2*\[Rho] + 99*\[Rho]^2 + 75*\[Rho]^3) + 
         15*tc^2*\[Rho]*(4 + 105*\[Rho] + 500*\[Rho]^2 + 691*\[Rho]^3 + 
           150*\[Rho]^4) + 15*tc^16*\[Rho]*(4 + 105*\[Rho] + 500*\[Rho]^2 + 
           691*\[Rho]^3 + 150*\[Rho]^4) - 15*tc^4*\[Rho]*(-28 + 59*\[Rho] + 
           606*\[Rho]^2 + 927*\[Rho]^3 + 348*\[Rho]^4) - 
         15*tc^14*\[Rho]*(-28 + 59*\[Rho] + 606*\[Rho]^2 + 927*\[Rho]^3 + 
           348*\[Rho]^4) - 15*tc^8*(54 - 70*\[Rho] - 1031*\[Rho]^2 + 
           2940*\[Rho]^3 + 4483*\[Rho]^4) - 15*tc^10*(54 - 70*\[Rho] - 
           1031*\[Rho]^2 + 2940*\[Rho]^3 + 4483*\[Rho]^4) + 
         12*tc^5*Sqrt[\[Rho]]*(150 + 2146*\[Rho] + 3296*\[Rho]^2 + 
           1663*\[Rho]^3 + 75*\[Rho]^4 - 180*\[Rho]^5) + 
         12*tc^13*Sqrt[\[Rho]]*(150 + 2146*\[Rho] + 3296*\[Rho]^2 + 
           1663*\[Rho]^3 + 75*\[Rho]^4 - 180*\[Rho]^5) + 
         20*tc^9*Sqrt[\[Rho]]*(606 + 8652*\[Rho] + 15450*\[Rho]^2 + 
           4621*\[Rho]^3 + 1731*\[Rho]^4 + 18*\[Rho]^5) - 
         6*tc^7*Sqrt[\[Rho]]*(900 + 25479*\[Rho] + 39534*\[Rho]^2 - 
           2593*\[Rho]^3 - 1875*\[Rho]^4 + 405*\[Rho]^5) - 
         6*tc^11*Sqrt[\[Rho]]*(900 + 25479*\[Rho] + 39534*\[Rho]^2 - 
           2593*\[Rho]^3 - 1875*\[Rho]^4 + 405*\[Rho]^5) + 
         5*tc^6*(18 + 1374*\[Rho] + 11653*\[Rho]^2 + 5778*\[Rho]^3 + 
           807*\[Rho]^4 + 738*\[Rho]^5) + 5*tc^12*(18 + 1374*\[Rho] + 
           11653*\[Rho]^2 + 5778*\[Rho]^3 + 807*\[Rho]^4 + 738*\[Rho]^5) + 
         2*tc^3*Sqrt[\[Rho]]*(-150 - 1941*\[Rho] - 3666*\[Rho]^2 - 
           3983*\[Rho]^3 - 555*\[Rho]^4 + 1125*\[Rho]^5) + 
         2*tc^15*Sqrt[\[Rho]]*(-150 - 1941*\[Rho] - 3666*\[Rho]^2 - 
           3983*\[Rho]^3 - 555*\[Rho]^4 + 1125*\[Rho]^5))*Log[tc] - 
       2880*tc^9*(-1 + tc^2)^3*\[Rho]*(-24 - 343*\[Rho] - 90*\[Rho]^2 + 
         12*\[Rho]^3)*Log[tc]^2))/(tc^2*\[Rho]^2*
      ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) - 
    (50*((-1 + tc^2)*(280*\[Rho]^4 + 280*tc^24*\[Rho]^4 - 
         4*tc*\[Rho]^(7/2)*(664 + 727*\[Rho]) - 4*tc^23*\[Rho]^(7/2)*
          (664 + 727*\[Rho]) + 2*tc^2*\[Rho]^3*(4656 + 15874*\[Rho] + 
           8883*\[Rho]^2) + 2*tc^22*\[Rho]^3*(4656 + 15874*\[Rho] + 
           8883*\[Rho]^2) - 4*tc^3*\[Rho]^(3/2)*(-30 + 4520*\[Rho] + 
           30733*\[Rho]^2 + 36994*\[Rho]^3 + 13020*\[Rho]^4) - 
         4*tc^21*\[Rho]^(3/2)*(-30 + 4520*\[Rho] + 30733*\[Rho]^2 + 
           36994*\[Rho]^3 + 13020*\[Rho]^4) + 5*tc^4*\[Rho]*
          (-126 + 5642*\[Rho] + 51275*\[Rho]^2 + 83855*\[Rho]^3 + 
           54885*\[Rho]^4 + 14469*\[Rho]^5) + 5*tc^20*\[Rho]*
          (-126 + 5642*\[Rho] + 51275*\[Rho]^2 + 83855*\[Rho]^3 + 
           54885*\[Rho]^4 + 14469*\[Rho]^5) + 10*tc^7*Sqrt[\[Rho]]*
          (6615 + 123276*\[Rho] + 431900*\[Rho]^2 + 568636*\[Rho]^3 + 
           424135*\[Rho]^4 + 124404*\[Rho]^5 - 2268*\[Rho]^6) + 
         10*tc^17*Sqrt[\[Rho]]*(6615 + 123276*\[Rho] + 431900*\[Rho]^2 + 
           568636*\[Rho]^3 + 424135*\[Rho]^4 + 124404*\[Rho]^5 - 
           2268*\[Rho]^6) + 40*tc^8*(-189 - 27153*\[Rho] - 198569*\[Rho]^2 - 
           266294*\[Rho]^3 - 57264*\[Rho]^4 + 25161*\[Rho]^5 + 
           9345*\[Rho]^6) + 40*tc^16*(-189 - 27153*\[Rho] - 198569*\[Rho]^2 - 
           266294*\[Rho]^3 - 57264*\[Rho]^4 + 25161*\[Rho]^5 + 
           9345*\[Rho]^6) - 2*tc^5*Sqrt[\[Rho]]*(-630 + 26100*\[Rho] + 
           240875*\[Rho]^2 + 201734*\[Rho]^3 - 54778*\[Rho]^4 + 
           1680*\[Rho]^5 + 19845*\[Rho]^6) - 2*tc^19*Sqrt[\[Rho]]*
          (-630 + 26100*\[Rho] + 240875*\[Rho]^2 + 201734*\[Rho]^3 - 
           54778*\[Rho]^4 + 1680*\[Rho]^5 + 19845*\[Rho]^6) + 
         2*tc^11*Sqrt[\[Rho]]*(6930 + 1158240*\[Rho] + 2307715*\[Rho]^2 + 
           186464*\[Rho]^3 - 1526638*\[Rho]^4 - 107520*\[Rho]^5 + 
           27405*\[Rho]^6) + 2*tc^13*Sqrt[\[Rho]]*(6930 + 1158240*\[Rho] + 
           2307715*\[Rho]^2 + 186464*\[Rho]^3 - 1526638*\[Rho]^4 - 
           107520*\[Rho]^5 + 27405*\[Rho]^6) + 
         5*tc^10*(7245 + 639912*\[Rho] + 3391871*\[Rho]^2 + 
           4586294*\[Rho]^3 + 3100809*\[Rho]^4 + 810666*\[Rho]^5 + 
           31479*\[Rho]^6) + 5*tc^14*(7245 + 639912*\[Rho] + 
           3391871*\[Rho]^2 + 4586294*\[Rho]^3 + 3100809*\[Rho]^4 + 
           810666*\[Rho]^5 + 31479*\[Rho]^6) + 2*tc^9*Sqrt[\[Rho]]*
          (-85995 - 569220*\[Rho] - 190340*\[Rho]^2 - 3692476*\[Rho]^3 - 
           4277773*\[Rho]^4 - 1061340*\[Rho]^5 + 49140*\[Rho]^6) + 
         2*tc^15*Sqrt[\[Rho]]*(-85995 - 569220*\[Rho] - 190340*\[Rho]^2 - 
           3692476*\[Rho]^3 - 4277773*\[Rho]^4 - 1061340*\[Rho]^5 + 
           49140*\[Rho]^6) - 5*tc^6*(189 - 4536*\[Rho] - 28049*\[Rho]^2 + 
           115606*\[Rho]^3 + 436685*\[Rho]^4 + 361272*\[Rho]^5 + 
           65415*\[Rho]^6) - 5*tc^18*(189 - 4536*\[Rho] - 28049*\[Rho]^2 + 
           115606*\[Rho]^3 + 436685*\[Rho]^4 + 361272*\[Rho]^5 + 
           65415*\[Rho]^6) - 2*tc^12*(-2520 + 2518530*\[Rho] + 
           14880250*\[Rho]^2 + 17531527*\[Rho]^3 + 3850803*\[Rho]^4 - 
           466239*\[Rho]^5 + 306705*\[Rho]^6)) - 
       12*tc^3*(40*\[Rho]^(5/2)*(-2 + 75*\[Rho]^2) + 40*tc^20*\[Rho]^(5/2)*
          (-2 + 75*\[Rho]^2) - 70*tc*\[Rho]^2*(-6 - 6*\[Rho] + 281*\[Rho]^2 + 
           225*\[Rho]^3) - 70*tc^19*\[Rho]^2*(-6 - 6*\[Rho] + 281*\[Rho]^2 + 
           225*\[Rho]^3) + 4*tc^2*\[Rho]^(3/2)*(-210 - 500*\[Rho] + 
           13377*\[Rho]^2 + 24756*\[Rho]^3 + 7875*\[Rho]^4) + 
         4*tc^18*\[Rho]^(3/2)*(-210 - 500*\[Rho] + 13377*\[Rho]^2 + 
           24756*\[Rho]^3 + 7875*\[Rho]^4) - 35*tc^3*\[Rho]*
          (21 + 789*\[Rho] + 3183*\[Rho]^2 + 5329*\[Rho]^3 + 3444*\[Rho]^4 + 
           450*\[Rho]^5) - 35*tc^17*\[Rho]*(21 + 789*\[Rho] + 3183*\[Rho]^2 + 
           5329*\[Rho]^3 + 3444*\[Rho]^4 + 450*\[Rho]^5) + 
         35*tc^5*\[Rho]*(-93 - 333*\[Rho] + 2799*\[Rho]^2 + 8003*\[Rho]^3 + 
           5928*\[Rho]^4 + 1044*\[Rho]^5) + 35*tc^15*\[Rho]*
          (-93 - 333*\[Rho] + 2799*\[Rho]^2 + 8003*\[Rho]^3 + 5928*\[Rho]^4 + 
           1044*\[Rho]^5) + 35*tc^9*(162 - 3*\[Rho] - 2697*\[Rho]^2 + 
           9999*\[Rho]^3 + 37469*\[Rho]^4 + 19242*\[Rho]^5) + 
         35*tc^11*(162 - 3*\[Rho] - 2697*\[Rho]^2 + 9999*\[Rho]^3 + 
           37469*\[Rho]^4 + 19242*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*
          (1365 + 31710*\[Rho] + 87975*\[Rho]^2 + 82348*\[Rho]^3 + 
           25759*\[Rho]^4 - 12390*\[Rho]^5 - 7875*\[Rho]^6) + 
         2*tc^16*Sqrt[\[Rho]]*(1365 + 31710*\[Rho] + 87975*\[Rho]^2 + 
           82348*\[Rho]^3 + 25759*\[Rho]^4 - 12390*\[Rho]^5 - 
           7875*\[Rho]^6) - 280*tc^10*Sqrt[\[Rho]]*(348 + 8658*\[Rho] + 
           32475*\[Rho]^2 + 19411*\[Rho]^3 + 3964*\[Rho]^4 + 1173*\[Rho]^5 + 
           9*\[Rho]^6) - 35*tc^7*(18 + 1707*\[Rho] + 23313*\[Rho]^2 + 
           36123*\[Rho]^3 + 3245*\[Rho]^4 + 2172*\[Rho]^5 + 738*\[Rho]^6) - 
         35*tc^13*(18 + 1707*\[Rho] + 23313*\[Rho]^2 + 36123*\[Rho]^3 + 
           3245*\[Rho]^4 + 2172*\[Rho]^5 + 738*\[Rho]^6) + 
         14*tc^8*Sqrt[\[Rho]]*(3375 + 139230*\[Rho] + 495085*\[Rho]^2 + 
           219228*\[Rho]^3 - 45231*\[Rho]^4 - 3510*\[Rho]^5 + 
           1215*\[Rho]^6) + 14*tc^12*Sqrt[\[Rho]]*(3375 + 139230*\[Rho] + 
           495085*\[Rho]^2 + 219228*\[Rho]^3 - 45231*\[Rho]^4 - 
           3510*\[Rho]^5 + 1215*\[Rho]^6) + 4*tc^6*Sqrt[\[Rho]]*
          (-4095 - 101640*\[Rho] - 304060*\[Rho]^2 - 219744*\[Rho]^3 - 
           50037*\[Rho]^4 + 3780*\[Rho]^5 + 3780*\[Rho]^6) + 
         4*tc^14*Sqrt[\[Rho]]*(-4095 - 101640*\[Rho] - 304060*\[Rho]^2 - 
           219744*\[Rho]^3 - 50037*\[Rho]^4 + 3780*\[Rho]^5 + 3780*\[Rho]^6))*
        Log[tc] + 10080*tc^10*(-1 + tc^2)^3*\[Rho]*(-33 - 829*\[Rho] - 
         1285*\[Rho]^2 + 35*\[Rho]^3)*Log[tc]^2))/
     (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^5*\[Rho]^(3/2)*Log[tc])^2))/(15750*mb^5*(-1 + tc^2)^3) + 
 (m3*((42*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
           (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
          65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
           (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
          4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
            5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])^2*
      ((-1 + tc^2)*(4*\[Rho]^(5/2) + 4*tc^16*\[Rho]^(5/2) - 
         36*tc*\[Rho]^2*(1 + \[Rho]) - 36*tc^15*\[Rho]^2*(1 + \[Rho]) + 
         tc^2*\[Rho]^(3/2)*(99 + 428*\[Rho] + 207*\[Rho]^2) + 
         tc^14*\[Rho]^(3/2)*(99 + 428*\[Rho] + 207*\[Rho]^2) - 
         6*tc^3*\[Rho]*(49 + 206*\[Rho] - 58*\[Rho]^2 + 45*\[Rho]^3) - 
         6*tc^13*\[Rho]*(49 + 206*\[Rho] - 58*\[Rho]^2 + 45*\[Rho]^3) - 
         8*tc^8*Sqrt[\[Rho]]*(-279 - 171*\[Rho] - 316*\[Rho]^2 + 
           153*\[Rho]^3) - 4*tc^4*Sqrt[\[Rho]]*(-93 - 381*\[Rho] + 
           485*\[Rho]^2 + 459*\[Rho]^3) - 4*tc^12*Sqrt[\[Rho]]*
          (-93 - 381*\[Rho] + 485*\[Rho]^2 + 459*\[Rho]^3) + 
         tc^6*Sqrt[\[Rho]]*(-1488 - 6627*\[Rho] - 12716*\[Rho]^2 + 
           2241*\[Rho]^3) + tc^10*Sqrt[\[Rho]]*(-1488 - 6627*\[Rho] - 
           12716*\[Rho]^2 + 2241*\[Rho]^3) + 3*tc^7*(-105 + 734*\[Rho] + 
           2416*\[Rho]^2 - 458*\[Rho]^3 + 45*\[Rho]^4) + 
         3*tc^9*(-105 + 734*\[Rho] + 2416*\[Rho]^2 - 458*\[Rho]^3 + 
           45*\[Rho]^4) - 9*tc^5*(-5 + 32*\[Rho] - 416*\[Rho]^2 - 
           898*\[Rho]^3 + 75*\[Rho]^4) - 9*tc^11*(-5 + 32*\[Rho] - 
           416*\[Rho]^2 - 898*\[Rho]^3 + 75*\[Rho]^4)) - 
       12*tc^3*(80*tc^6*\[Rho]*(19 + 45*\[Rho]) - 15*tc*\[Rho]^(3/2)*
          (2 + 17*\[Rho] + 9*\[Rho]^2) - 15*tc^11*\[Rho]^(3/2)*
          (2 + 17*\[Rho] + 9*\[Rho]^2) + 4*\[Rho]*(-1 + 27*\[Rho]^2) + 
         4*tc^12*\[Rho]*(-1 + 27*\[Rho]^2) - 30*tc^5*Sqrt[\[Rho]]*
          (-1 + 22*\[Rho] + 49*\[Rho]^2) - 30*tc^7*Sqrt[\[Rho]]*
          (-1 + 22*\[Rho] + 49*\[Rho]^2) + 15*tc^3*Sqrt[\[Rho]]*
          (-2 - 2*\[Rho] - 29*\[Rho]^2 + 9*\[Rho]^3) + 15*tc^9*Sqrt[\[Rho]]*
          (-2 - 2*\[Rho] - 29*\[Rho]^2 + 9*\[Rho]^3) + 
         20*tc^4*(-3 - 28*\[Rho] - 20*\[Rho]^2 + 31*\[Rho]^3) + 
         20*tc^8*(-3 - 28*\[Rho] - 20*\[Rho]^2 + 31*\[Rho]^3) + 
         tc^2*(15 + 74*\[Rho] + 220*\[Rho]^2 + 442*\[Rho]^3 - 135*\[Rho]^4) + 
         tc^10*(15 + 74*\[Rho] + 220*\[Rho]^2 + 442*\[Rho]^3 - 135*\[Rho]^4))*
        Log[tc] - 1440*tc^8*(-1 + tc^2)*Sqrt[\[Rho]]*(1 + 7*\[Rho])*
        Log[tc]^2))/(tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^4) - 
    (280*((-1 + tc^2)*(5*\[Rho]^(3/2) + 5*tc^10*\[Rho]^(3/2) - 
         21*tc*\[Rho]*(1 + \[Rho]) - 21*tc^9*\[Rho]*(1 + \[Rho]) + 
         20*tc^4*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         20*tc^6*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         5*tc^2*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
         5*tc^8*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
         3*tc^3*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) - 
         3*tc^7*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) + 
         6*tc^5*(5 + 54*\[Rho] + 54*\[Rho]^2 + 5*\[Rho]^3)) - 
       120*tc^6*Sqrt[\[Rho]]*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc])*
      ((-1 + tc^2)*(4*\[Rho]^(5/2) + 4*tc^16*\[Rho]^(5/2) - 
         36*tc*\[Rho]^2*(1 + \[Rho]) - 36*tc^15*\[Rho]^2*(1 + \[Rho]) + 
         tc^2*\[Rho]^(3/2)*(99 + 428*\[Rho] + 207*\[Rho]^2) + 
         tc^14*\[Rho]^(3/2)*(99 + 428*\[Rho] + 207*\[Rho]^2) - 
         6*tc^3*\[Rho]*(49 + 206*\[Rho] - 58*\[Rho]^2 + 45*\[Rho]^3) - 
         6*tc^13*\[Rho]*(49 + 206*\[Rho] - 58*\[Rho]^2 + 45*\[Rho]^3) - 
         8*tc^8*Sqrt[\[Rho]]*(-279 - 171*\[Rho] - 316*\[Rho]^2 + 
           153*\[Rho]^3) - 4*tc^4*Sqrt[\[Rho]]*(-93 - 381*\[Rho] + 
           485*\[Rho]^2 + 459*\[Rho]^3) - 4*tc^12*Sqrt[\[Rho]]*
          (-93 - 381*\[Rho] + 485*\[Rho]^2 + 459*\[Rho]^3) + 
         tc^6*Sqrt[\[Rho]]*(-1488 - 6627*\[Rho] - 12716*\[Rho]^2 + 
           2241*\[Rho]^3) + tc^10*Sqrt[\[Rho]]*(-1488 - 6627*\[Rho] - 
           12716*\[Rho]^2 + 2241*\[Rho]^3) + 3*tc^7*(-105 + 734*\[Rho] + 
           2416*\[Rho]^2 - 458*\[Rho]^3 + 45*\[Rho]^4) + 
         3*tc^9*(-105 + 734*\[Rho] + 2416*\[Rho]^2 - 458*\[Rho]^3 + 
           45*\[Rho]^4) - 9*tc^5*(-5 + 32*\[Rho] - 416*\[Rho]^2 - 
           898*\[Rho]^3 + 75*\[Rho]^4) - 9*tc^11*(-5 + 32*\[Rho] - 
           416*\[Rho]^2 - 898*\[Rho]^3 + 75*\[Rho]^4)) - 
       12*tc^3*(80*tc^6*\[Rho]*(19 + 45*\[Rho]) - 15*tc*\[Rho]^(3/2)*
          (2 + 17*\[Rho] + 9*\[Rho]^2) - 15*tc^11*\[Rho]^(3/2)*
          (2 + 17*\[Rho] + 9*\[Rho]^2) + 4*\[Rho]*(-1 + 27*\[Rho]^2) + 
         4*tc^12*\[Rho]*(-1 + 27*\[Rho]^2) - 30*tc^5*Sqrt[\[Rho]]*
          (-1 + 22*\[Rho] + 49*\[Rho]^2) - 30*tc^7*Sqrt[\[Rho]]*
          (-1 + 22*\[Rho] + 49*\[Rho]^2) + 15*tc^3*Sqrt[\[Rho]]*
          (-2 - 2*\[Rho] - 29*\[Rho]^2 + 9*\[Rho]^3) + 15*tc^9*Sqrt[\[Rho]]*
          (-2 - 2*\[Rho] - 29*\[Rho]^2 + 9*\[Rho]^3) + 
         20*tc^4*(-3 - 28*\[Rho] - 20*\[Rho]^2 + 31*\[Rho]^3) + 
         20*tc^8*(-3 - 28*\[Rho] - 20*\[Rho]^2 + 31*\[Rho]^3) + 
         tc^2*(15 + 74*\[Rho] + 220*\[Rho]^2 + 442*\[Rho]^3 - 135*\[Rho]^4) + 
         tc^10*(15 + 74*\[Rho] + 220*\[Rho]^2 + 442*\[Rho]^3 - 135*\[Rho]^4))*
        Log[tc] - 1440*tc^8*(-1 + tc^2)*Sqrt[\[Rho]]*(1 + 7*\[Rho])*
        Log[tc]^2))/(tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) - 
    (70*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(16*\[Rho]^3 + 16*tc^18*\[Rho]^3 - 159*tc*\[Rho]^(5/2)*
          (1 + \[Rho]) - 159*tc^17*\[Rho]^(5/2)*(1 + \[Rho]) + 
         6*tc^2*\[Rho]^2*(93 + 320*\[Rho] + 153*\[Rho]^2) + 
         6*tc^16*\[Rho]^2*(93 + 320*\[Rho] + 153*\[Rho]^2) - 
         18*tc^3*\[Rho]^(3/2)*(74 + 405*\[Rho] + 318*\[Rho]^2 + 
           117*\[Rho]^3) - 18*tc^15*\[Rho]^(3/2)*(74 + 405*\[Rho] + 
           318*\[Rho]^2 + 117*\[Rho]^3) + 6*tc^7*Sqrt[\[Rho]]*
          (2064 + 14670*\[Rho] + 34751*\[Rho]^2 + 19082*\[Rho]^3 - 
           2673*\[Rho]^4) + 6*tc^11*Sqrt[\[Rho]]*(2064 + 14670*\[Rho] + 
           34751*\[Rho]^2 + 19082*\[Rho]^3 - 2673*\[Rho]^4) + 
         6*tc^4*\[Rho]*(507 + 2820*\[Rho] + 1379*\[Rho]^2 - 474*\[Rho]^3 + 
           270*\[Rho]^4) + 6*tc^14*\[Rho]*(507 + 2820*\[Rho] + 
           1379*\[Rho]^2 - 474*\[Rho]^3 + 270*\[Rho]^4) + 
         18*tc^9*Sqrt[\[Rho]]*(-1032 - 2680*\[Rho] - 3161*\[Rho]^2 - 
           2049*\[Rho]^3 + 504*\[Rho]^4) + 24*tc^5*Sqrt[\[Rho]]*
          (-129 - 807*\[Rho] + 8*\[Rho]^2 + 1643*\[Rho]^3 + 567*\[Rho]^4) + 
         24*tc^13*Sqrt[\[Rho]]*(-129 - 807*\[Rho] + 8*\[Rho]^2 + 
           1643*\[Rho]^3 + 567*\[Rho]^4) - 6*tc^8*(-315 + 2571*\[Rho] + 
           15135*\[Rho]^2 + 12718*\[Rho]^3 - 2022*\[Rho]^4 + 135*\[Rho]^5) - 
         6*tc^10*(-315 + 2571*\[Rho] + 15135*\[Rho]^2 + 12718*\[Rho]^3 - 
           2022*\[Rho]^4 + 135*\[Rho]^5) + 2*tc^6*(-135 - 18*\[Rho] - 
           16794*\[Rho]^2 - 58211*\[Rho]^3 - 30213*\[Rho]^4 + 
           2025*\[Rho]^5) + 2*tc^12*(-135 - 18*\[Rho] - 16794*\[Rho]^2 - 
           58211*\[Rho]^3 - 30213*\[Rho]^4 + 2025*\[Rho]^5)) - 
       24*tc^3*(5*\[Rho]^(3/2)*(-1 + 27*\[Rho]^2) + 5*tc^14*\[Rho]^(3/2)*
          (-1 + 27*\[Rho]^2) - 60*tc^7*\[Rho]*(115 + 478*\[Rho] + 
           417*\[Rho]^2) + 5*tc^2*\[Rho]^(3/2)*(34 + 297*\[Rho] + 
           396*\[Rho]^2 + 81*\[Rho]^3) + 5*tc^12*\[Rho]^(3/2)*
          (34 + 297*\[Rho] + 396*\[Rho]^2 + 81*\[Rho]^3) - 
         3*tc*\[Rho]*(-7 - 7*\[Rho] + 237*\[Rho]^2 + 189*\[Rho]^3) - 
         3*tc^13*\[Rho]*(-7 - 7*\[Rho] + 237*\[Rho]^2 + 189*\[Rho]^3) + 
         15*tc^6*Sqrt[\[Rho]]*(-6 + 199*\[Rho] + 714*\[Rho]^2 + 
           483*\[Rho]^3) + 15*tc^8*Sqrt[\[Rho]]*(-6 + 199*\[Rho] + 
           714*\[Rho]^2 + 483*\[Rho]^3) + 5*tc^5*(36 + 573*\[Rho] + 
           1425*\[Rho]^2 + 269*\[Rho]^3 - 507*\[Rho]^4) + 
         5*tc^9*(36 + 573*\[Rho] + 1425*\[Rho]^2 + 269*\[Rho]^3 - 
           507*\[Rho]^4) - 45*tc^4*Sqrt[\[Rho]]*(-2 - 10*\[Rho] - 
           49*\[Rho]^2 - 32*\[Rho]^3 + 9*\[Rho]^4) - 45*tc^10*Sqrt[\[Rho]]*
          (-2 - 10*\[Rho] - 49*\[Rho]^2 - 32*\[Rho]^3 + 9*\[Rho]^4) + 
         tc^3*(-45 - 471*\[Rho] - 1716*\[Rho]^2 - 3334*\[Rho]^3 - 
           1083*\[Rho]^4 + 405*\[Rho]^5) + tc^11*(-45 - 471*\[Rho] - 
           1716*\[Rho]^2 - 3334*\[Rho]^3 - 1083*\[Rho]^4 + 405*\[Rho]^5))*
        Log[tc] + 2880*tc^9*(-1 + tc^2)*Sqrt[\[Rho]]*(3 + 43*\[Rho] + 
         66*\[Rho]^2)*Log[tc]^2))/
     (tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) + 
    (50*(2*(-1 + tc^2)*(40*\[Rho]^(7/2) + 40*tc^20*\[Rho]^(7/2) - 
         436*tc*\[Rho]^3*(1 + \[Rho]) - 436*tc^19*\[Rho]^3*(1 + \[Rho]) + 
         tc^2*\[Rho]^(5/2)*(1812 + 5509*\[Rho] + 2622*\[Rho]^2) + 
         tc^18*\[Rho]^(5/2)*(1812 + 5509*\[Rho] + 2622*\[Rho]^2) - 
         2*tc^3*\[Rho]^2*(2320 + 12297*\[Rho] + 11937*\[Rho]^2 + 
           3780*\[Rho]^3) - 2*tc^17*\[Rho]^2*(2320 + 12297*\[Rho] + 
           11937*\[Rho]^2 + 3780*\[Rho]^3) + tc^4*\[Rho]^(3/2)*
          (9460 + 63049*\[Rho] + 84533*\[Rho]^2 + 39639*\[Rho]^3 + 
           10395*\[Rho]^4) + tc^16*\[Rho]^(3/2)*(9460 + 63049*\[Rho] + 
           84533*\[Rho]^2 + 39639*\[Rho]^3 + 10395*\[Rho]^4) + 
         10*tc^10*Sqrt[\[Rho]]*(8316 + 45844*\[Rho] + 86284*\[Rho]^2 + 
           79343*\[Rho]^3 + 27534*\[Rho]^4 - 3780*\[Rho]^5) - 
         10*tc^5*\[Rho]*(1638 + 12674*\[Rho] + 17730*\[Rho]^2 + 
           324*\[Rho]^3 - 1071*\[Rho]^4 + 567*\[Rho]^5) - 
         10*tc^15*\[Rho]*(1638 + 12674*\[Rho] + 17730*\[Rho]^2 + 
           324*\[Rho]^3 - 1071*\[Rho]^4 + 567*\[Rho]^5) - 
         4*tc^6*Sqrt[\[Rho]]*(-3465 - 32325*\[Rho] - 42894*\[Rho]^2 + 
           57142*\[Rho]^3 + 73671*\[Rho]^4 + 14175*\[Rho]^5) - 
         4*tc^14*Sqrt[\[Rho]]*(-3465 - 32325*\[Rho] - 42894*\[Rho]^2 + 
           57142*\[Rho]^3 + 73671*\[Rho]^4 + 14175*\[Rho]^5) + 
         tc^8*Sqrt[\[Rho]]*(-55440 - 594780*\[Rho] - 1922817*\[Rho]^2 - 
           2208709*\[Rho]^3 - 565647*\[Rho]^4 + 65205*\[Rho]^5) + 
         tc^12*Sqrt[\[Rho]]*(-55440 - 594780*\[Rho] - 1922817*\[Rho]^2 - 
           2208709*\[Rho]^3 - 565647*\[Rho]^4 + 65205*\[Rho]^5) + 
         tc^7*(945 + 10710*\[Rho] + 191025*\[Rho]^2 + 871564*\[Rho]^3 + 
           1052239*\[Rho]^4 + 249480*\[Rho]^5 - 14175*\[Rho]^6) + 
         tc^13*(945 + 10710*\[Rho] + 191025*\[Rho]^2 + 871564*\[Rho]^3 + 
           1052239*\[Rho]^4 + 249480*\[Rho]^5 - 14175*\[Rho]^6) + 
         tc^9*(-6615 + 54810*\[Rho] + 592405*\[Rho]^2 + 1145166*\[Rho]^3 + 
           402261*\[Rho]^4 - 59850*\[Rho]^5 + 2835*\[Rho]^6) + 
         tc^11*(-6615 + 54810*\[Rho] + 592405*\[Rho]^2 + 1145166*\[Rho]^3 + 
           402261*\[Rho]^4 - 59850*\[Rho]^5 + 2835*\[Rho]^6)) - 
       24*tc^3*(20*\[Rho]^2*(-1 + 27*\[Rho]^2) + 20*tc^16*\[Rho]^2*
          (-1 + 27*\[Rho]^2) - 35*tc*\[Rho]^(3/2)*(-3 - 3*\[Rho] + 
           97*\[Rho]^2 + 81*\[Rho]^3) - 35*tc^15*\[Rho]^(3/2)*
          (-3 - 3*\[Rho] + 97*\[Rho]^2 + 81*\[Rho]^3) + 
         840*tc^8*\[Rho]*(80 + 529*\[Rho] + 949*\[Rho]^2 + 422*\[Rho]^3) - 
         105*tc^3*\[Rho]^(3/2)*(19 + 184*\[Rho] + 418*\[Rho]^2 + 
           240*\[Rho]^3 + 27*\[Rho]^4) - 105*tc^13*\[Rho]^(3/2)*
          (19 + 184*\[Rho] + 418*\[Rho]^2 + 240*\[Rho]^3 + 27*\[Rho]^4) + 
         6*tc^2*\[Rho]*(-35 - 90*\[Rho] + 1498*\[Rho]^2 + 3018*\[Rho]^3 + 
           945*\[Rho]^4) + 6*tc^14*\[Rho]*(-35 - 90*\[Rho] + 1498*\[Rho]^2 + 
           3018*\[Rho]^3 + 945*\[Rho]^4) - 35*tc^7*Sqrt[\[Rho]]*
          (-18 + 849*\[Rho] + 4629*\[Rho]^2 + 6593*\[Rho]^3 + 
           2151*\[Rho]^4) - 35*tc^9*Sqrt[\[Rho]]*(-18 + 849*\[Rho] + 
           4629*\[Rho]^2 + 6593*\[Rho]^3 + 2151*\[Rho]^4) + 
         105*tc^5*Sqrt[\[Rho]]*(-6 - 59*\[Rho] - 266*\[Rho]^2 - 
           448*\[Rho]^3 - 96*\[Rho]^4 + 27*\[Rho]^5) + 105*tc^11*Sqrt[\[Rho]]*
          (-6 - 59*\[Rho] - 266*\[Rho]^2 - 448*\[Rho]^3 - 96*\[Rho]^4 + 
           27*\[Rho]^5) + 70*tc^6*(-18 - 441*\[Rho] - 2004*\[Rho]^2 - 
           2396*\[Rho]^3 - 182*\[Rho]^4 + 321*\[Rho]^5) + 
         70*tc^10*(-18 - 441*\[Rho] - 2004*\[Rho]^2 - 2396*\[Rho]^3 - 
           182*\[Rho]^4 + 321*\[Rho]^5) - 7*tc^4*(-45 - 810*\[Rho] - 
           3905*\[Rho]^2 - 8936*\[Rho]^3 - 7811*\[Rho]^4 - 570*\[Rho]^5 + 
           405*\[Rho]^6) - 7*tc^12*(-45 - 810*\[Rho] - 3905*\[Rho]^2 - 
           8936*\[Rho]^3 - 7811*\[Rho]^4 - 570*\[Rho]^5 + 405*\[Rho]^6))*
        Log[tc] - 20160*tc^10*(-1 + tc^2)*Sqrt[\[Rho]]*
        (3 + 73*\[Rho] + 235*\[Rho]^2 + 175*\[Rho]^3)*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^5*Sqrt[\[Rho]]*Log[tc])^2))/(15750*mb^4*(-1 + tc^2)*
   \[Rho]^(3/2)) + 
 (r15*((21*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
           (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
          65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
           (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
          4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
            5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])^2*
      ((-1 + tc^2)*(18*\[Rho]^3 + 18*tc^20*\[Rho]^3 - 4*tc*\[Rho]^(5/2)*
          (37 + 26*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*(37 + 26*\[Rho]) + 
         tc^2*\[Rho]^2*(437 + 945*\[Rho] + 400*\[Rho]^2) + 
         tc^18*\[Rho]^2*(437 + 945*\[Rho] + 400*\[Rho]^2) + 
         tc^10*(2280 - 46224*\[Rho] + 46550*\[Rho]^2 + 72846*\[Rho]^3 - 
           26216*\[Rho]^4) + 2*tc^5*Sqrt[\[Rho]]*(312 - 1416*\[Rho] + 
           5165*\[Rho]^2 + 5506*\[Rho]^3 - 135*\[Rho]^4) + 
         2*tc^15*Sqrt[\[Rho]]*(312 - 1416*\[Rho] + 5165*\[Rho]^2 + 
           5506*\[Rho]^3 - 135*\[Rho]^4) - 2*tc^7*Sqrt[\[Rho]]*
          (1500 - 10272*\[Rho] + 15493*\[Rho]^2 + 4202*\[Rho]^3 + 
           45*\[Rho]^4) - 2*tc^13*Sqrt[\[Rho]]*(1500 - 10272*\[Rho] + 
           15493*\[Rho]^2 + 4202*\[Rho]^3 + 45*\[Rho]^4) - 
         2*tc^3*Sqrt[\[Rho]]*(-24 + 654*\[Rho] + 1507*\[Rho]^2 + 
           956*\[Rho]^3 + 225*\[Rho]^4) - 2*tc^17*Sqrt[\[Rho]]*
          (-24 + 654*\[Rho] + 1507*\[Rho]^2 + 956*\[Rho]^3 + 225*\[Rho]^4) + 
         2*tc^4*(-45 + 696*\[Rho] + 3067*\[Rho]^2 - 816*\[Rho]^3 + 
           257*\[Rho]^4) + 2*tc^16*(-45 + 696*\[Rho] + 3067*\[Rho]^2 - 
           816*\[Rho]^3 + 257*\[Rho]^4) - 4*tc^6*(-45 + 2394*\[Rho] + 
           3136*\[Rho]^2 + 2034*\[Rho]^3 + 1385*\[Rho]^4) - 
         4*tc^14*(-45 + 2394*\[Rho] + 3136*\[Rho]^2 + 2034*\[Rho]^3 + 
           1385*\[Rho]^4) + 2*tc^9*Sqrt[\[Rho]]*(1524 - 4602*\[Rho] - 
           29851*\[Rho]^2 - 9656*\[Rho]^3 + 1485*\[Rho]^4) + 
         2*tc^11*Sqrt[\[Rho]]*(1524 - 4602*\[Rho] - 29851*\[Rho]^2 - 
           9656*\[Rho]^3 + 1485*\[Rho]^4) + 2*tc^8*(-255 + 10608*\[Rho] + 
           10069*\[Rho]^2 + 20031*\[Rho]^3 + 7067*\[Rho]^4) + 
         2*tc^12*(-255 + 10608*\[Rho] + 10069*\[Rho]^2 + 20031*\[Rho]^3 + 
           7067*\[Rho]^4)) - 12*tc^3*(24*\[Rho]^(3/2)*(-1 + 4*\[Rho]^2) + 
         24*tc^16*\[Rho]^(3/2)*(-1 + 4*\[Rho]^2) - 5*tc*\[Rho]*
          (-5 - 7*\[Rho] + 126*\[Rho]^2 + 24*\[Rho]^3) - 
         5*tc^15*\[Rho]*(-5 - 7*\[Rho] + 126*\[Rho]^2 + 24*\[Rho]^3) + 
         5*tc^3*\[Rho]*(-31 + 25*\[Rho] + 48*\[Rho]^2 + 96*\[Rho]^3) + 
         5*tc^13*\[Rho]*(-31 + 25*\[Rho] + 48*\[Rho]^2 + 96*\[Rho]^3) + 
         4*tc^2*Sqrt[\[Rho]]*(10 + 3*\[Rho] + 240*\[Rho]^2 + 143*\[Rho]^3 - 
           30*\[Rho]^4) + 4*tc^14*Sqrt[\[Rho]]*(10 + 3*\[Rho] + 
           240*\[Rho]^2 + 143*\[Rho]^3 - 30*\[Rho]^4) - 40*tc^8*Sqrt[\[Rho]]*
          (2 + 216*\[Rho] - 3*\[Rho]^2 + 160*\[Rho]^3 + 3*\[Rho]^4) - 
         12*tc^4*Sqrt[\[Rho]]*(20 + 96*\[Rho] + 135*\[Rho]^2 + 86*\[Rho]^3 + 
           15*\[Rho]^4) - 12*tc^12*Sqrt[\[Rho]]*(20 + 96*\[Rho] + 
           135*\[Rho]^2 + 86*\[Rho]^3 + 15*\[Rho]^4) - 
         15*tc^5*(4 - 5*\[Rho] - 105*\[Rho]^2 - 188*\[Rho]^3 + 28*\[Rho]^4) - 
         15*tc^11*(4 - 5*\[Rho] - 105*\[Rho]^2 - 188*\[Rho]^3 + 
           28*\[Rho]^4) + 12*tc^6*Sqrt[\[Rho]]*(30 + 557*\[Rho] - 
           1110*\[Rho]^2 + 37*\[Rho]^3 + 60*\[Rho]^4) + 12*tc^10*Sqrt[\[Rho]]*
          (30 + 557*\[Rho] - 1110*\[Rho]^2 + 37*\[Rho]^3 + 60*\[Rho]^4) - 
         5*tc^7*(-36 + 325*\[Rho] - 901*\[Rho]^2 - 1770*\[Rho]^3 + 
           108*\[Rho]^4) - 5*tc^9*(-36 + 325*\[Rho] - 901*\[Rho]^2 - 
           1770*\[Rho]^3 + 108*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)^3*
        \[Rho]*(-1 + \[Rho] + 6*\[Rho]^2)*Log[tc]^2))/
     (tc^2*\[Rho]^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^4) - 
    (140*((-1 + tc^2)*(5*\[Rho]^(3/2) + 5*tc^10*\[Rho]^(3/2) - 
         21*tc*\[Rho]*(1 + \[Rho]) - 21*tc^9*\[Rho]*(1 + \[Rho]) + 
         20*tc^4*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         20*tc^6*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         5*tc^2*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
         5*tc^8*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
         3*tc^3*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) - 
         3*tc^7*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) + 
         6*tc^5*(5 + 54*\[Rho] + 54*\[Rho]^2 + 5*\[Rho]^3)) - 
       120*tc^6*Sqrt[\[Rho]]*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc])*
      ((-1 + tc^2)*(18*\[Rho]^3 + 18*tc^20*\[Rho]^3 - 4*tc*\[Rho]^(5/2)*
          (37 + 26*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*(37 + 26*\[Rho]) + 
         tc^2*\[Rho]^2*(437 + 945*\[Rho] + 400*\[Rho]^2) + 
         tc^18*\[Rho]^2*(437 + 945*\[Rho] + 400*\[Rho]^2) + 
         tc^10*(2280 - 46224*\[Rho] + 46550*\[Rho]^2 + 72846*\[Rho]^3 - 
           26216*\[Rho]^4) + 2*tc^5*Sqrt[\[Rho]]*(312 - 1416*\[Rho] + 
           5165*\[Rho]^2 + 5506*\[Rho]^3 - 135*\[Rho]^4) + 
         2*tc^15*Sqrt[\[Rho]]*(312 - 1416*\[Rho] + 5165*\[Rho]^2 + 
           5506*\[Rho]^3 - 135*\[Rho]^4) - 2*tc^7*Sqrt[\[Rho]]*
          (1500 - 10272*\[Rho] + 15493*\[Rho]^2 + 4202*\[Rho]^3 + 
           45*\[Rho]^4) - 2*tc^13*Sqrt[\[Rho]]*(1500 - 10272*\[Rho] + 
           15493*\[Rho]^2 + 4202*\[Rho]^3 + 45*\[Rho]^4) - 
         2*tc^3*Sqrt[\[Rho]]*(-24 + 654*\[Rho] + 1507*\[Rho]^2 + 
           956*\[Rho]^3 + 225*\[Rho]^4) - 2*tc^17*Sqrt[\[Rho]]*
          (-24 + 654*\[Rho] + 1507*\[Rho]^2 + 956*\[Rho]^3 + 225*\[Rho]^4) + 
         2*tc^4*(-45 + 696*\[Rho] + 3067*\[Rho]^2 - 816*\[Rho]^3 + 
           257*\[Rho]^4) + 2*tc^16*(-45 + 696*\[Rho] + 3067*\[Rho]^2 - 
           816*\[Rho]^3 + 257*\[Rho]^4) - 4*tc^6*(-45 + 2394*\[Rho] + 
           3136*\[Rho]^2 + 2034*\[Rho]^3 + 1385*\[Rho]^4) - 
         4*tc^14*(-45 + 2394*\[Rho] + 3136*\[Rho]^2 + 2034*\[Rho]^3 + 
           1385*\[Rho]^4) + 2*tc^9*Sqrt[\[Rho]]*(1524 - 4602*\[Rho] - 
           29851*\[Rho]^2 - 9656*\[Rho]^3 + 1485*\[Rho]^4) + 
         2*tc^11*Sqrt[\[Rho]]*(1524 - 4602*\[Rho] - 29851*\[Rho]^2 - 
           9656*\[Rho]^3 + 1485*\[Rho]^4) + 2*tc^8*(-255 + 10608*\[Rho] + 
           10069*\[Rho]^2 + 20031*\[Rho]^3 + 7067*\[Rho]^4) + 
         2*tc^12*(-255 + 10608*\[Rho] + 10069*\[Rho]^2 + 20031*\[Rho]^3 + 
           7067*\[Rho]^4)) - 12*tc^3*(24*\[Rho]^(3/2)*(-1 + 4*\[Rho]^2) + 
         24*tc^16*\[Rho]^(3/2)*(-1 + 4*\[Rho]^2) - 5*tc*\[Rho]*
          (-5 - 7*\[Rho] + 126*\[Rho]^2 + 24*\[Rho]^3) - 
         5*tc^15*\[Rho]*(-5 - 7*\[Rho] + 126*\[Rho]^2 + 24*\[Rho]^3) + 
         5*tc^3*\[Rho]*(-31 + 25*\[Rho] + 48*\[Rho]^2 + 96*\[Rho]^3) + 
         5*tc^13*\[Rho]*(-31 + 25*\[Rho] + 48*\[Rho]^2 + 96*\[Rho]^3) + 
         4*tc^2*Sqrt[\[Rho]]*(10 + 3*\[Rho] + 240*\[Rho]^2 + 143*\[Rho]^3 - 
           30*\[Rho]^4) + 4*tc^14*Sqrt[\[Rho]]*(10 + 3*\[Rho] + 
           240*\[Rho]^2 + 143*\[Rho]^3 - 30*\[Rho]^4) - 40*tc^8*Sqrt[\[Rho]]*
          (2 + 216*\[Rho] - 3*\[Rho]^2 + 160*\[Rho]^3 + 3*\[Rho]^4) - 
         12*tc^4*Sqrt[\[Rho]]*(20 + 96*\[Rho] + 135*\[Rho]^2 + 86*\[Rho]^3 + 
           15*\[Rho]^4) - 12*tc^12*Sqrt[\[Rho]]*(20 + 96*\[Rho] + 
           135*\[Rho]^2 + 86*\[Rho]^3 + 15*\[Rho]^4) - 
         15*tc^5*(4 - 5*\[Rho] - 105*\[Rho]^2 - 188*\[Rho]^3 + 28*\[Rho]^4) - 
         15*tc^11*(4 - 5*\[Rho] - 105*\[Rho]^2 - 188*\[Rho]^3 + 
           28*\[Rho]^4) + 12*tc^6*Sqrt[\[Rho]]*(30 + 557*\[Rho] - 
           1110*\[Rho]^2 + 37*\[Rho]^3 + 60*\[Rho]^4) + 12*tc^10*Sqrt[\[Rho]]*
          (30 + 557*\[Rho] - 1110*\[Rho]^2 + 37*\[Rho]^3 + 60*\[Rho]^4) - 
         5*tc^7*(-36 + 325*\[Rho] - 901*\[Rho]^2 - 1770*\[Rho]^3 + 
           108*\[Rho]^4) - 5*tc^9*(-36 + 325*\[Rho] - 901*\[Rho]^2 - 
           1770*\[Rho]^3 + 108*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)^3*
        \[Rho]*(-1 + \[Rho] + 6*\[Rho]^2)*Log[tc]^2))/
     (tc^2*\[Rho]^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) - 
    (105*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(24*\[Rho]^(7/2) + 24*tc^22*\[Rho]^(7/2) - 
         tc*\[Rho]^3*(221 + 166*\[Rho]) - tc^21*\[Rho]^3*(221 + 166*\[Rho]) + 
         2*tc^2*\[Rho]^(5/2)*(399 + 815*\[Rho] + 332*\[Rho]^2) + 
         2*tc^20*\[Rho]^(5/2)*(399 + 815*\[Rho] + 332*\[Rho]^2) - 
         2*tc^3*\[Rho]*(-20 + 971*\[Rho] + 3161*\[Rho]^2 + 2835*\[Rho]^3 + 
           640*\[Rho]^4) - 2*tc^19*\[Rho]*(-20 + 971*\[Rho] + 3161*\[Rho]^2 + 
           2835*\[Rho]^3 + 640*\[Rho]^4) + 4*tc^10*Sqrt[\[Rho]]*
          (-1722 + 2844*\[Rho] + 54499*\[Rho]^2 + 66313*\[Rho]^3 + 
           11123*\[Rho]^4 - 1485*\[Rho]^5) + 4*tc^12*Sqrt[\[Rho]]*
          (-1722 + 2844*\[Rho] + 54499*\[Rho]^2 + 66313*\[Rho]^3 + 
           11123*\[Rho]^4 - 1485*\[Rho]^5) + 4*tc^8*Sqrt[\[Rho]]*
          (1770 - 10326*\[Rho] + 5918*\[Rho]^2 + 29072*\[Rho]^3 + 
           6011*\[Rho]^4 + 45*\[Rho]^5) + 4*tc^14*Sqrt[\[Rho]]*
          (1770 - 10326*\[Rho] + 5918*\[Rho]^2 + 29072*\[Rho]^3 + 
           6011*\[Rho]^4 + 45*\[Rho]^5) + 4*tc^6*Sqrt[\[Rho]]*
          (-366 - 358*\[Rho] - 2102*\[Rho]^2 - 10518*\[Rho]^3 - 
           7783*\[Rho]^4 + 135*\[Rho]^5) + 4*tc^16*Sqrt[\[Rho]]*
          (-366 - 358*\[Rho] - 2102*\[Rho]^2 - 10518*\[Rho]^3 - 
           7783*\[Rho]^4 + 135*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*
          (-84 + 2000*\[Rho] + 7291*\[Rho]^2 + 6559*\[Rho]^3 + 
           3286*\[Rho]^4 + 450*\[Rho]^5) + 2*tc^18*Sqrt[\[Rho]]*
          (-84 + 2000*\[Rho] + 7291*\[Rho]^2 + 6559*\[Rho]^3 + 
           3286*\[Rho]^4 + 450*\[Rho]^5) - tc^5*(-180 + 3092*\[Rho] + 
           19196*\[Rho]^2 + 10077*\[Rho]^3 - 9538*\[Rho]^4 + 644*\[Rho]^5) - 
         tc^17*(-180 + 3092*\[Rho] + 19196*\[Rho]^2 + 10077*\[Rho]^3 - 
           9538*\[Rho]^4 + 644*\[Rho]^5) + 8*tc^7*(-45 + 3377*\[Rho] + 
           6930*\[Rho]^2 - 2890*\[Rho]^3 + 1327*\[Rho]^4 + 1865*\[Rho]^5) + 
         8*tc^15*(-45 + 3377*\[Rho] + 6930*\[Rho]^2 - 2890*\[Rho]^3 + 
           1327*\[Rho]^4 + 1865*\[Rho]^5) + 4*tc^11*(-1140 + 31856*\[Rho] - 
           20909*\[Rho]^2 - 134415*\[Rho]^3 - 64081*\[Rho]^4 + 
           16804*\[Rho]^5) - 2*tc^9*(-510 + 32558*\[Rho] + 29362*\[Rho]^2 + 
           37235*\[Rho]^3 + 39798*\[Rho]^4 + 19702*\[Rho]^5) - 
         2*tc^13*(-510 + 32558*\[Rho] + 29362*\[Rho]^2 + 37235*\[Rho]^3 + 
           39798*\[Rho]^4 + 19702*\[Rho]^5)) - 
       24*tc^3*(10*\[Rho]^2*(-1 + 4*\[Rho]^2) + 10*tc^18*\[Rho]^2*
          (-1 + 4*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(-7 - 7*\[Rho] + 
           64*\[Rho]^2 + 28*\[Rho]^3) - 6*tc^17*\[Rho]^(3/2)*
          (-7 - 7*\[Rho] + 64*\[Rho]^2 + 28*\[Rho]^3) + 
         5*tc^2*\[Rho]*(-5 + 4*\[Rho] + 173*\[Rho]^2 + 238*\[Rho]^3 + 
           24*\[Rho]^4) + 5*tc^16*\[Rho]*(-5 + 4*\[Rho] + 173*\[Rho]^2 + 
           238*\[Rho]^3 + 24*\[Rho]^4) - 5*tc^4*\[Rho]*(-31 - 28*\[Rho] + 
           315*\[Rho]^2 + 288*\[Rho]^3 + 96*\[Rho]^4) - 
         5*tc^14*\[Rho]*(-31 - 28*\[Rho] + 315*\[Rho]^2 + 288*\[Rho]^3 + 
           96*\[Rho]^4) + 20*tc^9*Sqrt[\[Rho]]*(4 + 855*\[Rho] - 
           353*\[Rho]^2 - 760*\[Rho]^3 + 486*\[Rho]^4 + 6*\[Rho]^5) + 
         4*tc^5*Sqrt[\[Rho]]*(60 + 684*\[Rho] + 424*\[Rho]^2 + 232*\[Rho]^3 + 
           429*\[Rho]^4 + 45*\[Rho]^5) + 4*tc^13*Sqrt[\[Rho]]*
          (60 + 684*\[Rho] + 424*\[Rho]^2 + 232*\[Rho]^3 + 429*\[Rho]^4 + 
           45*\[Rho]^5) + 2*tc^3*Sqrt[\[Rho]]*(-20 - 148*\[Rho] - 
           463*\[Rho]^2 - 629*\[Rho]^3 - 258*\[Rho]^4 + 60*\[Rho]^5) + 
         2*tc^15*Sqrt[\[Rho]]*(-20 - 148*\[Rho] - 463*\[Rho]^2 - 
           629*\[Rho]^3 - 258*\[Rho]^4 + 60*\[Rho]^5) + 
         5*tc^6*(12 + 37*\[Rho] - 336*\[Rho]^2 - 2597*\[Rho]^3 - 
           760*\[Rho]^4 + 84*\[Rho]^5) + 5*tc^12*(12 + 37*\[Rho] - 
           336*\[Rho]^2 - 2597*\[Rho]^3 - 760*\[Rho]^4 + 84*\[Rho]^5) + 
         5*tc^8*(-36 + 313*\[Rho] - 798*\[Rho]^2 - 3645*\[Rho]^3 - 
           2422*\[Rho]^4 + 108*\[Rho]^5) + 5*tc^10*(-36 + 313*\[Rho] - 
           798*\[Rho]^2 - 3645*\[Rho]^3 - 2422*\[Rho]^4 + 108*\[Rho]^5) - 
         2*tc^7*Sqrt[\[Rho]]*(180 + 6656*\[Rho] - 11719*\[Rho]^2 - 
           18917*\[Rho]^3 + 1086*\[Rho]^4 + 360*\[Rho]^5) - 
         2*tc^11*Sqrt[\[Rho]]*(180 + 6656*\[Rho] - 11719*\[Rho]^2 - 
           18917*\[Rho]^3 + 1086*\[Rho]^4 + 360*\[Rho]^5))*Log[tc] - 
       2880*tc^9*(-1 + tc^2)^3*\[Rho]*(-1 - 18*\[Rho] + 64*\[Rho]^2 + 
         4*\[Rho]^3)*Log[tc]^2))/(tc^2*\[Rho]^2*
      ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) + 
    (150*((-1 + tc^2)*(60*\[Rho]^4 + 60*tc^24*\[Rho]^4 - 
         12*tc*\[Rho]^(7/2)*(51 + 40*\[Rho]) - 12*tc^23*\[Rho]^(7/2)*
          (51 + 40*\[Rho]) + tc^2*\[Rho]^3*(2569 + 5124*\[Rho] + 
           2075*\[Rho]^2) + tc^22*\[Rho]^3*(2569 + 5124*\[Rho] + 
           2075*\[Rho]^2) - 2*tc^3*\[Rho]^(3/2)*(-40 + 3345*\[Rho] + 
           11337*\[Rho]^2 + 10475*\[Rho]^3 + 2485*\[Rho]^4) - 
         2*tc^21*\[Rho]^(3/2)*(-40 + 3345*\[Rho] + 11337*\[Rho]^2 + 
           10475*\[Rho]^3 + 2485*\[Rho]^4) + 5*tc^4*\[Rho]*
          (-84 + 2563*\[Rho] + 11757*\[Rho]^2 + 15863*\[Rho]^3 + 
           8633*\[Rho]^4 + 1232*\[Rho]^5) + 5*tc^20*\[Rho]*
          (-84 + 2563*\[Rho] + 11757*\[Rho]^2 + 15863*\[Rho]^3 + 
           8633*\[Rho]^4 + 1232*\[Rho]^5) + tc^12*(15960 - 591080*\[Rho] - 
           435910*\[Rho]^2 + 5754302*\[Rho]^3 + 7283522*\[Rho]^4 + 
           1367190*\[Rho]^5 - 287000*\[Rho]^6) + 
         5*tc^6*(-126 + 2352*\[Rho] + 20708*\[Rho]^2 + 25199*\[Rho]^3 - 
           14068*\[Rho]^4 - 14327*\[Rho]^5 + 182*\[Rho]^6) + 
         5*tc^18*(-126 + 2352*\[Rho] + 20708*\[Rho]^2 + 25199*\[Rho]^3 - 
           14068*\[Rho]^4 - 14327*\[Rho]^5 + 182*\[Rho]^6) - 
         10*tc^7*Sqrt[\[Rho]]*(-588 - 5168*\[Rho] + 1195*\[Rho]^2 + 
           2706*\[Rho]^3 - 25088*\[Rho]^4 - 14420*\[Rho]^5 + 189*\[Rho]^6) - 
         10*tc^17*Sqrt[\[Rho]]*(-588 - 5168*\[Rho] + 1195*\[Rho]^2 + 
           2706*\[Rho]^3 - 25088*\[Rho]^4 - 14420*\[Rho]^5 + 189*\[Rho]^6) - 
         2*tc^9*Sqrt[\[Rho]]*(14280 - 47160*\[Rho] - 182515*\[Rho]^2 + 
           527252*\[Rho]^3 + 292020*\[Rho]^4 + 57260*\[Rho]^5 + 
           315*\[Rho]^6) - 2*tc^15*Sqrt[\[Rho]]*(14280 - 47160*\[Rho] - 
           182515*\[Rho]^2 + 527252*\[Rho]^3 + 292020*\[Rho]^4 + 
           57260*\[Rho]^5 + 315*\[Rho]^6) - 2*tc^5*Sqrt[\[Rho]]*
          (-420 + 9530*\[Rho] + 55410*\[Rho]^2 + 57433*\[Rho]^3 + 
           43475*\[Rho]^4 + 17255*\[Rho]^5 + 1575*\[Rho]^6) - 
         2*tc^19*Sqrt[\[Rho]]*(-420 + 9530*\[Rho] + 55410*\[Rho]^2 + 
           57433*\[Rho]^3 + 43475*\[Rho]^4 + 17255*\[Rho]^5 + 
           1575*\[Rho]^6) - 20*tc^8*(-63 + 6342*\[Rho] + 25145*\[Rho]^2 - 
           28944*\[Rho]^3 - 52646*\[Rho]^4 + 654*\[Rho]^5 + 3283*\[Rho]^6) - 
         20*tc^16*(-63 + 6342*\[Rho] + 25145*\[Rho]^2 - 28944*\[Rho]^3 - 
           52646*\[Rho]^4 + 654*\[Rho]^5 + 3283*\[Rho]^6) + 
         2*tc^11*Sqrt[\[Rho]]*(13440 + 15450*\[Rho] - 656225*\[Rho]^2 - 
           1372542*\[Rho]^3 - 917430*\[Rho]^4 - 80780*\[Rho]^5 + 
           10395*\[Rho]^6) + 2*tc^13*Sqrt[\[Rho]]*(13440 + 15450*\[Rho] - 
           656225*\[Rho]^2 - 1372542*\[Rho]^3 - 917430*\[Rho]^4 - 
           80780*\[Rho]^5 + 10395*\[Rho]^6) + 10*tc^10*(-357 + 32704*\[Rho] + 
           69690*\[Rho]^2 - 91506*\[Rho]^3 - 101788*\[Rho]^4 + 
           25972*\[Rho]^5 + 17689*\[Rho]^6) + 10*tc^14*(-357 + 32704*\[Rho] + 
           69690*\[Rho]^2 - 91506*\[Rho]^3 - 101788*\[Rho]^4 + 
           25972*\[Rho]^5 + 17689*\[Rho]^6)) - 
       12*tc^3*(40*\[Rho]^(5/2)*(-1 + 4*\[Rho]^2) + 40*tc^20*\[Rho]^(5/2)*
          (-1 + 4*\[Rho]^2) - 210*tc*\[Rho]^2*(-1 - \[Rho] + 8*\[Rho]^2 + 
           4*\[Rho]^3) - 210*tc^19*\[Rho]^2*(-1 - \[Rho] + 8*\[Rho]^2 + 
           4*\[Rho]^3) + 4*tc^2*\[Rho]^(3/2)*(-105 - 250*\[Rho] + 
           1589*\[Rho]^2 + 2120*\[Rho]^3 + 420*\[Rho]^4) + 
         4*tc^18*\[Rho]^(3/2)*(-105 - 250*\[Rho] + 1589*\[Rho]^2 + 
           2120*\[Rho]^3 + 420*\[Rho]^4) - 35*tc^3*\[Rho]*
          (-5 + 35*\[Rho] + 207*\[Rho]^2 + 573*\[Rho]^3 + 374*\[Rho]^4 + 
           24*\[Rho]^5) - 35*tc^17*\[Rho]*(-5 + 35*\[Rho] + 207*\[Rho]^2 + 
           573*\[Rho]^3 + 374*\[Rho]^4 + 24*\[Rho]^5) + 
         35*tc^5*\[Rho]*(-31 - 103*\[Rho] + 685*\[Rho]^2 + 1293*\[Rho]^3 + 
           632*\[Rho]^4 + 96*\[Rho]^5) + 35*tc^15*\[Rho]*(-31 - 103*\[Rho] + 
           685*\[Rho]^2 + 1293*\[Rho]^3 + 632*\[Rho]^4 + 96*\[Rho]^5) + 
         4*tc^4*Sqrt[\[Rho]]*(70 + 1365*\[Rho] + 1615*\[Rho]^2 + 
           763*\[Rho]^3 + 1135*\[Rho]^4 + 700*\[Rho]^5 - 210*\[Rho]^6) + 
         4*tc^16*Sqrt[\[Rho]]*(70 + 1365*\[Rho] + 1615*\[Rho]^2 + 
           763*\[Rho]^3 + 1135*\[Rho]^4 + 700*\[Rho]^5 - 210*\[Rho]^6) - 
         280*tc^10*Sqrt[\[Rho]]*(2 + 759*\[Rho] + 207*\[Rho]^2 - 
           4581*\[Rho]^3 - 1198*\[Rho]^4 + 338*\[Rho]^5 + 3*\[Rho]^6) - 
         35*tc^7*(12 + 97*\[Rho] + \[Rho]^2 - 6471*\[Rho]^3 - 8003*\[Rho]^4 - 
           956*\[Rho]^5 + 84*\[Rho]^6) - 35*tc^13*(12 + 97*\[Rho] + 
           \[Rho]^2 - 6471*\[Rho]^3 - 8003*\[Rho]^4 - 956*\[Rho]^5 + 
           84*\[Rho]^6) - 35*tc^9*(-36 + 277*\[Rho] - 573*\[Rho]^2 - 
           6037*\[Rho]^3 - 8901*\[Rho]^4 - 3114*\[Rho]^5 + 108*\[Rho]^6) - 
         35*tc^11*(-36 + 277*\[Rho] - 573*\[Rho]^2 - 6037*\[Rho]^3 - 
           8901*\[Rho]^4 - 3114*\[Rho]^5 + 108*\[Rho]^6) + 
         28*tc^8*Sqrt[\[Rho]]*(90 + 5935*\[Rho] - 4625*\[Rho]^2 - 
           50117*\[Rho]^3 - 20765*\[Rho]^4 + 1170*\[Rho]^5 + 180*\[Rho]^6) + 
         28*tc^12*Sqrt[\[Rho]]*(90 + 5935*\[Rho] - 4625*\[Rho]^2 - 
           50117*\[Rho]^3 - 20765*\[Rho]^4 + 1170*\[Rho]^5 + 180*\[Rho]^6) - 
         4*tc^6*Sqrt[\[Rho]]*(420 + 9660*\[Rho] + 6605*\[Rho]^2 - 
           22932*\[Rho]^3 - 5280*\[Rho]^4 + 4620*\[Rho]^5 + 315*\[Rho]^6) - 
         4*tc^14*Sqrt[\[Rho]]*(420 + 9660*\[Rho] + 6605*\[Rho]^2 - 
           22932*\[Rho]^3 - 5280*\[Rho]^4 + 4620*\[Rho]^5 + 315*\[Rho]^6))*
        Log[tc] + 10080*tc^10*(-1 + tc^2)^3*\[Rho]*(-1 - 55*\[Rho] + 
         155*\[Rho]^2 + 225*\[Rho]^3)*Log[tc]^2))/
     (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^5*\[Rho]^(3/2)*Log[tc])^2))/(15750*mb^5*(-1 + tc^2)^3) + 
 (m4*((21*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
           (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
          65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
           (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
          4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
            5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])^2*
      ((-1 + tc^2)*(6*\[Rho]^2 + 6*tc^16*\[Rho]^2 - 4*tc*\[Rho]^(3/2)*
          (15 + 13*\[Rho]) - 4*tc^15*\[Rho]^(3/2)*(15 + 13*\[Rho]) + 
         2*tc^2*\[Rho]*(141 + 310*\[Rho] + 127*\[Rho]^2) + 
         2*tc^14*\[Rho]*(141 + 310*\[Rho] + 127*\[Rho]^2) - 
         4*tc^7*Sqrt[\[Rho]]*(402 - 5955*\[Rho] + 205*\[Rho]^2) - 
         4*tc^9*Sqrt[\[Rho]]*(402 - 5955*\[Rho] + 205*\[Rho]^2) - 
         9*tc^5*Sqrt[\[Rho]]*(-73 - 645*\[Rho] - 1183*\[Rho]^2 + 
           85*\[Rho]^3) - 9*tc^11*Sqrt[\[Rho]]*(-73 - 645*\[Rho] - 
           1183*\[Rho]^2 + 85*\[Rho]^3) + 6*tc^6*(330 - 2985*\[Rho] - 
           4556*\[Rho]^2 + 213*\[Rho]^3) + 6*tc^10*(330 - 2985*\[Rho] - 
           4556*\[Rho]^2 + 213*\[Rho]^3) - 6*tc^4*(75 - 453*\[Rho] + 
           125*\[Rho]^2 + 261*\[Rho]^3) - 6*tc^12*(75 - 453*\[Rho] + 
           125*\[Rho]^2 + 261*\[Rho]^3) - tc^3*Sqrt[\[Rho]]*
          (129 + 2565*\[Rho] + 55*\[Rho]^2 + 315*\[Rho]^3) - 
         tc^13*Sqrt[\[Rho]]*(129 + 2565*\[Rho] + 55*\[Rho]^2 + 
           315*\[Rho]^3) + 4*tc^8*(-225 + 2595*\[Rho] + 230*\[Rho]^2 + 
           557*\[Rho]^3)) - 12*tc^3*(24*Sqrt[\[Rho]]*(1 + 5*\[Rho]^2) + 
         24*tc^12*Sqrt[\[Rho]]*(1 + 5*\[Rho]^2) + 240*tc^6*Sqrt[\[Rho]]*
          (4 + 45*\[Rho] + 7*\[Rho]^2) + 2*tc^2*Sqrt[\[Rho]]*
          (83 + 275*\[Rho] + 365*\[Rho]^2 - 75*\[Rho]^3) + 
         2*tc^10*Sqrt[\[Rho]]*(83 + 275*\[Rho] + 365*\[Rho]^2 - 
           75*\[Rho]^3) - 10*tc^4*Sqrt[\[Rho]]*(85 + 145*\[Rho] + 
           7*\[Rho]^2 + 3*\[Rho]^3) - 10*tc^8*Sqrt[\[Rho]]*
          (85 + 145*\[Rho] + 7*\[Rho]^2 + 3*\[Rho]^3) + 
         20*tc^5*(9 - 62*\[Rho] - 159*\[Rho]^2 + 6*\[Rho]^3) + 
         20*tc^7*(9 - 62*\[Rho] - 159*\[Rho]^2 + 6*\[Rho]^3) + 
         15*tc^3*(3 - 20*\[Rho] - 61*\[Rho]^2 + 14*\[Rho]^3) + 
         15*tc^9*(3 - 20*\[Rho] - 61*\[Rho]^2 + 14*\[Rho]^3) - 
         5*tc*(9 + 16*\[Rho] + 81*\[Rho]^2 + 30*\[Rho]^3) - 
         5*tc^11*(9 + 16*\[Rho] + 81*\[Rho]^2 + 30*\[Rho]^3))*Log[tc] - 
       1440*tc^8*(-1 + tc^2)*(3 + 10*\[Rho] + 15*\[Rho]^2)*Log[tc]^2))/
     (tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^4) - 
    (70*(2*(-1 + tc^2)*(5*\[Rho]^(3/2) + 5*tc^10*\[Rho]^(3/2) - 
         21*tc*\[Rho]*(1 + \[Rho]) - 21*tc^9*\[Rho]*(1 + \[Rho]) + 
         20*tc^4*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         20*tc^6*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         5*tc^2*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
         5*tc^8*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
         3*tc^3*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) - 
         3*tc^7*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) + 
         6*tc^5*(5 + 54*\[Rho] + 54*\[Rho]^2 + 5*\[Rho]^3)) - 
       240*tc^6*Sqrt[\[Rho]]*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc])*
      ((-1 + tc^2)*(6*\[Rho]^2 + 6*tc^16*\[Rho]^2 - 4*tc*\[Rho]^(3/2)*
          (15 + 13*\[Rho]) - 4*tc^15*\[Rho]^(3/2)*(15 + 13*\[Rho]) + 
         2*tc^2*\[Rho]*(141 + 310*\[Rho] + 127*\[Rho]^2) + 
         2*tc^14*\[Rho]*(141 + 310*\[Rho] + 127*\[Rho]^2) - 
         4*tc^7*Sqrt[\[Rho]]*(402 - 5955*\[Rho] + 205*\[Rho]^2) - 
         4*tc^9*Sqrt[\[Rho]]*(402 - 5955*\[Rho] + 205*\[Rho]^2) - 
         9*tc^5*Sqrt[\[Rho]]*(-73 - 645*\[Rho] - 1183*\[Rho]^2 + 
           85*\[Rho]^3) - 9*tc^11*Sqrt[\[Rho]]*(-73 - 645*\[Rho] - 
           1183*\[Rho]^2 + 85*\[Rho]^3) + 6*tc^6*(330 - 2985*\[Rho] - 
           4556*\[Rho]^2 + 213*\[Rho]^3) + 6*tc^10*(330 - 2985*\[Rho] - 
           4556*\[Rho]^2 + 213*\[Rho]^3) - 6*tc^4*(75 - 453*\[Rho] + 
           125*\[Rho]^2 + 261*\[Rho]^3) - 6*tc^12*(75 - 453*\[Rho] + 
           125*\[Rho]^2 + 261*\[Rho]^3) - tc^3*Sqrt[\[Rho]]*
          (129 + 2565*\[Rho] + 55*\[Rho]^2 + 315*\[Rho]^3) - 
         tc^13*Sqrt[\[Rho]]*(129 + 2565*\[Rho] + 55*\[Rho]^2 + 
           315*\[Rho]^3) + 4*tc^8*(-225 + 2595*\[Rho] + 230*\[Rho]^2 + 
           557*\[Rho]^3)) - 12*tc^3*(24*Sqrt[\[Rho]]*(1 + 5*\[Rho]^2) + 
         24*tc^12*Sqrt[\[Rho]]*(1 + 5*\[Rho]^2) + 240*tc^6*Sqrt[\[Rho]]*
          (4 + 45*\[Rho] + 7*\[Rho]^2) + 2*tc^2*Sqrt[\[Rho]]*
          (83 + 275*\[Rho] + 365*\[Rho]^2 - 75*\[Rho]^3) + 
         2*tc^10*Sqrt[\[Rho]]*(83 + 275*\[Rho] + 365*\[Rho]^2 - 
           75*\[Rho]^3) - 10*tc^4*Sqrt[\[Rho]]*(85 + 145*\[Rho] + 
           7*\[Rho]^2 + 3*\[Rho]^3) - 10*tc^8*Sqrt[\[Rho]]*
          (85 + 145*\[Rho] + 7*\[Rho]^2 + 3*\[Rho]^3) + 
         20*tc^5*(9 - 62*\[Rho] - 159*\[Rho]^2 + 6*\[Rho]^3) + 
         20*tc^7*(9 - 62*\[Rho] - 159*\[Rho]^2 + 6*\[Rho]^3) + 
         15*tc^3*(3 - 20*\[Rho] - 61*\[Rho]^2 + 14*\[Rho]^3) + 
         15*tc^9*(3 - 20*\[Rho] - 61*\[Rho]^2 + 14*\[Rho]^3) - 
         5*tc*(9 + 16*\[Rho] + 81*\[Rho]^2 + 30*\[Rho]^3) - 
         5*tc^11*(9 + 16*\[Rho] + 81*\[Rho]^2 + 30*\[Rho]^3))*Log[tc] - 
       1440*tc^8*(-1 + tc^2)*(3 + 10*\[Rho] + 15*\[Rho]^2)*Log[tc]^2))/
     (tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) - 
    (105*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(8*\[Rho]^(5/2) + 8*tc^18*\[Rho]^(5/2) - 
         tc*\[Rho]^2*(87 + 77*\[Rho]) - tc^17*\[Rho]^2*(87 + 77*\[Rho]) + 
         8*tc^2*\[Rho]^(3/2)*(55 + 118*\[Rho] + 49*\[Rho]^2) + 
         8*tc^16*\[Rho]^(3/2)*(55 + 118*\[Rho] + 49*\[Rho]^2) - 
         4*tc^3*\[Rho]*(218 + 1131*\[Rho] + 734*\[Rho]^2 + 211*\[Rho]^3) - 
         4*tc^15*\[Rho]*(218 + 1131*\[Rho] + 734*\[Rho]^2 + 211*\[Rho]^3) + 
         8*tc^8*Sqrt[\[Rho]]*(366 - 8329*\[Rho] - 10841*\[Rho]^2 + 
           445*\[Rho]^3) + 8*tc^10*Sqrt[\[Rho]]*(366 - 8329*\[Rho] - 
           10841*\[Rho]^2 + 445*\[Rho]^3) - 12*tc^7*(330 - 4350*\[Rho] - 
           13901*\[Rho]^2 - 7882*\[Rho]^3 + 249*\[Rho]^4) - 
         12*tc^11*(330 - 4350*\[Rho] - 13901*\[Rho]^2 - 7882*\[Rho]^3 + 
           249*\[Rho]^4) + 2*tc^4*Sqrt[\[Rho]]*(57 + 5082*\[Rho] + 
           5080*\[Rho]^2 + 190*\[Rho]^3 + 315*\[Rho]^4) + 
         2*tc^14*Sqrt[\[Rho]]*(57 + 5082*\[Rho] + 5080*\[Rho]^2 + 
           190*\[Rho]^3 + 315*\[Rho]^4) + 2*tc^6*Sqrt[\[Rho]]*
          (-441 - 12306*\[Rho] - 27712*\[Rho]^2 - 13686*\[Rho]^3 + 
           765*\[Rho]^4) + 2*tc^12*Sqrt[\[Rho]]*(-441 - 12306*\[Rho] - 
           27712*\[Rho]^2 - 13686*\[Rho]^3 + 765*\[Rho]^4) + 
         4*tc^5*(225 - 1902*\[Rho] - 2424*\[Rho]^2 + 1862*\[Rho]^3 + 
           999*\[Rho]^4) + 4*tc^13*(225 - 1902*\[Rho] - 2424*\[Rho]^2 + 
           1862*\[Rho]^3 + 999*\[Rho]^4) - 2*tc^9*(-900 + 20680*\[Rho] + 
           21465*\[Rho]^2 + 18379*\[Rho]^3 + 2324*\[Rho]^4)) - 
       24*tc^3*(10*(\[Rho] + 5*\[Rho]^3) + 10*tc^14*(\[Rho] + 5*\[Rho]^3) - 
         6*tc*Sqrt[\[Rho]]*(7 + 7*\[Rho] + 47*\[Rho]^2 + 35*\[Rho]^3) - 
         6*tc^13*Sqrt[\[Rho]]*(7 + 7*\[Rho] + 47*\[Rho]^2 + 35*\[Rho]^3) - 
         40*tc^7*Sqrt[\[Rho]]*(33 + 523*\[Rho] + 657*\[Rho]^2 + 
           57*\[Rho]^3) + 10*tc^5*Sqrt[\[Rho]]*(106 + 519*\[Rho] + 
           477*\[Rho]^2 + 15*\[Rho]^3 + 3*\[Rho]^4) + 10*tc^9*Sqrt[\[Rho]]*
          (106 + 519*\[Rho] + 477*\[Rho]^2 + 15*\[Rho]^3 + 3*\[Rho]^4) - 
         10*tc^6*(18 - 139*\[Rho] - 802*\[Rho]^2 - 471*\[Rho]^3 + 
           12*\[Rho]^4) - 10*tc^8*(18 - 139*\[Rho] - 802*\[Rho]^2 - 
           471*\[Rho]^3 + 12*\[Rho]^4) + 5*tc^2*(9 + 35*\[Rho] + 
           187*\[Rho]^2 + 187*\[Rho]^3 + 30*\[Rho]^4) + 
         5*tc^12*(9 + 35*\[Rho] + 187*\[Rho]^2 + 187*\[Rho]^3 + 
           30*\[Rho]^4) - 5*tc^4*(9 - 69*\[Rho] - 393*\[Rho]^2 - 
           205*\[Rho]^3 + 42*\[Rho]^4) - 5*tc^10*(9 - 69*\[Rho] - 
           393*\[Rho]^2 - 205*\[Rho]^3 + 42*\[Rho]^4) + 2*tc^3*Sqrt[\[Rho]]*
          (-89 - 704*\[Rho] - 1134*\[Rho]^2 - 360*\[Rho]^3 + 75*\[Rho]^4) + 
         2*tc^11*Sqrt[\[Rho]]*(-89 - 704*\[Rho] - 1134*\[Rho]^2 - 
           360*\[Rho]^3 + 75*\[Rho]^4))*Log[tc] + 2880*tc^9*(-1 + tc^2)*
        (3 + 17*\[Rho] + 70*\[Rho]^2 + 22*\[Rho]^3)*Log[tc]^2))/
     (tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) + 
    (75*((-1 + tc^2)*(40*\[Rho]^3 + 40*tc^20*\[Rho]^3 - 
         8*tc*\[Rho]^(5/2)*(59 + 53*\[Rho]) - 8*tc^19*\[Rho]^(5/2)*
          (59 + 53*\[Rho]) + tc^2*\[Rho]^2*(2589 + 5472*\[Rho] + 
           2303*\[Rho]^2) + tc^18*\[Rho]^2*(2589 + 5472*\[Rho] + 
           2303*\[Rho]^2) - 2*tc^3*\[Rho]^(3/2)*(3425 + 14629*\[Rho] + 
           11623*\[Rho]^2 + 3115*\[Rho]^3) - 2*tc^17*\[Rho]^(3/2)*
          (3425 + 14629*\[Rho] + 11623*\[Rho]^2 + 3115*\[Rho]^3) + 
         2*tc^9*Sqrt[\[Rho]]*(-9240 + 299505*\[Rho] + 1052641*\[Rho]^2 + 
           470667*\[Rho]^3 - 21805*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*
          (-9240 + 299505*\[Rho] + 1052641*\[Rho]^2 + 470667*\[Rho]^3 - 
           21805*\[Rho]^4) + 4*tc^4*\[Rho]*(1995 + 20102*\[Rho] + 
           27086*\[Rho]^2 + 10334*\[Rho]^3 + 2065*\[Rho]^4) + 
         4*tc^16*\[Rho]*(1995 + 20102*\[Rho] + 27086*\[Rho]^2 + 
           10334*\[Rho]^3 + 2065*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*
          (1575 + 154500*\[Rho] + 485249*\[Rho]^2 + 506003*\[Rho]^3 + 
           116340*\[Rho]^4 - 5355*\[Rho]^5) + 2*tc^13*Sqrt[\[Rho]]*
          (1575 + 154500*\[Rho] + 485249*\[Rho]^2 + 506003*\[Rho]^3 + 
           116340*\[Rho]^4 - 5355*\[Rho]^5) - 10*tc^5*Sqrt[\[Rho]]*
          (-21 + 11996*\[Rho] + 30429*\[Rho]^2 + 11527*\[Rho]^3 + 
           644*\[Rho]^4 + 441*\[Rho]^5) - 10*tc^15*Sqrt[\[Rho]]*
          (-21 + 11996*\[Rho] + 30429*\[Rho]^2 + 11527*\[Rho]^3 + 
           644*\[Rho]^4 + 441*\[Rho]^5) + 10*tc^10*(-1260 + 47124*\[Rho] + 
           139703*\[Rho]^2 + 129872*\[Rho]^3 + 68297*\[Rho]^4 + 
           3388*\[Rho]^5) + 4*tc^8*(6930 - 123165*\[Rho] - 716566*\[Rho]^2 - 
           894328*\[Rho]^3 - 260832*\[Rho]^4 + 5985*\[Rho]^5) + 
         4*tc^12*(6930 - 123165*\[Rho] - 716566*\[Rho]^2 - 894328*\[Rho]^3 - 
           260832*\[Rho]^4 + 5985*\[Rho]^5) - 4*tc^6*(1575 - 18165*\[Rho] - 
           67588*\[Rho]^2 - 18084*\[Rho]^3 + 30749*\[Rho]^4 + 
           8505*\[Rho]^5) - 4*tc^14*(1575 - 18165*\[Rho] - 67588*\[Rho]^2 - 
           18084*\[Rho]^3 + 30749*\[Rho]^4 + 8505*\[Rho]^5)) - 
       24*tc^3*(40*\[Rho]^(3/2)*(1 + 5*\[Rho]^2) + 40*tc^16*\[Rho]^(3/2)*
          (1 + 5*\[Rho]^2) - 70*tc*\[Rho]*(3 + 3*\[Rho] + 19*\[Rho]^2 + 
           15*\[Rho]^3) - 70*tc^15*\[Rho]*(3 + 3*\[Rho] + 19*\[Rho]^2 + 
           15*\[Rho]^3) + 140*tc^8*Sqrt[\[Rho]]*(84 + 1793*\[Rho] + 
           4973*\[Rho]^2 + 2651*\[Rho]^3 + 147*\[Rho]^4) + 
         4*tc^2*Sqrt[\[Rho]]*(105 + 270*\[Rho] + 1092*\[Rho]^2 + 
           1784*\[Rho]^3 + 525*\[Rho]^4) + 4*tc^14*Sqrt[\[Rho]]*
          (105 + 270*\[Rho] + 1092*\[Rho]^2 + 1784*\[Rho]^3 + 525*\[Rho]^4) - 
         70*tc^6*Sqrt[\[Rho]]*(127 + 1153*\[Rho] + 2440*\[Rho]^2 + 
           1128*\[Rho]^3 + 29*\[Rho]^4 + 3*\[Rho]^5) - 70*tc^10*Sqrt[\[Rho]]*
          (127 + 1153*\[Rho] + 2440*\[Rho]^2 + 1128*\[Rho]^3 + 29*\[Rho]^4 + 
           3*\[Rho]^5) + 70*tc^7*(18 - 145*\[Rho] - 1609*\[Rho]^2 - 
           2381*\[Rho]^3 - 647*\[Rho]^4 + 12*\[Rho]^5) + 
         70*tc^9*(18 - 145*\[Rho] - 1609*\[Rho]^2 - 2381*\[Rho]^3 - 
           647*\[Rho]^4 + 12*\[Rho]^5) - 35*tc^3*(9 + 58*\[Rho] + 
           386*\[Rho]^2 + 704*\[Rho]^3 + 325*\[Rho]^4 + 30*\[Rho]^5) - 
         35*tc^13*(9 + 58*\[Rho] + 386*\[Rho]^2 + 704*\[Rho]^3 + 
           325*\[Rho]^4 + 30*\[Rho]^5) + 35*tc^5*(9 - 66*\[Rho] - 
           710*\[Rho]^2 - 1024*\[Rho]^3 - 211*\[Rho]^4 + 42*\[Rho]^5) + 
         35*tc^11*(9 - 66*\[Rho] - 710*\[Rho]^2 - 1024*\[Rho]^3 - 
           211*\[Rho]^4 + 42*\[Rho]^5) - 14*tc^4*Sqrt[\[Rho]]*
          (-95 - 1370*\[Rho] - 3343*\[Rho]^2 - 2661*\[Rho]^3 - 310*\[Rho]^4 + 
           75*\[Rho]^5) - 14*tc^12*Sqrt[\[Rho]]*(-95 - 1370*\[Rho] - 
           3343*\[Rho]^2 - 2661*\[Rho]^3 - 310*\[Rho]^4 + 75*\[Rho]^5))*
        Log[tc] - 20160*tc^10*(-1 + tc^2)*(3 + 26*\[Rho] + 175*\[Rho]^2 + 
         210*\[Rho]^3 + 30*\[Rho]^4)*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^5*Sqrt[\[Rho]]*Log[tc])^2))/(31500*mb^4*(-1 + tc^2)*\[Rho]) + 
 (r17*((21*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
           (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
          65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
           (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
          4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
            5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])^2*
      ((-1 + tc^2)*(30*\[Rho]^3 + 30*tc^20*\[Rho]^3 - 4*tc*\[Rho]^(5/2)*
          (59 + 62*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*(59 + 62*\[Rho]) + 
         tc^2*\[Rho]^2*(673 + 2495*\[Rho] + 1498*\[Rho]^2) + 
         tc^18*\[Rho]^2*(673 + 2495*\[Rho] + 1498*\[Rho]^2) - 
         2*tc^3*\[Rho]^(3/2)*(303 + 3302*\[Rho] - 49*\[Rho]^2 + 
           990*\[Rho]^3) - 2*tc^17*\[Rho]^(3/2)*(303 + 3302*\[Rho] - 
           49*\[Rho]^2 + 990*\[Rho]^3) - 2*tc^4*\[Rho]*(513 - 1556*\[Rho] + 
           7151*\[Rho]^2 + 4531*\[Rho]^3) - 2*tc^16*\[Rho]*
          (513 - 1556*\[Rho] + 7151*\[Rho]^2 + 4531*\[Rho]^3) + 
         2*tc^5*Sqrt[\[Rho]]*(1104 + 6003*\[Rho] + 18910*\[Rho]^2 + 
           20443*\[Rho]^3 - 540*\[Rho]^4) + 2*tc^15*Sqrt[\[Rho]]*
          (1104 + 6003*\[Rho] + 18910*\[Rho]^2 + 20443*\[Rho]^3 - 
           540*\[Rho]^4) + 8*tc^6*(-75 - 1782*\[Rho] - 6994*\[Rho]^2 - 
           4268*\[Rho]^3 + 1235*\[Rho]^4) + 8*tc^14*(-75 - 1782*\[Rho] - 
           6994*\[Rho]^2 - 4268*\[Rho]^3 + 1235*\[Rho]^4) + 
         2*tc^9*Sqrt[\[Rho]]*(-1032 + 25911*\[Rho] - 7412*\[Rho]^2 - 
           9485*\[Rho]^3 + 1350*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*
          (-1032 + 25911*\[Rho] - 7412*\[Rho]^2 - 9485*\[Rho]^3 + 
           1350*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*(-2232 + 1509*\[Rho] - 
           19598*\[Rho]^2 - 32483*\[Rho]^3 + 2340*\[Rho]^4) + 
         2*tc^13*Sqrt[\[Rho]]*(-2232 + 1509*\[Rho] - 19598*\[Rho]^2 - 
           32483*\[Rho]^3 + 2340*\[Rho]^4) + 2*tc^8*(1320 + 18609*\[Rho] + 
           45356*\[Rho]^2 + 60592*\[Rho]^3 + 7115*\[Rho]^4) + 
         2*tc^12*(1320 + 18609*\[Rho] + 45356*\[Rho]^2 + 60592*\[Rho]^3 + 
           7115*\[Rho]^4) - 2*tc^10*(600 + 36336*\[Rho] + 107665*\[Rho]^2 - 
           8257*\[Rho]^3 + 17986*\[Rho]^4)) - 
       12*tc^3*(24*\[Rho]^(3/2)*(1 + 26*\[Rho]^2) + 24*tc^16*\[Rho]^(3/2)*
          (1 + 26*\[Rho]^2) - 15*tc^5*\[Rho]*(133 + 511*\[Rho] + 
           94*\[Rho]^2 + 68*\[Rho]^3) - 15*tc^11*\[Rho]*(133 + 511*\[Rho] + 
           94*\[Rho]^2 + 68*\[Rho]^3) - 5*tc*\[Rho]*(17 + 29*\[Rho] + 
           360*\[Rho]^2 + 156*\[Rho]^3) - 5*tc^15*\[Rho]*(17 + 29*\[Rho] + 
           360*\[Rho]^2 + 156*\[Rho]^3) + 5*tc^3*\[Rho]*(19 + 109*\[Rho] + 
           162*\[Rho]^2 + 360*\[Rho]^3) + 5*tc^13*\[Rho]*(19 + 109*\[Rho] + 
           162*\[Rho]^2 + 360*\[Rho]^3) + 4*tc^2*Sqrt[\[Rho]]*
          (20 + 82*\[Rho] + 355*\[Rho]^2 + 452*\[Rho]^3 - 195*\[Rho]^4) + 
         4*tc^14*Sqrt[\[Rho]]*(20 + 82*\[Rho] + 355*\[Rho]^2 + 452*\[Rho]^3 - 
           195*\[Rho]^4) - 40*tc^8*Sqrt[\[Rho]]*(100 + 521*\[Rho] + 
           836*\[Rho]^2 + 427*\[Rho]^3 + 6*\[Rho]^4) - 
         5*tc^7*(-48 + 83*\[Rho] + 851*\[Rho]^2 - 3264*\[Rho]^3 + 
           48*\[Rho]^4) - 5*tc^9*(-48 + 83*\[Rho] + 851*\[Rho]^2 - 
           3264*\[Rho]^3 + 48*\[Rho]^4) + 12*tc^4*Sqrt[\[Rho]]*
          (-40 - 249*\[Rho] - 410*\[Rho]^2 - 249*\[Rho]^3 + 60*\[Rho]^4) + 
         12*tc^12*Sqrt[\[Rho]]*(-40 - 249*\[Rho] - 410*\[Rho]^2 - 
           249*\[Rho]^3 + 60*\[Rho]^4) + 12*tc^6*Sqrt[\[Rho]]*
          (140 + 2008*\[Rho] + 1365*\[Rho]^2 + 158*\[Rho]^3 + 75*\[Rho]^4) + 
         12*tc^10*Sqrt[\[Rho]]*(140 + 2008*\[Rho] + 1365*\[Rho]^2 + 
           158*\[Rho]^3 + 75*\[Rho]^4))*Log[tc] - 1440*tc^8*(-1 + tc^2)^3*
        \[Rho]*(11 + 23*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
     (tc^2*\[Rho]^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^4) - 
    (140*((-1 + tc^2)*(5*\[Rho]^(3/2) + 5*tc^10*\[Rho]^(3/2) - 
         21*tc*\[Rho]*(1 + \[Rho]) - 21*tc^9*\[Rho]*(1 + \[Rho]) + 
         20*tc^4*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         20*tc^6*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         5*tc^2*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
         5*tc^8*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
         3*tc^3*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) - 
         3*tc^7*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) + 
         6*tc^5*(5 + 54*\[Rho] + 54*\[Rho]^2 + 5*\[Rho]^3)) - 
       120*tc^6*Sqrt[\[Rho]]*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc])*
      ((-1 + tc^2)*(30*\[Rho]^3 + 30*tc^20*\[Rho]^3 - 4*tc*\[Rho]^(5/2)*
          (59 + 62*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*(59 + 62*\[Rho]) + 
         tc^2*\[Rho]^2*(673 + 2495*\[Rho] + 1498*\[Rho]^2) + 
         tc^18*\[Rho]^2*(673 + 2495*\[Rho] + 1498*\[Rho]^2) - 
         2*tc^3*\[Rho]^(3/2)*(303 + 3302*\[Rho] - 49*\[Rho]^2 + 
           990*\[Rho]^3) - 2*tc^17*\[Rho]^(3/2)*(303 + 3302*\[Rho] - 
           49*\[Rho]^2 + 990*\[Rho]^3) - 2*tc^4*\[Rho]*(513 - 1556*\[Rho] + 
           7151*\[Rho]^2 + 4531*\[Rho]^3) - 2*tc^16*\[Rho]*
          (513 - 1556*\[Rho] + 7151*\[Rho]^2 + 4531*\[Rho]^3) + 
         2*tc^5*Sqrt[\[Rho]]*(1104 + 6003*\[Rho] + 18910*\[Rho]^2 + 
           20443*\[Rho]^3 - 540*\[Rho]^4) + 2*tc^15*Sqrt[\[Rho]]*
          (1104 + 6003*\[Rho] + 18910*\[Rho]^2 + 20443*\[Rho]^3 - 
           540*\[Rho]^4) + 8*tc^6*(-75 - 1782*\[Rho] - 6994*\[Rho]^2 - 
           4268*\[Rho]^3 + 1235*\[Rho]^4) + 8*tc^14*(-75 - 1782*\[Rho] - 
           6994*\[Rho]^2 - 4268*\[Rho]^3 + 1235*\[Rho]^4) + 
         2*tc^9*Sqrt[\[Rho]]*(-1032 + 25911*\[Rho] - 7412*\[Rho]^2 - 
           9485*\[Rho]^3 + 1350*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*
          (-1032 + 25911*\[Rho] - 7412*\[Rho]^2 - 9485*\[Rho]^3 + 
           1350*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*(-2232 + 1509*\[Rho] - 
           19598*\[Rho]^2 - 32483*\[Rho]^3 + 2340*\[Rho]^4) + 
         2*tc^13*Sqrt[\[Rho]]*(-2232 + 1509*\[Rho] - 19598*\[Rho]^2 - 
           32483*\[Rho]^3 + 2340*\[Rho]^4) + 2*tc^8*(1320 + 18609*\[Rho] + 
           45356*\[Rho]^2 + 60592*\[Rho]^3 + 7115*\[Rho]^4) + 
         2*tc^12*(1320 + 18609*\[Rho] + 45356*\[Rho]^2 + 60592*\[Rho]^3 + 
           7115*\[Rho]^4) - 2*tc^10*(600 + 36336*\[Rho] + 107665*\[Rho]^2 - 
           8257*\[Rho]^3 + 17986*\[Rho]^4)) - 
       12*tc^3*(24*\[Rho]^(3/2)*(1 + 26*\[Rho]^2) + 24*tc^16*\[Rho]^(3/2)*
          (1 + 26*\[Rho]^2) - 15*tc^5*\[Rho]*(133 + 511*\[Rho] + 
           94*\[Rho]^2 + 68*\[Rho]^3) - 15*tc^11*\[Rho]*(133 + 511*\[Rho] + 
           94*\[Rho]^2 + 68*\[Rho]^3) - 5*tc*\[Rho]*(17 + 29*\[Rho] + 
           360*\[Rho]^2 + 156*\[Rho]^3) - 5*tc^15*\[Rho]*(17 + 29*\[Rho] + 
           360*\[Rho]^2 + 156*\[Rho]^3) + 5*tc^3*\[Rho]*(19 + 109*\[Rho] + 
           162*\[Rho]^2 + 360*\[Rho]^3) + 5*tc^13*\[Rho]*(19 + 109*\[Rho] + 
           162*\[Rho]^2 + 360*\[Rho]^3) + 4*tc^2*Sqrt[\[Rho]]*
          (20 + 82*\[Rho] + 355*\[Rho]^2 + 452*\[Rho]^3 - 195*\[Rho]^4) + 
         4*tc^14*Sqrt[\[Rho]]*(20 + 82*\[Rho] + 355*\[Rho]^2 + 452*\[Rho]^3 - 
           195*\[Rho]^4) - 40*tc^8*Sqrt[\[Rho]]*(100 + 521*\[Rho] + 
           836*\[Rho]^2 + 427*\[Rho]^3 + 6*\[Rho]^4) - 
         5*tc^7*(-48 + 83*\[Rho] + 851*\[Rho]^2 - 3264*\[Rho]^3 + 
           48*\[Rho]^4) - 5*tc^9*(-48 + 83*\[Rho] + 851*\[Rho]^2 - 
           3264*\[Rho]^3 + 48*\[Rho]^4) + 12*tc^4*Sqrt[\[Rho]]*
          (-40 - 249*\[Rho] - 410*\[Rho]^2 - 249*\[Rho]^3 + 60*\[Rho]^4) + 
         12*tc^12*Sqrt[\[Rho]]*(-40 - 249*\[Rho] - 410*\[Rho]^2 - 
           249*\[Rho]^3 + 60*\[Rho]^4) + 12*tc^6*Sqrt[\[Rho]]*
          (140 + 2008*\[Rho] + 1365*\[Rho]^2 + 158*\[Rho]^3 + 75*\[Rho]^4) + 
         12*tc^10*Sqrt[\[Rho]]*(140 + 2008*\[Rho] + 1365*\[Rho]^2 + 
           158*\[Rho]^3 + 75*\[Rho]^4))*Log[tc] - 1440*tc^8*(-1 + tc^2)^3*
        \[Rho]*(11 + 23*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
     (tc^2*\[Rho]^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) - 
    (105*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(40*\[Rho]^(7/2) + 40*tc^22*\[Rho]^(7/2) - 
         5*tc*\[Rho]^3*(71 + 74*\[Rho]) - 5*tc^21*\[Rho]^3*(71 + 74*\[Rho]) + 
         2*tc^2*\[Rho]^(5/2)*(623 + 1937*\[Rho] + 1094*\[Rho]^2) + 
         2*tc^20*\[Rho]^(5/2)*(623 + 1937*\[Rho] + 1094*\[Rho]^2) - 
         2*tc^3*\[Rho]^2*(1059 + 6929*\[Rho] + 6699*\[Rho]^2 + 
           2554*\[Rho]^3) - 2*tc^19*\[Rho]^2*(1059 + 6929*\[Rho] + 
           6699*\[Rho]^2 + 2554*\[Rho]^3) + 2*tc^4*\[Rho]^(3/2)*
          (1078 + 12095*\[Rho] + 8333*\[Rho]^2 + 436*\[Rho]^3 + 
           1980*\[Rho]^4) + 2*tc^18*\[Rho]^(3/2)*(1078 + 12095*\[Rho] + 
           8333*\[Rho]^2 + 436*\[Rho]^3 + 1980*\[Rho]^4) + 
         tc^5*\[Rho]*(1076 - 2356*\[Rho] + 33685*\[Rho]^2 + 76914*\[Rho]^3 + 
           24652*\[Rho]^4) + tc^17*\[Rho]*(1076 - 2356*\[Rho] + 
           33685*\[Rho]^2 + 76914*\[Rho]^3 + 24652*\[Rho]^4) + 
         4*tc^8*Sqrt[\[Rho]]*(3096 + 6359*\[Rho] + 18272*\[Rho]^2 + 
           78198*\[Rho]^3 + 43709*\[Rho]^4 - 2340*\[Rho]^5) + 
         4*tc^14*Sqrt[\[Rho]]*(3096 + 6359*\[Rho] + 18272*\[Rho]^2 + 
           78198*\[Rho]^3 + 43709*\[Rho]^4 - 2340*\[Rho]^5) + 
         4*tc^6*Sqrt[\[Rho]]*(-1392 - 14391*\[Rho] - 44664*\[Rho]^2 - 
           56384*\[Rho]^3 - 26869*\[Rho]^4 + 540*\[Rho]^5) + 
         4*tc^16*Sqrt[\[Rho]]*(-1392 - 14391*\[Rho] - 44664*\[Rho]^2 - 
           56384*\[Rho]^3 - 26869*\[Rho]^4 + 540*\[Rho]^5) - 
         4*tc^10*Sqrt[\[Rho]]*(-456 + 36907*\[Rho] + 30367*\[Rho]^2 - 
           42641*\[Rho]^3 - 7595*\[Rho]^4 + 1350*\[Rho]^5) - 
         4*tc^12*Sqrt[\[Rho]]*(-456 + 36907*\[Rho] + 30367*\[Rho]^2 - 
           42641*\[Rho]^3 - 7595*\[Rho]^4 + 1350*\[Rho]^5) - 
         16*tc^7*(-75 - 3601*\[Rho] - 18928*\[Rho]^2 - 20586*\[Rho]^3 - 
           4959*\[Rho]^4 + 1475*\[Rho]^5) - 16*tc^15*(-75 - 3601*\[Rho] - 
           18928*\[Rho]^2 - 20586*\[Rho]^3 - 4959*\[Rho]^4 + 1475*\[Rho]^5) - 
         2*tc^9*(2640 + 81994*\[Rho] + 283590*\[Rho]^2 + 424633*\[Rho]^3 + 
           231632*\[Rho]^4 + 19030*\[Rho]^5) - 2*tc^13*(2640 + 81994*\[Rho] + 
           283590*\[Rho]^2 + 424633*\[Rho]^3 + 231632*\[Rho]^4 + 
           19030*\[Rho]^5) + 4*tc^11*(600 + 69448*\[Rho] + 283203*\[Rho]^2 + 
           216609*\[Rho]^3 + 28387*\[Rho]^4 + 22498*\[Rho]^5)) - 
       24*tc^3*(-6*tc*\[Rho]^(3/2)*(7 + 7*\[Rho] + 242*\[Rho]^2 + 
           182*\[Rho]^3) - 6*tc^17*\[Rho]^(3/2)*(7 + 7*\[Rho] + 
           242*\[Rho]^2 + 182*\[Rho]^3) + 10*(\[Rho]^2 + 26*\[Rho]^4) + 
         10*tc^18*(\[Rho]^2 + 26*\[Rho]^4) + 5*tc^2*\[Rho]*
          (21 + 128*\[Rho] + 611*\[Rho]^2 + 770*\[Rho]^3 + 156*\[Rho]^4) + 
         5*tc^16*\[Rho]*(21 + 128*\[Rho] + 611*\[Rho]^2 + 770*\[Rho]^3 + 
           156*\[Rho]^4) + 5*tc^6*\[Rho]*(507 + 3864*\[Rho] + 2497*\[Rho]^2 + 
           676*\[Rho]^3 + 204*\[Rho]^4) + 5*tc^12*\[Rho]*(507 + 3864*\[Rho] + 
           2497*\[Rho]^2 + 676*\[Rho]^3 + 204*\[Rho]^4) - 
         5*tc^4*\[Rho]*(15 + 52*\[Rho] + 521*\[Rho]^2 + 920*\[Rho]^3 + 
           360*\[Rho]^4) - 5*tc^14*\[Rho]*(15 + 52*\[Rho] + 521*\[Rho]^2 + 
           920*\[Rho]^3 + 360*\[Rho]^4) + 4*tc^5*Sqrt[\[Rho]]*
          (180 + 2241*\[Rho] + 4566*\[Rho]^2 + 4006*\[Rho]^3 + 801*\[Rho]^4 - 
           180*\[Rho]^5) + 4*tc^13*Sqrt[\[Rho]]*(180 + 2241*\[Rho] + 
           4566*\[Rho]^2 + 4006*\[Rho]^3 + 801*\[Rho]^4 - 180*\[Rho]^5) + 
         20*tc^9*Sqrt[\[Rho]]*(240 + 2931*\[Rho] + 6701*\[Rho]^2 + 
           4722*\[Rho]^3 + 1216*\[Rho]^4 + 12*\[Rho]^5) + 
         5*tc^8*(-48 + 47*\[Rho] + 1018*\[Rho]^2 - 3707*\[Rho]^3 - 
           4978*\[Rho]^4 + 48*\[Rho]^5) + 5*tc^10*(-48 + 47*\[Rho] + 
           1018*\[Rho]^2 - 3707*\[Rho]^3 - 4978*\[Rho]^4 + 48*\[Rho]^5) + 
         2*tc^3*Sqrt[\[Rho]]*(-60 - 592*\[Rho] - 1677*\[Rho]^2 - 
           1997*\[Rho]^3 - 422*\[Rho]^4 + 390*\[Rho]^5) + 
         2*tc^15*Sqrt[\[Rho]]*(-60 - 592*\[Rho] - 1677*\[Rho]^2 - 
           1997*\[Rho]^3 - 422*\[Rho]^4 + 390*\[Rho]^5) - 
         2*tc^7*Sqrt[\[Rho]]*(1140 + 25924*\[Rho] + 49339*\[Rho]^2 + 
           17299*\[Rho]^3 + 2514*\[Rho]^4 + 450*\[Rho]^5) - 
         2*tc^11*Sqrt[\[Rho]]*(1140 + 25924*\[Rho] + 49339*\[Rho]^2 + 
           17299*\[Rho]^3 + 2514*\[Rho]^4 + 450*\[Rho]^5))*Log[tc] + 
       2880*tc^9*(-1 + tc^2)^3*\[Rho]*(15 + 114*\[Rho] + 92*\[Rho]^2 + 
         40*\[Rho]^3)*Log[tc]^2))/(tc^2*\[Rho]^2*
      ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) + 
    (150*((-1 + tc^2)*(100*\[Rho]^4 + 100*tc^24*\[Rho]^4 - 
         4*tc*\[Rho]^(7/2)*(247 + 256*\[Rho]) - 4*tc^23*\[Rho]^(7/2)*
          (247 + 256*\[Rho]) + 2*tc^2*\[Rho]^3*(2023 + 5712*\[Rho] + 
           3109*\[Rho]^2) + 2*tc^22*\[Rho]^3*(2023 + 5712*\[Rho] + 
           3109*\[Rho]^2) - 4*tc^3*\[Rho]^(5/2)*(2205 + 12079*\[Rho] + 
           13257*\[Rho]^2 + 4550*\[Rho]^3) - 4*tc^21*\[Rho]^(5/2)*
          (2205 + 12079*\[Rho] + 13257*\[Rho]^2 + 4550*\[Rho]^3) + 
         5*tc^4*\[Rho]^2*(2347 + 21369*\[Rho] + 33829*\[Rho]^2 + 
           19949*\[Rho]^3 + 5054*\[Rho]^4) + 5*tc^20*\[Rho]^2*
          (2347 + 21369*\[Rho] + 33829*\[Rho]^2 + 19949*\[Rho]^3 + 
           5054*\[Rho]^4) - 2*tc^5*\[Rho]^(3/2)*(7265 + 87070*\[Rho] + 
           116492*\[Rho]^2 + 16736*\[Rho]^3 + 4025*\[Rho]^4 + 
           6930*\[Rho]^5) - 2*tc^19*\[Rho]^(3/2)*(7265 + 87070*\[Rho] + 
           116492*\[Rho]^2 + 16736*\[Rho]^3 + 4025*\[Rho]^4 + 
           6930*\[Rho]^5) - 10*tc^6*\[Rho]*(-245 - 3408*\[Rho] + 
           15062*\[Rho]^2 + 62745*\[Rho]^3 + 55901*\[Rho]^4 + 
           10913*\[Rho]^5) - 10*tc^18*\[Rho]*(-245 - 3408*\[Rho] + 
           15062*\[Rho]^2 + 62745*\[Rho]^3 + 55901*\[Rho]^4 + 
           10913*\[Rho]^5) + 10*tc^7*Sqrt[\[Rho]]*(2352 + 40137*\[Rho] + 
           159926*\[Rho]^2 + 233836*\[Rho]^3 + 171850*\[Rho]^4 + 
           47033*\[Rho]^5 - 756*\[Rho]^6) + 10*tc^17*Sqrt[\[Rho]]*
          (2352 + 40137*\[Rho] + 159926*\[Rho]^2 + 233836*\[Rho]^3 + 
           171850*\[Rho]^4 + 47033*\[Rho]^5 - 756*\[Rho]^6) + 
         20*tc^8*(-210 - 16828*\[Rho] - 136178*\[Rho]^2 - 234132*\[Rho]^3 - 
           119839*\[Rho]^4 - 13324*\[Rho]^5 + 4802*\[Rho]^6) + 
         20*tc^16*(-210 - 16828*\[Rho] - 136178*\[Rho]^2 - 234132*\[Rho]^3 - 
           119839*\[Rho]^4 - 13324*\[Rho]^5 + 4802*\[Rho]^6) + 
         2*tc^11*Sqrt[\[Rho]]*(840 + 382265*\[Rho] + 771280*\[Rho]^2 - 
           246998*\[Rho]^3 - 701734*\[Rho]^4 - 25235*\[Rho]^5 + 
           9450*\[Rho]^6) + 2*tc^13*Sqrt[\[Rho]]*(840 + 382265*\[Rho] + 
           771280*\[Rho]^2 - 246998*\[Rho]^3 - 701734*\[Rho]^4 - 
           25235*\[Rho]^5 + 9450*\[Rho]^6) + 2*tc^9*Sqrt[\[Rho]]*
          (-27720 - 182565*\[Rho] - 137110*\[Rho]^2 - 1090158*\[Rho]^3 - 
           1348554*\[Rho]^4 - 388325*\[Rho]^5 + 16380*\[Rho]^6) + 
         2*tc^15*Sqrt[\[Rho]]*(-27720 - 182565*\[Rho] - 137110*\[Rho]^2 - 
           1090158*\[Rho]^3 - 1348554*\[Rho]^4 - 388325*\[Rho]^5 + 
           16380*\[Rho]^6) + 10*tc^10*(1848 + 99547*\[Rho] + 
           592872*\[Rho]^2 + 1027867*\[Rho]^3 + 840209*\[Rho]^4 + 
           272556*\[Rho]^5 + 16681*\[Rho]^6) + 10*tc^14*
          (1848 + 99547*\[Rho] + 592872*\[Rho]^2 + 1027867*\[Rho]^3 + 
           840209*\[Rho]^4 + 272556*\[Rho]^5 + 16681*\[Rho]^6) - 
         2*tc^12*(4200 + 789040*\[Rho] + 5149375*\[Rho]^2 + 
           7411021*\[Rho]^3 + 3015009*\[Rho]^4 + 668753*\[Rho]^5 + 
           189070*\[Rho]^6)) - 12*tc^3*(40*\[Rho]^(5/2)*(1 + 26*\[Rho]^2) + 
         40*tc^20*\[Rho]^(5/2)*(1 + 26*\[Rho]^2) - 70*tc*\[Rho]^2*
          (3 + 3*\[Rho] + 98*\[Rho]^2 + 78*\[Rho]^3) - 70*tc^19*\[Rho]^2*
          (3 + 3*\[Rho] + 98*\[Rho]^2 + 78*\[Rho]^3) + 4*tc^2*\[Rho]^(3/2)*
          (105 + 250*\[Rho] + 4921*\[Rho]^2 + 8628*\[Rho]^3 + 
           2730*\[Rho]^4) + 4*tc^18*\[Rho]^(3/2)*(105 + 250*\[Rho] + 
           4921*\[Rho]^2 + 8628*\[Rho]^3 + 2730*\[Rho]^4) - 
         35*tc^3*\[Rho]*(25 + 307*\[Rho] + 1287*\[Rho]^2 + 2137*\[Rho]^3 + 
           1264*\[Rho]^4 + 156*\[Rho]^5) - 35*tc^17*\[Rho]*
          (25 + 307*\[Rho] + 1287*\[Rho]^2 + 2137*\[Rho]^3 + 1264*\[Rho]^4 + 
           156*\[Rho]^5) - 35*tc^7*\[Rho]*(615 + 7885*\[Rho] + 
           13033*\[Rho]^2 + 3357*\[Rho]^3 + 1238*\[Rho]^4 + 204*\[Rho]^5) - 
         35*tc^13*\[Rho]*(615 + 7885*\[Rho] + 13033*\[Rho]^2 + 
           3357*\[Rho]^3 + 1238*\[Rho]^4 + 204*\[Rho]^5) + 
         35*tc^5*\[Rho]*(11 - 35*\[Rho] + 837*\[Rho]^2 + 2665*\[Rho]^3 + 
           1998*\[Rho]^4 + 360*\[Rho]^5) + 35*tc^15*\[Rho]*
          (11 - 35*\[Rho] + 837*\[Rho]^2 + 2665*\[Rho]^3 + 1998*\[Rho]^4 + 
           360*\[Rho]^5) + 4*tc^4*Sqrt[\[Rho]]*(280 + 4970*\[Rho] + 
           16935*\[Rho]^2 + 20972*\[Rho]^3 + 9936*\[Rho]^4 - 1050*\[Rho]^5 - 
           1365*\[Rho]^6) + 4*tc^16*Sqrt[\[Rho]]*(280 + 4970*\[Rho] + 
           16935*\[Rho]^2 + 20972*\[Rho]^3 + 9936*\[Rho]^4 - 1050*\[Rho]^5 - 
           1365*\[Rho]^6) - 280*tc^10*Sqrt[\[Rho]]*(140 + 2994*\[Rho] + 
           11978*\[Rho]^2 + 11425*\[Rho]^3 + 4914*\[Rho]^4 + 813*\[Rho]^5 + 
           6*\[Rho]^6) - 35*tc^9*(-48 - 21*\[Rho] + 807*\[Rho]^2 - 
           4657*\[Rho]^3 - 15137*\[Rho]^4 - 7028*\[Rho]^5 + 48*\[Rho]^6) - 
         35*tc^11*(-48 - 21*\[Rho] + 807*\[Rho]^2 - 4657*\[Rho]^3 - 
           15137*\[Rho]^4 - 7028*\[Rho]^5 + 48*\[Rho]^6) + 
         28*tc^8*Sqrt[\[Rho]]*(720 + 23940*\[Rho] + 90115*\[Rho]^2 + 
           67812*\[Rho]^3 + 15556*\[Rho]^4 + 2340*\[Rho]^5 + 225*\[Rho]^6) + 
         28*tc^12*Sqrt[\[Rho]]*(720 + 23940*\[Rho] + 90115*\[Rho]^2 + 
           67812*\[Rho]^3 + 15556*\[Rho]^4 + 2340*\[Rho]^5 + 225*\[Rho]^6) + 
         4*tc^6*Sqrt[\[Rho]]*(-1680 - 35105*\[Rho] - 116910*\[Rho]^2 - 
           126462*\[Rho]^3 - 58626*\[Rho]^4 - 5565*\[Rho]^5 + 
           1260*\[Rho]^6) + 4*tc^14*Sqrt[\[Rho]]*(-1680 - 35105*\[Rho] - 
           116910*\[Rho]^2 - 126462*\[Rho]^3 - 58626*\[Rho]^4 - 
           5565*\[Rho]^5 + 1260*\[Rho]^6))*Log[tc] - 
       10080*tc^10*(-1 + tc^2)^3*\[Rho]*(19 + 287*\[Rho] + 535*\[Rho]^2 + 
         215*\[Rho]^3 + 60*\[Rho]^4)*Log[tc]^2))/
     (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^5*\[Rho]^(3/2)*Log[tc])^2))/(31500*mb^5*(-1 + tc^2)^3) + 
 (\[Rho]3D*
   ((-42*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
           (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
          65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
           (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
          4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
            5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])^2*
      ((-1 + tc^2)*(6*\[Rho]^2 + 6*tc^16*\[Rho]^2 - 20*tc*\[Rho]^(3/2)*
          (3 + 2*\[Rho]) - 20*tc^15*\[Rho]^(3/2)*(3 + 2*\[Rho]) + 
         tc^2*\[Rho]*(309 + 443*\[Rho] + 158*\[Rho]^2) + 
         tc^14*\[Rho]*(309 + 443*\[Rho] + 158*\[Rho]^2) + 
         18*tc^5*Sqrt[\[Rho]]*(29 + 360*\[Rho] + 365*\[Rho]^2 - 
           20*\[Rho]^3) + 18*tc^11*Sqrt[\[Rho]]*(29 + 360*\[Rho] + 
           365*\[Rho]^2 - 20*\[Rho]^3) + 6*tc^4*(-75 + 471*\[Rho] + 
           127*\[Rho]^2 + 45*\[Rho]^3) + 6*tc^12*(-75 + 471*\[Rho] + 
           127*\[Rho]^2 + 45*\[Rho]^3) - 2*tc^3*Sqrt[\[Rho]]*
          (87 + 1170*\[Rho] + 395*\[Rho]^2 + 90*\[Rho]^3) - 
         2*tc^13*Sqrt[\[Rho]]*(87 + 1170*\[Rho] + 395*\[Rho]^2 + 
           90*\[Rho]^3) - 4*tc^7*Sqrt[\[Rho]]*(357 - 5730*\[Rho] - 
           995*\[Rho]^2 + 135*\[Rho]^3) - 4*tc^9*Sqrt[\[Rho]]*
          (357 - 5730*\[Rho] - 995*\[Rho]^2 + 135*\[Rho]^3) - 
         3*tc^6*(-660 + 6555*\[Rho] + 8797*\[Rho]^2 + 1014*\[Rho]^3) - 
         3*tc^10*(-660 + 6555*\[Rho] + 8797*\[Rho]^2 + 1014*\[Rho]^3) + 
         4*tc^8*(-225 + 3405*\[Rho] - 910*\[Rho]^2 + 1847*\[Rho]^3)) - 
       12*tc^3*(24*Sqrt[\[Rho]]*(1 + 2*\[Rho]^2) + 24*tc^12*Sqrt[\[Rho]]*
          (1 + 2*\[Rho]^2) + 240*tc^6*Sqrt[\[Rho]]*(4 + 45*\[Rho] + 
           16*\[Rho]^2) + 4*tc^2*Sqrt[\[Rho]]*(34 + 175*\[Rho] + 
           148*\[Rho]^2 - 15*\[Rho]^3) + 4*tc^10*Sqrt[\[Rho]]*
          (34 + 175*\[Rho] + 148*\[Rho]^2 - 15*\[Rho]^3) - 
         20*tc^4*Sqrt[\[Rho]]*(41 + 80*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3) - 
         20*tc^8*Sqrt[\[Rho]]*(41 + 80*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3) + 
         15*tc^3*(3 - 23*\[Rho] - 58*\[Rho]^2 + 8*\[Rho]^3) + 
         15*tc^9*(3 - 23*\[Rho] - 58*\[Rho]^2 + 8*\[Rho]^3) + 
         10*tc^5*(18 - 121*\[Rho] - 327*\[Rho]^2 + 12*\[Rho]^3) + 
         10*tc^7*(18 - 121*\[Rho] - 327*\[Rho]^2 + 12*\[Rho]^3) - 
         5*tc*(9 + 13*\[Rho] + 72*\[Rho]^2 + 12*\[Rho]^3) - 
         5*tc^11*(9 + 13*\[Rho] + 72*\[Rho]^2 + 12*\[Rho]^3))*Log[tc] - 
       1440*tc^8*(-1 + tc^2)*(3 + 7*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
     (tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^4) + 
    (280*((-1 + tc^2)*(5*\[Rho]^(3/2) + 5*tc^10*\[Rho]^(3/2) - 
         21*tc*\[Rho]*(1 + \[Rho]) - 21*tc^9*\[Rho]*(1 + \[Rho]) + 
         20*tc^4*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         20*tc^6*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         5*tc^2*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
         5*tc^8*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
         3*tc^3*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) - 
         3*tc^7*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) + 
         6*tc^5*(5 + 54*\[Rho] + 54*\[Rho]^2 + 5*\[Rho]^3)) - 
       120*tc^6*Sqrt[\[Rho]]*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc])*
      ((-1 + tc^2)*(6*\[Rho]^2 + 6*tc^16*\[Rho]^2 - 20*tc*\[Rho]^(3/2)*
          (3 + 2*\[Rho]) - 20*tc^15*\[Rho]^(3/2)*(3 + 2*\[Rho]) + 
         tc^2*\[Rho]*(309 + 443*\[Rho] + 158*\[Rho]^2) + 
         tc^14*\[Rho]*(309 + 443*\[Rho] + 158*\[Rho]^2) + 
         18*tc^5*Sqrt[\[Rho]]*(29 + 360*\[Rho] + 365*\[Rho]^2 - 
           20*\[Rho]^3) + 18*tc^11*Sqrt[\[Rho]]*(29 + 360*\[Rho] + 
           365*\[Rho]^2 - 20*\[Rho]^3) + 6*tc^4*(-75 + 471*\[Rho] + 
           127*\[Rho]^2 + 45*\[Rho]^3) + 6*tc^12*(-75 + 471*\[Rho] + 
           127*\[Rho]^2 + 45*\[Rho]^3) - 2*tc^3*Sqrt[\[Rho]]*
          (87 + 1170*\[Rho] + 395*\[Rho]^2 + 90*\[Rho]^3) - 
         2*tc^13*Sqrt[\[Rho]]*(87 + 1170*\[Rho] + 395*\[Rho]^2 + 
           90*\[Rho]^3) - 4*tc^7*Sqrt[\[Rho]]*(357 - 5730*\[Rho] - 
           995*\[Rho]^2 + 135*\[Rho]^3) - 4*tc^9*Sqrt[\[Rho]]*
          (357 - 5730*\[Rho] - 995*\[Rho]^2 + 135*\[Rho]^3) - 
         3*tc^6*(-660 + 6555*\[Rho] + 8797*\[Rho]^2 + 1014*\[Rho]^3) - 
         3*tc^10*(-660 + 6555*\[Rho] + 8797*\[Rho]^2 + 1014*\[Rho]^3) + 
         4*tc^8*(-225 + 3405*\[Rho] - 910*\[Rho]^2 + 1847*\[Rho]^3)) - 
       12*tc^3*(24*Sqrt[\[Rho]]*(1 + 2*\[Rho]^2) + 24*tc^12*Sqrt[\[Rho]]*
          (1 + 2*\[Rho]^2) + 240*tc^6*Sqrt[\[Rho]]*(4 + 45*\[Rho] + 
           16*\[Rho]^2) + 4*tc^2*Sqrt[\[Rho]]*(34 + 175*\[Rho] + 
           148*\[Rho]^2 - 15*\[Rho]^3) + 4*tc^10*Sqrt[\[Rho]]*
          (34 + 175*\[Rho] + 148*\[Rho]^2 - 15*\[Rho]^3) - 
         20*tc^4*Sqrt[\[Rho]]*(41 + 80*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3) - 
         20*tc^8*Sqrt[\[Rho]]*(41 + 80*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3) + 
         15*tc^3*(3 - 23*\[Rho] - 58*\[Rho]^2 + 8*\[Rho]^3) + 
         15*tc^9*(3 - 23*\[Rho] - 58*\[Rho]^2 + 8*\[Rho]^3) + 
         10*tc^5*(18 - 121*\[Rho] - 327*\[Rho]^2 + 12*\[Rho]^3) + 
         10*tc^7*(18 - 121*\[Rho] - 327*\[Rho]^2 + 12*\[Rho]^3) - 
         5*tc*(9 + 13*\[Rho] + 72*\[Rho]^2 + 12*\[Rho]^3) - 
         5*tc^11*(9 + 13*\[Rho] + 72*\[Rho]^2 + 12*\[Rho]^3))*Log[tc] - 
       1440*tc^8*(-1 + tc^2)*(3 + 7*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
     (tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) + 
    (210*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(8*\[Rho]^(5/2) + 8*tc^18*\[Rho]^(5/2) - 
         tc*\[Rho]^2*(87 + 62*\[Rho]) - tc^17*\[Rho]^2*(87 + 62*\[Rho]) + 
         2*tc^2*\[Rho]^(3/2)*(235 + 361*\[Rho] + 130*\[Rho]^2) + 
         2*tc^16*\[Rho]^(3/2)*(235 + 361*\[Rho] + 130*\[Rho]^2) - 
         2*tc^3*\[Rho]*(487 + 1992*\[Rho] + 1249*\[Rho]^2 + 254*\[Rho]^3) - 
         2*tc^15*\[Rho]*(487 + 1992*\[Rho] + 1249*\[Rho]^2 + 254*\[Rho]^3) - 
         4*tc^5*(-225 + 1884*\[Rho] + 3594*\[Rho]^2 + 1240*\[Rho]^3 + 
           135*\[Rho]^4) - 4*tc^13*(-225 + 1884*\[Rho] + 3594*\[Rho]^2 + 
           1240*\[Rho]^3 + 135*\[Rho]^4) + 2*tc^4*Sqrt[\[Rho]]*
          (102 + 4857*\[Rho] + 6355*\[Rho]^2 + 1420*\[Rho]^3 + 
           180*\[Rho]^4) + 2*tc^14*Sqrt[\[Rho]]*(102 + 4857*\[Rho] + 
           6355*\[Rho]^2 + 1420*\[Rho]^3 + 180*\[Rho]^4) + 
         2*tc^6*Sqrt[\[Rho]]*(-306 - 13521*\[Rho] - 21691*\[Rho]^2 - 
           9420*\[Rho]^3 + 360*\[Rho]^4) + 2*tc^12*Sqrt[\[Rho]]*
          (-306 - 13521*\[Rho] - 21691*\[Rho]^2 - 9420*\[Rho]^3 + 
           360*\[Rho]^4) + 2*tc^8*Sqrt[\[Rho]]*(1284 - 31891*\[Rho] - 
           50549*\[Rho]^2 - 3650*\[Rho]^3 + 540*\[Rho]^4) + 
         2*tc^10*Sqrt[\[Rho]]*(1284 - 31891*\[Rho] - 50549*\[Rho]^2 - 
           3650*\[Rho]^3 + 540*\[Rho]^4) + 6*tc^7*(-660 + 9165*\[Rho] + 
           28672*\[Rho]^2 + 18059*\[Rho]^3 + 1302*\[Rho]^4) + 
         6*tc^11*(-660 + 9165*\[Rho] + 28672*\[Rho]^2 + 18059*\[Rho]^3 + 
           1302*\[Rho]^4) - 2*tc^9*(-900 + 23440*\[Rho] + 22545*\[Rho]^2 + 
           20194*\[Rho]^3 + 8924*\[Rho]^4)) - 
       24*tc^3*(10*(\[Rho] + 2*\[Rho]^3) + 10*tc^14*(\[Rho] + 2*\[Rho]^3) - 
         6*tc*Sqrt[\[Rho]]*(7 + 7*\[Rho] + 26*\[Rho]^2 + 14*\[Rho]^3) - 
         6*tc^13*Sqrt[\[Rho]]*(7 + 7*\[Rho] + 26*\[Rho]^2 + 14*\[Rho]^3) - 
         20*tc^7*Sqrt[\[Rho]]*(66 + 1031*\[Rho] + 1521*\[Rho]^2 + 
           276*\[Rho]^3) - 10*tc^6*(18 - 136*\[Rho] - 808*\[Rho]^2 - 
           489*\[Rho]^3 + 12*\[Rho]^4) - 10*tc^8*(18 - 136*\[Rho] - 
           808*\[Rho]^2 - 489*\[Rho]^3 + 12*\[Rho]^4) + 
         5*tc^2*(9 + 32*\[Rho] + 175*\[Rho]^2 + 142*\[Rho]^3 + 12*\[Rho]^4) + 
         5*tc^12*(9 + 32*\[Rho] + 175*\[Rho]^2 + 142*\[Rho]^3 + 
           12*\[Rho]^4) + 10*tc^5*Sqrt[\[Rho]]*(103 + 519*\[Rho] + 
           672*\[Rho]^2 + 168*\[Rho]^3 + 12*\[Rho]^4) + 10*tc^9*Sqrt[\[Rho]]*
          (103 + 519*\[Rho] + 672*\[Rho]^2 + 168*\[Rho]^3 + 12*\[Rho]^4) - 
         5*tc^4*(9 - 78*\[Rho] - 393*\[Rho]^2 - 220*\[Rho]^3 + 24*\[Rho]^4) - 
         5*tc^10*(9 - 78*\[Rho] - 393*\[Rho]^2 - 220*\[Rho]^3 + 
           24*\[Rho]^4) + 2*tc^3*Sqrt[\[Rho]]*(-74 - 779*\[Rho] - 
           1137*\[Rho]^2 - 378*\[Rho]^3 + 30*\[Rho]^4) + 
         2*tc^11*Sqrt[\[Rho]]*(-74 - 779*\[Rho] - 1137*\[Rho]^2 - 
           378*\[Rho]^3 + 30*\[Rho]^4))*Log[tc] + 2880*tc^9*(-1 + tc^2)*
        (3 + 14*\[Rho] + 76*\[Rho]^2 + 40*\[Rho]^3)*Log[tc]^2))/
     (tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) + 
    (150*(-2*(-1 + tc^2)*(20*\[Rho]^3 + 20*tc^20*\[Rho]^3 - 
         4*tc*\[Rho]^(5/2)*(59 + 44*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
          (59 + 44*\[Rho]) + 2*tc^2*\[Rho]^2*(681 + 1092*\[Rho] + 
           401*\[Rho]^2) + 2*tc^18*\[Rho]^2*(681 + 1092*\[Rho] + 
           401*\[Rho]^2) - 4*tc^3*\[Rho]^(3/2)*(935 + 3211*\[Rho] + 
           2281*\[Rho]^2 + 490*\[Rho]^3) - 4*tc^17*\[Rho]^(3/2)*
          (935 + 3211*\[Rho] + 2281*\[Rho]^2 + 490*\[Rho]^3) + 
         tc^4*\[Rho]*(4515 + 38089*\[Rho] + 51133*\[Rho]^2 + 18949*\[Rho]^3 + 
           2450*\[Rho]^4) + tc^16*\[Rho]*(4515 + 38089*\[Rho] + 
           51133*\[Rho]^2 + 18949*\[Rho]^3 + 2450*\[Rho]^4) + 
         2*tc^7*Sqrt[\[Rho]]*(315 + 82920*\[Rho] + 221362*\[Rho]^2 + 
           192112*\[Rho]^3 + 43995*\[Rho]^4 - 1260*\[Rho]^5) + 
         2*tc^13*Sqrt[\[Rho]]*(315 + 82920*\[Rho] + 221362*\[Rho]^2 + 
           192112*\[Rho]^3 + 43995*\[Rho]^4 - 1260*\[Rho]^5) - 
         10*tc^5*Sqrt[\[Rho]]*(21 + 5830*\[Rho] + 16506*\[Rho]^2 + 
           9944*\[Rho]^3 + 1561*\[Rho]^4 + 126*\[Rho]^5) - 
         10*tc^15*Sqrt[\[Rho]]*(21 + 5830*\[Rho] + 16506*\[Rho]^2 + 
           9944*\[Rho]^3 + 1561*\[Rho]^4 + 126*\[Rho]^5) - 
         4*tc^9*Sqrt[\[Rho]]*(1995 - 71700*\[Rho] - 276574*\[Rho]^2 - 
           157929*\[Rho]^3 - 4445*\[Rho]^4 + 945*\[Rho]^5) - 
         4*tc^11*Sqrt[\[Rho]]*(1995 - 71700*\[Rho] - 276574*\[Rho]^2 - 
           157929*\[Rho]^3 - 4445*\[Rho]^4 + 945*\[Rho]^5) + 
         2*tc^6*(-1575 + 17535*\[Rho] + 76828*\[Rho]^2 + 71676*\[Rho]^3 + 
           19063*\[Rho]^4 + 945*\[Rho]^5) + 2*tc^14*(-1575 + 17535*\[Rho] + 
           76828*\[Rho]^2 + 71676*\[Rho]^3 + 19063*\[Rho]^4 + 945*\[Rho]^5) + 
         20*tc^10*(-315 + 12579*\[Rho] + 37871*\[Rho]^2 + 34400*\[Rho]^3 + 
           23390*\[Rho]^4 + 3661*\[Rho]^5) - tc^8*(-13860 + 253575*\[Rho] + 
           1479017*\[Rho]^2 + 1911569*\[Rho]^3 + 682377*\[Rho]^4 + 
           33390*\[Rho]^5) - tc^12*(-13860 + 253575*\[Rho] + 
           1479017*\[Rho]^2 + 1911569*\[Rho]^3 + 682377*\[Rho]^4 + 
           33390*\[Rho]^5)) + 24*tc^3*(40*\[Rho]^(3/2)*(1 + 2*\[Rho]^2) + 
         40*tc^16*\[Rho]^(3/2)*(1 + 2*\[Rho]^2) - 70*tc*\[Rho]*
          (3 + 3*\[Rho] + 10*\[Rho]^2 + 6*\[Rho]^3) - 70*tc^15*\[Rho]*
          (3 + 3*\[Rho] + 10*\[Rho]^2 + 6*\[Rho]^3) + 560*tc^8*Sqrt[\[Rho]]*
          (21 + 440*\[Rho] + 1316*\[Rho]^2 + 839*\[Rho]^3 + 93*\[Rho]^4) + 
         4*tc^2*Sqrt[\[Rho]]*(105 + 270*\[Rho] + 777*\[Rho]^2 + 
           932*\[Rho]^3 + 210*\[Rho]^4) + 4*tc^14*Sqrt[\[Rho]]*
          (105 + 270*\[Rho] + 777*\[Rho]^2 + 932*\[Rho]^3 + 210*\[Rho]^4) - 
         140*tc^6*Sqrt[\[Rho]]*(62 + 566*\[Rho] + 1373*\[Rho]^2 + 
           894*\[Rho]^3 + 133*\[Rho]^4 + 6*\[Rho]^5) - 140*tc^10*Sqrt[\[Rho]]*
          (62 + 566*\[Rho] + 1373*\[Rho]^2 + 894*\[Rho]^3 + 133*\[Rho]^4 + 
           6*\[Rho]^5) + 70*tc^7*(18 - 142*\[Rho] - 1606*\[Rho]^2 - 
           2435*\[Rho]^3 - 677*\[Rho]^4 + 12*\[Rho]^5) + 
         70*tc^9*(18 - 142*\[Rho] - 1606*\[Rho]^2 - 2435*\[Rho]^3 - 
           677*\[Rho]^4 + 12*\[Rho]^5) - 35*tc^3*(9 + 55*\[Rho] + 
           371*\[Rho]^2 + 617*\[Rho]^3 + 232*\[Rho]^4 + 12*\[Rho]^5) - 
         35*tc^13*(9 + 55*\[Rho] + 371*\[Rho]^2 + 617*\[Rho]^3 + 
           232*\[Rho]^4 + 12*\[Rho]^5) - 28*tc^4*Sqrt[\[Rho]]*
          (-40 - 715*\[Rho] - 1754*\[Rho]^2 - 1344*\[Rho]^3 - 230*\[Rho]^4 + 
           15*\[Rho]^5) - 28*tc^12*Sqrt[\[Rho]]*(-40 - 715*\[Rho] - 
           1754*\[Rho]^2 - 1344*\[Rho]^3 - 230*\[Rho]^4 + 15*\[Rho]^5) + 
         35*tc^5*(9 - 75*\[Rho] - 731*\[Rho]^2 - 1021*\[Rho]^3 - 
           262*\[Rho]^4 + 24*\[Rho]^5) + 35*tc^11*(9 - 75*\[Rho] - 
           731*\[Rho]^2 - 1021*\[Rho]^3 - 262*\[Rho]^4 + 24*\[Rho]^5))*
        Log[tc] + 20160*tc^10*(-1 + tc^2)*(3 + 23*\[Rho] + 175*\[Rho]^2 + 
         255*\[Rho]^3 + 60*\[Rho]^4)*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^5*Sqrt[\[Rho]]*Log[tc])^2))/(15750*mb^3*(-1 + tc^2)*\[Rho]) + 
 (r11*((-21*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
           (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
          65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
           (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
          4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
            5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])^2*
      ((-1 + tc^2)*(14*\[Rho]^3 + 14*tc^16*\[Rho]^3 - 20*tc*\[Rho]^(5/2)*
          (5 + 8*\[Rho]) - 20*tc^15*\[Rho]^(5/2)*(5 + 8*\[Rho]) + 
         tc^2*\[Rho]^2*(134 + 1787*\[Rho] + 1037*\[Rho]^2) + 
         tc^14*\[Rho]^2*(134 + 1787*\[Rho] + 1037*\[Rho]^2) + 
         tc^3*Sqrt[\[Rho]]*(-24 + 1425*\[Rho] - 3061*\[Rho]^2 + 
           3059*\[Rho]^3 - 1395*\[Rho]^4) + tc^13*Sqrt[\[Rho]]*
          (-24 + 1425*\[Rho] - 3061*\[Rho]^2 + 3059*\[Rho]^3 - 
           1395*\[Rho]^4) + 3*tc^5*Sqrt[\[Rho]]*(-66 + 605*\[Rho] + 
           2771*\[Rho]^2 + 13191*\[Rho]^3 - 1185*\[Rho]^4) + 
         3*tc^11*Sqrt[\[Rho]]*(-66 + 605*\[Rho] + 2771*\[Rho]^2 + 
           13191*\[Rho]^3 - 1185*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*
          (921 - 9360*\[Rho] - 56*\[Rho]^2 - 3416*\[Rho]^3 + 585*\[Rho]^4) + 
         2*tc^9*Sqrt[\[Rho]]*(921 - 9360*\[Rho] - 56*\[Rho]^2 - 
           3416*\[Rho]^3 + 585*\[Rho]^4) - 2*tc^8*(-285 + 10110*\[Rho] - 
           15544*\[Rho]^2 + 9512*\[Rho]^3 + 5261*\[Rho]^4) - 
         tc^4*(-45 + 2670*\[Rho] + 1296*\[Rho]^2 + 13786*\[Rho]^3 + 
           10629*\[Rho]^4) - tc^12*(-45 + 2670*\[Rho] + 1296*\[Rho]^2 + 
           13786*\[Rho]^3 + 10629*\[Rho]^4) + tc^6*(-150 + 10260*\[Rho] + 
           18018*\[Rho]^2 - 30703*\[Rho]^3 + 13953*\[Rho]^4) + 
         tc^10*(-150 + 10260*\[Rho] + 18018*\[Rho]^2 - 30703*\[Rho]^3 + 
           13953*\[Rho]^4)) - 12*tc^3*(8*\[Rho]^(3/2)*(5 + 72*\[Rho]^2) + 
         8*tc^12*\[Rho]^(3/2)*(5 + 72*\[Rho]^2) - 80*tc^6*Sqrt[\[Rho]]*
          (-3 + 115*\[Rho] + 18*\[Rho]^2 + 27*\[Rho]^3) + 
         15*tc^3*\[Rho]*(10 + 103*\[Rho] - 101*\[Rho]^2 + 38*\[Rho]^3) + 
         15*tc^9*\[Rho]*(10 + 103*\[Rho] - 101*\[Rho]^2 + 38*\[Rho]^3) - 
         5*tc*\[Rho]*(10 - 35*\[Rho] + 219*\[Rho]^2 + 144*\[Rho]^3) - 
         5*tc^11*\[Rho]*(10 - 35*\[Rho] + 219*\[Rho]^2 + 144*\[Rho]^3) - 
         10*tc^5*(-3 + 52*\[Rho] - 368*\[Rho]^2 + 609*\[Rho]^3) - 
         10*tc^7*(-3 + 52*\[Rho] - 368*\[Rho]^2 + 609*\[Rho]^3) + 
         10*tc^4*Sqrt[\[Rho]]*(20 + 237*\[Rho] + 215*\[Rho]^2 + 
           435*\[Rho]^3 + 9*\[Rho]^4) + 10*tc^8*Sqrt[\[Rho]]*
          (20 + 237*\[Rho] + 215*\[Rho]^2 + 435*\[Rho]^3 + 9*\[Rho]^4) - 
         2*tc^2*Sqrt[\[Rho]]*(25 + 195*\[Rho] + 295*\[Rho]^2 - 
           1047*\[Rho]^3 + 360*\[Rho]^4) - 2*tc^10*Sqrt[\[Rho]]*
          (25 + 195*\[Rho] + 295*\[Rho]^2 - 1047*\[Rho]^3 + 360*\[Rho]^4))*
        Log[tc] + 12960*tc^8*(-1 + tc^2)*\[Rho]^2*(5 + \[Rho])*Log[tc]^2))/
     (tc^2*\[Rho]^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^4) + 
    (140*((-1 + tc^2)*(5*\[Rho]^(3/2) + 5*tc^10*\[Rho]^(3/2) - 
         21*tc*\[Rho]*(1 + \[Rho]) - 21*tc^9*\[Rho]*(1 + \[Rho]) + 
         20*tc^4*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         20*tc^6*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         5*tc^2*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
         5*tc^8*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
         3*tc^3*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) - 
         3*tc^7*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) + 
         6*tc^5*(5 + 54*\[Rho] + 54*\[Rho]^2 + 5*\[Rho]^3)) - 
       120*tc^6*Sqrt[\[Rho]]*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc])*
      ((-1 + tc^2)*(14*\[Rho]^3 + 14*tc^16*\[Rho]^3 - 20*tc*\[Rho]^(5/2)*
          (5 + 8*\[Rho]) - 20*tc^15*\[Rho]^(5/2)*(5 + 8*\[Rho]) + 
         tc^2*\[Rho]^2*(134 + 1787*\[Rho] + 1037*\[Rho]^2) + 
         tc^14*\[Rho]^2*(134 + 1787*\[Rho] + 1037*\[Rho]^2) + 
         tc^3*Sqrt[\[Rho]]*(-24 + 1425*\[Rho] - 3061*\[Rho]^2 + 
           3059*\[Rho]^3 - 1395*\[Rho]^4) + tc^13*Sqrt[\[Rho]]*
          (-24 + 1425*\[Rho] - 3061*\[Rho]^2 + 3059*\[Rho]^3 - 
           1395*\[Rho]^4) + 3*tc^5*Sqrt[\[Rho]]*(-66 + 605*\[Rho] + 
           2771*\[Rho]^2 + 13191*\[Rho]^3 - 1185*\[Rho]^4) + 
         3*tc^11*Sqrt[\[Rho]]*(-66 + 605*\[Rho] + 2771*\[Rho]^2 + 
           13191*\[Rho]^3 - 1185*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*
          (921 - 9360*\[Rho] - 56*\[Rho]^2 - 3416*\[Rho]^3 + 585*\[Rho]^4) + 
         2*tc^9*Sqrt[\[Rho]]*(921 - 9360*\[Rho] - 56*\[Rho]^2 - 
           3416*\[Rho]^3 + 585*\[Rho]^4) - 2*tc^8*(-285 + 10110*\[Rho] - 
           15544*\[Rho]^2 + 9512*\[Rho]^3 + 5261*\[Rho]^4) - 
         tc^4*(-45 + 2670*\[Rho] + 1296*\[Rho]^2 + 13786*\[Rho]^3 + 
           10629*\[Rho]^4) - tc^12*(-45 + 2670*\[Rho] + 1296*\[Rho]^2 + 
           13786*\[Rho]^3 + 10629*\[Rho]^4) + tc^6*(-150 + 10260*\[Rho] + 
           18018*\[Rho]^2 - 30703*\[Rho]^3 + 13953*\[Rho]^4) + 
         tc^10*(-150 + 10260*\[Rho] + 18018*\[Rho]^2 - 30703*\[Rho]^3 + 
           13953*\[Rho]^4)) - 12*tc^3*(8*\[Rho]^(3/2)*(5 + 72*\[Rho]^2) + 
         8*tc^12*\[Rho]^(3/2)*(5 + 72*\[Rho]^2) - 80*tc^6*Sqrt[\[Rho]]*
          (-3 + 115*\[Rho] + 18*\[Rho]^2 + 27*\[Rho]^3) + 
         15*tc^3*\[Rho]*(10 + 103*\[Rho] - 101*\[Rho]^2 + 38*\[Rho]^3) + 
         15*tc^9*\[Rho]*(10 + 103*\[Rho] - 101*\[Rho]^2 + 38*\[Rho]^3) - 
         5*tc*\[Rho]*(10 - 35*\[Rho] + 219*\[Rho]^2 + 144*\[Rho]^3) - 
         5*tc^11*\[Rho]*(10 - 35*\[Rho] + 219*\[Rho]^2 + 144*\[Rho]^3) - 
         10*tc^5*(-3 + 52*\[Rho] - 368*\[Rho]^2 + 609*\[Rho]^3) - 
         10*tc^7*(-3 + 52*\[Rho] - 368*\[Rho]^2 + 609*\[Rho]^3) + 
         10*tc^4*Sqrt[\[Rho]]*(20 + 237*\[Rho] + 215*\[Rho]^2 + 
           435*\[Rho]^3 + 9*\[Rho]^4) + 10*tc^8*Sqrt[\[Rho]]*
          (20 + 237*\[Rho] + 215*\[Rho]^2 + 435*\[Rho]^3 + 9*\[Rho]^4) - 
         2*tc^2*Sqrt[\[Rho]]*(25 + 195*\[Rho] + 295*\[Rho]^2 - 
           1047*\[Rho]^3 + 360*\[Rho]^4) - 2*tc^10*Sqrt[\[Rho]]*
          (25 + 195*\[Rho] + 295*\[Rho]^2 - 1047*\[Rho]^3 + 360*\[Rho]^4))*
        Log[tc] + 12960*tc^8*(-1 + tc^2)*\[Rho]^2*(5 + \[Rho])*Log[tc]^2))/
     (tc^2*\[Rho]^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) + 
    (35*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(56*\[Rho]^(7/2) + 56*tc^18*\[Rho]^(7/2) - 
         9*tc*\[Rho]^3*(51 + 76*\[Rho]) - 9*tc^17*\[Rho]^3*(51 + 76*\[Rho]) + 
         6*tc^2*\[Rho]^(5/2)*(180 + 1289*\[Rho] + 745*\[Rho]^2) + 
         6*tc^16*\[Rho]^(5/2)*(180 + 1289*\[Rho] + 745*\[Rho]^2) - 
         6*tc^3*\[Rho]*(10 - 358*\[Rho] + 3767*\[Rho]^2 + 3846*\[Rho]^3 + 
           1781*\[Rho]^4) - 6*tc^15*\[Rho]*(10 - 358*\[Rho] + 3767*\[Rho]^2 + 
           3846*\[Rho]^3 + 1781*\[Rho]^4) - 6*tc^8*Sqrt[\[Rho]]*
          (1806 - 18254*\[Rho] - 50376*\[Rho]^2 + 12609*\[Rho]^3 - 
           10081*\[Rho]^4 + 1170*\[Rho]^5) - 6*tc^10*Sqrt[\[Rho]]*
          (1806 - 18254*\[Rho] - 50376*\[Rho]^2 + 12609*\[Rho]^3 - 
           10081*\[Rho]^4 + 1170*\[Rho]^5) + 6*tc^4*Sqrt[\[Rho]]*
          (42 - 2563*\[Rho] - 1042*\[Rho]^2 - 1219*\[Rho]^3 - 4307*\[Rho]^4 + 
           1395*\[Rho]^5) + 6*tc^14*Sqrt[\[Rho]]*(42 - 2563*\[Rho] - 
           1042*\[Rho]^2 - 1219*\[Rho]^3 - 4307*\[Rho]^4 + 1395*\[Rho]^5) + 
         2*tc^6*Sqrt[\[Rho]]*(432 + 1707*\[Rho] - 46662*\[Rho]^2 - 
           224131*\[Rho]^3 - 145377*\[Rho]^4 + 10665*\[Rho]^5) + 
         2*tc^12*Sqrt[\[Rho]]*(432 + 1707*\[Rho] - 46662*\[Rho]^2 - 
           224131*\[Rho]^3 - 145377*\[Rho]^4 + 10665*\[Rho]^5) + 
         6*tc^5*(-45 + 3085*\[Rho] + 10498*\[Rho]^2 + 24030*\[Rho]^3 + 
           40899*\[Rho]^4 + 13077*\[Rho]^5) + 6*tc^13*(-45 + 3085*\[Rho] + 
           10498*\[Rho]^2 + 24030*\[Rho]^3 + 40899*\[Rho]^4 + 
           13077*\[Rho]^5) + 6*tc^9*(-570 + 23050*\[Rho] + 996*\[Rho]^2 - 
           4587*\[Rho]^3 + 20618*\[Rho]^4 + 13306*\[Rho]^5) - 
         6*tc^7*(-150 + 11780*\[Rho] + 58034*\[Rho]^2 - 11027*\[Rho]^3 - 
           43772*\[Rho]^4 + 17049*\[Rho]^5) - 6*tc^11*(-150 + 11780*\[Rho] + 
           58034*\[Rho]^2 - 11027*\[Rho]^3 - 43772*\[Rho]^4 + 
           17049*\[Rho]^5)) - 24*tc^3*(10*\[Rho]^2*(5 + 72*\[Rho]^2) + 
         10*tc^14*\[Rho]^2*(5 + 72*\[Rho]^2) - 42*tc*\[Rho]^(3/2)*
          (5 + 5*\[Rho] + 84*\[Rho]^2 + 72*\[Rho]^3) - 42*tc^13*\[Rho]^(3/2)*
          (5 + 5*\[Rho] + 84*\[Rho]^2 + 72*\[Rho]^3) - 
         15*tc^4*\[Rho]*(27 + 444*\[Rho] - \[Rho]^2 - 346*\[Rho]^3 + 
           114*\[Rho]^4) - 15*tc^10*\[Rho]*(27 + 444*\[Rho] - \[Rho]^2 - 
           346*\[Rho]^3 + 114*\[Rho]^4) + 60*tc^7*Sqrt[\[Rho]]*
          (-15 + 620*\[Rho] + 1346*\[Rho]^2 - 303*\[Rho]^3 + 162*\[Rho]^4) + 
         5*tc^2*\[Rho]*(33 - 160*\[Rho] + 759*\[Rho]^2 + 1854*\[Rho]^3 + 
           432*\[Rho]^4) + 5*tc^12*\[Rho]*(33 - 160*\[Rho] + 759*\[Rho]^2 + 
           1854*\[Rho]^3 + 432*\[Rho]^4) + 30*tc^6*(-3 + 55*\[Rho] - 
           531*\[Rho]^2 + 355*\[Rho]^3 + 1011*\[Rho]^4) + 
         30*tc^8*(-3 + 55*\[Rho] - 531*\[Rho]^2 + 355*\[Rho]^3 + 
           1011*\[Rho]^4) - 10*tc^5*Sqrt[\[Rho]]*(48 + 1284*\[Rho] + 
           2757*\[Rho]^2 + 2356*\[Rho]^3 + 1818*\[Rho]^4 + 27*\[Rho]^5) - 
         10*tc^9*Sqrt[\[Rho]]*(48 + 1284*\[Rho] + 2757*\[Rho]^2 + 
           2356*\[Rho]^3 + 1818*\[Rho]^4 + 27*\[Rho]^5) + 
         2*tc^3*Sqrt[\[Rho]]*(60 + 1290*\[Rho] + 2190*\[Rho]^2 - 
           3721*\[Rho]^3 - 2313*\[Rho]^4 + 1080*\[Rho]^5) + 
         2*tc^11*Sqrt[\[Rho]]*(60 + 1290*\[Rho] + 2190*\[Rho]^2 - 
           3721*\[Rho]^3 - 2313*\[Rho]^4 + 1080*\[Rho]^5))*Log[tc] - 
       2880*tc^9*(-1 + tc^2)*\[Rho]*(-3 + 250*\[Rho] + 180*\[Rho]^2 + 
         54*\[Rho]^3)*Log[tc]^2))/(tc^2*\[Rho]^2*
      ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) - 
    (25*((-1 + tc^2)*(280*\[Rho]^4 + 280*tc^20*\[Rho]^4 - 
         8*tc*\[Rho]^(7/2)*(323 + 458*\[Rho]) - 8*tc^19*\[Rho]^(7/2)*
          (323 + 458*\[Rho]) + tc^2*\[Rho]^3*(8073 + 43336*\[Rho] + 
           24903*\[Rho]^2) + tc^18*\[Rho]^3*(8073 + 43336*\[Rho] + 
           24903*\[Rho]^2) - 2*tc^3*\[Rho]^(3/2)*(120 - 35*\[Rho] + 
           80253*\[Rho]^2 + 100683*\[Rho]^3 + 37695*\[Rho]^4) - 
         2*tc^17*\[Rho]^(3/2)*(120 - 35*\[Rho] + 80253*\[Rho]^2 + 
           100683*\[Rho]^3 + 37695*\[Rho]^4) + 2*tc^4*\[Rho]*
          (630 - 29620*\[Rho] + 79253*\[Rho]^2 + 260521*\[Rho]^3 + 
           161103*\[Rho]^4 + 53025*\[Rho]^5) + 2*tc^16*\[Rho]*
          (630 - 29620*\[Rho] + 79253*\[Rho]^2 + 260521*\[Rho]^3 + 
           161103*\[Rho]^4 + 53025*\[Rho]^5) + 2*tc^7*Sqrt[\[Rho]]*
          (-1890 - 76365*\[Rho] + 328020*\[Rho]^2 + 2809433*\[Rho]^3 + 
           4392293*\[Rho]^4 + 1178100*\[Rho]^5 - 74655*\[Rho]^6) + 
         2*tc^13*Sqrt[\[Rho]]*(-1890 - 76365*\[Rho] + 328020*\[Rho]^2 + 
           2809433*\[Rho]^3 + 4392293*\[Rho]^4 + 1178100*\[Rho]^5 - 
           74655*\[Rho]^6) - 10*tc^5*Sqrt[\[Rho]]*(252 - 15849*\[Rho] - 
           57442*\[Rho]^2 - 28059*\[Rho]^3 - 69093*\[Rho]^4 - 
           21756*\[Rho]^5 + 5859*\[Rho]^6) - 10*tc^15*Sqrt[\[Rho]]*
          (252 - 15849*\[Rho] - 57442*\[Rho]^2 - 28059*\[Rho]^3 - 
           69093*\[Rho]^4 - 21756*\[Rho]^5 + 5859*\[Rho]^6) + 
         2*tc^9*Sqrt[\[Rho]]*(37170 - 327840*\[Rho] - 2783725*\[Rho]^2 - 
           1003383*\[Rho]^3 + 562257*\[Rho]^4 - 289065*\[Rho]^5 + 
           24570*\[Rho]^6) + 2*tc^11*Sqrt[\[Rho]]*(37170 - 327840*\[Rho] - 
           2783725*\[Rho]^2 - 1003383*\[Rho]^3 + 562257*\[Rho]^4 - 
           289065*\[Rho]^5 + 24570*\[Rho]^6) - 10*tc^10*
          (-2394 + 103908*\[Rho] + 327014*\[Rho]^2 - 39739*\[Rho]^3 + 
           142834*\[Rho]^4 + 75831*\[Rho]^5 + 67578*\[Rho]^6) - 
         2*tc^6*(-945 + 70770*\[Rho] + 547095*\[Rho]^2 + 1219848*\[Rho]^3 + 
           2311241*\[Rho]^4 + 1778238*\[Rho]^5 + 326025*\[Rho]^6) - 
         2*tc^14*(-945 + 70770*\[Rho] + 547095*\[Rho]^2 + 1219848*\[Rho]^3 + 
           2311241*\[Rho]^4 + 1778238*\[Rho]^5 + 326025*\[Rho]^6) + 
         tc^8*(-6300 + 533820*\[Rho] + 5346300*\[Rho]^2 + 5037942*\[Rho]^3 - 
           5658286*\[Rho]^4 - 2313318*\[Rho]^5 + 846090*\[Rho]^6) + 
         tc^12*(-6300 + 533820*\[Rho] + 5346300*\[Rho]^2 + 5037942*\[Rho]^3 - 
           5658286*\[Rho]^4 - 2313318*\[Rho]^5 + 846090*\[Rho]^6)) - 
       24*tc^3*(40*\[Rho]^(5/2)*(5 + 72*\[Rho]^2) + 40*tc^16*\[Rho]^(5/2)*
          (5 + 72*\[Rho]^2) - 70*tc*\[Rho]^2*(15 + 15*\[Rho] + 244*\[Rho]^2 + 
           216*\[Rho]^3) - 70*tc^15*\[Rho]^2*(15 + 15*\[Rho] + 244*\[Rho]^2 + 
           216*\[Rho]^3) + 12*tc^2*\[Rho]^(3/2)*(175 + 450*\[Rho] + 
           3633*\[Rho]^2 + 7628*\[Rho]^3 + 2520*\[Rho]^4) + 
         12*tc^14*\[Rho]^(3/2)*(175 + 450*\[Rho] + 3633*\[Rho]^2 + 
           7628*\[Rho]^3 + 2520*\[Rho]^4) + 105*tc^5*\[Rho]*
          (24 + 603*\[Rho] + 755*\[Rho]^2 - 925*\[Rho]^3 - 355*\[Rho]^4 + 
           114*\[Rho]^5) + 105*tc^11*\[Rho]*(24 + 603*\[Rho] + 755*\[Rho]^2 - 
           925*\[Rho]^3 - 355*\[Rho]^4 + 114*\[Rho]^5) - 
         105*tc^3*\[Rho]*(12 - 73*\[Rho] + 149*\[Rho]^2 + 1541*\[Rho]^3 + 
           1155*\[Rho]^4 + 144*\[Rho]^5) - 105*tc^13*\[Rho]*
          (12 - 73*\[Rho] + 149*\[Rho]^2 + 1541*\[Rho]^3 + 1155*\[Rho]^4 + 
           144*\[Rho]^5) - 420*tc^8*Sqrt[\[Rho]]*(-18 + 770*\[Rho] + 
           4069*\[Rho]^2 + 1333*\[Rho]^3 - 1135*\[Rho]^4 + 225*\[Rho]^5) - 
         70*tc^7*(-9 + 168*\[Rho] - 2046*\[Rho]^2 - 2634*\[Rho]^3 + 
           8474*\[Rho]^4 + 4545*\[Rho]^5) - 70*tc^9*(-9 + 168*\[Rho] - 
           2046*\[Rho]^2 - 2634*\[Rho]^3 + 8474*\[Rho]^4 + 4545*\[Rho]^5) + 
         70*tc^6*Sqrt[\[Rho]]*(36 + 1929*\[Rho] + 8217*\[Rho]^2 + 
           7454*\[Rho]^3 + 5300*\[Rho]^4 + 2385*\[Rho]^5 + 27*\[Rho]^6) + 
         70*tc^10*Sqrt[\[Rho]]*(36 + 1929*\[Rho] + 8217*\[Rho]^2 + 
           7454*\[Rho]^3 + 5300*\[Rho]^4 + 2385*\[Rho]^5 + 27*\[Rho]^6) - 
         14*tc^4*Sqrt[\[Rho]]*(45 + 2115*\[Rho] + 6265*\[Rho]^2 - 
           1811*\[Rho]^3 - 11606*\[Rho]^4 - 720*\[Rho]^5 + 1080*\[Rho]^6) - 
         14*tc^12*Sqrt[\[Rho]]*(45 + 2115*\[Rho] + 6265*\[Rho]^2 - 
           1811*\[Rho]^3 - 11606*\[Rho]^4 - 720*\[Rho]^5 + 1080*\[Rho]^6))*
        Log[tc] + 20160*tc^10*(-1 + tc^2)*\[Rho]*(-6 + 379*\[Rho] + 
         850*\[Rho]^2 + 115*\[Rho]^3 + 90*\[Rho]^4)*Log[tc]^2))/
     (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^5*\[Rho]^(3/2)*Log[tc])^2))/(15750*mb^5*(-1 + tc^2)) + 
 (m9*((-21*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
           (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
          65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
           (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
          4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
            5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])^2*
      ((-1 + tc^2)*(2*\[Rho]^(5/2) + 2*tc^16*\[Rho]^(5/2) - 
         4*tc*\[Rho]^2*(1 + 3*\[Rho]) - 4*tc^15*\[Rho]^2*(1 + 3*\[Rho]) + 
         2*tc^2*\[Rho]^(3/2)*(-47 + 36*\[Rho] + 21*\[Rho]^2) + 
         2*tc^14*\[Rho]^(3/2)*(-47 + 36*\[Rho] + 21*\[Rho]^2) + 
         tc^3*\[Rho]*(285 + 485*\[Rho] + 243*\[Rho]^2 - 45*\[Rho]^3) + 
         tc^13*\[Rho]*(285 + 485*\[Rho] + 243*\[Rho]^2 - 45*\[Rho]^3) - 
         2*tc^4*Sqrt[\[Rho]]*(93 + 633*\[Rho] + 1091*\[Rho]^2 + 
           351*\[Rho]^3) - 2*tc^12*Sqrt[\[Rho]]*(93 + 633*\[Rho] + 
           1091*\[Rho]^2 + 351*\[Rho]^3) - 4*tc^8*Sqrt[\[Rho]]*
          (429 + 685*\[Rho] - 540*\[Rho]^2 + 1035*\[Rho]^3) + 
         2*tc^6*Sqrt[\[Rho]]*(342 + 5865*\[Rho] + 2134*\[Rho]^2 + 
           1185*\[Rho]^3) + 2*tc^10*Sqrt[\[Rho]]*(342 + 5865*\[Rho] + 
           2134*\[Rho]^2 + 1185*\[Rho]^3) - 3*tc^5*(20 + 15*\[Rho] - 
           233*\[Rho]^2 - 751*\[Rho]^3 + 45*\[Rho]^4) - 
         3*tc^11*(20 + 15*\[Rho] - 233*\[Rho]^2 - 751*\[Rho]^3 + 
           45*\[Rho]^4) + 4*tc^7*(105 - 870*\[Rho] - 2545*\[Rho]^2 - 
           531*\[Rho]^3 + 45*\[Rho]^4) + 4*tc^9*(105 - 870*\[Rho] - 
           2545*\[Rho]^2 - 531*\[Rho]^3 + 45*\[Rho]^4)) - 
       12*tc^3*(8*\[Rho]*(-1 + 3*\[Rho]^2) + 8*tc^12*\[Rho]*
          (-1 + 3*\[Rho]^2) - 560*tc^6*\[Rho]*(4 + 9*\[Rho] + 3*\[Rho]^2) - 
         20*tc^5*Sqrt[\[Rho]]*(5 - 48*\[Rho] - 21*\[Rho]^2 + 6*\[Rho]^3) - 
         20*tc^7*Sqrt[\[Rho]]*(5 - 48*\[Rho] - 21*\[Rho]^2 + 6*\[Rho]^3) - 
         5*tc*Sqrt[\[Rho]]*(-5 - 12*\[Rho] + 3*\[Rho]^2 + 6*\[Rho]^3) - 
         5*tc^11*Sqrt[\[Rho]]*(-5 - 12*\[Rho] + 3*\[Rho]^2 + 6*\[Rho]^3) + 
         15*tc^3*Sqrt[\[Rho]]*(1 + 32*\[Rho] + 9*\[Rho]^2 + 6*\[Rho]^3) + 
         15*tc^9*Sqrt[\[Rho]]*(1 + 32*\[Rho] + 9*\[Rho]^2 + 6*\[Rho]^3) + 
         10*tc^4*(8 + 73*\[Rho] + 129*\[Rho]^2 + 91*\[Rho]^3 + 3*\[Rho]^4) + 
         10*tc^8*(8 + 73*\[Rho] + 129*\[Rho]^2 + 91*\[Rho]^3 + 3*\[Rho]^4) - 
         2*tc^2*(10 + 71*\[Rho] + 135*\[Rho]^2 + 17*\[Rho]^3 + 15*\[Rho]^4) - 
         2*tc^10*(10 + 71*\[Rho] + 135*\[Rho]^2 + 17*\[Rho]^3 + 15*\[Rho]^4))*
        Log[tc] + 1440*tc^8*(-1 + tc^2)*Sqrt[\[Rho]]*(3 + 10*\[Rho] + 
         15*\[Rho]^2)*Log[tc]^2))/
     (tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^4) + 
    (140*((-1 + tc^2)*(5*\[Rho]^(3/2) + 5*tc^10*\[Rho]^(3/2) - 
         21*tc*\[Rho]*(1 + \[Rho]) - 21*tc^9*\[Rho]*(1 + \[Rho]) + 
         20*tc^4*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         20*tc^6*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         5*tc^2*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
         5*tc^8*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
         3*tc^3*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) - 
         3*tc^7*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) + 
         6*tc^5*(5 + 54*\[Rho] + 54*\[Rho]^2 + 5*\[Rho]^3)) - 
       120*tc^6*Sqrt[\[Rho]]*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc])*
      ((-1 + tc^2)*(2*\[Rho]^(5/2) + 2*tc^16*\[Rho]^(5/2) - 
         4*tc*\[Rho]^2*(1 + 3*\[Rho]) - 4*tc^15*\[Rho]^2*(1 + 3*\[Rho]) + 
         2*tc^2*\[Rho]^(3/2)*(-47 + 36*\[Rho] + 21*\[Rho]^2) + 
         2*tc^14*\[Rho]^(3/2)*(-47 + 36*\[Rho] + 21*\[Rho]^2) + 
         tc^3*\[Rho]*(285 + 485*\[Rho] + 243*\[Rho]^2 - 45*\[Rho]^3) + 
         tc^13*\[Rho]*(285 + 485*\[Rho] + 243*\[Rho]^2 - 45*\[Rho]^3) - 
         2*tc^4*Sqrt[\[Rho]]*(93 + 633*\[Rho] + 1091*\[Rho]^2 + 
           351*\[Rho]^3) - 2*tc^12*Sqrt[\[Rho]]*(93 + 633*\[Rho] + 
           1091*\[Rho]^2 + 351*\[Rho]^3) - 4*tc^8*Sqrt[\[Rho]]*
          (429 + 685*\[Rho] - 540*\[Rho]^2 + 1035*\[Rho]^3) + 
         2*tc^6*Sqrt[\[Rho]]*(342 + 5865*\[Rho] + 2134*\[Rho]^2 + 
           1185*\[Rho]^3) + 2*tc^10*Sqrt[\[Rho]]*(342 + 5865*\[Rho] + 
           2134*\[Rho]^2 + 1185*\[Rho]^3) - 3*tc^5*(20 + 15*\[Rho] - 
           233*\[Rho]^2 - 751*\[Rho]^3 + 45*\[Rho]^4) - 
         3*tc^11*(20 + 15*\[Rho] - 233*\[Rho]^2 - 751*\[Rho]^3 + 
           45*\[Rho]^4) + 4*tc^7*(105 - 870*\[Rho] - 2545*\[Rho]^2 - 
           531*\[Rho]^3 + 45*\[Rho]^4) + 4*tc^9*(105 - 870*\[Rho] - 
           2545*\[Rho]^2 - 531*\[Rho]^3 + 45*\[Rho]^4)) - 
       12*tc^3*(8*\[Rho]*(-1 + 3*\[Rho]^2) + 8*tc^12*\[Rho]*
          (-1 + 3*\[Rho]^2) - 560*tc^6*\[Rho]*(4 + 9*\[Rho] + 3*\[Rho]^2) - 
         20*tc^5*Sqrt[\[Rho]]*(5 - 48*\[Rho] - 21*\[Rho]^2 + 6*\[Rho]^3) - 
         20*tc^7*Sqrt[\[Rho]]*(5 - 48*\[Rho] - 21*\[Rho]^2 + 6*\[Rho]^3) - 
         5*tc*Sqrt[\[Rho]]*(-5 - 12*\[Rho] + 3*\[Rho]^2 + 6*\[Rho]^3) - 
         5*tc^11*Sqrt[\[Rho]]*(-5 - 12*\[Rho] + 3*\[Rho]^2 + 6*\[Rho]^3) + 
         15*tc^3*Sqrt[\[Rho]]*(1 + 32*\[Rho] + 9*\[Rho]^2 + 6*\[Rho]^3) + 
         15*tc^9*Sqrt[\[Rho]]*(1 + 32*\[Rho] + 9*\[Rho]^2 + 6*\[Rho]^3) + 
         10*tc^4*(8 + 73*\[Rho] + 129*\[Rho]^2 + 91*\[Rho]^3 + 3*\[Rho]^4) + 
         10*tc^8*(8 + 73*\[Rho] + 129*\[Rho]^2 + 91*\[Rho]^3 + 3*\[Rho]^4) - 
         2*tc^2*(10 + 71*\[Rho] + 135*\[Rho]^2 + 17*\[Rho]^3 + 15*\[Rho]^4) - 
         2*tc^10*(10 + 71*\[Rho] + 135*\[Rho]^2 + 17*\[Rho]^3 + 15*\[Rho]^4))*
        Log[tc] + 1440*tc^8*(-1 + tc^2)*Sqrt[\[Rho]]*(3 + 10*\[Rho] + 
         15*\[Rho]^2)*Log[tc]^2))/
     (tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) + 
    (35*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(8*\[Rho]^3 + 8*tc^18*\[Rho]^3 - 3*tc*\[Rho]^(5/2)*
          (9 + 19*\[Rho]) - 3*tc^17*\[Rho]^(5/2)*(9 + 19*\[Rho]) + 
         72*tc^2*\[Rho]^2*(-4 + 5*\[Rho] + 3*\[Rho]^2) + 
         72*tc^16*\[Rho]^2*(-4 + 5*\[Rho] + 3*\[Rho]^2) - 
         12*tc^3*\[Rho]^(3/2)*(-126 - 107*\[Rho] + 62*\[Rho]^2 + 
           33*\[Rho]^3) - 12*tc^15*\[Rho]^(3/2)*(-126 - 107*\[Rho] + 
           62*\[Rho]^2 + 33*\[Rho]^3) + 6*tc^4*\[Rho]*(-505 - 2070*\[Rho] - 
           2124*\[Rho]^2 - 414*\[Rho]^3 + 45*\[Rho]^4) + 
         6*tc^14*\[Rho]*(-505 - 2070*\[Rho] - 2124*\[Rho]^2 - 414*\[Rho]^3 + 
           45*\[Rho]^4) + 12*tc^5*Sqrt[\[Rho]]*(189 + 1558*\[Rho] + 
           3468*\[Rho]^2 + 2722*\[Rho]^3 + 423*\[Rho]^4) + 
         12*tc^13*Sqrt[\[Rho]]*(189 + 1558*\[Rho] + 3468*\[Rho]^2 + 
           2722*\[Rho]^3 + 423*\[Rho]^4) - 12*tc^7*Sqrt[\[Rho]]*
          (726 + 11006*\[Rho] + 16319*\[Rho]^2 + 6434*\[Rho]^3 + 
           1365*\[Rho]^4) - 12*tc^11*Sqrt[\[Rho]]*(726 + 11006*\[Rho] + 
           16319*\[Rho]^2 + 6434*\[Rho]^3 + 1365*\[Rho]^4) + 
         6*tc^9*Sqrt[\[Rho]]*(2868 + 10408*\[Rho] + 7305*\[Rho]^2 + 
           7435*\[Rho]^3 + 4620*\[Rho]^4) - 24*tc^8*(105 - 1025*\[Rho] - 
           5740*\[Rho]^2 - 5006*\[Rho]^3 - 588*\[Rho]^4 + 45*\[Rho]^5) - 
         24*tc^10*(105 - 1025*\[Rho] - 5740*\[Rho]^2 - 5006*\[Rho]^3 - 
           588*\[Rho]^4 + 45*\[Rho]^5) + 2*tc^6*(180 + 735*\[Rho] + 
           2994*\[Rho]^2 - 13564*\[Rho]^3 - 7002*\[Rho]^4 + 405*\[Rho]^5) + 
         2*tc^12*(180 + 735*\[Rho] + 2994*\[Rho]^2 - 13564*\[Rho]^3 - 
           7002*\[Rho]^4 + 405*\[Rho]^5)) - 
       24*tc^3*(10*\[Rho]^(3/2)*(-1 + 3*\[Rho]^2) + 10*tc^14*\[Rho]^(3/2)*
          (-1 + 3*\[Rho]^2) - 6*tc*\[Rho]*(-7 - 7*\[Rho] + 33*\[Rho]^2 + 
           21*\[Rho]^3) - 6*tc^13*\[Rho]*(-7 - 7*\[Rho] + 33*\[Rho]^2 + 
           21*\[Rho]^3) + 120*tc^7*\[Rho]*(85 + 341*\[Rho] + 303*\[Rho]^2 + 
           57*\[Rho]^3) + 30*tc^6*Sqrt[\[Rho]]*(10 - 145*\[Rho] - 
           258*\[Rho]^2 - 45*\[Rho]^3 + 12*\[Rho]^4) + 30*tc^8*Sqrt[\[Rho]]*
          (10 - 145*\[Rho] - 258*\[Rho]^2 - 45*\[Rho]^3 + 12*\[Rho]^4) + 
         5*tc^2*Sqrt[\[Rho]]*(-15 - 85*\[Rho] - 81*\[Rho]^2 + 51*\[Rho]^3 + 
           18*\[Rho]^4) + 5*tc^12*Sqrt[\[Rho]]*(-15 - 85*\[Rho] - 
           81*\[Rho]^2 + 51*\[Rho]^3 + 18*\[Rho]^4) - 15*tc^4*Sqrt[\[Rho]]*
          (3 + 129*\[Rho] + 185*\[Rho]^2 + 57*\[Rho]^3 + 18*\[Rho]^4) - 
         15*tc^10*Sqrt[\[Rho]]*(3 + 129*\[Rho] + 185*\[Rho]^2 + 57*\[Rho]^3 + 
           18*\[Rho]^4) - 10*tc^5*(24 + 396*\[Rho] + 1203*\[Rho]^2 + 
           1285*\[Rho]^3 + 387*\[Rho]^4 + 9*\[Rho]^5) - 
         10*tc^9*(24 + 396*\[Rho] + 1203*\[Rho]^2 + 1285*\[Rho]^3 + 
           387*\[Rho]^4 + 9*\[Rho]^5) + 2*tc^3*(30 + 369*\[Rho] + 
           1224*\[Rho]^2 + 794*\[Rho]^3 + 198*\[Rho]^4 + 45*\[Rho]^5) + 
         2*tc^11*(30 + 369*\[Rho] + 1224*\[Rho]^2 + 794*\[Rho]^3 + 
           198*\[Rho]^4 + 45*\[Rho]^5))*Log[tc] - 2880*tc^9*(-1 + tc^2)*
        Sqrt[\[Rho]]*(9 + 67*\[Rho] + 138*\[Rho]^2 + 66*\[Rho]^3)*Log[tc]^2))/
     (tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) - 
    (25*((-1 + tc^2)*(40*\[Rho]^(7/2) + 40*tc^20*\[Rho]^(7/2) - 
         8*tc*\[Rho]^3*(23 + 41*\[Rho]) - 8*tc^19*\[Rho]^3*(23 + 41*\[Rho]) + 
         tc^2*\[Rho]^(5/2)*(-1107 + 2284*\[Rho] + 1371*\[Rho]^2) + 
         tc^18*\[Rho]^(5/2)*(-1107 + 2284*\[Rho] + 1371*\[Rho]^2) + 
         2*tc^3*\[Rho]^2*(4175 + 2127*\[Rho] - 4191*\[Rho]^2 - 
           1575*\[Rho]^3) + 2*tc^17*\[Rho]^2*(4175 + 2127*\[Rho] - 
           4191*\[Rho]^2 - 1575*\[Rho]^3) + 4*tc^4*\[Rho]^(3/2)*
          (-5525 - 16286*\[Rho] - 8638*\[Rho]^2 + 1878*\[Rho]^3 + 
           945*\[Rho]^4) + 4*tc^16*\[Rho]^(3/2)*(-5525 - 16286*\[Rho] - 
           8638*\[Rho]^2 + 1878*\[Rho]^3 + 945*\[Rho]^4) + 
         10*tc^5*\[Rho]*(3381 + 23776*\[Rho] + 42207*\[Rho]^2 + 
           23961*\[Rho]^3 + 2520*\[Rho]^4 - 189*\[Rho]^5) + 
         10*tc^15*\[Rho]*(3381 + 23776*\[Rho] + 42207*\[Rho]^2 + 
           23961*\[Rho]^3 + 2520*\[Rho]^4 - 189*\[Rho]^5) - 
         4*tc^6*Sqrt[\[Rho]]*(5985 + 69225*\[Rho] + 201564*\[Rho]^2 + 
           252412*\[Rho]^3 + 108003*\[Rho]^4 + 10395*\[Rho]^5) - 
         4*tc^14*Sqrt[\[Rho]]*(5985 + 69225*\[Rho] + 201564*\[Rho]^2 + 
           252412*\[Rho]^3 + 108003*\[Rho]^4 + 10395*\[Rho]^5) - 
         10*tc^10*Sqrt[\[Rho]]*(16884 + 115652*\[Rho] + 189785*\[Rho]^2 + 
           158092*\[Rho]^3 + 101787*\[Rho]^4 + 21420*\[Rho]^5) + 
         4*tc^8*Sqrt[\[Rho]]*(23310 + 414615*\[Rho] + 1140798*\[Rho]^2 + 
           911684*\[Rho]^3 + 277116*\[Rho]^4 + 32445*\[Rho]^5) + 
         4*tc^12*Sqrt[\[Rho]]*(23310 + 414615*\[Rho] + 1140798*\[Rho]^2 + 
           911684*\[Rho]^3 + 277116*\[Rho]^4 + 32445*\[Rho]^5) + 
         tc^7*(-2520 - 30450*\[Rho] - 212760*\[Rho]^2 + 69226*\[Rho]^3 + 
           407422*\[Rho]^4 + 95760*\[Rho]^5 - 5670*\[Rho]^6) + 
         tc^13*(-2520 - 30450*\[Rho] - 212760*\[Rho]^2 + 69226*\[Rho]^3 + 
           407422*\[Rho]^4 + 95760*\[Rho]^5 - 5670*\[Rho]^6) + 
         2*tc^9*(8820 - 89880*\[Rho] - 923875*\[Rho]^2 - 1618563*\[Rho]^3 - 
           709761*\[Rho]^4 - 51345*\[Rho]^5 + 3780*\[Rho]^6) + 
         2*tc^11*(8820 - 89880*\[Rho] - 923875*\[Rho]^2 - 1618563*\[Rho]^3 - 
           709761*\[Rho]^4 - 51345*\[Rho]^5 + 3780*\[Rho]^6)) - 
       24*tc^3*(40*\[Rho]^2*(-1 + 3*\[Rho]^2) + 40*tc^16*\[Rho]^2*
          (-1 + 3*\[Rho]^2) - 70*tc*\[Rho]^(3/2)*(-3 - 3*\[Rho] + 
           13*\[Rho]^2 + 9*\[Rho]^3) - 70*tc^15*\[Rho]^(3/2)*
          (-3 - 3*\[Rho] + 13*\[Rho]^2 + 9*\[Rho]^3) + 
         12*tc^2*\[Rho]*(-35 - 90*\[Rho] + 168*\[Rho]^2 + 396*\[Rho]^3 + 
           105*\[Rho]^4) + 12*tc^14*\[Rho]*(-35 - 90*\[Rho] + 168*\[Rho]^2 + 
           396*\[Rho]^3 + 105*\[Rho]^4) - 420*tc^8*\[Rho]*
          (236 + 1533*\[Rho] + 2493*\[Rho]^2 + 1207*\[Rho]^3 + 
           147*\[Rho]^4) - 105*tc^3*Sqrt[\[Rho]]*(-5 - 50*\[Rho] - 
           126*\[Rho]^2 - 28*\[Rho]^3 + 35*\[Rho]^4 + 6*\[Rho]^5) - 
         105*tc^13*Sqrt[\[Rho]]*(-5 - 50*\[Rho] - 126*\[Rho]^2 - 
           28*\[Rho]^3 + 35*\[Rho]^4 + 6*\[Rho]^5) + 105*tc^5*Sqrt[\[Rho]]*
          (3 + 162*\[Rho] + 490*\[Rho]^2 + 324*\[Rho]^3 + 99*\[Rho]^4 + 
           18*\[Rho]^5) + 105*tc^11*Sqrt[\[Rho]]*(3 + 162*\[Rho] + 
           490*\[Rho]^2 + 324*\[Rho]^3 + 99*\[Rho]^4 + 18*\[Rho]^5) - 
         70*tc^7*Sqrt[\[Rho]]*(30 - 609*\[Rho] - 2337*\[Rho]^2 - 
           1645*\[Rho]^3 - 123*\[Rho]^4 + 36*\[Rho]^5) - 
         70*tc^9*Sqrt[\[Rho]]*(30 - 609*\[Rho] - 2337*\[Rho]^2 - 
           1645*\[Rho]^3 - 123*\[Rho]^4 + 36*\[Rho]^5) + 
         70*tc^6*(24 + 621*\[Rho] + 3027*\[Rho]^2 + 4952*\[Rho]^3 + 
           2960*\[Rho]^4 + 519*\[Rho]^5 + 9*\[Rho]^6) + 
         70*tc^10*(24 + 621*\[Rho] + 3027*\[Rho]^2 + 4952*\[Rho]^3 + 
           2960*\[Rho]^4 + 519*\[Rho]^5 + 9*\[Rho]^6) - 
         14*tc^4*(30 + 585*\[Rho] + 2860*\[Rho]^2 + 3829*\[Rho]^3 + 
           1693*\[Rho]^4 + 390*\[Rho]^5 + 45*\[Rho]^6) - 
         14*tc^12*(30 + 585*\[Rho] + 2860*\[Rho]^2 + 3829*\[Rho]^3 + 
           1693*\[Rho]^4 + 390*\[Rho]^5 + 45*\[Rho]^6))*Log[tc] + 
       20160*tc^10*(-1 + tc^2)*Sqrt[\[Rho]]*(9 + 118*\[Rho] + 385*\[Rho]^2 + 
         370*\[Rho]^3 + 90*\[Rho]^4)*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^5*Sqrt[\[Rho]]*Log[tc])^2))/(31500*mb^4*(-1 + tc^2)*
   \[Rho]^(3/2)) + 
 (m2*((21*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
           (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
          65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
           (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
          4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
            5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])^2*
      ((-1 + tc^2)*(22*\[Rho]^(5/2) + 22*tc^20*\[Rho]^(5/2) - 
         68*tc*\[Rho]^2*(3 + 2*\[Rho]) - 68*tc^19*\[Rho]^2*(3 + 2*\[Rho]) + 
         tc^2*\[Rho]^(3/2)*(813 + 1403*\[Rho] + 602*\[Rho]^2) + 
         tc^18*\[Rho]^(3/2)*(813 + 1403*\[Rho] + 602*\[Rho]^2) + 
         2*tc^10*Sqrt[\[Rho]]*(312 + 15915*\[Rho] + 39453*\[Rho]^2 - 
           22178*\[Rho]^3) - 2*tc^3*\[Rho]*(765 + 2700*\[Rho] + 
           1033*\[Rho]^2 + 360*\[Rho]^3) - 2*tc^17*\[Rho]*
          (765 + 2700*\[Rho] + 1033*\[Rho]^2 + 360*\[Rho]^3) - 
         2*tc^4*Sqrt[\[Rho]]*(-609 - 4890*\[Rho] + 885*\[Rho]^2 + 
           377*\[Rho]^3) - 2*tc^16*Sqrt[\[Rho]]*(-609 - 4890*\[Rho] + 
           885*\[Rho]^2 + 377*\[Rho]^3) - 8*tc^6*Sqrt[\[Rho]]*
          (-27 + 3405*\[Rho] + 3285*\[Rho]^2 + 629*\[Rho]^3) - 
         8*tc^14*Sqrt[\[Rho]]*(-27 + 3405*\[Rho] + 3285*\[Rho]^2 + 
           629*\[Rho]^3) + 2*tc^8*Sqrt[\[Rho]]*(-3033 + 37086*\[Rho] + 
           30306*\[Rho]^2 + 11521*\[Rho]^3) + 2*tc^12*Sqrt[\[Rho]]*
          (-3033 + 37086*\[Rho] + 30306*\[Rho]^2 + 11521*\[Rho]^3) - 
         2*tc^5*(90 + 3771*\[Rho] - 7560*\[Rho]^2 - 8849*\[Rho]^3 + 
           180*\[Rho]^4) - 2*tc^15*(90 + 3771*\[Rho] - 7560*\[Rho]^2 - 
           8849*\[Rho]^3 + 180*\[Rho]^4) + 2*tc^7*(-450 + 10323*\[Rho] - 
           8880*\[Rho]^2 - 9049*\[Rho]^3 + 360*\[Rho]^4) + 
         2*tc^13*(-450 + 10323*\[Rho] - 8880*\[Rho]^2 - 9049*\[Rho]^3 + 
           360*\[Rho]^4) + 2*tc^9*(1620 - 14427*\[Rho] - 49878*\[Rho]^2 - 
           7339*\[Rho]^3 + 1260*\[Rho]^4) + 2*tc^11*(1620 - 14427*\[Rho] - 
           49878*\[Rho]^2 - 7339*\[Rho]^3 + 1260*\[Rho]^4)) - 
       12*tc^3*(-45*tc^5*Sqrt[\[Rho]]*(-17 - 107*\[Rho] - 34*\[Rho]^2 + 
           8*\[Rho]^3) - 45*tc^11*Sqrt[\[Rho]]*(-17 - 107*\[Rho] - 
           34*\[Rho]^2 + 8*\[Rho]^3) + 8*(\[Rho] + 24*\[Rho]^3) + 
         8*tc^16*(\[Rho] + 24*\[Rho]^3) - 5*tc*Sqrt[\[Rho]]*
          (9 - 11*\[Rho] + 204*\[Rho]^2 + 48*\[Rho]^3) - 
         5*tc^15*Sqrt[\[Rho]]*(9 - 11*\[Rho] + 204*\[Rho]^2 + 48*\[Rho]^3) + 
         5*tc^3*Sqrt[\[Rho]]*(3 - 43*\[Rho] + 30*\[Rho]^2 + 156*\[Rho]^3) + 
         5*tc^13*Sqrt[\[Rho]]*(3 - 43*\[Rho] + 30*\[Rho]^2 + 156*\[Rho]^3) - 
         5*tc^7*Sqrt[\[Rho]]*(291 - 1517*\[Rho] - 2316*\[Rho]^2 + 
           180*\[Rho]^3) - 5*tc^9*Sqrt[\[Rho]]*(291 - 1517*\[Rho] - 
           2316*\[Rho]^2 + 180*\[Rho]^3) - 4*tc^4*(90 + 349*\[Rho] + 
           960*\[Rho]^2 + 801*\[Rho]^3) - 4*tc^12*(90 + 349*\[Rho] + 
           960*\[Rho]^2 + 801*\[Rho]^3) - 40*tc^8*(-6 + 139*\[Rho] + 
           478*\[Rho]^2 + 361*\[Rho]^3 + 6*\[Rho]^4) - 
         4*tc^2*(-15 + 16*\[Rho] - 365*\[Rho]^2 - 266*\[Rho]^3 + 
           60*\[Rho]^4) - 4*tc^14*(-15 + 16*\[Rho] - 365*\[Rho]^2 - 
           266*\[Rho]^3 + 60*\[Rho]^4) + 4*tc^6*(135 + 338*\[Rho] - 
           1515*\[Rho]^2 + 1572*\[Rho]^3 + 180*\[Rho]^4) + 
         4*tc^10*(135 + 338*\[Rho] - 1515*\[Rho]^2 + 1572*\[Rho]^3 + 
           180*\[Rho]^4))*Log[tc] - 1440*tc^8*(-1 + tc^2)^3*Sqrt[\[Rho]]*
        (7 - 13*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
     (tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^4) - 
    (70*(2*(-1 + tc^2)*(5*\[Rho]^(3/2) + 5*tc^10*\[Rho]^(3/2) - 
         21*tc*\[Rho]*(1 + \[Rho]) - 21*tc^9*\[Rho]*(1 + \[Rho]) + 
         20*tc^4*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         20*tc^6*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         5*tc^2*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
         5*tc^8*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
         3*tc^3*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) - 
         3*tc^7*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) + 
         6*tc^5*(5 + 54*\[Rho] + 54*\[Rho]^2 + 5*\[Rho]^3)) - 
       240*tc^6*Sqrt[\[Rho]]*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc])*
      ((-1 + tc^2)*(22*\[Rho]^(5/2) + 22*tc^20*\[Rho]^(5/2) - 
         68*tc*\[Rho]^2*(3 + 2*\[Rho]) - 68*tc^19*\[Rho]^2*(3 + 2*\[Rho]) + 
         tc^2*\[Rho]^(3/2)*(813 + 1403*\[Rho] + 602*\[Rho]^2) + 
         tc^18*\[Rho]^(3/2)*(813 + 1403*\[Rho] + 602*\[Rho]^2) + 
         2*tc^10*Sqrt[\[Rho]]*(312 + 15915*\[Rho] + 39453*\[Rho]^2 - 
           22178*\[Rho]^3) - 2*tc^3*\[Rho]*(765 + 2700*\[Rho] + 
           1033*\[Rho]^2 + 360*\[Rho]^3) - 2*tc^17*\[Rho]*
          (765 + 2700*\[Rho] + 1033*\[Rho]^2 + 360*\[Rho]^3) - 
         2*tc^4*Sqrt[\[Rho]]*(-609 - 4890*\[Rho] + 885*\[Rho]^2 + 
           377*\[Rho]^3) - 2*tc^16*Sqrt[\[Rho]]*(-609 - 4890*\[Rho] + 
           885*\[Rho]^2 + 377*\[Rho]^3) - 8*tc^6*Sqrt[\[Rho]]*
          (-27 + 3405*\[Rho] + 3285*\[Rho]^2 + 629*\[Rho]^3) - 
         8*tc^14*Sqrt[\[Rho]]*(-27 + 3405*\[Rho] + 3285*\[Rho]^2 + 
           629*\[Rho]^3) + 2*tc^8*Sqrt[\[Rho]]*(-3033 + 37086*\[Rho] + 
           30306*\[Rho]^2 + 11521*\[Rho]^3) + 2*tc^12*Sqrt[\[Rho]]*
          (-3033 + 37086*\[Rho] + 30306*\[Rho]^2 + 11521*\[Rho]^3) - 
         2*tc^5*(90 + 3771*\[Rho] - 7560*\[Rho]^2 - 8849*\[Rho]^3 + 
           180*\[Rho]^4) - 2*tc^15*(90 + 3771*\[Rho] - 7560*\[Rho]^2 - 
           8849*\[Rho]^3 + 180*\[Rho]^4) + 2*tc^7*(-450 + 10323*\[Rho] - 
           8880*\[Rho]^2 - 9049*\[Rho]^3 + 360*\[Rho]^4) + 
         2*tc^13*(-450 + 10323*\[Rho] - 8880*\[Rho]^2 - 9049*\[Rho]^3 + 
           360*\[Rho]^4) + 2*tc^9*(1620 - 14427*\[Rho] - 49878*\[Rho]^2 - 
           7339*\[Rho]^3 + 1260*\[Rho]^4) + 2*tc^11*(1620 - 14427*\[Rho] - 
           49878*\[Rho]^2 - 7339*\[Rho]^3 + 1260*\[Rho]^4)) - 
       12*tc^3*(-45*tc^5*Sqrt[\[Rho]]*(-17 - 107*\[Rho] - 34*\[Rho]^2 + 
           8*\[Rho]^3) - 45*tc^11*Sqrt[\[Rho]]*(-17 - 107*\[Rho] - 
           34*\[Rho]^2 + 8*\[Rho]^3) + 8*(\[Rho] + 24*\[Rho]^3) + 
         8*tc^16*(\[Rho] + 24*\[Rho]^3) - 5*tc*Sqrt[\[Rho]]*
          (9 - 11*\[Rho] + 204*\[Rho]^2 + 48*\[Rho]^3) - 
         5*tc^15*Sqrt[\[Rho]]*(9 - 11*\[Rho] + 204*\[Rho]^2 + 48*\[Rho]^3) + 
         5*tc^3*Sqrt[\[Rho]]*(3 - 43*\[Rho] + 30*\[Rho]^2 + 156*\[Rho]^3) + 
         5*tc^13*Sqrt[\[Rho]]*(3 - 43*\[Rho] + 30*\[Rho]^2 + 156*\[Rho]^3) - 
         5*tc^7*Sqrt[\[Rho]]*(291 - 1517*\[Rho] - 2316*\[Rho]^2 + 
           180*\[Rho]^3) - 5*tc^9*Sqrt[\[Rho]]*(291 - 1517*\[Rho] - 
           2316*\[Rho]^2 + 180*\[Rho]^3) - 4*tc^4*(90 + 349*\[Rho] + 
           960*\[Rho]^2 + 801*\[Rho]^3) - 4*tc^12*(90 + 349*\[Rho] + 
           960*\[Rho]^2 + 801*\[Rho]^3) - 40*tc^8*(-6 + 139*\[Rho] + 
           478*\[Rho]^2 + 361*\[Rho]^3 + 6*\[Rho]^4) - 
         4*tc^2*(-15 + 16*\[Rho] - 365*\[Rho]^2 - 266*\[Rho]^3 + 
           60*\[Rho]^4) - 4*tc^14*(-15 + 16*\[Rho] - 365*\[Rho]^2 - 
           266*\[Rho]^3 + 60*\[Rho]^4) + 4*tc^6*(135 + 338*\[Rho] - 
           1515*\[Rho]^2 + 1572*\[Rho]^3 + 180*\[Rho]^4) + 
         4*tc^10*(135 + 338*\[Rho] - 1515*\[Rho]^2 + 1572*\[Rho]^3 + 
           180*\[Rho]^4))*Log[tc] - 1440*tc^8*(-1 + tc^2)^3*Sqrt[\[Rho]]*
        (7 - 13*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
     (tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) - 
    (35*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(88*\[Rho]^3 + 88*tc^22*\[Rho]^3 - 3*tc*\[Rho]^(5/2)*
          (299 + 214*\[Rho]) - 3*tc^21*\[Rho]^(5/2)*(299 + 214*\[Rho]) + 
         2*tc^2*\[Rho]^2*(2001 + 3503*\[Rho] + 1434*\[Rho]^2) + 
         2*tc^20*\[Rho]^2*(2001 + 3503*\[Rho] + 1434*\[Rho]^2) - 
         6*tc^3*\[Rho]^(3/2)*(1579 + 5233*\[Rho] + 3975*\[Rho]^2 + 
           986*\[Rho]^3) - 6*tc^19*\[Rho]^(3/2)*(1579 + 5233*\[Rho] + 
           3975*\[Rho]^2 + 986*\[Rho]^3) + 48*tc^7*Sqrt[\[Rho]]*
          (189 + 1654*\[Rho] + 4550*\[Rho]^2 + 5732*\[Rho]^3 + 
           797*\[Rho]^4) + 48*tc^15*Sqrt[\[Rho]]*(189 + 1654*\[Rho] + 
           4550*\[Rho]^2 + 5732*\[Rho]^3 + 797*\[Rho]^4) + 
         2*tc^4*\[Rho]*(6930 + 33285*\[Rho] + 35351*\[Rho]^2 + 
           10464*\[Rho]^3 + 2160*\[Rho]^4) + 2*tc^18*\[Rho]*
          (6930 + 33285*\[Rho] + 35351*\[Rho]^2 + 10464*\[Rho]^3 + 
           2160*\[Rho]^4) + 3*tc^5*Sqrt[\[Rho]]*(-3588 - 29348*\[Rho] - 
           21235*\[Rho]^2 + 11934*\[Rho]^3 + 3044*\[Rho]^4) + 
         3*tc^17*Sqrt[\[Rho]]*(-3588 - 29348*\[Rho] - 21235*\[Rho]^2 + 
           11934*\[Rho]^3 + 3044*\[Rho]^4) + 12*tc^11*Sqrt[\[Rho]]*
          (264 - 78341*\[Rho] - 139423*\[Rho]^2 - 26649*\[Rho]^3 + 
           26594*\[Rho]^4) - 6*tc^9*Sqrt[\[Rho]]*(-4338 + 22318*\[Rho] + 
           143057*\[Rho]^2 + 124772*\[Rho]^3 + 29186*\[Rho]^4) - 
         6*tc^13*Sqrt[\[Rho]]*(-4338 + 22318*\[Rho] + 143057*\[Rho]^2 + 
           124772*\[Rho]^3 + 29186*\[Rho]^4) + 4*tc^8*(1350 - 49257*\[Rho] + 
           18858*\[Rho]^2 + 59660*\[Rho]^3 + 41151*\[Rho]^4 - 
           1080*\[Rho]^5) + 4*tc^14*(1350 - 49257*\[Rho] + 18858*\[Rho]^2 + 
           59660*\[Rho]^3 + 41151*\[Rho]^4 - 1080*\[Rho]^5) + 
         4*tc^6*(270 + 17109*\[Rho] - 4026*\[Rho]^2 - 60106*\[Rho]^3 - 
           37851*\[Rho]^4 + 540*\[Rho]^5) + 4*tc^16*(270 + 17109*\[Rho] - 
           4026*\[Rho]^2 - 60106*\[Rho]^3 - 37851*\[Rho]^4 + 540*\[Rho]^5) - 
         4*tc^10*(4860 - 60003*\[Rho] - 285045*\[Rho]^2 - 298517*\[Rho]^3 - 
           22071*\[Rho]^4 + 3780*\[Rho]^5) - 4*tc^12*(4860 - 60003*\[Rho] - 
           285045*\[Rho]^2 - 298517*\[Rho]^3 - 22071*\[Rho]^4 + 
           3780*\[Rho]^5)) - 24*tc^3*(10*\[Rho]^(3/2)*(1 + 24*\[Rho]^2) + 
         10*tc^18*\[Rho]^(3/2)*(1 + 24*\[Rho]^2) - 6*tc*\[Rho]*
          (7 + 7*\[Rho] + 300*\[Rho]^2 + 168*\[Rho]^3) - 
         6*tc^17*\[Rho]*(7 + 7*\[Rho] + 300*\[Rho]^2 + 168*\[Rho]^3) + 
         15*tc^2*Sqrt[\[Rho]]*(9 - 8*\[Rho] + 307*\[Rho]^2 + 386*\[Rho]^3 + 
           48*\[Rho]^4) + 15*tc^16*Sqrt[\[Rho]]*(9 - 8*\[Rho] + 
           307*\[Rho]^2 + 386*\[Rho]^3 + 48*\[Rho]^4) - 15*tc^4*Sqrt[\[Rho]]*
          (3 - 32*\[Rho] + 281*\[Rho]^2 + 372*\[Rho]^3 + 156*\[Rho]^4) - 
         15*tc^14*Sqrt[\[Rho]]*(3 - 32*\[Rho] + 281*\[Rho]^2 + 372*\[Rho]^3 + 
           156*\[Rho]^4) + 15*tc^8*Sqrt[\[Rho]]*(291 - 1602*\[Rho] - 
           5483*\[Rho]^2 - 3182*\[Rho]^3 + 180*\[Rho]^4) + 
         15*tc^10*Sqrt[\[Rho]]*(291 - 1602*\[Rho] - 5483*\[Rho]^2 - 
           3182*\[Rho]^3 + 180*\[Rho]^4) + 5*tc^6*Sqrt[\[Rho]]*
          (-459 - 5636*\[Rho] - 9837*\[Rho]^2 - 912*\[Rho]^3 + 
           216*\[Rho]^4) + 5*tc^12*Sqrt[\[Rho]]*(-459 - 5636*\[Rho] - 
           9837*\[Rho]^2 - 912*\[Rho]^3 + 216*\[Rho]^4) + 
         12*tc^5*(90 + 427*\[Rho] + 1032*\[Rho]^2 + 2440*\[Rho]^3 + 
           1113*\[Rho]^4) + 12*tc^13*(90 + 427*\[Rho] + 1032*\[Rho]^2 + 
           2440*\[Rho]^3 + 1113*\[Rho]^4) + 20*tc^9*(-36 + 867*\[Rho] - 
           759*\[Rho]^2 + 6532*\[Rho]^3 + 3162*\[Rho]^4 + 36*\[Rho]^5) + 
         2*tc^3*(-90 + 138*\[Rho] - 2307*\[Rho]^2 - 3995*\[Rho]^3 - 
           1428*\[Rho]^4 + 360*\[Rho]^5) + 2*tc^15*(-90 + 138*\[Rho] - 
           2307*\[Rho]^2 - 3995*\[Rho]^3 - 1428*\[Rho]^4 + 360*\[Rho]^5) - 
         6*tc^7*(270 + 598*\[Rho] - 17617*\[Rho]^2 - 3505*\[Rho]^3 + 
           5112*\[Rho]^4 + 360*\[Rho]^5) - 6*tc^11*(270 + 598*\[Rho] - 
           17617*\[Rho]^2 - 3505*\[Rho]^3 + 5112*\[Rho]^4 + 360*\[Rho]^5))*
        Log[tc] + 2880*tc^9*(-1 + tc^2)^3*Sqrt[\[Rho]]*
        (21 - 38*\[Rho] - 84*\[Rho]^2 + 120*\[Rho]^3)*Log[tc]^2))/
     (tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) + 
    (50*((-1 + tc^2)*(220*\[Rho]^(7/2) + 220*tc^24*\[Rho]^(7/2) - 
         4*tc*\[Rho]^3*(613 + 460*\[Rho]) - 4*tc^23*\[Rho]^3*
          (613 + 460*\[Rho]) + 4*tc^2*\[Rho]^(5/2)*(3036 + 5381*\[Rho] + 
           2175*\[Rho]^2) + 4*tc^22*\[Rho]^(5/2)*(3036 + 5381*\[Rho] + 
           2175*\[Rho]^2) - 4*tc^3*\[Rho]^2*(8390 + 26926*\[Rho] + 
           22300*\[Rho]^2 + 5565*\[Rho]^3) - 4*tc^21*\[Rho]^2*
          (8390 + 26926*\[Rho] + 22300*\[Rho]^2 + 5565*\[Rho]^3) + 
         5*tc^4*\[Rho]^(3/2)*(11537 + 57095*\[Rho] + 76007*\[Rho]^2 + 
           35475*\[Rho]^3 + 5754*\[Rho]^4) + 5*tc^20*\[Rho]^(3/2)*
          (11537 + 57095*\[Rho] + 76007*\[Rho]^2 + 35475*\[Rho]^3 + 
           5754*\[Rho]^4) - 10*tc^6*Sqrt[\[Rho]]*(-4977 - 44494*\[Rho] - 
           72493*\[Rho]^2 + 6025*\[Rho]^3 + 29670*\[Rho]^4 + 4809*\[Rho]^5) - 
         10*tc^18*Sqrt[\[Rho]]*(-4977 - 44494*\[Rho] - 72493*\[Rho]^2 + 
           6025*\[Rho]^3 + 29670*\[Rho]^4 + 4809*\[Rho]^5) - 
         2*tc^5*\[Rho]*(34965 + 209810*\[Rho] + 344378*\[Rho]^2 + 
           227030*\[Rho]^3 + 54075*\[Rho]^4 + 7560*\[Rho]^5) - 
         2*tc^19*\[Rho]*(34965 + 209810*\[Rho] + 344378*\[Rho]^2 + 
           227030*\[Rho]^3 + 54075*\[Rho]^4 + 7560*\[Rho]^5) - 
         20*tc^8*Sqrt[\[Rho]]*(3402 - 17930*\[Rho] - 95300*\[Rho]^2 + 
           10575*\[Rho]^3 + 78174*\[Rho]^4 + 8106*\[Rho]^5) - 
         20*tc^16*Sqrt[\[Rho]]*(3402 - 17930*\[Rho] - 95300*\[Rho]^2 + 
           10575*\[Rho]^3 + 78174*\[Rho]^4 + 8106*\[Rho]^5) + 
         10*tc^10*Sqrt[\[Rho]]*(-5481 - 202742*\[Rho] - 162149*\[Rho]^2 + 
           381351*\[Rho]^3 + 475992*\[Rho]^4 + 74193*\[Rho]^5) + 
         10*tc^14*Sqrt[\[Rho]]*(-5481 - 202742*\[Rho] - 162149*\[Rho]^2 + 
           381351*\[Rho]^3 + 475992*\[Rho]^4 + 74193*\[Rho]^5) - 
         2*tc^12*Sqrt[\[Rho]]*(17640 - 4038995*\[Rho] - 12361421*\[Rho]^2 - 
           9724941*\[Rho]^3 + 213015*\[Rho]^4 + 651210*\[Rho]^5) - 
         10*tc^7*(378 + 32823*\[Rho] + 89626*\[Rho]^2 - 42520*\[Rho]^3 - 
           184948*\[Rho]^4 - 70329*\[Rho]^5 + 756*\[Rho]^6) - 
         10*tc^17*(378 + 32823*\[Rho] + 89626*\[Rho]^2 - 42520*\[Rho]^3 - 
           184948*\[Rho]^4 - 70329*\[Rho]^5 + 756*\[Rho]^6) + 
         2*tc^9*(-9450 + 489195*\[Rho] + 547150*\[Rho]^2 - 1255342*\[Rho]^3 - 
           851440*\[Rho]^4 - 401205*\[Rho]^5 + 7560*\[Rho]^6) + 
         2*tc^15*(-9450 + 489195*\[Rho] + 547150*\[Rho]^2 - 
           1255342*\[Rho]^3 - 851440*\[Rho]^4 - 401205*\[Rho]^5 + 
           7560*\[Rho]^6) + 2*tc^11*(34020 - 532035*\[Rho] - 
           3765830*\[Rho]^2 - 6783082*\[Rho]^3 - 3694150*\[Rho]^4 - 
           127155*\[Rho]^5 + 26460*\[Rho]^6) + 
         2*tc^13*(34020 - 532035*\[Rho] - 3765830*\[Rho]^2 - 
           6783082*\[Rho]^3 - 3694150*\[Rho]^4 - 127155*\[Rho]^5 + 
           26460*\[Rho]^6)) - 12*tc^3*(-70*tc*\[Rho]^(3/2)*
          (3 + 3*\[Rho] + 116*\[Rho]^2 + 72*\[Rho]^3) - 70*tc^19*\[Rho]^(3/2)*
          (3 + 3*\[Rho] + 116*\[Rho]^2 + 72*\[Rho]^3) + 
         40*(\[Rho]^2 + 24*\[Rho]^4) + 40*tc^20*(\[Rho]^2 + 24*\[Rho]^4) + 
         4*tc^2*\[Rho]*(105 + 250*\[Rho] + 7539*\[Rho]^2 + 10200*\[Rho]^3 + 
           2520*\[Rho]^4) + 4*tc^18*\[Rho]*(105 + 250*\[Rho] + 
           7539*\[Rho]^2 + 10200*\[Rho]^3 + 2520*\[Rho]^4) - 
         35*tc^3*Sqrt[\[Rho]]*(27 - 15*\[Rho] + 969*\[Rho]^2 + 
           3199*\[Rho]^3 + 1812*\[Rho]^4 + 144*\[Rho]^5) - 
         35*tc^17*Sqrt[\[Rho]]*(27 - 15*\[Rho] + 969*\[Rho]^2 + 
           3199*\[Rho]^3 + 1812*\[Rho]^4 + 144*\[Rho]^5) - 
         35*tc^7*Sqrt[\[Rho]]*(-459 - 9069*\[Rho] - 34773*\[Rho]^2 - 
           23425*\[Rho]^3 - 774*\[Rho]^4 + 216*\[Rho]^5) - 
         35*tc^13*Sqrt[\[Rho]]*(-459 - 9069*\[Rho] - 34773*\[Rho]^2 - 
           23425*\[Rho]^3 - 774*\[Rho]^4 + 216*\[Rho]^5) + 
         35*tc^5*Sqrt[\[Rho]]*(9 + 27*\[Rho] + 2367*\[Rho]^2 + 
           4739*\[Rho]^3 + 2586*\[Rho]^4 + 468*\[Rho]^5) + 
         35*tc^15*Sqrt[\[Rho]]*(9 + 27*\[Rho] + 2367*\[Rho]^2 + 
           4739*\[Rho]^3 + 2586*\[Rho]^4 + 468*\[Rho]^5) - 
         35*tc^9*Sqrt[\[Rho]]*(873 - 4575*\[Rho] - 28923*\[Rho]^2 - 
           40355*\[Rho]^3 - 12276*\[Rho]^4 + 540*\[Rho]^5) - 
         35*tc^11*Sqrt[\[Rho]]*(873 - 4575*\[Rho] - 28923*\[Rho]^2 - 
           40355*\[Rho]^3 - 12276*\[Rho]^4 + 540*\[Rho]^5) - 
         4*tc^6*(1890 + 10605*\[Rho] - 17630*\[Rho]^2 + 21798*\[Rho]^3 + 
           100200*\[Rho]^4 + 31185*\[Rho]^5) - 4*tc^14*(1890 + 10605*\[Rho] - 
           17630*\[Rho]^2 + 21798*\[Rho]^3 + 100200*\[Rho]^4 + 
           31185*\[Rho]^5) + 4*tc^4*(315 - 630*\[Rho] + 240*\[Rho]^2 + 
           15638*\[Rho]^3 + 18815*\[Rho]^4 + 3780*\[Rho]^5 - 1260*\[Rho]^6) + 
         4*tc^16*(315 - 630*\[Rho] + 240*\[Rho]^2 + 15638*\[Rho]^3 + 
           18815*\[Rho]^4 + 3780*\[Rho]^5 - 1260*\[Rho]^6) - 
         280*tc^10*(-18 + 378*\[Rho] - 6090*\[Rho]^2 - 7313*\[Rho]^3 + 
           6412*\[Rho]^4 + 2151*\[Rho]^5 + 18*\[Rho]^6) + 
         28*tc^8*(405 + 600*\[Rho] - 79390*\[Rho]^2 - 134682*\[Rho]^3 - 
           4155*\[Rho]^4 + 11430*\[Rho]^5 + 540*\[Rho]^6) + 
         28*tc^12*(405 + 600*\[Rho] - 79390*\[Rho]^2 - 134682*\[Rho]^3 - 
           4155*\[Rho]^4 + 11430*\[Rho]^5 + 540*\[Rho]^6))*Log[tc] - 
       10080*tc^10*(-1 + tc^2)^3*Sqrt[\[Rho]]*(21 - 35*\[Rho] - 
         695*\[Rho]^2 - 155*\[Rho]^3 + 180*\[Rho]^4)*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^5*Sqrt[\[Rho]]*Log[tc])^2))/(15750*mb^4*(-1 + tc^2)^3*
   \[Rho]^(3/2)) + 
 (r12*((-21*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
           (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
          65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
           (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
          4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
            5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])^2*
      ((-1 + tc^2)*(20*\[Rho]^3 + 20*tc^16*\[Rho]^3 - 36*tc*\[Rho]^(5/2)*
          (4 + 5*\[Rho]) - 36*tc^15*\[Rho]^(5/2)*(4 + 5*\[Rho]) + 
         tc^2*\[Rho]^2*(162 + 2023*\[Rho] + 1089*\[Rho]^2) + 
         tc^14*\[Rho]^2*(162 + 2023*\[Rho] + 1089*\[Rho]^2) + 
         tc^4*(135 + 1032*\[Rho] + 3018*\[Rho]^2 - 15184*\[Rho]^3 - 
           11241*\[Rho]^4) + tc^12*(135 + 1032*\[Rho] + 3018*\[Rho]^2 - 
           15184*\[Rho]^3 - 11241*\[Rho]^4) + 6*tc^7*Sqrt[\[Rho]]*
          (81 + 292*\[Rho] + 710*\[Rho]^2 - 1782*\[Rho]^3 + 225*\[Rho]^4) + 
         6*tc^9*Sqrt[\[Rho]]*(81 + 292*\[Rho] + 710*\[Rho]^2 - 
           1782*\[Rho]^3 + 225*\[Rho]^4) - 6*tc^3*Sqrt[\[Rho]]*
          (12 + 79*\[Rho] + 660*\[Rho]^2 - 489*\[Rho]^3 + 240*\[Rho]^4) - 
         6*tc^13*Sqrt[\[Rho]]*(12 + 79*\[Rho] + 660*\[Rho]^2 - 489*\[Rho]^3 + 
           240*\[Rho]^4) - 6*tc^5*Sqrt[\[Rho]]*(-21 + 213*\[Rho] - 
           2434*\[Rho]^2 - 7083*\[Rho]^3 + 615*\[Rho]^4) - 
         6*tc^11*Sqrt[\[Rho]]*(-21 + 213*\[Rho] - 2434*\[Rho]^2 - 
           7083*\[Rho]^3 + 615*\[Rho]^4) - 2*tc^8*(-855 + 1704*\[Rho] - 
           6570*\[Rho]^2 - 92*\[Rho]^3 + 7401*\[Rho]^4) + 
         tc^6*(-450 - 5088*\[Rho] + 2130*\[Rho]^2 - 38791*\[Rho]^3 + 
           16653*\[Rho]^4) + tc^10*(-450 - 5088*\[Rho] + 2130*\[Rho]^2 - 
           38791*\[Rho]^3 + 16653*\[Rho]^4)) - 
       12*tc^3*(8*\[Rho]^(3/2)*(-4 + 75*\[Rho]^2) + 8*tc^12*\[Rho]^(3/2)*
          (-4 + 75*\[Rho]^2) + 15*tc^3*\[Rho]*(-13 + 75*\[Rho] - 
           108*\[Rho]^2 + 48*\[Rho]^3) + 15*tc^9*\[Rho]*(-13 + 75*\[Rho] - 
           108*\[Rho]^2 + 48*\[Rho]^3) - 80*tc^6*Sqrt[\[Rho]]*
          (-9 - 11*\[Rho] - 27*\[Rho]^2 + 48*\[Rho]^3) - 
         15*tc*\[Rho]*(-1 - 5*\[Rho] + 82*\[Rho]^2 + 50*\[Rho]^3) - 
         15*tc^11*\[Rho]*(-1 - 5*\[Rho] + 82*\[Rho]^2 + 50*\[Rho]^3) + 
         2*tc^2*Sqrt[\[Rho]]*(45 - 34*\[Rho] + 10*\[Rho]^2 + 1030*\[Rho]^3 - 
           375*\[Rho]^4) + 2*tc^10*Sqrt[\[Rho]]*(45 - 34*\[Rho] + 
           10*\[Rho]^2 + 1030*\[Rho]^3 - 375*\[Rho]^4) - 
         30*tc^5*(-3 + 26*\[Rho] - 26*\[Rho]^2 + 193*\[Rho]^3 + 4*\[Rho]^4) - 
         30*tc^7*(-3 + 26*\[Rho] - 26*\[Rho]^2 + 193*\[Rho]^3 + 4*\[Rho]^4) + 
         20*tc^4*Sqrt[\[Rho]]*(-18 - 17*\[Rho] + 68*\[Rho]^2 + 251*\[Rho]^3 + 
           6*\[Rho]^4) + 20*tc^8*Sqrt[\[Rho]]*(-18 - 17*\[Rho] + 
           68*\[Rho]^2 + 251*\[Rho]^3 + 6*\[Rho]^4))*Log[tc] + 
       1440*tc^8*(-1 + tc^2)*\[Rho]*(-5 + 7*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
     (tc^2*\[Rho]^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^4) + 
    (140*((-1 + tc^2)*(5*\[Rho]^(3/2) + 5*tc^10*\[Rho]^(3/2) - 
         21*tc*\[Rho]*(1 + \[Rho]) - 21*tc^9*\[Rho]*(1 + \[Rho]) + 
         20*tc^4*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         20*tc^6*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         5*tc^2*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
         5*tc^8*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
         3*tc^3*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) - 
         3*tc^7*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) + 
         6*tc^5*(5 + 54*\[Rho] + 54*\[Rho]^2 + 5*\[Rho]^3)) - 
       120*tc^6*Sqrt[\[Rho]]*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc])*
      ((-1 + tc^2)*(20*\[Rho]^3 + 20*tc^16*\[Rho]^3 - 36*tc*\[Rho]^(5/2)*
          (4 + 5*\[Rho]) - 36*tc^15*\[Rho]^(5/2)*(4 + 5*\[Rho]) + 
         tc^2*\[Rho]^2*(162 + 2023*\[Rho] + 1089*\[Rho]^2) + 
         tc^14*\[Rho]^2*(162 + 2023*\[Rho] + 1089*\[Rho]^2) + 
         tc^4*(135 + 1032*\[Rho] + 3018*\[Rho]^2 - 15184*\[Rho]^3 - 
           11241*\[Rho]^4) + tc^12*(135 + 1032*\[Rho] + 3018*\[Rho]^2 - 
           15184*\[Rho]^3 - 11241*\[Rho]^4) + 6*tc^7*Sqrt[\[Rho]]*
          (81 + 292*\[Rho] + 710*\[Rho]^2 - 1782*\[Rho]^3 + 225*\[Rho]^4) + 
         6*tc^9*Sqrt[\[Rho]]*(81 + 292*\[Rho] + 710*\[Rho]^2 - 
           1782*\[Rho]^3 + 225*\[Rho]^4) - 6*tc^3*Sqrt[\[Rho]]*
          (12 + 79*\[Rho] + 660*\[Rho]^2 - 489*\[Rho]^3 + 240*\[Rho]^4) - 
         6*tc^13*Sqrt[\[Rho]]*(12 + 79*\[Rho] + 660*\[Rho]^2 - 489*\[Rho]^3 + 
           240*\[Rho]^4) - 6*tc^5*Sqrt[\[Rho]]*(-21 + 213*\[Rho] - 
           2434*\[Rho]^2 - 7083*\[Rho]^3 + 615*\[Rho]^4) - 
         6*tc^11*Sqrt[\[Rho]]*(-21 + 213*\[Rho] - 2434*\[Rho]^2 - 
           7083*\[Rho]^3 + 615*\[Rho]^4) - 2*tc^8*(-855 + 1704*\[Rho] - 
           6570*\[Rho]^2 - 92*\[Rho]^3 + 7401*\[Rho]^4) + 
         tc^6*(-450 - 5088*\[Rho] + 2130*\[Rho]^2 - 38791*\[Rho]^3 + 
           16653*\[Rho]^4) + tc^10*(-450 - 5088*\[Rho] + 2130*\[Rho]^2 - 
           38791*\[Rho]^3 + 16653*\[Rho]^4)) - 
       12*tc^3*(8*\[Rho]^(3/2)*(-4 + 75*\[Rho]^2) + 8*tc^12*\[Rho]^(3/2)*
          (-4 + 75*\[Rho]^2) + 15*tc^3*\[Rho]*(-13 + 75*\[Rho] - 
           108*\[Rho]^2 + 48*\[Rho]^3) + 15*tc^9*\[Rho]*(-13 + 75*\[Rho] - 
           108*\[Rho]^2 + 48*\[Rho]^3) - 80*tc^6*Sqrt[\[Rho]]*
          (-9 - 11*\[Rho] - 27*\[Rho]^2 + 48*\[Rho]^3) - 
         15*tc*\[Rho]*(-1 - 5*\[Rho] + 82*\[Rho]^2 + 50*\[Rho]^3) - 
         15*tc^11*\[Rho]*(-1 - 5*\[Rho] + 82*\[Rho]^2 + 50*\[Rho]^3) + 
         2*tc^2*Sqrt[\[Rho]]*(45 - 34*\[Rho] + 10*\[Rho]^2 + 1030*\[Rho]^3 - 
           375*\[Rho]^4) + 2*tc^10*Sqrt[\[Rho]]*(45 - 34*\[Rho] + 
           10*\[Rho]^2 + 1030*\[Rho]^3 - 375*\[Rho]^4) - 
         30*tc^5*(-3 + 26*\[Rho] - 26*\[Rho]^2 + 193*\[Rho]^3 + 4*\[Rho]^4) - 
         30*tc^7*(-3 + 26*\[Rho] - 26*\[Rho]^2 + 193*\[Rho]^3 + 4*\[Rho]^4) + 
         20*tc^4*Sqrt[\[Rho]]*(-18 - 17*\[Rho] + 68*\[Rho]^2 + 251*\[Rho]^3 + 
           6*\[Rho]^4) + 20*tc^8*Sqrt[\[Rho]]*(-18 - 17*\[Rho] + 
           68*\[Rho]^2 + 251*\[Rho]^3 + 6*\[Rho]^4))*Log[tc] + 
       1440*tc^8*(-1 + tc^2)*\[Rho]*(-5 + 7*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
     (tc^2*\[Rho]^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) + 
    (35*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(80*\[Rho]^(7/2) + 80*tc^18*\[Rho]^(7/2) - 
         15*tc*\[Rho]^3*(44 + 53*\[Rho]) - 15*tc^17*\[Rho]^3*
          (44 + 53*\[Rho]) + 6*tc^2*\[Rho]^(5/2)*(242 + 1497*\[Rho] + 
           795*\[Rho]^2) + 6*tc^16*\[Rho]^(5/2)*(242 + 1497*\[Rho] + 
           795*\[Rho]^2) - 6*tc^3*\[Rho]*(30 + 276*\[Rho] + 4555*\[Rho]^2 + 
           4356*\[Rho]^3 + 1857*\[Rho]^4) - 6*tc^15*\[Rho]*
          (30 + 276*\[Rho] + 4555*\[Rho]^2 + 4356*\[Rho]^3 + 1857*\[Rho]^4) - 
         6*tc^8*Sqrt[\[Rho]]*(378 + 7374*\[Rho] - 474*\[Rho]^2 + 
           8789*\[Rho]^3 - 14331*\[Rho]^4 + 1350*\[Rho]^5) - 
         6*tc^10*Sqrt[\[Rho]]*(378 + 7374*\[Rho] - 474*\[Rho]^2 + 
           8789*\[Rho]^3 - 14331*\[Rho]^4 + 1350*\[Rho]^5) + 
         6*tc^4*Sqrt[\[Rho]]*(126 + 1308*\[Rho] + 5822*\[Rho]^2 - 
           507*\[Rho]^3 - 4287*\[Rho]^4 + 1440*\[Rho]^5) + 
         6*tc^14*Sqrt[\[Rho]]*(126 + 1308*\[Rho] + 5822*\[Rho]^2 - 
           507*\[Rho]^3 - 4287*\[Rho]^4 + 1440*\[Rho]^5) + 
         2*tc^6*Sqrt[\[Rho]]*(-864 + 3618*\[Rho] - 56694*\[Rho]^2 - 
           272923*\[Rho]^3 - 155097*\[Rho]^4 + 11070*\[Rho]^5) + 
         2*tc^12*Sqrt[\[Rho]]*(-864 + 3618*\[Rho] - 56694*\[Rho]^2 - 
           272923*\[Rho]^3 - 155097*\[Rho]^4 + 11070*\[Rho]^5) + 
         6*tc^5*(-135 - 2091*\[Rho] - 5030*\[Rho]^2 + 19138*\[Rho]^3 + 
           45365*\[Rho]^4 + 13833*\[Rho]^5) + 6*tc^13*(-135 - 2091*\[Rho] - 
           5030*\[Rho]^2 + 19138*\[Rho]^3 + 45365*\[Rho]^4 + 
           13833*\[Rho]^5) + 6*tc^9*(-1710 - 1926*\[Rho] - 10876*\[Rho]^2 - 
           19312*\[Rho]^3 + 6179*\[Rho]^4 + 18066*\[Rho]^5) - 
         6*tc^7*(-450 - 9744*\[Rho] - 5104*\[Rho]^2 - 56743*\[Rho]^3 - 
           46694*\[Rho]^4 + 20109*\[Rho]^5) - 6*tc^11*(-450 - 9744*\[Rho] - 
           5104*\[Rho]^2 - 56743*\[Rho]^3 - 46694*\[Rho]^4 + 
           20109*\[Rho]^5)) - 24*tc^3*(10*\[Rho]^2*(-4 + 75*\[Rho]^2) + 
         10*tc^14*\[Rho]^2*(-4 + 75*\[Rho]^2) + 5*tc^2*\[Rho]^2*
          (-67 + 1044*\[Rho] + 1995*\[Rho]^2 + 450*\[Rho]^3) + 
         5*tc^12*\[Rho]^2*(-67 + 1044*\[Rho] + 1995*\[Rho]^2 + 
           450*\[Rho]^3) - 6*tc*\[Rho]^(3/2)*(-28 - 28*\[Rho] + 
           645*\[Rho]^2 + 525*\[Rho]^3) - 6*tc^13*\[Rho]^(3/2)*
          (-28 - 28*\[Rho] + 645*\[Rho]^2 + 525*\[Rho]^3) - 
         45*tc^4*\[Rho]*(-16 + 61*\[Rho] - 54*\[Rho]^2 - 109*\[Rho]^3 + 
           48*\[Rho]^4) - 45*tc^10*\[Rho]*(-16 + 61*\[Rho] - 54*\[Rho]^2 - 
           109*\[Rho]^3 + 48*\[Rho]^4) + 60*tc^7*Sqrt[\[Rho]]*
          (-45 - 218*\[Rho] - 122*\[Rho]^2 - 357*\[Rho]^3 + 276*\[Rho]^4) + 
         30*tc^6*(-9 + 87*\[Rho] + 10*\[Rho]^2 + 771*\[Rho]^3 + 
           990*\[Rho]^4 + 12*\[Rho]^5) + 30*tc^8*(-9 + 87*\[Rho] + 
           10*\[Rho]^2 + 771*\[Rho]^3 + 990*\[Rho]^4 + 12*\[Rho]^5) - 
         10*tc^5*Sqrt[\[Rho]]*(-144 - 432*\[Rho] + 240*\[Rho]^2 + 
           2473*\[Rho]^3 + 2133*\[Rho]^4 + 36*\[Rho]^5) - 
         10*tc^9*Sqrt[\[Rho]]*(-144 - 432*\[Rho] + 240*\[Rho]^2 + 
           2473*\[Rho]^3 + 2133*\[Rho]^4 + 36*\[Rho]^5) + 
         2*tc^3*Sqrt[\[Rho]]*(-180 - 189*\[Rho] - 144*\[Rho]^2 - 
           5035*\[Rho]^3 - 2115*\[Rho]^4 + 1125*\[Rho]^5) + 
         2*tc^11*Sqrt[\[Rho]]*(-180 - 189*\[Rho] - 144*\[Rho]^2 - 
           5035*\[Rho]^3 - 2115*\[Rho]^4 + 1125*\[Rho]^5))*Log[tc] - 
       2880*tc^9*(-1 + tc^2)*\[Rho]*(-24 - 5*\[Rho] + 66*\[Rho]^2 + 
         120*\[Rho]^3)*Log[tc]^2))/(tc^2*\[Rho]^2*
      ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) - 
    (50*((-1 + tc^2)*(200*\[Rho]^4 + 200*tc^20*\[Rho]^4 - 
         4*tc*\[Rho]^(7/2)*(464 + 545*\[Rho]) - 4*tc^19*\[Rho]^(7/2)*
          (464 + 545*\[Rho]) + tc^2*\[Rho]^3*(5577 + 25682*\[Rho] + 
           13515*\[Rho]^2) + tc^18*\[Rho]^3*(5577 + 25682*\[Rho] + 
           13515*\[Rho]^2) - 2*tc^3*\[Rho]^(3/2)*(180 + 4085*\[Rho] + 
           48417*\[Rho]^2 + 56715*\[Rho]^3 + 19845*\[Rho]^4) - 
         2*tc^17*\[Rho]^(3/2)*(180 + 4085*\[Rho] + 48417*\[Rho]^2 + 
           56715*\[Rho]^3 + 19845*\[Rho]^4) + tc^4*\[Rho]*
          (1890 + 16580*\[Rho] + 173669*\[Rho]^2 + 308809*\[Rho]^3 + 
           178635*\[Rho]^4 + 55125*\[Rho]^5) + tc^16*\[Rho]*
          (1890 + 16580*\[Rho] + 173669*\[Rho]^2 + 308809*\[Rho]^3 + 
           178635*\[Rho]^4 + 55125*\[Rho]^5) + tc^6*(2835 + 74340*\[Rho] + 
           223605*\[Rho]^2 - 363744*\[Rho]^3 - 2364419*\[Rho]^4 - 
           1968540*\[Rho]^5 - 344925*\[Rho]^6) + 
         tc^14*(2835 + 74340*\[Rho] + 223605*\[Rho]^2 - 363744*\[Rho]^3 - 
           2364419*\[Rho]^4 - 1968540*\[Rho]^5 - 344925*\[Rho]^6) + 
         2*tc^7*Sqrt[\[Rho]]*(4725 + 1845*\[Rho] + 234450*\[Rho]^2 + 
           1791157*\[Rho]^3 + 2514160*\[Rho]^4 + 624960*\[Rho]^5 - 
           38745*\[Rho]^6) + 2*tc^13*Sqrt[\[Rho]]*(4725 + 1845*\[Rho] + 
           234450*\[Rho]^2 + 1791157*\[Rho]^3 + 2514160*\[Rho]^4 + 
           624960*\[Rho]^5 - 38745*\[Rho]^6) - 10*tc^5*Sqrt[\[Rho]]*
          (378 + 6057*\[Rho] + 21493*\[Rho]^2 + 15705*\[Rho]^3 - 
           36297*\[Rho]^4 - 11088*\[Rho]^5 + 3024*\[Rho]^6) - 
         10*tc^15*Sqrt[\[Rho]]*(378 + 6057*\[Rho] + 21493*\[Rho]^2 + 
           15705*\[Rho]^3 - 36297*\[Rho]^4 - 11088*\[Rho]^5 + 
           3024*\[Rho]^6) + 2*tc^9*Sqrt[\[Rho]]*(2835 + 149580*\[Rho] + 
           83110*\[Rho]^2 + 327513*\[Rho]^3 + 93210*\[Rho]^4 - 
           191835*\[Rho]^5 + 14175*\[Rho]^6) + 2*tc^11*Sqrt[\[Rho]]*
          (2835 + 149580*\[Rho] + 83110*\[Rho]^2 + 327513*\[Rho]^3 + 
           93210*\[Rho]^4 - 191835*\[Rho]^5 + 14175*\[Rho]^6) - 
         10*tc^10*(-3591 - 22428*\[Rho] - 31121*\[Rho]^2 - 149435*\[Rho]^3 - 
           72367*\[Rho]^4 + 31395*\[Rho]^5 + 44793*\[Rho]^6) + 
         tc^8*(-9450 - 339570*\[Rho] - 628890*\[Rho]^2 - 1983957*\[Rho]^3 - 
           4542647*\[Rho]^4 - 1009995*\[Rho]^5 + 494865*\[Rho]^6) + 
         tc^12*(-9450 - 339570*\[Rho] - 628890*\[Rho]^2 - 1983957*\[Rho]^3 - 
           4542647*\[Rho]^4 - 1009995*\[Rho]^5 + 494865*\[Rho]^6)) - 
       12*tc^3*(40*\[Rho]^(5/2)*(-4 + 75*\[Rho]^2) + 40*tc^16*\[Rho]^(5/2)*
          (-4 + 75*\[Rho]^2) - 70*tc*\[Rho]^2*(-12 - 12*\[Rho] + 
           265*\[Rho]^2 + 225*\[Rho]^3) - 70*tc^15*\[Rho]^2*
          (-12 - 12*\[Rho] + 265*\[Rho]^2 + 225*\[Rho]^3) + 
         12*tc^2*\[Rho]^(3/2)*(-140 - 360*\[Rho] + 3829*\[Rho]^2 + 
           8220*\[Rho]^3 + 2625*\[Rho]^4) + 12*tc^14*\[Rho]^(3/2)*
          (-140 - 360*\[Rho] + 3829*\[Rho]^2 + 8220*\[Rho]^3 + 
           2625*\[Rho]^4) + 105*tc^5*\[Rho]*(-57 + 89*\[Rho] + 101*\[Rho]^2 - 
           1169*\[Rho]^3 - 276*\[Rho]^4 + 144*\[Rho]^5) + 
         105*tc^11*\[Rho]*(-57 + 89*\[Rho] + 101*\[Rho]^2 - 1169*\[Rho]^3 - 
           276*\[Rho]^4 + 144*\[Rho]^5) - 105*tc^3*\[Rho]*
          (3 - 11*\[Rho] + 423*\[Rho]^2 + 1785*\[Rho]^3 + 1226*\[Rho]^4 + 
           150*\[Rho]^5) - 105*tc^13*\[Rho]*(3 - 11*\[Rho] + 423*\[Rho]^2 + 
           1785*\[Rho]^3 + 1226*\[Rho]^4 + 150*\[Rho]^5) - 
         840*tc^8*Sqrt[\[Rho]]*(-27 - 259*\[Rho] - 269*\[Rho]^2 - 
           773*\[Rho]^3 - 436*\[Rho]^4 + 186*\[Rho]^5) + 
         140*tc^6*Sqrt[\[Rho]]*(-90 - 561*\[Rho] - 354*\[Rho]^2 + 
           1255*\[Rho]^3 + 3166*\[Rho]^4 + 1416*\[Rho]^5 + 18*\[Rho]^6) + 
         140*tc^10*Sqrt[\[Rho]]*(-90 - 561*\[Rho] - 354*\[Rho]^2 + 
           1255*\[Rho]^3 + 3166*\[Rho]^4 + 1416*\[Rho]^5 + 18*\[Rho]^6) - 
         70*tc^7*(-27 + 270*\[Rho] + 717*\[Rho]^2 + 2913*\[Rho]^3 + 
           10091*\[Rho]^4 + 4530*\[Rho]^5 + 36*\[Rho]^6) - 
         70*tc^9*(-27 + 270*\[Rho] + 717*\[Rho]^2 + 2913*\[Rho]^3 + 
           10091*\[Rho]^4 + 4530*\[Rho]^5 + 36*\[Rho]^6) - 
         14*tc^4*Sqrt[\[Rho]]*(-225 - 840*\[Rho] - 695*\[Rho]^2 - 
           8378*\[Rho]^3 - 13025*\[Rho]^4 - 330*\[Rho]^5 + 1125*\[Rho]^6) - 
         14*tc^12*Sqrt[\[Rho]]*(-225 - 840*\[Rho] - 695*\[Rho]^2 - 
           8378*\[Rho]^3 - 13025*\[Rho]^4 - 330*\[Rho]^5 + 1125*\[Rho]^6))*
        Log[tc] + 10080*tc^10*(-1 + tc^2)*\[Rho]*(-33 - 95*\[Rho] + 
         55*\[Rho]^2 + 85*\[Rho]^3 + 180*\[Rho]^4)*Log[tc]^2))/
     (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^5*\[Rho]^(3/2)*Log[tc])^2))/(15750*mb^5*(-1 + tc^2)) + 
 (m5*((21*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
           (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
          65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
           (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
          4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
            5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])^2*
      ((-1 + tc^2)*(2*\[Rho]^(5/2) + 2*tc^16*\[Rho]^(5/2) + 
         4*tc*\[Rho]^2*(-7 + 8*\[Rho]) + 4*tc^15*\[Rho]^2*(-7 + 8*\[Rho]) + 
         tc^2*\[Rho]^(3/2)*(269 - 367*\[Rho] - 256*\[Rho]^2) + 
         tc^14*\[Rho]^(3/2)*(269 - 367*\[Rho] - 256*\[Rho]^2) + 
         2*tc^3*\[Rho]*(-195 - 206*\[Rho] - 833*\[Rho]^2 + 180*\[Rho]^3) + 
         2*tc^13*\[Rho]*(-195 - 206*\[Rho] - 833*\[Rho]^2 + 180*\[Rho]^3) + 
         2*tc^4*Sqrt[\[Rho]]*(-21 + 921*\[Rho] + 1849*\[Rho]^2 + 
           1971*\[Rho]^3) + 2*tc^12*Sqrt[\[Rho]]*(-21 + 921*\[Rho] + 
           1849*\[Rho]^2 + 1971*\[Rho]^3) + 4*tc^8*Sqrt[\[Rho]]*
          (387 + 2009*\[Rho] - 1576*\[Rho]^2 + 2459*\[Rho]^3) - 
         tc^6*Sqrt[\[Rho]]*(-348 + 18729*\[Rho] + 1261*\[Rho]^2 + 
           7524*\[Rho]^3) - tc^10*Sqrt[\[Rho]]*(-348 + 18729*\[Rho] + 
           1261*\[Rho]^2 + 7524*\[Rho]^3) + tc^7*(-210 + 2640*\[Rho] + 
           9656*\[Rho]^2 + 6608*\[Rho]^3 - 810*\[Rho]^4) + 
         tc^9*(-210 + 2640*\[Rho] + 9656*\[Rho]^2 + 6608*\[Rho]^3 - 
           810*\[Rho]^4) + 6*tc^5*(5 - 15*\[Rho] + 804*\[Rho]^2 - 
           1669*\[Rho]^3 + 165*\[Rho]^4) + 6*tc^11*(5 - 15*\[Rho] + 
           804*\[Rho]^2 - 1669*\[Rho]^3 + 165*\[Rho]^4)) + 
       12*tc^3*(8*\[Rho]*(-2 + 21*\[Rho]^2) + 8*tc^12*\[Rho]*
          (-2 + 21*\[Rho]^2) - 80*tc^6*\[Rho]*(26 + 63*\[Rho] + 
           48*\[Rho]^2) + 15*tc^3*Sqrt[\[Rho]]*(-1 + 37*\[Rho] - 4*\[Rho]^2 + 
           10*\[Rho]^3) + 15*tc^9*Sqrt[\[Rho]]*(-1 + 37*\[Rho] - 4*\[Rho]^2 + 
           10*\[Rho]^3) - 10*tc^5*Sqrt[\[Rho]]*(20 - 151*\[Rho] - 
           27*\[Rho]^2 + 12*\[Rho]^3) - 10*tc^7*Sqrt[\[Rho]]*
          (20 - 151*\[Rho] - 27*\[Rho]^2 + 12*\[Rho]^3) - 
         5*tc*Sqrt[\[Rho]]*(-7 - 7*\[Rho] + 6*\[Rho]^2 + 42*\[Rho]^3) - 
         5*tc^11*Sqrt[\[Rho]]*(-7 - 7*\[Rho] + 6*\[Rho]^2 + 42*\[Rho]^3) + 
         20*tc^4*(2 + 39*\[Rho] + 44*\[Rho]^2 + 111*\[Rho]^3 + 6*\[Rho]^4) + 
         20*tc^8*(2 + 39*\[Rho] + 44*\[Rho]^2 + 111*\[Rho]^3 + 6*\[Rho]^4) - 
         2*tc^2*(5 + 42*\[Rho] + 350*\[Rho]^2 - 186*\[Rho]^3 + 
           105*\[Rho]^4) - 2*tc^10*(5 + 42*\[Rho] + 350*\[Rho]^2 - 
           186*\[Rho]^3 + 105*\[Rho]^4))*Log[tc] - 4320*tc^8*(-1 + tc^2)*
        Sqrt[\[Rho]]*(1 + \[Rho] + 8*\[Rho]^2)*Log[tc]^2))/
     (tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^4) - 
    (70*(2*(-1 + tc^2)*(5*\[Rho]^(3/2) + 5*tc^10*\[Rho]^(3/2) - 
         21*tc*\[Rho]*(1 + \[Rho]) - 21*tc^9*\[Rho]*(1 + \[Rho]) + 
         20*tc^4*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         20*tc^6*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         5*tc^2*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
         5*tc^8*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
         3*tc^3*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) - 
         3*tc^7*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) + 
         6*tc^5*(5 + 54*\[Rho] + 54*\[Rho]^2 + 5*\[Rho]^3)) - 
       240*tc^6*Sqrt[\[Rho]]*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc])*
      ((-1 + tc^2)*(2*\[Rho]^(5/2) + 2*tc^16*\[Rho]^(5/2) + 
         4*tc*\[Rho]^2*(-7 + 8*\[Rho]) + 4*tc^15*\[Rho]^2*(-7 + 8*\[Rho]) + 
         tc^2*\[Rho]^(3/2)*(269 - 367*\[Rho] - 256*\[Rho]^2) + 
         tc^14*\[Rho]^(3/2)*(269 - 367*\[Rho] - 256*\[Rho]^2) + 
         2*tc^3*\[Rho]*(-195 - 206*\[Rho] - 833*\[Rho]^2 + 180*\[Rho]^3) + 
         2*tc^13*\[Rho]*(-195 - 206*\[Rho] - 833*\[Rho]^2 + 180*\[Rho]^3) + 
         2*tc^4*Sqrt[\[Rho]]*(-21 + 921*\[Rho] + 1849*\[Rho]^2 + 
           1971*\[Rho]^3) + 2*tc^12*Sqrt[\[Rho]]*(-21 + 921*\[Rho] + 
           1849*\[Rho]^2 + 1971*\[Rho]^3) + 4*tc^8*Sqrt[\[Rho]]*
          (387 + 2009*\[Rho] - 1576*\[Rho]^2 + 2459*\[Rho]^3) - 
         tc^6*Sqrt[\[Rho]]*(-348 + 18729*\[Rho] + 1261*\[Rho]^2 + 
           7524*\[Rho]^3) - tc^10*Sqrt[\[Rho]]*(-348 + 18729*\[Rho] + 
           1261*\[Rho]^2 + 7524*\[Rho]^3) + tc^7*(-210 + 2640*\[Rho] + 
           9656*\[Rho]^2 + 6608*\[Rho]^3 - 810*\[Rho]^4) + 
         tc^9*(-210 + 2640*\[Rho] + 9656*\[Rho]^2 + 6608*\[Rho]^3 - 
           810*\[Rho]^4) + 6*tc^5*(5 - 15*\[Rho] + 804*\[Rho]^2 - 
           1669*\[Rho]^3 + 165*\[Rho]^4) + 6*tc^11*(5 - 15*\[Rho] + 
           804*\[Rho]^2 - 1669*\[Rho]^3 + 165*\[Rho]^4)) + 
       12*tc^3*(8*\[Rho]*(-2 + 21*\[Rho]^2) + 8*tc^12*\[Rho]*
          (-2 + 21*\[Rho]^2) - 80*tc^6*\[Rho]*(26 + 63*\[Rho] + 
           48*\[Rho]^2) + 15*tc^3*Sqrt[\[Rho]]*(-1 + 37*\[Rho] - 4*\[Rho]^2 + 
           10*\[Rho]^3) + 15*tc^9*Sqrt[\[Rho]]*(-1 + 37*\[Rho] - 4*\[Rho]^2 + 
           10*\[Rho]^3) - 10*tc^5*Sqrt[\[Rho]]*(20 - 151*\[Rho] - 
           27*\[Rho]^2 + 12*\[Rho]^3) - 10*tc^7*Sqrt[\[Rho]]*
          (20 - 151*\[Rho] - 27*\[Rho]^2 + 12*\[Rho]^3) - 
         5*tc*Sqrt[\[Rho]]*(-7 - 7*\[Rho] + 6*\[Rho]^2 + 42*\[Rho]^3) - 
         5*tc^11*Sqrt[\[Rho]]*(-7 - 7*\[Rho] + 6*\[Rho]^2 + 42*\[Rho]^3) + 
         20*tc^4*(2 + 39*\[Rho] + 44*\[Rho]^2 + 111*\[Rho]^3 + 6*\[Rho]^4) + 
         20*tc^8*(2 + 39*\[Rho] + 44*\[Rho]^2 + 111*\[Rho]^3 + 6*\[Rho]^4) - 
         2*tc^2*(5 + 42*\[Rho] + 350*\[Rho]^2 - 186*\[Rho]^3 + 
           105*\[Rho]^4) - 2*tc^10*(5 + 42*\[Rho] + 350*\[Rho]^2 - 
           186*\[Rho]^3 + 105*\[Rho]^4))*Log[tc] - 4320*tc^8*(-1 + tc^2)*
        Sqrt[\[Rho]]*(1 + \[Rho] + 8*\[Rho]^2)*Log[tc]^2))/
     (tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) - 
    (35*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(8*\[Rho]^3 + 8*tc^18*\[Rho]^3 + 9*tc*\[Rho]^(5/2)*
          (-13 + 12*\[Rho]) + 9*tc^17*\[Rho]^(5/2)*(-13 + 12*\[Rho]) - 
         6*tc^2*\[Rho]^2*(-179 + 205*\[Rho] + 176*\[Rho]^2) - 
         6*tc^16*\[Rho]^2*(-179 + 205*\[Rho] + 176*\[Rho]^2) + 
         6*tc^3*\[Rho]^(3/2)*(-517 - 118*\[Rho] + 517*\[Rho]^2 + 
           448*\[Rho]^3) + 6*tc^15*\[Rho]^(3/2)*(-517 - 118*\[Rho] + 
           517*\[Rho]^2 + 448*\[Rho]^3) - 6*tc^4*\[Rho]*(-500 - 2431*\[Rho] - 
           4379*\[Rho]^2 - 2548*\[Rho]^3 + 360*\[Rho]^4) - 
         6*tc^14*\[Rho]*(-500 - 2431*\[Rho] - 4379*\[Rho]^2 - 2548*\[Rho]^3 + 
           360*\[Rho]^4) - 12*tc^5*Sqrt[\[Rho]]*(27 + 1600*\[Rho] + 
           4314*\[Rho]^2 + 7244*\[Rho]^3 + 2403*\[Rho]^4) - 
         12*tc^13*Sqrt[\[Rho]]*(27 + 1600*\[Rho] + 4314*\[Rho]^2 + 
           7244*\[Rho]^3 + 2403*\[Rho]^4) + 6*tc^7*Sqrt[\[Rho]]*
          (36 + 28453*\[Rho] + 41006*\[Rho]^2 + 16411*\[Rho]^3 + 
           9252*\[Rho]^4) + 6*tc^11*Sqrt[\[Rho]]*(36 + 28453*\[Rho] + 
           41006*\[Rho]^2 + 16411*\[Rho]^3 + 9252*\[Rho]^4) - 
         6*tc^9*Sqrt[\[Rho]]*(2124 + 16832*\[Rho] + 10241*\[Rho]^2 + 
           10676*\[Rho]^3 + 11948*\[Rho]^4) + 6*tc^8*(210 - 2950*\[Rho] - 
           22023*\[Rho]^2 - 25995*\[Rho]^3 - 7574*\[Rho]^4 + 810*\[Rho]^5) + 
         6*tc^10*(210 - 2950*\[Rho] - 22023*\[Rho]^2 - 25995*\[Rho]^3 - 
           7574*\[Rho]^4 + 810*\[Rho]^5) - 2*tc^6*(90 + 30*\[Rho] + 
           29241*\[Rho]^2 - 28379*\[Rho]^3 - 33426*\[Rho]^4 + 
           2970*\[Rho]^5) - 2*tc^12*(90 + 30*\[Rho] + 29241*\[Rho]^2 - 
           28379*\[Rho]^3 - 33426*\[Rho]^4 + 2970*\[Rho]^5)) + 
       24*tc^3*(10*\[Rho]^(3/2)*(-2 + 21*\[Rho]^2) + 10*tc^14*\[Rho]^(3/2)*
          (-2 + 21*\[Rho]^2) + 6*tc*\[Rho]*(14 + 14*\[Rho] - 135*\[Rho]^2 - 
           147*\[Rho]^3) + 6*tc^13*\[Rho]*(14 + 14*\[Rho] - 135*\[Rho]^2 - 
           147*\[Rho]^3) + 60*tc^7*\[Rho]*(148 + 697*\[Rho] + 789*\[Rho]^2 + 
           276*\[Rho]^3) + 30*tc^6*Sqrt[\[Rho]]*(20 - 189*\[Rho] - 
           346*\[Rho]^2 + 12*\[Rho]^4) + 30*tc^8*Sqrt[\[Rho]]*
          (20 - 189*\[Rho] - 346*\[Rho]^2 + 12*\[Rho]^4) - 
         15*tc^4*Sqrt[\[Rho]]*(-3 + 138*\[Rho] + 169*\[Rho]^2 + 16*\[Rho]^3 + 
           30*\[Rho]^4) - 15*tc^10*Sqrt[\[Rho]]*(-3 + 138*\[Rho] + 
           169*\[Rho]^2 + 16*\[Rho]^3 + 30*\[Rho]^4) + 5*tc^2*Sqrt[\[Rho]]*
          (-21 - 80*\[Rho] - 129*\[Rho]^2 + 294*\[Rho]^3 + 126*\[Rho]^4) + 
         5*tc^12*Sqrt[\[Rho]]*(-21 - 80*\[Rho] - 129*\[Rho]^2 + 
           294*\[Rho]^3 + 126*\[Rho]^4) - 10*tc^5*(12 + 378*\[Rho] + 
           1038*\[Rho]^2 + 1823*\[Rho]^3 + 1023*\[Rho]^4 + 36*\[Rho]^5) - 
         10*tc^9*(12 + 378*\[Rho] + 1038*\[Rho]^2 + 1823*\[Rho]^3 + 
           1023*\[Rho]^4 + 36*\[Rho]^5) + 2*tc^3*(15 + 243*\[Rho] + 
           1983*\[Rho]^2 + 775*\[Rho]^3 - 69*\[Rho]^4 + 315*\[Rho]^5) + 
         2*tc^11*(15 + 243*\[Rho] + 1983*\[Rho]^2 + 775*\[Rho]^3 - 
           69*\[Rho]^4 + 315*\[Rho]^5))*Log[tc] + 2880*tc^9*(-1 + tc^2)*
        Sqrt[\[Rho]]*(9 + 44*\[Rho] + 144*\[Rho]^2 + 120*\[Rho]^3)*
        Log[tc]^2))/(tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) + 
    (50*((-1 + tc^2)*(20*\[Rho]^(7/2) + 20*tc^20*\[Rho]^(7/2) + 
         4*tc*\[Rho]^3*(-77 + 58*\[Rho]) + 4*tc^19*\[Rho]^3*
          (-77 + 58*\[Rho]) - 2*tc^2*\[Rho]^(5/2)*(-1413 + 1349*\[Rho] + 
           1377*\[Rho]^2) - 2*tc^18*\[Rho]^(5/2)*(-1413 + 1349*\[Rho] + 
           1377*\[Rho]^2) + 4*tc^3*\[Rho]^2*(-2575 - 378*\[Rho] + 
           4212*\[Rho]^2 + 2310*\[Rho]^3) + 4*tc^17*\[Rho]^2*
          (-2575 - 378*\[Rho] + 4212*\[Rho]^2 + 2310*\[Rho]^3) + 
         tc^4*\[Rho]^(3/2)*(17495 + 46487*\[Rho] + 11539*\[Rho]^2 - 
           17433*\[Rho]^3 - 13440*\[Rho]^4) + tc^16*\[Rho]^(3/2)*
          (17495 + 46487*\[Rho] + 11539*\[Rho]^2 - 17433*\[Rho]^3 - 
           13440*\[Rho]^4) + 10*tc^5*\[Rho]*(-1365 - 13078*\[Rho] - 
           29022*\[Rho]^2 - 31536*\[Rho]^3 - 7203*\[Rho]^4 + 756*\[Rho]^5) + 
         10*tc^15*\[Rho]*(-1365 - 13078*\[Rho] - 29022*\[Rho]^2 - 
           31536*\[Rho]^3 - 7203*\[Rho]^4 + 756*\[Rho]^5) + 
         20*tc^10*Sqrt[\[Rho]]*(2835 + 35677*\[Rho] + 65179*\[Rho]^2 + 
           50813*\[Rho]^3 + 45954*\[Rho]^4 + 14763*\[Rho]^5) + 
         2*tc^6*Sqrt[\[Rho]]*(1575 + 60705*\[Rho] + 204924*\[Rho]^2 + 
           441788*\[Rho]^3 + 337929*\[Rho]^4 + 59535*\[Rho]^5) + 
         2*tc^14*Sqrt[\[Rho]]*(1575 + 60705*\[Rho] + 204924*\[Rho]^2 + 
           441788*\[Rho]^3 + 337929*\[Rho]^4 + 59535*\[Rho]^5) - 
         tc^8*Sqrt[\[Rho]]*(8820 + 911475*\[Rho] + 2854791*\[Rho]^2 + 
           2217047*\[Rho]^3 + 926211*\[Rho]^4 + 230580*\[Rho]^5) - 
         tc^12*Sqrt[\[Rho]]*(8820 + 911475*\[Rho] + 2854791*\[Rho]^2 + 
           2217047*\[Rho]^3 + 926211*\[Rho]^4 + 230580*\[Rho]^5) + 
         2*tc^9*(-2205 + 31920*\[Rho] + 426535*\[Rho]^2 + 909174*\[Rho]^3 + 
           547329*\[Rho]^4 + 85260*\[Rho]^5 - 8505*\[Rho]^6) + 
         2*tc^11*(-2205 + 31920*\[Rho] + 426535*\[Rho]^2 + 909174*\[Rho]^3 + 
           547329*\[Rho]^4 + 85260*\[Rho]^5 - 8505*\[Rho]^6) + 
         2*tc^7*(315 + 2625*\[Rho] + 182655*\[Rho]^2 + 83566*\[Rho]^3 - 
           376139*\[Rho]^4 - 121905*\[Rho]^5 + 10395*\[Rho]^6) + 
         2*tc^13*(315 + 2625*\[Rho] + 182655*\[Rho]^2 + 83566*\[Rho]^3 - 
           376139*\[Rho]^4 - 121905*\[Rho]^5 + 10395*\[Rho]^6)) + 
       12*tc^3*(40*\[Rho]^2*(-2 + 21*\[Rho]^2) + 40*tc^16*\[Rho]^2*
          (-2 + 21*\[Rho]^2) - 70*tc*\[Rho]^(3/2)*(-6 - 6*\[Rho] + 
           59*\[Rho]^2 + 63*\[Rho]^3) - 70*tc^15*\[Rho]^(3/2)*
          (-6 - 6*\[Rho] + 59*\[Rho]^2 + 63*\[Rho]^3) - 
         1680*tc^8*\[Rho]*(49 + 383*\[Rho] + 719*\[Rho]^2 + 451*\[Rho]^3 + 
           93*\[Rho]^4) + 12*tc^2*\[Rho]*(-70 - 180*\[Rho] + 483*\[Rho]^2 + 
           1918*\[Rho]^3 + 735*\[Rho]^4) + 12*tc^14*\[Rho]*
          (-70 - 180*\[Rho] + 483*\[Rho]^2 + 1918*\[Rho]^3 + 735*\[Rho]^4) + 
         105*tc^5*Sqrt[\[Rho]]*(-3 + 159*\[Rho] + 529*\[Rho]^2 + 
           211*\[Rho]^3 + 58*\[Rho]^4 + 30*\[Rho]^5) + 105*tc^11*Sqrt[\[Rho]]*
          (-3 + 159*\[Rho] + 529*\[Rho]^2 + 211*\[Rho]^3 + 58*\[Rho]^4 + 
           30*\[Rho]^5) - 70*tc^7*Sqrt[\[Rho]]*(60 - 669*\[Rho] - 
           3081*\[Rho]^2 - 1790*\[Rho]^3 + 138*\[Rho]^4 + 36*\[Rho]^5) - 
         70*tc^9*Sqrt[\[Rho]]*(60 - 669*\[Rho] - 3081*\[Rho]^2 - 
           1790*\[Rho]^3 + 138*\[Rho]^4 + 36*\[Rho]^5) - 
         105*tc^3*Sqrt[\[Rho]]*(-7 - 51*\[Rho] - 181*\[Rho]^2 + 69*\[Rho]^3 + 
           224*\[Rho]^4 + 42*\[Rho]^5) - 105*tc^13*Sqrt[\[Rho]]*
          (-7 - 51*\[Rho] - 181*\[Rho]^2 + 69*\[Rho]^3 + 224*\[Rho]^4 + 
           42*\[Rho]^5) + 140*tc^6*(6 + 273*\[Rho] + 1398*\[Rho]^2 + 
           2789*\[Rho]^3 + 2576*\[Rho]^4 + 726*\[Rho]^5 + 18*\[Rho]^6) + 
         140*tc^10*(6 + 273*\[Rho] + 1398*\[Rho]^2 + 2789*\[Rho]^3 + 
           2576*\[Rho]^4 + 726*\[Rho]^5 + 18*\[Rho]^6) - 
         14*tc^4*(15 + 390*\[Rho] + 3665*\[Rho]^2 + 5324*\[Rho]^3 + 
           929*\[Rho]^4 + 690*\[Rho]^5 + 315*\[Rho]^6) - 
         14*tc^12*(15 + 390*\[Rho] + 3665*\[Rho]^2 + 5324*\[Rho]^3 + 
           929*\[Rho]^4 + 690*\[Rho]^5 + 315*\[Rho]^6))*Log[tc] - 
       10080*tc^10*(-1 + tc^2)*Sqrt[\[Rho]]*(9 + 89*\[Rho] + 365*\[Rho]^2 + 
         485*\[Rho]^3 + 180*\[Rho]^4)*Log[tc]^2))/
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^5*Sqrt[\[Rho]]*Log[tc])^2))/(15750*mb^4*(-1 + tc^2)*
   \[Rho]^(3/2)) + 
 (r9*((21*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
           (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
          65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
           (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
          4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
            5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])^2*
      ((-1 + tc^2)*(10*\[Rho]^3 + 10*tc^16*\[Rho]^3 - 4*tc*\[Rho]^(5/2)*
          (13 + 33*\[Rho]) - 4*tc^15*\[Rho]^(5/2)*(13 + 33*\[Rho]) + 
         2*tc^2*\[Rho]^2*(-80 + 731*\[Rho] + 393*\[Rho]^2) + 
         2*tc^14*\[Rho]^2*(-80 + 731*\[Rho] + 393*\[Rho]^2) + 
         4*tc^7*Sqrt[\[Rho]]*(267 + 144*\[Rho] + 833*\[Rho]^2 - 
           3627*\[Rho]^3 + 405*\[Rho]^4) + 4*tc^9*Sqrt[\[Rho]]*
          (267 + 144*\[Rho] + 833*\[Rho]^2 - 3627*\[Rho]^3 + 405*\[Rho]^4) - 
         3*tc^5*Sqrt[\[Rho]]*(-36 + 253*\[Rho] - 983*\[Rho]^2 - 
           10773*\[Rho]^3 + 915*\[Rho]^4) - 3*tc^11*Sqrt[\[Rho]]*
          (-36 + 253*\[Rho] - 983*\[Rho]^2 - 10773*\[Rho]^3 + 915*\[Rho]^4) - 
         tc^3*Sqrt[\[Rho]]*(96 + 177*\[Rho] + 2269*\[Rho]^2 - 2841*\[Rho]^3 + 
           1035*\[Rho]^4) - tc^13*Sqrt[\[Rho]]*(96 + 177*\[Rho] + 
           2269*\[Rho]^2 - 2841*\[Rho]^3 + 1035*\[Rho]^4) - 
         4*tc^8*(-570 + 1095*\[Rho] - 53*\[Rho]^2 - 2746*\[Rho]^3 + 
           4431*\[Rho]^4) - 2*tc^4*(-90 - 585*\[Rho] - 561*\[Rho]^2 + 
           5329*\[Rho]^3 + 4635*\[Rho]^4) - 2*tc^12*(-90 - 585*\[Rho] - 
           561*\[Rho]^2 + 5329*\[Rho]^3 + 4635*\[Rho]^4) + 
         2*tc^6*(-300 - 2910*\[Rho] + 6486*\[Rho]^2 - 13453*\[Rho]^3 + 
           8493*\[Rho]^4) + 2*tc^10*(-300 - 2910*\[Rho] + 6486*\[Rho]^2 - 
           13453*\[Rho]^3 + 8493*\[Rho]^4)) - 
       12*tc^3*(8*\[Rho]^(3/2)*(-5 + 57*\[Rho]^2) + 8*tc^12*\[Rho]^(3/2)*
          (-5 + 57*\[Rho]^2) + 15*tc^3*\[Rho]*(-15 + 62*\[Rho] - 
           77*\[Rho]^2 + 42*\[Rho]^3) + 15*tc^9*\[Rho]*(-15 + 62*\[Rho] - 
           77*\[Rho]^2 + 42*\[Rho]^3) - 80*tc^6*Sqrt[\[Rho]]*
          (-12 - 4*\[Rho] - 9*\[Rho]^2 + 75*\[Rho]^3) - 
         5*tc*\[Rho]*(-5 - 6*\[Rho] + 141*\[Rho]^2 + 114*\[Rho]^3) - 
         5*tc^11*\[Rho]*(-5 - 6*\[Rho] + 141*\[Rho]^2 + 114*\[Rho]^3) + 
         2*tc^2*Sqrt[\[Rho]]*(50 + 15*\[Rho] - 245*\[Rho]^2 + 737*\[Rho]^3 - 
           285*\[Rho]^4) + 2*tc^10*Sqrt[\[Rho]]*(50 + 15*\[Rho] - 
           245*\[Rho]^2 + 737*\[Rho]^3 - 285*\[Rho]^4) - 
         20*tc^5*(-6 + 47*\[Rho] - 69*\[Rho]^2 + 162*\[Rho]^3 + 6*\[Rho]^4) - 
         20*tc^7*(-6 + 47*\[Rho] - 69*\[Rho]^2 + 162*\[Rho]^3 + 6*\[Rho]^4) + 
         10*tc^4*Sqrt[\[Rho]]*(-40 - 21*\[Rho] + 79*\[Rho]^2 + 449*\[Rho]^3 + 
           21*\[Rho]^4) + 10*tc^8*Sqrt[\[Rho]]*(-40 - 21*\[Rho] + 
           79*\[Rho]^2 + 449*\[Rho]^3 + 21*\[Rho]^4))*Log[tc] + 
       1440*tc^8*(-1 + tc^2)*\[Rho]*(-5 - 4*\[Rho] + 33*\[Rho]^2)*Log[tc]^2))/
     (tc^2*\[Rho]^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^4) - 
    (140*((-1 + tc^2)*(5*\[Rho]^(3/2) + 5*tc^10*\[Rho]^(3/2) - 
         21*tc*\[Rho]*(1 + \[Rho]) - 21*tc^9*\[Rho]*(1 + \[Rho]) + 
         20*tc^4*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         20*tc^6*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         5*tc^2*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
         5*tc^8*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
         3*tc^3*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) - 
         3*tc^7*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) + 
         6*tc^5*(5 + 54*\[Rho] + 54*\[Rho]^2 + 5*\[Rho]^3)) - 
       120*tc^6*Sqrt[\[Rho]]*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc])*
      ((-1 + tc^2)*(10*\[Rho]^3 + 10*tc^16*\[Rho]^3 - 4*tc*\[Rho]^(5/2)*
          (13 + 33*\[Rho]) - 4*tc^15*\[Rho]^(5/2)*(13 + 33*\[Rho]) + 
         2*tc^2*\[Rho]^2*(-80 + 731*\[Rho] + 393*\[Rho]^2) + 
         2*tc^14*\[Rho]^2*(-80 + 731*\[Rho] + 393*\[Rho]^2) + 
         4*tc^7*Sqrt[\[Rho]]*(267 + 144*\[Rho] + 833*\[Rho]^2 - 
           3627*\[Rho]^3 + 405*\[Rho]^4) + 4*tc^9*Sqrt[\[Rho]]*
          (267 + 144*\[Rho] + 833*\[Rho]^2 - 3627*\[Rho]^3 + 405*\[Rho]^4) - 
         3*tc^5*Sqrt[\[Rho]]*(-36 + 253*\[Rho] - 983*\[Rho]^2 - 
           10773*\[Rho]^3 + 915*\[Rho]^4) - 3*tc^11*Sqrt[\[Rho]]*
          (-36 + 253*\[Rho] - 983*\[Rho]^2 - 10773*\[Rho]^3 + 915*\[Rho]^4) - 
         tc^3*Sqrt[\[Rho]]*(96 + 177*\[Rho] + 2269*\[Rho]^2 - 2841*\[Rho]^3 + 
           1035*\[Rho]^4) - tc^13*Sqrt[\[Rho]]*(96 + 177*\[Rho] + 
           2269*\[Rho]^2 - 2841*\[Rho]^3 + 1035*\[Rho]^4) - 
         4*tc^8*(-570 + 1095*\[Rho] - 53*\[Rho]^2 - 2746*\[Rho]^3 + 
           4431*\[Rho]^4) - 2*tc^4*(-90 - 585*\[Rho] - 561*\[Rho]^2 + 
           5329*\[Rho]^3 + 4635*\[Rho]^4) - 2*tc^12*(-90 - 585*\[Rho] - 
           561*\[Rho]^2 + 5329*\[Rho]^3 + 4635*\[Rho]^4) + 
         2*tc^6*(-300 - 2910*\[Rho] + 6486*\[Rho]^2 - 13453*\[Rho]^3 + 
           8493*\[Rho]^4) + 2*tc^10*(-300 - 2910*\[Rho] + 6486*\[Rho]^2 - 
           13453*\[Rho]^3 + 8493*\[Rho]^4)) - 
       12*tc^3*(8*\[Rho]^(3/2)*(-5 + 57*\[Rho]^2) + 8*tc^12*\[Rho]^(3/2)*
          (-5 + 57*\[Rho]^2) + 15*tc^3*\[Rho]*(-15 + 62*\[Rho] - 
           77*\[Rho]^2 + 42*\[Rho]^3) + 15*tc^9*\[Rho]*(-15 + 62*\[Rho] - 
           77*\[Rho]^2 + 42*\[Rho]^3) - 80*tc^6*Sqrt[\[Rho]]*
          (-12 - 4*\[Rho] - 9*\[Rho]^2 + 75*\[Rho]^3) - 
         5*tc*\[Rho]*(-5 - 6*\[Rho] + 141*\[Rho]^2 + 114*\[Rho]^3) - 
         5*tc^11*\[Rho]*(-5 - 6*\[Rho] + 141*\[Rho]^2 + 114*\[Rho]^3) + 
         2*tc^2*Sqrt[\[Rho]]*(50 + 15*\[Rho] - 245*\[Rho]^2 + 737*\[Rho]^3 - 
           285*\[Rho]^4) + 2*tc^10*Sqrt[\[Rho]]*(50 + 15*\[Rho] - 
           245*\[Rho]^2 + 737*\[Rho]^3 - 285*\[Rho]^4) - 
         20*tc^5*(-6 + 47*\[Rho] - 69*\[Rho]^2 + 162*\[Rho]^3 + 6*\[Rho]^4) - 
         20*tc^7*(-6 + 47*\[Rho] - 69*\[Rho]^2 + 162*\[Rho]^3 + 6*\[Rho]^4) + 
         10*tc^4*Sqrt[\[Rho]]*(-40 - 21*\[Rho] + 79*\[Rho]^2 + 449*\[Rho]^3 + 
           21*\[Rho]^4) + 10*tc^8*Sqrt[\[Rho]]*(-40 - 21*\[Rho] + 
           79*\[Rho]^2 + 449*\[Rho]^3 + 21*\[Rho]^4))*Log[tc] + 
       1440*tc^8*(-1 + tc^2)*\[Rho]*(-5 - 4*\[Rho] + 33*\[Rho]^2)*Log[tc]^2))/
     (tc^2*\[Rho]^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) - 
    (35*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(40*\[Rho]^(7/2) + 40*tc^18*\[Rho]^(7/2) - 
         15*tc*\[Rho]^3*(17 + 37*\[Rho]) - 15*tc^17*\[Rho]^3*
          (17 + 37*\[Rho]) + 12*tc^2*\[Rho]^(5/2)*(-17 + 511*\[Rho] + 
           288*\[Rho]^2) + 12*tc^16*\[Rho]^(5/2)*(-17 + 511*\[Rho] + 
           288*\[Rho]^2) - 12*tc^3*\[Rho]*(20 - 115*\[Rho] + 1303*\[Rho]^2 + 
           1447*\[Rho]^3 + 669*\[Rho]^4) - 12*tc^15*\[Rho]*
          (20 - 115*\[Rho] + 1303*\[Rho]^2 + 1447*\[Rho]^3 + 669*\[Rho]^4) - 
         12*tc^8*Sqrt[\[Rho]]*(462 + 3686*\[Rho] - 1073*\[Rho]^2 - 
           4179*\[Rho]^3 - 8862*\[Rho]^4 + 810*\[Rho]^5) - 
         12*tc^10*Sqrt[\[Rho]]*(462 + 3686*\[Rho] - 1073*\[Rho]^2 - 
           4179*\[Rho]^3 - 8862*\[Rho]^4 + 810*\[Rho]^5) + 
         6*tc^4*Sqrt[\[Rho]]*(168 + 1109*\[Rho] + 2768*\[Rho]^2 - 
           2806*\[Rho]^3 - 4338*\[Rho]^4 + 1035*\[Rho]^5) + 
         6*tc^14*Sqrt[\[Rho]]*(168 + 1109*\[Rho] + 2768*\[Rho]^2 - 
           2806*\[Rho]^3 - 4338*\[Rho]^4 + 1035*\[Rho]^5) + 
         12*tc^5*(-90 - 1195*\[Rho] - 1738*\[Rho]^2 + 7064*\[Rho]^3 + 
           17892*\[Rho]^4 + 5715*\[Rho]^5) + 12*tc^13*(-90 - 1195*\[Rho] - 
           1738*\[Rho]^2 + 7064*\[Rho]^3 + 17892*\[Rho]^4 + 5715*\[Rho]^5) + 
         2*tc^6*Sqrt[\[Rho]]*(-972 + 2229*\[Rho] - 2400*\[Rho]^2 - 
           176702*\[Rho]^3 - 114246*\[Rho]^4 + 8235*\[Rho]^5) + 
         2*tc^12*Sqrt[\[Rho]]*(-972 + 2229*\[Rho] - 2400*\[Rho]^2 - 
           176702*\[Rho]^3 - 114246*\[Rho]^4 + 8235*\[Rho]^5) - 
         12*tc^7*(-300 - 5630*\[Rho] + 3403*\[Rho]^2 - 8451*\[Rho]^3 - 
           9075*\[Rho]^4 + 10329*\[Rho]^5) - 12*tc^11*(-300 - 5630*\[Rho] + 
           3403*\[Rho]^2 - 8451*\[Rho]^3 - 9075*\[Rho]^4 + 10329*\[Rho]^5) + 
         6*tc^9*(-2280 - 1580*\[Rho] + 3784*\[Rho]^2 - 8283*\[Rho]^3 + 
           4185*\[Rho]^4 + 21852*\[Rho]^5)) - 
       24*tc^3*(10*\[Rho]^2*(-5 + 57*\[Rho]^2) + 10*tc^14*\[Rho]^2*
          (-5 + 57*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(-35 - 35*\[Rho] + 
           459*\[Rho]^2 + 399*\[Rho]^3) - 6*tc^13*\[Rho]^(3/2)*
          (-35 - 35*\[Rho] + 459*\[Rho]^2 + 399*\[Rho]^3) - 
         15*tc^4*\[Rho]*(-57 + 147*\[Rho] - 67*\[Rho]^2 - 177*\[Rho]^3 + 
           126*\[Rho]^4) - 15*tc^10*\[Rho]*(-57 + 147*\[Rho] - 67*\[Rho]^2 - 
           177*\[Rho]^3 + 126*\[Rho]^4) + 120*tc^7*Sqrt[\[Rho]]*
          (-30 - 105*\[Rho] + 22*\[Rho]^2 + 102*\[Rho]^3 + 219*\[Rho]^4) + 
         5*tc^2*\[Rho]*(-3 - 59*\[Rho] + 531*\[Rho]^2 + 1329*\[Rho]^3 + 
           342*\[Rho]^4) + 5*tc^12*\[Rho]*(-3 - 59*\[Rho] + 531*\[Rho]^2 + 
           1329*\[Rho]^3 + 342*\[Rho]^4) + 30*tc^6*(-12 + 106*\[Rho] - 
           51*\[Rho]^2 + 282*\[Rho]^3 + 555*\[Rho]^4 + 12*\[Rho]^5) + 
         30*tc^8*(-12 + 106*\[Rho] - 51*\[Rho]^2 + 282*\[Rho]^3 + 
           555*\[Rho]^4 + 12*\[Rho]^5) - 10*tc^5*Sqrt[\[Rho]]*
          (-168 - 402*\[Rho] + 135*\[Rho]^2 + 2435*\[Rho]^3 + 2037*\[Rho]^4 + 
           63*\[Rho]^5) - 10*tc^9*Sqrt[\[Rho]]*(-168 - 402*\[Rho] + 
           135*\[Rho]^2 + 2435*\[Rho]^3 + 2037*\[Rho]^4 + 63*\[Rho]^5) + 
         2*tc^3*Sqrt[\[Rho]]*(-210 - 345*\[Rho] + 930*\[Rho]^2 - 
           2588*\[Rho]^3 - 1218*\[Rho]^4 + 855*\[Rho]^5) + 
         2*tc^11*Sqrt[\[Rho]]*(-210 - 345*\[Rho] + 930*\[Rho]^2 - 
           2588*\[Rho]^3 - 1218*\[Rho]^4 + 855*\[Rho]^5))*Log[tc] - 
       2880*tc^9*(-1 + tc^2)*\[Rho]*(-27 - 31*\[Rho] + 78*\[Rho]^2 + 
         174*\[Rho]^3)*Log[tc]^2))/(tc^2*\[Rho]^2*
      ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) + 
    (25*((-1 + tc^2)*(200*\[Rho]^4 + 200*tc^20*\[Rho]^4 - 
         8*tc*\[Rho]^(7/2)*(187 + 367*\[Rho]) - 8*tc^19*\[Rho]^(7/2)*
          (187 + 367*\[Rho]) + tc^2*\[Rho]^3*(867 + 33644*\[Rho] + 
           19437*\[Rho]^2) + tc^18*\[Rho]^3*(867 + 33644*\[Rho] + 
           19437*\[Rho]^2) - 2*tc^3*\[Rho]^(3/2)*(480 - 3985*\[Rho] + 
           54567*\[Rho]^2 + 77697*\[Rho]^3 + 28665*\[Rho]^4) - 
         2*tc^17*\[Rho]^(3/2)*(480 - 3985*\[Rho] + 54567*\[Rho]^2 + 
           77697*\[Rho]^3 + 28665*\[Rho]^4) + 4*tc^4*\[Rho]*
          (1260 + 1550*\[Rho] + 37961*\[Rho]^2 + 88597*\[Rho]^3 + 
           56541*\[Rho]^4 + 19845*\[Rho]^5) + 4*tc^16*\[Rho]*
          (1260 + 1550*\[Rho] + 37961*\[Rho]^2 + 88597*\[Rho]^3 + 
           56541*\[Rho]^4 + 19845*\[Rho]^5) + 2*tc^7*Sqrt[\[Rho]]*
          (11340 + 15525*\[Rho] - 57900*\[Rho]^2 + 1848787*\[Rho]^3 + 
           3468457*\[Rho]^4 + 890820*\[Rho]^5 - 57645*\[Rho]^6) + 
         2*tc^13*Sqrt[\[Rho]]*(11340 + 15525*\[Rho] - 57900*\[Rho]^2 + 
           1848787*\[Rho]^3 + 3468457*\[Rho]^4 + 890820*\[Rho]^5 - 
           57645*\[Rho]^6) - 10*tc^5*Sqrt[\[Rho]]*(1008 + 12393*\[Rho] + 
           23536*\[Rho]^2 - 4857*\[Rho]^3 - 84495*\[Rho]^4 - 23940*\[Rho]^5 + 
           4347*\[Rho]^6) - 10*tc^15*Sqrt[\[Rho]]*(1008 + 12393*\[Rho] + 
           23536*\[Rho]^2 - 4857*\[Rho]^3 - 84495*\[Rho]^4 - 23940*\[Rho]^5 + 
           4347*\[Rho]^6) + 2*tc^9*Sqrt[\[Rho]]*(16380 + 341760*\[Rho] + 
           116155*\[Rho]^2 - 164637*\[Rho]^3 - 749967*\[Rho]^4 - 
           429975*\[Rho]^5 + 34020*\[Rho]^6) + 2*tc^11*Sqrt[\[Rho]]*
          (16380 + 341760*\[Rho] + 116155*\[Rho]^2 - 164637*\[Rho]^3 - 
           749967*\[Rho]^4 - 429975*\[Rho]^5 + 34020*\[Rho]^6) - 
         10*tc^10*(-9576 - 50820*\[Rho] + 13492*\[Rho]^2 - 62729*\[Rho]^3 - 
           33388*\[Rho]^4 + 156861*\[Rho]^5 + 109116*\[Rho]^6) - 
         4*tc^6*(-1890 - 43365*\[Rho] - 101475*\[Rho]^2 + 121956*\[Rho]^3 + 
           929942*\[Rho]^4 + 805401*\[Rho]^5 + 142695*\[Rho]^6) - 
         4*tc^14*(-1890 - 43365*\[Rho] - 101475*\[Rho]^2 + 121956*\[Rho]^3 + 
           929942*\[Rho]^4 + 805401*\[Rho]^5 + 142695*\[Rho]^6) + 
         4*tc^8*(-6300 - 200130*\[Rho] - 193260*\[Rho]^2 - 55113*\[Rho]^3 - 
           839291*\[Rho]^4 + 84537*\[Rho]^5 + 255465*\[Rho]^6) + 
         4*tc^12*(-6300 - 200130*\[Rho] - 193260*\[Rho]^2 - 55113*\[Rho]^3 - 
           839291*\[Rho]^4 + 84537*\[Rho]^5 + 255465*\[Rho]^6)) - 
       24*tc^3*(40*\[Rho]^(5/2)*(-5 + 57*\[Rho]^2) + 40*tc^16*\[Rho]^(5/2)*
          (-5 + 57*\[Rho]^2) - 70*tc*\[Rho]^2*(-15 - 15*\[Rho] + 
           191*\[Rho]^2 + 171*\[Rho]^3) - 70*tc^15*\[Rho]^2*
          (-15 - 15*\[Rho] + 191*\[Rho]^2 + 171*\[Rho]^3) + 
         12*tc^2*\[Rho]^(3/2)*(-175 - 450*\[Rho] + 2422*\[Rho]^2 + 
           6012*\[Rho]^3 + 1995*\[Rho]^4) + 12*tc^14*\[Rho]^(3/2)*
          (-175 - 450*\[Rho] + 2422*\[Rho]^2 + 6012*\[Rho]^3 + 
           1995*\[Rho]^4) - 105*tc^3*\[Rho]*(3 - 12*\[Rho] + 152*\[Rho]^2 + 
           1082*\[Rho]^3 + 845*\[Rho]^4 + 114*\[Rho]^5) - 
         105*tc^13*\[Rho]*(3 - 12*\[Rho] + 152*\[Rho]^2 + 1082*\[Rho]^3 + 
           845*\[Rho]^4 + 114*\[Rho]^5) + 105*tc^5*\[Rho]*
          (-69 + 44*\[Rho] + 228*\[Rho]^2 - 674*\[Rho]^3 - 63*\[Rho]^4 + 
           126*\[Rho]^5) + 105*tc^11*\[Rho]*(-69 + 44*\[Rho] + 228*\[Rho]^2 - 
           674*\[Rho]^3 - 63*\[Rho]^4 + 126*\[Rho]^5) - 420*tc^8*Sqrt[\[Rho]]*
          (-72 - 564*\[Rho] - 229*\[Rho]^2 + 83*\[Rho]^3 + 785*\[Rho]^4 + 
           597*\[Rho]^5) - 70*tc^7*(-36 + 330*\[Rho] + 609*\[Rho]^2 + 
           417*\[Rho]^3 + 4939*\[Rho]^4 + 2541*\[Rho]^5 + 36*\[Rho]^6) - 
         70*tc^9*(-36 + 330*\[Rho] + 609*\[Rho]^2 + 417*\[Rho]^3 + 
           4939*\[Rho]^4 + 2541*\[Rho]^5 + 36*\[Rho]^6) + 
         70*tc^6*Sqrt[\[Rho]]*(-216 - 1173*\[Rho] - 603*\[Rho]^2 + 
           3316*\[Rho]^3 + 7144*\[Rho]^4 + 2853*\[Rho]^5 + 63*\[Rho]^6) + 
         70*tc^10*Sqrt[\[Rho]]*(-216 - 1173*\[Rho] - 603*\[Rho]^2 + 
           3316*\[Rho]^3 + 7144*\[Rho]^4 + 2853*\[Rho]^5 + 63*\[Rho]^6) - 
         14*tc^4*Sqrt[\[Rho]]*(-270 - 1065*\[Rho] + 680*\[Rho]^2 - 
           2269*\[Rho]^3 - 7189*\[Rho]^4 + 450*\[Rho]^5 + 855*\[Rho]^6) - 
         14*tc^12*Sqrt[\[Rho]]*(-270 - 1065*\[Rho] + 680*\[Rho]^2 - 
           2269*\[Rho]^3 - 7189*\[Rho]^4 + 450*\[Rho]^5 + 855*\[Rho]^6))*
        Log[tc] + 20160*tc^10*(-1 + tc^2)*\[Rho]*(-39 - 124*\[Rho] + 
         65*\[Rho]^2 + 320*\[Rho]^3 + 270*\[Rho]^4)*Log[tc]^2))/
     (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^5*\[Rho]^(3/2)*Log[tc])^2))/(31500*mb^5*(-1 + tc^2)) + 
 (r14*((21*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
           (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
          65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
           (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
          4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
            5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])^2*
      ((-1 + tc^2)*(34*\[Rho]^3 + 34*tc^16*\[Rho]^3 - 4*tc*\[Rho]^(5/2)*
          (61 + 69*\[Rho]) - 4*tc^15*\[Rho]^(5/2)*(61 + 69*\[Rho]) + 
         2*tc^2*\[Rho]^2*(121 + 1541*\[Rho] + 834*\[Rho]^2) + 
         2*tc^14*\[Rho]^2*(121 + 1541*\[Rho] + 834*\[Rho]^2) + 
         tc^4*(90 + 522*\[Rho] + 2166*\[Rho]^2 - 27098*\[Rho]^3 - 
           18288*\[Rho]^4) + tc^12*(90 + 522*\[Rho] + 2166*\[Rho]^2 - 
           27098*\[Rho]^3 - 18288*\[Rho]^4) + 4*tc^7*Sqrt[\[Rho]]*
          (186 - 1098*\[Rho] - 3343*\[Rho]^2 - 5181*\[Rho]^3 + 
           630*\[Rho]^4) + 4*tc^9*Sqrt[\[Rho]]*(186 - 1098*\[Rho] - 
           3343*\[Rho]^2 - 5181*\[Rho]^3 + 630*\[Rho]^4) - 
         3*tc^5*Sqrt[\[Rho]]*(-8 + 539*\[Rho] - 8769*\[Rho]^2 - 
           21779*\[Rho]^3 + 1905*\[Rho]^4) - 3*tc^11*Sqrt[\[Rho]]*
          (-8 + 539*\[Rho] - 8769*\[Rho]^2 - 21779*\[Rho]^3 + 
           1905*\[Rho]^4) - tc^3*Sqrt[\[Rho]]*(48 + 111*\[Rho] + 
           5131*\[Rho]^2 - 4983*\[Rho]^3 + 2205*\[Rho]^4) - 
         tc^13*Sqrt[\[Rho]]*(48 + 111*\[Rho] + 5131*\[Rho]^2 - 
           4983*\[Rho]^3 + 2205*\[Rho]^4) - 4*tc^8*(-285 + 1467*\[Rho] - 
           3527*\[Rho]^2 - 706*\[Rho]^3 + 7620*\[Rho]^4) + 
         2*tc^6*(-150 - 1494*\[Rho] + 9129*\[Rho]^2 - 22015*\[Rho]^3 + 
           14850*\[Rho]^4) + 2*tc^10*(-150 - 1494*\[Rho] + 9129*\[Rho]^2 - 
           22015*\[Rho]^3 + 14850*\[Rho]^4)) - 
       12*tc^3*(8*\[Rho]^(3/2)*(-5 + 117*\[Rho]^2) + 8*tc^12*\[Rho]^(3/2)*
          (-5 + 117*\[Rho]^2) + 15*tc^3*\[Rho]*(-9 + 158*\[Rho] - 
           127*\[Rho]^2 + 78*\[Rho]^3) + 15*tc^9*\[Rho]*(-9 + 158*\[Rho] - 
           127*\[Rho]^2 + 78*\[Rho]^3) - 80*tc^6*Sqrt[\[Rho]]*
          (-6 + 38*\[Rho] + 81*\[Rho]^2 + 117*\[Rho]^3) - 
         5*tc*\[Rho]*(-11 - 42*\[Rho] + 375*\[Rho]^2 + 234*\[Rho]^3) - 
         5*tc^11*\[Rho]*(-11 - 42*\[Rho] + 375*\[Rho]^2 + 234*\[Rho]^3) - 
         20*tc^5*(-3 + 41*\[Rho] - 102*\[Rho]^2 + 366*\[Rho]^3 + 
           18*\[Rho]^4) - 20*tc^7*(-3 + 41*\[Rho] - 102*\[Rho]^2 + 
           366*\[Rho]^3 + 18*\[Rho]^4) + 10*tc^4*Sqrt[\[Rho]]*
          (-16 + 93*\[Rho] + 481*\[Rho]^2 + 911*\[Rho]^3 + 27*\[Rho]^4) + 
         10*tc^8*Sqrt[\[Rho]]*(-16 + 93*\[Rho] + 481*\[Rho]^2 + 
           911*\[Rho]^3 + 27*\[Rho]^4) - 2*tc^2*Sqrt[\[Rho]]*
          (-20 + 195*\[Rho] + 155*\[Rho]^2 - 1427*\[Rho]^3 + 585*\[Rho]^4) - 
         2*tc^10*Sqrt[\[Rho]]*(-20 + 195*\[Rho] + 155*\[Rho]^2 - 
           1427*\[Rho]^3 + 585*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)*
        \[Rho]*(1 + 32*\[Rho] + 63*\[Rho]^2)*Log[tc]^2))/
     (tc^2*\[Rho]^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^4) - 
    (140*((-1 + tc^2)*(5*\[Rho]^(3/2) + 5*tc^10*\[Rho]^(3/2) - 
         21*tc*\[Rho]*(1 + \[Rho]) - 21*tc^9*\[Rho]*(1 + \[Rho]) + 
         20*tc^4*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         20*tc^6*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
         5*tc^2*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
         5*tc^8*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
         3*tc^3*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) - 
         3*tc^7*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) + 
         6*tc^5*(5 + 54*\[Rho] + 54*\[Rho]^2 + 5*\[Rho]^3)) - 
       120*tc^6*Sqrt[\[Rho]]*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc])*
      ((-1 + tc^2)*(34*\[Rho]^3 + 34*tc^16*\[Rho]^3 - 4*tc*\[Rho]^(5/2)*
          (61 + 69*\[Rho]) - 4*tc^15*\[Rho]^(5/2)*(61 + 69*\[Rho]) + 
         2*tc^2*\[Rho]^2*(121 + 1541*\[Rho] + 834*\[Rho]^2) + 
         2*tc^14*\[Rho]^2*(121 + 1541*\[Rho] + 834*\[Rho]^2) + 
         tc^4*(90 + 522*\[Rho] + 2166*\[Rho]^2 - 27098*\[Rho]^3 - 
           18288*\[Rho]^4) + tc^12*(90 + 522*\[Rho] + 2166*\[Rho]^2 - 
           27098*\[Rho]^3 - 18288*\[Rho]^4) + 4*tc^7*Sqrt[\[Rho]]*
          (186 - 1098*\[Rho] - 3343*\[Rho]^2 - 5181*\[Rho]^3 + 
           630*\[Rho]^4) + 4*tc^9*Sqrt[\[Rho]]*(186 - 1098*\[Rho] - 
           3343*\[Rho]^2 - 5181*\[Rho]^3 + 630*\[Rho]^4) - 
         3*tc^5*Sqrt[\[Rho]]*(-8 + 539*\[Rho] - 8769*\[Rho]^2 - 
           21779*\[Rho]^3 + 1905*\[Rho]^4) - 3*tc^11*Sqrt[\[Rho]]*
          (-8 + 539*\[Rho] - 8769*\[Rho]^2 - 21779*\[Rho]^3 + 
           1905*\[Rho]^4) - tc^3*Sqrt[\[Rho]]*(48 + 111*\[Rho] + 
           5131*\[Rho]^2 - 4983*\[Rho]^3 + 2205*\[Rho]^4) - 
         tc^13*Sqrt[\[Rho]]*(48 + 111*\[Rho] + 5131*\[Rho]^2 - 
           4983*\[Rho]^3 + 2205*\[Rho]^4) - 4*tc^8*(-285 + 1467*\[Rho] - 
           3527*\[Rho]^2 - 706*\[Rho]^3 + 7620*\[Rho]^4) + 
         2*tc^6*(-150 - 1494*\[Rho] + 9129*\[Rho]^2 - 22015*\[Rho]^3 + 
           14850*\[Rho]^4) + 2*tc^10*(-150 - 1494*\[Rho] + 9129*\[Rho]^2 - 
           22015*\[Rho]^3 + 14850*\[Rho]^4)) - 
       12*tc^3*(8*\[Rho]^(3/2)*(-5 + 117*\[Rho]^2) + 8*tc^12*\[Rho]^(3/2)*
          (-5 + 117*\[Rho]^2) + 15*tc^3*\[Rho]*(-9 + 158*\[Rho] - 
           127*\[Rho]^2 + 78*\[Rho]^3) + 15*tc^9*\[Rho]*(-9 + 158*\[Rho] - 
           127*\[Rho]^2 + 78*\[Rho]^3) - 80*tc^6*Sqrt[\[Rho]]*
          (-6 + 38*\[Rho] + 81*\[Rho]^2 + 117*\[Rho]^3) - 
         5*tc*\[Rho]*(-11 - 42*\[Rho] + 375*\[Rho]^2 + 234*\[Rho]^3) - 
         5*tc^11*\[Rho]*(-11 - 42*\[Rho] + 375*\[Rho]^2 + 234*\[Rho]^3) - 
         20*tc^5*(-3 + 41*\[Rho] - 102*\[Rho]^2 + 366*\[Rho]^3 + 
           18*\[Rho]^4) - 20*tc^7*(-3 + 41*\[Rho] - 102*\[Rho]^2 + 
           366*\[Rho]^3 + 18*\[Rho]^4) + 10*tc^4*Sqrt[\[Rho]]*
          (-16 + 93*\[Rho] + 481*\[Rho]^2 + 911*\[Rho]^3 + 27*\[Rho]^4) + 
         10*tc^8*Sqrt[\[Rho]]*(-16 + 93*\[Rho] + 481*\[Rho]^2 + 
           911*\[Rho]^3 + 27*\[Rho]^4) - 2*tc^2*Sqrt[\[Rho]]*
          (-20 + 195*\[Rho] + 155*\[Rho]^2 - 1427*\[Rho]^3 + 585*\[Rho]^4) - 
         2*tc^10*Sqrt[\[Rho]]*(-20 + 195*\[Rho] + 155*\[Rho]^2 - 
           1427*\[Rho]^3 + 585*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)*
        \[Rho]*(1 + 32*\[Rho] + 63*\[Rho]^2)*Log[tc]^2))/
     (tc^2*\[Rho]^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) - 
    (35*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
          (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
         65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
          (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
         4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
           5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
      ((-1 + tc^2)*(136*\[Rho]^(7/2) + 136*tc^18*\[Rho]^(7/2) - 
         3*tc*\[Rho]^3*(373 + 413*\[Rho]) - 3*tc^17*\[Rho]^3*
          (373 + 413*\[Rho]) + 12*tc^2*\[Rho]^(5/2)*(196 + 1157*\[Rho] + 
           609*\[Rho]^2) + 12*tc^16*\[Rho]^(5/2)*(196 + 1157*\[Rho] + 
           609*\[Rho]^2) - 24*tc^3*\[Rho]*(5 + 44*\[Rho] + 1654*\[Rho]^2 + 
           1626*\[Rho]^3 + 711*\[Rho]^4) - 24*tc^15*\[Rho]*
          (5 + 44*\[Rho] + 1654*\[Rho]^2 + 1626*\[Rho]^3 + 711*\[Rho]^4) - 
         12*tc^8*Sqrt[\[Rho]]*(336 - 592*\[Rho] - 20936*\[Rho]^2 - 
           14241*\[Rho]^3 - 13251*\[Rho]^4 + 1260*\[Rho]^5) - 
         12*tc^10*Sqrt[\[Rho]]*(336 - 592*\[Rho] - 20936*\[Rho]^2 - 
           14241*\[Rho]^3 - 13251*\[Rho]^4 + 1260*\[Rho]^5) + 
         6*tc^4*Sqrt[\[Rho]]*(84 + 407*\[Rho] + 5186*\[Rho]^2 - 
           5006*\[Rho]^3 - 7524*\[Rho]^4 + 2205*\[Rho]^5) + 
         6*tc^14*Sqrt[\[Rho]]*(84 + 407*\[Rho] + 5186*\[Rho]^2 - 
           5006*\[Rho]^3 - 7524*\[Rho]^4 + 2205*\[Rho]^5) - 
         24*tc^7*(-75 - 1331*\[Rho] + 7450*\[Rho]^2 - 6522*\[Rho]^3 - 
           8933*\[Rho]^4 + 8955*\[Rho]^5) - 24*tc^11*(-75 - 1331*\[Rho] + 
           7450*\[Rho]^2 - 6522*\[Rho]^3 - 8933*\[Rho]^4 + 8955*\[Rho]^5) + 
         12*tc^5*(-45 - 518*\[Rho] - 212*\[Rho]^2 + 21350*\[Rho]^3 + 
           39121*\[Rho]^4 + 11232*\[Rho]^5) + 12*tc^13*(-45 - 518*\[Rho] - 
           212*\[Rho]^2 + 21350*\[Rho]^3 + 39121*\[Rho]^4 + 11232*\[Rho]^5) + 
         2*tc^6*Sqrt[\[Rho]]*(-396 + 5667*\[Rho] - 97710*\[Rho]^2 - 
           432398*\[Rho]^3 - 235548*\[Rho]^4 + 17145*\[Rho]^5) + 
         2*tc^12*Sqrt[\[Rho]]*(-396 + 5667*\[Rho] - 97710*\[Rho]^2 - 
           432398*\[Rho]^3 - 235548*\[Rho]^4 + 17145*\[Rho]^5) + 
         6*tc^9*(-1140 + 3464*\[Rho] + 800*\[Rho]^2 - 13571*\[Rho]^3 + 
           26673*\[Rho]^4 + 36720*\[Rho]^5)) - 
       24*tc^3*(10*\[Rho]^2*(-5 + 117*\[Rho]^2) + 10*tc^14*\[Rho]^2*
          (-5 + 117*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(-35 - 35*\[Rho] + 
           1023*\[Rho]^2 + 819*\[Rho]^3) - 6*tc^13*\[Rho]^(3/2)*
          (-35 - 35*\[Rho] + 1023*\[Rho]^2 + 819*\[Rho]^3) - 
         15*tc^4*\[Rho]*(-33 + 495*\[Rho] + 113*\[Rho]^2 - 333*\[Rho]^3 + 
           234*\[Rho]^4) - 15*tc^10*\[Rho]*(-33 + 495*\[Rho] + 113*\[Rho]^2 - 
           333*\[Rho]^3 + 234*\[Rho]^4) + 120*tc^7*Sqrt[\[Rho]]*
          (-15 + 57*\[Rho] + 523*\[Rho]^2 + 354*\[Rho]^3 + 333*\[Rho]^4) + 
         5*tc^2*\[Rho]*(-27 - 227*\[Rho] + 1467*\[Rho]^2 + 3033*\[Rho]^3 + 
           702*\[Rho]^4) + 5*tc^12*\[Rho]*(-27 - 227*\[Rho] + 1467*\[Rho]^2 + 
           3033*\[Rho]^3 + 702*\[Rho]^4) + 30*tc^6*(-6 + 88*\[Rho] - 
           213*\[Rho]^2 + 732*\[Rho]^3 + 1299*\[Rho]^4 + 36*\[Rho]^5) + 
         30*tc^8*(-6 + 88*\[Rho] - 213*\[Rho]^2 + 732*\[Rho]^3 + 
           1299*\[Rho]^4 + 36*\[Rho]^5) - 10*tc^5*Sqrt[\[Rho]]*
          (-72 + 312*\[Rho] + 2751*\[Rho]^2 + 6251*\[Rho]^3 + 3921*\[Rho]^4 + 
           81*\[Rho]^5) - 10*tc^9*Sqrt[\[Rho]]*(-72 + 312*\[Rho] + 
           2751*\[Rho]^2 + 6251*\[Rho]^3 + 3921*\[Rho]^4 + 81*\[Rho]^5) + 
         2*tc^3*Sqrt[\[Rho]]*(-90 + 615*\[Rho] + 1680*\[Rho]^2 - 
           5876*\[Rho]^3 - 2508*\[Rho]^4 + 1755*\[Rho]^5) + 
         2*tc^11*Sqrt[\[Rho]]*(-90 + 615*\[Rho] + 1680*\[Rho]^2 - 
           5876*\[Rho]^3 - 2508*\[Rho]^4 + 1755*\[Rho]^5))*Log[tc] - 
       2880*tc^9*(-1 + tc^2)*\[Rho]*(-3 + 137*\[Rho] + 366*\[Rho]^2 + 
         306*\[Rho]^3)*Log[tc]^2))/(tc^2*\[Rho]^2*
      ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])^3) + 
    (25*((-1 + tc^2)*(680*\[Rho]^4 + 680*tc^20*\[Rho]^4 - 
         8*tc*\[Rho]^(7/2)*(787 + 859*\[Rho]) - 8*tc^19*\[Rho]^(7/2)*
          (787 + 859*\[Rho]) + 7*tc^2*\[Rho]^3*(2631 + 11468*\[Rho] + 
           5937*\[Rho]^2) + 7*tc^18*\[Rho]^3*(2631 + 11468*\[Rho] + 
           5937*\[Rho]^2) - 2*tc^3*\[Rho]^(3/2)*(240 + 10085*\[Rho] + 
           145557*\[Rho]^2 + 172539*\[Rho]^3 + 60795*\[Rho]^4) - 
         2*tc^17*\[Rho]^(3/2)*(240 + 10085*\[Rho] + 145557*\[Rho]^2 + 
           172539*\[Rho]^3 + 60795*\[Rho]^4) + 4*tc^4*\[Rho]*
          (630 + 2405*\[Rho] + 109481*\[Rho]^2 + 212053*\[Rho]^3 + 
           131007*\[Rho]^4 + 42210*\[Rho]^5) + 4*tc^16*\[Rho]*
          (630 + 2405*\[Rho] + 109481*\[Rho]^2 + 212053*\[Rho]^3 + 
           131007*\[Rho]^4 + 42210*\[Rho]^5) + 2*tc^7*Sqrt[\[Rho]]*
          (5040 - 32925*\[Rho] + 714900*\[Rho]^2 + 5640217*\[Rho]^3 + 
           7726279*\[Rho]^4 + 1874880*\[Rho]^5 - 120015*\[Rho]^6) + 
         2*tc^13*Sqrt[\[Rho]]*(5040 - 32925*\[Rho] + 714900*\[Rho]^2 + 
           5640217*\[Rho]^3 + 7726279*\[Rho]^4 + 1874880*\[Rho]^5 - 
           120015*\[Rho]^6) - 10*tc^5*Sqrt[\[Rho]]*(504 + 4695*\[Rho] + 
           16900*\[Rho]^2 - 32235*\[Rho]^3 - 158781*\[Rho]^4 - 
           40320*\[Rho]^5 + 9261*\[Rho]^6) - 10*tc^15*Sqrt[\[Rho]]*
          (504 + 4695*\[Rho] + 16900*\[Rho]^2 - 32235*\[Rho]^3 - 
           158781*\[Rho]^4 - 40320*\[Rho]^5 + 9261*\[Rho]^6) + 
         2*tc^9*Sqrt[\[Rho]]*(12600 + 69240*\[Rho] - 1555235*\[Rho]^2 - 
           2084367*\[Rho]^3 - 1263009*\[Rho]^4 - 677565*\[Rho]^5 + 
           52920*\[Rho]^6) + 2*tc^11*Sqrt[\[Rho]]*(12600 + 69240*\[Rho] - 
           1555235*\[Rho]^2 - 2084367*\[Rho]^3 - 1263009*\[Rho]^4 - 
           677565*\[Rho]^5 + 52920*\[Rho]^6) - 10*tc^10*
          (-4788 - 5124*\[Rho] + 112480*\[Rho]^2 - 84755*\[Rho]^3 + 
           106472*\[Rho]^4 + 323871*\[Rho]^5 + 180432*\[Rho]^6) - 
         4*tc^6*(-945 - 19005*\[Rho] + 12540*\[Rho]^2 + 700356*\[Rho]^3 + 
           2260853*\[Rho]^4 + 1678017*\[Rho]^5 + 279720*\[Rho]^6) - 
         4*tc^14*(-945 - 19005*\[Rho] + 12540*\[Rho]^2 + 700356*\[Rho]^3 + 
           2260853*\[Rho]^4 + 1678017*\[Rho]^5 + 279720*\[Rho]^6) + 
         4*tc^8*(-3150 - 92820*\[Rho] + 415335*\[Rho]^2 + 490407*\[Rho]^3 - 
           1511249*\[Rho]^4 - 58161*\[Rho]^5 + 440370*\[Rho]^6) + 
         4*tc^12*(-3150 - 92820*\[Rho] + 415335*\[Rho]^2 + 490407*\[Rho]^3 - 
           1511249*\[Rho]^4 - 58161*\[Rho]^5 + 440370*\[Rho]^6)) - 
       24*tc^3*(40*\[Rho]^(5/2)*(-5 + 117*\[Rho]^2) + 40*tc^16*\[Rho]^(5/2)*
          (-5 + 117*\[Rho]^2) - 70*tc*\[Rho]^2*(-15 - 15*\[Rho] + 
           419*\[Rho]^2 + 351*\[Rho]^3) - 70*tc^15*\[Rho]^2*
          (-15 - 15*\[Rho] + 419*\[Rho]^2 + 351*\[Rho]^3) + 
         12*tc^2*\[Rho]^(3/2)*(-175 - 450*\[Rho] + 6202*\[Rho]^2 + 
           12924*\[Rho]^3 + 4095*\[Rho]^4) + 12*tc^14*\[Rho]^(3/2)*
          (-175 - 450*\[Rho] + 6202*\[Rho]^2 + 12924*\[Rho]^3 + 
           4095*\[Rho]^4) + 105*tc^5*\[Rho]*(-39 + 476*\[Rho] + 
           996*\[Rho]^2 - 1022*\[Rho]^3 - 189*\[Rho]^4 + 234*\[Rho]^5) + 
         105*tc^11*\[Rho]*(-39 + 476*\[Rho] + 996*\[Rho]^2 - 1022*\[Rho]^3 - 
           189*\[Rho]^4 + 234*\[Rho]^5) - 105*tc^3*\[Rho]*
          (-7 - 104*\[Rho] + 472*\[Rho]^2 + 2606*\[Rho]^3 + 1863*\[Rho]^4 + 
           234*\[Rho]^5) - 105*tc^13*\[Rho]*(-7 - 104*\[Rho] + 472*\[Rho]^2 + 
           2606*\[Rho]^3 + 1863*\[Rho]^4 + 234*\[Rho]^5) - 
         420*tc^8*Sqrt[\[Rho]]*(-36 + 2153*\[Rho]^2 + 2393*\[Rho]^3 + 
           1295*\[Rho]^4 + 891*\[Rho]^5) + 70*tc^6*Sqrt[\[Rho]]*
          (-96 + 153*\[Rho] + 5115*\[Rho]^2 + 13444*\[Rho]^3 + 
           15400*\[Rho]^4 + 5271*\[Rho]^5 + 81*\[Rho]^6) + 
         70*tc^10*Sqrt[\[Rho]]*(-96 + 153*\[Rho] + 5115*\[Rho]^2 + 
           13444*\[Rho]^3 + 15400*\[Rho]^4 + 5271*\[Rho]^5 + 81*\[Rho]^6) - 
         70*tc^7*(-18 + 270*\[Rho] - 375*\[Rho]^2 + 753*\[Rho]^3 + 
           11629*\[Rho]^4 + 6093*\[Rho]^5 + 108*\[Rho]^6) - 
         70*tc^9*(-18 + 270*\[Rho] - 375*\[Rho]^2 + 753*\[Rho]^3 + 
           11629*\[Rho]^4 + 6093*\[Rho]^5 + 108*\[Rho]^6) - 
         14*tc^4*Sqrt[\[Rho]]*(-120 + 465*\[Rho] + 4010*\[Rho]^2 - 
           5839*\[Rho]^3 - 15313*\[Rho]^4 + 570*\[Rho]^5 + 1755*\[Rho]^6) - 
         14*tc^12*Sqrt[\[Rho]]*(-120 + 465*\[Rho] + 4010*\[Rho]^2 - 
           5839*\[Rho]^3 - 15313*\[Rho]^4 + 570*\[Rho]^5 + 1755*\[Rho]^6))*
        Log[tc] + 20160*tc^10*(-1 + tc^2)*\[Rho]*(-9 + 152*\[Rho] + 
         815*\[Rho]^2 + 860*\[Rho]^3 + 450*\[Rho]^4)*Log[tc]^2))/
     (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^5*\[Rho]^(3/2)*Log[tc])^2))/(31500*mb^5*(-1 + tc^2)) + 
 \[Mu]2G*
  ((\[Rho]3LS*(-((-1 + tc^2)^5*(880*\[Rho]^(9/2) + 880*tc^32*\[Rho]^(9/2) - 
         15*tc*\[Rho]^3*(-257 + 1901*\[Rho] + 1130*\[Rho]^2) - 
         15*tc^31*\[Rho]^3*(-257 + 1901*\[Rho] + 1130*\[Rho]^2) + 
         2*tc^2*\[Rho]^(5/2)*(-13455 + 73500*\[Rho] - 183407*\[Rho]^2 + 
           46590*\[Rho]^3) + 2*tc^30*\[Rho]^(5/2)*(-13455 + 73500*\[Rho] - 
           183407*\[Rho]^2 + 46590*\[Rho]^3) + tc^3*\[Rho]^2*
          (70725 + 66022*\[Rho] + 1577808*\[Rho]^2 + 2805099*\[Rho]^3 - 
           225200*\[Rho]^4) + tc^29*\[Rho]^2*(70725 + 66022*\[Rho] + 
           1577808*\[Rho]^2 + 2805099*\[Rho]^3 - 225200*\[Rho]^4) + 
         tc^4*\[Rho]^(3/2)*(-65769 - 2663747*\[Rho] + 2084110*\[Rho]^2 - 
           19401034*\[Rho]^3 - 3949341*\[Rho]^4 + 254325*\[Rho]^5) + 
         tc^28*\[Rho]^(3/2)*(-65769 - 2663747*\[Rho] + 2084110*\[Rho]^2 - 
           19401034*\[Rho]^3 - 3949341*\[Rho]^4 + 254325*\[Rho]^5) + 
         tc^5*\[Rho]*(-50250 + 8563685*\[Rho] - 14211802*\[Rho]^2 + 
           39513522*\[Rho]^3 + 62431081*\[Rho]^4 - 7511680*\[Rho]^5 - 
           110250*\[Rho]^6) + tc^27*\[Rho]*(-50250 + 8563685*\[Rho] - 
           14211802*\[Rho]^2 + 39513522*\[Rho]^3 + 62431081*\[Rho]^4 - 
           7511680*\[Rho]^5 - 110250*\[Rho]^6) + 2*tc^6*Sqrt[\[Rho]]*
          (73740 - 5138296*\[Rho] - 1138583*\[Rho]^2 + 7871660*\[Rho]^3 - 
           100942517*\[Rho]^4 - 32018054*\[Rho]^5 + 11246310*\[Rho]^6) + 
         2*tc^26*Sqrt[\[Rho]]*(73740 - 5138296*\[Rho] - 1138583*\[Rho]^2 + 
           7871660*\[Rho]^3 - 100942517*\[Rho]^4 - 32018054*\[Rho]^5 + 
           11246310*\[Rho]^6) + 4*tc^16*Sqrt[\[Rho]]*(-75311040 - 
           402883179*\[Rho] + 1808446783*\[Rho]^2 - 716552310*\[Rho]^3 - 
           7817306358*\[Rho]^4 + 1306602329*\[Rho]^5 + 41922615*\[Rho]^6) + 
         2*tc^8*Sqrt[\[Rho]]*(4819200 - 58004357*\[Rho] + 
           150730129*\[Rho]^2 - 12686570*\[Rho]^3 + 184049438*\[Rho]^4 + 
           10930167*\[Rho]^5 + 61553625*\[Rho]^6) + 2*tc^24*Sqrt[\[Rho]]*
          (4819200 - 58004357*\[Rho] + 150730129*\[Rho]^2 - 
           12686570*\[Rho]^3 + 184049438*\[Rho]^4 + 10930167*\[Rho]^5 + 
           61553625*\[Rho]^6) - 2*tc^10*Sqrt[\[Rho]]*(-21369900 + 
           130299120*\[Rho] - 453286575*\[Rho]^2 + 928845500*\[Rho]^3 - 
           3873269273*\[Rho]^4 + 166920410*\[Rho]^5 + 80384850*\[Rho]^6) - 
         2*tc^22*Sqrt[\[Rho]]*(-21369900 + 130299120*\[Rho] - 
           453286575*\[Rho]^2 + 928845500*\[Rho]^3 - 3873269273*\[Rho]^4 + 
           166920410*\[Rho]^5 + 80384850*\[Rho]^6) - 2*tc^14*Sqrt[\[Rho]]*
          (57871800 - 1128724104*\[Rho] + 3380034793*\[Rho]^2 - 
           6730892340*\[Rho]^3 + 14074138421*\[Rho]^4 - 4422116866*\[Rho]^5 + 
           648304500*\[Rho]^6) - 2*tc^18*Sqrt[\[Rho]]*(57871800 - 
           1128724104*\[Rho] + 3380034793*\[Rho]^2 - 6730892340*\[Rho]^3 + 
           14074138421*\[Rho]^4 - 4422116866*\[Rho]^5 + 648304500*\[Rho]^6) + 
         tc^12*Sqrt[\[Rho]]*(-112752000 + 704307465*\[Rho] - 
           2786401565*\[Rho]^2 - 1472614350*\[Rho]^3 + 12901456138*\[Rho]^4 - 
           7022381635*\[Rho]^5 + 819439275*\[Rho]^6) + tc^20*Sqrt[\[Rho]]*
          (-112752000 + 704307465*\[Rho] - 2786401565*\[Rho]^2 - 
           1472614350*\[Rho]^3 + 12901456138*\[Rho]^4 - 7022381635*\[Rho]^5 + 
           819439275*\[Rho]^6) + tc^7*(-84000 + 219630*\[Rho] + 
           78773330*\[Rho]^2 - 193863747*\[Rho]^3 + 205076157*\[Rho]^4 + 
           220872106*\[Rho]^5 - 43140960*\[Rho]^6 - 14663250*\[Rho]^7) + 
         tc^25*(-84000 + 219630*\[Rho] + 78773330*\[Rho]^2 - 
           193863747*\[Rho]^3 + 205076157*\[Rho]^4 + 220872106*\[Rho]^5 - 
           43140960*\[Rho]^6 - 14663250*\[Rho]^7) - 
         5*tc^11*(3847200 - 67176990*\[Rho] + 338169745*\[Rho]^2 - 
           1156776514*\[Rho]^3 + 1799765862*\[Rho]^4 + 886987865*\[Rho]^5 - 
           506802400*\[Rho]^6 + 43618050*\[Rho]^7) - 
         5*tc^21*(3847200 - 67176990*\[Rho] + 338169745*\[Rho]^2 - 
           1156776514*\[Rho]^3 + 1799765862*\[Rho]^4 + 886987865*\[Rho]^5 - 
           506802400*\[Rho]^6 + 43618050*\[Rho]^7) - 
         tc^9*(5980800 - 29550990*\[Rho] + 90806590*\[Rho]^2 + 
           150333713*\[Rho]^3 + 1101662637*\[Rho]^4 + 1923681626*\[Rho]^5 - 
           123628960*\[Rho]^6 + 60174450*\[Rho]^7) - 
         tc^23*(5980800 - 29550990*\[Rho] + 90806590*\[Rho]^2 + 
           150333713*\[Rho]^3 + 1101662637*\[Rho]^4 + 1923681626*\[Rho]^5 - 
           123628960*\[Rho]^6 + 60174450*\[Rho]^7) - 
         tc^13*(41647200 - 438996660*\[Rho] + 2282704085*\[Rho]^2 - 
           8742042666*\[Rho]^3 + 11290424196*\[Rho]^4 - 8614383977*\[Rho]^5 + 
           355955760*\[Rho]^6 + 265236300*\[Rho]^7) - 
         tc^19*(41647200 - 438996660*\[Rho] + 2282704085*\[Rho]^2 - 
           8742042666*\[Rho]^3 + 11290424196*\[Rho]^4 - 8614383977*\[Rho]^5 + 
           355955760*\[Rho]^6 + 265236300*\[Rho]^7) - 
         tc^15*(41916000 + 550585980*\[Rho] - 5591767660*\[Rho]^2 + 
           24926977851*\[Rho]^3 - 48342633171*\[Rho]^4 + 
           10180478362*\[Rho]^5 - 3192392640*\[Rho]^6 + 421501500*\[Rho]^7) - 
         tc^17*(41916000 + 550585980*\[Rho] - 5591767660*\[Rho]^2 + 
           24926977851*\[Rho]^3 - 48342633171*\[Rho]^4 + 
           10180478362*\[Rho]^5 - 3192392640*\[Rho]^6 + 
           421501500*\[Rho]^7))) - 12*tc^2*(-1 + tc^2)^4*
       (23280*\[Rho]^(9/2) + 23280*tc^30*\[Rho]^(9/2) - 
        20*tc*\[Rho]^3*(805 + 3813*\[Rho] + 6228*\[Rho]^2) - 
        20*tc^29*\[Rho]^3*(805 + 3813*\[Rho] + 6228*\[Rho]^2) + 
        4*tc^2*\[Rho]^(5/2)*(30975 - 34425*\[Rho] + 205913*\[Rho]^2 + 
          27525*\[Rho]^3) + 4*tc^28*\[Rho]^(5/2)*(30975 - 34425*\[Rho] + 
          205913*\[Rho]^2 + 27525*\[Rho]^3) + tc^3*\[Rho]^2*
         (-357525 + 645437*\[Rho] - 1904327*\[Rho]^2 - 3180791*\[Rho]^3 + 
          475050*\[Rho]^4) + tc^27*\[Rho]^2*(-357525 + 645437*\[Rho] - 
          1904327*\[Rho]^2 - 3180791*\[Rho]^3 + 475050*\[Rho]^4) + 
        2*tc^4*\[Rho]^(3/2)*(203210 + 459445*\[Rho] - 467470*\[Rho]^2 + 
          3783484*\[Rho]^3 + 2158300*\[Rho]^4 - 548625*\[Rho]^5) + 
        2*tc^26*\[Rho]^(3/2)*(203210 + 459445*\[Rho] - 467470*\[Rho]^2 + 
          3783484*\[Rho]^3 + 2158300*\[Rho]^4 - 548625*\[Rho]^5) + 
        4*tc^5*\[Rho]*(17815 - 1615075*\[Rho] + 3298469*\[Rho]^2 + 
          189176*\[Rho]^3 - 631832*\[Rho]^4 + 646290*\[Rho]^5 + 
          165375*\[Rho]^6) + 4*tc^25*\[Rho]*(17815 - 1615075*\[Rho] + 
          3298469*\[Rho]^2 + 189176*\[Rho]^3 - 631832*\[Rho]^4 + 
          646290*\[Rho]^5 + 165375*\[Rho]^6) - 2*tc^8*Sqrt[\[Rho]]*
         (3450300 - 32076200*\[Rho] + 51703165*\[Rho]^2 - 86478900*\[Rho]^3 + 
          463413174*\[Rho]^4 - 70688020*\[Rho]^5 + 2594025*\[Rho]^6) - 
        2*tc^22*Sqrt[\[Rho]]*(3450300 - 32076200*\[Rho] + 51703165*\[Rho]^2 - 
          86478900*\[Rho]^3 + 463413174*\[Rho]^4 - 70688020*\[Rho]^5 + 
          2594025*\[Rho]^6) - 2*tc^6*Sqrt[\[Rho]]*(272300 - 4432160*\[Rho] + 
          9358485*\[Rho]^2 + 1800220*\[Rho]^3 + 44128166*\[Rho]^4 - 
          3320940*\[Rho]^5 + 5815425*\[Rho]^6) - 2*tc^24*Sqrt[\[Rho]]*
         (272300 - 4432160*\[Rho] + 9358485*\[Rho]^2 + 1800220*\[Rho]^3 + 
          44128166*\[Rho]^4 - 3320940*\[Rho]^5 + 5815425*\[Rho]^6) - 
        10*tc^10*Sqrt[\[Rho]]*(1295280 - 8007290*\[Rho] + 9382515*\[Rho]^2 - 
          58009870*\[Rho]^3 + 257892648*\[Rho]^4 - 82300480*\[Rho]^5 + 
          12107445*\[Rho]^6) - 10*tc^20*Sqrt[\[Rho]]*
         (1295280 - 8007290*\[Rho] + 9382515*\[Rho]^2 - 58009870*\[Rho]^3 + 
          257892648*\[Rho]^4 - 82300480*\[Rho]^5 + 12107445*\[Rho]^6) + 
        4*tc^12*Sqrt[\[Rho]]*(5803000 - 73372150*\[Rho] + 
          158554470*\[Rho]^2 - 87064675*\[Rho]^3 + 427731949*\[Rho]^4 - 
          17227635*\[Rho]^5 + 25183725*\[Rho]^6) + 4*tc^18*Sqrt[\[Rho]]*
         (5803000 - 73372150*\[Rho] + 158554470*\[Rho]^2 - 
          87064675*\[Rho]^3 + 427731949*\[Rho]^4 - 17227635*\[Rho]^5 + 
          25183725*\[Rho]^6) + 4*tc^14*Sqrt[\[Rho]]*(26512500 - 
          108641860*\[Rho] + 371451945*\[Rho]^2 - 1125167180*\[Rho]^3 + 
          3117690866*\[Rho]^4 - 702914720*\[Rho]^5 + 50387925*\[Rho]^6) + 
        4*tc^16*Sqrt[\[Rho]]*(26512500 - 108641860*\[Rho] + 
          371451945*\[Rho]^2 - 1125167180*\[Rho]^3 + 3117690866*\[Rho]^4 - 
          702914720*\[Rho]^5 + 50387925*\[Rho]^6) + 
        20*tc^9*(197960 - 2072181*\[Rho] + 5551101*\[Rho]^2 - 
          23901305*\[Rho]^3 + 56603398*\[Rho]^4 + 35663068*\[Rho]^5 - 
          16762094*\[Rho]^6 + 2910915*\[Rho]^7) + 
        20*tc^21*(197960 - 2072181*\[Rho] + 5551101*\[Rho]^2 - 
          23901305*\[Rho]^3 + 56603398*\[Rho]^4 + 35663068*\[Rho]^5 - 
          16762094*\[Rho]^6 + 2910915*\[Rho]^7) + 
        2*tc^7*(169400 - 386830*\[Rho] - 8473845*\[Rho]^2 + 
          5733131*\[Rho]^3 + 80448929*\[Rho]^4 + 94305247*\[Rho]^5 - 
          19907870*\[Rho]^6 + 3902850*\[Rho]^7) + 
        2*tc^23*(169400 - 386830*\[Rho] - 8473845*\[Rho]^2 + 
          5733131*\[Rho]^3 + 80448929*\[Rho]^4 + 94305247*\[Rho]^5 - 
          19907870*\[Rho]^6 + 3902850*\[Rho]^7) + 
        5*tc^11*(2797760 - 26901056*\[Rho] + 136608241*\[Rho]^2 - 
          340281785*\[Rho]^3 + 350938875*\[Rho]^4 + 71435115*\[Rho]^5 - 
          105359714*\[Rho]^6 + 18930240*\[Rho]^7) + 
        5*tc^19*(2797760 - 26901056*\[Rho] + 136608241*\[Rho]^2 - 
          340281785*\[Rho]^3 + 350938875*\[Rho]^4 + 71435115*\[Rho]^5 - 
          105359714*\[Rho]^6 + 18930240*\[Rho]^7) + 
        4*tc^15*(7609000 + 93468270*\[Rho] - 614094075*\[Rho]^2 + 
          2511098437*\[Rho]^3 - 5068956177*\[Rho]^4 + 1323242289*\[Rho]^5 - 
          491376130*\[Rho]^6 + 53502750*\[Rho]^7) + 
        4*tc^13*(5231800 - 52467310*\[Rho] + 3340610*\[Rho]^2 + 
          399599169*\[Rho]^3 - 1332022989*\[Rho]^4 - 42776832*\[Rho]^5 - 
          223620940*\[Rho]^6 + 55386450*\[Rho]^7) + 
        4*tc^17*(5231800 - 52467310*\[Rho] + 3340610*\[Rho]^2 + 
          399599169*\[Rho]^3 - 1332022989*\[Rho]^4 - 42776832*\[Rho]^5 - 
          223620940*\[Rho]^6 + 55386450*\[Rho]^7))*Log[tc] - 
      576*tc^6*(-1 + tc^2)^3*(82584*\[Rho]^(9/2) + 82584*tc^24*\[Rho]^(9/2) - 
        10*tc*\[Rho]^3*(1897 + 25125*\[Rho] + 30816*\[Rho]^2) - 
        10*tc^23*\[Rho]^3*(1897 + 25125*\[Rho] + 30816*\[Rho]^2) + 
        2*tc^2*\[Rho]^(3/2)*(1400 + 27545*\[Rho] - 28165*\[Rho]^2 + 
          836351*\[Rho]^3 + 31125*\[Rho]^4) + 2*tc^22*\[Rho]^(3/2)*
         (1400 + 27545*\[Rho] - 28165*\[Rho]^2 + 836351*\[Rho]^3 + 
          31125*\[Rho]^4) + 5*tc^3*\[Rho]*(-3290 + 18620*\[Rho] + 
          107909*\[Rho]^2 - 521625*\[Rho]^3 - 518743*\[Rho]^4 + 
          130305*\[Rho]^5) + 5*tc^21*\[Rho]*(-3290 + 18620*\[Rho] + 
          107909*\[Rho]^2 - 521625*\[Rho]^3 - 518743*\[Rho]^4 + 
          130305*\[Rho]^5) - tc^4*Sqrt[\[Rho]]*(-32200 + 404810*\[Rho] + 
          65035*\[Rho]^2 + 536900*\[Rho]^3 - 9440594*\[Rho]^4 + 
          1598250*\[Rho]^5 + 77175*\[Rho]^6) - tc^20*Sqrt[\[Rho]]*
         (-32200 + 404810*\[Rho] + 65035*\[Rho]^2 + 536900*\[Rho]^3 - 
          9440594*\[Rho]^4 + 1598250*\[Rho]^5 + 77175*\[Rho]^6) - 
        20*tc^8*Sqrt[\[Rho]]*(-81340 + 531609*\[Rho] - 1223031*\[Rho]^2 + 
          501490*\[Rho]^3 + 2544316*\[Rho]^4 - 876075*\[Rho]^5 + 
          100485*\[Rho]^6) - 20*tc^16*Sqrt[\[Rho]]*(-81340 + 531609*\[Rho] - 
          1223031*\[Rho]^2 + 501490*\[Rho]^3 + 2544316*\[Rho]^4 - 
          876075*\[Rho]^5 + 100485*\[Rho]^6) + 10*tc^6*Sqrt[\[Rho]]*
         (32690 - 276852*\[Rho] + 228998*\[Rho]^2 - 485125*\[Rho]^3 + 
          460847*\[Rho]^4 - 1068175*\[Rho]^5 + 170625*\[Rho]^6) + 
        10*tc^18*Sqrt[\[Rho]]*(32690 - 276852*\[Rho] + 228998*\[Rho]^2 - 
          485125*\[Rho]^3 + 460847*\[Rho]^4 - 1068175*\[Rho]^5 + 
          170625*\[Rho]^6) - 2*tc^10*Sqrt[\[Rho]]*(152250 + 1157320*\[Rho] - 
          6346005*\[Rho]^2 + 1809450*\[Rho]^3 + 70498514*\[Rho]^4 - 
          8159250*\[Rho]^5 + 678825*\[Rho]^6) - 2*tc^14*Sqrt[\[Rho]]*
         (152250 + 1157320*\[Rho] - 6346005*\[Rho]^2 + 1809450*\[Rho]^3 + 
          70498514*\[Rho]^4 - 8159250*\[Rho]^5 + 678825*\[Rho]^6) - 
        2*tc^12*Sqrt[\[Rho]]*(1681400 - 14227350*\[Rho] + 80634665*\[Rho]^2 - 
          169537180*\[Rho]^3 + 190581002*\[Rho]^4 - 47551750*\[Rho]^5 + 
          1663725*\[Rho]^6) - 50*tc^7*(4620 - 16037*\[Rho] - 26663*\[Rho]^2 + 
          188678*\[Rho]^3 - 521347*\[Rho]^4 + 76817*\[Rho]^5 - 
          155883*\[Rho]^6 + 46305*\[Rho]^7) - 50*tc^17*(4620 - 16037*\[Rho] - 
          26663*\[Rho]^2 + 188678*\[Rho]^3 - 521347*\[Rho]^4 + 
          76817*\[Rho]^5 - 155883*\[Rho]^6 + 46305*\[Rho]^7) - 
        5*tc^5*(4200 - 38990*\[Rho] - 171570*\[Rho]^2 - 486929*\[Rho]^3 + 
          1570805*\[Rho]^4 + 725283*\[Rho]^5 - 789915*\[Rho]^6 + 
          132300*\[Rho]^7) - 5*tc^19*(4200 - 38990*\[Rho] - 171570*\[Rho]^2 - 
          486929*\[Rho]^3 + 1570805*\[Rho]^4 + 725283*\[Rho]^5 - 
          789915*\[Rho]^6 + 132300*\[Rho]^7) - 
        50*tc^11*(26460 - 114338*\[Rho] + 126371*\[Rho]^2 + 
          1277515*\[Rho]^3 - 5605459*\[Rho]^4 + 1462339*\[Rho]^5 - 
          1404858*\[Rho]^6 + 209790*\[Rho]^7) - 
        50*tc^13*(26460 - 114338*\[Rho] + 126371*\[Rho]^2 + 
          1277515*\[Rho]^3 - 5605459*\[Rho]^4 + 1462339*\[Rho]^5 - 
          1404858*\[Rho]^6 + 209790*\[Rho]^7) - 
        10*tc^9*(69300 - 615475*\[Rho] - 101045*\[Rho]^2 + 5514157*\[Rho]^3 - 
          13831710*\[Rho]^4 + 6317791*\[Rho]^5 - 3756585*\[Rho]^6 + 
          694575*\[Rho]^7) - 10*tc^15*(69300 - 615475*\[Rho] - 
          101045*\[Rho]^2 + 5514157*\[Rho]^3 - 13831710*\[Rho]^4 + 
          6317791*\[Rho]^5 - 3756585*\[Rho]^6 + 694575*\[Rho]^7))*Log[tc]^2 - 
      69120*tc^10*(-1 + tc^2)^2*(7560*\[Rho]^(9/2) + 
        7560*tc^18*\[Rho]^(9/2) - 14*tc*\[Rho]^3*(-311 + 1977*\[Rho] + 
          1044*\[Rho]^2) - 14*tc^17*\[Rho]^3*(-311 + 1977*\[Rho] + 
          1044*\[Rho]^2) - 10*tc^2*\[Rho]^(3/2)*(112 + 455*\[Rho] - 
          133*\[Rho]^2 - 10335*\[Rho]^3 + 1113*\[Rho]^4) - 
        10*tc^16*\[Rho]^(3/2)*(112 + 455*\[Rho] - 133*\[Rho]^2 - 
          10335*\[Rho]^3 + 1113*\[Rho]^4) + tc^3*\[Rho]*
         (4690 - 31115*\[Rho] + 113108*\[Rho]^2 - 217866*\[Rho]^3 - 
          6012*\[Rho]^4 + 1575*\[Rho]^5) + tc^15*\[Rho]*
         (4690 - 31115*\[Rho] + 113108*\[Rho]^2 - 217866*\[Rho]^3 - 
          6012*\[Rho]^4 + 1575*\[Rho]^5) - 5*tc^6*Sqrt[\[Rho]]*
         (5460 - 37604*\[Rho] + 64379*\[Rho]^2 - 9562*\[Rho]^3 - 
          158324*\[Rho]^4 + 23814*\[Rho]^5 + 2205*\[Rho]^6) - 
        5*tc^12*Sqrt[\[Rho]]*(5460 - 37604*\[Rho] + 64379*\[Rho]^2 - 
          9562*\[Rho]^3 - 158324*\[Rho]^4 + 23814*\[Rho]^5 + 2205*\[Rho]^6) + 
        5*tc^4*Sqrt[\[Rho]]*(-1120 + 10150*\[Rho] - 13237*\[Rho]^2 - 
          10206*\[Rho]^3 + 103192*\[Rho]^4 - 20160*\[Rho]^5 + 
          4725*\[Rho]^6) + 5*tc^14*Sqrt[\[Rho]]*(-1120 + 10150*\[Rho] - 
          13237*\[Rho]^2 - 10206*\[Rho]^3 + 103192*\[Rho]^4 - 
          20160*\[Rho]^5 + 4725*\[Rho]^6) - 10*tc^8*Sqrt[\[Rho]]*
         (4270 - 20335*\[Rho] + 1477*\[Rho]^2 + 49371*\[Rho]^3 + 
          62889*\[Rho]^4 - 1680*\[Rho]^5 + 5040*\[Rho]^6) - 
        10*tc^10*Sqrt[\[Rho]]*(4270 - 20335*\[Rho] + 1477*\[Rho]^2 + 
          49371*\[Rho]^3 + 62889*\[Rho]^4 - 1680*\[Rho]^5 + 5040*\[Rho]^6) + 
        20*tc^9*(420 - 13146*\[Rho] + 56973*\[Rho]^2 - 116545*\[Rho]^3 + 
          65385*\[Rho]^4 - 35652*\[Rho]^5 - 23625*\[Rho]^6 + 3780*\[Rho]^7) + 
        2*tc^5*(700 + 2345*\[Rho] - 104125*\[Rho]^2 + 274471*\[Rho]^3 - 
          455692*\[Rho]^4 + 2111*\[Rho]^5 - 67725*\[Rho]^6 + 
          14175*\[Rho]^7) + 2*tc^13*(700 + 2345*\[Rho] - 104125*\[Rho]^2 + 
          274471*\[Rho]^3 - 455692*\[Rho]^4 + 2111*\[Rho]^5 - 
          67725*\[Rho]^6 + 14175*\[Rho]^7) + tc^7*(7000 + 17080*\[Rho] - 
          195965*\[Rho]^2 + 616646*\[Rho]^3 - 924922*\[Rho]^4 + 
          1011326*\[Rho]^5 - 373275*\[Rho]^6 + 47250*\[Rho]^7) + 
        tc^11*(7000 + 17080*\[Rho] - 195965*\[Rho]^2 + 616646*\[Rho]^3 - 
          924922*\[Rho]^4 + 1011326*\[Rho]^5 - 373275*\[Rho]^6 + 
          47250*\[Rho]^7))*Log[tc]^3 + 8294400*tc^14*(-1 + tc^2)*Sqrt[\[Rho]]*
       (120*\[Rho]^4 + 120*tc^12*\[Rho]^4 + 210*tc*\[Rho]^(5/2)*
         (-1 + 3*\[Rho]) + 210*tc^11*\[Rho]^(5/2)*(-1 + 3*\[Rho]) - 
        2*tc^2*\[Rho]*(56 - 273*\[Rho] + 441*\[Rho]^2 + 465*\[Rho]^3 + 
          63*\[Rho]^4) - 2*tc^10*\[Rho]*(56 - 273*\[Rho] + 441*\[Rho]^2 + 
          465*\[Rho]^3 + 63*\[Rho]^4) - 35*tc^3*Sqrt[\[Rho]]*
         (-10 + 44*\[Rho] - 20*\[Rho]^2 - 60*\[Rho]^3 + 3*\[Rho]^4 + 
          9*\[Rho]^5) - 35*tc^9*Sqrt[\[Rho]]*(-10 + 44*\[Rho] - 20*\[Rho]^2 - 
          60*\[Rho]^3 + 3*\[Rho]^4 + 9*\[Rho]^5) - 35*tc^5*Sqrt[\[Rho]]*
         (-2 + 43*\[Rho] - 53*\[Rho]^2 + 39*\[Rho]^3 + 54*\[Rho]^4 + 
          9*\[Rho]^5) - 35*tc^7*Sqrt[\[Rho]]*(-2 + 43*\[Rho] - 53*\[Rho]^2 + 
          39*\[Rho]^3 + 54*\[Rho]^4 + 9*\[Rho]^5) + 
        tc^6*(-700 + 4123*\[Rho] - 11599*\[Rho]^2 + 13818*\[Rho]^3 - 
          23890*\[Rho]^4 + 819*\[Rho]^5 - 315*\[Rho]^6) + 
        tc^4*(-280 + 1638*\[Rho] - 49*\[Rho]^2 - 3192*\[Rho]^3 + 
          2360*\[Rho]^4 + 1134*\[Rho]^5 - 315*\[Rho]^6) + 
        tc^8*(-280 + 1638*\[Rho] - 49*\[Rho]^2 - 3192*\[Rho]^3 + 
          2360*\[Rho]^4 + 1134*\[Rho]^5 - 315*\[Rho]^6))*Log[tc]^4 + 
      3483648000*tc^21*\[Rho]*(-4 + 23*\[Rho] - 41*\[Rho]^2 + 39*\[Rho]^3 + 
        3*\[Rho]^4)*Log[tc]^5))/(2625*mb^5*tc*Sqrt[\[Rho]]*
     (-((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho]))) + 
       24*tc^4*Sqrt[\[Rho]]*Log[tc])^5) - 
   (\[Rho]3D*(-((-1 + tc^2)^4*(720*\[Rho]^(9/2) + 720*tc^38*\[Rho]^(9/2) - 
         1760*tc*\[Rho]^4*(9 + 7*\[Rho]) - 1760*tc^37*\[Rho]^4*
          (9 + 7*\[Rho]) + 2*tc^2*\[Rho]^(7/2)*(89850 + 156409*\[Rho] + 
           59805*\[Rho]^2) + 2*tc^36*\[Rho]^(7/2)*(89850 + 156409*\[Rho] + 
           59805*\[Rho]^2) - 4*tc^3*\[Rho]^3*(87258 + 954167*\[Rho] + 
           230006*\[Rho]^2 + 135225*\[Rho]^3) - 4*tc^35*\[Rho]^3*
          (87258 + 954167*\[Rho] + 230006*\[Rho]^2 + 135225*\[Rho]^3) + 
         2*tc^4*\[Rho]^(5/2)*(-1024440 + 6722181*\[Rho] - 836516*\[Rho]^2 + 
           239572*\[Rho]^3 + 602075*\[Rho]^4) + 2*tc^34*\[Rho]^(5/2)*
          (-1024440 + 6722181*\[Rho] - 836516*\[Rho]^2 + 239572*\[Rho]^3 + 
           602075*\[Rho]^4) + tc^5*\[Rho]^2*(10425897 + 1705951*\[Rho] + 
           31542938*\[Rho]^2 + 106523286*\[Rho]^3 - 7874787*\[Rho]^4 - 
           1303125*\[Rho]^5) + tc^33*\[Rho]^2*(10425897 + 1705951*\[Rho] + 
           31542938*\[Rho]^2 + 106523286*\[Rho]^3 - 7874787*\[Rho]^4 - 
           1303125*\[Rho]^5) + 2*tc^7*\[Rho]*(2670810 + 165728831*\[Rho] + 
           125954283*\[Rho]^2 + 1347773182*\[Rho]^3 + 1323081744*\[Rho]^4 + 
           66774403*\[Rho]^5 - 38573205*\[Rho]^6) + 2*tc^31*\[Rho]*
          (2670810 + 165728831*\[Rho] + 125954283*\[Rho]^2 + 
           1347773182*\[Rho]^3 + 1323081744*\[Rho]^4 + 66774403*\[Rho]^5 - 
           38573205*\[Rho]^6) + 2*tc^6*\[Rho]^(3/2)*(-8452326 - 
           60610439*\[Rho] - 77510190*\[Rho]^2 - 393319901*\[Rho]^3 - 
           152524639*\[Rho]^4 + 22096110*\[Rho]^5 + 275625*\[Rho]^6) + 
         2*tc^32*\[Rho]^(3/2)*(-8452326 - 60610439*\[Rho] - 
           77510190*\[Rho]^2 - 393319901*\[Rho]^3 - 152524639*\[Rho]^4 + 
           22096110*\[Rho]^5 + 275625*\[Rho]^6) + 
         tc^13*(285314400 - 2845004280*\[Rho] + 25099886297*\[Rho]^2 + 
           60826834695*\[Rho]^3 - 364438971686*\[Rho]^4 - 
           98859367506*\[Rho]^5 + 68140572973*\[Rho]^6 - 
           2094006525*\[Rho]^7) + tc^25*(285314400 - 2845004280*\[Rho] + 
           25099886297*\[Rho]^2 + 60826834695*\[Rho]^3 - 
           364438971686*\[Rho]^4 - 98859367506*\[Rho]^5 + 
           68140572973*\[Rho]^6 - 2094006525*\[Rho]^7) + 
         2*tc^8*Sqrt[\[Rho]]*(6645720 - 203255004*\[Rho] + 
           122157989*\[Rho]^2 - 2105530926*\[Rho]^3 - 4677462927*\[Rho]^4 - 
           1305050963*\[Rho]^5 + 298106880*\[Rho]^6 + 22152375*\[Rho]^7) + 
         2*tc^30*Sqrt[\[Rho]]*(6645720 - 203255004*\[Rho] + 
           122157989*\[Rho]^2 - 2105530926*\[Rho]^3 - 4677462927*\[Rho]^4 - 
           1305050963*\[Rho]^5 + 298106880*\[Rho]^6 + 22152375*\[Rho]^7) + 
         6*tc^10*Sqrt[\[Rho]]*(472040 - 120966118*\[Rho] + 
           2101242298*\[Rho]^2 - 1155389437*\[Rho]^3 + 1101555751*\[Rho]^4 + 
           1735609409*\[Rho]^5 + 354703225*\[Rho]^6 + 63760200*\[Rho]^7) + 
         6*tc^28*Sqrt[\[Rho]]*(472040 - 120966118*\[Rho] + 
           2101242298*\[Rho]^2 - 1155389437*\[Rho]^3 + 1101555751*\[Rho]^4 + 
           1735609409*\[Rho]^5 + 354703225*\[Rho]^6 + 63760200*\[Rho]^7) - 
         4*tc^11*(8022000 - 644628570*\[Rho] + 3686436297*\[Rho]^2 + 
           3307268261*\[Rho]^3 + 14887510534*\[Rho]^4 + 
           19206030248*\[Rho]^5 + 999653441*\[Rho]^6 + 141681165*\[Rho]^7) - 
         4*tc^27*(8022000 - 644628570*\[Rho] + 3686436297*\[Rho]^2 + 
           3307268261*\[Rho]^3 + 14887510534*\[Rho]^4 + 
           19206030248*\[Rho]^5 + 999653441*\[Rho]^6 + 141681165*\[Rho]^7) + 
         2*tc^12*Sqrt[\[Rho]]*(-869185800 + 3513514974*\[Rho] - 
           3605449874*\[Rho]^2 + 41277081555*\[Rho]^3 + 118774780431*
            \[Rho]^4 + 12968099621*\[Rho]^5 - 5646964155*\[Rho]^6 + 
           417576600*\[Rho]^7) + 2*tc^26*Sqrt[\[Rho]]*(-869185800 + 
           3513514974*\[Rho] - 3605449874*\[Rho]^2 + 41277081555*\[Rho]^3 + 
           118774780431*\[Rho]^4 + 12968099621*\[Rho]^5 - 
           5646964155*\[Rho]^6 + 417576600*\[Rho]^7) + 2*tc^16*Sqrt[\[Rho]]*
          (424621200 - 2468261598*\[Rho] + 45605107263*\[Rho]^2 - 
           63731707890*\[Rho]^3 - 158539548439*\[Rho]^4 + 
           40376322263*\[Rho]^5 - 773272130*\[Rho]^6 + 768721275*\[Rho]^7) + 
         2*tc^22*Sqrt[\[Rho]]*(424621200 - 2468261598*\[Rho] + 
           45605107263*\[Rho]^2 - 63731707890*\[Rho]^3 - 
           158539548439*\[Rho]^4 + 40376322263*\[Rho]^5 - 
           773272130*\[Rho]^6 + 768721275*\[Rho]^7) + 2*tc^14*Sqrt[\[Rho]]*
          (-388573800 + 9211034400*\[Rho] - 90951429085*\[Rho]^2 + 
           104705577294*\[Rho]^3 + 116111204891*\[Rho]^4 - 
           87934821797*\[Rho]^5 + 2274450900*\[Rho]^6 + 907129125*\[Rho]^7) + 
         2*tc^24*Sqrt[\[Rho]]*(-388573800 + 9211034400*\[Rho] - 
           90951429085*\[Rho]^2 + 104705577294*\[Rho]^3 + 
           116111204891*\[Rho]^4 - 87934821797*\[Rho]^5 + 
           2274450900*\[Rho]^6 + 907129125*\[Rho]^7) - 
         tc^9*(10903200 - 213167880*\[Rho] + 749204373*\[Rho]^2 + 
           1060093435*\[Rho]^3 - 16630250062*\[Rho]^4 - 6499242650*\[Rho]^5 + 
           1010515033*\[Rho]^6 + 907373415*\[Rho]^7) - 
         tc^29*(10903200 - 213167880*\[Rho] + 749204373*\[Rho]^2 + 
           1060093435*\[Rho]^3 - 16630250062*\[Rho]^4 - 6499242650*\[Rho]^5 + 
           1010515033*\[Rho]^6 + 907373415*\[Rho]^7) + 2*tc^18*Sqrt[\[Rho]]*
          (171892560 - 8538610092*\[Rho] + 62890657692*\[Rho]^2 - 
           207136489563*\[Rho]^3 - 374717689561*\[Rho]^4 + 
           65731759911*\[Rho]^5 - 16344761355*\[Rho]^6 + 
           1611968400*\[Rho]^7) + 2*tc^20*Sqrt[\[Rho]]*(171892560 - 
           8538610092*\[Rho] + 62890657692*\[Rho]^2 - 207136489563*\[Rho]^3 - 
           374717689561*\[Rho]^4 + 65731759911*\[Rho]^5 - 
           16344761355*\[Rho]^6 + 1611968400*\[Rho]^7) - 
         8*tc^19*(-308674800 + 8996138970*\[Rho] - 41445220137*\[Rho]^2 + 
           107068426785*\[Rho]^3 - 196958764797*\[Rho]^4 + 
           36916511650*\[Rho]^5 - 5318387802*\[Rho]^6 + 
           2489175315*\[Rho]^7) - 2*tc^15*(-602380800 + 11886875610*\[Rho] - 
           29162317953*\[Rho]^2 - 8954049493*\[Rho]^3 + 
           97426460542*\[Rho]^4 - 107637186672*\[Rho]^5 + 
           14930619843*\[Rho]^6 + 4419458475*\[Rho]^7) - 
         2*tc^23*(-602380800 + 11886875610*\[Rho] - 29162317953*\[Rho]^2 - 
           8954049493*\[Rho]^3 + 97426460542*\[Rho]^4 - 107637186672*
            \[Rho]^5 + 14930619843*\[Rho]^6 + 4419458475*\[Rho]^7) + 
         tc^17*(-69048000 + 41952591600*\[Rho] - 177116464749*\[Rho]^2 + 
           208008018453*\[Rho]^3 + 633576568862*\[Rho]^4 + 
           119072868674*\[Rho]^5 + 11411559183*\[Rho]^6 + 
           8398716345*\[Rho]^7) + tc^21*(-69048000 + 41952591600*\[Rho] - 
           177116464749*\[Rho]^2 + 208008018453*\[Rho]^3 + 
           633576568862*\[Rho]^4 + 119072868674*\[Rho]^5 + 
           11411559183*\[Rho]^6 + 8398716345*\[Rho]^7))) + 
      12*tc^3*(-1 + tc^2)^3*(-4*tc*\[Rho]^(5/2)*(43215 + 63340*\[Rho] + 
          284037*\[Rho]^2 + 93420*\[Rho]^3) - 4*tc^33*\[Rho]^(5/2)*
         (43215 + 63340*\[Rho] + 284037*\[Rho]^2 + 93420*\[Rho]^3) + 
        12*tc^2*\[Rho]^2*(40150 + 188281*\[Rho] + 442945*\[Rho]^2 + 
          641747*\[Rho]^3 + 27525*\[Rho]^4) + 12*tc^32*\[Rho]^2*
         (40150 + 188281*\[Rho] + 442945*\[Rho]^2 + 641747*\[Rho]^3 + 
          27525*\[Rho]^4) + 23280*(\[Rho]^3 + 3*\[Rho]^5) + 
        23280*tc^34*(\[Rho]^3 + 3*\[Rho]^5) + tc^3*\[Rho]^(3/2)*
         (-478173 - 8802612*\[Rho] - 12897444*\[Rho]^2 - 44455414*\[Rho]^3 - 
          17723331*\[Rho]^4 + 1425150*\[Rho]^5) + tc^31*\[Rho]^(3/2)*
         (-478173 - 8802612*\[Rho] - 12897444*\[Rho]^2 - 44455414*\[Rho]^3 - 
          17723331*\[Rho]^4 + 1425150*\[Rho]^5) + 2*tc^4*\[Rho]*
         (-179715 + 9456310*\[Rho] + 3133793*\[Rho]^2 + 65496570*\[Rho]^3 + 
          61335389*\[Rho]^4 + 3196440*\[Rho]^5 - 1645875*\[Rho]^6) + 
        2*tc^30*\[Rho]*(-179715 + 9456310*\[Rho] + 3133793*\[Rho]^2 + 
          65496570*\[Rho]^3 + 61335389*\[Rho]^4 + 3196440*\[Rho]^5 - 
          1645875*\[Rho]^6) + 2*tc^14*(255099600 - 961366265*\[Rho] + 
          416057130*\[Rho]^2 + 25866546819*\[Rho]^3 + 27379544350*\[Rho]^4 + 
          50057102807*\[Rho]^5 + 2932712000*\[Rho]^6 - 629486025*\[Rho]^7) + 
        2*tc^20*(255099600 - 961366265*\[Rho] + 416057130*\[Rho]^2 + 
          25866546819*\[Rho]^3 + 27379544350*\[Rho]^4 + 
          50057102807*\[Rho]^5 + 2932712000*\[Rho]^6 - 629486025*\[Rho]^7) + 
        2*tc^5*Sqrt[\[Rho]]*(569580 - 10330229*\[Rho] + 13298984*\[Rho]^2 - 
          65800042*\[Rho]^3 - 173083226*\[Rho]^4 - 43807615*\[Rho]^5 + 
          19847130*\[Rho]^6 + 992250*\[Rho]^7) + 2*tc^29*Sqrt[\[Rho]]*
         (569580 - 10330229*\[Rho] + 13298984*\[Rho]^2 - 65800042*\[Rho]^3 - 
          173083226*\[Rho]^4 - 43807615*\[Rho]^5 + 19847130*\[Rho]^6 + 
          992250*\[Rho]^7) - 2*tc^6*(340200 - 179675*\[Rho] - 
          21077270*\[Rho]^2 + 169028449*\[Rho]^3 - 214820750*\[Rho]^4 + 
          80461181*\[Rho]^5 + 33054980*\[Rho]^6 + 33445125*\[Rho]^7) - 
        2*tc^28*(340200 - 179675*\[Rho] - 21077270*\[Rho]^2 + 
          169028449*\[Rho]^3 - 214820750*\[Rho]^4 + 80461181*\[Rho]^5 + 
          33054980*\[Rho]^6 + 33445125*\[Rho]^7) + tc^7*Sqrt[\[Rho]]*
         (24555680 - 267395123*\[Rho] + 994234948*\[Rho]^2 + 
          467493336*\[Rho]^3 + 2212329758*\[Rho]^4 + 929365827*\[Rho]^5 + 
          78360250*\[Rho]^6 + 33698700*\[Rho]^7) + tc^27*Sqrt[\[Rho]]*
         (24555680 - 267395123*\[Rho] + 994234948*\[Rho]^2 + 
          467493336*\[Rho]^3 + 2212329758*\[Rho]^4 + 929365827*\[Rho]^5 + 
          78360250*\[Rho]^6 + 33698700*\[Rho]^7) - 
        4*tc^8*(4605300 - 68717470*\[Rho] + 171196140*\[Rho]^2 + 
          331569177*\[Rho]^3 + 1461030215*\[Rho]^4 + 1708839343*\[Rho]^5 - 
          120545555*\[Rho]^6 + 42866250*\[Rho]^7) - 
        4*tc^26*(4605300 - 68717470*\[Rho] + 171196140*\[Rho]^2 + 
          331569177*\[Rho]^3 + 1461030215*\[Rho]^4 + 1708839343*\[Rho]^5 - 
          120545555*\[Rho]^6 + 42866250*\[Rho]^7) + 4*tc^9*Sqrt[\[Rho]]*
         (-8950460 - 57196667*\[Rho] - 143788628*\[Rho]^2 + 
          1304906924*\[Rho]^3 + 5456375362*\[Rho]^4 + 39442935*\[Rho]^5 - 
          286892590*\[Rho]^6 + 62968500*\[Rho]^7) + 4*tc^25*Sqrt[\[Rho]]*
         (-8950460 - 57196667*\[Rho] - 143788628*\[Rho]^2 + 
          1304906924*\[Rho]^3 + 5456375362*\[Rho]^4 + 39442935*\[Rho]^5 - 
          286892590*\[Rho]^6 + 62968500*\[Rho]^7) + 8*tc^17*Sqrt[\[Rho]]*
         (-315521220 + 1755422587*\[Rho] + 2380737763*\[Rho]^2 - 
          32278025984*\[Rho]^3 - 48053657277*\[Rho]^4 + 3220888437*\[Rho]^5 - 
          2426744850*\[Rho]^6 + 142562700*\[Rho]^7) - 
        4*tc^10*(5109300 - 210657790*\[Rho] + 107065120*\[Rho]^2 - 
          1329056249*\[Rho]^3 + 10594984685*\[Rho]^4 + 4557501433*\[Rho]^5 - 
          1819430405*\[Rho]^6 + 231605850*\[Rho]^7) - 
        4*tc^24*(5109300 - 210657790*\[Rho] + 107065120*\[Rho]^2 - 
          1329056249*\[Rho]^3 + 10594984685*\[Rho]^4 + 4557501433*\[Rho]^5 - 
          1819430405*\[Rho]^6 + 231605850*\[Rho]^7) + 2*tc^13*Sqrt[\[Rho]]*
         (-484843500 + 3959401333*\[Rho] - 20061259688*\[Rho]^2 + 
          4405696234*\[Rho]^3 + 8707750490*\[Rho]^4 - 19276108929*\[Rho]^5 - 
          2707991130*\[Rho]^6 + 367734150*\[Rho]^7) + 2*tc^21*Sqrt[\[Rho]]*
         (-484843500 + 3959401333*\[Rho] - 20061259688*\[Rho]^2 + 
          4405696234*\[Rho]^3 + 8707750490*\[Rho]^4 - 19276108929*\[Rho]^5 - 
          2707991130*\[Rho]^6 + 367734150*\[Rho]^7) + tc^11*Sqrt[\[Rho]]*
         (-1006178400 + 5197419207*\[Rho] - 12714829652*\[Rho]^2 + 
          40279911136*\[Rho]^3 + 76857967882*\[Rho]^4 - 6640954231*\[Rho]^5 + 
          643877310*\[Rho]^6 + 621866700*\[Rho]^7) + tc^23*Sqrt[\[Rho]]*
         (-1006178400 + 5197419207*\[Rho] - 12714829652*\[Rho]^2 + 
          40279911136*\[Rho]^3 + 76857967882*\[Rho]^4 - 6640954231*\[Rho]^5 + 
          643877310*\[Rho]^6 + 621866700*\[Rho]^7) - 
        2*tc^12*(-112959000 + 1265700575*\[Rho] - 638141450*\[Rho]^2 - 
          5600152189*\[Rho]^3 + 53202863270*\[Rho]^4 + 9482759607*\[Rho]^5 - 
          2845789100*\[Rho]^6 + 659666175*\[Rho]^7) - 
        2*tc^22*(-112959000 + 1265700575*\[Rho] - 638141450*\[Rho]^2 - 
          5600152189*\[Rho]^3 + 53202863270*\[Rho]^4 + 9482759607*\[Rho]^5 - 
          2845789100*\[Rho]^6 + 659666175*\[Rho]^7) - 
        4*tc^16*(-152447400 + 1016529820*\[Rho] - 5414846730*\[Rho]^2 + 
          33540523911*\[Rho]^3 - 121860298865*\[Rho]^4 + 
          12053658629*\[Rho]^5 - 3622580185*\[Rho]^6 + 859662300*\[Rho]^7) - 
        4*tc^18*(-152447400 + 1016529820*\[Rho] - 5414846730*\[Rho]^2 + 
          33540523911*\[Rho]^3 - 121860298865*\[Rho]^4 + 
          12053658629*\[Rho]^5 - 3622580185*\[Rho]^6 + 859662300*\[Rho]^7) + 
        tc^15*Sqrt[\[Rho]]*(1941689280 - 16499823799*\[Rho] + 
          59933055044*\[Rho]^2 - 49481377812*\[Rho]^3 - 
          210493136946*\[Rho]^4 + 64640577015*\[Rho]^5 - 
          3435160950*\[Rho]^6 + 1703961000*\[Rho]^7) + 
        tc^19*Sqrt[\[Rho]]*(1941689280 - 16499823799*\[Rho] + 
          59933055044*\[Rho]^2 - 49481377812*\[Rho]^3 - 
          210493136946*\[Rho]^4 + 64640577015*\[Rho]^5 - 
          3435160950*\[Rho]^6 + 1703961000*\[Rho]^7))*Log[tc] + 
      576*tc^7*(-1 + tc^2)^2*(24*\[Rho]^3*(5117 + 11999*\[Rho]^2) + 
        24*tc^28*\[Rho]^3*(5117 + 11999*\[Rho]^2) - 10*tc*\[Rho]^(3/2)*
         (2632 + 42987*\[Rho] + 63000*\[Rho]^2 + 264969*\[Rho]^3 + 
          106824*\[Rho]^4) - 10*tc^27*\[Rho]^(3/2)*(2632 + 42987*\[Rho] + 
          63000*\[Rho]^2 + 264969*\[Rho]^3 + 106824*\[Rho]^4) + 
        2*tc^2*\[Rho]*(75320 - 7980*\[Rho] + 1705269*\[Rho]^2 + 
          4696725*\[Rho]^3 + 6359823*\[Rho]^4 + 85875*\[Rho]^5) + 
        2*tc^26*\[Rho]*(75320 - 7980*\[Rho] + 1705269*\[Rho]^2 + 
          4696725*\[Rho]^3 + 6359823*\[Rho]^4 + 85875*\[Rho]^5) + 
        5*tc^3*Sqrt[\[Rho]]*(-57470 + 234529*\[Rho] - 971979*\[Rho]^2 - 
          3942946*\[Rho]^3 - 10861210*\[Rho]^4 - 2888355*\[Rho]^5 + 
          482895*\[Rho]^6) + 5*tc^25*Sqrt[\[Rho]]*(-57470 + 234529*\[Rho] - 
          971979*\[Rho]^2 - 3942946*\[Rho]^3 - 10861210*\[Rho]^4 - 
          2888355*\[Rho]^5 + 482895*\[Rho]^6) + 
        tc^4*(182700 - 12785*\[Rho] - 3801510*\[Rho]^2 + 10873673*\[Rho]^3 + 
          112823880*\[Rho]^4 + 86746761*\[Rho]^5 - 11064750*\[Rho]^6 - 
          489825*\[Rho]^7) + tc^24*(182700 - 12785*\[Rho] - 
          3801510*\[Rho]^2 + 10873673*\[Rho]^3 + 112823880*\[Rho]^4 + 
          86746761*\[Rho]^5 - 11064750*\[Rho]^6 - 489825*\[Rho]^7) - 
        5*tc^5*Sqrt[\[Rho]]*(451850 - 3077547*\[Rho] - 6714807*\[Rho]^2 + 
          24096086*\[Rho]^3 + 51886460*\[Rho]^4 - 3416179*\[Rho]^5 - 
          3478755*\[Rho]^6 + 434700*\[Rho]^7) - 5*tc^23*Sqrt[\[Rho]]*
         (451850 - 3077547*\[Rho] - 6714807*\[Rho]^2 + 24096086*\[Rho]^3 + 
          51886460*\[Rho]^4 - 3416179*\[Rho]^5 - 3478755*\[Rho]^6 + 
          434700*\[Rho]^7) - 25*tc^9*Sqrt[\[Rho]]*(-2479666 + 
          7165997*\[Rho] - 3095057*\[Rho]^2 - 27500588*\[Rho]^3 + 
          7318478*\[Rho]^4 - 8299451*\[Rho]^5 - 4779831*\[Rho]^6 + 
          1192590*\[Rho]^7) - 25*tc^19*Sqrt[\[Rho]]*(-2479666 + 
          7165997*\[Rho] - 3095057*\[Rho]^2 - 27500588*\[Rho]^3 + 
          7318478*\[Rho]^4 - 8299451*\[Rho]^5 - 4779831*\[Rho]^6 + 
          1192590*\[Rho]^7) - 5*tc^7*Sqrt[\[Rho]]*(-7630 + 2373895*\[Rho] - 
          8071459*\[Rho]^2 + 40868320*\[Rho]^3 + 72133788*\[Rho]^4 - 
          26521309*\[Rho]^5 + 3910305*\[Rho]^6 + 2655450*\[Rho]^7) - 
        5*tc^21*Sqrt[\[Rho]]*(-7630 + 2373895*\[Rho] - 8071459*\[Rho]^2 + 
          40868320*\[Rho]^3 + 72133788*\[Rho]^4 - 26521309*\[Rho]^5 + 
          3910305*\[Rho]^6 + 2655450*\[Rho]^7) - 10*tc^11*Sqrt[\[Rho]]*
         (-3826690 - 456432*\[Rho] + 5486970*\[Rho]^2 + 72474125*\[Rho]^3 - 
          4402873*\[Rho]^4 + 55151138*\[Rho]^5 - 26220495*\[Rho]^6 + 
          5750325*\[Rho]^7) - 10*tc^17*Sqrt[\[Rho]]*(-3826690 - 
          456432*\[Rho] + 5486970*\[Rho]^2 + 72474125*\[Rho]^3 - 
          4402873*\[Rho]^4 + 55151138*\[Rho]^5 - 26220495*\[Rho]^6 + 
          5750325*\[Rho]^7) - 10*tc^13*Sqrt[\[Rho]]*(-1111390 + 
          12491898*\[Rho] + 53114029*\[Rho]^2 - 500004131*\[Rho]^3 - 
          1140301420*\[Rho]^4 + 104662432*\[Rho]^5 - 39369855*\[Rho]^6 + 
          6052725*\[Rho]^7) - 10*tc^15*Sqrt[\[Rho]]*(-1111390 + 
          12491898*\[Rho] + 53114029*\[Rho]^2 - 500004131*\[Rho]^3 - 
          1140301420*\[Rho]^4 + 104662432*\[Rho]^5 - 39369855*\[Rho]^6 + 
          6052725*\[Rho]^7) + 2*tc^6*(690900 - 6187355*\[Rho] - 
          16595505*\[Rho]^2 + 14194674*\[Rho]^3 + 219761460*\[Rho]^4 + 
          64992843*\[Rho]^5 - 38869775*\[Rho]^6 + 6416550*\[Rho]^7) + 
        2*tc^22*(690900 - 6187355*\[Rho] - 16595505*\[Rho]^2 + 
          14194674*\[Rho]^3 + 219761460*\[Rho]^4 + 64992843*\[Rho]^5 - 
          38869775*\[Rho]^6 + 6416550*\[Rho]^7) + 
        tc^8*(4685100 - 28972925*\[Rho] + 131433650*\[Rho]^2 - 
          343129747*\[Rho]^3 - 198412760*\[Rho]^4 - 194461819*\[Rho]^5 - 
          109282150*\[Rho]^6 + 20860875*\[Rho]^7) + 
        tc^20*(4685100 - 28972925*\[Rho] + 131433650*\[Rho]^2 - 
          343129747*\[Rho]^3 - 198412760*\[Rho]^4 - 194461819*\[Rho]^5 - 
          109282150*\[Rho]^6 + 20860875*\[Rho]^7) + 
        2*tc^10*(-6610800 - 61075800*\[Rho] + 276255300*\[Rho]^2 + 
          30137107*\[Rho]^3 + 727198155*\[Rho]^4 + 594271809*\[Rho]^5 - 
          839675*\[Rho]^6 + 27304200*\[Rho]^7) + 
        2*tc^18*(-6610800 - 61075800*\[Rho] + 276255300*\[Rho]^2 + 
          30137107*\[Rho]^3 + 727198155*\[Rho]^4 + 594271809*\[Rho]^5 - 
          839675*\[Rho]^6 + 27304200*\[Rho]^7) + 
        4*tc^14*(-6680100 - 150928645*\[Rho] + 325090505*\[Rho]^2 + 
          1179870326*\[Rho]^3 - 2517066740*\[Rho]^4 + 1136425157*\[Rho]^5 + 
          14042375*\[Rho]^6 + 42912450*\[Rho]^7) + 
        2*tc^12*(-17049900 + 323329335*\[Rho] - 882162390*\[Rho]^2 - 
          77796743*\[Rho]^3 - 5526923160*\[Rho]^4 - 1816376091*\[Rho]^5 - 
          646809350*\[Rho]^6 + 69673275*\[Rho]^7) + 
        2*tc^16*(-17049900 + 323329335*\[Rho] - 882162390*\[Rho]^2 - 
          77796743*\[Rho]^3 - 5526923160*\[Rho]^4 - 1816376091*\[Rho]^5 - 
          646809350*\[Rho]^6 + 69673275*\[Rho]^7))*Log[tc]^2 + 
      69120*tc^11*(-1 + tc^2)*(120*\[Rho]^3*(191 + 317*\[Rho]^2) + 
        120*tc^22*\[Rho]^3*(191 + 317*\[Rho]^2) - 2*tc*\[Rho]^(3/2)*
         (-1232 + 18321*\[Rho] + 2508*\[Rho]^2 + 54795*\[Rho]^3 + 
          35772*\[Rho]^4) - 2*tc^21*\[Rho]^(3/2)*(-1232 + 18321*\[Rho] + 
          2508*\[Rho]^2 + 54795*\[Rho]^3 + 35772*\[Rho]^4) - 
        10*tc^2*\[Rho]*(1904 + 5110*\[Rho] + 1779*\[Rho]^2 - 27765*\[Rho]^3 - 
          28319*\[Rho]^4 + 6867*\[Rho]^5) - 10*tc^20*\[Rho]*
         (1904 + 5110*\[Rho] + 1779*\[Rho]^2 - 27765*\[Rho]^3 - 
          28319*\[Rho]^4 + 6867*\[Rho]^5) + 5*tc^3*Sqrt[\[Rho]]*
         (9450 + 10586*\[Rho] + 16495*\[Rho]^2 - 117662*\[Rho]^3 - 
          242814*\[Rho]^4 + 12120*\[Rho]^5 + 5985*\[Rho]^6) + 
        5*tc^19*Sqrt[\[Rho]]*(9450 + 10586*\[Rho] + 16495*\[Rho]^2 - 
          117662*\[Rho]^3 - 242814*\[Rho]^4 + 12120*\[Rho]^5 + 
          5985*\[Rho]^6) + 10*tc^5*Sqrt[\[Rho]]*(8834 - 102922*\[Rho] + 
          165657*\[Rho]^2 + 13445*\[Rho]^3 - 226013*\[Rho]^4 + 
          71800*\[Rho]^5 - 49770*\[Rho]^6 + 9765*\[Rho]^7) + 
        10*tc^17*Sqrt[\[Rho]]*(8834 - 102922*\[Rho] + 165657*\[Rho]^2 + 
          13445*\[Rho]^3 - 226013*\[Rho]^4 + 71800*\[Rho]^5 - 
          49770*\[Rho]^6 + 9765*\[Rho]^7) + 30*tc^7*Sqrt[\[Rho]]*
         (-7028 + 1841*\[Rho] + 133548*\[Rho]^2 - 955089*\[Rho]^3 - 
          1167420*\[Rho]^4 - 56129*\[Rho]^5 - 34860*\[Rho]^6 + 
          11025*\[Rho]^7) + 30*tc^15*Sqrt[\[Rho]]*(-7028 + 1841*\[Rho] + 
          133548*\[Rho]^2 - 955089*\[Rho]^3 - 1167420*\[Rho]^4 - 
          56129*\[Rho]^5 - 34860*\[Rho]^6 + 11025*\[Rho]^7) + 
        10*tc^9*Sqrt[\[Rho]]*(-257250 + 609658*\[Rho] + 109396*\[Rho]^2 + 
          3923719*\[Rho]^3 + 6514764*\[Rho]^4 + 1700628*\[Rho]^5 - 
          166950*\[Rho]^6 + 25515*\[Rho]^7) + 10*tc^13*Sqrt[\[Rho]]*
         (-257250 + 609658*\[Rho] + 109396*\[Rho]^2 + 3923719*\[Rho]^3 + 
          6514764*\[Rho]^4 + 1700628*\[Rho]^5 - 166950*\[Rho]^6 + 
          25515*\[Rho]^7) + 5*tc^4*(-7560 + 3983*\[Rho] + 32690*\[Rho]^2 - 
          80289*\[Rho]^3 + 519914*\[Rho]^4 + 112803*\[Rho]^5 - 
          20748*\[Rho]^6 + 26775*\[Rho]^7) + 5*tc^18*(-7560 + 3983*\[Rho] + 
          32690*\[Rho]^2 - 80289*\[Rho]^3 + 519914*\[Rho]^4 + 
          112803*\[Rho]^5 - 20748*\[Rho]^6 + 26775*\[Rho]^7) - 
        5*tc^6*(15120 - 258251*\[Rho] + 220542*\[Rho]^2 + 748303*\[Rho]^3 - 
          3205384*\[Rho]^4 - 241369*\[Rho]^5 - 79926*\[Rho]^6 + 
          40005*\[Rho]^7) - 5*tc^16*(15120 - 258251*\[Rho] + 
          220542*\[Rho]^2 + 748303*\[Rho]^3 - 3205384*\[Rho]^4 - 
          241369*\[Rho]^5 - 79926*\[Rho]^6 + 40005*\[Rho]^7) - 
        5*tc^8*(-15120 + 183071*\[Rho] + 427714*\[Rho]^2 + 311637*\[Rho]^3 - 
          12426504*\[Rho]^4 + 726925*\[Rho]^5 - 750330*\[Rho]^6 + 
          150255*\[Rho]^7) - 5*tc^14*(-15120 + 183071*\[Rho] + 
          427714*\[Rho]^2 + 311637*\[Rho]^3 - 12426504*\[Rho]^4 + 
          726925*\[Rho]^5 - 750330*\[Rho]^6 + 150255*\[Rho]^7) + 
        2*tc^11*Sqrt[\[Rho]]*(1135750 - 793184*\[Rho] - 8869203*\[Rho]^2 - 
          26656844*\[Rho]^3 - 64038850*\[Rho]^4 - 11241466*\[Rho]^5 - 
          899325*\[Rho]^6 + 223650*\[Rho]^7) - 
        5*tc^10*(-68040 - 146405*\[Rho] + 452774*\[Rho]^2 - 
          1794403*\[Rho]^3 + 6691812*\[Rho]^4 + 175333*\[Rho]^5 - 
          1028706*\[Rho]^6 + 229635*\[Rho]^7) - 
        5*tc^12*(-68040 - 146405*\[Rho] + 452774*\[Rho]^2 - 
          1794403*\[Rho]^3 + 6691812*\[Rho]^4 + 175333*\[Rho]^5 - 
          1028706*\[Rho]^6 + 229635*\[Rho]^7))*Log[tc]^3 + 
      8294400*tc^15*(120*\[Rho]^3*(3 + \[Rho]^2) + 120*tc^16*\[Rho]^3*
         (3 + \[Rho]^2) + 70*tc*\[Rho]^(3/2)*(8 - 15*\[Rho] + 32*\[Rho]^2 + 
          51*\[Rho]^3) + 70*tc^15*\[Rho]^(3/2)*(8 - 15*\[Rho] + 32*\[Rho]^2 + 
          51*\[Rho]^3) - 2*tc^2*\[Rho]*(-504 + 560*\[Rho] - 723*\[Rho]^2 + 
          15645*\[Rho]^3 + 375*\[Rho]^4 + 63*\[Rho]^5) - 
        2*tc^14*\[Rho]*(-504 + 560*\[Rho] - 723*\[Rho]^2 + 15645*\[Rho]^3 + 
          375*\[Rho]^4 + 63*\[Rho]^5) - 35*tc^5*Sqrt[\[Rho]]*
         (-162 + 51*\[Rho] - 351*\[Rho]^2 + 2240*\[Rho]^3 + 1794*\[Rho]^4 - 
          213*\[Rho]^5 + 9*\[Rho]^6) - 35*tc^11*Sqrt[\[Rho]]*
         (-162 + 51*\[Rho] - 351*\[Rho]^2 + 2240*\[Rho]^3 + 1794*\[Rho]^4 - 
          213*\[Rho]^5 + 9*\[Rho]^6) - 35*tc^3*Sqrt[\[Rho]]*
         (126 - 121*\[Rho] - 97*\[Rho]^2 - 26*\[Rho]^3 - 600*\[Rho]^4 + 
          141*\[Rho]^5 + 9*\[Rho]^6) - 35*tc^13*Sqrt[\[Rho]]*
         (126 - 121*\[Rho] - 97*\[Rho]^2 - 26*\[Rho]^3 - 600*\[Rho]^4 + 
          141*\[Rho]^5 + 9*\[Rho]^6) - 70*tc^7*Sqrt[\[Rho]]*
         (-90 + 370*\[Rho] - 328*\[Rho]^2 + 11*\[Rho]^3 + 1992*\[Rho]^4 - 
          225*\[Rho]^5 + 18*\[Rho]^6) - 70*tc^9*Sqrt[\[Rho]]*
         (-90 + 370*\[Rho] - 328*\[Rho]^2 + 11*\[Rho]^3 + 1992*\[Rho]^4 - 
          225*\[Rho]^5 + 18*\[Rho]^6) + 70*tc^8*(-36 + 621*\[Rho] - 
          1505*\[Rho]^2 + 246*\[Rho]^3 + 23610*\[Rho]^4 + 4941*\[Rho]^5 + 
          27*\[Rho]^6) + 35*tc^6*\[Rho]*(-1268 + 4421*\[Rho] - 
          6047*\[Rho]^2 - 15304*\[Rho]^3 - 5988*\[Rho]^4 - 117*\[Rho]^5 + 
          63*\[Rho]^6) + 35*tc^10*\[Rho]*(-1268 + 4421*\[Rho] - 
          6047*\[Rho]^2 - 15304*\[Rho]^3 - 5988*\[Rho]^4 - 117*\[Rho]^5 + 
          63*\[Rho]^6) - 7*tc^4*(-180 - 571*\[Rho] + 4910*\[Rho]^2 - 
          11857*\[Rho]^3 - 680*\[Rho]^4 - 9105*\[Rho]^5 + 702*\[Rho]^6 + 
          45*\[Rho]^7) - 7*tc^12*(-180 - 571*\[Rho] + 4910*\[Rho]^2 - 
          11857*\[Rho]^3 - 680*\[Rho]^4 - 9105*\[Rho]^5 + 702*\[Rho]^6 + 
          45*\[Rho]^7))*Log[tc]^4 + 3483648000*tc^22*(-1 + tc^2)*Sqrt[\[Rho]]*
       (36 - 53*\[Rho] - 166*\[Rho]^2 + 576*\[Rho]^3 + 318*\[Rho]^4 + 
        9*\[Rho]^5)*Log[tc]^5))/(15750*mb^5*tc^2*(-1 + tc^2)*\[Rho]*
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
         tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
         2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^5) + 
   ((42*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
            (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
           65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
            (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
           4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
             5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])^2*
       ((-1 + tc^2)^2*(4*\[Rho]^2 + 4*tc^10*\[Rho]^2 + tc*Sqrt[\[Rho]]*
           (9 - 59*\[Rho] - 32*\[Rho]^2) + tc^9*Sqrt[\[Rho]]*
           (9 - 59*\[Rho] - 32*\[Rho]^2) - 6*tc^5*Sqrt[\[Rho]]*
           (81 - 191*\[Rho] + 52*\[Rho]^2) + 2*tc^3*Sqrt[\[Rho]]*
           (27 + 193*\[Rho] + 274*\[Rho]^2) + 2*tc^7*Sqrt[\[Rho]]*
           (27 + 193*\[Rho] + 274*\[Rho]^2) + 3*tc^2*(-5 + 25*\[Rho] - 
            79*\[Rho]^2 + 15*\[Rho]^3) + 3*tc^8*(-5 + 25*\[Rho] - 
            79*\[Rho]^2 + 15*\[Rho]^3) + tc^4*(-75 + 375*\[Rho] - 
            1837*\[Rho]^2 + 225*\[Rho]^3) + tc^6*(-75 + 375*\[Rho] - 
            1837*\[Rho]^2 + 225*\[Rho]^3)) + 
        12*tc^2*(10*tc^7*(1 - 3*\[Rho])*Sqrt[\[Rho]] - 24*\[Rho]^2 - 
          360*tc^4*\[Rho]^2 + 360*tc^6*\[Rho]^2 + 24*tc^10*\[Rho]^2 + 
          10*tc^2*(-1 + \[Rho])^2*(-1 + 3*\[Rho]) - 10*tc^8*(-1 + \[Rho])^2*
           (-1 + 3*\[Rho]) + 10*tc^3*Sqrt[\[Rho]]*(-1 + 3*\[Rho]) + 
          5*tc*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2) - 
          5*tc^9*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2))*Log[tc] - 
        1440*tc^7*Sqrt[\[Rho]]*(-1 + 3*\[Rho])*Log[tc]^2))/
      (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^5*Sqrt[\[Rho]]*Log[tc]) - 
     (280*((-1 + tc^2)*(5*\[Rho]^(3/2) + 5*tc^10*\[Rho]^(3/2) - 
          21*tc*\[Rho]*(1 + \[Rho]) - 21*tc^9*\[Rho]*(1 + \[Rho]) + 
          20*tc^4*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
          20*tc^6*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
          5*tc^2*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
          5*tc^8*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
          3*tc^3*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) - 
          3*tc^7*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) + 
          6*tc^5*(5 + 54*\[Rho] + 54*\[Rho]^2 + 5*\[Rho]^3)) - 
        120*tc^6*Sqrt[\[Rho]]*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc])*
       ((-1 + tc^2)^2*(4*\[Rho]^2 + 4*tc^10*\[Rho]^2 + tc*Sqrt[\[Rho]]*
           (9 - 59*\[Rho] - 32*\[Rho]^2) + tc^9*Sqrt[\[Rho]]*
           (9 - 59*\[Rho] - 32*\[Rho]^2) - 6*tc^5*Sqrt[\[Rho]]*
           (81 - 191*\[Rho] + 52*\[Rho]^2) + 2*tc^3*Sqrt[\[Rho]]*
           (27 + 193*\[Rho] + 274*\[Rho]^2) + 2*tc^7*Sqrt[\[Rho]]*
           (27 + 193*\[Rho] + 274*\[Rho]^2) + 3*tc^2*(-5 + 25*\[Rho] - 
            79*\[Rho]^2 + 15*\[Rho]^3) + 3*tc^8*(-5 + 25*\[Rho] - 
            79*\[Rho]^2 + 15*\[Rho]^3) + tc^4*(-75 + 375*\[Rho] - 
            1837*\[Rho]^2 + 225*\[Rho]^3) + tc^6*(-75 + 375*\[Rho] - 
            1837*\[Rho]^2 + 225*\[Rho]^3)) + 
        12*tc^2*(10*tc^7*(1 - 3*\[Rho])*Sqrt[\[Rho]] - 24*\[Rho]^2 - 
          360*tc^4*\[Rho]^2 + 360*tc^6*\[Rho]^2 + 24*tc^10*\[Rho]^2 + 
          10*tc^2*(-1 + \[Rho])^2*(-1 + 3*\[Rho]) - 10*tc^8*(-1 + \[Rho])^2*
           (-1 + 3*\[Rho]) + 10*tc^3*Sqrt[\[Rho]]*(-1 + 3*\[Rho]) + 
          5*tc*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2) - 
          5*tc^9*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2))*Log[tc] - 
        1440*tc^7*Sqrt[\[Rho]]*(-1 + 3*\[Rho])*Log[tc]^2))/tc - 
     (210*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
           (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
          65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
           (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
          4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
            5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
       ((-1 + tc^2)^2*(5*\[Rho]^(5/2) + 5*tc^12*\[Rho]^(5/2) - 
          2*tc*\[Rho]*(-5 + 37*\[Rho] + 22*\[Rho]^2) - 2*tc^11*\[Rho]*
           (-5 + 37*\[Rho] + 22*\[Rho]^2) + 2*tc^2*Sqrt[\[Rho]]*
           (-17 + 90*\[Rho] + 78*\[Rho]^2 + 56*\[Rho]^3) + 
          2*tc^10*Sqrt[\[Rho]]*(-17 + 90*\[Rho] + 78*\[Rho]^2 + 
            56*\[Rho]^3) + 4*tc^6*Sqrt[\[Rho]]*(219 - 210*\[Rho] - 
            806*\[Rho]^2 + 228*\[Rho]^3) - tc^4*Sqrt[\[Rho]]*
           (44 + 1200*\[Rho] + 3829*\[Rho]^2 + 1288*\[Rho]^3) - 
          tc^8*Sqrt[\[Rho]]*(44 + 1200*\[Rho] + 3829*\[Rho]^2 + 
            1288*\[Rho]^3) + tc^5*(150 - 1080*\[Rho] + 5492*\[Rho]^2 + 
            4352*\[Rho]^3 - 450*\[Rho]^4) + tc^7*(150 - 1080*\[Rho] + 
            5492*\[Rho]^2 + 4352*\[Rho]^3 - 450*\[Rho]^4) + 
          tc^3*(30 - 130*\[Rho] + 702*\[Rho]^2 + 732*\[Rho]^3 - 
            90*\[Rho]^4) + tc^9*(30 - 130*\[Rho] + 702*\[Rho]^2 + 
            732*\[Rho]^3 - 90*\[Rho]^4)) + 24*tc^2*(-10*\[Rho]^(5/2) + 
          10*tc^12*\[Rho]^(5/2) + 42*tc*\[Rho]^2*(1 + \[Rho]) - 
          42*tc^11*\[Rho]^2*(1 + \[Rho]) - 10*tc^3*(-1 + \[Rho])^2*
           (-1 + 3*\[Rho] + 3*\[Rho]^2) + 10*tc^9*(-1 + \[Rho])^2*
           (-1 + 3*\[Rho] + 3*\[Rho]^2) - 10*tc^4*Sqrt[\[Rho]]*
           (-1 + 2*\[Rho] + 6*\[Rho]^2) + 10*tc^8*Sqrt[\[Rho]]*
           (-1 + 2*\[Rho] + 6*\[Rho]^2) + 10*tc^5*\[Rho]*(-5 + 69*\[Rho] + 
            54*\[Rho]^2) - 10*tc^7*\[Rho]*(-5 + 69*\[Rho] + 54*\[Rho]^2) - 
          5*tc^2*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3) + 
          5*tc^10*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3))*
         Log[tc] + 2880*tc^8*Sqrt[\[Rho]]*(-1 + 2*\[Rho] + 6*\[Rho]^2)*
         Log[tc]^2))/tc + 
     (150*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
         Log[tc])*((-1 + tc^2)^2*(24*\[Rho]^3 + 24*tc^14*\[Rho]^3 + 
          tc*\[Rho]^(3/2)*(45 - 368*\[Rho] - 233*\[Rho]^2) + 
          tc^13*\[Rho]^(3/2)*(45 - 368*\[Rho] - 233*\[Rho]^2) + 
          2*tc^2*\[Rho]*(-105 + 595*\[Rho] + 857*\[Rho]^2 + 385*\[Rho]^3) + 
          2*tc^12*\[Rho]*(-105 + 595*\[Rho] + 857*\[Rho]^2 + 385*\[Rho]^3) - 
          20*tc^7*Sqrt[\[Rho]]*(273 + 500*\[Rho] - 2671*\[Rho]^2 - 
            1066*\[Rho]^3 + 420*\[Rho]^4) - 2*tc^3*Sqrt[\[Rho]]*
           (-175 + 660*\[Rho] + 1381*\[Rho]^2 + 806*\[Rho]^3 + 
            560*\[Rho]^4) - 2*tc^11*Sqrt[\[Rho]]*(-175 + 660*\[Rho] + 
            1381*\[Rho]^2 + 806*\[Rho]^3 + 560*\[Rho]^4) + 
          5*tc^5*Sqrt[\[Rho]]*(-28 + 1927*\[Rho] + 13260*\[Rho]^2 + 
            12685*\[Rho]^3 + 2072*\[Rho]^4) + 5*tc^9*Sqrt[\[Rho]]*
           (-28 + 1927*\[Rho] + 13260*\[Rho]^2 + 12685*\[Rho]^3 + 
            2072*\[Rho]^4) + tc^4*(-210 + 700*\[Rho] - 6230*\[Rho]^2 - 
            24466*\[Rho]^3 - 6720*\[Rho]^4 + 630*\[Rho]^5) + 
          tc^10*(-210 + 700*\[Rho] - 6230*\[Rho]^2 - 24466*\[Rho]^3 - 
            6720*\[Rho]^4 + 630*\[Rho]^5) + 2*tc^6*(-525 + 4585*\[Rho] - 
            21000*\[Rho]^2 - 65916*\[Rho]^3 - 16555*\[Rho]^4 + 
            1575*\[Rho]^5) + 2*tc^8*(-525 + 4585*\[Rho] - 21000*\[Rho]^2 - 
            65916*\[Rho]^3 - 16555*\[Rho]^4 + 1575*\[Rho]^5)) + 
        24*tc^2*(-1 + tc^2)*(40*\[Rho]^3 + 40*tc^12*\[Rho]^3 - 
          210*tc*\[Rho]^(5/2)*(1 + \[Rho]) - 210*tc^11*\[Rho]^(5/2)*
           (1 + \[Rho]) + 4*tc^2*\[Rho]^2*(105 + 304*\[Rho] + 105*\[Rho]^2) + 
          4*tc^10*\[Rho]^2*(105 + 304*\[Rho] + 105*\[Rho]^2) - 
          35*tc^3*Sqrt[\[Rho]]*(1 + 5*\[Rho] + 41*\[Rho]^2 + 43*\[Rho]^3 + 
            6*\[Rho]^4) - 35*tc^9*Sqrt[\[Rho]]*(1 + 5*\[Rho] + 41*\[Rho]^2 + 
            43*\[Rho]^3 + 6*\[Rho]^4) - 35*tc^5*Sqrt[\[Rho]]*
           (-1 + 3*\[Rho] + 77*\[Rho]^2 + 63*\[Rho]^3 + 6*\[Rho]^4) - 
          35*tc^7*Sqrt[\[Rho]]*(-1 + 3*\[Rho] + 77*\[Rho]^2 + 63*\[Rho]^3 + 
            6*\[Rho]^4) + tc^4*(70 - 280*\[Rho] + 70*\[Rho]^2 + 
            2266*\[Rho]^3 + 140*\[Rho]^4 - 210*\[Rho]^5) + 
          tc^8*(70 - 280*\[Rho] + 70*\[Rho]^2 + 2266*\[Rho]^3 + 
            140*\[Rho]^4 - 210*\[Rho]^5) + tc^6*(70 - 1050*\[Rho] + 
            6860*\[Rho]^2 + 18716*\[Rho]^3 + 5390*\[Rho]^4 - 210*\[Rho]^5))*
         Log[tc] - 20160*tc^9*Sqrt[\[Rho]]*(-1 + 15*\[Rho]^2 + 10*\[Rho]^3)*
         Log[tc]^2))/tc)/(5250*mb^2*Sqrt[\[Rho]]*
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
         tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
         2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^3)) + 
 \[Mu]2\[Pi]*
  ((\[Rho]3LS*((-21*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 
            25*tc*Sqrt[\[Rho]]*(1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*
             (1 + \[Rho]) - 65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 
            25*tc^7*Sqrt[\[Rho]]*(1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 
              5*\[Rho]^2) + 4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 
            8*tc^4*(5 + 24*\[Rho] + 5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*
           (1 + \[Rho])*Log[tc])^2*((-1 + tc^2)^2*(4*\[Rho]^2 + 
           4*tc^10*\[Rho]^2 + tc*Sqrt[\[Rho]]*(9 - 59*\[Rho] - 32*\[Rho]^2) + 
           tc^9*Sqrt[\[Rho]]*(9 - 59*\[Rho] - 32*\[Rho]^2) - 
           6*tc^5*Sqrt[\[Rho]]*(81 - 191*\[Rho] + 52*\[Rho]^2) + 
           2*tc^3*Sqrt[\[Rho]]*(27 + 193*\[Rho] + 274*\[Rho]^2) + 
           2*tc^7*Sqrt[\[Rho]]*(27 + 193*\[Rho] + 274*\[Rho]^2) + 
           3*tc^2*(-5 + 25*\[Rho] - 79*\[Rho]^2 + 15*\[Rho]^3) + 
           3*tc^8*(-5 + 25*\[Rho] - 79*\[Rho]^2 + 15*\[Rho]^3) + 
           tc^4*(-75 + 375*\[Rho] - 1837*\[Rho]^2 + 225*\[Rho]^3) + 
           tc^6*(-75 + 375*\[Rho] - 1837*\[Rho]^2 + 225*\[Rho]^3)) + 
         12*tc^2*(10*tc^7*(1 - 3*\[Rho])*Sqrt[\[Rho]] - 24*\[Rho]^2 - 
           360*tc^4*\[Rho]^2 + 360*tc^6*\[Rho]^2 + 24*tc^10*\[Rho]^2 + 
           10*tc^2*(-1 + \[Rho])^2*(-1 + 3*\[Rho]) - 10*tc^8*(-1 + \[Rho])^2*
            (-1 + 3*\[Rho]) + 10*tc^3*Sqrt[\[Rho]]*(-1 + 3*\[Rho]) + 
           5*tc*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2) - 
           5*tc^9*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2))*Log[tc] - 
         1440*tc^7*Sqrt[\[Rho]]*(-1 + 3*\[Rho])*Log[tc]^2))/
       (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^5*Sqrt[\[Rho]]*
         Log[tc]) + (140*((-1 + tc^2)*(5*\[Rho]^(3/2) + 
           5*tc^10*\[Rho]^(3/2) - 21*tc*\[Rho]*(1 + \[Rho]) - 
           21*tc^9*\[Rho]*(1 + \[Rho]) + 20*tc^4*Sqrt[\[Rho]]*
            (3 + 7*\[Rho] + 3*\[Rho]^2) + 20*tc^6*Sqrt[\[Rho]]*
            (3 + 7*\[Rho] + 3*\[Rho]^2) + 5*tc^2*Sqrt[\[Rho]]*
            (6 + 19*\[Rho] + 6*\[Rho]^2) + 5*tc^8*Sqrt[\[Rho]]*
            (6 + 19*\[Rho] + 6*\[Rho]^2) - 3*tc^3*(5 + 47*\[Rho] + 
             47*\[Rho]^2 + 5*\[Rho]^3) - 3*tc^7*(5 + 47*\[Rho] + 
             47*\[Rho]^2 + 5*\[Rho]^3) + 6*tc^5*(5 + 54*\[Rho] + 
             54*\[Rho]^2 + 5*\[Rho]^3)) - 120*tc^6*Sqrt[\[Rho]]*
          (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc])*
        ((-1 + tc^2)^2*(4*\[Rho]^2 + 4*tc^10*\[Rho]^2 + tc*Sqrt[\[Rho]]*
            (9 - 59*\[Rho] - 32*\[Rho]^2) + tc^9*Sqrt[\[Rho]]*
            (9 - 59*\[Rho] - 32*\[Rho]^2) - 6*tc^5*Sqrt[\[Rho]]*
            (81 - 191*\[Rho] + 52*\[Rho]^2) + 2*tc^3*Sqrt[\[Rho]]*
            (27 + 193*\[Rho] + 274*\[Rho]^2) + 2*tc^7*Sqrt[\[Rho]]*
            (27 + 193*\[Rho] + 274*\[Rho]^2) + 3*tc^2*(-5 + 25*\[Rho] - 
             79*\[Rho]^2 + 15*\[Rho]^3) + 3*tc^8*(-5 + 25*\[Rho] - 
             79*\[Rho]^2 + 15*\[Rho]^3) + tc^4*(-75 + 375*\[Rho] - 
             1837*\[Rho]^2 + 225*\[Rho]^3) + tc^6*(-75 + 375*\[Rho] - 
             1837*\[Rho]^2 + 225*\[Rho]^3)) + 
         12*tc^2*(10*tc^7*(1 - 3*\[Rho])*Sqrt[\[Rho]] - 24*\[Rho]^2 - 
           360*tc^4*\[Rho]^2 + 360*tc^6*\[Rho]^2 + 24*tc^10*\[Rho]^2 + 
           10*tc^2*(-1 + \[Rho])^2*(-1 + 3*\[Rho]) - 10*tc^8*(-1 + \[Rho])^2*
            (-1 + 3*\[Rho]) + 10*tc^3*Sqrt[\[Rho]]*(-1 + 3*\[Rho]) + 
           5*tc*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2) - 
           5*tc^9*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2))*Log[tc] - 
         1440*tc^7*Sqrt[\[Rho]]*(-1 + 3*\[Rho])*Log[tc]^2))/tc + 
      (105*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
            (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
           65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
            (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
           4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
             5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
        ((-1 + tc^2)^2*(5*\[Rho]^(5/2) + 5*tc^12*\[Rho]^(5/2) - 
           2*tc*\[Rho]*(-5 + 37*\[Rho] + 22*\[Rho]^2) - 2*tc^11*\[Rho]*
            (-5 + 37*\[Rho] + 22*\[Rho]^2) + 2*tc^2*Sqrt[\[Rho]]*
            (-17 + 90*\[Rho] + 78*\[Rho]^2 + 56*\[Rho]^3) + 
           2*tc^10*Sqrt[\[Rho]]*(-17 + 90*\[Rho] + 78*\[Rho]^2 + 
             56*\[Rho]^3) + 4*tc^6*Sqrt[\[Rho]]*(219 - 210*\[Rho] - 
             806*\[Rho]^2 + 228*\[Rho]^3) - tc^4*Sqrt[\[Rho]]*
            (44 + 1200*\[Rho] + 3829*\[Rho]^2 + 1288*\[Rho]^3) - 
           tc^8*Sqrt[\[Rho]]*(44 + 1200*\[Rho] + 3829*\[Rho]^2 + 
             1288*\[Rho]^3) + tc^5*(150 - 1080*\[Rho] + 5492*\[Rho]^2 + 
             4352*\[Rho]^3 - 450*\[Rho]^4) + tc^7*(150 - 1080*\[Rho] + 
             5492*\[Rho]^2 + 4352*\[Rho]^3 - 450*\[Rho]^4) + 
           tc^3*(30 - 130*\[Rho] + 702*\[Rho]^2 + 732*\[Rho]^3 - 
             90*\[Rho]^4) + tc^9*(30 - 130*\[Rho] + 702*\[Rho]^2 + 
             732*\[Rho]^3 - 90*\[Rho]^4)) + 24*tc^2*(-10*\[Rho]^(5/2) + 
           10*tc^12*\[Rho]^(5/2) + 42*tc*\[Rho]^2*(1 + \[Rho]) - 
           42*tc^11*\[Rho]^2*(1 + \[Rho]) - 10*tc^3*(-1 + \[Rho])^2*
            (-1 + 3*\[Rho] + 3*\[Rho]^2) + 10*tc^9*(-1 + \[Rho])^2*
            (-1 + 3*\[Rho] + 3*\[Rho]^2) - 10*tc^4*Sqrt[\[Rho]]*
            (-1 + 2*\[Rho] + 6*\[Rho]^2) + 10*tc^8*Sqrt[\[Rho]]*
            (-1 + 2*\[Rho] + 6*\[Rho]^2) + 10*tc^5*\[Rho]*(-5 + 69*\[Rho] + 
             54*\[Rho]^2) - 10*tc^7*\[Rho]*(-5 + 69*\[Rho] + 54*\[Rho]^2) - 
           5*tc^2*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3) + 
           5*tc^10*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3))*
          Log[tc] + 2880*tc^8*Sqrt[\[Rho]]*(-1 + 2*\[Rho] + 6*\[Rho]^2)*
          Log[tc]^2))/tc - 
      (75*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
           5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
           4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
          Log[tc])*((-1 + tc^2)^2*(24*\[Rho]^3 + 24*tc^14*\[Rho]^3 + 
           tc*\[Rho]^(3/2)*(45 - 368*\[Rho] - 233*\[Rho]^2) + 
           tc^13*\[Rho]^(3/2)*(45 - 368*\[Rho] - 233*\[Rho]^2) + 
           2*tc^2*\[Rho]*(-105 + 595*\[Rho] + 857*\[Rho]^2 + 385*\[Rho]^3) + 
           2*tc^12*\[Rho]*(-105 + 595*\[Rho] + 857*\[Rho]^2 + 385*\[Rho]^3) - 
           20*tc^7*Sqrt[\[Rho]]*(273 + 500*\[Rho] - 2671*\[Rho]^2 - 
             1066*\[Rho]^3 + 420*\[Rho]^4) - 2*tc^3*Sqrt[\[Rho]]*
            (-175 + 660*\[Rho] + 1381*\[Rho]^2 + 806*\[Rho]^3 + 
             560*\[Rho]^4) - 2*tc^11*Sqrt[\[Rho]]*(-175 + 660*\[Rho] + 
             1381*\[Rho]^2 + 806*\[Rho]^3 + 560*\[Rho]^4) + 
           5*tc^5*Sqrt[\[Rho]]*(-28 + 1927*\[Rho] + 13260*\[Rho]^2 + 
             12685*\[Rho]^3 + 2072*\[Rho]^4) + 5*tc^9*Sqrt[\[Rho]]*
            (-28 + 1927*\[Rho] + 13260*\[Rho]^2 + 12685*\[Rho]^3 + 
             2072*\[Rho]^4) + tc^4*(-210 + 700*\[Rho] - 6230*\[Rho]^2 - 
             24466*\[Rho]^3 - 6720*\[Rho]^4 + 630*\[Rho]^5) + 
           tc^10*(-210 + 700*\[Rho] - 6230*\[Rho]^2 - 24466*\[Rho]^3 - 
             6720*\[Rho]^4 + 630*\[Rho]^5) + 2*tc^6*(-525 + 4585*\[Rho] - 
             21000*\[Rho]^2 - 65916*\[Rho]^3 - 16555*\[Rho]^4 + 
             1575*\[Rho]^5) + 2*tc^8*(-525 + 4585*\[Rho] - 21000*\[Rho]^2 - 
             65916*\[Rho]^3 - 16555*\[Rho]^4 + 1575*\[Rho]^5)) + 
         24*tc^2*(-1 + tc^2)*(40*\[Rho]^3 + 40*tc^12*\[Rho]^3 - 
           210*tc*\[Rho]^(5/2)*(1 + \[Rho]) - 210*tc^11*\[Rho]^(5/2)*
            (1 + \[Rho]) + 4*tc^2*\[Rho]^2*(105 + 304*\[Rho] + 
             105*\[Rho]^2) + 4*tc^10*\[Rho]^2*(105 + 304*\[Rho] + 
             105*\[Rho]^2) - 35*tc^3*Sqrt[\[Rho]]*(1 + 5*\[Rho] + 
             41*\[Rho]^2 + 43*\[Rho]^3 + 6*\[Rho]^4) - 35*tc^9*Sqrt[\[Rho]]*
            (1 + 5*\[Rho] + 41*\[Rho]^2 + 43*\[Rho]^3 + 6*\[Rho]^4) - 
           35*tc^5*Sqrt[\[Rho]]*(-1 + 3*\[Rho] + 77*\[Rho]^2 + 63*\[Rho]^3 + 
             6*\[Rho]^4) - 35*tc^7*Sqrt[\[Rho]]*(-1 + 3*\[Rho] + 
             77*\[Rho]^2 + 63*\[Rho]^3 + 6*\[Rho]^4) + 
           tc^4*(70 - 280*\[Rho] + 70*\[Rho]^2 + 2266*\[Rho]^3 + 
             140*\[Rho]^4 - 210*\[Rho]^5) + tc^8*(70 - 280*\[Rho] + 
             70*\[Rho]^2 + 2266*\[Rho]^3 + 140*\[Rho]^4 - 210*\[Rho]^5) + 
           tc^6*(70 - 1050*\[Rho] + 6860*\[Rho]^2 + 18716*\[Rho]^3 + 
             5390*\[Rho]^4 - 210*\[Rho]^5))*Log[tc] - 20160*tc^9*Sqrt[\[Rho]]*
          (-1 + 15*\[Rho]^2 + 10*\[Rho]^3)*Log[tc]^2))/tc))/
    (5250*mb^5*Sqrt[\[Rho]]*
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
         tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
         2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^3) + 
   (\[Mu]2G*((21*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
             (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
            65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
             (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
            4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
              5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])^2*
        ((-1 + tc^2)^2*(4*\[Rho]^2 + 4*tc^10*\[Rho]^2 + tc*Sqrt[\[Rho]]*
            (9 - 59*\[Rho] - 32*\[Rho]^2) + tc^9*Sqrt[\[Rho]]*
            (9 - 59*\[Rho] - 32*\[Rho]^2) - 6*tc^5*Sqrt[\[Rho]]*
            (81 - 191*\[Rho] + 52*\[Rho]^2) + 2*tc^3*Sqrt[\[Rho]]*
            (27 + 193*\[Rho] + 274*\[Rho]^2) + 2*tc^7*Sqrt[\[Rho]]*
            (27 + 193*\[Rho] + 274*\[Rho]^2) + 3*tc^2*(-5 + 25*\[Rho] - 
             79*\[Rho]^2 + 15*\[Rho]^3) + 3*tc^8*(-5 + 25*\[Rho] - 
             79*\[Rho]^2 + 15*\[Rho]^3) + tc^4*(-75 + 375*\[Rho] - 
             1837*\[Rho]^2 + 225*\[Rho]^3) + tc^6*(-75 + 375*\[Rho] - 
             1837*\[Rho]^2 + 225*\[Rho]^3)) + 
         12*tc^2*(10*tc^7*(1 - 3*\[Rho])*Sqrt[\[Rho]] - 24*\[Rho]^2 - 
           360*tc^4*\[Rho]^2 + 360*tc^6*\[Rho]^2 + 24*tc^10*\[Rho]^2 + 
           10*tc^2*(-1 + \[Rho])^2*(-1 + 3*\[Rho]) - 10*tc^8*(-1 + \[Rho])^2*
            (-1 + 3*\[Rho]) + 10*tc^3*Sqrt[\[Rho]]*(-1 + 3*\[Rho]) + 
           5*tc*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2) - 
           5*tc^9*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2))*Log[tc] - 
         1440*tc^7*Sqrt[\[Rho]]*(-1 + 3*\[Rho])*Log[tc]^2))/
       (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
          5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
          4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^5*Sqrt[\[Rho]]*
         Log[tc]) - (140*((-1 + tc^2)*(5*\[Rho]^(3/2) + 
           5*tc^10*\[Rho]^(3/2) - 21*tc*\[Rho]*(1 + \[Rho]) - 
           21*tc^9*\[Rho]*(1 + \[Rho]) + 20*tc^4*Sqrt[\[Rho]]*
            (3 + 7*\[Rho] + 3*\[Rho]^2) + 20*tc^6*Sqrt[\[Rho]]*
            (3 + 7*\[Rho] + 3*\[Rho]^2) + 5*tc^2*Sqrt[\[Rho]]*
            (6 + 19*\[Rho] + 6*\[Rho]^2) + 5*tc^8*Sqrt[\[Rho]]*
            (6 + 19*\[Rho] + 6*\[Rho]^2) - 3*tc^3*(5 + 47*\[Rho] + 
             47*\[Rho]^2 + 5*\[Rho]^3) - 3*tc^7*(5 + 47*\[Rho] + 
             47*\[Rho]^2 + 5*\[Rho]^3) + 6*tc^5*(5 + 54*\[Rho] + 
             54*\[Rho]^2 + 5*\[Rho]^3)) - 120*tc^6*Sqrt[\[Rho]]*
          (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc])*
        ((-1 + tc^2)^2*(4*\[Rho]^2 + 4*tc^10*\[Rho]^2 + tc*Sqrt[\[Rho]]*
            (9 - 59*\[Rho] - 32*\[Rho]^2) + tc^9*Sqrt[\[Rho]]*
            (9 - 59*\[Rho] - 32*\[Rho]^2) - 6*tc^5*Sqrt[\[Rho]]*
            (81 - 191*\[Rho] + 52*\[Rho]^2) + 2*tc^3*Sqrt[\[Rho]]*
            (27 + 193*\[Rho] + 274*\[Rho]^2) + 2*tc^7*Sqrt[\[Rho]]*
            (27 + 193*\[Rho] + 274*\[Rho]^2) + 3*tc^2*(-5 + 25*\[Rho] - 
             79*\[Rho]^2 + 15*\[Rho]^3) + 3*tc^8*(-5 + 25*\[Rho] - 
             79*\[Rho]^2 + 15*\[Rho]^3) + tc^4*(-75 + 375*\[Rho] - 
             1837*\[Rho]^2 + 225*\[Rho]^3) + tc^6*(-75 + 375*\[Rho] - 
             1837*\[Rho]^2 + 225*\[Rho]^3)) + 
         12*tc^2*(10*tc^7*(1 - 3*\[Rho])*Sqrt[\[Rho]] - 24*\[Rho]^2 - 
           360*tc^4*\[Rho]^2 + 360*tc^6*\[Rho]^2 + 24*tc^10*\[Rho]^2 + 
           10*tc^2*(-1 + \[Rho])^2*(-1 + 3*\[Rho]) - 10*tc^8*(-1 + \[Rho])^2*
            (-1 + 3*\[Rho]) + 10*tc^3*Sqrt[\[Rho]]*(-1 + 3*\[Rho]) + 
           5*tc*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2) - 
           5*tc^9*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2))*Log[tc] - 
         1440*tc^7*Sqrt[\[Rho]]*(-1 + 3*\[Rho])*Log[tc]^2))/tc - 
      (105*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
            (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
           65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*
            (1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
           4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 8*tc^4*(5 + 24*\[Rho] + 
             5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*(1 + \[Rho])*Log[tc])*
        ((-1 + tc^2)^2*(5*\[Rho]^(5/2) + 5*tc^12*\[Rho]^(5/2) - 
           2*tc*\[Rho]*(-5 + 37*\[Rho] + 22*\[Rho]^2) - 2*tc^11*\[Rho]*
            (-5 + 37*\[Rho] + 22*\[Rho]^2) + 2*tc^2*Sqrt[\[Rho]]*
            (-17 + 90*\[Rho] + 78*\[Rho]^2 + 56*\[Rho]^3) + 
           2*tc^10*Sqrt[\[Rho]]*(-17 + 90*\[Rho] + 78*\[Rho]^2 + 
             56*\[Rho]^3) + 4*tc^6*Sqrt[\[Rho]]*(219 - 210*\[Rho] - 
             806*\[Rho]^2 + 228*\[Rho]^3) - tc^4*Sqrt[\[Rho]]*
            (44 + 1200*\[Rho] + 3829*\[Rho]^2 + 1288*\[Rho]^3) - 
           tc^8*Sqrt[\[Rho]]*(44 + 1200*\[Rho] + 3829*\[Rho]^2 + 
             1288*\[Rho]^3) + tc^5*(150 - 1080*\[Rho] + 5492*\[Rho]^2 + 
             4352*\[Rho]^3 - 450*\[Rho]^4) + tc^7*(150 - 1080*\[Rho] + 
             5492*\[Rho]^2 + 4352*\[Rho]^3 - 450*\[Rho]^4) + 
           tc^3*(30 - 130*\[Rho] + 702*\[Rho]^2 + 732*\[Rho]^3 - 
             90*\[Rho]^4) + tc^9*(30 - 130*\[Rho] + 702*\[Rho]^2 + 
             732*\[Rho]^3 - 90*\[Rho]^4)) + 24*tc^2*(-10*\[Rho]^(5/2) + 
           10*tc^12*\[Rho]^(5/2) + 42*tc*\[Rho]^2*(1 + \[Rho]) - 
           42*tc^11*\[Rho]^2*(1 + \[Rho]) - 10*tc^3*(-1 + \[Rho])^2*
            (-1 + 3*\[Rho] + 3*\[Rho]^2) + 10*tc^9*(-1 + \[Rho])^2*
            (-1 + 3*\[Rho] + 3*\[Rho]^2) - 10*tc^4*Sqrt[\[Rho]]*
            (-1 + 2*\[Rho] + 6*\[Rho]^2) + 10*tc^8*Sqrt[\[Rho]]*
            (-1 + 2*\[Rho] + 6*\[Rho]^2) + 10*tc^5*\[Rho]*(-5 + 69*\[Rho] + 
             54*\[Rho]^2) - 10*tc^7*\[Rho]*(-5 + 69*\[Rho] + 54*\[Rho]^2) - 
           5*tc^2*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3) + 
           5*tc^10*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3))*
          Log[tc] + 2880*tc^8*Sqrt[\[Rho]]*(-1 + 2*\[Rho] + 6*\[Rho]^2)*
          Log[tc]^2))/tc + 
      (75*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
           5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
           4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
          Log[tc])*((-1 + tc^2)^2*(24*\[Rho]^3 + 24*tc^14*\[Rho]^3 + 
           tc*\[Rho]^(3/2)*(45 - 368*\[Rho] - 233*\[Rho]^2) + 
           tc^13*\[Rho]^(3/2)*(45 - 368*\[Rho] - 233*\[Rho]^2) + 
           2*tc^2*\[Rho]*(-105 + 595*\[Rho] + 857*\[Rho]^2 + 385*\[Rho]^3) + 
           2*tc^12*\[Rho]*(-105 + 595*\[Rho] + 857*\[Rho]^2 + 385*\[Rho]^3) - 
           20*tc^7*Sqrt[\[Rho]]*(273 + 500*\[Rho] - 2671*\[Rho]^2 - 
             1066*\[Rho]^3 + 420*\[Rho]^4) - 2*tc^3*Sqrt[\[Rho]]*
            (-175 + 660*\[Rho] + 1381*\[Rho]^2 + 806*\[Rho]^3 + 
             560*\[Rho]^4) - 2*tc^11*Sqrt[\[Rho]]*(-175 + 660*\[Rho] + 
             1381*\[Rho]^2 + 806*\[Rho]^3 + 560*\[Rho]^4) + 
           5*tc^5*Sqrt[\[Rho]]*(-28 + 1927*\[Rho] + 13260*\[Rho]^2 + 
             12685*\[Rho]^3 + 2072*\[Rho]^4) + 5*tc^9*Sqrt[\[Rho]]*
            (-28 + 1927*\[Rho] + 13260*\[Rho]^2 + 12685*\[Rho]^3 + 
             2072*\[Rho]^4) + tc^4*(-210 + 700*\[Rho] - 6230*\[Rho]^2 - 
             24466*\[Rho]^3 - 6720*\[Rho]^4 + 630*\[Rho]^5) + 
           tc^10*(-210 + 700*\[Rho] - 6230*\[Rho]^2 - 24466*\[Rho]^3 - 
             6720*\[Rho]^4 + 630*\[Rho]^5) + 2*tc^6*(-525 + 4585*\[Rho] - 
             21000*\[Rho]^2 - 65916*\[Rho]^3 - 16555*\[Rho]^4 + 
             1575*\[Rho]^5) + 2*tc^8*(-525 + 4585*\[Rho] - 21000*\[Rho]^2 - 
             65916*\[Rho]^3 - 16555*\[Rho]^4 + 1575*\[Rho]^5)) + 
         24*tc^2*(-1 + tc^2)*(40*\[Rho]^3 + 40*tc^12*\[Rho]^3 - 
           210*tc*\[Rho]^(5/2)*(1 + \[Rho]) - 210*tc^11*\[Rho]^(5/2)*
            (1 + \[Rho]) + 4*tc^2*\[Rho]^2*(105 + 304*\[Rho] + 
             105*\[Rho]^2) + 4*tc^10*\[Rho]^2*(105 + 304*\[Rho] + 
             105*\[Rho]^2) - 35*tc^3*Sqrt[\[Rho]]*(1 + 5*\[Rho] + 
             41*\[Rho]^2 + 43*\[Rho]^3 + 6*\[Rho]^4) - 35*tc^9*Sqrt[\[Rho]]*
            (1 + 5*\[Rho] + 41*\[Rho]^2 + 43*\[Rho]^3 + 6*\[Rho]^4) - 
           35*tc^5*Sqrt[\[Rho]]*(-1 + 3*\[Rho] + 77*\[Rho]^2 + 63*\[Rho]^3 + 
             6*\[Rho]^4) - 35*tc^7*Sqrt[\[Rho]]*(-1 + 3*\[Rho] + 
             77*\[Rho]^2 + 63*\[Rho]^3 + 6*\[Rho]^4) + 
           tc^4*(70 - 280*\[Rho] + 70*\[Rho]^2 + 2266*\[Rho]^3 + 
             140*\[Rho]^4 - 210*\[Rho]^5) + tc^8*(70 - 280*\[Rho] + 
             70*\[Rho]^2 + 2266*\[Rho]^3 + 140*\[Rho]^4 - 210*\[Rho]^5) + 
           tc^6*(70 - 1050*\[Rho] + 6860*\[Rho]^2 + 18716*\[Rho]^3 + 
             5390*\[Rho]^4 - 210*\[Rho]^5))*Log[tc] - 20160*tc^9*Sqrt[\[Rho]]*
          (-1 + 15*\[Rho]^2 + 10*\[Rho]^3)*Log[tc]^2))/tc))/
    (5250*mb^4*Sqrt[\[Rho]]*
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
         tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
         2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^3) + 
   (\[Rho]3D*((-21*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 
            25*tc*Sqrt[\[Rho]]*(1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*
             (1 + \[Rho]) - 65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 
            25*tc^7*Sqrt[\[Rho]]*(1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 
              5*\[Rho]^2) + 4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 
            8*tc^4*(5 + 24*\[Rho] + 5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*
           (1 + \[Rho])*Log[tc])^2*((-1 + tc^2)*(6*\[Rho]^2 + 
           6*tc^16*\[Rho]^2 - 20*tc*\[Rho]^(3/2)*(3 + 2*\[Rho]) - 
           20*tc^15*\[Rho]^(3/2)*(3 + 2*\[Rho]) + tc^2*\[Rho]*
            (309 + 443*\[Rho] + 158*\[Rho]^2) + tc^14*\[Rho]*
            (309 + 443*\[Rho] + 158*\[Rho]^2) + 18*tc^5*Sqrt[\[Rho]]*
            (29 + 360*\[Rho] + 365*\[Rho]^2 - 20*\[Rho]^3) + 
           18*tc^11*Sqrt[\[Rho]]*(29 + 360*\[Rho] + 365*\[Rho]^2 - 
             20*\[Rho]^3) + 6*tc^4*(-75 + 471*\[Rho] + 127*\[Rho]^2 + 
             45*\[Rho]^3) + 6*tc^12*(-75 + 471*\[Rho] + 127*\[Rho]^2 + 
             45*\[Rho]^3) - 2*tc^3*Sqrt[\[Rho]]*(87 + 1170*\[Rho] + 
             395*\[Rho]^2 + 90*\[Rho]^3) - 2*tc^13*Sqrt[\[Rho]]*
            (87 + 1170*\[Rho] + 395*\[Rho]^2 + 90*\[Rho]^3) - 
           4*tc^7*Sqrt[\[Rho]]*(357 - 5730*\[Rho] - 995*\[Rho]^2 + 
             135*\[Rho]^3) - 4*tc^9*Sqrt[\[Rho]]*(357 - 5730*\[Rho] - 
             995*\[Rho]^2 + 135*\[Rho]^3) - 3*tc^6*(-660 + 6555*\[Rho] + 
             8797*\[Rho]^2 + 1014*\[Rho]^3) - 3*tc^10*(-660 + 6555*\[Rho] + 
             8797*\[Rho]^2 + 1014*\[Rho]^3) + 4*tc^8*(-225 + 3405*\[Rho] - 
             910*\[Rho]^2 + 1847*\[Rho]^3)) - 
         12*tc^3*(24*Sqrt[\[Rho]]*(1 + 2*\[Rho]^2) + 24*tc^12*Sqrt[\[Rho]]*
            (1 + 2*\[Rho]^2) + 240*tc^6*Sqrt[\[Rho]]*(4 + 45*\[Rho] + 
             16*\[Rho]^2) + 4*tc^2*Sqrt[\[Rho]]*(34 + 175*\[Rho] + 
             148*\[Rho]^2 - 15*\[Rho]^3) + 4*tc^10*Sqrt[\[Rho]]*
            (34 + 175*\[Rho] + 148*\[Rho]^2 - 15*\[Rho]^3) - 
           20*tc^4*Sqrt[\[Rho]]*(41 + 80*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3) - 
           20*tc^8*Sqrt[\[Rho]]*(41 + 80*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3) + 
           15*tc^3*(3 - 23*\[Rho] - 58*\[Rho]^2 + 8*\[Rho]^3) + 
           15*tc^9*(3 - 23*\[Rho] - 58*\[Rho]^2 + 8*\[Rho]^3) + 
           10*tc^5*(18 - 121*\[Rho] - 327*\[Rho]^2 + 12*\[Rho]^3) + 
           10*tc^7*(18 - 121*\[Rho] - 327*\[Rho]^2 + 12*\[Rho]^3) - 
           5*tc*(9 + 13*\[Rho] + 72*\[Rho]^2 + 12*\[Rho]^3) - 
           5*tc^11*(9 + 13*\[Rho] + 72*\[Rho]^2 + 12*\[Rho]^3))*Log[tc] - 
         1440*tc^8*(-1 + tc^2)*(3 + 7*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
       (tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
            5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
            4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
           Log[tc])^4) + 
      (140*((-1 + tc^2)*(5*\[Rho]^(3/2) + 5*tc^10*\[Rho]^(3/2) - 
           21*tc*\[Rho]*(1 + \[Rho]) - 21*tc^9*\[Rho]*(1 + \[Rho]) + 
           20*tc^4*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
           20*tc^6*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
           5*tc^2*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
           5*tc^8*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
           3*tc^3*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) - 
           3*tc^7*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) + 
           6*tc^5*(5 + 54*\[Rho] + 54*\[Rho]^2 + 5*\[Rho]^3)) - 
         120*tc^6*Sqrt[\[Rho]]*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc])*
        ((-1 + tc^2)*(6*\[Rho]^2 + 6*tc^16*\[Rho]^2 - 20*tc*\[Rho]^(3/2)*
            (3 + 2*\[Rho]) - 20*tc^15*\[Rho]^(3/2)*(3 + 2*\[Rho]) + 
           tc^2*\[Rho]*(309 + 443*\[Rho] + 158*\[Rho]^2) + 
           tc^14*\[Rho]*(309 + 443*\[Rho] + 158*\[Rho]^2) + 
           18*tc^5*Sqrt[\[Rho]]*(29 + 360*\[Rho] + 365*\[Rho]^2 - 
             20*\[Rho]^3) + 18*tc^11*Sqrt[\[Rho]]*(29 + 360*\[Rho] + 
             365*\[Rho]^2 - 20*\[Rho]^3) + 6*tc^4*(-75 + 471*\[Rho] + 
             127*\[Rho]^2 + 45*\[Rho]^3) + 6*tc^12*(-75 + 471*\[Rho] + 
             127*\[Rho]^2 + 45*\[Rho]^3) - 2*tc^3*Sqrt[\[Rho]]*
            (87 + 1170*\[Rho] + 395*\[Rho]^2 + 90*\[Rho]^3) - 
           2*tc^13*Sqrt[\[Rho]]*(87 + 1170*\[Rho] + 395*\[Rho]^2 + 
             90*\[Rho]^3) - 4*tc^7*Sqrt[\[Rho]]*(357 - 5730*\[Rho] - 
             995*\[Rho]^2 + 135*\[Rho]^3) - 4*tc^9*Sqrt[\[Rho]]*
            (357 - 5730*\[Rho] - 995*\[Rho]^2 + 135*\[Rho]^3) - 
           3*tc^6*(-660 + 6555*\[Rho] + 8797*\[Rho]^2 + 1014*\[Rho]^3) - 
           3*tc^10*(-660 + 6555*\[Rho] + 8797*\[Rho]^2 + 1014*\[Rho]^3) + 
           4*tc^8*(-225 + 3405*\[Rho] - 910*\[Rho]^2 + 1847*\[Rho]^3)) - 
         12*tc^3*(24*Sqrt[\[Rho]]*(1 + 2*\[Rho]^2) + 24*tc^12*Sqrt[\[Rho]]*
            (1 + 2*\[Rho]^2) + 240*tc^6*Sqrt[\[Rho]]*(4 + 45*\[Rho] + 
             16*\[Rho]^2) + 4*tc^2*Sqrt[\[Rho]]*(34 + 175*\[Rho] + 
             148*\[Rho]^2 - 15*\[Rho]^3) + 4*tc^10*Sqrt[\[Rho]]*
            (34 + 175*\[Rho] + 148*\[Rho]^2 - 15*\[Rho]^3) - 
           20*tc^4*Sqrt[\[Rho]]*(41 + 80*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3) - 
           20*tc^8*Sqrt[\[Rho]]*(41 + 80*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3) + 
           15*tc^3*(3 - 23*\[Rho] - 58*\[Rho]^2 + 8*\[Rho]^3) + 
           15*tc^9*(3 - 23*\[Rho] - 58*\[Rho]^2 + 8*\[Rho]^3) + 
           10*tc^5*(18 - 121*\[Rho] - 327*\[Rho]^2 + 12*\[Rho]^3) + 
           10*tc^7*(18 - 121*\[Rho] - 327*\[Rho]^2 + 12*\[Rho]^3) - 
           5*tc*(9 + 13*\[Rho] + 72*\[Rho]^2 + 12*\[Rho]^3) - 
           5*tc^11*(9 + 13*\[Rho] + 72*\[Rho]^2 + 12*\[Rho]^3))*Log[tc] - 
         1440*tc^8*(-1 + tc^2)*(3 + 7*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
       (tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
            5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
            4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
           Log[tc])^3) + (105*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 
           25*tc*Sqrt[\[Rho]]*(1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*
            (1 + \[Rho]) - 65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 
           25*tc^7*Sqrt[\[Rho]]*(1 + \[Rho]) + 4*tc^2*(5 + 22*\[Rho] + 
             5*\[Rho]^2) + 4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 
           8*tc^4*(5 + 24*\[Rho] + 5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*
          (1 + \[Rho])*Log[tc])*((-1 + tc^2)*(8*\[Rho]^(5/2) + 
           8*tc^18*\[Rho]^(5/2) - tc*\[Rho]^2*(87 + 62*\[Rho]) - 
           tc^17*\[Rho]^2*(87 + 62*\[Rho]) + 2*tc^2*\[Rho]^(3/2)*
            (235 + 361*\[Rho] + 130*\[Rho]^2) + 2*tc^16*\[Rho]^(3/2)*
            (235 + 361*\[Rho] + 130*\[Rho]^2) - 2*tc^3*\[Rho]*
            (487 + 1992*\[Rho] + 1249*\[Rho]^2 + 254*\[Rho]^3) - 
           2*tc^15*\[Rho]*(487 + 1992*\[Rho] + 1249*\[Rho]^2 + 
             254*\[Rho]^3) - 4*tc^5*(-225 + 1884*\[Rho] + 3594*\[Rho]^2 + 
             1240*\[Rho]^3 + 135*\[Rho]^4) - 4*tc^13*(-225 + 1884*\[Rho] + 
             3594*\[Rho]^2 + 1240*\[Rho]^3 + 135*\[Rho]^4) + 
           2*tc^4*Sqrt[\[Rho]]*(102 + 4857*\[Rho] + 6355*\[Rho]^2 + 
             1420*\[Rho]^3 + 180*\[Rho]^4) + 2*tc^14*Sqrt[\[Rho]]*
            (102 + 4857*\[Rho] + 6355*\[Rho]^2 + 1420*\[Rho]^3 + 
             180*\[Rho]^4) + 2*tc^6*Sqrt[\[Rho]]*(-306 - 13521*\[Rho] - 
             21691*\[Rho]^2 - 9420*\[Rho]^3 + 360*\[Rho]^4) + 
           2*tc^12*Sqrt[\[Rho]]*(-306 - 13521*\[Rho] - 21691*\[Rho]^2 - 
             9420*\[Rho]^3 + 360*\[Rho]^4) + 2*tc^8*Sqrt[\[Rho]]*
            (1284 - 31891*\[Rho] - 50549*\[Rho]^2 - 3650*\[Rho]^3 + 
             540*\[Rho]^4) + 2*tc^10*Sqrt[\[Rho]]*(1284 - 31891*\[Rho] - 
             50549*\[Rho]^2 - 3650*\[Rho]^3 + 540*\[Rho]^4) + 
           6*tc^7*(-660 + 9165*\[Rho] + 28672*\[Rho]^2 + 18059*\[Rho]^3 + 
             1302*\[Rho]^4) + 6*tc^11*(-660 + 9165*\[Rho] + 28672*\[Rho]^2 + 
             18059*\[Rho]^3 + 1302*\[Rho]^4) - 2*tc^9*(-900 + 23440*\[Rho] + 
             22545*\[Rho]^2 + 20194*\[Rho]^3 + 8924*\[Rho]^4)) - 
         24*tc^3*(10*(\[Rho] + 2*\[Rho]^3) + 10*tc^14*(\[Rho] + 2*\[Rho]^3) - 
           6*tc*Sqrt[\[Rho]]*(7 + 7*\[Rho] + 26*\[Rho]^2 + 14*\[Rho]^3) - 
           6*tc^13*Sqrt[\[Rho]]*(7 + 7*\[Rho] + 26*\[Rho]^2 + 14*\[Rho]^3) - 
           20*tc^7*Sqrt[\[Rho]]*(66 + 1031*\[Rho] + 1521*\[Rho]^2 + 
             276*\[Rho]^3) - 10*tc^6*(18 - 136*\[Rho] - 808*\[Rho]^2 - 
             489*\[Rho]^3 + 12*\[Rho]^4) - 10*tc^8*(18 - 136*\[Rho] - 
             808*\[Rho]^2 - 489*\[Rho]^3 + 12*\[Rho]^4) + 
           5*tc^2*(9 + 32*\[Rho] + 175*\[Rho]^2 + 142*\[Rho]^3 + 
             12*\[Rho]^4) + 5*tc^12*(9 + 32*\[Rho] + 175*\[Rho]^2 + 
             142*\[Rho]^3 + 12*\[Rho]^4) + 10*tc^5*Sqrt[\[Rho]]*
            (103 + 519*\[Rho] + 672*\[Rho]^2 + 168*\[Rho]^3 + 12*\[Rho]^4) + 
           10*tc^9*Sqrt[\[Rho]]*(103 + 519*\[Rho] + 672*\[Rho]^2 + 
             168*\[Rho]^3 + 12*\[Rho]^4) - 5*tc^4*(9 - 78*\[Rho] - 
             393*\[Rho]^2 - 220*\[Rho]^3 + 24*\[Rho]^4) - 
           5*tc^10*(9 - 78*\[Rho] - 393*\[Rho]^2 - 220*\[Rho]^3 + 
             24*\[Rho]^4) + 2*tc^3*Sqrt[\[Rho]]*(-74 - 779*\[Rho] - 
             1137*\[Rho]^2 - 378*\[Rho]^3 + 30*\[Rho]^4) + 
           2*tc^11*Sqrt[\[Rho]]*(-74 - 779*\[Rho] - 1137*\[Rho]^2 - 
             378*\[Rho]^3 + 30*\[Rho]^4))*Log[tc] + 2880*tc^9*(-1 + tc^2)*
          (3 + 14*\[Rho] + 76*\[Rho]^2 + 40*\[Rho]^3)*Log[tc]^2))/
       (tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
            5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
            4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*
           Log[tc])^3) + 
      (150*(-((-1 + tc^2)*(20*\[Rho]^3 + 20*tc^20*\[Rho]^3 - 
            4*tc*\[Rho]^(5/2)*(59 + 44*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
             (59 + 44*\[Rho]) + 2*tc^2*\[Rho]^2*(681 + 1092*\[Rho] + 
              401*\[Rho]^2) + 2*tc^18*\[Rho]^2*(681 + 1092*\[Rho] + 
              401*\[Rho]^2) - 4*tc^3*\[Rho]^(3/2)*(935 + 3211*\[Rho] + 
              2281*\[Rho]^2 + 490*\[Rho]^3) - 4*tc^17*\[Rho]^(3/2)*
             (935 + 3211*\[Rho] + 2281*\[Rho]^2 + 490*\[Rho]^3) + 
            tc^4*\[Rho]*(4515 + 38089*\[Rho] + 51133*\[Rho]^2 + 
              18949*\[Rho]^3 + 2450*\[Rho]^4) + tc^16*\[Rho]*
             (4515 + 38089*\[Rho] + 51133*\[Rho]^2 + 18949*\[Rho]^3 + 
              2450*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*(315 + 82920*\[Rho] + 
              221362*\[Rho]^2 + 192112*\[Rho]^3 + 43995*\[Rho]^4 - 
              1260*\[Rho]^5) + 2*tc^13*Sqrt[\[Rho]]*(315 + 82920*\[Rho] + 
              221362*\[Rho]^2 + 192112*\[Rho]^3 + 43995*\[Rho]^4 - 
              1260*\[Rho]^5) - 10*tc^5*Sqrt[\[Rho]]*(21 + 5830*\[Rho] + 
              16506*\[Rho]^2 + 9944*\[Rho]^3 + 1561*\[Rho]^4 + 
              126*\[Rho]^5) - 10*tc^15*Sqrt[\[Rho]]*(21 + 5830*\[Rho] + 
              16506*\[Rho]^2 + 9944*\[Rho]^3 + 1561*\[Rho]^4 + 
              126*\[Rho]^5) - 4*tc^9*Sqrt[\[Rho]]*(1995 - 71700*\[Rho] - 
              276574*\[Rho]^2 - 157929*\[Rho]^3 - 4445*\[Rho]^4 + 
              945*\[Rho]^5) - 4*tc^11*Sqrt[\[Rho]]*(1995 - 71700*\[Rho] - 
              276574*\[Rho]^2 - 157929*\[Rho]^3 - 4445*\[Rho]^4 + 
              945*\[Rho]^5) + 2*tc^6*(-1575 + 17535*\[Rho] + 76828*\[Rho]^2 + 
              71676*\[Rho]^3 + 19063*\[Rho]^4 + 945*\[Rho]^5) + 
            2*tc^14*(-1575 + 17535*\[Rho] + 76828*\[Rho]^2 + 71676*\[Rho]^3 + 
              19063*\[Rho]^4 + 945*\[Rho]^5) + 20*tc^10*
             (-315 + 12579*\[Rho] + 37871*\[Rho]^2 + 34400*\[Rho]^3 + 
              23390*\[Rho]^4 + 3661*\[Rho]^5) - tc^8*(-13860 + 
              253575*\[Rho] + 1479017*\[Rho]^2 + 1911569*\[Rho]^3 + 
              682377*\[Rho]^4 + 33390*\[Rho]^5) - 
            tc^12*(-13860 + 253575*\[Rho] + 1479017*\[Rho]^2 + 
              1911569*\[Rho]^3 + 682377*\[Rho]^4 + 33390*\[Rho]^5))) + 
         12*tc^3*(40*\[Rho]^(3/2)*(1 + 2*\[Rho]^2) + 40*tc^16*\[Rho]^(3/2)*
            (1 + 2*\[Rho]^2) - 70*tc*\[Rho]*(3 + 3*\[Rho] + 10*\[Rho]^2 + 
             6*\[Rho]^3) - 70*tc^15*\[Rho]*(3 + 3*\[Rho] + 10*\[Rho]^2 + 
             6*\[Rho]^3) + 560*tc^8*Sqrt[\[Rho]]*(21 + 440*\[Rho] + 
             1316*\[Rho]^2 + 839*\[Rho]^3 + 93*\[Rho]^4) + 
           4*tc^2*Sqrt[\[Rho]]*(105 + 270*\[Rho] + 777*\[Rho]^2 + 
             932*\[Rho]^3 + 210*\[Rho]^4) + 4*tc^14*Sqrt[\[Rho]]*
            (105 + 270*\[Rho] + 777*\[Rho]^2 + 932*\[Rho]^3 + 210*\[Rho]^4) - 
           140*tc^6*Sqrt[\[Rho]]*(62 + 566*\[Rho] + 1373*\[Rho]^2 + 
             894*\[Rho]^3 + 133*\[Rho]^4 + 6*\[Rho]^5) - 
           140*tc^10*Sqrt[\[Rho]]*(62 + 566*\[Rho] + 1373*\[Rho]^2 + 
             894*\[Rho]^3 + 133*\[Rho]^4 + 6*\[Rho]^5) + 
           70*tc^7*(18 - 142*\[Rho] - 1606*\[Rho]^2 - 2435*\[Rho]^3 - 
             677*\[Rho]^4 + 12*\[Rho]^5) + 70*tc^9*(18 - 142*\[Rho] - 
             1606*\[Rho]^2 - 2435*\[Rho]^3 - 677*\[Rho]^4 + 12*\[Rho]^5) - 
           35*tc^3*(9 + 55*\[Rho] + 371*\[Rho]^2 + 617*\[Rho]^3 + 
             232*\[Rho]^4 + 12*\[Rho]^5) - 35*tc^13*(9 + 55*\[Rho] + 
             371*\[Rho]^2 + 617*\[Rho]^3 + 232*\[Rho]^4 + 12*\[Rho]^5) - 
           28*tc^4*Sqrt[\[Rho]]*(-40 - 715*\[Rho] - 1754*\[Rho]^2 - 
             1344*\[Rho]^3 - 230*\[Rho]^4 + 15*\[Rho]^5) - 
           28*tc^12*Sqrt[\[Rho]]*(-40 - 715*\[Rho] - 1754*\[Rho]^2 - 
             1344*\[Rho]^3 - 230*\[Rho]^4 + 15*\[Rho]^5) + 
           35*tc^5*(9 - 75*\[Rho] - 731*\[Rho]^2 - 1021*\[Rho]^3 - 
             262*\[Rho]^4 + 24*\[Rho]^5) + 35*tc^11*(9 - 75*\[Rho] - 
             731*\[Rho]^2 - 1021*\[Rho]^3 - 262*\[Rho]^4 + 24*\[Rho]^5))*
          Log[tc] + 10080*tc^10*(-1 + tc^2)*(3 + 23*\[Rho] + 175*\[Rho]^2 + 
           255*\[Rho]^3 + 60*\[Rho]^4)*Log[tc]^2))/
       (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
           5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
           4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 24*tc^5*Sqrt[\[Rho]]*
          Log[tc])^2))/(15750*mb^5*(-1 + tc^2)*\[Rho]))


==> anc/Results/ResultsElMom/L0.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
-1/1800*(7800*Ech*r1 - 101400*Ech^2*r1 - 211600*Ech^3*r1 + 2933840*Ech^4*r1 - 
    10056672*Ech^5*r1 + 16255936*Ech^6*r1 - 12412544*Ech^7*r1 + 
    400128*Ech^8*r1 + 5686784*Ech^9*r1 - 2237440*Ech^10*r1 - 
    460800*Ech^11*r1 + 2400*Ech*r10 - 31200*Ech^2*r10 - 1600*Ech^3*r10 + 
    248000*Ech^4*r10 - 1587840*Ech^5*r10 + 5182720*Ech^6*r10 - 
    5312000*Ech^7*r10 - 2442240*Ech^8*r10 + 7608320*Ech^9*r10 - 
    4280320*Ech^10*r10 + 614400*Ech^11*r10 - 2400*Ech*r11 + 31200*Ech^2*r11 - 
    305600*Ech^3*r11 + 827200*Ech^4*r11 + 1034880*Ech^5*r11 - 
    8776960*Ech^6*r11 + 16924160*Ech^7*r11 - 14883840*Ech^8*r11 + 
    5416960*Ech^9*r11 + 348160*Ech^10*r11 - 614400*Ech^11*r11 + 
    40800*Ech*r12 - 530400*Ech^2*r12 + 2737600*Ech^3*r12 - 
    7822400*Ech^4*r12 + 13518720*Ech^5*r12 - 13377280*Ech^6*r12 + 
    6248960*Ech^7*r12 - 1797120*Ech^8*r12 + 2590720*Ech^9*r12 - 
    1126400*Ech^10*r12 - 614400*Ech^11*r12 - 12000*Ech*r13 + 
    156000*Ech^2*r13 - 702400*Ech^3*r13 + 1870400*Ech^4*r13 - 
    4702080*Ech^5*r13 + 10750720*Ech^6*r13 - 15895040*Ech^7*r13 + 
    12672000*Ech^8*r13 - 4188160*Ech^9*r13 - 593920*Ech^10*r13 + 
    614400*Ech^11*r13 - 33600*Ech*r14 + 436800*Ech^2*r14 - 
    2262400*Ech^3*r14 + 6387200*Ech^4*r14 - 11013120*Ech^5*r14 + 
    10992640*Ech^6*r14 - 3338240*Ech^7*r14 - 5237760*Ech^8*r14 + 
    6563840*Ech^9*r14 - 3051520*Ech^10*r14 + 614400*Ech^11*r14 - 
    3600*Ech*r15 + 46800*Ech^2*r15 - 218400*Ech^3*r15 - 31200*Ech^4*r15 + 
    1999680*Ech^5*r15 - 3999360*Ech^6*r15 + 1109760*Ech^7*r15 + 
    5352960*Ech^8*r15 - 6128640*Ech^9*r15 + 1628160*Ech^10*r15 + 
    307200*Ech^11*r15 - 6600*Ech*r16 + 85800*Ech^2*r16 - 240400*Ech^3*r16 - 
    214000*Ech^4*r16 + 1944480*Ech^5*r16 - 2918720*Ech^6*r16 + 
    288640*Ech^7*r16 + 3475200*Ech^8*r16 - 3351040*Ech^9*r16 + 
    773120*Ech^10*r16 + 153600*Ech^11*r16 + 12600*Ech*r17 - 
    163800*Ech^2*r17 + 1110000*Ech^3*r17 - 3932400*Ech^4*r17 + 
    6944160*Ech^5*r17 - 4342080*Ech^6*r17 - 4944000*Ech^7*r17 + 
    12015360*Ech^8*r17 - 9454080*Ech^9*r17 + 2657280*Ech^10*r17 + 
    153600*Ech^11*r17 - 1200*Ech*r18 + 15600*Ech^2*r18 - 527200*Ech^3*r18 + 
    3125600*Ech^4*r18 - 7556160*Ech^5*r18 + 7811200*Ech^6*r18 + 
    451840*Ech^7*r18 - 9162240*Ech^8*r18 + 7930880*Ech^9*r18 - 
    1792000*Ech^10*r18 - 307200*Ech^11*r18 + 28800*Ech*r2 - 374400*Ech^2*r2 + 
    1996800*Ech^3*r2 - 6245760*Ech^4*r2 + 12580608*Ech^5*r2 - 
    16986624*Ech^6*r2 + 18287616*Ech^7*r2 - 16407552*Ech^8*r2 + 
    9775104*Ech^9*r2 - 3133440*Ech^10*r2 + 614400*Ech^11*r2 - 2400*Ech*r3 + 
    31200*Ech^2*r3 - 401600*Ech^3*r3 + 2175040*Ech^4*r3 - 5611392*Ech^5*r3 + 
    9157376*Ech^6*r3 - 9808384*Ech^7*r3 + 4789248*Ech^8*r3 + 
    968704*Ech^9*r3 - 880640*Ech^10*r3 - 614400*Ech^11*r3 - 24000*Ech*r4 + 
    312000*Ech^2*r4 - 1424000*Ech^3*r4 + 3370240*Ech^4*r4 - 
    3681792*Ech^5*r4 - 1613824*Ech^6*r4 + 11196416*Ech^7*r4 - 
    14871552*Ech^8*r4 + 8955904*Ech^9*r4 - 2723840*Ech^10*r4 + 
    614400*Ech^11*r4 - 11400*Ech*r5 + 148200*Ech^2*r5 - 813200*Ech^3*r5 + 
    2373520*Ech^4*r5 - 4112736*Ech^5*r5 + 4929728*Ech^6*r5 - 
    5018752*Ech^7*r5 + 5048064*Ech^8*r5 - 3219968*Ech^9*r5 + 
    609280*Ech^10*r5 + 153600*Ech^11*r5 + 17400*Ech*r6 - 226200*Ech^2*r6 + 
    1490800*Ech^3*r6 - 5248880*Ech^4*r6 + 9903264*Ech^5*r6 - 
    7895872*Ech^6*r6 - 3943552*Ech^7*r6 + 13956864*Ech^8*r6 - 
    11207168*Ech^9*r6 + 3066880*Ech^10*r6 + 153600*Ech^11*r6 - 22200*Ech*r7 + 
    288600*Ech^2*r7 - 1833200*Ech^3*r7 + 6561520*Ech^4*r7 - 
    13343136*Ech^5*r7 + 15172928*Ech^6*r7 - 7802752*Ech^7*r7 - 
    1287936*Ech^8*r7 + 3154432*Ech^9*r7 - 773120*Ech^10*r7 - 
    153600*Ech^11*r7 + 7800*Ech*r8 - 101400*Ech^2*r8 + 249200*Ech^3*r8 + 
    645200*Ech^4*r8 - 2972640*Ech^5*r8 + 2991040*Ech^6*r8 + 
    1018240*Ech^7*r8 - 4588800*Ech^8*r8 + 3376640*Ech^9*r8 - 
    271360*Ech^10*r8 - 460800*Ech^11*r8 - 33600*Ech*r9 + 436800*Ech^2*r9 - 
    2358400*Ech^3*r9 + 6905600*Ech^4*r9 - 11827200*Ech^5*r9 + 
    11315200*Ech^6*r9 - 4659200*Ech^7*r9 + 353280*Ech^8*r9 - 
    1054720*Ech^9*r9 + 389120*Ech^10*r9 + 614400*Ech^11*r9 - 
    3900*r1*(1 - \[Rho]) + 36000*Ech*r1*(1 - \[Rho]) - 
    85800*Ech^2*r1*(1 - \[Rho]) + 3215440*Ech^3*r1*(1 - \[Rho]) - 
    18977360*Ech^4*r1*(1 - \[Rho]) + 53993184*Ech^5*r1*(1 - \[Rho]) - 
    82896064*Ech^6*r1*(1 - \[Rho]) + 70791296*Ech^7*r1*(1 - \[Rho]) - 
    27949824*Ech^8*r1*(1 - \[Rho]) - 378368*Ech^9*r1*(1 - \[Rho]) + 
    2237440*Ech^10*r1*(1 - \[Rho]) + 460800*Ech^11*r1*(1 - \[Rho]) - 
    1200*r10*(1 - \[Rho]) + 57600*Ech*r10*(1 - \[Rho]) - 
    631200*Ech^2*r10*(1 - \[Rho]) + 4033600*Ech^3*r10*(1 - \[Rho]) - 
    12584000*Ech^4*r10*(1 - \[Rho]) + 24735360*Ech^5*r10*(1 - \[Rho]) - 
    37815040*Ech^6*r10*(1 - \[Rho]) + 38044160*Ech^7*r10*(1 - \[Rho]) - 
    16665600*Ech^8*r10*(1 - \[Rho]) - 2877440*Ech^9*r10*(1 - \[Rho]) + 
    4280320*Ech^10*r10*(1 - \[Rho]) - 614400*Ech^11*r10*(1 - \[Rho]) + 
    1200*r11*(1 - \[Rho]) - 57600*Ech*r11*(1 - \[Rho]) + 
    631200*Ech^2*r11*(1 - \[Rho]) - 2267200*Ech^3*r11*(1 - \[Rho]) + 
    3828800*Ech^4*r11*(1 - \[Rho]) - 5873280*Ech^5*r11*(1 - \[Rho]) + 
    13361920*Ech^6*r11*(1 - \[Rho]) - 21578240*Ech^7*r11*(1 - \[Rho]) + 
    17648640*Ech^8*r11*(1 - \[Rho]) - 5969920*Ech^9*r11*(1 - \[Rho]) - 
    348160*Ech^10*r11*(1 - \[Rho]) + 614400*Ech^11*r11*(1 - \[Rho]) - 
    20400*r12*(1 - \[Rho]) + 201600*Ech*r12*(1 - \[Rho]) - 
    621600*Ech^2*r12*(1 - \[Rho]) + 699200*Ech^3*r12*(1 - \[Rho]) + 
    785600*Ech^4*r12*(1 - \[Rho]) - 4586880*Ech^5*r12*(1 - \[Rho]) + 
    6104320*Ech^6*r12*(1 - \[Rho]) + 709120*Ech^7*r12*(1 - \[Rho]) - 
    5698560*Ech^8*r12*(1 - \[Rho]) + 911360*Ech^9*r12*(1 - \[Rho]) + 
    1126400*Ech^10*r12*(1 - \[Rho]) + 614400*Ech^11*r12*(1 - \[Rho]) + 
    6000*r13*(1 - \[Rho]) - 28800*Ech*r13*(1 - \[Rho]) - 
    213600*Ech^2*r13*(1 - \[Rho]) + 1316800*Ech^3*r13*(1 - \[Rho]) - 
    2446400*Ech^4*r13*(1 - \[Rho]) + 3730560*Ech^5*r13*(1 - \[Rho]) - 
    10589440*Ech^6*r13*(1 - \[Rho]) + 19750400*Ech^7*r13*(1 - \[Rho]) - 
    17064960*Ech^8*r13*(1 - \[Rho]) + 5662720*Ech^9*r13*(1 - \[Rho]) + 
    593920*Ech^10*r13*(1 - \[Rho]) - 614400*Ech^11*r13*(1 - \[Rho]) + 
    16800*r14*(1 - \[Rho]) - 158400*Ech*r14*(1 - \[Rho]) + 
    412800*Ech^2*r14*(1 - \[Rho]) + 35200*Ech^3*r14*(1 - \[Rho]) - 
    2134400*Ech^4*r14*(1 - \[Rho]) + 6055680*Ech^5*r14*(1 - \[Rho]) - 
    9425920*Ech^6*r14*(1 - \[Rho]) + 5242880*Ech^7*r14*(1 - \[Rho]) + 
    3978240*Ech^8*r14*(1 - \[Rho]) - 6625280*Ech^9*r14*(1 - \[Rho]) + 
    3051520*Ech^10*r14*(1 - \[Rho]) - 614400*Ech^11*r14*(1 - \[Rho]) + 
    1800*r15*(1 - \[Rho]) - 43200*Ech*r15*(1 - \[Rho]) + 
    385200*Ech^2*r15*(1 - \[Rho]) - 1864800*Ech^3*r15*(1 - \[Rho]) + 
    7346400*Ech^4*r15*(1 - \[Rho]) - 19356480*Ech^5*r15*(1 - \[Rho]) + 
    29397120*Ech^6*r15*(1 - \[Rho]) - 23274240*Ech^7*r15*(1 - \[Rho]) + 
    4477440*Ech^8*r15*(1 - \[Rho]) + 4654080*Ech^9*r15*(1 - \[Rho]) - 
    1628160*Ech^10*r15*(1 - \[Rho]) - 307200*Ech^11*r15*(1 - \[Rho]) + 
    3300*r16*(1 - \[Rho]) - 50400*Ech*r16*(1 - \[Rho]) + 
    331800*Ech^2*r16*(1 - \[Rho]) - 2183600*Ech^3*r16*(1 - \[Rho]) + 
    9631600*Ech^4*r16*(1 - \[Rho]) - 23379360*Ech^5*r16*(1 - \[Rho]) + 
    30539840*Ech^6*r16*(1 - \[Rho]) - 18851200*Ech^7*r16*(1 - \[Rho]) + 
    917760*Ech^8*r16*(1 - \[Rho]) + 4026880*Ech^9*r16*(1 - \[Rho]) - 
    773120*Ech^10*r16*(1 - \[Rho]) - 153600*Ech^11*r16*(1 - \[Rho]) - 
    6300*r17*(1 - \[Rho]) + 64800*Ech*r17*(1 - \[Rho]) - 
    225000*Ech^2*r17*(1 - \[Rho]) - 903600*Ech^3*r17*(1 - \[Rho]) + 
    8194800*Ech^4*r17*(1 - \[Rho]) - 21831840*Ech^5*r17*(1 - \[Rho]) + 
    26909760*Ech^6*r17*(1 - \[Rho]) - 12819840*Ech^7*r17*(1 - \[Rho]) - 
    5625600*Ech^8*r17*(1 - \[Rho]) + 8962560*Ech^9*r17*(1 - \[Rho]) - 
    2657280*Ech^10*r17*(1 - \[Rho]) - 153600*Ech^11*r17*(1 - \[Rho]) + 
    600*r18*(1 - \[Rho]) + 14400*Ech*r18*(1 - \[Rho]) - 
    246000*Ech^2*r18*(1 - \[Rho]) + 3416800*Ech^3*r18*(1 - \[Rho]) - 
    17880800*Ech^4*r18*(1 - \[Rho]) + 44616000*Ech^5*r18*(1 - \[Rho]) - 
    58307200*Ech^6*r18*(1 - \[Rho]) + 35874560*Ech^7*r18*(1 - \[Rho]) - 
    1251840*Ech^8*r18*(1 - \[Rho]) - 8360960*Ech^9*r18*(1 - \[Rho]) + 
    1792000*Ech^10*r18*(1 - \[Rho]) + 307200*Ech^11*r18*(1 - \[Rho]) - 
    14400*r2*(1 - \[Rho]) + 216000*Ech*r2*(1 - \[Rho]) - 
    1396800*Ech^2*r2*(1 - \[Rho]) + 5648640*Ech^3*r2*(1 - \[Rho]) - 
    13858560*Ech^4*r2*(1 - \[Rho]) + 20338944*Ech^5*r2*(1 - \[Rho]) - 
    18960384*Ech^6*r2*(1 - \[Rho]) + 5892096*Ech^7*r2*(1 - \[Rho]) + 
    8887296*Ech^8*r2*(1 - \[Rho]) - 9566208*Ech^9*r2*(1 - \[Rho]) + 
    3133440*Ech^10*r2*(1 - \[Rho]) - 614400*Ech^11*r2*(1 - \[Rho]) + 
    1200*r3*(1 - \[Rho]) - 57600*Ech*r3*(1 - \[Rho]) + 
    631200*Ech^2*r3*(1 - \[Rho]) - 2320960*Ech^3*r3*(1 - \[Rho]) + 
    2843840*Ech^4*r3*(1 - \[Rho]) + 802944*Ech^5*r3*(1 - \[Rho]) - 
    8931584*Ech^6*r3*(1 - \[Rho]) + 17245696*Ech^7*r3*(1 - \[Rho]) - 
    14613504*Ech^8*r3*(1 - \[Rho]) + 3233792*Ech^9*r3*(1 - \[Rho]) + 
    880640*Ech^10*r3*(1 - \[Rho]) + 614400*Ech^11*r3*(1 - \[Rho]) + 
    12000*r4*(1 - \[Rho]) - 100800*Ech*r4*(1 - \[Rho]) + 
    134400*Ech^2*r4*(1 - \[Rho]) + 103040*Ech^3*r4*(1 - \[Rho]) + 
    141440*Ech^4*r4*(1 - \[Rho]) - 2662656*Ech^5*r4*(1 - \[Rho]) + 
    7868416*Ech^6*r4*(1 - \[Rho]) - 15202304*Ech^7*r4*(1 - \[Rho]) + 
    17335296*Ech^8*r4*(1 - \[Rho]) - 9975808*Ech^9*r4*(1 - \[Rho]) + 
    2723840*Ech^10*r4*(1 - \[Rho]) - 614400*Ech^11*r4*(1 - \[Rho]) + 
    5700*r5*(1 - \[Rho]) - 79200*Ech*r5*(1 - \[Rho]) + 
    471000*Ech^2*r5*(1 - \[Rho]) - 1522480*Ech^3*r5*(1 - \[Rho]) + 
    3351920*Ech^4*r5*(1 - \[Rho]) - 5712288*Ech^5*r5*(1 - \[Rho]) + 
    6480448*Ech^6*r5*(1 - \[Rho]) - 4149632*Ech^7*r5*(1 - \[Rho]) - 
    820992*Ech^8*r5*(1 - \[Rho]) + 2433536*Ech^9*r5*(1 - \[Rho]) - 
    609280*Ech^10*r5*(1 - \[Rho]) - 153600*Ech^11*r5*(1 - \[Rho]) - 
    8700*r6*(1 - \[Rho]) + 93600*Ech*r6*(1 - \[Rho]) - 
    364200*Ech^2*r6*(1 - \[Rho]) - 696880*Ech^3*r6*(1 - \[Rho]) + 
    8603120*Ech^4*r6*(1 - \[Rho]) - 25430688*Ech^5*r6*(1 - \[Rho]) + 
    35280448*Ech^6*r6*(1 - \[Rho]) - 21045632*Ech^7*r6*(1 - \[Rho]) - 
    2817792*Ech^8*r6*(1 - \[Rho]) + 9499136*Ech^9*r6*(1 - \[Rho]) - 
    3066880*Ech^10*r6*(1 - \[Rho]) - 153600*Ech^11*r6*(1 - \[Rho]) + 
    11100*r7*(1 - \[Rho]) - 122400*Ech*r7*(1 - \[Rho]) + 
    503400*Ech^2*r7*(1 - \[Rho]) + 198320*Ech^3*r7*(1 - \[Rho]) - 
    7911280*Ech^4*r7*(1 - \[Rho]) + 25002912*Ech^5*r7*(1 - \[Rho]) - 
    36671552*Ech^6*r7*(1 - \[Rho]) + 26205568*Ech^7*r7*(1 - \[Rho]) - 
    5083392*Ech^8*r7*(1 - \[Rho]) - 3019264*Ech^9*r7*(1 - \[Rho]) + 
    773120*Ech^10*r7*(1 - \[Rho]) + 153600*Ech^11*r7*(1 - \[Rho]) - 
    3900*r8*(1 - \[Rho]) + 36000*Ech*r8*(1 - \[Rho]) - 
    85800*Ech^2*r8*(1 - \[Rho]) + 1157200*Ech^3*r8*(1 - \[Rho]) - 
    9477200*Ech^4*r8*(1 - \[Rho]) + 28443360*Ech^5*r8*(1 - \[Rho]) - 
    39912640*Ech^6*r8*(1 - \[Rho]) + 28127360*Ech^7*r8*(1 - \[Rho]) - 
    6839040*Ech^8*r8*(1 - \[Rho]) - 1902080*Ech^9*r8*(1 - \[Rho]) + 
    271360*Ech^10*r8*(1 - \[Rho]) + 460800*Ech^11*r8*(1 - \[Rho]) + 
    16800*r9*(1 - \[Rho]) - 158400*Ech*r9*(1 - \[Rho]) + 
    412800*Ech^2*r9*(1 - \[Rho]) + 534400*Ech^3*r9*(1 - \[Rho]) - 
    5350400*Ech^4*r9*(1 - \[Rho]) + 13359360*Ech^5*r9*(1 - \[Rho]) - 
    15715840*Ech^6*r9*(1 - \[Rho]) + 5381120*Ech^7*r9*(1 - \[Rho]) + 
    4531200*Ech^8*r9*(1 - \[Rho]) - 2140160*Ech^9*r9*(1 - \[Rho]) - 
    389120*Ech^10*r9*(1 - \[Rho]) - 614400*Ech^11*r9*(1 - \[Rho]) - 
    44490*r1*(1 - \[Rho])^2 + 639060*Ech*r1*(1 - \[Rho])^2 - 
    3947760*Ech^2*r1*(1 - \[Rho])^2 + 7835520*Ech^3*r1*(1 - \[Rho])^2 + 
    6381600*Ech^4*r1*(1 - \[Rho])^2 - 59629632*Ech^5*r1*(1 - \[Rho])^2 + 
    113383680*Ech^6*r1*(1 - \[Rho])^2 - 102528000*Ech^7*r1*(1 - \[Rho])^2 + 
    42921984*Ech^8*r1*(1 - \[Rho])^2 - 5308416*Ech^9*r1*(1 - \[Rho])^2 - 
    21000*r10*(1 - \[Rho])^2 + 229200*Ech*r10*(1 - \[Rho])^2 - 
    921600*Ech^2*r10*(1 - \[Rho])^2 - 67200*Ech^3*r10*(1 - \[Rho])^2 + 
    6940800*Ech^4*r10*(1 - \[Rho])^2 - 18977280*Ech^5*r10*(1 - \[Rho])^2 + 
    32839680*Ech^6*r10*(1 - \[Rho])^2 - 35911680*Ech^7*r10*(1 - \[Rho])^2 + 
    20766720*Ech^8*r10*(1 - \[Rho])^2 - 4730880*Ech^9*r10*(1 - \[Rho])^2 + 
    21000*r11*(1 - \[Rho])^2 - 229200*Ech*r11*(1 - \[Rho])^2 + 
    921600*Ech^2*r11*(1 - \[Rho])^2 - 3273600*Ech^3*r11*(1 - \[Rho])^2 + 
    11184000*Ech^4*r11*(1 - \[Rho])^2 - 23846400*Ech^5*r11*(1 - \[Rho])^2 + 
    27033600*Ech^6*r11*(1 - \[Rho])^2 - 14530560*Ech^7*r11*(1 - \[Rho])^2 + 
    2211840*Ech^8*r11*(1 - \[Rho])^2 + 552960*Ech^9*r11*(1 - \[Rho])^2 + 
    31800*r12*(1 - \[Rho])^2 - 380400*Ech*r12*(1 - \[Rho])^2 + 
    1828800*Ech^2*r12*(1 - \[Rho])^2 - 6220800*Ech^3*r12*(1 - \[Rho])^2 + 
    16262400*Ech^4*r12*(1 - \[Rho])^2 - 27836160*Ech^5*r12*(1 - \[Rho])^2 + 
    29160960*Ech^6*r12*(1 - \[Rho])^2 - 20413440*Ech^7*r12*(1 - \[Rho])^2 + 
    10997760*Ech^8*r12*(1 - \[Rho])^2 - 3502080*Ech^9*r12*(1 - \[Rho])^2 - 
    24600*r13*(1 - \[Rho])^2 + 279600*Ech*r13*(1 - \[Rho])^2 - 
    1224000*Ech^2*r13*(1 - \[Rho])^2 + 4089600*Ech^3*r13*(1 - \[Rho])^2 - 
    12662400*Ech^4*r13*(1 - \[Rho])^2 + 26350080*Ech^5*r13*(1 - \[Rho])^2 - 
    29575680*Ech^6*r13*(1 - \[Rho])^2 + 14699520*Ech^7*r13*(1 - \[Rho])^2 - 
    583680*Ech^8*r13*(1 - \[Rho])^2 - 1474560*Ech^9*r13*(1 - \[Rho])^2 - 
    30000*r14*(1 - \[Rho])^2 + 355200*Ech*r14*(1 - \[Rho])^2 - 
    1677600*Ech^2*r14*(1 - \[Rho])^2 + 5208000*Ech^3*r14*(1 - \[Rho])^2 - 
    13128000*Ech^4*r14*(1 - \[Rho])^2 + 22834560*Ech^5*r14*(1 - \[Rho])^2 - 
    22460160*Ech^6*r14*(1 - \[Rho])^2 + 11143680*Ech^7*r14*(1 - \[Rho])^2 - 
    2181120*Ech^8*r14*(1 - \[Rho])^2 + 61440*Ech^9*r14*(1 - \[Rho])^2 + 
    9900*r15*(1 - \[Rho])^2 - 106200*Ech*r15*(1 - \[Rho])^2 + 
    410400*Ech^2*r15*(1 - \[Rho])^2 - 422400*Ech^3*r15*(1 - \[Rho])^2 - 
    4171200*Ech^4*r15*(1 - \[Rho])^2 + 18441600*Ech^5*r15*(1 - \[Rho])^2 - 
    32678400*Ech^6*r15*(1 - \[Rho])^2 + 30167040*Ech^7*r15*(1 - \[Rho])^2 - 
    12840960*Ech^8*r15*(1 - \[Rho])^2 + 1474560*Ech^9*r15*(1 - \[Rho])^2 + 
    18150*r16*(1 - \[Rho])^2 - 237900*Ech*r16*(1 - \[Rho])^2 + 
    1314000*Ech^2*r16*(1 - \[Rho])^2 - 2486400*Ech^3*r16*(1 - \[Rho])^2 - 
    3640800*Ech^4*r16*(1 - \[Rho])^2 + 23670720*Ech^5*r16*(1 - \[Rho])^2 - 
    41637120*Ech^6*r16*(1 - \[Rho])^2 + 33454080*Ech^7*r16*(1 - \[Rho])^2 - 
    9861120*Ech^8*r16*(1 - \[Rho])^2 - 675840*Ech^9*r16*(1 - \[Rho])^2 + 
    22950*r17*(1 - \[Rho])^2 - 305100*Ech*r17*(1 - \[Rho])^2 + 
    1717200*Ech^2*r17*(1 - \[Rho])^2 - 3676800*Ech^3*r17*(1 - \[Rho])^2 - 
    1864800*Ech^4*r17*(1 - \[Rho])^2 + 22038720*Ech^5*r17*(1 - \[Rho])^2 - 
    40561920*Ech^6*r17*(1 - \[Rho])^2 + 34283520*Ech^7*r17*(1 - \[Rho])^2 - 
    12103680*Ech^8*r17*(1 - \[Rho])^2 + 491520*Ech^9*r17*(1 - \[Rho])^2 - 
    39900*r18*(1 - \[Rho])^2 + 526200*Ech*r18*(1 - \[Rho])^2 - 
    2930400*Ech^2*r18*(1 - \[Rho])^2 + 5788800*Ech^3*r18*(1 - \[Rho])^2 + 
    5803200*Ech^4*r18*(1 - \[Rho])^2 - 44837760*Ech^5*r18*(1 - \[Rho])^2 + 
    80732160*Ech^6*r18*(1 - \[Rho])^2 - 66739200*Ech^7*r18*(1 - \[Rho])^2 + 
    21350400*Ech^8*r18*(1 - \[Rho])^2 + 430080*Ech^9*r18*(1 - \[Rho])^2 - 
    14400*r2*(1 - \[Rho])^2 + 136800*Ech*r2*(1 - \[Rho])^2 - 
    367200*Ech^2*r2*(1 - \[Rho])^2 - 1855680*Ech^3*r2*(1 - \[Rho])^2 + 
    12456000*Ech^4*r2*(1 - \[Rho])^2 - 30045312*Ech^5*r2*(1 - \[Rho])^2 + 
    43019520*Ech^6*r2*(1 - \[Rho])^2 - 34629120*Ech^7*r2*(1 - \[Rho])^2 + 
    11833344*Ech^8*r2*(1 - \[Rho])^2 - 208896*Ech^9*r2*(1 - \[Rho])^2 + 
    21000*r3*(1 - \[Rho])^2 - 229200*Ech*r3*(1 - \[Rho])^2 + 
    921600*Ech^2*r3*(1 - \[Rho])^2 - 2782080*Ech^3*r3*(1 - \[Rho])^2 + 
    8985600*Ech^4*r3*(1 - \[Rho])^2 - 18208512*Ech^5*r3*(1 - \[Rho])^2 + 
    21995520*Ech^6*r3*(1 - \[Rho])^2 - 18923520*Ech^7*r3*(1 - \[Rho])^2 + 
    12294144*Ech^8*r3*(1 - \[Rho])^2 - 4202496*Ech^9*r3*(1 - \[Rho])^2 - 
    27600*r4*(1 - \[Rho])^2 + 321600*Ech*r4*(1 - \[Rho])^2 - 
    1476000*Ech^2*r4*(1 - \[Rho])^2 + 5526720*Ech^3*r4*(1 - \[Rho])^2 - 
    16392000*Ech^4*r4*(1 - \[Rho])^2 + 32124288*Ech^5*r4*(1 - \[Rho])^2 - 
    36545280*Ech^6*r4*(1 - \[Rho])^2 + 23278080*Ech^7*r4*(1 - \[Rho])^2 - 
    7673856*Ech^8*r4*(1 - \[Rho])^2 + 1019904*Ech^9*r4*(1 - \[Rho])^2 + 
    2550*r5*(1 - \[Rho])^2 - 19500*Ech*r5*(1 - \[Rho])^2 + 
    3600*Ech^2*r5*(1 - \[Rho])^2 + 264960*Ech^3*r5*(1 - \[Rho])^2 - 
    1624800*Ech^4*r5*(1 - \[Rho])^2 + 5367744*Ech^5*r5*(1 - \[Rho])^2 - 
    8835840*Ech^6*r5*(1 - \[Rho])^2 + 8924160*Ech^7*r5*(1 - \[Rho])^2 - 
    4497408*Ech^8*r5*(1 - \[Rho])^2 + 786432*Ech^9*r5*(1 - \[Rho])^2 + 
    38550*r6*(1 - \[Rho])^2 - 523500*Ech*r6*(1 - \[Rho])^2 + 
    3027600*Ech^2*r6*(1 - \[Rho])^2 - 7856640*Ech^3*r6*(1 - \[Rho])^2 + 
    6314400*Ech^4*r6*(1 - \[Rho])^2 + 13566144*Ech^5*r6*(1 - \[Rho])^2 - 
    38787840*Ech^6*r6*(1 - \[Rho])^2 + 39183360*Ech^7*r6*(1 - \[Rho])^2 - 
    16631808*Ech^8*r6*(1 - \[Rho])^2 + 1708032*Ech^9*r6*(1 - \[Rho])^2 - 
    39750*r7*(1 - \[Rho])^2 + 540300*Ech*r7*(1 - \[Rho])^2 - 
    3128400*Ech^2*r7*(1 - \[Rho])^2 + 8645760*Ech^3*r7*(1 - \[Rho])^2 - 
    8800800*Ech^4*r7*(1 - \[Rho])^2 - 7928256*Ech^5*r7*(1 - \[Rho])^2 + 
    30332160*Ech^6*r7*(1 - \[Rho])^2 - 30781440*Ech^7*r7*(1 - \[Rho])^2 + 
    11323392*Ech^8*r7*(1 - \[Rho])^2 - 135168*Ech^9*r7*(1 - \[Rho])^2 - 
    7050*r8*(1 - \[Rho])^2 + 114900*Ech*r8*(1 - \[Rho])^2 - 
    802800*Ech^2*r8*(1 - \[Rho])^2 + 931200*Ech^3*r8*(1 - \[Rho])^2 + 
    11104800*Ech^4*r8*(1 - \[Rho])^2 - 45679680*Ech^5*r8*(1 - \[Rho])^2 + 
    73601280*Ech^6*r8*(1 - \[Rho])^2 - 59212800*Ech^7*r8*(1 - \[Rho])^2 + 
    21196800*Ech^8*r8*(1 - \[Rho])^2 - 1474560*Ech^9*r8*(1 - \[Rho])^2 - 
    30000*r9*(1 - \[Rho])^2 + 355200*Ech*r9*(1 - \[Rho])^2 - 
    1677600*Ech^2*r9*(1 - \[Rho])^2 + 4324800*Ech^3*r9*(1 - \[Rho])^2 - 
    6859200*Ech^4*r9*(1 - \[Rho])^2 + 5938560*Ech^5*r9*(1 - \[Rho])^2 - 
    1224960*Ech^6*r9*(1 - \[Rho])^2 + 714240*Ech^7*r9*(1 - \[Rho])^2 - 
    4700160*Ech^8*r9*(1 - \[Rho])^2 + 3194880*Ech^9*r9*(1 - \[Rho])^2 + 
    130130*r1*(1 - \[Rho])^3 - 1827220*Ech*r1*(1 - \[Rho])^3 + 
    11001120*Ech^2*r1*(1 - \[Rho])^3 - 32501600*Ech^3*r1*(1 - \[Rho])^3 + 
    47857120*Ech^4*r1*(1 - \[Rho])^3 - 18367680*Ech^5*r1*(1 - \[Rho])^3 - 
    39987712*Ech^6*r1*(1 - \[Rho])^3 + 55858688*Ech^7*r1*(1 - \[Rho])^3 - 
    22192128*Ech^8*r1*(1 - \[Rho])^3 + 50600*r10*(1 - \[Rho])^3 - 
    686800*Ech*r10*(1 - \[Rho])^3 + 3969600*Ech^2*r10*(1 - \[Rho])^3 - 
    11590400*Ech^3*r10*(1 - \[Rho])^3 + 19859200*Ech^4*r10*(1 - \[Rho])^3 - 
    20678400*Ech^5*r10*(1 - \[Rho])^3 + 9774080*Ech^6*r10*(1 - \[Rho])^3 + 
    1249280*Ech^7*r10*(1 - \[Rho])^3 - 2119680*Ech^8*r10*(1 - \[Rho])^3 - 
    9800*r11*(1 - \[Rho])^3 + 115600*Ech*r11*(1 - \[Rho])^3 - 
    542400*Ech^2*r11*(1 - \[Rho])^3 + 2854400*Ech^3*r11*(1 - \[Rho])^3 - 
    12294400*Ech^4*r11*(1 - \[Rho])^3 + 30032640*Ech^5*r11*(1 - \[Rho])^3 - 
    40094720*Ech^6*r11*(1 - \[Rho])^3 + 28057600*Ech^7*r11*(1 - \[Rho])^3 - 
    8202240*Ech^8*r11*(1 - \[Rho])^3 - 1400*r12*(1 - \[Rho])^3 - 
    2000*Ech*r12*(1 - \[Rho])^3 + 163200*Ech^2*r12*(1 - \[Rho])^3 + 
    483200*Ech^3*r12*(1 - \[Rho])^3 - 7158400*Ech^4*r12*(1 - \[Rho])^3 + 
    22241280*Ech^5*r12*(1 - \[Rho])^3 - 31976960*Ech^6*r12*(1 - \[Rho])^3 + 
    23034880*Ech^7*r12*(1 - \[Rho])^3 - 6850560*Ech^8*r12*(1 - \[Rho])^3 + 
    8600*r13*(1 - \[Rho])^3 - 98800*Ech*r13*(1 - \[Rho])^3 + 
    441600*Ech^2*r13*(1 - \[Rho])^3 - 2316800*Ech^3*r13*(1 - \[Rho])^3 + 
    10633600*Ech^4*r13*(1 - \[Rho])^3 - 27317760*Ech^5*r13*(1 - \[Rho])^3 + 
    37568000*Ech^6*r13*(1 - \[Rho])^3 - 26721280*Ech^7*r13*(1 - \[Rho])^3 + 
    7895040*Ech^8*r13*(1 - \[Rho])^3 + 4400*r14*(1 - \[Rho])^3 - 
    40000*Ech*r14*(1 - \[Rho])^3 + 88800*Ech^2*r14*(1 - \[Rho])^3 - 
    872000*Ech^3*r14*(1 - \[Rho])^3 + 6721600*Ech^4*r14*(1 - \[Rho])^3 - 
    20353920*Ech^5*r14*(1 - \[Rho])^3 + 29477120*Ech^6*r14*(1 - \[Rho])^3 - 
    21399040*Ech^7*r14*(1 - \[Rho])^3 + 6389760*Ech^8*r14*(1 - \[Rho])^3 - 
    25500*r15*(1 - \[Rho])^3 + 346200*Ech*r15*(1 - \[Rho])^3 - 
    2001600*Ech^2*r15*(1 - \[Rho])^3 + 6350400*Ech^3*r15*(1 - \[Rho])^3 - 
    10401600*Ech^4*r15*(1 - \[Rho])^3 + 6426240*Ech^5*r15*(1 - \[Rho])^3 + 
    3732480*Ech^6*r15*(1 - \[Rho])^3 - 8217600*Ech^7*r15*(1 - \[Rho])^3 + 
    3624960*Ech^8*r15*(1 - \[Rho])^3 - 44350*r16*(1 - \[Rho])^3 + 
    615500*Ech*r16*(1 - \[Rho])^3 - 3655200*Ech^2*r16*(1 - \[Rho])^3 + 
    11111200*Ech^3*r16*(1 - \[Rho])^3 - 17156000*Ech^4*r16*(1 - \[Rho])^3 + 
    9207360*Ech^5*r16*(1 - \[Rho])^3 + 9267200*Ech^6*r16*(1 - \[Rho])^3 - 
    15992320*Ech^7*r16*(1 - \[Rho])^3 + 6696960*Ech^8*r16*(1 - \[Rho])^3 - 
    40350*r17*(1 - \[Rho])^3 + 559500*Ech*r17*(1 - \[Rho])^3 - 
    3319200*Ech^2*r17*(1 - \[Rho])^3 + 9866400*Ech^3*r17*(1 - \[Rho])^3 - 
    13956000*Ech^4*r17*(1 - \[Rho])^3 + 3969600*Ech^5*r17*(1 - \[Rho])^3 + 
    14177280*Ech^6*r17*(1 - \[Rho])^3 - 18501120*Ech^7*r17*(1 - \[Rho])^3 + 
    7249920*Ech^8*r17*(1 - \[Rho])^3 + 85100*r18*(1 - \[Rho])^3 - 
    1180600*Ech*r18*(1 - \[Rho])^3 + 7008000*Ech^2*r18*(1 - \[Rho])^3 - 
    21012800*Ech^3*r18*(1 - \[Rho])^3 + 31307200*Ech^4*r18*(1 - \[Rho])^3 - 
    14087040*Ech^5*r18*(1 - \[Rho])^3 - 22136320*Ech^6*r18*(1 - \[Rho])^3 + 
    33628160*Ech^7*r18*(1 - \[Rho])^3 - 13701120*Ech^8*r18*(1 - \[Rho])^3 + 
    40800*r2*(1 - \[Rho])^3 - 549600*Ech*r2*(1 - \[Rho])^3 + 
    3146400*Ech^2*r2*(1 - \[Rho])^3 - 8808000*Ech^3*r2*(1 - \[Rho])^3 + 
    12457920*Ech^4*r2*(1 - \[Rho])^3 - 6721920*Ech^5*r2*(1 - \[Rho])^3 - 
    6964992*Ech^6*r2*(1 - \[Rho])^3 + 12569088*Ech^7*r2*(1 - \[Rho])^3 - 
    5388288*Ech^8*r2*(1 - \[Rho])^3 + 2200*r3*(1 - \[Rho])^3 - 
    52400*Ech*r3*(1 - \[Rho])^3 + 465600*Ech^2*r3*(1 - \[Rho])^3 - 
    976000*Ech^3*r3*(1 - \[Rho])^3 - 3201280*Ech^4*r3*(1 - \[Rho])^3 + 
    15118080*Ech^5*r3*(1 - \[Rho])^3 - 23816192*Ech^6*r3*(1 - \[Rho])^3 + 
    17778688*Ech^7*r3*(1 - \[Rho])^3 - 5388288*Ech^8*r3*(1 - \[Rho])^3 - 
    21200*r4*(1 - \[Rho])^3 + 318400*Ech*r4*(1 - \[Rho])^3 - 
    2061600*Ech^2*r4*(1 - \[Rho])^3 + 5528000*Ech^3*r4*(1 - \[Rho])^3 - 
    3878080*Ech^4*r4*(1 - \[Rho])^3 - 12021120*Ech^5*r4*(1 - \[Rho])^3 + 
    29771008*Ech^6*r4*(1 - \[Rho])^3 - 26496512*Ech^7*r4*(1 - \[Rho])^3 + 
    8896512*Ech^8*r4*(1 - \[Rho])^3 - 6350*r5*(1 - \[Rho])^3 + 
    83500*Ech*r5*(1 - \[Rho])^3 - 463200*Ech^2*r5*(1 - \[Rho])^3 + 
    1623200*Ech^3*r5*(1 - \[Rho])^3 - 3473440*Ech^4*r5*(1 - \[Rho])^3 + 
    4073280*Ech^5*r5*(1 - \[Rho])^3 - 2878976*Ech^6*r5*(1 - \[Rho])^3 + 
    822784*Ech^7*r5*(1 - \[Rho])^3 + 24576*Ech^8*r5*(1 - \[Rho])^3 - 
    49550*r6*(1 - \[Rho])^3 + 688300*Ech*r6*(1 - \[Rho])^3 - 
    4092000*Ech^2*r6*(1 - \[Rho])^3 + 12231200*Ech^3*r6*(1 - \[Rho])^3 - 
    18449440*Ech^4*r6*(1 - \[Rho])^3 + 9103680*Ech^5*r6*(1 - \[Rho])^3 + 
    11098624*Ech^6*r6*(1 - \[Rho])^3 - 17916416*Ech^7*r6*(1 - \[Rho])^3 + 
    7397376*Ech^8*r6*(1 - \[Rho])^3 + 49150*r7*(1 - \[Rho])^3 - 
    682700*Ech*r7*(1 - \[Rho])^3 + 4058400*Ech^2*r7*(1 - \[Rho])^3 - 
    12580000*Ech^3*r7*(1 - \[Rho])^3 + 20320160*Ech^4*r7*(1 - \[Rho])^3 - 
    13830720*Ech^5*r7*(1 - \[Rho])^3 - 4837376*Ech^6*r7*(1 - \[Rho])^3 + 
    13571584*Ech^7*r7*(1 - \[Rho])^3 - 6119424*Ech^8*r7*(1 - \[Rho])^3 + 
    45650*r8*(1 - \[Rho])^3 - 644500*Ech*r8*(1 - \[Rho])^3 + 
    3904800*Ech^2*r8*(1 - \[Rho])^3 - 11688800*Ech^3*r8*(1 - \[Rho])^3 + 
    13880800*Ech^4*r8*(1 - \[Rho])^3 + 7437120*Ech^5*r8*(1 - \[Rho])^3 - 
    37235200*Ech^6*r8*(1 - \[Rho])^3 + 37967360*Ech^7*r8*(1 - \[Rho])^3 - 
    13639680*Ech^8*r8*(1 - \[Rho])^3 + 16400*r9*(1 - \[Rho])^3 - 
    208000*Ech*r9*(1 - \[Rho])^3 + 1096800*Ech^2*r9*(1 - \[Rho])^3 - 
    3579200*Ech^3*r9*(1 - \[Rho])^3 + 8545600*Ech^4*r9*(1 - \[Rho])^3 - 
    14060160*Ech^5*r9*(1 - \[Rho])^3 + 13725440*Ech^6*r9*(1 - \[Rho])^3 - 
    6883840*Ech^7*r9*(1 - \[Rho])^3 + 1382400*Ech^8*r9*(1 - \[Rho])^3 - 
    116825*r1*(1 - \[Rho])^4 + 1635550*Ech*r1*(1 - \[Rho])^4 - 
    9813300*Ech^2*r1*(1 - \[Rho])^4 + 31486040*Ech^3*r1*(1 - \[Rho])^4 - 
    57842800*Ech^4*r1*(1 - \[Rho])^4 + 57637920*Ech^5*r1*(1 - \[Rho])^4 - 
    22473920*Ech^6*r1*(1 - \[Rho])^4 - 7218560*Ech^7*r1*(1 - \[Rho])^4 + 
    6819840*Ech^8*r1*(1 - \[Rho])^4 - 31100*r10*(1 - \[Rho])^4 + 
    435400*Ech*r10*(1 - \[Rho])^4 - 2612400*Ech^2*r10*(1 - \[Rho])^4 + 
    8381600*Ech^3*r10*(1 - \[Rho])^4 - 15976000*Ech^4*r10*(1 - \[Rho])^4 + 
    18322560*Ech^5*r10*(1 - \[Rho])^4 - 11191040*Ech^6*r10*(1 - \[Rho])^4 + 
    2275840*Ech^7*r10*(1 - \[Rho])^4 + 460800*Ech^8*r10*(1 - \[Rho])^4 - 
    28900*r11*(1 - \[Rho])^4 + 404600*Ech*r11*(1 - \[Rho])^4 - 
    2427600*Ech^2*r11*(1 - \[Rho])^4 + 7612000*Ech^3*r11*(1 - \[Rho])^4 - 
    12785600*Ech^4*r11*(1 - \[Rho])^4 + 9740160*Ech^5*r11*(1 - \[Rho])^4 + 
    1084160*Ech^6*r11*(1 - \[Rho])^4 - 6760960*Ech^7*r11*(1 - \[Rho])^4 + 
    3225600*Ech^8*r11*(1 - \[Rho])^4 - 29500*r12*(1 - \[Rho])^4 + 
    413000*Ech*r12*(1 - \[Rho])^4 - 2478000*Ech^2*r12*(1 - \[Rho])^4 + 
    7760800*Ech^3*r12*(1 - \[Rho])^4 - 12987200*Ech^4*r12*(1 - \[Rho])^4 + 
    9767040*Ech^5*r12*(1 - \[Rho])^4 + 1352960*Ech^6*r12*(1 - \[Rho])^4 - 
    7083520*Ech^7*r12*(1 - \[Rho])^4 + 3348480*Ech^8*r12*(1 - \[Rho])^4 + 
    25900*r13*(1 - \[Rho])^4 - 362600*Ech*r13*(1 - \[Rho])^4 + 
    2175600*Ech^2*r13*(1 - \[Rho])^4 - 6839200*Ech^3*r13*(1 - \[Rho])^4 + 
    11508800*Ech^4*r13*(1 - \[Rho])^4 - 8745600*Ech^5*r13*(1 - \[Rho])^4 - 
    1030400*Ech^6*r13*(1 - \[Rho])^4 + 6131200*Ech^7*r13*(1 - \[Rho])^4 - 
    2918400*Ech^8*r13*(1 - \[Rho])^4 + 22600*r14*(1 - \[Rho])^4 - 
    316400*Ech*r14*(1 - \[Rho])^4 + 1898400*Ech^2*r14*(1 - \[Rho])^4 - 
    5972800*Ech^3*r14*(1 - \[Rho])^4 + 9881600*Ech^4*r14*(1 - \[Rho])^4 - 
    6796800*Ech^5*r14*(1 - \[Rho])^4 - 2401280*Ech^6*r14*(1 - \[Rho])^4 + 
    6584320*Ech^7*r14*(1 - \[Rho])^4 - 2949120*Ech^8*r14*(1 - \[Rho])^4 + 
    13350*r15*(1 - \[Rho])^4 - 186900*Ech*r15*(1 - \[Rho])^4 + 
    1121400*Ech^2*r15*(1 - \[Rho])^4 - 3718800*Ech^3*r15*(1 - \[Rho])^4 + 
    7005600*Ech^4*r15*(1 - \[Rho])^4 - 7208640*Ech^5*r15*(1 - \[Rho])^4 + 
    3346560*Ech^6*r15*(1 - \[Rho])^4 + 272640*Ech^7*r15*(1 - \[Rho])^4 - 
    614400*Ech^8*r15*(1 - \[Rho])^4 + 28075*r16*(1 - \[Rho])^4 - 
    393050*Ech*r16*(1 - \[Rho])^4 + 2358300*Ech^2*r16*(1 - \[Rho])^4 - 
    7649800*Ech^3*r16*(1 - \[Rho])^4 + 14277200*Ech^4*r16*(1 - \[Rho])^4 - 
    14920800*Ech^5*r16*(1 - \[Rho])^4 + 7067200*Ech^6*r16*(1 - \[Rho])^4 + 
    438400*Ech^7*r16*(1 - \[Rho])^4 - 1228800*Ech^8*r16*(1 - \[Rho])^4 + 
    31275*r17*(1 - \[Rho])^4 - 437850*Ech*r17*(1 - \[Rho])^4 + 
    2627100*Ech^2*r17*(1 - \[Rho])^4 - 8517000*Ech^3*r17*(1 - \[Rho])^4 + 
    15800400*Ech^4*r17*(1 - \[Rho])^4 - 16211040*Ech^5*r17*(1 - \[Rho])^4 + 
    7210560*Ech^6*r17*(1 - \[Rho])^4 + 1011840*Ech^7*r17*(1 - \[Rho])^4 - 
    1536000*Ech^8*r17*(1 - \[Rho])^4 - 59150*r18*(1 - \[Rho])^4 + 
    828100*Ech*r18*(1 - \[Rho])^4 - 4968600*Ech^2*r18*(1 - \[Rho])^4 + 
    16072400*Ech^3*r18*(1 - \[Rho])^4 - 29831200*Ech^4*r18*(1 - \[Rho])^4 + 
    30836160*Ech^5*r18*(1 - \[Rho])^4 - 14080640*Ech^6*r18*(1 - \[Rho])^4 - 
    1506560*Ech^7*r18*(1 - \[Rho])^4 + 2764800*Ech^8*r18*(1 - \[Rho])^4 - 
    32400*r2*(1 - \[Rho])^4 + 453600*Ech*r2*(1 - \[Rho])^4 - 
    2721600*Ech^2*r2*(1 - \[Rho])^4 + 8730240*Ech^3*r2*(1 - \[Rho])^4 - 
    16233600*Ech^4*r2*(1 - \[Rho])^4 + 17556480*Ech^5*r2*(1 - \[Rho])^4 - 
    9246720*Ech^6*r2*(1 - \[Rho])^4 + 491520*Ech^7*r2*(1 - \[Rho])^4 + 
    1075200*Ech^8*r2*(1 - \[Rho])^4 - 24100*r3*(1 - \[Rho])^4 + 
    337400*Ech*r3*(1 - \[Rho])^4 - 2024400*Ech^2*r3*(1 - \[Rho])^4 + 
    6396640*Ech^3*r3*(1 - \[Rho])^4 - 10635200*Ech^4*r3*(1 - \[Rho])^4 + 
    7697280*Ech^5*r3*(1 - \[Rho])^4 + 1729280*Ech^6*r3*(1 - \[Rho])^4 - 
    6330880*Ech^7*r3*(1 - \[Rho])^4 + 2918400*Ech^8*r3*(1 - \[Rho])^4 + 
    42200*r4*(1 - \[Rho])^4 - 590800*Ech*r4*(1 - \[Rho])^4 + 
    3544800*Ech^2*r4*(1 - \[Rho])^4 - 11245760*Ech^3*r4*(1 - \[Rho])^4 + 
    19782400*Ech^4*r4*(1 - \[Rho])^4 - 17387520*Ech^5*r4*(1 - \[Rho])^4 + 
    2938880*Ech^6*r4*(1 - \[Rho])^4 + 6533120*Ech^7*r4*(1 - \[Rho])^4 - 
    3686400*Ech^8*r4*(1 - \[Rho])^4 - 925*r5*(1 - \[Rho])^4 + 
    12950*Ech*r5*(1 - \[Rho])^4 - 77700*Ech^2*r5*(1 - \[Rho])^4 + 
    174520*Ech^3*r5*(1 - \[Rho])^4 - 81200*Ech^4*r5*(1 - \[Rho])^4 - 
    271200*Ech^5*r5*(1 - \[Rho])^4 + 741440*Ech^6*r5*(1 - \[Rho])^4 - 
    703360*Ech^7*r5*(1 - \[Rho])^4 + 245760*Ech^8*r5*(1 - \[Rho])^4 + 
    36275*r6*(1 - \[Rho])^4 - 507850*Ech*r6*(1 - \[Rho])^4 + 
    3047100*Ech^2*r6*(1 - \[Rho])^4 - 9809480*Ech^3*r6*(1 - \[Rho])^4 + 
    18062800*Ech^4*r6*(1 - \[Rho])^4 - 18280800*Ech^5*r6*(1 - \[Rho])^4 + 
    7730240*Ech^6*r6*(1 - \[Rho])^4 + 1600640*Ech^7*r6*(1 - \[Rho])^4 - 
    1904640*Ech^8*r6*(1 - \[Rho])^4 - 26875*r7*(1 - \[Rho])^4 + 
    376250*Ech*r7*(1 - \[Rho])^4 - 2257500*Ech^2*r7*(1 - \[Rho])^4 + 
    7354120*Ech^3*r7*(1 - \[Rho])^4 - 13739600*Ech^4*r7*(1 - \[Rho])^4 + 
    14383200*Ech^5*r7*(1 - \[Rho])^4 - 6852160*Ech^6*r7*(1 - \[Rho])^4 - 
    376960*Ech^7*r7*(1 - \[Rho])^4 + 1167360*Ech^8*r7*(1 - \[Rho])^4 - 
    49625*r8*(1 - \[Rho])^4 + 694750*Ech*r8*(1 - \[Rho])^4 - 
    4168500*Ech^2*r8*(1 - \[Rho])^4 + 13530200*Ech^3*r8*(1 - \[Rho])^4 - 
    24511600*Ech^4*r8*(1 - \[Rho])^4 + 22801440*Ech^5*r8*(1 - \[Rho])^4 - 
    6130880*Ech^6*r8*(1 - \[Rho])^4 - 5989760*Ech^7*r8*(1 - \[Rho])^4 + 
    3870720*Ech^8*r8*(1 - \[Rho])^4 + 5800*r9*(1 - \[Rho])^4 - 
    81200*Ech*r9*(1 - \[Rho])^4 + 487200*Ech^2*r9*(1 - \[Rho])^4 - 
    1441600*Ech^3*r9*(1 - \[Rho])^4 + 1798400*Ech^4*r9*(1 - \[Rho])^4 + 
    541440*Ech^5*r9*(1 - \[Rho])^4 - 4067840*Ech^6*r9*(1 - \[Rho])^4 + 
    4295680*Ech^7*r9*(1 - \[Rho])^4 - 1566720*Ech^8*r9*(1 - \[Rho])^4 + 
    35085*r1*(1 - \[Rho])^5 - 491190*Ech*r1*(1 - \[Rho])^5 + 
    2947140*Ech^2*r1*(1 - \[Rho])^5 - 9823800*Ech^3*r1*(1 - \[Rho])^5 + 
    19647600*Ech^4*r1*(1 - \[Rho])^5 - 23577120*Ech^5*r1*(1 - \[Rho])^5 + 
    15718080*Ech^6*r1*(1 - \[Rho])^5 - 4490880*Ech^7*r1*(1 - \[Rho])^5 + 
    6300*r10*(1 - \[Rho])^5 - 88200*Ech*r10*(1 - \[Rho])^5 + 
    529200*Ech^2*r10*(1 - \[Rho])^5 - 1764000*Ech^3*r10*(1 - \[Rho])^5 + 
    3528000*Ech^4*r10*(1 - \[Rho])^5 - 4233600*Ech^5*r10*(1 - \[Rho])^5 + 
    2822400*Ech^6*r10*(1 - \[Rho])^5 - 806400*Ech^7*r10*(1 - \[Rho])^5 + 
    15300*r11*(1 - \[Rho])^5 - 214200*Ech*r11*(1 - \[Rho])^5 + 
    1285200*Ech^2*r11*(1 - \[Rho])^5 - 4284000*Ech^3*r11*(1 - \[Rho])^5 + 
    8568000*Ech^4*r11*(1 - \[Rho])^5 - 10281600*Ech^5*r11*(1 - \[Rho])^5 + 
    6854400*Ech^6*r11*(1 - \[Rho])^5 - 1958400*Ech^7*r11*(1 - \[Rho])^5 + 
    15900*r12*(1 - \[Rho])^5 - 222600*Ech*r12*(1 - \[Rho])^5 + 
    1335600*Ech^2*r12*(1 - \[Rho])^5 - 4452000*Ech^3*r12*(1 - \[Rho])^5 + 
    8904000*Ech^4*r12*(1 - \[Rho])^5 - 10684800*Ech^5*r12*(1 - \[Rho])^5 + 
    7123200*Ech^6*r12*(1 - \[Rho])^5 - 2035200*Ech^7*r12*(1 - \[Rho])^5 - 
    13500*r13*(1 - \[Rho])^5 + 189000*Ech*r13*(1 - \[Rho])^5 - 
    1134000*Ech^2*r13*(1 - \[Rho])^5 + 3780000*Ech^3*r13*(1 - \[Rho])^5 - 
    7560000*Ech^4*r13*(1 - \[Rho])^5 + 9072000*Ech^5*r13*(1 - \[Rho])^5 - 
    6048000*Ech^6*r13*(1 - \[Rho])^5 + 1728000*Ech^7*r13*(1 - \[Rho])^5 - 
    12600*r14*(1 - \[Rho])^5 + 176400*Ech*r14*(1 - \[Rho])^5 - 
    1058400*Ech^2*r14*(1 - \[Rho])^5 + 3528000*Ech^3*r14*(1 - \[Rho])^5 - 
    7056000*Ech^4*r14*(1 - \[Rho])^5 + 8467200*Ech^5*r14*(1 - \[Rho])^5 - 
    5644800*Ech^6*r14*(1 - \[Rho])^5 + 1612800*Ech^7*r14*(1 - \[Rho])^5 - 
    1950*r15*(1 - \[Rho])^5 + 27300*Ech*r15*(1 - \[Rho])^5 - 
    163800*Ech^2*r15*(1 - \[Rho])^5 + 546000*Ech^3*r15*(1 - \[Rho])^5 - 
    1092000*Ech^4*r15*(1 - \[Rho])^5 + 1310400*Ech^5*r15*(1 - \[Rho])^5 - 
    873600*Ech^6*r15*(1 - \[Rho])^5 + 249600*Ech^7*r15*(1 - \[Rho])^5 - 
    6375*r16*(1 - \[Rho])^5 + 89250*Ech*r16*(1 - \[Rho])^5 - 
    535500*Ech^2*r16*(1 - \[Rho])^5 + 1785000*Ech^3*r16*(1 - \[Rho])^5 - 
    3570000*Ech^4*r16*(1 - \[Rho])^5 + 4284000*Ech^5*r16*(1 - \[Rho])^5 - 
    2856000*Ech^6*r16*(1 - \[Rho])^5 + 816000*Ech^7*r16*(1 - \[Rho])^5 - 
    7575*r17*(1 - \[Rho])^5 + 106050*Ech*r17*(1 - \[Rho])^5 - 
    636300*Ech^2*r17*(1 - \[Rho])^5 + 2121000*Ech^3*r17*(1 - \[Rho])^5 - 
    4242000*Ech^4*r17*(1 - \[Rho])^5 + 5090400*Ech^5*r17*(1 - \[Rho])^5 - 
    3393600*Ech^6*r17*(1 - \[Rho])^5 + 969600*Ech^7*r17*(1 - \[Rho])^5 + 
    14550*r18*(1 - \[Rho])^5 - 203700*Ech*r18*(1 - \[Rho])^5 + 
    1222200*Ech^2*r18*(1 - \[Rho])^5 - 4074000*Ech^3*r18*(1 - \[Rho])^5 + 
    8148000*Ech^4*r18*(1 - \[Rho])^5 - 9777600*Ech^5*r18*(1 - \[Rho])^5 + 
    6518400*Ech^6*r18*(1 - \[Rho])^5 - 1862400*Ech^7*r18*(1 - \[Rho])^5 + 
    8160*r2*(1 - \[Rho])^5 - 114240*Ech*r2*(1 - \[Rho])^5 + 
    685440*Ech^2*r2*(1 - \[Rho])^5 - 2284800*Ech^3*r2*(1 - \[Rho])^5 + 
    4569600*Ech^4*r2*(1 - \[Rho])^5 - 5483520*Ech^5*r2*(1 - \[Rho])^5 + 
    3655680*Ech^6*r2*(1 - \[Rho])^5 - 1044480*Ech^7*r2*(1 - \[Rho])^5 + 
    12660*r3*(1 - \[Rho])^5 - 177240*Ech*r3*(1 - \[Rho])^5 + 
    1063440*Ech^2*r3*(1 - \[Rho])^5 - 3544800*Ech^3*r3*(1 - \[Rho])^5 + 
    7089600*Ech^4*r3*(1 - \[Rho])^5 - 8507520*Ech^5*r3*(1 - \[Rho])^5 + 
    5671680*Ech^6*r3*(1 - \[Rho])^5 - 1620480*Ech^7*r3*(1 - \[Rho])^5 - 
    17640*r4*(1 - \[Rho])^5 + 246960*Ech*r4*(1 - \[Rho])^5 - 
    1481760*Ech^2*r4*(1 - \[Rho])^5 + 4939200*Ech^3*r4*(1 - \[Rho])^5 - 
    9878400*Ech^4*r4*(1 - \[Rho])^5 + 11854080*Ech^5*r4*(1 - \[Rho])^5 - 
    7902720*Ech^6*r4*(1 - \[Rho])^5 + 2257920*Ech^7*r4*(1 - \[Rho])^5 + 
    1905*r5*(1 - \[Rho])^5 - 26670*Ech*r5*(1 - \[Rho])^5 + 
    160020*Ech^2*r5*(1 - \[Rho])^5 - 533400*Ech^3*r5*(1 - \[Rho])^5 + 
    1066800*Ech^4*r5*(1 - \[Rho])^5 - 1280160*Ech^5*r5*(1 - \[Rho])^5 + 
    853440*Ech^6*r5*(1 - \[Rho])^5 - 243840*Ech^7*r5*(1 - \[Rho])^5 - 
    10095*r6*(1 - \[Rho])^5 + 141330*Ech*r6*(1 - \[Rho])^5 - 
    847980*Ech^2*r6*(1 - \[Rho])^5 + 2826600*Ech^3*r6*(1 - \[Rho])^5 - 
    5653200*Ech^4*r6*(1 - \[Rho])^5 + 6783840*Ech^5*r6*(1 - \[Rho])^5 - 
    4522560*Ech^6*r6*(1 - \[Rho])^5 + 1292160*Ech^7*r6*(1 - \[Rho])^5 + 
    5655*r7*(1 - \[Rho])^5 - 79170*Ech*r7*(1 - \[Rho])^5 + 
    475020*Ech^2*r7*(1 - \[Rho])^5 - 1583400*Ech^3*r7*(1 - \[Rho])^5 + 
    3166800*Ech^4*r7*(1 - \[Rho])^5 - 3800160*Ech^5*r7*(1 - \[Rho])^5 + 
    2533440*Ech^6*r7*(1 - \[Rho])^5 - 723840*Ech^7*r7*(1 - \[Rho])^5 + 
    14925*r8*(1 - \[Rho])^5 - 208950*Ech*r8*(1 - \[Rho])^5 + 
    1253700*Ech^2*r8*(1 - \[Rho])^5 - 4179000*Ech^3*r8*(1 - \[Rho])^5 + 
    8358000*Ech^4*r8*(1 - \[Rho])^5 - 10029600*Ech^5*r8*(1 - \[Rho])^5 + 
    6686400*Ech^6*r8*(1 - \[Rho])^5 - 1910400*Ech^7*r8*(1 - \[Rho])^5 - 
    6600*r9*(1 - \[Rho])^5 + 92400*Ech*r9*(1 - \[Rho])^5 - 
    554400*Ech^2*r9*(1 - \[Rho])^5 + 1848000*Ech^3*r9*(1 - \[Rho])^5 - 
    3696000*Ech^4*r9*(1 - \[Rho])^5 + 4435200*Ech^5*r9*(1 - \[Rho])^5 - 
    2956800*Ech^6*r9*(1 - \[Rho])^5 + 844800*Ech^7*r9*(1 - \[Rho])^5 + 
    300*(-1 + 2*Ech)^7*(4*r11 - 68*r12 + 20*r13 + 56*r14 + 6*r15 + 11*r16 - 
      21*r17 + 2*r18 - 48*r2 + 4*r3 + 40*r4 + 19*r5 - 29*r6 + 37*r7 - 13*r8 + 
      56*r9 + r1*(-13 + 18*(1 - \[Rho]) - 9*(1 - \[Rho])^2) + 
      4*r10*(-1 - 18*(1 - \[Rho]) + 9*(1 - \[Rho])^2) + 72*r11*(1 - \[Rho]) + 
      72*r12*(1 - \[Rho]) - 72*r13*(1 - \[Rho]) - 72*r14*(1 - \[Rho]) + 
      36*r15*(1 - \[Rho]) + 18*r16*(1 - \[Rho]) + 18*r17*(1 - \[Rho]) - 
      36*r18*(1 - \[Rho]) - 72*r2*(1 - \[Rho]) + 72*r3*(1 - \[Rho]) - 
      72*r4*(1 - \[Rho]) + 18*r5*(1 - \[Rho]) + 18*r6*(1 - \[Rho]) - 
      18*r7*(1 - \[Rho]) + 18*r8*(1 - \[Rho]) - 72*r9*(1 - \[Rho]) - 
      36*r11*(1 - \[Rho])^2 - 36*r12*(1 - \[Rho])^2 + 36*r13*(1 - \[Rho])^2 + 
      36*r14*(1 - \[Rho])^2 - 18*r15*(1 - \[Rho])^2 - 9*r16*(1 - \[Rho])^2 - 
      9*r17*(1 - \[Rho])^2 + 18*r18*(1 - \[Rho])^2 + 36*r2*(1 - \[Rho])^2 - 
      36*r3*(1 - \[Rho])^2 + 36*r4*(1 - \[Rho])^2 - 9*r5*(1 - \[Rho])^2 - 
      9*r6*(1 - \[Rho])^2 + 9*r7*(1 - \[Rho])^2 - 9*r8*(1 - \[Rho])^2 + 
      36*r9*(1 - \[Rho])^2)*\[Rho]*Log[1 - 2*Ech] - 
    300*(-1 + 2*Ech)^7*(4*r11 - 68*r12 + 20*r13 + 56*r14 + 6*r15 + 11*r16 - 
      21*r17 + 2*r18 - 48*r2 + 4*r3 + 40*r4 + 19*r5 - 29*r6 + 37*r7 - 13*r8 + 
      56*r9 + r1*(-13 + 18*(1 - \[Rho]) - 9*(1 - \[Rho])^2) + 
      4*r10*(-1 - 18*(1 - \[Rho]) + 9*(1 - \[Rho])^2) + 72*r11*(1 - \[Rho]) + 
      72*r12*(1 - \[Rho]) - 72*r13*(1 - \[Rho]) - 72*r14*(1 - \[Rho]) + 
      36*r15*(1 - \[Rho]) + 18*r16*(1 - \[Rho]) + 18*r17*(1 - \[Rho]) - 
      36*r18*(1 - \[Rho]) - 72*r2*(1 - \[Rho]) + 72*r3*(1 - \[Rho]) - 
      72*r4*(1 - \[Rho]) + 18*r5*(1 - \[Rho]) + 18*r6*(1 - \[Rho]) - 
      18*r7*(1 - \[Rho]) + 18*r8*(1 - \[Rho]) - 72*r9*(1 - \[Rho]) - 
      36*r11*(1 - \[Rho])^2 - 36*r12*(1 - \[Rho])^2 + 36*r13*(1 - \[Rho])^2 + 
      36*r14*(1 - \[Rho])^2 - 18*r15*(1 - \[Rho])^2 - 9*r16*(1 - \[Rho])^2 - 
      9*r17*(1 - \[Rho])^2 + 18*r18*(1 - \[Rho])^2 + 36*r2*(1 - \[Rho])^2 - 
      36*r3*(1 - \[Rho])^2 + 36*r4*(1 - \[Rho])^2 - 9*r5*(1 - \[Rho])^2 - 
      9*r6*(1 - \[Rho])^2 + 9*r7*(1 - \[Rho])^2 - 9*r8*(1 - \[Rho])^2 + 
      36*r9*(1 - \[Rho])^2)*\[Rho]*Log[\[Rho]])/
   ((-1 + 2*Ech)^7*mb^5*\[Rho]) + 
 (((-1 + 2*Ech + \[Rho])*(-((-1 + 2*Ech)*\[Mu]2G*(320*Ech^6 + 
         32*Ech^5*(-7 + 5*(1 - \[Rho])) + 16*Ech^4*(15 - 31*(1 - \[Rho]) + 
           5*(1 - \[Rho])^2) + 3*(12 - 18*(1 - \[Rho]) + 4*(1 - \[Rho])^2 + 
           5*(1 - \[Rho])^3) - 8*Ech^3*(45 - 75*(1 - \[Rho]) + 
           7*(1 - \[Rho])^2 + 15*(1 - \[Rho])^3) - 
         6*Ech*(30 - 46*(1 - \[Rho]) + 7*(1 - \[Rho])^2 + 
           15*(1 - \[Rho])^3) + 4*Ech^2*(66 - 93*(1 - \[Rho]) - 
           9*(1 - \[Rho])^2 + 45*(1 - \[Rho])^3))) + 
      \[Mu]2\[Pi]*(640*Ech^7 + 160*Ech^5*(6 - 4*(1 - \[Rho]) + 
          (1 - \[Rho])^2) - 3*(12 - 18*(1 - \[Rho]) + 4*(1 - \[Rho])^2 + 
          (1 - \[Rho])^3) - 16*Ech^4*(36 - 54*(1 - \[Rho]) + 
          20*(1 - \[Rho])^2 + 3*(1 - \[Rho])^3) + 
        24*Ech^3*(25 - 40*(1 - \[Rho]) + 10*(1 - \[Rho])^2 + 
          4*(1 - \[Rho])^3) + 6*Ech*(42 - 64*(1 - \[Rho]) + 
          15*(1 - \[Rho])^2 + 4*(1 - \[Rho])^3) - 
        12*Ech^2*(52 - 81*(1 - \[Rho]) + 20*(1 - \[Rho])^2 + 
          6*(1 - \[Rho])^3) + 320*Ech^6*(-3 - \[Rho])) + 
      6*(-1 + 2*Ech)^2*mb^2*(12 + 32*Ech^5 + 8*Ech^3*(1 + 2*(1 - \[Rho]) - 
          (1 - \[Rho])^2) - 2*Ech*(18 - 28*(1 - \[Rho]) + 7*(1 - \[Rho])^2 + 
          2*(1 - \[Rho])^3) - 18*(1 - \[Rho]) + 4*(1 - \[Rho])^2 + 
        (1 - \[Rho])^3 - 16*Ech^4*(3 - \[Rho]) + 4*Ech^2*(5 - \[Rho])*
         \[Rho]^2)))/(-1 + 2*Ech)^4 + 36*(2*mb^2 + \[Mu]2G - \[Mu]2\[Pi])*
    \[Rho]^2*Log[1 - 2*Ech] - 36*(2*mb^2 + \[Mu]2G - \[Mu]2\[Pi])*\[Rho]^2*
    Log[\[Rho]])/(6*mb^2) - (-4320*Ech*m1 + 47520*Ech^2*m1 - 
   213120*Ech^3*m1 + 492480*Ech^4*m1 - 490752*Ech^5*m1 + 237312*Ech^6*m1 + 
   313344*Ech^7*m1 - 691200*Ech^8*m1 + 552960*Ech^9*m1 - 184320*Ech^10*m1 - 
   16800*Ech*m2 + 184800*Ech^2*m2 - 920960*Ech^3*m2 + 2322240*Ech^4*m2 - 
   3536640*Ech^5*m2 + 2735360*Ech^6*m2 - 92160*Ech^7*m2 - 1459200*Ech^8*m2 + 
   839680*Ech^9*m2 - 61440*Ech^10*m2 + 3840*Ech*m3 - 42240*Ech^2*m3 + 
   143360*Ech^3*m3 - 299520*Ech^4*m3 + 537600*Ech^5*m3 - 788480*Ech^6*m3 + 
   860160*Ech^7*m3 - 491520*Ech^8*m3 + 81920*Ech^9*m3 - 7200*Ech*m4 + 
   79200*Ech^2*m4 - 355200*Ech^3*m4 + 774720*Ech^4*m4 - 864000*Ech^5*m4 + 
   456960*Ech^6*m4 - 92160*Ech^7*m4 + 138240*Ech^8*m4 - 61440*Ech^9*m4 - 
   61440*Ech^10*m4 - 20640*Ech*m5 + 227040*Ech^2*m5 - 1002880*Ech^3*m5 + 
   2468160*Ech^4*m5 - 3444480*Ech^5*m5 + 2172160*Ech^6*m5 + 30720*Ech^7*m5 - 
   476160*Ech^8*m5 + 20480*Ech^9*m5 - 61440*Ech^10*m5 - 480*Ech*m6 + 
   5280*Ech^2*m6 + 22400*Ech^3*m6 - 22080*Ech^4*m6 - 853248*Ech^5*m6 + 
   2889472*Ech^6*m6 - 3299328*Ech^7*m6 + 1078272*Ech^8*m6 + 389120*Ech^9*m6 - 
   184320*Ech^10*m6 + 9216*Ech^5*m7 - 159744*Ech^6*m7 + 516096*Ech^7*m7 - 
   589824*Ech^8*m7 + 245760*Ech^9*m7 - 1080*Ech*m8 + 11880*Ech^2*m8 - 
   53280*Ech^3*m8 + 100080*Ech^4*m8 - 124992*Ech^5*m8 + 228288*Ech^6*m8 - 
   271872*Ech^7*m8 + 85248*Ech^8*m8 + 76800*Ech^9*m8 - 46080*Ech^10*m8 - 
   1920*Ech*m9 + 21120*Ech^2*m9 - 94720*Ech^3*m9 + 218880*Ech^4*m9 - 
   165888*Ech^5*m9 - 201728*Ech^6*m9 + 172032*Ech^7*m9 + 417792*Ech^8*m9 - 
   409600*Ech^9*m9 + 2160*m1*(1 - \[Rho]) - 17280*Ech*m1*(1 - \[Rho]) + 
   34560*Ech^2*m1*(1 - \[Rho]) + 80640*Ech^3*m1*(1 - \[Rho]) - 
   483840*Ech^4*m1*(1 - \[Rho]) + 497664*Ech^5*m1*(1 - \[Rho]) - 
   506880*Ech^6*m1*(1 - \[Rho]) + 221184*Ech^7*m1*(1 - \[Rho]) + 
   8400*m2*(1 - \[Rho]) - 74880*Ech*m2*(1 - \[Rho]) + 
   218880*Ech^2*m2*(1 - \[Rho]) + 241920*Ech^3*m2*(1 - \[Rho]) - 
   2158080*Ech^4*m2*(1 - \[Rho]) + 5468160*Ech^5*m2*(1 - \[Rho]) - 
   6804480*Ech^6*m2*(1 - \[Rho]) + 4177920*Ech^7*m2*(1 - \[Rho]) - 
   983040*Ech^8*m2*(1 - \[Rho]) - 1920*m3*(1 - \[Rho]) + 
   23040*Ech*m3*(1 - \[Rho]) - 115200*Ech^2*m3*(1 - \[Rho]) + 
   529920*Ech^3*m3*(1 - \[Rho]) - 1443840*Ech^4*m3*(1 - \[Rho]) + 
   1973760*Ech^5*m3*(1 - \[Rho]) - 1259520*Ech^6*m3*(1 - \[Rho]) + 
   30720*Ech^7*m3*(1 - \[Rho]) + 245760*Ech^8*m3*(1 - \[Rho]) + 
   3600*m4*(1 - \[Rho]) - 40320*Ech*m4*(1 - \[Rho]) + 
   184320*Ech^2*m4*(1 - \[Rho]) - 403200*Ech^3*m4*(1 - \[Rho]) + 
   529920*Ech^4*m4*(1 - \[Rho]) - 514560*Ech^5*m4*(1 - \[Rho]) + 
   414720*Ech^6*m4*(1 - \[Rho]) - 460800*Ech^7*m4*(1 - \[Rho]) + 
   245760*Ech^8*m4*(1 - \[Rho]) + 10320*m5*(1 - \[Rho]) - 
   97920*Ech*m5*(1 - \[Rho]) + 334080*Ech^2*m5*(1 - \[Rho]) - 
   510720*Ech^3*m5*(1 - \[Rho]) - 345600*Ech^4*m5*(1 - \[Rho]) + 
   2795520*Ech^5*m5*(1 - \[Rho]) - 4039680*Ech^6*m5*(1 - \[Rho]) + 
   2211840*Ech^7*m5*(1 - \[Rho]) - 245760*Ech^8*m5*(1 - \[Rho]) + 
   240*m6*(1 - \[Rho]) + 5760*Ech*m6*(1 - \[Rho]) - 
   80640*Ech^2*m6*(1 - \[Rho]) + 111360*Ech^3*m6*(1 - \[Rho]) + 
   622080*Ech^4*m6*(1 - \[Rho]) - 1474560*Ech^5*m6*(1 - \[Rho]) + 
   70656*Ech^6*m6*(1 - \[Rho]) + 1695744*Ech^7*m6*(1 - \[Rho]) - 
   1032192*Ech^8*m6*(1 - \[Rho]) + 115200*Ech^5*m7*(1 - \[Rho]) - 
   387072*Ech^6*m7*(1 - \[Rho]) + 387072*Ech^7*m7*(1 - \[Rho]) - 
   147456*Ech^8*m7*(1 - \[Rho]) + 540*m8*(1 - \[Rho]) - 
   4320*Ech*m8*(1 - \[Rho]) + 8640*Ech^2*m8*(1 - \[Rho]) + 
   25920*Ech^3*m8*(1 - \[Rho]) - 51840*Ech^4*m8*(1 - \[Rho]) - 
   28800*Ech^5*m8*(1 - \[Rho]) - 20736*Ech^6*m8*(1 - \[Rho]) + 
   124416*Ech^7*m8*(1 - \[Rho]) - 73728*Ech^8*m8*(1 - \[Rho]) + 
   960*m9*(1 - \[Rho]) - 11520*Ech*m9*(1 - \[Rho]) + 
   57600*Ech^2*m9*(1 - \[Rho]) - 153600*Ech^3*m9*(1 - \[Rho]) + 
   153600*Ech^4*m9*(1 - \[Rho]) - 23040*Ech^5*m9*(1 - \[Rho]) + 
   301056*Ech^6*m9*(1 - \[Rho]) - 731136*Ech^7*m9*(1 - \[Rho]) + 
   442368*Ech^8*m9*(1 - \[Rho]) - 3240*m1*(1 - \[Rho])^2 + 
   34560*Ech*m1*(1 - \[Rho])^2 - 146880*Ech^2*m1*(1 - \[Rho])^2 + 
   305280*Ech^3*m1*(1 - \[Rho])^2 - 259200*Ech^4*m1*(1 - \[Rho])^2 + 
   373248*Ech^5*m1*(1 - \[Rho])^2 - 147456*Ech^6*m1*(1 - \[Rho])^2 - 
   8760*m2*(1 - \[Rho])^2 + 92160*Ech*m2*(1 - \[Rho])^2 - 
   383040*Ech^2*m2*(1 - \[Rho])^2 + 424320*Ech^3*m2*(1 - \[Rho])^2 + 
   458880*Ech^4*m2*(1 - \[Rho])^2 - 2327040*Ech^5*m2*(1 - \[Rho])^2 + 
   2856960*Ech^6*m2*(1 - \[Rho])^2 - 1228800*Ech^7*m2*(1 - \[Rho])^2 - 
   960*m3*(1 - \[Rho])^2 + 11520*Ech*m3*(1 - \[Rho])^2 - 
   57600*Ech^2*m3*(1 - \[Rho])^2 - 153600*Ech^3*m3*(1 - \[Rho])^2 + 
   1267200*Ech^4*m3*(1 - \[Rho])^2 - 2626560*Ech^5*m3*(1 - \[Rho])^2 + 
   2488320*Ech^6*m3*(1 - \[Rho])^2 - 921600*Ech^7*m3*(1 - \[Rho])^2 + 
   360*m4*(1 - \[Rho])^2 - 5760*Ech*m4*(1 - \[Rho])^2 + 
   37440*Ech^2*m4*(1 - \[Rho])^2 - 205440*Ech^3*m4*(1 - \[Rho])^2 + 
   524160*Ech^4*m4*(1 - \[Rho])^2 - 668160*Ech^5*m4*(1 - \[Rho])^2 + 
   537600*Ech^6*m4*(1 - \[Rho])^2 - 184320*Ech^7*m4*(1 - \[Rho])^2 - 
   7800*m5*(1 - \[Rho])^2 + 80640*Ech*m5*(1 - \[Rho])^2 - 
   325440*Ech^2*m5*(1 - \[Rho])^2 + 885120*Ech^3*m5*(1 - \[Rho])^2 - 
   1499520*Ech^4*m5*(1 - \[Rho])^2 + 1175040*Ech^5*m5*(1 - \[Rho])^2 - 
   245760*Ech^6*m5*(1 - \[Rho])^2 - 122880*Ech^7*m5*(1 - \[Rho])^2 - 
   4200*m6*(1 - \[Rho])^2 + 46080*Ech*m6*(1 - \[Rho])^2 - 
   204480*Ech^2*m6*(1 - \[Rho])^2 + 796800*Ech^3*m6*(1 - \[Rho])^2 - 
   2632320*Ech^4*m6*(1 - \[Rho])^2 + 4907520*Ech^5*m6*(1 - \[Rho])^2 - 
   4368384*Ech^6*m6*(1 - \[Rho])^2 + 1548288*Ech^7*m6*(1 - \[Rho])^2 - 
   46080*Ech^4*m7*(1 - \[Rho])^2 + 138240*Ech^5*m7*(1 - \[Rho])^2 - 
   110592*Ech^6*m7*(1 - \[Rho])^2 + 36864*Ech^7*m7*(1 - \[Rho])^2 - 
   810*m8*(1 - \[Rho])^2 + 8640*Ech*m8*(1 - \[Rho])^2 - 
   36720*Ech^2*m8*(1 - \[Rho])^2 + 64800*Ech^3*m8*(1 - \[Rho])^2 - 
   110880*Ech^4*m8*(1 - \[Rho])^2 + 224640*Ech^5*m8*(1 - \[Rho])^2 - 
   193536*Ech^6*m8*(1 - \[Rho])^2 + 64512*Ech^7*m8*(1 - \[Rho])^2 + 
   480*m9*(1 - \[Rho])^2 - 5760*Ech*m9*(1 - \[Rho])^2 + 
   28800*Ech^2*m9*(1 - \[Rho])^2 - 61440*Ech^3*m9*(1 - \[Rho])^2 + 
   126720*Ech^4*m9*(1 - \[Rho])^2 - 276480*Ech^5*m9*(1 - \[Rho])^2 + 
   285696*Ech^6*m9*(1 - \[Rho])^2 - 110592*Ech^7*m9*(1 - \[Rho])^2 + 
   720*m1*(1 - \[Rho])^3 - 8640*Ech*m1*(1 - \[Rho])^3 + 
   43200*Ech^2*m1*(1 - \[Rho])^3 - 115200*Ech^3*m1*(1 - \[Rho])^3 + 
   161280*Ech^4*m1*(1 - \[Rho])^3 - 276480*Ech^5*m1*(1 - \[Rho])^3 + 
   221184*Ech^6*m1*(1 - \[Rho])^3 - 73728*Ech^7*m1*(1 - \[Rho])^3 + 
   14320*m2*(1 - \[Rho])^3 - 171840*Ech*m2*(1 - \[Rho])^3 + 
   859200*Ech^2*m2*(1 - \[Rho])^3 - 2152960*Ech^3*m2*(1 - \[Rho])^3 + 
   2987520*Ech^4*m2*(1 - \[Rho])^3 - 1966080*Ech^5*m2*(1 - \[Rho])^3 + 
   225280*Ech^6*m2*(1 - \[Rho])^3 + 245760*Ech^7*m2*(1 - \[Rho])^3 + 
   5120*m3*(1 - \[Rho])^3 - 61440*Ech*m3*(1 - \[Rho])^3 + 
   307200*Ech^2*m3*(1 - \[Rho])^3 - 684800*Ech^3*m3*(1 - \[Rho])^3 + 
   537600*Ech^4*m3*(1 - \[Rho])^3 + 376320*Ech^5*m3*(1 - \[Rho])^3 - 
   931840*Ech^6*m3*(1 - \[Rho])^3 + 460800*Ech^7*m3*(1 - \[Rho])^3 + 
   1200*m4*(1 - \[Rho])^3 - 14400*Ech*m4*(1 - \[Rho])^3 + 
   72000*Ech^2*m4*(1 - \[Rho])^3 - 149760*Ech^3*m4*(1 - \[Rho])^3 + 
   107520*Ech^4*m4*(1 - \[Rho])^3 + 69120*Ech^5*m4*(1 - \[Rho])^3 - 
   184320*Ech^6*m4*(1 - \[Rho])^3 + 92160*Ech^7*m4*(1 - \[Rho])^3 + 
   1520*m5*(1 - \[Rho])^3 - 18240*Ech*m5*(1 - \[Rho])^3 + 
   91200*Ech^2*m5*(1 - \[Rho])^3 - 373760*Ech^3*m5*(1 - \[Rho])^3 + 
   990720*Ech^4*m5*(1 - \[Rho])^3 - 1443840*Ech^5*m5*(1 - \[Rho])^3 + 
   1126400*Ech^6*m5*(1 - \[Rho])^3 - 368640*Ech^7*m5*(1 - \[Rho])^3 - 
   5680*m6*(1 - \[Rho])^3 + 68160*Ech*m6*(1 - \[Rho])^3 - 
   340800*Ech^2*m6*(1 - \[Rho])^3 + 793600*Ech^3*m6*(1 - \[Rho])^3 - 
   637440*Ech^4*m6*(1 - \[Rho])^3 - 540672*Ech^5*m6*(1 - \[Rho])^3 + 
   1212416*Ech^6*m6*(1 - \[Rho])^3 - 589824*Ech^7*m6*(1 - \[Rho])^3 + 
   3840*Ech^3*m7*(1 - \[Rho])^3 - 32256*Ech^5*m7*(1 - \[Rho])^3 + 
   43008*Ech^6*m7*(1 - \[Rho])^3 - 18432*Ech^7*m7*(1 - \[Rho])^3 + 
   180*m8*(1 - \[Rho])^3 - 2160*Ech*m8*(1 - \[Rho])^3 + 
   10800*Ech^2*m8*(1 - \[Rho])^3 - 24000*Ech^3*m8*(1 - \[Rho])^3 + 
   51840*Ech^4*m8*(1 - \[Rho])^3 - 102528*Ech^5*m8*(1 - \[Rho])^3 + 
   90624*Ech^6*m8*(1 - \[Rho])^3 - 32256*Ech^7*m8*(1 - \[Rho])^3 + 
   320*m9*(1 - \[Rho])^3 - 3840*Ech*m9*(1 - \[Rho])^3 + 
   19200*Ech^2*m9*(1 - \[Rho])^3 - 62720*Ech^3*m9*(1 - \[Rho])^3 + 
   115200*Ech^4*m9*(1 - \[Rho])^3 - 102912*Ech^5*m9*(1 - \[Rho])^3 + 
   45056*Ech^6*m9*(1 - \[Rho])^3 - 6144*Ech^7*m9*(1 - \[Rho])^3 + 
   180*m1*(1 - \[Rho])^4 - 2160*Ech*m1*(1 - \[Rho])^4 + 
   10800*Ech^2*m1*(1 - \[Rho])^4 - 28800*Ech^3*m1*(1 - \[Rho])^4 + 
   43200*Ech^4*m1*(1 - \[Rho])^4 - 34560*Ech^5*m1*(1 - \[Rho])^4 + 
   11520*Ech^6*m1*(1 - \[Rho])^4 - 3300*m2*(1 - \[Rho])^4 + 
   39600*Ech*m2*(1 - \[Rho])^4 - 198000*Ech^2*m2*(1 - \[Rho])^4 + 
   528000*Ech^3*m2*(1 - \[Rho])^4 - 792000*Ech^4*m2*(1 - \[Rho])^4 + 
   633600*Ech^5*m2*(1 - \[Rho])^4 - 211200*Ech^6*m2*(1 - \[Rho])^4 - 
   4320*m3*(1 - \[Rho])^4 + 51840*Ech*m3*(1 - \[Rho])^4 - 
   259200*Ech^2*m3*(1 - \[Rho])^4 + 691200*Ech^3*m3*(1 - \[Rho])^4 - 
   1036800*Ech^4*m3*(1 - \[Rho])^4 + 829440*Ech^5*m3*(1 - \[Rho])^4 - 
   276480*Ech^6*m3*(1 - \[Rho])^4 - 1140*m4*(1 - \[Rho])^4 + 
   13680*Ech*m4*(1 - \[Rho])^4 - 68400*Ech^2*m4*(1 - \[Rho])^4 + 
   182400*Ech^3*m4*(1 - \[Rho])^4 - 273600*Ech^4*m4*(1 - \[Rho])^4 + 
   218880*Ech^5*m4*(1 - \[Rho])^4 - 72960*Ech^6*m4*(1 - \[Rho])^4 + 
   3900*m5*(1 - \[Rho])^4 - 46800*Ech*m5*(1 - \[Rho])^4 + 
   234000*Ech^2*m5*(1 - \[Rho])^4 - 624000*Ech^3*m5*(1 - \[Rho])^4 + 
   936000*Ech^4*m5*(1 - \[Rho])^4 - 748800*Ech^5*m5*(1 - \[Rho])^4 + 
   249600*Ech^6*m5*(1 - \[Rho])^4 + 4500*m6*(1 - \[Rho])^4 - 
   54000*Ech*m6*(1 - \[Rho])^4 + 270000*Ech^2*m6*(1 - \[Rho])^4 - 
   720000*Ech^3*m6*(1 - \[Rho])^4 + 1080000*Ech^4*m6*(1 - \[Rho])^4 - 
   864000*Ech^5*m6*(1 - \[Rho])^4 + 288000*Ech^6*m6*(1 - \[Rho])^4 + 
   45*m8*(1 - \[Rho])^4 - 540*Ech*m8*(1 - \[Rho])^4 + 
   2700*Ech^2*m8*(1 - \[Rho])^4 - 7200*Ech^3*m8*(1 - \[Rho])^4 + 
   10800*Ech^4*m8*(1 - \[Rho])^4 - 8640*Ech^5*m8*(1 - \[Rho])^4 + 
   2880*Ech^6*m8*(1 - \[Rho])^4 + 240*m9*(1 - \[Rho])^4 - 
   2880*Ech*m9*(1 - \[Rho])^4 + 14400*Ech^2*m9*(1 - \[Rho])^4 - 
   38400*Ech^3*m9*(1 - \[Rho])^4 + 57600*Ech^4*m9*(1 - \[Rho])^4 - 
   46080*Ech^5*m9*(1 - \[Rho])^4 + 15360*Ech^6*m9*(1 - \[Rho])^4 - 
   60*(-1 + 2*Ech)^6*(-32*m3 + 60*m4 + 172*m5 + 4*m6 + 9*m8 + 16*m9 + 
     4*m2*(35 - 54*(1 - \[Rho]) + 27*(1 - \[Rho])^2) - 24*m4*(1 - \[Rho]) - 
     216*m5*(1 - \[Rho]) - 72*m6*(1 - \[Rho]) - 18*m8*(1 - \[Rho]) + 
     12*m4*(1 - \[Rho])^2 + 108*m5*(1 - \[Rho])^2 + 36*m6*(1 - \[Rho])^2 + 
     9*m8*(1 - \[Rho])^2 + 36*m1*\[Rho]^2)*Log[1 - 2*Ech] + 
   60*(-1 + 2*Ech)^6*(-32*m3 + 60*m4 + 172*m5 + 4*m6 + 9*m8 + 16*m9 + 
     4*m2*(35 - 54*(1 - \[Rho]) + 27*(1 - \[Rho])^2) - 24*m4*(1 - \[Rho]) - 
     216*m5*(1 - \[Rho]) - 72*m6*(1 - \[Rho]) - 18*m8*(1 - \[Rho]) + 
     12*m4*(1 - \[Rho])^2 + 108*m5*(1 - \[Rho])^2 + 36*m6*(1 - \[Rho])^2 + 
     9*m8*(1 - \[Rho])^2 + 36*m1*\[Rho]^2)*Log[\[Rho]])/
  (1440*(-1 + 2*Ech)^6*mb^4) + (168*Ech*\[Rho]3D - 1512*Ech^2*\[Rho]3D + 
   5264*Ech^3*\[Rho]3D - 7664*Ech^4*\[Rho]3D + 2272*Ech^5*\[Rho]3D + 
   8064*Ech^6*\[Rho]3D - 9984*Ech^7*\[Rho]3D + 2816*Ech^8*\[Rho]3D + 
   512*Ech^9*\[Rho]3D - 84*(1 - \[Rho])*\[Rho]3D + 
   696*Ech*(1 - \[Rho])*\[Rho]3D - 2064*Ech^2*(1 - \[Rho])*\[Rho]3D + 
   1696*Ech^3*(1 - \[Rho])*\[Rho]3D + 1984*Ech^4*(1 - \[Rho])*\[Rho]3D - 
   7296*Ech^5*(1 - \[Rho])*\[Rho]3D + 7168*Ech^6*(1 - \[Rho])*\[Rho]3D - 
   2048*Ech^7*(1 - \[Rho])*\[Rho]3D + 30*(1 - \[Rho])^2*\[Rho]3D - 
   228*Ech*(1 - \[Rho])^2*\[Rho]3D + 552*Ech^2*(1 - \[Rho])^2*\[Rho]3D + 
   368*Ech^3*(1 - \[Rho])^2*\[Rho]3D - 1536*Ech^4*(1 - \[Rho])^2*\[Rho]3D + 
   1920*Ech^5*(1 - \[Rho])^2*\[Rho]3D - 1024*Ech^6*(1 - \[Rho])^2*\[Rho]3D - 
   28*(1 - \[Rho])^3*\[Rho]3D + 280*Ech*(1 - \[Rho])^3*\[Rho]3D - 
   1120*Ech^2*(1 - \[Rho])^3*\[Rho]3D + 1984*Ech^3*(1 - \[Rho])^3*\[Rho]3D - 
   1920*Ech^4*(1 - \[Rho])^3*\[Rho]3D + 768*Ech^5*(1 - \[Rho])^3*\[Rho]3D + 
   5*(1 - \[Rho])^4*\[Rho]3D - 50*Ech*(1 - \[Rho])^4*\[Rho]3D + 
   200*Ech^2*(1 - \[Rho])^4*\[Rho]3D - 400*Ech^3*(1 - \[Rho])^4*\[Rho]3D + 
   400*Ech^4*(1 - \[Rho])^4*\[Rho]3D - 160*Ech^5*(1 - \[Rho])^4*\[Rho]3D + 
   72*Ech*\[Rho]3LS - 648*Ech^2*\[Rho]3LS + 2256*Ech^3*\[Rho]3LS - 
   4272*Ech^4*\[Rho]3LS + 4704*Ech^5*\[Rho]3LS - 2688*Ech^6*\[Rho]3LS + 
   1280*Ech^7*\[Rho]3LS - 1280*Ech^8*\[Rho]3LS + 512*Ech^9*\[Rho]3LS - 
   36*(1 - \[Rho])*\[Rho]3LS + 216*Ech*(1 - \[Rho])*\[Rho]3LS - 
   144*Ech^2*(1 - \[Rho])*\[Rho]3LS - 1248*Ech^3*(1 - \[Rho])*\[Rho]3LS + 
   4032*Ech^4*(1 - \[Rho])*\[Rho]3LS - 5760*Ech^5*(1 - \[Rho])*\[Rho]3LS + 
   3072*Ech^6*(1 - \[Rho])*\[Rho]3LS + 54*(1 - \[Rho])^2*\[Rho]3LS - 
   468*Ech*(1 - \[Rho])^2*\[Rho]3LS + 1512*Ech^2*(1 - \[Rho])^2*\[Rho]3LS - 
   2832*Ech^3*(1 - \[Rho])^2*\[Rho]3LS + 3264*Ech^4*(1 - \[Rho])^2*
    \[Rho]3LS - 1536*Ech^5*(1 - \[Rho])^2*\[Rho]3LS - 
   12*(1 - \[Rho])^3*\[Rho]3LS + 120*Ech*(1 - \[Rho])^3*\[Rho]3LS - 
   480*Ech^2*(1 - \[Rho])^3*\[Rho]3LS + 1344*Ech^3*(1 - \[Rho])^3*\[Rho]3LS - 
   2560*Ech^4*(1 - \[Rho])^3*\[Rho]3LS + 2560*Ech^5*(1 - \[Rho])^3*
    \[Rho]3LS - 1024*Ech^6*(1 - \[Rho])^3*\[Rho]3LS - 
   15*(1 - \[Rho])^4*\[Rho]3LS + 150*Ech*(1 - \[Rho])^4*\[Rho]3LS - 
   600*Ech^2*(1 - \[Rho])^4*\[Rho]3LS + 1200*Ech^3*(1 - \[Rho])^4*\[Rho]3LS - 
   1200*Ech^4*(1 - \[Rho])^4*\[Rho]3LS + 480*Ech^5*(1 - \[Rho])^4*\[Rho]3LS - 
   12*(-1 + 2*Ech)^5*((7 - 6*(1 - \[Rho]) + 3*(1 - \[Rho])^2)*\[Rho]3D + 
     3*\[Rho]^2*\[Rho]3LS)*Log[1 - 2*Ech] + 12*(-1 + 2*Ech)^5*
    ((7 - 6*(1 - \[Rho]) + 3*(1 - \[Rho])^2)*\[Rho]3D + 3*\[Rho]^2*\[Rho]3LS)*
    Log[\[Rho]])/(6*(-1 + 2*Ech)^5*mb^3)


==> anc/Results/ResultsElMom/L1.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(-92160*Ech^6*m1 + 55296*Ech^7*m1 - 294912*Ech^8*m1 + 552960*Ech^9*m1 - 
   442368*Ech^10*m1 + 147456*Ech^11*m1 + 11520*Ech*m2 - 126720*Ech^2*m2 + 
   568320*Ech^3*m2 - 1244160*Ech^4*m2 + 1333248*Ech^5*m2 - 86016*Ech^6*m2 - 
   768000*Ech^7*m2 - 245760*Ech^8*m2 + 1167360*Ech^9*m2 - 638976*Ech^10*m2 + 
   49152*Ech^11*m2 - 5280*Ech*m3 + 58080*Ech^2*m3 - 260480*Ech^3*m3 + 
   636480*Ech^4*m3 - 817920*Ech^5*m3 + 346880*Ech^6*m3 + 368640*Ech^7*m3 - 
   629760*Ech^8*m3 + 348160*Ech^9*m3 - 61440*Ech^10*m3 + 4320*Ech*m4 - 
   47520*Ech^2*m4 + 213120*Ech^3*m4 - 492480*Ech^4*m4 + 638208*Ech^5*m4 - 
   435456*Ech^6*m4 + 92160*Ech^7*m4 + 46080*Ech^8*m4 - 122880*Ech^9*m4 + 
   36864*Ech^10*m4 + 49152*Ech^11*m4 - 2880*Ech*m5 + 31680*Ech^2*m5 - 
   142080*Ech^3*m5 + 316800*Ech^4*m5 - 502272*Ech^5*m5 + 658944*Ech^6*m5 - 
   337920*Ech^7*m5 - 276480*Ech^8*m5 + 307200*Ech^9*m5 - 24576*Ech^10*m5 + 
   49152*Ech^11*m5 - 10560*Ech*m6 + 116160*Ech^2*m6 - 520960*Ech^3*m6 + 
   1169280*Ech^4*m6 - 1436160*Ech^5*m6 + 1523200*Ech^6*m6 - 
   2316288*Ech^7*m6 + 2304000*Ech^8*m6 - 667648*Ech^9*m6 - 319488*Ech^10*m6 + 
   147456*Ech^11*m6 + 1440*Ech*m7 - 15840*Ech^2*m7 + 71040*Ech^3*m7 - 
   164160*Ech^4*m7 + 200448*Ech^5*m7 - 120576*Ech^6*m7 + 147456*Ech^7*m7 - 
   414720*Ech^8*m7 + 454656*Ech^9*m7 - 184320*Ech^10*m7 - 360*Ech*m8 + 
   3960*Ech^2*m8 - 17760*Ech^3*m8 + 41040*Ech^4*m8 - 31680*Ech^5*m8 + 
   16320*Ech^6*m8 - 133632*Ech^7*m8 + 195840*Ech^8*m8 - 49152*Ech^9*m8 - 
   64512*Ech^10*m8 + 36864*Ech^11*m8 - 4320*Ech*m9 + 47520*Ech^2*m9 - 
   213120*Ech^3*m9 + 492480*Ech^4*m9 - 601344*Ech^5*m9 + 254208*Ech^6*m9 + 
   233472*Ech^7*m9 - 107520*Ech^8*m9 - 380928*Ech^9*m9 + 307200*Ech^10*m9 + 
   13824*Ech^5*m1*(1 - \[Rho]) + 248832*Ech^6*m1*(1 - \[Rho]) + 
   55296*Ech^7*m1*(1 - \[Rho]) - 110592*Ech^8*m1*(1 - \[Rho]) - 
   5760*m2*(1 - \[Rho]) + 59520*Ech*m2*(1 - \[Rho]) - 
   240000*Ech^2*m2*(1 - \[Rho]) + 448000*Ech^3*m2*(1 - \[Rho]) - 
   518400*Ech^4*m2*(1 - \[Rho]) + 560640*Ech^5*m2*(1 - \[Rho]) - 
   1960960*Ech^6*m2*(1 - \[Rho]) + 3471360*Ech^7*m2*(1 - \[Rho]) - 
   2580480*Ech^8*m2*(1 - \[Rho]) + 655360*Ech^9*m2*(1 - \[Rho]) + 
   2640*m3*(1 - \[Rho]) - 29280*Ech*m3*(1 - \[Rho]) + 
   132000*Ech^2*m3*(1 - \[Rho]) - 304000*Ech^3*m3*(1 - \[Rho]) + 
   192960*Ech^4*m3*(1 - \[Rho]) + 480000*Ech^5*m3*(1 - \[Rho]) - 
   919040*Ech^6*m3*(1 - \[Rho]) + 537600*Ech^7*m3*(1 - \[Rho]) + 
   107520*Ech^8*m3*(1 - \[Rho]) - 163840*Ech^9*m3*(1 - \[Rho]) - 
   2160*m4*(1 - \[Rho]) + 25440*Ech*m4*(1 - \[Rho]) - 
   124320*Ech^2*m4*(1 - \[Rho]) + 321920*Ech^3*m4*(1 - \[Rho]) - 
   486720*Ech^4*m4*(1 - \[Rho]) + 334080*Ech^5*m4*(1 - \[Rho]) + 
   94720*Ech^6*m4*(1 - \[Rho]) - 291840*Ech^7*m4*(1 - \[Rho]) + 
   353280*Ech^8*m4*(1 - \[Rho]) - 163840*Ech^9*m4*(1 - \[Rho]) + 
   1440*m5*(1 - \[Rho]) - 12480*Ech*m5*(1 - \[Rho]) + 
   33600*Ech^2*m5*(1 - \[Rho]) + 6400*Ech^3*m5*(1 - \[Rho]) - 
   97920*Ech^4*m5*(1 - \[Rho]) + 368640*Ech^5*m5*(1 - \[Rho]) - 
   1338880*Ech^6*m5*(1 - \[Rho]) + 1996800*Ech^7*m5*(1 - \[Rho]) - 
   1228800*Ech^8*m5*(1 - \[Rho]) + 163840*Ech^9*m5*(1 - \[Rho]) + 
   5280*m6*(1 - \[Rho]) - 54720*Ech*m6*(1 - \[Rho]) + 
   221760*Ech^2*m6*(1 - \[Rho]) - 418560*Ech^3*m6*(1 - \[Rho]) + 
   489600*Ech^4*m6*(1 - \[Rho]) - 884736*Ech^5*m6*(1 - \[Rho]) + 
   1178112*Ech^6*m6*(1 - \[Rho]) + 202752*Ech^7*m6*(1 - \[Rho]) - 
   1363968*Ech^8*m6*(1 - \[Rho]) + 688128*Ech^9*m6*(1 - \[Rho]) - 
   720*m7*(1 - \[Rho]) + 7200*Ech*m7*(1 - \[Rho]) - 
   27360*Ech^2*m7*(1 - \[Rho]) + 44160*Ech^3*m7*(1 - \[Rho]) - 
   8640*Ech^4*m7*(1 - \[Rho]) - 62208*Ech^5*m7*(1 - \[Rho]) - 
   29184*Ech^6*m7*(1 - \[Rho]) + 285696*Ech^7*m7*(1 - \[Rho]) - 
   267264*Ech^8*m7*(1 - \[Rho]) + 98304*Ech^9*m7*(1 - \[Rho]) + 
   180*m8*(1 - \[Rho]) - 1800*Ech*m8*(1 - \[Rho]) + 
   6840*Ech^2*m8*(1 - \[Rho]) - 11040*Ech^3*m8*(1 - \[Rho]) - 
   2160*Ech^4*m8*(1 - \[Rho]) - 39744*Ech^5*m8*(1 - \[Rho]) + 
   146688*Ech^6*m8*(1 - \[Rho]) - 29952*Ech^7*m8*(1 - \[Rho]) - 
   99072*Ech^8*m8*(1 - \[Rho]) + 49152*Ech^9*m8*(1 - \[Rho]) + 
   2160*m9*(1 - \[Rho]) - 21600*Ech*m9*(1 - \[Rho]) + 
   82080*Ech^2*m9*(1 - \[Rho]) - 132480*Ech^3*m9*(1 - \[Rho]) + 
   25920*Ech^4*m9*(1 - \[Rho]) + 248064*Ech^5*m9*(1 - \[Rho]) - 
   304128*Ech^6*m9*(1 - \[Rho]) - 211968*Ech^7*m9*(1 - \[Rho]) + 
   586752*Ech^8*m9*(1 - \[Rho]) - 294912*Ech^9*m9*(1 - \[Rho]) - 
   20736*Ech^5*m1*(1 - \[Rho])^2 - 304128*Ech^6*m1*(1 - \[Rho])^2 + 
   138240*Ech^7*m1*(1 - \[Rho])^2 + 1920*m2*(1 - \[Rho])^2 - 
   23040*Ech*m2*(1 - \[Rho])^2 + 115200*Ech^2*m2*(1 - \[Rho])^2 - 
   307200*Ech^3*m2*(1 - \[Rho])^2 + 714240*Ech^4*m2*(1 - \[Rho])^2 - 
   1032960*Ech^5*m2*(1 - \[Rho])^2 + 1459200*Ech^6*m2*(1 - \[Rho])^2 - 
   1428480*Ech^7*m2*(1 - \[Rho])^2 + 614400*Ech^8*m2*(1 - \[Rho])^2 + 
   120*m3*(1 - \[Rho])^2 - 1440*Ech*m3*(1 - \[Rho])^2 + 
   7200*Ech^2*m3*(1 - \[Rho])^2 - 19200*Ech^3*m3*(1 - \[Rho])^2 + 
   259200*Ech^4*m3*(1 - \[Rho])^2 - 1036800*Ech^5*m3*(1 - \[Rho])^2 + 
   1689600*Ech^6*m3*(1 - \[Rho])^2 - 1382400*Ech^7*m3*(1 - \[Rho])^2 + 
   460800*Ech^8*m3*(1 - \[Rho])^2 - 840*m4*(1 - \[Rho])^2 + 
   10080*Ech*m4*(1 - \[Rho])^2 - 50400*Ech^2*m4*(1 - \[Rho])^2 + 
   134400*Ech^3*m4*(1 - \[Rho])^2 - 144000*Ech^4*m4*(1 - \[Rho])^2 - 
   11520*Ech^5*m4*(1 - \[Rho])^2 + 153600*Ech^6*m4*(1 - \[Rho])^2 - 
   230400*Ech^7*m4*(1 - \[Rho])^2 + 92160*Ech^8*m4*(1 - \[Rho])^2 - 
   1680*m5*(1 - \[Rho])^2 + 20160*Ech*m5*(1 - \[Rho])^2 - 
   100800*Ech^2*m5*(1 - \[Rho])^2 + 268800*Ech^3*m5*(1 - \[Rho])^2 - 
   610560*Ech^4*m5*(1 - \[Rho])^2 + 1040640*Ech^5*m5*(1 - \[Rho])^2 - 
   844800*Ech^6*m5*(1 - \[Rho])^2 + 230400*Ech^7*m5*(1 - \[Rho])^2 + 
   61440*Ech^8*m5*(1 - \[Rho])^2 - 1680*m6*(1 - \[Rho])^2 + 
   20160*Ech*m6*(1 - \[Rho])^2 - 100800*Ech^2*m6*(1 - \[Rho])^2 + 
   268800*Ech^3*m6*(1 - \[Rho])^2 - 656640*Ech^4*m6*(1 - \[Rho])^2 + 
   1813248*Ech^5*m6*(1 - \[Rho])^2 - 3111936*Ech^6*m6*(1 - \[Rho])^2 + 
   2460672*Ech^7*m6*(1 - \[Rho])^2 - 774144*Ech^8*m6*(1 - \[Rho])^2 + 
   360*m7*(1 - \[Rho])^2 - 4320*Ech*m7*(1 - \[Rho])^2 + 
   21600*Ech^2*m7*(1 - \[Rho])^2 - 57600*Ech^3*m7*(1 - \[Rho])^2 + 
   86400*Ech^4*m7*(1 - \[Rho])^2 - 32256*Ech^5*m7*(1 - \[Rho])^2 - 
   73728*Ech^6*m7*(1 - \[Rho])^2 + 55296*Ech^7*m7*(1 - \[Rho])^2 - 
   18432*Ech^8*m7*(1 - \[Rho])^2 - 90*m8*(1 - \[Rho])^2 + 
   1080*Ech*m8*(1 - \[Rho])^2 - 5400*Ech^2*m8*(1 - \[Rho])^2 + 
   14400*Ech^3*m8*(1 - \[Rho])^2 - 12960*Ech^4*m8*(1 - \[Rho])^2 + 
   55872*Ech^5*m8*(1 - \[Rho])^2 - 175104*Ech^6*m8*(1 - \[Rho])^2 + 
   131328*Ech^7*m8*(1 - \[Rho])^2 - 32256*Ech^8*m8*(1 - \[Rho])^2 - 
   1080*m9*(1 - \[Rho])^2 + 12960*Ech*m9*(1 - \[Rho])^2 - 
   64800*Ech^2*m9*(1 - \[Rho])^2 + 172800*Ech^3*m9*(1 - \[Rho])^2 - 
   270720*Ech^4*m9*(1 - \[Rho])^2 + 188928*Ech^5*m9*(1 - \[Rho])^2 + 
   82944*Ech^6*m9*(1 - \[Rho])^2 - 165888*Ech^7*m9*(1 - \[Rho])^2 + 
   55296*Ech^8*m9*(1 - \[Rho])^2 + 9216*Ech^5*m1*(1 - \[Rho])^3 + 
   119808*Ech^6*m1*(1 - \[Rho])^3 - 110592*Ech^7*m1*(1 - \[Rho])^3 + 
   36864*Ech^8*m1*(1 - \[Rho])^3 + 480*m2*(1 - \[Rho])^3 - 
   5760*Ech*m2*(1 - \[Rho])^3 + 28800*Ech^2*m2*(1 - \[Rho])^3 - 
   76800*Ech^3*m2*(1 - \[Rho])^3 + 11520*Ech^4*m2*(1 - \[Rho])^3 + 
   184320*Ech^5*m2*(1 - \[Rho])^3 - 414720*Ech^6*m2*(1 - \[Rho])^3 + 
   368640*Ech^7*m2*(1 - \[Rho])^3 - 122880*Ech^8*m2*(1 - \[Rho])^3 + 
   280*m3*(1 - \[Rho])^3 - 3360*Ech*m3*(1 - \[Rho])^3 + 
   16800*Ech^2*m3*(1 - \[Rho])^3 - 44800*Ech^3*m3*(1 - \[Rho])^3 - 
   33600*Ech^4*m3*(1 - \[Rho])^3 + 418560*Ech^5*m3*(1 - \[Rho])^3 - 
   811520*Ech^6*m3*(1 - \[Rho])^3 + 691200*Ech^7*m3*(1 - \[Rho])^3 - 
   230400*Ech^8*m3*(1 - \[Rho])^3 - 600*m4*(1 - \[Rho])^3 + 
   7200*Ech*m4*(1 - \[Rho])^3 - 36000*Ech^2*m4*(1 - \[Rho])^3 + 
   96000*Ech^3*m4*(1 - \[Rho])^3 - 175680*Ech^4*m4*(1 - \[Rho])^3 + 
   234240*Ech^5*m4*(1 - \[Rho])^3 - 207360*Ech^6*m4*(1 - \[Rho])^3 + 
   138240*Ech^7*m4*(1 - \[Rho])^3 - 46080*Ech^8*m4*(1 - \[Rho])^3 - 
   720*m5*(1 - \[Rho])^3 + 8640*Ech*m5*(1 - \[Rho])^3 - 
   43200*Ech^2*m5*(1 - \[Rho])^3 + 115200*Ech^3*m5*(1 - \[Rho])^3 - 
   74880*Ech^4*m5*(1 - \[Rho])^3 - 284160*Ech^5*m5*(1 - \[Rho])^3 + 
   637440*Ech^6*m5*(1 - \[Rho])^3 - 552960*Ech^7*m5*(1 - \[Rho])^3 + 
   184320*Ech^8*m5*(1 - \[Rho])^3 - 400*m6*(1 - \[Rho])^3 + 
   4800*Ech*m6*(1 - \[Rho])^3 - 24000*Ech^2*m6*(1 - \[Rho])^3 + 
   64000*Ech^3*m6*(1 - \[Rho])^3 - 9600*Ech^4*m6*(1 - \[Rho])^3 - 
   434688*Ech^5*m6*(1 - \[Rho])^3 + 1020416*Ech^6*m6*(1 - \[Rho])^3 - 
   884736*Ech^7*m6*(1 - \[Rho])^3 + 294912*Ech^8*m6*(1 - \[Rho])^3 + 
   120*m7*(1 - \[Rho])^3 - 1440*Ech*m7*(1 - \[Rho])^3 + 
   7200*Ech^2*m7*(1 - \[Rho])^3 - 19200*Ech^3*m7*(1 - \[Rho])^3 + 
   25920*Ech^4*m7*(1 - \[Rho])^3 - 25344*Ech^5*m7*(1 - \[Rho])^3 + 
   35328*Ech^6*m7*(1 - \[Rho])^3 - 27648*Ech^7*m7*(1 - \[Rho])^3 + 
   9216*Ech^8*m7*(1 - \[Rho])^3 - 30*m8*(1 - \[Rho])^3 + 
   360*Ech*m8*(1 - \[Rho])^3 - 1800*Ech^2*m8*(1 - \[Rho])^3 + 
   4800*Ech^3*m8*(1 - \[Rho])^3 - 10800*Ech^4*m8*(1 - \[Rho])^3 - 
   4032*Ech^5*m8*(1 - \[Rho])^3 + 52224*Ech^6*m8*(1 - \[Rho])^3 - 
   48384*Ech^7*m8*(1 - \[Rho])^3 + 16128*Ech^8*m8*(1 - \[Rho])^3 - 
   360*m9*(1 - \[Rho])^3 + 4320*Ech*m9*(1 - \[Rho])^3 - 
   21600*Ech^2*m9*(1 - \[Rho])^3 + 57600*Ech^3*m9*(1 - \[Rho])^3 - 
   77760*Ech^4*m9*(1 - \[Rho])^3 + 45312*Ech^5*m9*(1 - \[Rho])^3 - 
   6144*Ech^6*m9*(1 - \[Rho])^3 - 9216*Ech^7*m9*(1 - \[Rho])^3 + 
   3072*Ech^8*m9*(1 - \[Rho])^3 - 5120*m2*(1 - \[Rho])^4 + 
   61440*Ech*m2*(1 - \[Rho])^4 - 307200*Ech^2*m2*(1 - \[Rho])^4 + 
   819200*Ech^3*m2*(1 - \[Rho])^4 - 1228800*Ech^4*m2*(1 - \[Rho])^4 + 
   983040*Ech^5*m2*(1 - \[Rho])^4 - 327680*Ech^6*m2*(1 - \[Rho])^4 - 
   1900*m3*(1 - \[Rho])^4 + 22800*Ech*m3*(1 - \[Rho])^4 - 
   114000*Ech^2*m3*(1 - \[Rho])^4 + 304000*Ech^3*m3*(1 - \[Rho])^4 - 
   456000*Ech^4*m3*(1 - \[Rho])^4 + 364800*Ech^5*m3*(1 - \[Rho])^4 - 
   121600*Ech^6*m3*(1 - \[Rho])^4 - 460*m4*(1 - \[Rho])^4 + 
   5520*Ech*m4*(1 - \[Rho])^4 - 27600*Ech^2*m4*(1 - \[Rho])^4 + 
   73600*Ech^3*m4*(1 - \[Rho])^4 - 110400*Ech^4*m4*(1 - \[Rho])^4 + 
   88320*Ech^5*m4*(1 - \[Rho])^4 - 29440*Ech^6*m4*(1 - \[Rho])^4 + 
   280*m5*(1 - \[Rho])^4 - 3360*Ech*m5*(1 - \[Rho])^4 + 
   16800*Ech^2*m5*(1 - \[Rho])^4 - 44800*Ech^3*m5*(1 - \[Rho])^4 + 
   67200*Ech^4*m5*(1 - \[Rho])^4 - 53760*Ech^5*m5*(1 - \[Rho])^4 + 
   17920*Ech^6*m5*(1 - \[Rho])^4 + 2040*m6*(1 - \[Rho])^4 - 
   24480*Ech*m6*(1 - \[Rho])^4 + 122400*Ech^2*m6*(1 - \[Rho])^4 - 
   326400*Ech^3*m6*(1 - \[Rho])^4 + 489600*Ech^4*m6*(1 - \[Rho])^4 - 
   391680*Ech^5*m6*(1 - \[Rho])^4 + 130560*Ech^6*m6*(1 - \[Rho])^4 + 
   60*m7*(1 - \[Rho])^4 - 720*Ech*m7*(1 - \[Rho])^4 + 
   3600*Ech^2*m7*(1 - \[Rho])^4 - 9600*Ech^3*m7*(1 - \[Rho])^4 + 
   14400*Ech^4*m7*(1 - \[Rho])^4 - 11520*Ech^5*m7*(1 - \[Rho])^4 + 
   3840*Ech^6*m7*(1 - \[Rho])^4 - 15*m8*(1 - \[Rho])^4 + 
   180*Ech*m8*(1 - \[Rho])^4 - 900*Ech^2*m8*(1 - \[Rho])^4 + 
   2400*Ech^3*m8*(1 - \[Rho])^4 - 3600*Ech^4*m8*(1 - \[Rho])^4 + 
   2880*Ech^5*m8*(1 - \[Rho])^4 - 960*Ech^6*m8*(1 - \[Rho])^4 - 
   180*m9*(1 - \[Rho])^4 + 2160*Ech*m9*(1 - \[Rho])^4 - 
   10800*Ech^2*m9*(1 - \[Rho])^4 + 28800*Ech^3*m9*(1 - \[Rho])^4 - 
   43200*Ech^4*m9*(1 - \[Rho])^4 + 34560*Ech^5*m9*(1 - \[Rho])^4 - 
   11520*Ech^6*m9*(1 - \[Rho])^4 + 1296*m2*(1 - \[Rho])^5 - 
   15552*Ech*m2*(1 - \[Rho])^5 + 77760*Ech^2*m2*(1 - \[Rho])^5 - 
   207360*Ech^3*m2*(1 - \[Rho])^5 + 311040*Ech^4*m2*(1 - \[Rho])^5 - 
   248832*Ech^5*m2*(1 - \[Rho])^5 + 82944*Ech^6*m2*(1 - \[Rho])^5 + 
   1260*m3*(1 - \[Rho])^5 - 15120*Ech*m3*(1 - \[Rho])^5 + 
   75600*Ech^2*m3*(1 - \[Rho])^5 - 201600*Ech^3*m3*(1 - \[Rho])^5 + 
   302400*Ech^4*m3*(1 - \[Rho])^5 - 241920*Ech^5*m3*(1 - \[Rho])^5 + 
   80640*Ech^6*m3*(1 - \[Rho])^5 + 396*m4*(1 - \[Rho])^5 - 
   4752*Ech*m4*(1 - \[Rho])^5 + 23760*Ech^2*m4*(1 - \[Rho])^5 - 
   63360*Ech^3*m4*(1 - \[Rho])^5 + 95040*Ech^4*m4*(1 - \[Rho])^5 - 
   76032*Ech^5*m4*(1 - \[Rho])^5 + 25344*Ech^6*m4*(1 - \[Rho])^5 - 
   1224*m5*(1 - \[Rho])^5 + 14688*Ech*m5*(1 - \[Rho])^5 - 
   73440*Ech^2*m5*(1 - \[Rho])^5 + 195840*Ech^3*m5*(1 - \[Rho])^5 - 
   293760*Ech^4*m5*(1 - \[Rho])^5 + 235008*Ech^5*m5*(1 - \[Rho])^5 - 
   78336*Ech^6*m5*(1 - \[Rho])^5 - 1080*m6*(1 - \[Rho])^5 + 
   12960*Ech*m6*(1 - \[Rho])^5 - 64800*Ech^2*m6*(1 - \[Rho])^5 + 
   172800*Ech^3*m6*(1 - \[Rho])^5 - 259200*Ech^4*m6*(1 - \[Rho])^5 + 
   207360*Ech^5*m6*(1 - \[Rho])^5 - 69120*Ech^6*m6*(1 - \[Rho])^5 + 
   36*m7*(1 - \[Rho])^5 - 432*Ech*m7*(1 - \[Rho])^5 + 
   2160*Ech^2*m7*(1 - \[Rho])^5 - 5760*Ech^3*m7*(1 - \[Rho])^5 + 
   8640*Ech^4*m7*(1 - \[Rho])^5 - 6912*Ech^5*m7*(1 - \[Rho])^5 + 
   2304*Ech^6*m7*(1 - \[Rho])^5 + 45*m8*(1 - \[Rho])^5 - 
   540*Ech*m8*(1 - \[Rho])^5 + 2700*Ech^2*m8*(1 - \[Rho])^5 - 
   7200*Ech^3*m8*(1 - \[Rho])^5 + 10800*Ech^4*m8*(1 - \[Rho])^5 - 
   8640*Ech^5*m8*(1 - \[Rho])^5 + 2880*Ech^6*m8*(1 - \[Rho])^5 - 
   108*m9*(1 - \[Rho])^5 + 1296*Ech*m9*(1 - \[Rho])^5 - 
   6480*Ech^2*m9*(1 - \[Rho])^5 + 17280*Ech^3*m9*(1 - \[Rho])^5 - 
   25920*Ech^4*m9*(1 - \[Rho])^5 + 20736*Ech^5*m9*(1 - \[Rho])^5 - 
   6912*Ech^6*m9*(1 - \[Rho])^5 + 60*(-1 + 2*Ech)^6*
    (-44*m3 + 36*m4 - 24*m5 - 88*m6 + 12*m7 - 3*m8 - 36*m9 + 
     m2*(96 - 80*(1 - \[Rho])) + 20*m3*(1 - \[Rho]) - 4*m4*(1 - \[Rho]) + 
     40*m5*(1 - \[Rho]) + 72*m6*(1 - \[Rho]) - 12*m7*(1 - \[Rho]) + 
     3*m8*(1 - \[Rho]) + 36*m9*(1 - \[Rho]))*Log[1 - 2*Ech] + 
   60*(-1 + 2*Ech)^6*(-96*m2 + 44*m3 - 36*m4 + 24*m5 + 88*m6 - 12*m7 + 3*m8 + 
     36*m9 + 80*m2*(1 - \[Rho]) - 20*m3*(1 - \[Rho]) + 4*m4*(1 - \[Rho]) - 
     40*m5*(1 - \[Rho]) - 72*m6*(1 - \[Rho]) + 12*m7*(1 - \[Rho]) - 
     3*m8*(1 - \[Rho]) - 36*m9*(1 - \[Rho]))*Log[\[Rho]])/
  (1440*(-1 + 2*Ech)^6*mb^4) + 
 (((-1 + 2*Ech + \[Rho])*(640*Ech^5*\[Mu]2\[Pi]*(-6 + 8*Ech^3 + 
        2*Ech*(6 - 4*(1 - \[Rho]) + (1 - \[Rho])^2) + 4*Ech^2*(-3 - \[Rho]) + 
        9*(1 - \[Rho]) - 4*(1 - \[Rho])^2) - 10*(-1 + 2*Ech)*\[Mu]2G*
       (12 + 256*Ech^7 + 64*Ech^6*(-3 + 2*(1 - \[Rho])) + 
        32*Ech^5*(5 - 11*(1 - \[Rho]) + 2*(1 - \[Rho])^2) - 
        16*Ech^4*(15 - 26*(1 - \[Rho]) + 5*(1 - \[Rho])^2 + 
          3*(1 - \[Rho])^3) + 2*Ech*(-30 + 16*(1 - \[Rho]) + 
          5*(1 - \[Rho])^2 + 6*(1 - \[Rho])^3 - 9*(1 - \[Rho])^4) + 
        8*Ech^3*(-3 + 6*(1 - \[Rho]) - 10*(1 - \[Rho])^2 + 
          10*(1 - \[Rho])^3 - 3*(1 - \[Rho])^4) + 
        4*Ech^2*(22 - 13*(1 - \[Rho]) - 12*(1 - \[Rho])^3 + 
          9*(1 - \[Rho])^4) - 6*(1 - \[Rho]) - 2*(1 - \[Rho])^2 - 
        (1 - \[Rho])^3 + 3*(1 - \[Rho])^4) + 3*(-1 + 2*Ech)^2*mb^2*
       (240 + 512*Ech^6 - 32*Ech^5*(16 + 7*(1 - \[Rho])) + 
        16*Ech^4*(8 + 14*(1 - \[Rho]) - 7*(1 - \[Rho])^2) + 
        2*Ech*(-360 + 650*(1 - \[Rho]) - 280*(1 - \[Rho])^2 + 
          3*(1 - \[Rho])^3 - 6*(1 - \[Rho])^4) - 420*(1 - \[Rho]) + 
        170*(1 - \[Rho])^2 + 3*(1 - \[Rho])^4 + 8*Ech^3*(20 + 3*(1 - \[Rho]))*
         \[Rho]^2 + 4*Ech^2*(80 + 3*(1 - \[Rho])^2)*\[Rho]^2)))/
    (-1 + 2*Ech)^4 + 60*(2*\[Mu]2G + 3*mb^2*(4 - 5*(1 - \[Rho]) + 
       (1 - \[Rho])^2))*\[Rho]*Log[1 - 2*Ech] - 
   60*(2*\[Mu]2G + 3*mb^2*(4 - 5*(1 - \[Rho]) + (1 - \[Rho])^2))*\[Rho]*
    Log[\[Rho]])/(60*mb^2) + (3480*Ech*r1 - 45240*Ech^2*r1 + 
   248240*Ech^3*r1 - 452080*Ech^4*r1 - 290400*Ech^5*r1 + 2891200*Ech^6*r1 - 
   5071232*Ech^7*r1 + 3561216*Ech^8*r1 + 558080*Ech^9*r1 - 
   2295808*Ech^10*r1 + 798720*Ech^11*r1 + 184320*Ech^12*r1 - 16800*Ech*r10 + 
   218400*Ech^2*r10 - 1198400*Ech^3*r10 + 3637600*Ech^4*r10 - 
   6411840*Ech^5*r10 + 6805760*Ech^6*r10 - 4902400*Ech^7*r10 + 
   2012160*Ech^8*r10 + 1515520*Ech^9*r10 - 3061760*Ech^10*r10 + 
   1658880*Ech^11*r10 - 245760*Ech^12*r10 + 9600*Ech*r11 - 124800*Ech^2*r11 + 
   684800*Ech^3*r11 - 1991200*Ech^4*r11 + 3445440*Ech^5*r11 - 
   4328960*Ech^6*r11 + 5432320*Ech^7*r11 - 6528000*Ech^8*r11 + 
   5181440*Ech^9*r11 - 1853440*Ech^10*r11 - 184320*Ech^11*r11 + 
   245760*Ech^12*r11 - 6000*Ech*r12 + 78000*Ech^2*r12 - 428000*Ech^3*r12 + 
   1340800*Ech^4*r12 - 2484480*Ech^5*r12 + 2510720*Ech^6*r12 - 
   1189120*Ech^7*r12 + 176640*Ech^8*r12 + 547840*Ech^9*r12 - 
   1126400*Ech^10*r12 + 368640*Ech^11*r12 + 245760*Ech^12*r12 - 
   4200*Ech*r13 + 54600*Ech^2*r13 - 299600*Ech^3*r13 + 835600*Ech^4*r13 - 
   1323360*Ech^5*r13 + 1816640*Ech^6*r13 - 3475840*Ech^7*r13 + 
   5341440*Ech^8*r13 - 4359680*Ech^9*r13 + 1408000*Ech^10*r13 + 
   276480*Ech^11*r13 - 245760*Ech^12*r13 + 5400*Ech*r14 - 70200*Ech^2*r14 + 
   385200*Ech^3*r14 - 1198800*Ech^4*r14 + 2239200*Ech^5*r14 - 
   2270400*Ech^6*r14 + 1042560*Ech^7*r14 - 940800*Ech^8*r14 + 
   2357760*Ech^9*r14 - 2534400*Ech^10*r14 + 1198080*Ech^11*r14 - 
   245760*Ech^12*r14 + 10200*Ech*r15 - 132600*Ech^2*r15 + 727600*Ech^3*r15 - 
   2183600*Ech^4*r15 + 4050720*Ech^5*r15 - 4828480*Ech^6*r15 + 
   3347840*Ech^7*r15 - 249600*Ech^8*r15 - 2408960*Ech^9*r15 + 
   2329600*Ech^10*r15 - 583680*Ech^11*r15 - 122880*Ech^12*r15 + 
   4800*Ech*r16 - 62400*Ech^2*r16 + 342400*Ech^3*r16 - 1107200*Ech^4*r16 + 
   2328960*Ech^5*r16 - 3101440*Ech^6*r16 + 2205440*Ech^7*r16 - 
   23040*Ech^8*r16 - 1502720*Ech^9*r16 + 1254400*Ech^10*r16 - 
   276480*Ech^11*r16 - 61440*Ech^12*r16 - 5400*Ech*r17 + 70200*Ech^2*r17 - 
   385200*Ech^3*r17 + 1069200*Ech^4*r17 - 1555680*Ech^5*r17 + 
   1302720*Ech^6*r17 - 1445760*Ech^7*r17 + 3144960*Ech^8*r17 - 
   4730880*Ech^9*r17 + 3563520*Ech^10*r17 - 983040*Ech^11*r17 - 
   61440*Ech^12*r17 - 4200*Ech*r18 + 54600*Ech^2*r18 - 299600*Ech^3*r18 + 
   1058800*Ech^4*r18 - 2535840*Ech^5*r18 + 3690560*Ech^6*r18 - 
   2454400*Ech^7*r18 - 1140480*Ech^8*r18 + 3827200*Ech^9*r18 - 
   2954240*Ech^10*r18 + 645120*Ech^11*r18 + 122880*Ech^12*r18 - 
   27120*Ech*r2 + 352560*Ech^2*r2 - 1934560*Ech^3*r2 + 5789120*Ech^4*r2 - 
   9889920*Ech^5*r2 + 8855680*Ech^6*r2 - 1962752*Ech^7*r2 - 
   4637184*Ech^8*r2 + 6056960*Ech^9*r2 - 3616768*Ech^10*r2 + 
   1228800*Ech^11*r2 - 245760*Ech^12*r2 + 15480*Ech*r3 - 201240*Ech^2*r3 + 
   1104240*Ech^3*r3 - 3205680*Ech^4*r3 + 5099040*Ech^5*r3 - 
   3994560*Ech^6*r3 - 74112*Ech^7*r3 + 2831616*Ech^8*r3 - 1482240*Ech^9*r3 - 
   549888*Ech^10*r3 + 276480*Ech^11*r3 + 245760*Ech^12*r3 + 1080*Ech*r4 - 
   14040*Ech^2*r4 + 77040*Ech^3*r4 - 337680*Ech^4*r4 + 989280*Ech^5*r4 - 
   2051520*Ech^6*r4 + 3550848*Ech^7*r4 - 5385984*Ech^8*r4 + 
   5583360*Ech^9*r4 - 3283968*Ech^10*r4 + 1075200*Ech^11*r4 - 
   245760*Ech^12*r4 + 9840*Ech*r5 - 127920*Ech^2*r5 + 701920*Ech^3*r5 - 
   2092640*Ech^4*r5 + 3633600*Ech^5*r5 - 3529600*Ech^6*r5 + 
   1247744*Ech^7*r5 + 1102848*Ech^8*r5 - 1917440*Ech^9*r5 + 
   1186816*Ech^10*r5 - 215040*Ech^11*r5 - 61440*Ech^12*r5 - 10560*Ech*r6 + 
   137280*Ech^2*r6 - 753280*Ech^3*r6 + 2152160*Ech^4*r6 - 3345600*Ech^5*r6 + 
   2723200*Ech^6*r6 - 1734656*Ech^7*r6 + 3368448*Ech^8*r6 - 
   5578240*Ech^9*r6 + 4207616*Ech^10*r6 - 1136640*Ech^11*r6 - 
   61440*Ech^12*r6 + 8640*Ech*r7 - 112320*Ech^2*r7 + 616320*Ech^3*r7 - 
   1743840*Ech^4*r7 + 2523840*Ech^5*r7 - 1407360*Ech^6*r7 - 669696*Ech^7*r7 + 
   757248*Ech^8*r7 + 898560*Ech^9*r7 - 1188864*Ech^10*r7 + 276480*Ech^11*r7 + 
   61440*Ech^12*r7 + 600*Ech*r8 - 7800*Ech^2*r8 + 42800*Ech^3*r8 - 
   12400*Ech^4*r8 - 593760*Ech^5*r8 + 1608640*Ech^6*r8 - 1228160*Ech^7*r8 - 
   610560*Ech^8*r8 + 1848320*Ech^9*r8 - 1239040*Ech^10*r8 + 61440*Ech^11*r8 + 
   184320*Ech^12*r8 + 5400*Ech*r9 - 70200*Ech^2*r9 + 385200*Ech^3*r9 - 
   1162800*Ech^4*r9 + 2065440*Ech^5*r9 - 2074560*Ech^6*r9 + 
   1080960*Ech^7*r9 - 403200*Ech^8*r9 - 7680*Ech^9*r9 + 506880*Ech^10*r9 - 
   92160*Ech^11*r9 - 245760*Ech^12*r9 - 1740*r1*(1 - \[Rho]) + 
   19080*Ech*r1*(1 - \[Rho]) - 77520*Ech^2*r1*(1 - \[Rho]) + 
   110560*Ech^3*r1*(1 - \[Rho]) - 1145360*Ech^4*r1*(1 - \[Rho]) + 
   6322464*Ech^5*r1*(1 - \[Rho]) - 17500096*Ech^6*r1*(1 - \[Rho]) + 
   25655168*Ech^7*r1*(1 - \[Rho]) - 21045504*Ech^8*r1*(1 - \[Rho]) + 
   7877632*Ech^9*r1*(1 - \[Rho]) + 526336*Ech^10*r1*(1 - \[Rho]) - 
   798720*Ech^11*r1*(1 - \[Rho]) - 184320*Ech^12*r1*(1 - \[Rho]) + 
   8400*r10*(1 - \[Rho]) - 94800*Ech*r10*(1 - \[Rho]) + 
   409200*Ech^2*r10*(1 - \[Rho]) - 725600*Ech^3*r10*(1 - \[Rho]) - 
   440000*Ech^4*r10*(1 - \[Rho]) + 3745920*Ech^5*r10*(1 - \[Rho]) - 
   7161280*Ech^6*r10*(1 - \[Rho]) + 10686080*Ech^7*r10*(1 - \[Rho]) - 
   11139840*Ech^8*r10*(1 - \[Rho]) + 4641280*Ech^9*r10*(1 - \[Rho]) + 
   1484800*Ech^10*r10*(1 - \[Rho]) - 1658880*Ech^11*r10*(1 - \[Rho]) + 
   245760*Ech^12*r10*(1 - \[Rho]) - 4800*r11*(1 - \[Rho]) + 
   54000*Ech*r11*(1 - \[Rho]) - 231600*Ech^2*r11*(1 - \[Rho]) + 
   402400*Ech^3*r11*(1 - \[Rho]) - 248000*Ech^4*r11*(1 - \[Rho]) + 
   243840*Ech^5*r11*(1 - \[Rho]) - 55360*Ech^6*r11*(1 - \[Rho]) - 
   2919040*Ech^7*r11*(1 - \[Rho]) + 6839040*Ech^8*r11*(1 - \[Rho]) - 
   6033920*Ech^9*r11*(1 - \[Rho]) + 2037760*Ech^10*r11*(1 - \[Rho]) + 
   184320*Ech^11*r11*(1 - \[Rho]) - 245760*Ech^12*r11*(1 - \[Rho]) + 
   3000*r12*(1 - \[Rho]) - 36000*Ech*r12*(1 - \[Rho]) + 
   174000*Ech^2*r12*(1 - \[Rho]) - 412000*Ech^3*r12*(1 - \[Rho]) + 
   36800*Ech^4*r12*(1 - \[Rho]) + 2106240*Ech^5*r12*(1 - \[Rho]) - 
   4477760*Ech^6*r12*(1 - \[Rho]) + 4389760*Ech^7*r12*(1 - \[Rho]) - 
   3521280*Ech^8*r12*(1 - \[Rho]) + 2347520*Ech^9*r12*(1 - \[Rho]) - 
   40960*Ech^10*r12*(1 - \[Rho]) - 368640*Ech^11*r12*(1 - \[Rho]) - 
   245760*Ech^12*r12*(1 - \[Rho]) + 2100*r13*(1 - \[Rho]) - 
   23400*Ech*r13*(1 - \[Rho]) + 98400*Ech^2*r13*(1 - \[Rho]) - 
   160000*Ech^3*r13*(1 - \[Rho]) + 252800*Ech^4*r13*(1 - \[Rho]) - 
   1251840*Ech^5*r13*(1 - \[Rho]) + 2407360*Ech^6*r13*(1 - \[Rho]) + 
   519040*Ech^7*r13*(1 - \[Rho]) - 5867520*Ech^8*r13*(1 - \[Rho]) + 
   5888000*Ech^9*r13*(1 - \[Rho]) - 1899520*Ech^10*r13*(1 - \[Rho]) - 
   276480*Ech^11*r13*(1 - \[Rho]) + 245760*Ech^12*r13*(1 - \[Rho]) - 
   2700*r14*(1 - \[Rho]) + 31200*Ech*r14*(1 - \[Rho]) - 
   141000*Ech^2*r14*(1 - \[Rho]) + 285200*Ech^3*r14*(1 - \[Rho]) + 
   168800*Ech^4*r14*(1 - \[Rho]) - 2266560*Ech^5*r14*(1 - \[Rho]) + 
   4378240*Ech^6*r14*(1 - \[Rho]) - 3050240*Ech^7*r14*(1 - \[Rho]) + 
   1140480*Ech^8*r14*(1 - \[Rho]) - 2060800*Ech^9*r14*(1 - \[Rho]) + 
   2554880*Ech^10*r14*(1 - \[Rho]) - 1198080*Ech^11*r14*(1 - \[Rho]) + 
   245760*Ech^12*r14*(1 - \[Rho]) - 5100*r15*(1 - \[Rho]) + 
   57600*Ech*r15*(1 - \[Rho]) - 249000*Ech^2*r15*(1 - \[Rho]) + 
   443600*Ech^3*r15*(1 - \[Rho]) + 107600*Ech^4*r15*(1 - \[Rho]) - 
   2617440*Ech^5*r15*(1 - \[Rho]) + 6842560*Ech^6*r15*(1 - \[Rho]) - 
   9042560*Ech^7*r15*(1 - \[Rho]) + 6224640*Ech^8*r15*(1 - \[Rho]) - 
   478720*Ech^9*r15*(1 - \[Rho]) - 1838080*Ech^10*r15*(1 - \[Rho]) + 
   583680*Ech^11*r15*(1 - \[Rho]) + 122880*Ech^12*r15*(1 - \[Rho]) - 
   2400*r16*(1 - \[Rho]) + 27600*Ech*r16*(1 - \[Rho]) - 
   123600*Ech^2*r16*(1 - \[Rho]) + 244000*Ech^3*r16*(1 - \[Rho]) + 
   292000*Ech^4*r16*(1 - \[Rho]) - 3010560*Ech^5*r16*(1 - \[Rho]) + 
   7408640*Ech^6*r16*(1 - \[Rho]) - 8707840*Ech^7*r16*(1 - \[Rho]) + 
   4408320*Ech^8*r16*(1 - \[Rho]) + 601600*Ech^9*r16*(1 - \[Rho]) - 
   1479680*Ech^10*r16*(1 - \[Rho]) + 276480*Ech^11*r16*(1 - \[Rho]) + 
   61440*Ech^12*r16*(1 - \[Rho]) + 2700*r17*(1 - \[Rho]) - 
   29400*Ech*r17*(1 - \[Rho]) + 117600*Ech^2*r17*(1 - \[Rho]) - 
   156800*Ech^3*r17*(1 - \[Rho]) + 100000*Ech^4*r17*(1 - \[Rho]) - 
   1079040*Ech^5*r17*(1 - \[Rho]) + 3685760*Ech^6*r17*(1 - \[Rho]) - 
   4687360*Ech^7*r17*(1 - \[Rho]) + 1455360*Ech^8*r17*(1 - \[Rho]) + 
   2990080*Ech^9*r17*(1 - \[Rho]) - 3399680*Ech^10*r17*(1 - \[Rho]) + 
   983040*Ech^11*r17*(1 - \[Rho]) + 61440*Ech^12*r17*(1 - \[Rho]) + 
   2100*r18*(1 - \[Rho]) - 24600*Ech*r18*(1 - \[Rho]) + 
   114000*Ech^2*r18*(1 - \[Rho]) - 245600*Ech^3*r18*(1 - \[Rho]) - 
   579200*Ech^4*r18*(1 - \[Rho]) + 5013120*Ech^5*r18*(1 - \[Rho]) - 
   12465280*Ech^6*r18*(1 - \[Rho]) + 15015680*Ech^7*r18*(1 - \[Rho]) - 
   7845120*Ech^8*r18*(1 - \[Rho]) - 1349120*Ech^9*r18*(1 - \[Rho]) + 
   3097600*Ech^10*r18*(1 - \[Rho]) - 645120*Ech^11*r18*(1 - \[Rho]) - 
   122880*Ech^12*r18*(1 - \[Rho]) + 13560*r2*(1 - \[Rho]) - 
   159720*Ech*r2*(1 - \[Rho]) + 747480*Ech^2*r2*(1 - \[Rho]) - 
   1648240*Ech^3*r2*(1 - \[Rho]) + 967040*Ech^4*r2*(1 - \[Rho]) + 
   2834304*Ech^5*r2*(1 - \[Rho]) - 6136256*Ech^6*r2*(1 - \[Rho]) + 
   5304448*Ech^7*r2*(1 - \[Rho]) - 286464*Ech^8*r2*(1 - \[Rho]) - 
   4115968*Ech^9*r2*(1 - \[Rho]) + 3547136*Ech^10*r2*(1 - \[Rho]) - 
   1228800*Ech^11*r2*(1 - \[Rho]) + 245760*Ech^12*r2*(1 - \[Rho]) - 
   7740*r3*(1 - \[Rho]) + 91080*Ech*r3*(1 - \[Rho]) - 
   425520*Ech^2*r3*(1 - \[Rho]) + 934560*Ech^3*r3*(1 - \[Rho]) - 
   1006560*Ech^4*r3*(1 - \[Rho]) + 1134144*Ech^5*r3*(1 - \[Rho]) - 
   2481216*Ech^6*r3*(1 - \[Rho]) + 5159808*Ech^7*r3*(1 - \[Rho]) - 
   7294464*Ech^8*r3*(1 - \[Rho]) + 5164032*Ech^9*r3*(1 - \[Rho]) - 
   850944*Ech^10*r3*(1 - \[Rho]) - 276480*Ech^11*r3*(1 - \[Rho]) - 
   245760*Ech^12*r3*(1 - \[Rho]) - 540*r4*(1 - \[Rho]) + 
   5280*Ech*r4*(1 - \[Rho]) - 15720*Ech^2*r4*(1 - \[Rho]) - 
   11440*Ech^3*r4*(1 - \[Rho]) + 681440*Ech^4*r4*(1 - \[Rho]) - 
   3093696*Ech^5*r4*(1 - \[Rho]) + 6492544*Ech^6*r4*(1 - \[Rho]) - 
   7837952*Ech^7*r4*(1 - \[Rho]) + 7585536*Ech^8*r4*(1 - \[Rho]) - 
   6496768*Ech^9*r4*(1 - \[Rho]) + 3623936*Ech^10*r4*(1 - \[Rho]) - 
   1075200*Ech^11*r4*(1 - \[Rho]) + 245760*Ech^12*r4*(1 - \[Rho]) - 
   4920*r5*(1 - \[Rho]) + 56640*Ech*r5*(1 - \[Rho]) - 
   254160*Ech^2*r5*(1 - \[Rho]) + 504480*Ech^3*r5*(1 - \[Rho]) - 
   163680*Ech^4*r5*(1 - \[Rho]) - 1314048*Ech^5*r5*(1 - \[Rho]) + 
   2979072*Ech^6*r5*(1 - \[Rho]) - 2808576*Ech^7*r5*(1 - \[Rho]) + 
   1218048*Ech^8*r5*(1 - \[Rho]) + 631296*Ech^9*r5*(1 - \[Rho]) - 
   924672*Ech^10*r5*(1 - \[Rho]) + 215040*Ech^11*r5*(1 - \[Rho]) + 
   61440*Ech^12*r5*(1 - \[Rho]) + 5280*r6*(1 - \[Rho]) - 
   60360*Ech*r6*(1 - \[Rho]) + 267240*Ech^2*r6*(1 - \[Rho]) - 
   511120*Ech^3*r6*(1 - \[Rho]) + 493520*Ech^4*r6*(1 - \[Rho]) - 
   1167648*Ech^5*r6*(1 - \[Rho]) + 4238272*Ech^6*r6*(1 - \[Rho]) - 
   6843776*Ech^7*r6*(1 - \[Rho]) + 3790848*Ech^8*r6*(1 - \[Rho]) + 
   2295296*Ech^9*r6*(1 - \[Rho]) - 3638272*Ech^10*r6*(1 - \[Rho]) + 
   1136640*Ech^11*r6*(1 - \[Rho]) + 61440*Ech^12*r6*(1 - \[Rho]) - 
   4320*r7*(1 - \[Rho]) + 51240*Ech*r7*(1 - \[Rho]) - 
   242760*Ech^2*r7*(1 - \[Rho]) + 550480*Ech^3*r7*(1 - \[Rho]) - 
   811280*Ech^4*r7*(1 - \[Rho]) + 2020512*Ech^5*r7*(1 - \[Rho]) - 
   5234368*Ech^6*r7*(1 - \[Rho]) + 7892864*Ech^7*r7*(1 - \[Rho]) - 
   5809152*Ech^8*r7*(1 - \[Rho]) + 733696*Ech^9*r7*(1 - \[Rho]) + 
   1143808*Ech^10*r7*(1 - \[Rho]) - 276480*Ech^11*r7*(1 - \[Rho]) - 
   61440*Ech^12*r7*(1 - \[Rho]) - 300*r8*(1 - \[Rho]) + 
   1800*Ech*r8*(1 - \[Rho]) + 6000*Ech^2*r8*(1 - \[Rho]) - 
   87200*Ech^3*r8*(1 - \[Rho]) - 179600*Ech^4*r8*(1 - \[Rho]) + 
   3332640*Ech^5*r8*(1 - \[Rho]) - 9933760*Ech^6*r8*(1 - \[Rho]) + 
   12556160*Ech^7*r8*(1 - \[Rho]) - 7799040*Ech^8*r8*(1 - \[Rho]) + 
   1438720*Ech^9*r8*(1 - \[Rho]) + 747520*Ech^10*r8*(1 - \[Rho]) - 
   61440*Ech^11*r8*(1 - \[Rho]) - 184320*Ech^12*r8*(1 - \[Rho]) - 
   2700*r9*(1 - \[Rho]) + 31200*Ech*r9*(1 - \[Rho]) - 
   141000*Ech^2*r9*(1 - \[Rho]) + 285200*Ech^3*r9*(1 - \[Rho]) - 
   18400*Ech^4*r9*(1 - \[Rho]) - 1154880*Ech^5*r9*(1 - \[Rho]) + 
   2201920*Ech^6*r9*(1 - \[Rho]) - 1819520*Ech^7*r9*(1 - \[Rho]) + 
   1866240*Ech^8*r9*(1 - \[Rho]) - 2145280*Ech^9*r9*(1 - \[Rho]) + 
   558080*Ech^10*r9*(1 - \[Rho]) + 92160*Ech^11*r9*(1 - \[Rho]) + 
   245760*Ech^12*r9*(1 - \[Rho]) + 1770*r1*(1 - \[Rho])^2 - 
   22980*Ech*r1*(1 - \[Rho])^2 + 125280*Ech^2*r1*(1 - \[Rho])^2 - 
   367200*Ech^3*r1*(1 - \[Rho])^2 + 2774880*Ech^4*r1*(1 - \[Rho])^2 - 
   12402912*Ech^5*r1*(1 - \[Rho])^2 + 30477888*Ech^6*r1*(1 - \[Rho])^2 - 
   40926336*Ech^7*r1*(1 - \[Rho])^2 + 31107840*Ech^8*r1*(1 - \[Rho])^2 - 
   12278784*Ech^9*r1*(1 - \[Rho])^2 + 1769472*Ech^10*r1*(1 - \[Rho])^2 - 
   7200*r10*(1 - \[Rho])^2 + 94800*Ech*r10*(1 - \[Rho])^2 - 
   526800*Ech^2*r10*(1 - \[Rho])^2 + 1588000*Ech^3*r10*(1 - \[Rho])^2 - 
   2259200*Ech^4*r10*(1 - \[Rho])^2 + 1130880*Ech^5*r10*(1 - \[Rho])^2 + 
   1330880*Ech^6*r10*(1 - \[Rho])^2 - 6305920*Ech^7*r10*(1 - \[Rho])^2 + 
   9888000*Ech^8*r10*(1 - \[Rho])^2 - 6571520*Ech^9*r10*(1 - \[Rho])^2 + 
   1576960*Ech^10*r10*(1 - \[Rho])^2 + 4200*r11*(1 - \[Rho])^2 - 
   55200*Ech*r11*(1 - \[Rho])^2 + 306000*Ech^2*r11*(1 - \[Rho])^2 - 
   919200*Ech^3*r11*(1 - \[Rho])^2 + 2342400*Ech^4*r11*(1 - \[Rho])^2 - 
   6076800*Ech^5*r11*(1 - \[Rho])^2 + 11016000*Ech^6*r11*(1 - \[Rho])^2 - 
   10800000*Ech^7*r11*(1 - \[Rho])^2 + 4734720*Ech^8*r11*(1 - \[Rho])^2 - 
   391680*Ech^9*r11*(1 - \[Rho])^2 - 184320*Ech^10*r11*(1 - \[Rho])^2 - 
   1500*r12*(1 - \[Rho])^2 + 21000*Ech*r12*(1 - \[Rho])^2 - 
   126000*Ech^2*r12*(1 - \[Rho])^2 + 420000*Ech^3*r12*(1 - \[Rho])^2 - 
   112800*Ech^4*r12*(1 - \[Rho])^2 - 3207360*Ech^5*r12*(1 - \[Rho])^2 + 
   8629440*Ech^6*r12*(1 - \[Rho])^2 - 10120320*Ech^7*r12*(1 - \[Rho])^2 + 
   7100160*Ech^8*r12*(1 - \[Rho])^2 - 3770880*Ech^9*r12*(1 - \[Rho])^2 + 
   1167360*Ech^10*r12*(1 - \[Rho])^2 - 1950*r13*(1 - \[Rho])^2 + 
   25500*Ech*r13*(1 - \[Rho])^2 - 140400*Ech^2*r13*(1 - \[Rho])^2 + 
   417600*Ech^3*r13*(1 - \[Rho])^2 - 1393200*Ech^4*r13*(1 - \[Rho])^2 + 
   5077920*Ech^5*r13*(1 - \[Rho])^2 - 10855680*Ech^6*r13*(1 - \[Rho])^2 + 
   11243520*Ech^7*r13*(1 - \[Rho])^2 - 4519680*Ech^8*r13*(1 - \[Rho])^2 - 
   284160*Ech^9*r13*(1 - \[Rho])^2 + 491520*Ech^10*r13*(1 - \[Rho])^2 + 
   1950*r14*(1 - \[Rho])^2 - 26100*Ech*r14*(1 - \[Rho])^2 + 
   148200*Ech^2*r14*(1 - \[Rho])^2 - 460400*Ech^3*r14*(1 - \[Rho])^2 + 
   300400*Ech^4*r14*(1 - \[Rho])^2 + 2673120*Ech^5*r14*(1 - \[Rho])^2 - 
   7890880*Ech^6*r14*(1 - \[Rho])^2 + 8543360*Ech^7*r14*(1 - \[Rho])^2 - 
   3901440*Ech^8*r14*(1 - \[Rho])^2 + 563200*Ech^9*r14*(1 - \[Rho])^2 - 
   20480*Ech^10*r14*(1 - \[Rho])^2 + 4350*r15*(1 - \[Rho])^2 - 
   57300*Ech*r15*(1 - \[Rho])^2 + 318600*Ech^2*r15*(1 - \[Rho])^2 - 
   961200*Ech^3*r15*(1 - \[Rho])^2 + 1656000*Ech^4*r15*(1 - \[Rho])^2 - 
   484800*Ech^5*r15*(1 - \[Rho])^2 - 4166400*Ech^6*r15*(1 - \[Rho])^2 + 
   8601600*Ech^7*r15*(1 - \[Rho])^2 - 8263680*Ech^8*r15*(1 - \[Rho])^2 + 
   3640320*Ech^9*r15*(1 - \[Rho])^2 - 491520*Ech^10*r15*(1 - \[Rho])^2 + 
   1800*r16*(1 - \[Rho])^2 - 24000*Ech*r16*(1 - \[Rho])^2 + 
   135600*Ech^2*r16*(1 - \[Rho])^2 - 418400*Ech^3*r16*(1 - \[Rho])^2 + 
   212800*Ech^4*r16*(1 - \[Rho])^2 + 2870880*Ech^5*r16*(1 - \[Rho])^2 - 
   9334720*Ech^6*r16*(1 - \[Rho])^2 + 13047680*Ech^7*r16*(1 - \[Rho])^2 - 
   8997120*Ech^8*r16*(1 - \[Rho])^2 + 2268160*Ech^9*r16*(1 - \[Rho])^2 + 
   225280*Ech^10*r16*(1 - \[Rho])^2 - 2850*r17*(1 - \[Rho])^2 + 
   36900*Ech*r17*(1 - \[Rho])^2 - 200400*Ech^2*r17*(1 - \[Rho])^2 + 
   584000*Ech^3*r17*(1 - \[Rho])^2 - 1555600*Ech^4*r17*(1 - \[Rho])^2 + 
   4764480*Ech^5*r17*(1 - \[Rho])^2 - 10334720*Ech^6*r17*(1 - \[Rho])^2 + 
   13070080*Ech^7*r17*(1 - \[Rho])^2 - 9427200*Ech^8*r17*(1 - \[Rho])^2 + 
   3169280*Ech^9*r17*(1 - \[Rho])^2 - 163840*Ech^10*r17*(1 - \[Rho])^2 - 
   1350*r18*(1 - \[Rho])^2 + 18300*Ech*r18*(1 - \[Rho])^2 - 
   105600*Ech^2*r18*(1 - \[Rho])^2 + 335200*Ech^3*r18*(1 - \[Rho])^2 + 
   523600*Ech^4*r18*(1 - \[Rho])^2 - 6740640*Ech^5*r18*(1 - \[Rho])^2 + 
   18829760*Ech^6*r18*(1 - \[Rho])^2 - 25651840*Ech^7*r18*(1 - \[Rho])^2 + 
   18209280*Ech^8*r18*(1 - \[Rho])^2 - 5212160*Ech^9*r18*(1 - \[Rho])^2 - 
   143360*Ech^10*r18*(1 - \[Rho])^2 - 8280*r2*(1 - \[Rho])^2 + 
   112920*Ech*r2*(1 - \[Rho])^2 - 656520*Ech^2*r2*(1 - \[Rho])^2 + 
   2104400*Ech^3*r2*(1 - \[Rho])^2 - 3524320*Ech^4*r2*(1 - \[Rho])^2 + 
   2209728*Ech^5*r2*(1 - \[Rho])^2 + 2129728*Ech^6*r2*(1 - \[Rho])^2 - 
   7542656*Ech^7*r2*(1 - \[Rho])^2 + 8006400*Ech^8*r2*(1 - \[Rho])^2 - 
   3019264*Ech^9*r2*(1 - \[Rho])^2 + 69632*Ech^10*r2*(1 - \[Rho])^2 + 
   4770*r3*(1 - \[Rho])^2 - 64980*Ech*r3*(1 - \[Rho])^2 + 
   377280*Ech^2*r3*(1 - \[Rho])^2 - 1207200*Ech^3*r3*(1 - \[Rho])^2 + 
   2860080*Ech^4*r3*(1 - \[Rho])^2 - 6413472*Ech^5*r3*(1 - \[Rho])^2 + 
   10192128*Ech^6*r3*(1 - \[Rho])^2 - 10131456*Ech^7*r3*(1 - \[Rho])^2 + 
   7315200*Ech^8*r3*(1 - \[Rho])^2 - 4299264*Ech^9*r3*(1 - \[Rho])^2 + 
   1400832*Ech^10*r3*(1 - \[Rho])^2 + 870*r4*(1 - \[Rho])^2 - 
   10980*Ech*r4*(1 - \[Rho])^2 + 57480*Ech^2*r4*(1 - \[Rho])^2 - 
   158000*Ech^3*r4*(1 - \[Rho])^2 - 675920*Ech^4*r4*(1 - \[Rho])^2 + 
   4895328*Ech^5*r4*(1 - \[Rho])^2 - 11611072*Ech^6*r4*(1 - \[Rho])^2 + 
   12988544*Ech^7*r4*(1 - \[Rho])^2 - 7449600*Ech^8*r4*(1 - \[Rho])^2 + 
   2215936*Ech^9*r4*(1 - \[Rho])^2 - 339968*Ech^10*r4*(1 - \[Rho])^2 + 
   3660*r5*(1 - \[Rho])^2 - 48840*Ech*r5*(1 - \[Rho])^2 + 
   276240*Ech^2*r5*(1 - \[Rho])^2 - 853600*Ech^3*r5*(1 - \[Rho])^2 + 
   1605440*Ech^4*r5*(1 - \[Rho])^2 - 1673376*Ech^5*r5*(1 - \[Rho])^2 + 
   178624*Ech^6*r5*(1 - \[Rho])^2 + 1578112*Ech^7*r5*(1 - \[Rho])^2 - 
   2384640*Ech^8*r5*(1 - \[Rho])^2 + 1353728*Ech^9*r5*(1 - \[Rho])^2 - 
   262144*Ech^10*r5*(1 - \[Rho])^2 - 4140*r6*(1 - \[Rho])^2 + 
   54960*Ech*r6*(1 - \[Rho])^2 - 308760*Ech^2*r6*(1 - \[Rho])^2 + 
   945200*Ech^3*r6*(1 - \[Rho])^2 - 2348560*Ech^4*r6*(1 - \[Rho])^2 + 
   5788224*Ech^5*r6*(1 - \[Rho])^2 - 11576576*Ech^6*r6*(1 - \[Rho])^2 + 
   15085312*Ech^7*r6*(1 - \[Rho])^2 - 11792640*Ech^8*r6*(1 - \[Rho])^2 + 
   4656128*Ech^9*r6*(1 - \[Rho])^2 - 569344*Ech^10*r6*(1 - \[Rho])^2 + 
   2460*r7*(1 - \[Rho])^2 - 33840*Ech*r7*(1 - \[Rho])^2 + 
   198840*Ech^2*r7*(1 - \[Rho])^2 - 646000*Ech^3*r7*(1 - \[Rho])^2 + 
   1748240*Ech^4*r7*(1 - \[Rho])^2 - 4973376*Ech^5*r7*(1 - \[Rho])^2 + 
   10196224*Ech^6*r7*(1 - \[Rho])^2 - 12831488*Ech^7*r7*(1 - \[Rho])^2 + 
   9212160*Ech^8*r7*(1 - \[Rho])^2 - 2870272*Ech^9*r7*(1 - \[Rho])^2 + 
   45056*Ech^10*r7*(1 - \[Rho])^2 + 1050*r8*(1 - \[Rho])^2 - 
   12900*Ech*r8*(1 - \[Rho])^2 + 64800*Ech^2*r8*(1 - \[Rho])^2 - 
   165600*Ech^3*r8*(1 - \[Rho])^2 + 1029600*Ech^4*r8*(1 - \[Rho])^2 - 
   6674400*Ech^5*r8*(1 - \[Rho])^2 + 18484800*Ech^6*r8*(1 - \[Rho])^2 - 
   24435840*Ech^7*r8*(1 - \[Rho])^2 + 17130240*Ech^8*r8*(1 - \[Rho])^2 - 
   5729280*Ech^9*r8*(1 - \[Rho])^2 + 491520*Ech^10*r8*(1 - \[Rho])^2 + 
   1950*r9*(1 - \[Rho])^2 - 26100*Ech*r9*(1 - \[Rho])^2 + 
   148200*Ech^2*r9*(1 - \[Rho])^2 - 460400*Ech^3*r9*(1 - \[Rho])^2 + 
   631600*Ech^4*r9*(1 - \[Rho])^2 + 474720*Ech^5*r9*(1 - \[Rho])^2 - 
   2519680*Ech^6*r9*(1 - \[Rho])^2 + 2735360*Ech^7*r9*(1 - \[Rho])^2 - 
   1992960*Ech^8*r9*(1 - \[Rho])^2 + 2106880*Ech^9*r9*(1 - \[Rho])^2 - 
   1064960*Ech^10*r9*(1 - \[Rho])^2 + 13520*r1*(1 - \[Rho])^3 - 
   189280*Ech*r1*(1 - \[Rho])^3 + 1135680*Ech^2*r1*(1 - \[Rho])^3 - 
   3785600*Ech^3*r1*(1 - \[Rho])^3 + 5951200*Ech^4*r1*(1 - \[Rho])^3 - 
   131808*Ech^5*r1*(1 - \[Rho])^3 - 16439488*Ech^6*r1*(1 - \[Rho])^3 + 
   27341696*Ech^7*r1*(1 - \[Rho])^3 - 19590912*Ech^8*r1*(1 - \[Rho])^3 + 
   5548032*Ech^9*r1*(1 - \[Rho])^3 + 100*r10*(1 - \[Rho])^3 - 
   1400*Ech*r10*(1 - \[Rho])^3 + 8400*Ech^2*r10*(1 - \[Rho])^3 - 
   28000*Ech^3*r10*(1 - \[Rho])^3 - 332800*Ech^4*r10*(1 - \[Rho])^3 + 
   1123200*Ech^5*r10*(1 - \[Rho])^3 - 1054400*Ech^6*r10*(1 - \[Rho])^3 + 
   983680*Ech^7*r10*(1 - \[Rho])^3 - 1163520*Ech^8*r10*(1 - \[Rho])^3 + 
   529920*Ech^9*r10*(1 - \[Rho])^3 - 100*r11*(1 - \[Rho])^3 + 
   1400*Ech*r11*(1 - \[Rho])^3 - 8400*Ech^2*r11*(1 - \[Rho])^3 + 
   28000*Ech^3*r11*(1 - \[Rho])^3 - 675200*Ech^4*r11*(1 - \[Rho])^3 + 
   4049280*Ech^5*r11*(1 - \[Rho])^3 - 10073920*Ech^6*r11*(1 - \[Rho])^3 + 
   12517760*Ech^7*r11*(1 - \[Rho])^3 - 7868160*Ech^8*r11*(1 - \[Rho])^3 + 
   2050560*Ech^9*r11*(1 - \[Rho])^3 - 500*r12*(1 - \[Rho])^3 + 
   7000*Ech*r12*(1 - \[Rho])^3 - 42000*Ech^2*r12*(1 - \[Rho])^3 + 
   140000*Ech^3*r12*(1 - \[Rho])^3 - 892000*Ech^4*r12*(1 - \[Rho])^3 + 
   4152000*Ech^5*r12*(1 - \[Rho])^3 - 9464000*Ech^6*r12*(1 - \[Rho])^3 + 
   11090560*Ech^7*r12*(1 - \[Rho])^3 - 6685440*Ech^8*r12*(1 - \[Rho])^3 + 
   1712640*Ech^9*r12*(1 - \[Rho])^3 + 100*r13*(1 - \[Rho])^3 - 
   1400*Ech*r13*(1 - \[Rho])^3 + 8400*Ech^2*r13*(1 - \[Rho])^3 - 
   28000*Ech^3*r13*(1 - \[Rho])^3 + 599600*Ech^4*r13*(1 - \[Rho])^3 - 
   3724320*Ech^5*r13*(1 - \[Rho])^3 + 9556480*Ech^6*r13*(1 - \[Rho])^3 - 
   12062720*Ech^7*r13*(1 - \[Rho])^3 + 7599360*Ech^8*r13*(1 - \[Rho])^3 - 
   1973760*Ech^9*r13*(1 - \[Rho])^3 + 150*r14*(1 - \[Rho])^3 - 
   2100*Ech*r14*(1 - \[Rho])^3 + 12600*Ech^2*r14*(1 - \[Rho])^3 - 
   42000*Ech^3*r14*(1 - \[Rho])^3 + 526800*Ech^4*r14*(1 - \[Rho])^3 - 
   3228000*Ech^5*r14*(1 - \[Rho])^3 + 8280000*Ech^6*r14*(1 - \[Rho])^3 - 
   10220160*Ech^7*r14*(1 - \[Rho])^3 + 6282240*Ech^8*r14*(1 - \[Rho])^3 - 
   1597440*Ech^9*r14*(1 - \[Rho])^3 - 50*r15*(1 - \[Rho])^3 + 
   700*Ech*r15*(1 - \[Rho])^3 - 4200*Ech^2*r15*(1 - \[Rho])^3 + 
   14000*Ech^3*r15*(1 - \[Rho])^3 - 20800*Ech^4*r15*(1 - \[Rho])^3 - 
   592320*Ech^5*r15*(1 - \[Rho])^3 + 2414080*Ech^6*r15*(1 - \[Rho])^3 - 
   3607040*Ech^7*r15*(1 - \[Rho])^3 + 2826240*Ech^8*r15*(1 - \[Rho])^3 - 
   906240*Ech^9*r15*(1 - \[Rho])^3 - 3500*r16*(1 - \[Rho])^3 + 
   49000*Ech*r16*(1 - \[Rho])^3 - 294000*Ech^2*r16*(1 - \[Rho])^3 + 
   980000*Ech^3*r16*(1 - \[Rho])^3 - 1614400*Ech^4*r16*(1 - \[Rho])^3 + 
   61920*Ech^5*r16*(1 - \[Rho])^3 + 4448320*Ech^6*r16*(1 - \[Rho])^3 - 
   7614080*Ech^7*r16*(1 - \[Rho])^3 + 5687040*Ech^8*r16*(1 - \[Rho])^3 - 
   1674240*Ech^9*r16*(1 - \[Rho])^3 - 3300*r17*(1 - \[Rho])^3 + 
   46200*Ech*r17*(1 - \[Rho])^3 - 277200*Ech^2*r17*(1 - \[Rho])^3 + 
   924000*Ech^3*r17*(1 - \[Rho])^3 - 1455600*Ech^4*r17*(1 - \[Rho])^3 - 
   412800*Ech^5*r17*(1 - \[Rho])^3 + 5347200*Ech^6*r17*(1 - \[Rho])^3 - 
   8478720*Ech^7*r17*(1 - \[Rho])^3 + 6170880*Ech^8*r17*(1 - \[Rho])^3 - 
   1812480*Ech^9*r17*(1 - \[Rho])^3 + 7000*r18*(1 - \[Rho])^3 - 
   98000*Ech*r18*(1 - \[Rho])^3 + 588000*Ech^2*r18*(1 - \[Rho])^3 - 
   1960000*Ech^3*r18*(1 - \[Rho])^3 + 3153200*Ech^4*r18*(1 - \[Rho])^3 + 
   201120*Ech^5*r18*(1 - \[Rho])^3 - 9414080*Ech^6*r18*(1 - \[Rho])^3 + 
   15683200*Ech^7*r18*(1 - \[Rho])^3 - 11642880*Ech^8*r18*(1 - \[Rho])^3 + 
   3425280*Ech^9*r18*(1 - \[Rho])^3 - 1510*r2*(1 - \[Rho])^3 + 
   21140*Ech*r2*(1 - \[Rho])^3 - 126840*Ech^2*r2*(1 - \[Rho])^3 + 
   422800*Ech^3*r2*(1 - \[Rho])^3 - 1248800*Ech^4*r2*(1 - \[Rho])^3 + 
   2956992*Ech^5*r2*(1 - \[Rho])^3 - 4391488*Ech^6*r2*(1 - \[Rho])^3 + 
   5123456*Ech^7*r2*(1 - \[Rho])^3 - 4023552*Ech^8*r2*(1 - \[Rho])^3 + 
   1347072*Ech^9*r2*(1 - \[Rho])^3 + 840*r3*(1 - \[Rho])^3 - 
   11760*Ech*r3*(1 - \[Rho])^3 + 70560*Ech^2*r3*(1 - \[Rho])^3 - 
   235200*Ech^3*r3*(1 - \[Rho])^3 + 27600*Ech^4*r3*(1 - \[Rho])^3 + 
   2632992*Ech^5*r3*(1 - \[Rho])^3 - 7461888*Ech^6*r3*(1 - \[Rho])^3 + 
   9056256*Ech^7*r3*(1 - \[Rho])^3 - 5405952*Ech^8*r3*(1 - \[Rho])^3 + 
   1347072*Ech^9*r3*(1 - \[Rho])^3 - 210*r4*(1 - \[Rho])^3 + 
   2940*Ech*r4*(1 - \[Rho])^3 - 17640*Ech^2*r4*(1 - \[Rho])^3 + 
   58800*Ech^3*r4*(1 - \[Rho])^3 + 613200*Ech^4*r4*(1 - \[Rho])^3 - 
   4211808*Ech^5*r4*(1 - \[Rho])^3 + 10763712*Ech^6*r4*(1 - \[Rho])^3 - 
   13436544*Ech^7*r4*(1 - \[Rho])^3 + 8475648*Ech^8*r4*(1 - \[Rho])^3 - 
   2224128*Ech^9*r4*(1 - \[Rho])^3 + 220*r5*(1 - \[Rho])^3 - 
   3080*Ech*r5*(1 - \[Rho])^3 + 18480*Ech^2*r5*(1 - \[Rho])^3 - 
   61600*Ech^3*r5*(1 - \[Rho])^3 + 36800*Ech^4*r5*(1 - \[Rho])^3 + 
   197856*Ech^5*r5*(1 - \[Rho])^3 - 344384*Ech^6*r5*(1 - \[Rho])^3 + 
   427648*Ech^7*r5*(1 - \[Rho])^3 - 151296*Ech^8*r5*(1 - \[Rho])^3 - 
   6144*Ech^9*r5*(1 - \[Rho])^3 - 7330*r6*(1 - \[Rho])^3 + 
   102620*Ech*r6*(1 - \[Rho])^3 - 615720*Ech^2*r6*(1 - \[Rho])^3 + 
   2052400*Ech^3*r6*(1 - \[Rho])^3 - 3633200*Ech^4*r6*(1 - \[Rho])^3 + 
   2105856*Ech^5*r6*(1 - \[Rho])^3 + 3775616*Ech^6*r6*(1 - \[Rho])^3 - 
   8177152*Ech^7*r6*(1 - \[Rho])^3 + 6299904*Ech^8*r6*(1 - \[Rho])^3 - 
   1849344*Ech^9*r6*(1 - \[Rho])^3 + 7770*r7*(1 - \[Rho])^3 - 
   108780*Ech*r7*(1 - \[Rho])^3 + 652680*Ech^2*r7*(1 - \[Rho])^3 - 
   2175600*Ech^3*r7*(1 - \[Rho])^3 + 4052400*Ech^4*r7*(1 - \[Rho])^3 - 
   3078144*Ech^5*r7*(1 - \[Rho])^3 - 2093184*Ech^6*r7*(1 - \[Rho])^3 + 
   6363648*Ech^7*r7*(1 - \[Rho])^3 - 5181696*Ech^8*r7*(1 - \[Rho])^3 + 
   1529856*Ech^9*r7*(1 - \[Rho])^3 + 3200*r8*(1 - \[Rho])^3 - 
   44800*Ech*r8*(1 - \[Rho])^3 + 268800*Ech^2*r8*(1 - \[Rho])^3 - 
   896000*Ech^3*r8*(1 - \[Rho])^3 + 1237600*Ech^4*r8*(1 - \[Rho])^3 + 
   2464800*Ech^5*r8*(1 - \[Rho])^3 - 11934400*Ech^6*r8*(1 - \[Rho])^3 + 
   17502080*Ech^7*r8*(1 - \[Rho])^3 - 12107520*Ech^8*r8*(1 - \[Rho])^3 + 
   3409920*Ech^9*r8*(1 - \[Rho])^3 + 150*r9*(1 - \[Rho])^3 - 
   2100*Ech*r9*(1 - \[Rho])^3 + 12600*Ech^2*r9*(1 - \[Rho])^3 - 
   42000*Ech^3*r9*(1 - \[Rho])^3 + 282000*Ech^4*r9*(1 - \[Rho])^3 - 
   1498080*Ech^5*r9*(1 - \[Rho])^3 + 3592320*Ech^6*r9*(1 - \[Rho])^3 - 
   3928320*Ech^7*r9*(1 - \[Rho])^3 + 1900800*Ech^8*r9*(1 - \[Rho])^3 - 
   345600*Ech^9*r9*(1 - \[Rho])^3 - 30245*r1*(1 - \[Rho])^4 + 
   423430*Ech*r1*(1 - \[Rho])^4 - 2540580*Ech^2*r1*(1 - \[Rho])^4 + 
   8468600*Ech^3*r1*(1 - \[Rho])^4 - 16477840*Ech^4*r1*(1 - \[Rho])^4 + 
   17721696*Ech^5*r1*(1 - \[Rho])^4 - 6908864*Ech^6*r1*(1 - \[Rho])^4 - 
   4862336*Ech^7*r1*(1 - \[Rho])^4 + 5967360*Ech^8*r1*(1 - \[Rho])^4 - 
   1704960*Ech^9*r1*(1 - \[Rho])^4 - 7250*r10*(1 - \[Rho])^4 + 
   101500*Ech*r10*(1 - \[Rho])^4 - 609000*Ech^2*r10*(1 - \[Rho])^4 + 
   2030000*Ech^3*r10*(1 - \[Rho])^4 - 3937600*Ech^4*r10*(1 - \[Rho])^4 + 
   4410240*Ech^5*r10*(1 - \[Rho])^4 - 2586560*Ech^6*r10*(1 - \[Rho])^4 + 
   300160*Ech^7*r10*(1 - \[Rho])^4 + 403200*Ech^8*r10*(1 - \[Rho])^4 - 
   115200*Ech^9*r10*(1 - \[Rho])^4 - 1850*r11*(1 - \[Rho])^4 + 
   25900*Ech*r11*(1 - \[Rho])^4 - 155400*Ech^2*r11*(1 - \[Rho])^4 + 
   518000*Ech^3*r11*(1 - \[Rho])^4 - 856000*Ech^4*r11*(1 - \[Rho])^4 + 
   51840*Ech^5*r11*(1 - \[Rho])^4 + 2299840*Ech^6*r11*(1 - \[Rho])^4 - 
   3904640*Ech^7*r11*(1 - \[Rho])^4 + 2822400*Ech^8*r11*(1 - \[Rho])^4 - 
   806400*Ech^9*r11*(1 - \[Rho])^4 - 3100*r12*(1 - \[Rho])^4 + 
   43400*Ech*r12*(1 - \[Rho])^4 - 260400*Ech^2*r12*(1 - \[Rho])^4 + 
   868000*Ech^3*r12*(1 - \[Rho])^4 - 1548800*Ech^4*r12*(1 - \[Rho])^4 + 
   844800*Ech^5*r12*(1 - \[Rho])^4 + 1860800*Ech^6*r12*(1 - \[Rho])^4 - 
   3902080*Ech^7*r12*(1 - \[Rho])^4 + 2929920*Ech^8*r12*(1 - \[Rho])^4 - 
   837120*Ech^9*r12*(1 - \[Rho])^4 + 1775*r13*(1 - \[Rho])^4 - 
   24850*Ech*r13*(1 - \[Rho])^4 + 149100*Ech^2*r13*(1 - \[Rho])^4 - 
   497000*Ech^3*r13*(1 - \[Rho])^4 + 839200*Ech^4*r13*(1 - \[Rho])^4 - 
   139200*Ech^5*r13*(1 - \[Rho])^4 - 2017600*Ech^6*r13*(1 - \[Rho])^4 + 
   3516800*Ech^7*r13*(1 - \[Rho])^4 - 2553600*Ech^8*r13*(1 - \[Rho])^4 + 
   729600*Ech^9*r13*(1 - \[Rho])^4 + 2675*r14*(1 - \[Rho])^4 - 
   37450*Ech*r14*(1 - \[Rho])^4 + 224700*Ech^2*r14*(1 - \[Rho])^4 - 
   749000*Ech^3*r14*(1 - \[Rho])^4 + 1364800*Ech^4*r14*(1 - \[Rho])^4 - 
   812160*Ech^5*r14*(1 - \[Rho])^4 - 1567360*Ech^6*r14*(1 - \[Rho])^4 + 
   3418880*Ech^7*r14*(1 - \[Rho])^4 - 2580480*Ech^8*r14*(1 - \[Rho])^4 + 
   737280*Ech^9*r14*(1 - \[Rho])^4 + 2825*r15*(1 - \[Rho])^4 - 
   39550*Ech*r15*(1 - \[Rho])^4 + 237300*Ech^2*r15*(1 - \[Rho])^4 - 
   791000*Ech^3*r15*(1 - \[Rho])^4 + 1574800*Ech^4*r15*(1 - \[Rho])^4 - 
   1716960*Ech^5*r15*(1 - \[Rho])^4 + 645440*Ech^6*r15*(1 - \[Rho])^4 + 
   440960*Ech^7*r15*(1 - \[Rho])^4 - 537600*Ech^8*r15*(1 - \[Rho])^4 + 
   153600*Ech^9*r15*(1 - \[Rho])^4 + 7900*r16*(1 - \[Rho])^4 - 
   110600*Ech*r16*(1 - \[Rho])^4 + 663600*Ech^2*r16*(1 - \[Rho])^4 - 
   2212000*Ech^3*r16*(1 - \[Rho])^4 + 4344800*Ech^4*r16*(1 - \[Rho])^4 - 
   4804800*Ech^5*r16*(1 - \[Rho])^4 + 2281600*Ech^6*r16*(1 - \[Rho])^4 + 
   582400*Ech^7*r16*(1 - \[Rho])^4 - 1075200*Ech^8*r16*(1 - \[Rho])^4 + 
   307200*Ech^9*r16*(1 - \[Rho])^4 + 7375*r17*(1 - \[Rho])^4 - 
   103250*Ech*r17*(1 - \[Rho])^4 + 619500*Ech^2*r17*(1 - \[Rho])^4 - 
   2065000*Ech^3*r17*(1 - \[Rho])^4 + 4040000*Ech^4*r17*(1 - \[Rho])^4 - 
   4354560*Ech^5*r17*(1 - \[Rho])^4 + 1757440*Ech^6*r17*(1 - \[Rho])^4 + 
   1039360*Ech^7*r17*(1 - \[Rho])^4 - 1344000*Ech^8*r17*(1 - \[Rho])^4 + 
   384000*Ech^9*r17*(1 - \[Rho])^4 - 15275*r18*(1 - \[Rho])^4 + 
   213850*Ech*r18*(1 - \[Rho])^4 - 1283100*Ech^2*r18*(1 - \[Rho])^4 + 
   4277000*Ech^3*r18*(1 - \[Rho])^4 - 8370400*Ech^4*r18*(1 - \[Rho])^4 + 
   9119040*Ech^5*r18*(1 - \[Rho])^4 - 4012160*Ech^6*r18*(1 - \[Rho])^4 - 
   1629440*Ech^7*r18*(1 - \[Rho])^4 + 2419200*Ech^8*r18*(1 - \[Rho])^4 - 
   691200*Ech^9*r18*(1 - \[Rho])^4 - 5230*r2*(1 - \[Rho])^4 + 
   73220*Ech*r2*(1 - \[Rho])^4 - 439320*Ech^2*r2*(1 - \[Rho])^4 + 
   1464400*Ech^3*r2*(1 - \[Rho])^4 - 2800640*Ech^4*r2*(1 - \[Rho])^4 + 
   2870016*Ech^5*r2*(1 - \[Rho])^4 - 1111744*Ech^6*r2*(1 - \[Rho])^4 - 
   735616*Ech^7*r2*(1 - \[Rho])^4 + 940800*Ech^8*r2*(1 - \[Rho])^4 - 
   268800*Ech^9*r2*(1 - \[Rho])^4 - 3705*r3*(1 - \[Rho])^4 + 
   51870*Ech*r3*(1 - \[Rho])^4 - 311220*Ech^2*r3*(1 - \[Rho])^4 + 
   1037400*Ech^3*r3*(1 - \[Rho])^4 - 1943040*Ech^4*r3*(1 - \[Rho])^4 + 
   1468416*Ech^5*r3*(1 - \[Rho])^4 + 1131456*Ech^6*r3*(1 - \[Rho])^4 - 
   3263616*Ech^7*r3*(1 - \[Rho])^4 + 2553600*Ech^8*r3*(1 - \[Rho])^4 - 
   729600*Ech^9*r3*(1 - \[Rho])^4 + 8495*r4*(1 - \[Rho])^4 - 
   118930*Ech*r4*(1 - \[Rho])^4 + 713580*Ech^2*r4*(1 - \[Rho])^4 - 
   2378600*Ech^3*r4*(1 - \[Rho])^4 + 4543360*Ech^4*r4*(1 - \[Rho])^4 - 
   4368384*Ech^5*r4*(1 - \[Rho])^4 + 265856*Ech^6*r4*(1 - \[Rho])^4 + 
   3632384*Ech^7*r4*(1 - \[Rho])^4 - 3225600*Ech^8*r4*(1 - \[Rho])^4 + 
   921600*Ech^9*r4*(1 - \[Rho])^4 + 210*r5*(1 - \[Rho])^4 - 
   2940*Ech*r5*(1 - \[Rho])^4 + 17640*Ech^2*r5*(1 - \[Rho])^4 - 
   58800*Ech^3*r5*(1 - \[Rho])^4 + 149280*Ech^4*r5*(1 - \[Rho])^4 - 
   286272*Ech^5*r5*(1 - \[Rho])^4 + 344448*Ech^6*r5*(1 - \[Rho])^4 - 
   338688*Ech^7*r5*(1 - \[Rho])^4 + 215040*Ech^8*r5*(1 - \[Rho])^4 - 
   61440*Ech^9*r5*(1 - \[Rho])^4 + 9260*r6*(1 - \[Rho])^4 - 
   129640*Ech*r6*(1 - \[Rho])^4 + 777840*Ech^2*r6*(1 - \[Rho])^4 - 
   2592800*Ech^3*r6*(1 - \[Rho])^4 + 5055280*Ech^4*r6*(1 - \[Rho])^4 - 
   5443872*Ech^5*r6*(1 - \[Rho])^4 + 2214848*Ech^6*r6*(1 - \[Rho])^4 + 
   1277312*Ech^7*r6*(1 - \[Rho])^4 - 1666560*Ech^8*r6*(1 - \[Rho])^4 + 
   476160*Ech^9*r6*(1 - \[Rho])^4 - 9140*r7*(1 - \[Rho])^4 + 
   127960*Ech*r7*(1 - \[Rho])^4 - 767760*Ech^2*r7*(1 - \[Rho])^4 + 
   2559200*Ech^3*r7*(1 - \[Rho])^4 - 5054320*Ech^4*r7*(1 - \[Rho])^4 + 
   5677728*Ech^5*r7*(1 - \[Rho])^4 - 2908352*Ech^6*r7*(1 - \[Rho])^4 - 
   341888*Ech^7*r7*(1 - \[Rho])^4 + 1021440*Ech^8*r7*(1 - \[Rho])^4 - 
   291840*Ech^9*r7*(1 - \[Rho])^4 - 9725*r8*(1 - \[Rho])^4 + 
   136150*Ech*r8*(1 - \[Rho])^4 - 816900*Ech^2*r8*(1 - \[Rho])^4 + 
   2723000*Ech^3*r8*(1 - \[Rho])^4 - 5309200*Ech^4*r8*(1 - \[Rho])^4 + 
   5351520*Ech^5*r8*(1 - \[Rho])^4 - 812480*Ech^6*r8*(1 - \[Rho])^4 - 
   3655040*Ech^7*r8*(1 - \[Rho])^4 + 3386880*Ech^8*r8*(1 - \[Rho])^4 - 
   967680*Ech^9*r8*(1 - \[Rho])^4 + 425*r9*(1 - \[Rho])^4 - 
   5950*Ech*r9*(1 - \[Rho])^4 + 35700*Ech^2*r9*(1 - \[Rho])^4 - 
   119000*Ech^3*r9*(1 - \[Rho])^4 + 169600*Ech^4*r9*(1 - \[Rho])^4 + 
   230400*Ech^5*r9*(1 - \[Rho])^4 - 1278400*Ech^6*r9*(1 - \[Rho])^4 + 
   1953920*Ech^7*r9*(1 - \[Rho])^4 - 1370880*Ech^8*r9*(1 - \[Rho])^4 + 
   391680*Ech^9*r9*(1 - \[Rho])^4 + 22437*r1*(1 - \[Rho])^5 - 
   314118*Ech*r1*(1 - \[Rho])^5 + 1884708*Ech^2*r1*(1 - \[Rho])^5 - 
   6282360*Ech^3*r1*(1 - \[Rho])^5 + 12564720*Ech^4*r1*(1 - \[Rho])^5 - 
   15077664*Ech^5*r1*(1 - \[Rho])^5 + 10051776*Ech^6*r1*(1 - \[Rho])^5 - 
   2871936*Ech^7*r1*(1 - \[Rho])^5 + 6580*r10*(1 - \[Rho])^5 - 
   92120*Ech*r10*(1 - \[Rho])^5 + 552720*Ech^2*r10*(1 - \[Rho])^5 - 
   1842400*Ech^3*r10*(1 - \[Rho])^5 + 3684800*Ech^4*r10*(1 - \[Rho])^5 - 
   4421760*Ech^5*r10*(1 - \[Rho])^5 + 2947840*Ech^6*r10*(1 - \[Rho])^5 - 
   842240*Ech^7*r10*(1 - \[Rho])^5 + 5100*r11*(1 - \[Rho])^5 - 
   71400*Ech*r11*(1 - \[Rho])^5 + 428400*Ech^2*r11*(1 - \[Rho])^5 - 
   1428000*Ech^3*r11*(1 - \[Rho])^5 + 2856000*Ech^4*r11*(1 - \[Rho])^5 - 
   3427200*Ech^5*r11*(1 - \[Rho])^5 + 2284800*Ech^6*r11*(1 - \[Rho])^5 - 
   652800*Ech^7*r11*(1 - \[Rho])^5 + 5340*r12*(1 - \[Rho])^5 - 
   74760*Ech*r12*(1 - \[Rho])^5 + 448560*Ech^2*r12*(1 - \[Rho])^5 - 
   1495200*Ech^3*r12*(1 - \[Rho])^5 + 2990400*Ech^4*r12*(1 - \[Rho])^5 - 
   3588480*Ech^5*r12*(1 - \[Rho])^5 + 2392320*Ech^6*r12*(1 - \[Rho])^5 - 
   683520*Ech^7*r12*(1 - \[Rho])^5 - 4560*r13*(1 - \[Rho])^5 + 
   63840*Ech*r13*(1 - \[Rho])^5 - 383040*Ech^2*r13*(1 - \[Rho])^5 + 
   1276800*Ech^3*r13*(1 - \[Rho])^5 - 2553600*Ech^4*r13*(1 - \[Rho])^5 + 
   3064320*Ech^5*r13*(1 - \[Rho])^5 - 2042880*Ech^6*r13*(1 - \[Rho])^5 + 
   583680*Ech^7*r13*(1 - \[Rho])^5 - 4040*r14*(1 - \[Rho])^5 + 
   56560*Ech*r14*(1 - \[Rho])^5 - 339360*Ech^2*r14*(1 - \[Rho])^5 + 
   1131200*Ech^3*r14*(1 - \[Rho])^5 - 2262400*Ech^4*r14*(1 - \[Rho])^5 + 
   2714880*Ech^5*r14*(1 - \[Rho])^5 - 1809920*Ech^6*r14*(1 - \[Rho])^5 + 
   517120*Ech^7*r14*(1 - \[Rho])^5 - 1515*r15*(1 - \[Rho])^5 + 
   21210*Ech*r15*(1 - \[Rho])^5 - 127260*Ech^2*r15*(1 - \[Rho])^5 + 
   424200*Ech^3*r15*(1 - \[Rho])^5 - 848400*Ech^4*r15*(1 - \[Rho])^5 + 
   1018080*Ech^5*r15*(1 - \[Rho])^5 - 678720*Ech^6*r15*(1 - \[Rho])^5 + 
   193920*Ech^7*r15*(1 - \[Rho])^5 - 4490*r16*(1 - \[Rho])^5 + 
   62860*Ech*r16*(1 - \[Rho])^5 - 377160*Ech^2*r16*(1 - \[Rho])^5 + 
   1257200*Ech^3*r16*(1 - \[Rho])^5 - 2514400*Ech^4*r16*(1 - \[Rho])^5 + 
   3017280*Ech^5*r16*(1 - \[Rho])^5 - 2011520*Ech^6*r16*(1 - \[Rho])^5 + 
   574720*Ech^7*r16*(1 - \[Rho])^5 - 5050*r17*(1 - \[Rho])^5 + 
   70700*Ech*r17*(1 - \[Rho])^5 - 424200*Ech^2*r17*(1 - \[Rho])^5 + 
   1414000*Ech^3*r17*(1 - \[Rho])^5 - 2828000*Ech^4*r17*(1 - \[Rho])^5 + 
   3393600*Ech^5*r17*(1 - \[Rho])^5 - 2262400*Ech^6*r17*(1 - \[Rho])^5 + 
   646400*Ech^7*r17*(1 - \[Rho])^5 + 9520*r18*(1 - \[Rho])^5 - 
   133280*Ech*r18*(1 - \[Rho])^5 + 799680*Ech^2*r18*(1 - \[Rho])^5 - 
   2665600*Ech^3*r18*(1 - \[Rho])^5 + 5331200*Ech^4*r18*(1 - \[Rho])^5 - 
   6397440*Ech^5*r18*(1 - \[Rho])^5 + 4264960*Ech^6*r18*(1 - \[Rho])^5 - 
   1218560*Ech^7*r18*(1 - \[Rho])^5 + 6122*r2*(1 - \[Rho])^5 - 
   85708*Ech*r2*(1 - \[Rho])^5 + 514248*Ech^2*r2*(1 - \[Rho])^5 - 
   1714160*Ech^3*r2*(1 - \[Rho])^5 + 3428320*Ech^4*r2*(1 - \[Rho])^5 - 
   4113984*Ech^5*r2*(1 - \[Rho])^5 + 2742656*Ech^6*r2*(1 - \[Rho])^5 - 
   783616*Ech^7*r2*(1 - \[Rho])^5 + 4242*r3*(1 - \[Rho])^5 - 
   59388*Ech*r3*(1 - \[Rho])^5 + 356328*Ech^2*r3*(1 - \[Rho])^5 - 
   1187760*Ech^3*r3*(1 - \[Rho])^5 + 2375520*Ech^4*r3*(1 - \[Rho])^5 - 
   2850624*Ech^5*r3*(1 - \[Rho])^5 + 1900416*Ech^6*r3*(1 - \[Rho])^5 - 
   542976*Ech^7*r3*(1 - \[Rho])^5 - 8228*r4*(1 - \[Rho])^5 + 
   115192*Ech*r4*(1 - \[Rho])^5 - 691152*Ech^2*r4*(1 - \[Rho])^5 + 
   2303840*Ech^3*r4*(1 - \[Rho])^5 - 4607680*Ech^4*r4*(1 - \[Rho])^5 + 
   5529216*Ech^5*r4*(1 - \[Rho])^5 - 3686144*Ech^6*r4*(1 - \[Rho])^5 + 
   1053184*Ech^7*r4*(1 - \[Rho])^5 + 506*r5*(1 - \[Rho])^5 - 
   7084*Ech*r5*(1 - \[Rho])^5 + 42504*Ech^2*r5*(1 - \[Rho])^5 - 
   141680*Ech^3*r5*(1 - \[Rho])^5 + 283360*Ech^4*r5*(1 - \[Rho])^5 - 
   340032*Ech^5*r5*(1 - \[Rho])^5 + 226688*Ech^6*r5*(1 - \[Rho])^5 - 
   64768*Ech^7*r5*(1 - \[Rho])^5 - 6319*r6*(1 - \[Rho])^5 + 
   88466*Ech*r6*(1 - \[Rho])^5 - 530796*Ech^2*r6*(1 - \[Rho])^5 + 
   1769320*Ech^3*r6*(1 - \[Rho])^5 - 3538640*Ech^4*r6*(1 - \[Rho])^5 + 
   4246368*Ech^5*r6*(1 - \[Rho])^5 - 2830912*Ech^6*r6*(1 - \[Rho])^5 + 
   808832*Ech^7*r6*(1 - \[Rho])^5 + 4211*r7*(1 - \[Rho])^5 - 
   58954*Ech*r7*(1 - \[Rho])^5 + 353724*Ech^2*r7*(1 - \[Rho])^5 - 
   1179080*Ech^3*r7*(1 - \[Rho])^5 + 2358160*Ech^4*r7*(1 - \[Rho])^5 - 
   2829792*Ech^5*r7*(1 - \[Rho])^5 + 1886528*Ech^6*r7*(1 - \[Rho])^5 - 
   539008*Ech^7*r7*(1 - \[Rho])^5 + 7485*r8*(1 - \[Rho])^5 - 
   104790*Ech*r8*(1 - \[Rho])^5 + 628740*Ech^2*r8*(1 - \[Rho])^5 - 
   2095800*Ech^3*r8*(1 - \[Rho])^5 + 4191600*Ech^4*r8*(1 - \[Rho])^5 - 
   5029920*Ech^5*r8*(1 - \[Rho])^5 + 3353280*Ech^6*r8*(1 - \[Rho])^5 - 
   958080*Ech^7*r8*(1 - \[Rho])^5 - 1280*r9*(1 - \[Rho])^5 + 
   17920*Ech*r9*(1 - \[Rho])^5 - 107520*Ech^2*r9*(1 - \[Rho])^5 + 
   358400*Ech^3*r9*(1 - \[Rho])^5 - 716800*Ech^4*r9*(1 - \[Rho])^5 + 
   860160*Ech^5*r9*(1 - \[Rho])^5 - 573440*Ech^6*r9*(1 - \[Rho])^5 + 
   163840*Ech^7*r9*(1 - \[Rho])^5 - 5742*r1*(1 - \[Rho])^6 + 
   80388*Ech*r1*(1 - \[Rho])^6 - 482328*Ech^2*r1*(1 - \[Rho])^6 + 
   1607760*Ech^3*r1*(1 - \[Rho])^6 - 3215520*Ech^4*r1*(1 - \[Rho])^6 + 
   3858624*Ech^5*r1*(1 - \[Rho])^6 - 2572416*Ech^6*r1*(1 - \[Rho])^6 + 
   734976*Ech^7*r1*(1 - \[Rho])^6 - 1530*r10*(1 - \[Rho])^6 + 
   21420*Ech*r10*(1 - \[Rho])^6 - 128520*Ech^2*r10*(1 - \[Rho])^6 + 
   428400*Ech^3*r10*(1 - \[Rho])^6 - 856800*Ech^4*r10*(1 - \[Rho])^6 + 
   1028160*Ech^5*r10*(1 - \[Rho])^6 - 685440*Ech^6*r10*(1 - \[Rho])^6 + 
   195840*Ech^7*r10*(1 - \[Rho])^6 - 2250*r11*(1 - \[Rho])^6 + 
   31500*Ech*r11*(1 - \[Rho])^6 - 189000*Ech^2*r11*(1 - \[Rho])^6 + 
   630000*Ech^3*r11*(1 - \[Rho])^6 - 1260000*Ech^4*r11*(1 - \[Rho])^6 + 
   1512000*Ech^5*r11*(1 - \[Rho])^6 - 1008000*Ech^6*r11*(1 - \[Rho])^6 + 
   288000*Ech^7*r11*(1 - \[Rho])^6 - 2340*r12*(1 - \[Rho])^6 + 
   32760*Ech*r12*(1 - \[Rho])^6 - 196560*Ech^2*r12*(1 - \[Rho])^6 + 
   655200*Ech^3*r12*(1 - \[Rho])^6 - 1310400*Ech^4*r12*(1 - \[Rho])^6 + 
   1572480*Ech^5*r12*(1 - \[Rho])^6 - 1048320*Ech^6*r12*(1 - \[Rho])^6 + 
   299520*Ech^7*r12*(1 - \[Rho])^6 + 1935*r13*(1 - \[Rho])^6 - 
   27090*Ech*r13*(1 - \[Rho])^6 + 162540*Ech^2*r13*(1 - \[Rho])^6 - 
   541800*Ech^3*r13*(1 - \[Rho])^6 + 1083600*Ech^4*r13*(1 - \[Rho])^6 - 
   1300320*Ech^5*r13*(1 - \[Rho])^6 + 866880*Ech^6*r13*(1 - \[Rho])^6 - 
   247680*Ech^7*r13*(1 - \[Rho])^6 + 1665*r14*(1 - \[Rho])^6 - 
   23310*Ech*r14*(1 - \[Rho])^6 + 139860*Ech^2*r14*(1 - \[Rho])^6 - 
   466200*Ech^3*r14*(1 - \[Rho])^6 + 932400*Ech^4*r14*(1 - \[Rho])^6 - 
   1118880*Ech^5*r14*(1 - \[Rho])^6 + 745920*Ech^6*r14*(1 - \[Rho])^6 - 
   213120*Ech^7*r14*(1 - \[Rho])^6 + 90*r15*(1 - \[Rho])^6 - 
   1260*Ech*r15*(1 - \[Rho])^6 + 7560*Ech^2*r15*(1 - \[Rho])^6 - 
   25200*Ech^3*r15*(1 - \[Rho])^6 + 50400*Ech^4*r15*(1 - \[Rho])^6 - 
   60480*Ech^5*r15*(1 - \[Rho])^6 + 40320*Ech^6*r15*(1 - \[Rho])^6 - 
   11520*Ech^7*r15*(1 - \[Rho])^6 + 990*r16*(1 - \[Rho])^6 - 
   13860*Ech*r16*(1 - \[Rho])^6 + 83160*Ech^2*r16*(1 - \[Rho])^6 - 
   277200*Ech^3*r16*(1 - \[Rho])^6 + 554400*Ech^4*r16*(1 - \[Rho])^6 - 
   665280*Ech^5*r16*(1 - \[Rho])^6 + 443520*Ech^6*r16*(1 - \[Rho])^6 - 
   126720*Ech^7*r16*(1 - \[Rho])^6 + 1125*r17*(1 - \[Rho])^6 - 
   15750*Ech*r17*(1 - \[Rho])^6 + 94500*Ech^2*r17*(1 - \[Rho])^6 - 
   315000*Ech^3*r17*(1 - \[Rho])^6 + 630000*Ech^4*r17*(1 - \[Rho])^6 - 
   756000*Ech^5*r17*(1 - \[Rho])^6 + 504000*Ech^6*r17*(1 - \[Rho])^6 - 
   144000*Ech^7*r17*(1 - \[Rho])^6 - 2295*r18*(1 - \[Rho])^6 + 
   32130*Ech*r18*(1 - \[Rho])^6 - 192780*Ech^2*r18*(1 - \[Rho])^6 + 
   642600*Ech^3*r18*(1 - \[Rho])^6 - 1285200*Ech^4*r18*(1 - \[Rho])^6 + 
   1542240*Ech^5*r18*(1 - \[Rho])^6 - 1028160*Ech^6*r18*(1 - \[Rho])^6 + 
   293760*Ech^7*r18*(1 - \[Rho])^6 - 1602*r2*(1 - \[Rho])^6 + 
   22428*Ech*r2*(1 - \[Rho])^6 - 134568*Ech^2*r2*(1 - \[Rho])^6 + 
   448560*Ech^3*r2*(1 - \[Rho])^6 - 897120*Ech^4*r2*(1 - \[Rho])^6 + 
   1076544*Ech^5*r2*(1 - \[Rho])^6 - 717696*Ech^6*r2*(1 - \[Rho])^6 + 
   205056*Ech^7*r2*(1 - \[Rho])^6 - 1647*r3*(1 - \[Rho])^6 + 
   23058*Ech*r3*(1 - \[Rho])^6 - 138348*Ech^2*r3*(1 - \[Rho])^6 + 
   461160*Ech^3*r3*(1 - \[Rho])^6 - 922320*Ech^4*r3*(1 - \[Rho])^6 + 
   1106784*Ech^5*r3*(1 - \[Rho])^6 - 737856*Ech^6*r3*(1 - \[Rho])^6 + 
   210816*Ech^7*r3*(1 - \[Rho])^6 + 2673*r4*(1 - \[Rho])^6 - 
   37422*Ech*r4*(1 - \[Rho])^6 + 224532*Ech^2*r4*(1 - \[Rho])^6 - 
   748440*Ech^3*r4*(1 - \[Rho])^6 + 1496880*Ech^4*r4*(1 - \[Rho])^6 - 
   1796256*Ech^5*r4*(1 - \[Rho])^6 + 1197504*Ech^6*r4*(1 - \[Rho])^6 - 
   342144*Ech^7*r4*(1 - \[Rho])^6 - 396*r5*(1 - \[Rho])^6 + 
   5544*Ech*r5*(1 - \[Rho])^6 - 33264*Ech^2*r5*(1 - \[Rho])^6 + 
   110880*Ech^3*r5*(1 - \[Rho])^6 - 221760*Ech^4*r5*(1 - \[Rho])^6 + 
   266112*Ech^5*r5*(1 - \[Rho])^6 - 177408*Ech^6*r5*(1 - \[Rho])^6 + 
   50688*Ech^7*r5*(1 - \[Rho])^6 + 1629*r6*(1 - \[Rho])^6 - 
   22806*Ech*r6*(1 - \[Rho])^6 + 136836*Ech^2*r6*(1 - \[Rho])^6 - 
   456120*Ech^3*r6*(1 - \[Rho])^6 + 912240*Ech^4*r6*(1 - \[Rho])^6 - 
   1094688*Ech^5*r6*(1 - \[Rho])^6 + 729792*Ech^6*r6*(1 - \[Rho])^6 - 
   208512*Ech^7*r6*(1 - \[Rho])^6 - 801*r7*(1 - \[Rho])^6 + 
   11214*Ech*r7*(1 - \[Rho])^6 - 67284*Ech^2*r7*(1 - \[Rho])^6 + 
   224280*Ech^3*r7*(1 - \[Rho])^6 - 448560*Ech^4*r7*(1 - \[Rho])^6 + 
   538272*Ech^5*r7*(1 - \[Rho])^6 - 358848*Ech^6*r7*(1 - \[Rho])^6 + 
   102528*Ech^7*r7*(1 - \[Rho])^6 - 1710*r8*(1 - \[Rho])^6 + 
   23940*Ech*r8*(1 - \[Rho])^6 - 143640*Ech^2*r8*(1 - \[Rho])^6 + 
   478800*Ech^3*r8*(1 - \[Rho])^6 - 957600*Ech^4*r8*(1 - \[Rho])^6 + 
   1149120*Ech^5*r8*(1 - \[Rho])^6 - 766080*Ech^6*r8*(1 - \[Rho])^6 + 
   218880*Ech^7*r8*(1 - \[Rho])^6 + 855*r9*(1 - \[Rho])^6 - 
   11970*Ech*r9*(1 - \[Rho])^6 + 71820*Ech^2*r9*(1 - \[Rho])^6 - 
   239400*Ech^3*r9*(1 - \[Rho])^6 + 478800*Ech^4*r9*(1 - \[Rho])^6 - 
   574560*Ech^5*r9*(1 - \[Rho])^6 + 383040*Ech^6*r9*(1 - \[Rho])^6 - 
   109440*Ech^7*r9*(1 - \[Rho])^6 - 60*(-1 + 2*Ech)^7*
    (-140*r10 + 80*r11 - 50*r12 - 35*r13 + 45*r14 + 85*r15 + 40*r16 - 
     45*r17 - 35*r18 - 226*r2 + 129*r3 + 9*r4 + 82*r5 - 88*r6 + 72*r7 + 
     5*r8 + 45*r9 + r1*(29 - 15*(1 - \[Rho])) + 50*r10*(1 - \[Rho]) - 
     30*r11*(1 - \[Rho]) + 15*r13*(1 - \[Rho]) - 10*r14*(1 - \[Rho]) - 
     30*r15*(1 - \[Rho]) - 10*r16*(1 - \[Rho]) + 25*r17*(1 - \[Rho]) + 
     5*r18*(1 - \[Rho]) + 25*r2*(1 - \[Rho]) - 15*r3*(1 - \[Rho]) - 
     10*r4*(1 - \[Rho]) - 20*r5*(1 - \[Rho]) + 25*r6*(1 - \[Rho]) - 
     5*r7*(1 - \[Rho]) - 15*r8*(1 - \[Rho]) - 10*r9*(1 - \[Rho]))*\[Rho]*
    Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*(-29*r1 + 140*r10 - 80*r11 + 50*r12 + 
     35*r13 - 45*r14 - 85*r15 - 40*r16 + 45*r17 + 35*r18 + 226*r2 - 129*r3 - 
     9*r4 - 82*r5 + 88*r6 - 72*r7 - 5*r8 - 45*r9 + 15*r1*(1 - \[Rho]) - 
     50*r10*(1 - \[Rho]) + 30*r11*(1 - \[Rho]) - 15*r13*(1 - \[Rho]) + 
     10*r14*(1 - \[Rho]) + 30*r15*(1 - \[Rho]) + 10*r16*(1 - \[Rho]) - 
     25*r17*(1 - \[Rho]) - 5*r18*(1 - \[Rho]) - 25*r2*(1 - \[Rho]) + 
     15*r3*(1 - \[Rho]) + 10*r4*(1 - \[Rho]) + 20*r5*(1 - \[Rho]) - 
     25*r6*(1 - \[Rho]) + 5*r7*(1 - \[Rho]) + 15*r8*(1 - \[Rho]) + 
     10*r9*(1 - \[Rho]))*\[Rho]*Log[\[Rho]])/(900*(-1 + 2*Ech)^7*mb^5*
   \[Rho]) + (120*Ech*\[Rho]3D - 1080*Ech^2*\[Rho]3D + 3760*Ech^3*\[Rho]3D - 
   6160*Ech^4*\[Rho]3D + 10144*Ech^5*\[Rho]3D - 22400*Ech^6*\[Rho]3D + 
   51200*Ech^7*\[Rho]3D - 55040*Ech^8*\[Rho]3D + 15360*Ech^9*\[Rho]3D + 
   3072*Ech^10*\[Rho]3D - 60*(1 - \[Rho])*\[Rho]3D + 
   840*Ech*(1 - \[Rho])*\[Rho]3D - 4560*Ech^2*(1 - \[Rho])*\[Rho]3D + 
   12320*Ech^3*(1 - \[Rho])*\[Rho]3D - 20000*Ech^4*(1 - \[Rho])*\[Rho]3D + 
   16640*Ech^5*(1 - \[Rho])*\[Rho]3D - 27520*Ech^6*(1 - \[Rho])*\[Rho]3D + 
   33280*Ech^7*(1 - \[Rho])*\[Rho]3D - 10240*Ech^8*(1 - \[Rho])*\[Rho]3D - 
   150*(1 - \[Rho])^2*\[Rho]3D + 1500*Ech*(1 - \[Rho])^2*\[Rho]3D - 
   6000*Ech^2*(1 - \[Rho])^2*\[Rho]3D + 12000*Ech^3*(1 - \[Rho])^2*\[Rho]3D - 
   9120*Ech^4*(1 - \[Rho])^2*\[Rho]3D + 5280*Ech^5*(1 - \[Rho])^2*\[Rho]3D + 
   960*Ech^6*(1 - \[Rho])^2*\[Rho]3D - 3840*Ech^7*(1 - \[Rho])^2*\[Rho]3D - 
   80*(1 - \[Rho])^3*\[Rho]3D + 800*Ech*(1 - \[Rho])^3*\[Rho]3D - 
   3200*Ech^2*(1 - \[Rho])^3*\[Rho]3D + 6400*Ech^3*(1 - \[Rho])^3*\[Rho]3D - 
   7840*Ech^4*(1 - \[Rho])^3*\[Rho]3D + 3520*Ech^5*(1 - \[Rho])^3*\[Rho]3D - 
   55*(1 - \[Rho])^4*\[Rho]3D + 550*Ech*(1 - \[Rho])^4*\[Rho]3D - 
   2200*Ech^2*(1 - \[Rho])^4*\[Rho]3D + 4400*Ech^3*(1 - \[Rho])^4*\[Rho]3D - 
   4400*Ech^4*(1 - \[Rho])^4*\[Rho]3D + 1760*Ech^5*(1 - \[Rho])^4*\[Rho]3D + 
   18*(1 - \[Rho])^5*\[Rho]3D - 180*Ech*(1 - \[Rho])^5*\[Rho]3D + 
   720*Ech^2*(1 - \[Rho])^5*\[Rho]3D - 1440*Ech^3*(1 - \[Rho])^5*\[Rho]3D + 
   1440*Ech^4*(1 - \[Rho])^5*\[Rho]3D - 576*Ech^5*(1 - \[Rho])^5*\[Rho]3D - 
   3456*Ech^5*\[Rho]3LS + 11520*Ech^6*\[Rho]3LS - 11520*Ech^7*\[Rho]3LS + 
   7680*Ech^8*\[Rho]3LS - 7680*Ech^9*\[Rho]3LS + 3072*Ech^10*\[Rho]3LS + 
   2160*Ech^4*(1 - \[Rho])*\[Rho]3LS - 1440*Ech^5*(1 - \[Rho])*\[Rho]3LS - 
   11520*Ech^6*(1 - \[Rho])*\[Rho]3LS + 11520*Ech^7*(1 - \[Rho])*\[Rho]3LS - 
   4320*Ech^4*(1 - \[Rho])^2*\[Rho]3LS + 12960*Ech^5*(1 - \[Rho])^2*
    \[Rho]3LS - 8640*Ech^6*(1 - \[Rho])^2*\[Rho]3LS + 
   2160*Ech^4*(1 - \[Rho])^3*\[Rho]3LS - 8160*Ech^5*(1 - \[Rho])^3*
    \[Rho]3LS + 9600*Ech^6*(1 - \[Rho])^3*\[Rho]3LS - 
   3840*Ech^7*(1 - \[Rho])^3*\[Rho]3LS - 27*(1 - \[Rho])^5*\[Rho]3LS + 
   270*Ech*(1 - \[Rho])^5*\[Rho]3LS - 1080*Ech^2*(1 - \[Rho])^5*\[Rho]3LS + 
   2160*Ech^3*(1 - \[Rho])^5*\[Rho]3LS - 2160*Ech^4*(1 - \[Rho])^5*
    \[Rho]3LS + 864*Ech^5*(1 - \[Rho])^5*\[Rho]3LS - 
   60*(-1 + 2*Ech)^5*(1 + 2*(1 - \[Rho]))*\[Rho]3D*Log[1 - 2*Ech] + 
   60*(-1 + 2*Ech)^5*(1 + 2*(1 - \[Rho]))*\[Rho]3D*Log[\[Rho]])/
  (45*(-1 + 2*Ech)^5*mb^3)


==> anc/Results/ResultsElMom/L2.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(((-1 + 2*Ech + \[Rho])*(-((-1 + 2*Ech)*\[Mu]2G*(-780 + 6400*Ech^8 + 
         128*Ech^7*(-39 + 25*(1 - \[Rho])) + 64*Ech^6*
          (57 - 129*(1 - \[Rho]) + 25*(1 - \[Rho])^2) - 
         32*Ech^5*(167 - 297*(1 - \[Rho]) + 69*(1 - \[Rho])^2 + 
           25*(1 - \[Rho])^3) + 16*Ech^4*(39 - 77*(1 - \[Rho]) - 
           18*(1 - \[Rho])^2 + 81*(1 - \[Rho])^3 - 25*(1 - \[Rho])^4) + 
         2*Ech*(1950 - 5390*(1 - \[Rho]) + 3495*(1 - \[Rho])^2 - 
           231*(1 - \[Rho])^3 + 43*(1 - \[Rho])^4 - 75*(1 - \[Rho])^5) + 
         8*Ech^3*(195 - 591*(1 - \[Rho]) + 508*(1 - \[Rho])^2 - 
           168*(1 - \[Rho])^3 + 81*(1 - \[Rho])^4 - 25*(1 - \[Rho])^5) + 
         4*Ech^2*(-1430 + 4035*(1 - \[Rho]) - 2751*(1 - \[Rho])^2 + 
           268*(1 - \[Rho])^3 - 93*(1 - \[Rho])^4 + 75*(1 - \[Rho])^5) + 
         2130*(1 - \[Rho]) - 1340*(1 - \[Rho])^2 + 75*(1 - \[Rho])^3 - 
         6*(1 - \[Rho])^4 + 25*(1 - \[Rho])^5)) + 
      5*\[Mu]2\[Pi]*(300 + 2560*Ech^9 + 640*Ech^7*(6 - 4*(1 - \[Rho]) + 
          (1 - \[Rho])^2) + 64*Ech^6*(-28 + 42*(1 - \[Rho]) - 
          20*(1 - \[Rho])^2 + (1 - \[Rho])^3) + 
        2*Ech*(-1050 + 2020*(1 - \[Rho]) - 1015*(1 - \[Rho])^2 + 
          60*(1 - \[Rho])^3 + (1 - \[Rho])^4 - 4*(1 - \[Rho])^5) + 
        8*Ech^3*(-625 + 1260*(1 - \[Rho]) - 689*(1 - \[Rho])^2 + 
          56*(1 - \[Rho])^3 + 6*(1 - \[Rho])^4 - 4*(1 - \[Rho])^5) + 
        4*Ech^2*(1300 - 2545*(1 - \[Rho]) + 1320*(1 - \[Rho])^2 - 
          89*(1 - \[Rho])^3 - 4*(1 - \[Rho])^4 + 6*(1 - \[Rho])^5) + 
        1280*Ech^8*(-3 - \[Rho]) - 570*(1 - \[Rho]) + 280*(1 - \[Rho])^2 - 
        15*(1 - \[Rho])^3 + (1 - \[Rho])^5 + 32*Ech^5*(10 - 2*(1 - \[Rho]) + 
          (1 - \[Rho])^2)*\[Rho]^2 + 16*Ech^4*(60 - 14*(1 - \[Rho]) - 
          2*(1 - \[Rho])^2 + (1 - \[Rho])^3)*\[Rho]^2) + 
      6*(-1 + 2*Ech)^2*mb^2*(300 + 640*Ech^7 - 128*Ech^6*
         (5 + 2*(1 - \[Rho])) + 32*Ech^5*(5 + 8*(1 - \[Rho]) - 
          4*(1 - \[Rho])^2) + 2*Ech*(-450 + 880*(1 - \[Rho]) - 
          455*(1 - \[Rho])^2 + 30*(1 - \[Rho])^3 + (1 - \[Rho])^4 - 
          2*(1 - \[Rho])^5) - 570*(1 - \[Rho]) + 280*(1 - \[Rho])^2 - 
        15*(1 - \[Rho])^3 + (1 - \[Rho])^5 + 8*Ech^3*(25 + (1 - \[Rho])^2)*
         \[Rho]^2 + 4*Ech^2*(100 - 15*(1 - \[Rho]) + (1 - \[Rho])^3)*
         \[Rho]^2 + 16*Ech^4*(11 - \[Rho])*\[Rho]^2)))/(-1 + 2*Ech)^4 + 
   60*(\[Mu]2G*(-13 + 29*(1 - \[Rho]) - 10*(1 - \[Rho])^2) + 
     6*mb^2*(5 - 7*(1 - \[Rho]) + 2*(1 - \[Rho])^2) + 
     5*\[Mu]2\[Pi]*(5 - 7*(1 - \[Rho]) + 2*(1 - \[Rho])^2))*\[Rho]*
    Log[1 - 2*Ech] - 
   60*(\[Mu]2G*(-13 + 29*(1 - \[Rho]) - 10*(1 - \[Rho])^2) + 
     6*mb^2*(5 - 7*(1 - \[Rho]) + 2*(1 - \[Rho])^2) + 
     5*\[Mu]2\[Pi]*(5 - 7*(1 - \[Rho]) + 2*(1 - \[Rho])^2))*\[Rho]*
    Log[\[Rho]])/(180*mb^2) + (6360*Ech*r1 - 82680*Ech^2*r1 + 
   453680*Ech^3*r1 - 1352560*Ech^4*r1 + 3256992*Ech^5*r1 - 6959168*Ech^6*r1 + 
   12980608*Ech^7*r1 - 15739392*Ech^8*r1 + 9362432*Ech^9*r1 + 
   2905088*Ech^10*r1 - 7575552*Ech^11*r1 + 2469888*Ech^12*r1 + 
   614400*Ech^13*r1 - 42240*Ech*r10 + 549120*Ech^2*r10 - 3013120*Ech^3*r10 + 
   8983040*Ech^4*r10 - 15303168*Ech^5*r10 + 14382592*Ech^6*r10 - 
   4585472*Ech^7*r10 - 5913600*Ech^8*r10 + 4884480*Ech^9*r10 + 
   5799936*Ech^10*r10 - 10174464*Ech^11*r10 + 5423104*Ech^12*r10 - 
   819200*Ech^13*r10 + 16320*Ech*r11 - 212160*Ech^2*r11 + 1164160*Ech^3*r11 - 
   3470720*Ech^4*r11 + 6153984*Ech^5*r11 - 5994496*Ech^6*r11 - 
   523264*Ech^7*r11 + 12272640*Ech^8*r11 - 19937280*Ech^9*r11 + 
   15900672*Ech^10*r11 - 5603328*Ech^11*r11 - 704512*Ech^12*r11 + 
   819200*Ech^13*r11 - 48000*Ech*r12 + 624000*Ech^2*r12 - 3424000*Ech^3*r12 + 
   10208000*Ech^4*r12 - 17418240*Ech^5*r12 + 16309760*Ech^6*r12 - 
   7106560*Ech^7*r12 + 460800*Ech^8*r12 + 389120*Ech^9*r12 + 
   1986560*Ech^10*r12 - 3809280*Ech^11*r12 + 1064960*Ech^12*r12 + 
   819200*Ech^13*r12 + 3360*Ech*r13 - 43680*Ech^2*r13 + 239680*Ech^3*r13 - 
   714560*Ech^4*r13 + 1049472*Ech^5*r13 - 576768*Ech^6*r13 + 
   1970688*Ech^7*r13 - 9461760*Ech^8*r13 + 16650240*Ech^9*r13 - 
   13307904*Ech^10*r13 + 4202496*Ech^11*r13 + 999424*Ech^12*r13 - 
   819200*Ech^13*r13 + 12960*Ech*r14 - 168480*Ech^2*r14 + 924480*Ech^3*r14 - 
   2756160*Ech^4*r14 + 4597632*Ech^5*r14 - 3863808*Ech^6*r14 + 
   1340928*Ech^7*r14 - 38400*Ech^8*r14 - 3046400*Ech^9*r14 + 
   8022016*Ech^10*r14 - 8269824*Ech^11*r14 + 3948544*Ech^12*r14 - 
   819200*Ech^13*r14 + 34320*Ech*r15 - 446160*Ech^2*r15 + 2448160*Ech^3*r15 - 
   7298720*Ech^4*r15 + 12556224*Ech^5*r15 - 11254656*Ech^6*r15 + 
   2032896*Ech^7*r15 + 4055040*Ech^8*r15 + 593920*Ech^9*r15 - 
   8235008*Ech^10*r15 + 7483392*Ech^11*r15 - 1810432*Ech^12*r15 - 
   409600*Ech^13*r15 + 26040*Ech*r16 - 338520*Ech^2*r16 + 1857520*Ech^3*r16 - 
   5537840*Ech^4*r16 + 9285408*Ech^5*r16 - 7564352*Ech^6*r16 + 
   360832*Ech^7*r16 + 3125760*Ech^8*r16 + 885760*Ech^9*r16 - 
   5037056*Ech^10*r16 + 3999744*Ech^11*r16 - 856064*Ech^12*r16 - 
   204800*Ech^13*r16 + 6360*Ech*r17 - 82680*Ech^2*r17 + 453680*Ech^3*r17 - 
   1352560*Ech^4*r17 + 2081952*Ech^5*r17 - 993088*Ech^6*r17 - 
   472192*Ech^7*r17 - 2649600*Ech^8*r17 + 10286080*Ech^9*r17 - 
   15432704*Ech^10*r17 + 11421696*Ech^11*r17 - 3117056*Ech^12*r17 - 
   204800*Ech^13*r17 - 32400*Ech*r18 + 421200*Ech^2*r18 - 2311200*Ech^3*r18 + 
   6890400*Ech^4*r18 - 11367360*Ech^5*r18 + 8557440*Ech^6*r18 + 
   725760*Ech^7*r18 - 3440640*Ech^8*r18 - 5058560*Ech^9*r18 + 
   12666880*Ech^10*r18 - 9400320*Ech^11*r18 + 2007040*Ech^12*r18 + 
   409600*Ech^13*r18 - 63840*Ech*r2 + 829920*Ech^2*r2 - 4553920*Ech^3*r2 + 
   13576640*Ech^4*r2 - 23372928*Ech^5*r2 + 23046912*Ech^6*r2 - 
   13327872*Ech^7*r2 + 9082368*Ech^8*r2 - 16012288*Ech^9*r2 + 
   19109888*Ech^10*r2 - 11538432*Ech^11*r2 + 4046848*Ech^12*r2 - 
   819200*Ech^13*r2 + 51360*Ech*r3 - 667680*Ech^2*r3 + 3663680*Ech^3*r3 - 
   10922560*Ech^4*r3 + 19135872*Ech^5*r3 - 20114688*Ech^6*r3 + 
   12937728*Ech^7*r3 - 8543232*Ech^8*r3 + 9050112*Ech^9*r3 - 
   3981312*Ech^10*r3 - 2015232*Ech^11*r3 + 770048*Ech^12*r3 + 
   819200*Ech^13*r3 + 12960*Ech*r4 - 168480*Ech^2*r4 + 924480*Ech^3*r4 - 
   2756160*Ech^4*r4 + 4413312*Ech^5*r4 - 2850048*Ech^6*r4 - 
   2714112*Ech^7*r4 + 9927168*Ech^8*r4 - 16882688*Ech^9*r4 + 
   17655808*Ech^10*r4 - 10432512*Ech^11*r4 + 3555328*Ech^12*r4 - 
   819200*Ech^13*r4 + 20280*Ech*r5 - 263640*Ech^2*r5 + 1446640*Ech^3*r5 - 
   4312880*Ech^4*r5 + 7446816*Ech^5*r5 - 7168064*Ech^6*r5 + 
   3328384*Ech^7*r5 - 1691136*Ech^8*r5 + 4105216*Ech^9*r5 - 
   6142976*Ech^10*r5 + 3753984*Ech^11*r5 - 659456*Ech^12*r5 - 
   204800*Ech^13*r5 - 46920*Ech*r6 + 609960*Ech^2*r6 - 3346960*Ech^3*r6 + 
   9978320*Ech^4*r6 - 17528544*Ech^5*r6 + 18339776*Ech^6*r6 - 
   10608256*Ech^7*r6 - 231936*Ech^8*r6 + 11324416*Ech^9*r6 - 
   18246656*Ech^10*r6 + 13461504*Ech^11*r6 - 3608576*Ech^12*r6 - 
   204800*Ech^13*r6 + 33480*Ech*r7 - 435240*Ech^2*r7 + 2388240*Ech^3*r7 - 
   7120080*Ech^4*r7 + 12593376*Ech^5*r7 - 13933504*Ech^6*r7 + 
   10385024*Ech^7*r7 - 6222336*Ech^8*r7 + 1801216*Ech^9*r7 + 
   3349504*Ech^10*r7 - 3803136*Ech^11*r7 + 856064*Ech^12*r7 + 
   204800*Ech^13*r7 - 15720*Ech*r8 + 204360*Ech^2*r8 - 1121360*Ech^3*r8 + 
   3343120*Ech^4*r8 - 5403744*Ech^5*r8 + 3110336*Ech^6*r8 + 
   2493824*Ech^7*r8 - 2572800*Ech^8*r8 - 2708480*Ech^9*r8 + 
   6059008*Ech^10*r8 - 3889152*Ech^11*r8 + 110592*Ech^12*r8 + 
   614400*Ech^13*r8 + 47040*Ech*r9 - 611520*Ech^2*r9 + 3355520*Ech^3*r9 - 
   10003840*Ech^4*r9 + 17227008*Ech^5*r9 - 16535552*Ech^6*r9 + 
   7416832*Ech^7*r9 - 253440*Ech^8*r9 - 1182720*Ech^9*r9 - 178176*Ech^10*r9 + 
   1757184*Ech^11*r9 - 180224*Ech^12*r9 - 819200*Ech^13*r9 - 
   3180*r1*(1 - \[Rho]) + 59280*Ech*r1*(1 - \[Rho]) - 
   459000*Ech^2*r1*(1 - \[Rho]) + 1943280*Ech^3*r1*(1 - \[Rho]) - 
   4919760*Ech^4*r1*(1 - \[Rho]) + 3416544*Ech^5*r1*(1 - \[Rho]) + 
   14533824*Ech^6*r1*(1 - \[Rho]) - 50784384*Ech^7*r1*(1 - \[Rho]) + 
   73239552*Ech^8*r1*(1 - \[Rho]) - 58853376*Ech^9*r1*(1 - \[Rho]) + 
   21654528*Ech^10*r1*(1 - \[Rho]) + 2267136*Ech^11*r1*(1 - \[Rho]) - 
   2469888*Ech^12*r1*(1 - \[Rho]) - 614400*Ech^13*r1*(1 - \[Rho]) + 
   21120*r10*(1 - \[Rho]) - 245040*Ech*r10*(1 - \[Rho]) + 
   1115760*Ech^2*r10*(1 - \[Rho]) - 2301280*Ech^3*r10*(1 - \[Rho]) + 
   1057760*Ech^4*r10*(1 - \[Rho]) + 3457728*Ech^5*r10*(1 - \[Rho]) - 
   5762432*Ech^6*r10*(1 - \[Rho]) - 2348288*Ech^7*r10*(1 - \[Rho]) + 
   24322560*Ech^8*r10*(1 - \[Rho]) - 32906240*Ech^9*r10*(1 - \[Rho]) + 
   12457984*Ech^10*r10*(1 - \[Rho]) + 5443584*Ech^11*r10*(1 - \[Rho]) - 
   5423104*Ech^12*r10*(1 - \[Rho]) + 819200*Ech^13*r10*(1 - \[Rho]) - 
   8160*r11*(1 - \[Rho]) + 94320*Ech*r11*(1 - \[Rho]) - 
   426480*Ech^2*r11*(1 - \[Rho]) + 863840*Ech^3*r11*(1 - \[Rho]) - 
   333280*Ech^4*r11*(1 - \[Rho]) - 3006144*Ech^5*r11*(1 - \[Rho]) + 
   8983936*Ech^6*r11*(1 - \[Rho]) - 8542976*Ech^7*r11*(1 - \[Rho]) - 
   6996480*Ech^8*r11*(1 - \[Rho]) + 22010880*Ech^9*r11*(1 - \[Rho]) - 
   18388992*Ech^10*r11*(1 - \[Rho]) + 6156288*Ech^11*r11*(1 - \[Rho]) + 
   704512*Ech^12*r11*(1 - \[Rho]) - 819200*Ech^13*r11*(1 - \[Rho]) + 
   24000*r12*(1 - \[Rho]) - 231600*Ech*r12*(1 - \[Rho]) + 
   658800*Ech^2*r12*(1 - \[Rho]) + 727200*Ech^3*r12*(1 - \[Rho]) - 
   8762400*Ech^4*r12*(1 - \[Rho]) + 21032640*Ech^5*r12*(1 - \[Rho]) - 
   20786560*Ech^6*r12*(1 - \[Rho]) + 4386560*Ech^7*r12*(1 - \[Rho]) + 
   7872000*Ech^8*r12*(1 - \[Rho]) - 10429440*Ech^9*r12*(1 - \[Rho]) + 
   7096320*Ech^10*r12*(1 - \[Rho]) + 307200*Ech^11*r12*(1 - \[Rho]) - 
   1064960*Ech^12*r12*(1 - \[Rho]) - 819200*Ech^13*r12*(1 - \[Rho]) - 
   1680*r13*(1 - \[Rho]) + 10560*Ech*r13*(1 - \[Rho]) + 
   27360*Ech^2*r13*(1 - \[Rho]) - 454080*Ech^3*r13*(1 - \[Rho]) + 
   1815360*Ech^4*r13*(1 - \[Rho]) - 2500992*Ech^5*r13*(1 - \[Rho]) - 
   2282752*Ech^6*r13*(1 - \[Rho]) + 7519232*Ech^7*r13*(1 - \[Rho]) + 
   3087360*Ech^8*r13*(1 - \[Rho]) - 19834880*Ech^9*r13*(1 - \[Rho]) + 
   17956864*Ech^10*r13*(1 - \[Rho]) - 5677056*Ech^11*r13*(1 - \[Rho]) - 
   999424*Ech^12*r13*(1 - \[Rho]) + 819200*Ech^13*r13*(1 - \[Rho]) - 
   6480*r14*(1 - \[Rho]) + 66960*Ech*r14*(1 - \[Rho]) - 
   235440*Ech^2*r14*(1 - \[Rho]) + 119520*Ech^3*r14*(1 - \[Rho]) + 
   1424160*Ech^4*r14*(1 - \[Rho]) - 3483072*Ech^5*r14*(1 - \[Rho]) + 
   567168*Ech^6*r14*(1 - \[Rho]) + 5613312*Ech^7*r14*(1 - \[Rho]) - 
   4439040*Ech^8*r14*(1 - \[Rho]) + 2693120*Ech^9*r14*(1 - \[Rho]) - 
   7254016*Ech^10*r14*(1 - \[Rho]) + 8331264*Ech^11*r14*(1 - \[Rho]) - 
   3948544*Ech^12*r14*(1 - \[Rho]) + 819200*Ech^13*r14*(1 - \[Rho]) - 
   17160*r15*(1 - \[Rho]) + 201120*Ech*r15*(1 - \[Rho]) - 
   932880*Ech^2*r15*(1 - \[Rho]) + 2014240*Ech^3*r15*(1 - \[Rho]) - 
   1290080*Ech^4*r15*(1 - \[Rho]) - 2741184*Ech^5*r15*(1 - \[Rho]) + 
   3066496*Ech^6*r15*(1 - \[Rho]) + 8798464*Ech^7*r15*(1 - \[Rho]) - 
   21089280*Ech^8*r15*(1 - \[Rho]) + 16660480*Ech^9*r15*(1 - \[Rho]) - 
   38912*Ech^10*r15*(1 - \[Rho]) - 6008832*Ech^11*r15*(1 - \[Rho]) + 
   1810432*Ech^12*r15*(1 - \[Rho]) + 409600*Ech^13*r15*(1 - \[Rho]) - 
   13020*r16*(1 - \[Rho]) + 143040*Ech*r16*(1 - \[Rho]) - 
   583560*Ech^2*r16*(1 - \[Rho]) + 846480*Ech^3*r16*(1 - \[Rho]) + 
   1053840*Ech^4*r16*(1 - \[Rho]) - 4507488*Ech^5*r16*(1 - \[Rho]) + 
   772672*Ech^6*r16*(1 - \[Rho]) + 13483648*Ech^7*r16*(1 - \[Rho]) - 
   21096960*Ech^8*r16*(1 - \[Rho]) + 10644480*Ech^9*r16*(1 - \[Rho]) + 
   2896896*Ech^10*r16*(1 - \[Rho]) - 4675584*Ech^11*r16*(1 - \[Rho]) + 
   856064*Ech^12*r16*(1 - \[Rho]) + 204800*Ech^13*r16*(1 - \[Rho]) - 
   3180*r17*(1 - \[Rho]) + 18960*Ech*r17*(1 - \[Rho]) + 
   65160*Ech^2*r17*(1 - \[Rho]) - 932880*Ech^3*r17*(1 - \[Rho]) + 
   3654960*Ech^4*r17*(1 - \[Rho]) - 6050592*Ech^5*r17*(1 - \[Rho]) + 
   563648*Ech^6*r17*(1 - \[Rho]) + 11599232*Ech^7*r17*(1 - \[Rho]) - 
   14192640*Ech^8*r17*(1 - \[Rho]) + 2498560*Ech^9*r17*(1 - \[Rho]) + 
   10599424*Ech^10*r17*(1 - \[Rho]) - 10930176*Ech^11*r17*(1 - \[Rho]) + 
   3117056*Ech^12*r17*(1 - \[Rho]) + 204800*Ech^13*r17*(1 - \[Rho]) + 
   16200*r18*(1 - \[Rho]) - 181200*Ech*r18*(1 - \[Rho]) + 
   768000*Ech^2*r18*(1 - \[Rho]) - 1283200*Ech^3*r18*(1 - \[Rho]) - 
   625600*Ech^4*r18*(1 - \[Rho]) + 3507840*Ech^5*r18*(1 - \[Rho]) + 
   5155840*Ech^6*r18*(1 - \[Rho]) - 27991040*Ech^7*r18*(1 - \[Rho]) + 
   38284800*Ech^8*r18*(1 - \[Rho]) - 19112960*Ech^9*r18*(1 - \[Rho]) - 
   6225920*Ech^10*r18*(1 - \[Rho]) + 9830400*Ech^11*r18*(1 - \[Rho]) - 
   2007040*Ech^12*r18*(1 - \[Rho]) - 409600*Ech^13*r18*(1 - \[Rho]) + 
   31920*r2*(1 - \[Rho]) - 413520*Ech*r2*(1 - \[Rho]) + 
   2247600*Ech^2*r2*(1 - \[Rho]) - 6557920*Ech^3*r2*(1 - \[Rho]) + 
   10780640*Ech^4*r2*(1 - \[Rho]) - 9907776*Ech^5*r2*(1 - \[Rho]) + 
   4939904*Ech^6*r2*(1 - \[Rho]) - 2270464*Ech^7*r2*(1 - \[Rho]) + 
   5148672*Ech^8*r2*(1 - \[Rho]) + 1839104*Ech^9*r2*(1 - \[Rho]) - 
   13852672*Ech^10*r2*(1 - \[Rho]) + 11329536*Ech^11*r2*(1 - \[Rho]) - 
   4046848*Ech^12*r2*(1 - \[Rho]) + 819200*Ech^13*r2*(1 - \[Rho]) - 
   25680*r3*(1 - \[Rho]) + 326880*Ech*r3*(1 - \[Rho]) - 
   1732800*Ech^2*r3*(1 - \[Rho]) + 4862080*Ech^3*r3*(1 - \[Rho]) - 
   7439360*Ech^4*r3*(1 - \[Rho]) + 4161024*Ech^5*r3*(1 - \[Rho]) + 
   7087104*Ech^6*r3*(1 - \[Rho]) - 16664064*Ech^7*r3*(1 - \[Rho]) + 
   19971072*Ech^8*r3*(1 - \[Rho]) - 22480896*Ech^9*r3*(1 - \[Rho]) + 
   15433728*Ech^10*r3*(1 - \[Rho]) - 2187264*Ech^11*r3*(1 - \[Rho]) - 
   770048*Ech^12*r3*(1 - \[Rho]) - 819200*Ech^13*r3*(1 - \[Rho]) - 
   6480*r4*(1 - \[Rho]) + 56880*Ech*r4*(1 - \[Rho]) - 
   104400*Ech^2*r4*(1 - \[Rho]) - 599520*Ech^3*r4*(1 - \[Rho]) + 
   3567840*Ech^4*r4*(1 - \[Rho]) - 6474816*Ech^5*r4*(1 - \[Rho]) + 
   1371264*Ech^6*r4*(1 - \[Rho]) + 11755776*Ech^7*r4*(1 - \[Rho]) - 
   19888128*Ech^8*r4*(1 - \[Rho]) + 22421504*Ech^9*r4*(1 - \[Rho]) - 
   20488192*Ech^10*r4*(1 - \[Rho]) + 11452416*Ech^11*r4*(1 - \[Rho]) - 
   3555328*Ech^12*r4*(1 - \[Rho]) + 819200*Ech^13*r4*(1 - \[Rho]) - 
   10140*r5*(1 - \[Rho]) + 127440*Ech*r5*(1 - \[Rho]) - 
   663000*Ech^2*r5*(1 - \[Rho]) + 1803440*Ech^3*r5*(1 - \[Rho]) - 
   2590480*Ech^4*r5*(1 - \[Rho]) + 1445472*Ech^5*r5*(1 - \[Rho]) + 
   197312*Ech^6*r5*(1 - \[Rho]) + 1524608*Ech^7*r5*(1 - \[Rho]) - 
   3876864*Ech^8*r5*(1 - \[Rho]) + 2772992*Ech^9*r5*(1 - \[Rho]) + 
   2407424*Ech^10*r5*(1 - \[Rho]) - 2967552*Ech^11*r5*(1 - \[Rho]) + 
   659456*Ech^12*r5*(1 - \[Rho]) + 204800*Ech^13*r5*(1 - \[Rho]) + 
   23460*r6*(1 - \[Rho]) - 272160*Ech*r6*(1 - \[Rho]) + 
   1239000*Ech^2*r6*(1 - \[Rho]) - 2554160*Ech^3*r6*(1 - \[Rho]) + 
   1168720*Ech^4*r6*(1 - \[Rho]) + 6246432*Ech^5*r6*(1 - \[Rho]) - 
   17448128*Ech^6*r6*(1 - \[Rho]) + 25656448*Ech^7*r6*(1 - \[Rho]) - 
   23652864*Ech^8*r6*(1 - \[Rho]) + 8993792*Ech^9*r6*(1 - \[Rho]) + 
   8827904*Ech^10*r6*(1 - \[Rho]) - 11753472*Ech^11*r6*(1 - \[Rho]) + 
   3608576*Ech^12*r6*(1 - \[Rho]) + 204800*Ech^13*r6*(1 - \[Rho]) - 
   16740*r7*(1 - \[Rho]) + 188640*Ech*r7*(1 - \[Rho]) - 
   811800*Ech^2*r7*(1 - \[Rho]) + 1425840*Ech^3*r7*(1 - \[Rho]) + 
   348720*Ech^4*r7*(1 - \[Rho]) - 6681888*Ech^5*r7*(1 - \[Rho]) + 
   16514752*Ech^6*r7*(1 - \[Rho]) - 24520832*Ech^7*r7*(1 - \[Rho]) + 
   25191936*Ech^8*r7*(1 - \[Rho]) - 15582208*Ech^9*r7*(1 - \[Rho]) + 
   1055744*Ech^10*r7*(1 - \[Rho]) + 3667968*Ech^11*r7*(1 - \[Rho]) - 
   856064*Ech^12*r7*(1 - \[Rho]) - 204800*Ech^13*r7*(1 - \[Rho]) + 
   7860*r8*(1 - \[Rho]) - 65520*Ech*r8*(1 - \[Rho]) + 
   81480*Ech^2*r8*(1 - \[Rho]) + 974960*Ech^3*r8*(1 - \[Rho]) - 
   5066320*Ech^4*r8*(1 - \[Rho]) + 9395424*Ech^5*r8*(1 - \[Rho]) + 
   36544*Ech^6*r8*(1 - \[Rho]) - 24523904*Ech^7*r8*(1 - \[Rho]) + 
   33838080*Ech^8*r8*(1 - \[Rho]) - 20346880*Ech^9*r8*(1 - \[Rho]) + 
   3279872*Ech^10*r8*(1 - \[Rho]) + 2414592*Ech^11*r8*(1 - \[Rho]) - 
   110592*Ech^12*r8*(1 - \[Rho]) - 614400*Ech^13*r8*(1 - \[Rho]) - 
   23520*r9*(1 - \[Rho]) + 227040*Ech*r9*(1 - \[Rho]) - 
   646560*Ech^2*r9*(1 - \[Rho]) - 707520*Ech^3*r9*(1 - \[Rho]) + 
   8571840*Ech^4*r9*(1 - \[Rho]) - 21449088*Ech^5*r9*(1 - \[Rho]) + 
   24291072*Ech^6*r9*(1 - \[Rho]) - 11108352*Ech^7*r9*(1 - \[Rho]) - 
   1052160*Ech^8*r9*(1 - \[Rho]) + 6026240*Ech^9*r9*(1 - \[Rho]) - 
   6805504*Ech^10*r9*(1 - \[Rho]) + 1437696*Ech^11*r9*(1 - \[Rho]) + 
   180224*Ech^12*r9*(1 - \[Rho]) + 819200*Ech^13*r9*(1 - \[Rho]) - 
   8970*r1*(1 - \[Rho])^2 + 84660*Ech*r1*(1 - \[Rho])^2 - 
   221520*Ech^2*r1*(1 - \[Rho])^2 - 407360*Ech^3*r1*(1 - \[Rho])^2 + 
   3679120*Ech^4*r1*(1 - \[Rho])^2 - 2065248*Ech^5*r1*(1 - \[Rho])^2 - 
   24955648*Ech^6*r1*(1 - \[Rho])^2 + 81348608*Ech^7*r1*(1 - \[Rho])^2 - 
   112512768*Ech^8*r1*(1 - \[Rho])^2 + 85705216*Ech^9*r1*(1 - \[Rho])^2 - 
   34807808*Ech^10*r1*(1 - \[Rho])^2 + 5308416*Ech^11*r1*(1 - \[Rho])^2 - 
   14760*r10*(1 - \[Rho])^2 + 205440*Ech*r10*(1 - \[Rho])^2 - 
   1224240*Ech^2*r10*(1 - \[Rho])^2 + 4047200*Ech^3*r10*(1 - \[Rho])^2 - 
   8010400*Ech^4*r10*(1 - \[Rho])^2 + 11067840*Ech^5*r10*(1 - \[Rho])^2 - 
   10271360*Ech^6*r10*(1 - \[Rho])^2 + 7701760*Ech^7*r10*(1 - \[Rho])^2 - 
   19376640*Ech^8*r10*(1 - \[Rho])^2 + 30510080*Ech^9*r10*(1 - \[Rho])^2 - 
   19363840*Ech^10*r10*(1 - \[Rho])^2 + 4730880*Ech^11*r10*(1 - \[Rho])^2 + 
   5880*r11*(1 - \[Rho])^2 - 85920*Ech*r11*(1 - \[Rho])^2 + 
   540720*Ech^2*r11*(1 - \[Rho])^2 - 1903200*Ech^3*r11*(1 - \[Rho])^2 + 
   4058400*Ech^4*r11*(1 - \[Rho])^2 - 2854080*Ech^5*r11*(1 - \[Rho])^2 - 
   9924480*Ech^6*r11*(1 - \[Rho])^2 + 27866880*Ech^7*r11*(1 - \[Rho])^2 - 
   27532800*Ech^8*r11*(1 - \[Rho])^2 + 10920960*Ech^9*r11*(1 - \[Rho])^2 - 
   829440*Ech^10*r11*(1 - \[Rho])^2 - 552960*Ech^11*r11*(1 - \[Rho])^2 - 
   40200*r12*(1 - \[Rho])^2 + 477600*Ech*r12*(1 - \[Rho])^2 - 
   2269200*Ech^2*r12*(1 - \[Rho])^2 + 5178400*Ech^3*r12*(1 - \[Rho])^2 - 
   4392800*Ech^4*r12*(1 - \[Rho])^2 - 1944000*Ech^5*r12*(1 - \[Rho])^2 - 
   304000*Ech^6*r12*(1 - \[Rho])^2 + 16889600*Ech^7*r12*(1 - \[Rho])^2 - 
   25428480*Ech^8*r12*(1 - \[Rho])^2 + 19594240*Ech^9*r12*(1 - \[Rho])^2 - 
   11417600*Ech^10*r12*(1 - \[Rho])^2 + 3502080*Ech^11*r12*(1 - \[Rho])^2 + 
   5640*r13*(1 - \[Rho])^2 - 62160*Ech*r13*(1 - \[Rho])^2 + 
   255360*Ech^2*r13*(1 - \[Rho])^2 - 380800*Ech^3*r13*(1 - \[Rho])^2 - 
   414400*Ech^4*r13*(1 - \[Rho])^2 + 190080*Ech^5*r13*(1 - \[Rho])^2 + 
   10017280*Ech^6*r13*(1 - \[Rho])^2 - 28090880*Ech^7*r13*(1 - \[Rho])^2 + 
   28631040*Ech^8*r13*(1 - \[Rho])^2 - 9809920*Ech^9*r13*(1 - \[Rho])^2 - 
   1331200*Ech^10*r13*(1 - \[Rho])^2 + 1474560*Ech^11*r13*(1 - \[Rho])^2 + 
   8640*r14*(1 - \[Rho])^2 - 96960*Ech*r14*(1 - \[Rho])^2 + 
   413760*Ech^2*r14*(1 - \[Rho])^2 - 707200*Ech^3*r14*(1 - \[Rho])^2 - 
   265600*Ech^4*r14*(1 - \[Rho])^2 + 1290240*Ech^5*r14*(1 - \[Rho])^2 + 
   6115840*Ech^6*r14*(1 - \[Rho])^2 - 20695040*Ech^7*r14*(1 - \[Rho])^2 + 
   21358080*Ech^8*r14*(1 - \[Rho])^2 - 9057280*Ech^9*r14*(1 - \[Rho])^2 + 
   1525760*Ech^10*r14*(1 - \[Rho])^2 - 61440*Ech^11*r14*(1 - \[Rho])^2 + 
   10980*r15*(1 - \[Rho])^2 - 154920*Ech*r15*(1 - \[Rho])^2 + 
   937920*Ech^2*r15*(1 - \[Rho])^2 - 3160000*Ech^3*r15*(1 - \[Rho])^2 + 
   6404000*Ech^4*r15*(1 - \[Rho])^2 - 7865280*Ech^5*r15*(1 - \[Rho])^2 + 
   9041920*Ech^6*r15*(1 - \[Rho])^2 - 16670720*Ech^7*r15*(1 - \[Rho])^2 + 
   25152000*Ech^8*r15*(1 - \[Rho])^2 - 23587840*Ech^9*r15*(1 - \[Rho])^2 + 
   10280960*Ech^10*r15*(1 - \[Rho])^2 - 1474560*Ech^11*r15*(1 - \[Rho])^2 + 
   13110*r16*(1 - \[Rho])^2 - 173340*Ech*r16*(1 - \[Rho])^2 + 
   968640*Ech^2*r16*(1 - \[Rho])^2 - 2943200*Ech^3*r16*(1 - \[Rho])^2 + 
   5172400*Ech^4*r16*(1 - \[Rho])^2 - 6792480*Ech^5*r16*(1 - \[Rho])^2 + 
   13358720*Ech^6*r16*(1 - \[Rho])^2 - 28145920*Ech^7*r16*(1 - \[Rho])^2 + 
   35900160*Ech^8*r16*(1 - \[Rho])^2 - 23943680*Ech^9*r16*(1 - \[Rho])^2 + 
   5785600*Ech^10*r16*(1 - \[Rho])^2 + 675840*Ech^11*r16*(1 - \[Rho])^2 + 
   11190*r17*(1 - \[Rho])^2 - 128460*Ech*r17*(1 - \[Rho])^2 + 
   573360*Ech^2*r17*(1 - \[Rho])^2 - 1121600*Ech^3*r17*(1 - \[Rho])^2 + 
   269200*Ech^4*r17*(1 - \[Rho])^2 + 923040*Ech^5*r17*(1 - \[Rho])^2 + 
   7005440*Ech^6*r17*(1 - \[Rho])^2 - 25891840*Ech^7*r17*(1 - \[Rho])^2 + 
   35631360*Ech^8*r17*(1 - \[Rho])^2 - 25771520*Ech^9*r17*(1 - \[Rho])^2 + 
   8642560*Ech^10*r17*(1 - \[Rho])^2 - 491520*Ech^11*r17*(1 - \[Rho])^2 - 
   14700*r18*(1 - \[Rho])^2 + 198600*Ech*r18*(1 - \[Rho])^2 - 
   1141200*Ech^2*r18*(1 - \[Rho])^2 + 3602400*Ech^3*r18*(1 - \[Rho])^2 - 
   6700800*Ech^4*r18*(1 - \[Rho])^2 + 10920960*Ech^5*r18*(1 - \[Rho])^2 - 
   26624640*Ech^6*r18*(1 - \[Rho])^2 + 56067840*Ech^7*r18*(1 - \[Rho])^2 - 
   70702080*Ech^8*r18*(1 - \[Rho])^2 + 48998400*Ech^9*r18*(1 - \[Rho])^2 - 
   13731840*Ech^10*r18*(1 - \[Rho])^2 - 430080*Ech^11*r18*(1 - \[Rho])^2 - 
   720*r2*(1 - \[Rho])^2 + 65760*Ech*r2*(1 - \[Rho])^2 - 
   784320*Ech^2*r2*(1 - \[Rho])^2 + 4173440*Ech^3*r2*(1 - \[Rho])^2 - 
   12244480*Ech^4*r2*(1 - \[Rho])^2 + 22447872*Ech^5*r2*(1 - \[Rho])^2 - 
   26812928*Ech^6*r2*(1 - \[Rho])^2 + 22425088*Ech^7*r2*(1 - \[Rho])^2 - 
   24488448*Ech^8*r2*(1 - \[Rho])^2 + 22854656*Ech^9*r2*(1 - \[Rho])^2 - 
   8132608*Ech^10*r2*(1 - \[Rho])^2 + 208896*Ech^11*r2*(1 - \[Rho])^2 + 
   3480*r3*(1 - \[Rho])^2 - 96240*Ech*r3*(1 - \[Rho])^2 + 
   910080*Ech^2*r3*(1 - \[Rho])^2 - 4364160*Ech^3*r3*(1 - \[Rho])^2 + 
   12054720*Ech^4*r3*(1 - \[Rho])^2 - 17958528*Ech^5*r3*(1 - \[Rho])^2 + 
   6684672*Ech^6*r3*(1 - \[Rho])^2 + 16025088*Ech^7*r3*(1 - \[Rho])^2 - 
   24910848*Ech^8*r3*(1 - \[Rho])^2 + 20576256*Ech^9*r3*(1 - \[Rho])^2 - 
   13099008*Ech^10*r3*(1 - \[Rho])^2 + 4202496*Ech^11*r3*(1 - \[Rho])^2 + 
   13680*r4*(1 - \[Rho])^2 - 157440*Ech*r4*(1 - \[Rho])^2 + 
   706080*Ech^2*r4*(1 - \[Rho])^2 - 1399360*Ech^3*r4*(1 - \[Rho])^2 + 
   413120*Ech^4*r4*(1 - \[Rho])^2 + 415872*Ech^5*r4*(1 - \[Rho])^2 + 
   9071872*Ech^6*r4*(1 - \[Rho])^2 - 28570112*Ech^7*r4*(1 - \[Rho])^2 + 
   33034752*Ech^8*r4*(1 - \[Rho])^2 - 19078144*Ech^9*r4*(1 - \[Rho])^2 + 
   6305792*Ech^10*r4*(1 - \[Rho])^2 - 1019904*Ech^11*r4*(1 - \[Rho])^2 + 
   2190*r5*(1 - \[Rho])^2 - 39420*Ech*r5*(1 - \[Rho])^2 + 
   297840*Ech^2*r5*(1 - \[Rho])^2 - 1238080*Ech^3*r5*(1 - \[Rho])^2 + 
   3089360*Ech^4*r5*(1 - \[Rho])^2 - 4476384*Ech^5*r5*(1 - \[Rho])^2 + 
   3913216*Ech^6*r5*(1 - \[Rho])^2 - 3969536*Ech^7*r5*(1 - \[Rho])^2 + 
   5304576*Ech^8*r5*(1 - \[Rho])^2 - 7163392*Ech^9*r5*(1 - \[Rho])^2 + 
   3915776*Ech^10*r5*(1 - \[Rho])^2 - 786432*Ech^11*r5*(1 - \[Rho])^2 - 
   16410*r6*(1 - \[Rho])^2 + 229380*Ech*r6*(1 - \[Rho])^2 - 
   1373760*Ech^2*r6*(1 - \[Rho])^2 + 4569120*Ech^3*r6*(1 - \[Rho])^2 - 
   9113040*Ech^4*r6*(1 - \[Rho])^2 + 8757216*Ech^5*r6*(1 - \[Rho])^2 + 
   5222016*Ech^6*r6*(1 - \[Rho])^2 - 29127936*Ech^7*r6*(1 - \[Rho])^2 + 
   41899776*Ech^8*r6*(1 - \[Rho])^2 - 32788992*Ech^9*r6*(1 - \[Rho])^2 + 
   13080576*Ech^10*r6*(1 - \[Rho])^2 - 1708032*Ech^11*r6*(1 - \[Rho])^2 + 
   14490*r7*(1 - \[Rho])^2 - 187620*Ech*r7*(1 - \[Rho])^2 + 
   1019040*Ech^2*r7*(1 - \[Rho])^2 - 2970080*Ech^3*r7*(1 - \[Rho])^2 + 
   4873360*Ech^4*r7*(1 - \[Rho])^2 - 2546784*Ech^5*r7*(1 - \[Rho])^2 - 
   9817984*Ech^6*r7*(1 - \[Rho])^2 + 27601664*Ech^7*r7*(1 - \[Rho])^2 - 
   35092224*Ech^8*r7*(1 - \[Rho])^2 + 24990208*Ech^9*r7*(1 - \[Rho])^2 - 
   7706624*Ech^10*r7*(1 - \[Rho])^2 + 135168*Ech^11*r7*(1 - \[Rho])^2 - 
   18330*r8*(1 - \[Rho])^2 + 208020*Ech*r8*(1 - \[Rho])^2 - 
   907920*Ech^2*r8*(1 - \[Rho])^2 + 1665600*Ech^3*r8*(1 - \[Rho])^2 + 
   70800*Ech^4*r8*(1 - \[Rho])^2 - 2890080*Ech^5*r8*(1 - \[Rho])^2 - 
   11431680*Ech^6*r8*(1 - \[Rho])^2 + 48967680*Ech^7*r8*(1 - \[Rho])^2 - 
   66666240*Ech^8*r8*(1 - \[Rho])^2 + 46195200*Ech^9*r8*(1 - \[Rho])^2 - 
   15851520*Ech^10*r8*(1 - \[Rho])^2 + 1474560*Ech^11*r8*(1 - \[Rho])^2 + 
   39360*r9*(1 - \[Rho])^2 - 470640*Ech*r9*(1 - \[Rho])^2 + 
   2261040*Ech^2*r9*(1 - \[Rho])^2 - 5285600*Ech^3*r9*(1 - \[Rho])^2 + 
   4943200*Ech^4*r9*(1 - \[Rho])^2 + 2416320*Ech^5*r9*(1 - \[Rho])^2 - 
   6954880*Ech^6*r9*(1 - \[Rho])^2 + 39680*Ech^7*r9*(1 - \[Rho])^2 + 
   5498880*Ech^8*r9*(1 - \[Rho])^2 - 5795840*Ech^9*r9*(1 - \[Rho])^2 + 
   6860800*Ech^10*r9*(1 - \[Rho])^2 - 3194880*Ech^11*r9*(1 - \[Rho])^2 + 
   15710*r1*(1 - \[Rho])^3 - 196540*Ech*r1*(1 - \[Rho])^3 + 
   1015440*Ech^2*r1*(1 - \[Rho])^3 - 2729600*Ech^3*r1*(1 - \[Rho])^3 + 
   3821200*Ech^4*r1*(1 - \[Rho])^3 - 7148640*Ech^5*r1*(1 - \[Rho])^3 + 
   25510400*Ech^6*r1*(1 - \[Rho])^3 - 62456320*Ech^7*r1*(1 - \[Rho])^3 + 
   78882048*Ech^8*r1*(1 - \[Rho])^3 - 52127232*Ech^9*r1*(1 - \[Rho])^3 + 
   14794752*Ech^10*r1*(1 - \[Rho])^3 - 5020*r10*(1 - \[Rho])^3 + 
   58280*Ech*r10*(1 - \[Rho])^3 - 265680*Ech^2*r10*(1 - \[Rho])^3 + 
   549600*Ech^3*r10*(1 - \[Rho])^3 - 259200*Ech^4*r10*(1 - \[Rho])^3 - 
   2277120*Ech^5*r10*(1 - \[Rho])^3 + 5274880*Ech^6*r10*(1 - \[Rho])^3 - 
   3322880*Ech^7*r10*(1 - \[Rho])^3 + 2580480*Ech^8*r10*(1 - \[Rho])^3 - 
   3563520*Ech^9*r10*(1 - \[Rho])^3 + 1413120*Ech^10*r10*(1 - \[Rho])^3 + 
   4060*r11*(1 - \[Rho])^3 - 44840*Ech*r11*(1 - \[Rho])^3 + 
   185040*Ech^2*r11*(1 - \[Rho])^3 - 280800*Ech^3*r11*(1 - \[Rho])^3 - 
   278400*Ech^4*r11*(1 - \[Rho])^3 - 303360*Ech^5*r11*(1 - \[Rho])^3 + 
   9655040*Ech^6*r11*(1 - \[Rho])^3 - 27274240*Ech^7*r11*(1 - \[Rho])^3 + 
   33546240*Ech^8*r11*(1 - \[Rho])^3 - 20520960*Ech^9*r11*(1 - \[Rho])^3 + 
   5468160*Ech^10*r11*(1 - \[Rho])^3 + 24500*r12*(1 - \[Rho])^3 - 
   309400*Ech*r12*(1 - \[Rho])^3 + 1621200*Ech^2*r12*(1 - \[Rho])^3 - 
   4463200*Ech^3*r12*(1 - \[Rho])^3 + 6574400*Ech^4*r12*(1 - \[Rho])^3 - 
   6084480*Ech^5*r12*(1 - \[Rho])^3 + 10565120*Ech^6*r12*(1 - \[Rho])^3 - 
   23825920*Ech^7*r12*(1 - \[Rho])^3 + 28815360*Ech^8*r12*(1 - \[Rho])^3 - 
   17367040*Ech^9*r12*(1 - \[Rho])^3 + 4567040*Ech^10*r12*(1 - \[Rho])^3 - 
   5720*r13*(1 - \[Rho])^3 + 68080*Ech*r13*(1 - \[Rho])^3 - 
   324480*Ech^2*r13*(1 - \[Rho])^3 + 745600*Ech^3*r13*(1 - \[Rho])^3 - 
   651200*Ech^4*r13*(1 - \[Rho])^3 + 1176960*Ech^5*r13*(1 - \[Rho])^3 - 
   9456640*Ech^6*r13*(1 - \[Rho])^3 + 26186240*Ech^7*r13*(1 - \[Rho])^3 - 
   32471040*Ech^8*r13*(1 - \[Rho])^3 + 19804160*Ech^9*r13*(1 - \[Rho])^3 - 
   5263360*Ech^10*r13*(1 - \[Rho])^3 - 8220*r14*(1 - \[Rho])^3 + 
   97080*Ech*r14*(1 - \[Rho])^3 - 456480*Ech^2*r14*(1 - \[Rho])^3 + 
   1017600*Ech^3*r14*(1 - \[Rho])^3 - 775200*Ech^4*r14*(1 - \[Rho])^3 + 
   331200*Ech^5*r14*(1 - \[Rho])^3 - 6857600*Ech^6*r14*(1 - \[Rho])^3 + 
   21817600*Ech^7*r14*(1 - \[Rho])^3 - 27202560*Ech^8*r14*(1 - \[Rho])^3 + 
   16291840*Ech^9*r14*(1 - \[Rho])^3 - 4259840*Ech^10*r14*(1 - \[Rho])^3 + 
   4660*r15*(1 - \[Rho])^3 - 61640*Ech*r15*(1 - \[Rho])^3 + 
   344640*Ech^2*r15*(1 - \[Rho])^3 - 1048000*Ech^3*r15*(1 - \[Rho])^3 + 
   1844000*Ech^4*r15*(1 - \[Rho])^3 - 1786560*Ech^5*r15*(1 - \[Rho])^3 - 
   1269760*Ech^6*r15*(1 - \[Rho])^3 + 7516160*Ech^7*r15*(1 - \[Rho])^3 - 
   10268160*Ech^8*r15*(1 - \[Rho])^3 + 7767040*Ech^9*r15*(1 - \[Rho])^3 - 
   2416640*Ech^10*r15*(1 - \[Rho])^3 + 370*r16*(1 - \[Rho])^3 - 
   3380*Ech*r16*(1 - \[Rho])^3 + 7680*Ech^2*r16*(1 - \[Rho])^3 + 
   24800*Ech^3*r16*(1 - \[Rho])^3 - 175600*Ech^4*r16*(1 - \[Rho])^3 + 
   1518240*Ech^5*r16*(1 - \[Rho])^3 - 7464960*Ech^6*r16*(1 - \[Rho])^3 + 
   17640960*Ech^7*r16*(1 - \[Rho])^3 - 22229760*Ech^8*r16*(1 - \[Rho])^3 + 
   15280640*Ech^9*r16*(1 - \[Rho])^3 - 4464640*Ech^10*r16*(1 - \[Rho])^3 - 
   8770*r17*(1 - \[Rho])^3 + 112580*Ech*r17*(1 - \[Rho])^3 - 
   604080*Ech^2*r17*(1 - \[Rho])^3 + 1728000*Ech^3*r17*(1 - \[Rho])^3 - 
   2742000*Ech^4*r17*(1 - \[Rho])^3 + 3403680*Ech^5*r17*(1 - \[Rho])^3 - 
   8325120*Ech^6*r17*(1 - \[Rho])^3 + 19115520*Ech^7*r17*(1 - \[Rho])^3 - 
   24165120*Ech^8*r17*(1 - \[Rho])^3 + 16570880*Ech^9*r17*(1 - \[Rho])^3 - 
   4833280*Ech^10*r17*(1 - \[Rho])^3 - 2400*r18*(1 - \[Rho])^3 + 
   30000*Ech*r18*(1 - \[Rho])^3 - 154800*Ech^2*r18*(1 - \[Rho])^3 + 
   415200*Ech^3*r18*(1 - \[Rho])^3 - 578400*Ech^4*r18*(1 - \[Rho])^3 - 
   2162880*Ech^5*r18*(1 - \[Rho])^3 + 15128320*Ech^6*r18*(1 - \[Rho])^3 - 
   36369920*Ech^7*r18*(1 - \[Rho])^3 + 45534720*Ech^8*r18*(1 - \[Rho])^3 - 
   31278080*Ech^9*r18*(1 - \[Rho])^3 + 9134080*Ech^10*r18*(1 - \[Rho])^3 - 
   25540*r2*(1 - \[Rho])^3 + 327560*Ech*r2*(1 - \[Rho])^3 - 
   1755360*Ech^2*r2*(1 - \[Rho])^3 + 5011200*Ech^3*r2*(1 - \[Rho])^3 - 
   7922400*Ech^4*r2*(1 - \[Rho])^3 + 4856640*Ech^5*r2*(1 - \[Rho])^3 + 
   4983680*Ech^6*r2*(1 - \[Rho])^3 - 11641600*Ech^7*r2*(1 - \[Rho])^3 + 
   14020608*Ech^8*r2*(1 - \[Rho])^3 - 11190272*Ech^9*r2*(1 - \[Rho])^3 + 
   3592192*Ech^10*r2*(1 - \[Rho])^3 + 23360*r3*(1 - \[Rho])^3 - 
   293440*Ech*r3*(1 - \[Rho])^3 + 1525440*Ech^2*r3*(1 - \[Rho])^3 - 
   4144000*Ech^3*r3*(1 - \[Rho])^3 + 5936000*Ech^4*r3*(1 - \[Rho])^3 - 
   4776960*Ech^5*r3*(1 - \[Rho])^3 + 8308480*Ech^6*r3*(1 - \[Rho])^3 - 
   19788800*Ech^7*r3*(1 - \[Rho])^3 + 23697408*Ech^8*r3*(1 - \[Rho])^3 - 
   13955072*Ech^9*r3*(1 - \[Rho])^3 + 3592192*Ech^10*r3*(1 - \[Rho])^3 - 
   10740*r4*(1 - \[Rho])^3 + 132360*Ech*r4*(1 - \[Rho])^3 - 
   668160*Ech^2*r4*(1 - \[Rho])^3 + 1723200*Ech^3*r4*(1 - \[Rho])^3 - 
   2186400*Ech^4*r4*(1 - \[Rho])^3 + 2946240*Ech^5*r4*(1 - \[Rho])^3 - 
   11534720*Ech^6*r4*(1 - \[Rho])^3 + 29420800*Ech^7*r4*(1 - \[Rho])^3 - 
   35976192*Ech^8*r4*(1 - \[Rho])^3 + 22140928*Ech^9*r4*(1 - \[Rho])^3 - 
   5931008*Ech^10*r4*(1 - \[Rho])^3 + 4630*r5*(1 - \[Rho])^3 - 
   63020*Ech*r5*(1 - \[Rho])^3 + 365520*Ech^2*r5*(1 - \[Rho])^3 - 
   1168000*Ech^3*r5*(1 - \[Rho])^3 + 2210000*Ech^4*r5*(1 - \[Rho])^3 - 
   2726880*Ech^5*r5*(1 - \[Rho])^3 + 2423040*Ech^6*r5*(1 - \[Rho])^3 - 
   1305600*Ech^7*r5*(1 - \[Rho])^3 + 1123584*Ech^8*r5*(1 - \[Rho])^3 - 
   288256*Ech^9*r5*(1 - \[Rho])^3 - 16384*Ech^10*r5*(1 - \[Rho])^3 - 
   6070*r6*(1 - \[Rho])^3 + 74780*Ech*r6*(1 - \[Rho])^3 - 
   377280*Ech^2*r6*(1 - \[Rho])^3 + 972000*Ech^3*r6*(1 - \[Rho])^3 - 
   1230000*Ech^4*r6*(1 - \[Rho])^3 + 1842720*Ech^5*r6*(1 - \[Rho])^3 - 
   7599360*Ech^6*r6*(1 - \[Rho])^3 + 19276800*Ech^7*r6*(1 - \[Rho])^3 - 
   24681216*Ech^8*r6*(1 - \[Rho])^3 + 16914944*Ech^9*r6*(1 - \[Rho])^3 - 
   4931584*Ech^10*r6*(1 - \[Rho])^3 - 1770*r7*(1 - \[Rho])^3 + 
   22980*Ech*r7*(1 - \[Rho])^3 - 125280*Ech^2*r7*(1 - \[Rho])^3 + 
   367200*Ech^3*r7*(1 - \[Rho])^3 - 608400*Ech^4*r7*(1 - \[Rho])^3 - 
   427680*Ech^5*r7*(1 - \[Rho])^3 + 6435840*Ech^6*r7*(1 - \[Rho])^3 - 
   16166400*Ech^7*r7*(1 - \[Rho])^3 + 20208384*Ech^8*r7*(1 - \[Rho])^3 - 
   13933056*Ech^9*r7*(1 - \[Rho])^3 + 4079616*Ech^10*r7*(1 - \[Rho])^3 + 
   15790*r8*(1 - \[Rho])^3 - 197660*Ech*r8*(1 - \[Rho])^3 + 
   1022160*Ech^2*r8*(1 - \[Rho])^3 - 2752000*Ech^3*r8*(1 - \[Rho])^3 + 
   3866000*Ech^4*r8*(1 - \[Rho])^3 - 3792480*Ech^5*r8*(1 - \[Rho])^3 + 
   13073920*Ech^6*r8*(1 - \[Rho])^3 - 37521920*Ech^7*r8*(1 - \[Rho])^3 + 
   48948480*Ech^8*r8*(1 - \[Rho])^3 - 32171520*Ech^9*r8*(1 - \[Rho])^3 + 
   9093120*Ech^10*r8*(1 - \[Rho])^3 - 22480*r9*(1 - \[Rho])^3 + 
   284720*Ech*r9*(1 - \[Rho])^3 - 1498320*Ech^2*r9*(1 - \[Rho])^3 + 
   4154400*Ech^3*r9*(1 - \[Rho])^3 - 6208800*Ech^4*r9*(1 - \[Rho])^3 + 
   4724160*Ech^5*r9*(1 - \[Rho])^3 - 3655040*Ech^6*r9*(1 - \[Rho])^3 + 
   8016640*Ech^7*r9*(1 - \[Rho])^3 - 9676800*Ech^8*r9*(1 - \[Rho])^3 + 
   4608000*Ech^9*r9*(1 - \[Rho])^3 - 921600*Ech^10*r9*(1 - \[Rho])^3 + 
   25035*r1*(1 - \[Rho])^4 - 354090*Ech*r1*(1 - \[Rho])^4 + 
   2149740*Ech^2*r1*(1 - \[Rho])^4 - 7266600*Ech^3*r1*(1 - \[Rho])^4 + 
   14785200*Ech^4*r1*(1 - \[Rho])^4 - 16675488*Ech^5*r1*(1 - \[Rho])^4 + 
   4681152*Ech^6*r1*(1 - \[Rho])^4 + 15251328*Ech^7*r1*(1 - \[Rho])^4 - 
   23869440*Ech^8*r1*(1 - \[Rho])^4 + 15912960*Ech^9*r1*(1 - \[Rho])^4 - 
   4546560*Ech^10*r1*(1 - \[Rho])^4 + 3140*r10*(1 - \[Rho])^4 - 
   39160*Ech*r10*(1 - \[Rho])^4 + 201360*Ech^2*r10*(1 - \[Rho])^4 - 
   536800*Ech^3*r10*(1 - \[Rho])^4 + 737600*Ech^4*r10*(1 - \[Rho])^4 + 
   44160*Ech^5*r10*(1 - \[Rho])^4 - 1616640*Ech^6*r10*(1 - \[Rho])^4 + 
   1981440*Ech^7*r10*(1 - \[Rho])^4 - 1612800*Ech^8*r10*(1 - \[Rho])^4 + 
   1075200*Ech^9*r10*(1 - \[Rho])^4 - 307200*Ech^10*r10*(1 - \[Rho])^4 - 
   3820*r11*(1 - \[Rho])^4 + 48680*Ech*r11*(1 - \[Rho])^4 - 
   258480*Ech^2*r11*(1 - \[Rho])^4 + 727200*Ech^3*r11*(1 - \[Rho])^4 - 
   1118400*Ech^4*r11*(1 - \[Rho])^4 + 1380480*Ech^5*r11*(1 - \[Rho])^4 - 
   3633920*Ech^6*r11*(1 - \[Rho])^4 + 8734720*Ech^7*r11*(1 - \[Rho])^4 - 
   11289600*Ech^8*r11*(1 - \[Rho])^4 + 7526400*Ech^9*r11*(1 - \[Rho])^4 - 
   2150400*Ech^10*r11*(1 - \[Rho])^4 - 6900*r12*(1 - \[Rho])^4 + 
   91800*Ech*r12*(1 - \[Rho])^4 - 517200*Ech^2*r12*(1 - \[Rho])^4 + 
   1589600*Ech^3*r12*(1 - \[Rho])^4 - 2843200*Ech^4*r12*(1 - \[Rho])^4 + 
   3473280*Ech^5*r12*(1 - \[Rho])^4 - 5157120*Ech^6*r12*(1 - \[Rho])^4 + 
   9477120*Ech^7*r12*(1 - \[Rho])^4 - 11719680*Ech^8*r12*(1 - \[Rho])^4 + 
   7813120*Ech^9*r12*(1 - \[Rho])^4 - 2232320*Ech^10*r12*(1 - \[Rho])^4 + 
   3540*r13*(1 - \[Rho])^4 - 44760*Ech*r13*(1 - \[Rho])^4 + 
   234960*Ech^2*r13*(1 - \[Rho])^4 - 648800*Ech^3*r13*(1 - \[Rho])^4 + 
   961600*Ech^4*r13*(1 - \[Rho])^4 - 1111680*Ech^5*r13*(1 - \[Rho])^4 + 
   3096320*Ech^6*r13*(1 - \[Rho])^4 - 7813120*Ech^7*r13*(1 - \[Rho])^4 + 
   10214400*Ech^8*r13*(1 - \[Rho])^4 - 6809600*Ech^9*r13*(1 - \[Rho])^4 + 
   1945600*Ech^10*r13*(1 - \[Rho])^4 + 5340*r14*(1 - \[Rho])^4 - 
   69960*Ech*r14*(1 - \[Rho])^4 + 386160*Ech^2*r14*(1 - \[Rho])^4 - 
   1152800*Ech^3*r14*(1 - \[Rho])^4 + 1969600*Ech^4*r14*(1 - \[Rho])^4 - 
   2252160*Ech^5*r14*(1 - \[Rho])^4 + 3715840*Ech^6*r14*(1 - \[Rho])^4 - 
   7984640*Ech^7*r14*(1 - \[Rho])^4 + 10321920*Ech^8*r14*(1 - \[Rho])^4 - 
   6881280*Ech^9*r14*(1 - \[Rho])^4 + 1966080*Ech^10*r14*(1 - \[Rho])^4 + 
   730*r15*(1 - \[Rho])^4 - 7820*Ech*r15*(1 - \[Rho])^4 + 
   30120*Ech^2*r15*(1 - \[Rho])^4 - 33200*Ech^3*r15*(1 - \[Rho])^4 - 
   101600*Ech^4*r15*(1 - \[Rho])^4 + 367680*Ech^5*r15*(1 - \[Rho])^4 + 
   62080*Ech^6*r15*(1 - \[Rho])^4 - 1575680*Ech^7*r15*(1 - \[Rho])^4 + 
   2150400*Ech^8*r15*(1 - \[Rho])^4 - 1433600*Ech^9*r15*(1 - \[Rho])^4 + 
   409600*Ech^10*r15*(1 - \[Rho])^4 - 7365*r16*(1 - \[Rho])^4 + 
   104310*Ech*r16*(1 - \[Rho])^4 - 634260*Ech^2*r16*(1 - \[Rho])^4 + 
   2147800*Ech^3*r16*(1 - \[Rho])^4 - 4379600*Ech^4*r16*(1 - \[Rho])^4 + 
   5136480*Ech^5*r16*(1 - \[Rho])^4 - 2195520*Ech^6*r16*(1 - \[Rho])^4 - 
   2455680*Ech^7*r16*(1 - \[Rho])^4 + 4300800*Ech^8*r16*(1 - \[Rho])^4 - 
   2867200*Ech^9*r16*(1 - \[Rho])^4 + 819200*Ech^10*r16*(1 - \[Rho])^4 - 
   5685*r17*(1 - \[Rho])^4 + 80790*Ech*r17*(1 - \[Rho])^4 - 
   493140*Ech^2*r17*(1 - \[Rho])^4 + 1677400*Ech^3*r17*(1 - \[Rho])^4 - 
   3438800*Ech^4*r17*(1 - \[Rho])^4 + 3972960*Ech^5*r17*(1 - \[Rho])^4 - 
   1138240*Ech^6*r17*(1 - \[Rho])^4 - 3525760*Ech^7*r17*(1 - \[Rho])^4 + 
   5376000*Ech^8*r17*(1 - \[Rho])^4 - 3584000*Ech^9*r17*(1 - \[Rho])^4 + 
   1024000*Ech^10*r17*(1 - \[Rho])^4 + 14450*r18*(1 - \[Rho])^4 - 
   204700*Ech*r18*(1 - \[Rho])^4 + 1245000*Ech^2*r18*(1 - \[Rho])^4 - 
   4217200*Ech^3*r18*(1 - \[Rho])^4 + 8602400*Ech^4*r18*(1 - \[Rho])^4 - 
   10004160*Ech^5*r18*(1 - \[Rho])^4 + 3853440*Ech^6*r18*(1 - \[Rho])^4 + 
   5832960*Ech^7*r18*(1 - \[Rho])^4 - 9676800*Ech^8*r18*(1 - \[Rho])^4 + 
   6451200*Ech^9*r18*(1 - \[Rho])^4 - 1843200*Ech^10*r18*(1 - \[Rho])^4 + 
   3500*r2*(1 - \[Rho])^4 - 44200*Ech*r2*(1 - \[Rho])^4 + 
   231600*Ech^2*r2*(1 - \[Rho])^4 - 637600*Ech^3*r2*(1 - \[Rho])^4 + 
   939200*Ech^4*r2*(1 - \[Rho])^4 - 179328*Ech^5*r2*(1 - \[Rho])^4 - 
   2053888*Ech^6*r2*(1 - \[Rho])^4 + 3642368*Ech^7*r2*(1 - \[Rho])^4 - 
   3763200*Ech^8*r2*(1 - \[Rho])^4 + 2508800*Ech^9*r2*(1 - \[Rho])^4 - 
   716800*Ech^10*r2*(1 - \[Rho])^4 - 5900*r3*(1 - \[Rho])^4 + 
   77800*Ech*r3*(1 - \[Rho])^4 - 433200*Ech^2*r3*(1 - \[Rho])^4 + 
   1309600*Ech^3*r3*(1 - \[Rho])^4 - 2283200*Ech^4*r3*(1 - \[Rho])^4 + 
   2623872*Ech^5*r3*(1 - \[Rho])^4 - 4089088*Ech^6*r3*(1 - \[Rho])^4 + 
   8096768*Ech^7*r3*(1 - \[Rho])^4 - 10214400*Ech^8*r3*(1 - \[Rho])^4 + 
   6809600*Ech^9*r3*(1 - \[Rho])^4 - 1945600*Ech^10*r3*(1 - \[Rho])^4 + 
   4500*r4*(1 - \[Rho])^4 - 58200*Ech*r4*(1 - \[Rho])^4 + 
   315600*Ech^2*r4*(1 - \[Rho])^4 - 917600*Ech^3*r4*(1 - \[Rho])^4 + 
   1499200*Ech^4*r4*(1 - \[Rho])^4 - 1945728*Ech^5*r4*(1 - \[Rho])^4 + 
   4371712*Ech^6*r4*(1 - \[Rho])^4 - 10015232*Ech^7*r4*(1 - \[Rho])^4 + 
   12902400*Ech^8*r4*(1 - \[Rho])^4 - 8601600*Ech^9*r4*(1 - \[Rho])^4 + 
   2457600*Ech^10*r4*(1 - \[Rho])^4 + 1175*r5*(1 - \[Rho])^4 - 
   15250*Ech*r5*(1 - \[Rho])^4 + 83100*Ech^2*r5*(1 - \[Rho])^4 - 
   243400*Ech^3*r5*(1 - \[Rho])^4 + 402800*Ech^4*r5*(1 - \[Rho])^4 - 
   247584*Ech^5*r5*(1 - \[Rho])^4 - 326464*Ech^6*r5*(1 - \[Rho])^4 + 
   696704*Ech^7*r5*(1 - \[Rho])^4 - 860160*Ech^8*r5*(1 - \[Rho])^4 + 
   573440*Ech^9*r5*(1 - \[Rho])^4 - 163840*Ech^10*r5*(1 - \[Rho])^4 - 
   12725*r6*(1 - \[Rho])^4 + 179350*Ech*r6*(1 - \[Rho])^4 - 
   1084500*Ech^2*r6*(1 - \[Rho])^4 + 3648600*Ech^3*r6*(1 - \[Rho])^4 - 
   7381200*Ech^4*r6*(1 - \[Rho])^4 + 8574816*Ech^5*r6*(1 - \[Rho])^4 - 
   3776064*Ech^6*r6*(1 - \[Rho])^4 - 3693696*Ech^7*r6*(1 - \[Rho])^4 + 
   6666240*Ech^8*r6*(1 - \[Rho])^4 - 4444160*Ech^9*r6*(1 - \[Rho])^4 + 
   1269760*Ech^10*r6*(1 - \[Rho])^4 + 14925*r7*(1 - \[Rho])^4 - 
   210150*Ech*r7*(1 - \[Rho])^4 + 1269300*Ech^2*r7*(1 - \[Rho])^4 - 
   4264600*Ech^3*r7*(1 - \[Rho])^4 + 8613200*Ech^4*r7*(1 - \[Rho])^4 - 
   10265184*Ech^5*r7*(1 - \[Rho])^4 + 5686336*Ech^6*r7*(1 - \[Rho])^4 + 
   1304704*Ech^7*r7*(1 - \[Rho])^4 - 4085760*Ech^8*r7*(1 - \[Rho])^4 + 
   2723840*Ech^9*r7*(1 - \[Rho])^4 - 778240*Ech^10*r7*(1 - \[Rho])^4 + 
   2195*r8*(1 - \[Rho])^4 - 34330*Ech*r8*(1 - \[Rho])^4 + 
   231180*Ech^2*r8*(1 - \[Rho])^4 - 871400*Ech^3*r8*(1 - \[Rho])^4 + 
   1994800*Ech^4*r8*(1 - \[Rho])^4 - 2359200*Ech^5*r8*(1 - \[Rho])^4 - 
   1422400*Ech^6*r8*(1 - \[Rho])^4 + 9622400*Ech^7*r8*(1 - \[Rho])^4 - 
   13547520*Ech^8*r8*(1 - \[Rho])^4 + 9031680*Ech^9*r8*(1 - \[Rho])^4 - 
   2580480*Ech^10*r8*(1 - \[Rho])^4 + 6060*r9*(1 - \[Rho])^4 - 
   80040*Ech*r9*(1 - \[Rho])^4 + 446640*Ech^2*r9*(1 - \[Rho])^4 - 
   1354400*Ech^3*r9*(1 - \[Rho])^4 + 2372800*Ech^4*r9*(1 - \[Rho])^4 - 
   2528640*Ech^5*r9*(1 - \[Rho])^4 + 2594560*Ech^6*r9*(1 - \[Rho])^4 - 
   4290560*Ech^7*r9*(1 - \[Rho])^4 + 5483520*Ech^8*r9*(1 - \[Rho])^4 - 
   3655680*Ech^9*r9*(1 - \[Rho])^4 + 1044480*Ech^10*r9*(1 - \[Rho])^4 - 
   58991*r1*(1 - \[Rho])^5 + 825874*Ech*r1*(1 - \[Rho])^5 - 
   4955244*Ech^2*r1*(1 - \[Rho])^5 + 16517480*Ech^3*r1*(1 - \[Rho])^5 - 
   33034960*Ech^4*r1*(1 - \[Rho])^5 + 39641952*Ech^5*r1*(1 - \[Rho])^5 - 
   26427968*Ech^6*r1*(1 - \[Rho])^5 + 7550848*Ech^7*r1*(1 - \[Rho])^5 - 
   16186*r10*(1 - \[Rho])^5 + 226604*Ech*r10*(1 - \[Rho])^5 - 
   1359624*Ech^2*r10*(1 - \[Rho])^5 + 4532080*Ech^3*r10*(1 - \[Rho])^5 - 
   9064160*Ech^4*r10*(1 - \[Rho])^5 + 10876992*Ech^5*r10*(1 - \[Rho])^5 - 
   7251328*Ech^6*r10*(1 - \[Rho])^5 + 2071808*Ech^7*r10*(1 - \[Rho])^5 - 
   1782*r11*(1 - \[Rho])^5 + 24948*Ech*r11*(1 - \[Rho])^5 - 
   149688*Ech^2*r11*(1 - \[Rho])^5 + 498960*Ech^3*r11*(1 - \[Rho])^5 - 
   997920*Ech^4*r11*(1 - \[Rho])^5 + 1197504*Ech^5*r11*(1 - \[Rho])^5 - 
   798336*Ech^6*r11*(1 - \[Rho])^5 + 228096*Ech^7*r11*(1 - \[Rho])^5 - 
   4130*r12*(1 - \[Rho])^5 + 57820*Ech*r12*(1 - \[Rho])^5 - 
   346920*Ech^2*r12*(1 - \[Rho])^5 + 1156400*Ech^3*r12*(1 - \[Rho])^5 - 
   2312800*Ech^4*r12*(1 - \[Rho])^5 + 2775360*Ech^5*r12*(1 - \[Rho])^5 - 
   1850240*Ech^6*r12*(1 - \[Rho])^5 + 528640*Ech^7*r12*(1 - \[Rho])^5 + 
   1244*r13*(1 - \[Rho])^5 - 17416*Ech*r13*(1 - \[Rho])^5 + 
   104496*Ech^2*r13*(1 - \[Rho])^5 - 348320*Ech^3*r13*(1 - \[Rho])^5 + 
   696640*Ech^4*r13*(1 - \[Rho])^5 - 835968*Ech^5*r13*(1 - \[Rho])^5 + 
   557312*Ech^6*r13*(1 - \[Rho])^5 - 159232*Ech^7*r13*(1 - \[Rho])^5 + 
   3614*r14*(1 - \[Rho])^5 - 50596*Ech*r14*(1 - \[Rho])^5 + 
   303576*Ech^2*r14*(1 - \[Rho])^5 - 1011920*Ech^3*r14*(1 - \[Rho])^5 + 
   2023840*Ech^4*r14*(1 - \[Rho])^5 - 2428608*Ech^5*r14*(1 - \[Rho])^5 + 
   1619072*Ech^6*r14*(1 - \[Rho])^5 - 462592*Ech^7*r14*(1 - \[Rho])^5 + 
   3398*r15*(1 - \[Rho])^5 - 47572*Ech*r15*(1 - \[Rho])^5 + 
   285432*Ech^2*r15*(1 - \[Rho])^5 - 951440*Ech^3*r15*(1 - \[Rho])^5 + 
   1902880*Ech^4*r15*(1 - \[Rho])^5 - 2283456*Ech^5*r15*(1 - \[Rho])^5 + 
   1522304*Ech^6*r15*(1 - \[Rho])^5 - 434944*Ech^7*r15*(1 - \[Rho])^5 + 
   12991*r16*(1 - \[Rho])^5 - 181874*Ech*r16*(1 - \[Rho])^5 + 
   1091244*Ech^2*r16*(1 - \[Rho])^5 - 3637480*Ech^3*r16*(1 - \[Rho])^5 + 
   7274960*Ech^4*r16*(1 - \[Rho])^5 - 8729952*Ech^5*r16*(1 - \[Rho])^5 + 
   5819968*Ech^6*r16*(1 - \[Rho])^5 - 1662848*Ech^7*r16*(1 - \[Rho])^5 + 
   12529*r17*(1 - \[Rho])^5 - 175406*Ech*r17*(1 - \[Rho])^5 + 
   1052436*Ech^2*r17*(1 - \[Rho])^5 - 3508120*Ech^3*r17*(1 - \[Rho])^5 + 
   7016240*Ech^4*r17*(1 - \[Rho])^5 - 8419488*Ech^5*r17*(1 - \[Rho])^5 + 
   5612992*Ech^6*r17*(1 - \[Rho])^5 - 1603712*Ech^7*r17*(1 - \[Rho])^5 - 
   25320*r18*(1 - \[Rho])^5 + 354480*Ech*r18*(1 - \[Rho])^5 - 
   2126880*Ech^2*r18*(1 - \[Rho])^5 + 7089600*Ech^3*r18*(1 - \[Rho])^5 - 
   14179200*Ech^4*r18*(1 - \[Rho])^5 + 17015040*Ech^5*r18*(1 - \[Rho])^5 - 
   11343360*Ech^6*r18*(1 - \[Rho])^5 + 3240960*Ech^7*r18*(1 - \[Rho])^5 - 
   11326*r2*(1 - \[Rho])^5 + 158564*Ech*r2*(1 - \[Rho])^5 - 
   951384*Ech^2*r2*(1 - \[Rho])^5 + 3171280*Ech^3*r2*(1 - \[Rho])^5 - 
   6342560*Ech^4*r2*(1 - \[Rho])^5 + 7611072*Ech^5*r2*(1 - \[Rho])^5 - 
   5074048*Ech^6*r2*(1 - \[Rho])^5 + 1449728*Ech^7*r2*(1 - \[Rho])^5 - 
   5376*r3*(1 - \[Rho])^5 + 75264*Ech*r3*(1 - \[Rho])^5 - 
   451584*Ech^2*r3*(1 - \[Rho])^5 + 1505280*Ech^3*r3*(1 - \[Rho])^5 - 
   3010560*Ech^4*r3*(1 - \[Rho])^5 + 3612672*Ech^5*r3*(1 - \[Rho])^5 - 
   2408448*Ech^6*r3*(1 - \[Rho])^5 + 688128*Ech^7*r3*(1 - \[Rho])^5 + 
   14954*r4*(1 - \[Rho])^5 - 209356*Ech*r4*(1 - \[Rho])^5 + 
   1256136*Ech^2*r4*(1 - \[Rho])^5 - 4187120*Ech^3*r4*(1 - \[Rho])^5 + 
   8374240*Ech^4*r4*(1 - \[Rho])^5 - 10049088*Ech^5*r4*(1 - \[Rho])^5 + 
   6699392*Ech^6*r4*(1 - \[Rho])^5 - 1914112*Ech^7*r4*(1 - \[Rho])^5 + 
   197*r5*(1 - \[Rho])^5 - 2758*Ech*r5*(1 - \[Rho])^5 + 
   16548*Ech^2*r5*(1 - \[Rho])^5 - 55160*Ech^3*r5*(1 - \[Rho])^5 + 
   110320*Ech^4*r5*(1 - \[Rho])^5 - 132384*Ech^5*r5*(1 - \[Rho])^5 + 
   88256*Ech^6*r5*(1 - \[Rho])^5 - 25216*Ech^7*r5*(1 - \[Rho])^5 + 
   16227*r6*(1 - \[Rho])^5 - 227178*Ech*r6*(1 - \[Rho])^5 + 
   1363068*Ech^2*r6*(1 - \[Rho])^5 - 4543560*Ech^3*r6*(1 - \[Rho])^5 + 
   9087120*Ech^4*r6*(1 - \[Rho])^5 - 10904544*Ech^5*r6*(1 - \[Rho])^5 + 
   7269696*Ech^6*r6*(1 - \[Rho])^5 - 2077056*Ech^7*r6*(1 - \[Rho])^5 - 
   15683*r7*(1 - \[Rho])^5 + 219562*Ech*r7*(1 - \[Rho])^5 - 
   1317372*Ech^2*r7*(1 - \[Rho])^5 + 4391240*Ech^3*r7*(1 - \[Rho])^5 - 
   8782480*Ech^4*r7*(1 - \[Rho])^5 + 10538976*Ech^5*r7*(1 - \[Rho])^5 - 
   7025984*Ech^6*r7*(1 - \[Rho])^5 + 2007424*Ech^7*r7*(1 - \[Rho])^5 - 
   15063*r8*(1 - \[Rho])^5 + 210882*Ech*r8*(1 - \[Rho])^5 - 
   1265292*Ech^2*r8*(1 - \[Rho])^5 + 4217640*Ech^3*r8*(1 - \[Rho])^5 - 
   8435280*Ech^4*r8*(1 - \[Rho])^5 + 10122336*Ech^5*r8*(1 - \[Rho])^5 - 
   6748224*Ech^6*r8*(1 - \[Rho])^5 + 1928064*Ech^7*r8*(1 - \[Rho])^5 + 
   16*r9*(1 - \[Rho])^5 - 224*Ech*r9*(1 - \[Rho])^5 + 
   1344*Ech^2*r9*(1 - \[Rho])^5 - 4480*Ech^3*r9*(1 - \[Rho])^5 + 
   8960*Ech^4*r9*(1 - \[Rho])^5 - 10752*Ech^5*r9*(1 - \[Rho])^5 + 
   7168*Ech^6*r9*(1 - \[Rho])^5 - 2048*Ech^7*r9*(1 - \[Rho])^5 + 
   40365*r1*(1 - \[Rho])^6 - 565110*Ech*r1*(1 - \[Rho])^6 + 
   3390660*Ech^2*r1*(1 - \[Rho])^6 - 11302200*Ech^3*r1*(1 - \[Rho])^6 + 
   22604400*Ech^4*r1*(1 - \[Rho])^6 - 27125280*Ech^5*r1*(1 - \[Rho])^6 + 
   18083520*Ech^6*r1*(1 - \[Rho])^6 - 5166720*Ech^7*r1*(1 - \[Rho])^6 + 
   13166*r10*(1 - \[Rho])^6 - 184324*Ech*r10*(1 - \[Rho])^6 + 
   1105944*Ech^2*r10*(1 - \[Rho])^6 - 3686480*Ech^3*r10*(1 - \[Rho])^6 + 
   7372960*Ech^4*r10*(1 - \[Rho])^6 - 8847552*Ech^5*r10*(1 - \[Rho])^6 + 
   5898368*Ech^6*r10*(1 - \[Rho])^6 - 1685248*Ech^7*r10*(1 - \[Rho])^6 + 
   7882*r11*(1 - \[Rho])^6 - 110348*Ech*r11*(1 - \[Rho])^6 + 
   662088*Ech^2*r11*(1 - \[Rho])^6 - 2206960*Ech^3*r11*(1 - \[Rho])^6 + 
   4413920*Ech^4*r11*(1 - \[Rho])^6 - 5296704*Ech^5*r11*(1 - \[Rho])^6 + 
   3531136*Ech^6*r11*(1 - \[Rho])^6 - 1008896*Ech^7*r11*(1 - \[Rho])^6 + 
   8130*r12*(1 - \[Rho])^6 - 113820*Ech*r12*(1 - \[Rho])^6 + 
   682920*Ech^2*r12*(1 - \[Rho])^6 - 2276400*Ech^3*r12*(1 - \[Rho])^6 + 
   4552800*Ech^4*r12*(1 - \[Rho])^6 - 5463360*Ech^5*r12*(1 - \[Rho])^6 + 
   3642240*Ech^6*r12*(1 - \[Rho])^6 - 1040640*Ech^7*r12*(1 - \[Rho])^6 - 
   7124*r13*(1 - \[Rho])^6 + 99736*Ech*r13*(1 - \[Rho])^6 - 
   598416*Ech^2*r13*(1 - \[Rho])^6 + 1994720*Ech^3*r13*(1 - \[Rho])^6 - 
   3989440*Ech^4*r13*(1 - \[Rho])^6 + 4787328*Ech^5*r13*(1 - \[Rho])^6 - 
   3191552*Ech^6*r13*(1 - \[Rho])^6 + 911872*Ech^7*r13*(1 - \[Rho])^6 - 
   5784*r14*(1 - \[Rho])^6 + 80976*Ech*r14*(1 - \[Rho])^6 - 
   485856*Ech^2*r14*(1 - \[Rho])^6 + 1619520*Ech^3*r14*(1 - \[Rho])^6 - 
   3239040*Ech^4*r14*(1 - \[Rho])^6 + 3886848*Ech^5*r14*(1 - \[Rho])^6 - 
   2591232*Ech^6*r14*(1 - \[Rho])^6 + 740352*Ech^7*r14*(1 - \[Rho])^6 - 
   1198*r15*(1 - \[Rho])^6 + 16772*Ech*r15*(1 - \[Rho])^6 - 
   100632*Ech^2*r15*(1 - \[Rho])^6 + 335440*Ech^3*r15*(1 - \[Rho])^6 - 
   670880*Ech^4*r15*(1 - \[Rho])^6 + 805056*Ech^5*r15*(1 - \[Rho])^6 - 
   536704*Ech^6*r15*(1 - \[Rho])^6 + 153344*Ech^7*r15*(1 - \[Rho])^6 - 
   7061*r16*(1 - \[Rho])^6 + 98854*Ech*r16*(1 - \[Rho])^6 - 
   593124*Ech^2*r16*(1 - \[Rho])^6 + 1977080*Ech^3*r16*(1 - \[Rho])^6 - 
   3954160*Ech^4*r16*(1 - \[Rho])^6 + 4744992*Ech^5*r16*(1 - \[Rho])^6 - 
   3163328*Ech^6*r16*(1 - \[Rho])^6 + 903808*Ech^7*r16*(1 - \[Rho])^6 - 
   7799*r17*(1 - \[Rho])^6 + 109186*Ech*r17*(1 - \[Rho])^6 - 
   655116*Ech^2*r17*(1 - \[Rho])^6 + 2183720*Ech^3*r17*(1 - \[Rho])^6 - 
   4367440*Ech^4*r17*(1 - \[Rho])^6 + 5240928*Ech^5*r17*(1 - \[Rho])^6 - 
   3493952*Ech^6*r17*(1 - \[Rho])^6 + 998272*Ech^7*r17*(1 - \[Rho])^6 + 
   14880*r18*(1 - \[Rho])^6 - 208320*Ech*r18*(1 - \[Rho])^6 + 
   1249920*Ech^2*r18*(1 - \[Rho])^6 - 4166400*Ech^3*r18*(1 - \[Rho])^6 + 
   8332800*Ech^4*r18*(1 - \[Rho])^6 - 9999360*Ech^5*r18*(1 - \[Rho])^6 + 
   6666240*Ech^6*r18*(1 - \[Rho])^6 - 1904640*Ech^7*r18*(1 - \[Rho])^6 + 
   11280*r2*(1 - \[Rho])^6 - 157920*Ech*r2*(1 - \[Rho])^6 + 
   947520*Ech^2*r2*(1 - \[Rho])^6 - 3158400*Ech^3*r2*(1 - \[Rho])^6 + 
   6316800*Ech^4*r2*(1 - \[Rho])^6 - 7580160*Ech^5*r2*(1 - \[Rho])^6 + 
   5053440*Ech^6*r2*(1 - \[Rho])^6 - 1443840*Ech^7*r2*(1 - \[Rho])^6 + 
   5780*r3*(1 - \[Rho])^6 - 80920*Ech*r3*(1 - \[Rho])^6 + 
   485520*Ech^2*r3*(1 - \[Rho])^6 - 1618400*Ech^3*r3*(1 - \[Rho])^6 + 
   3236800*Ech^4*r3*(1 - \[Rho])^6 - 3884160*Ech^5*r3*(1 - \[Rho])^6 + 
   2589440*Ech^6*r3*(1 - \[Rho])^6 - 739840*Ech^7*r3*(1 - \[Rho])^6 - 
   14100*r4*(1 - \[Rho])^6 + 197400*Ech*r4*(1 - \[Rho])^6 - 
   1184400*Ech^2*r4*(1 - \[Rho])^6 + 3948000*Ech^3*r4*(1 - \[Rho])^6 - 
   7896000*Ech^4*r4*(1 - \[Rho])^6 + 9475200*Ech^5*r4*(1 - \[Rho])^6 - 
   6316800*Ech^6*r4*(1 - \[Rho])^6 + 1804800*Ech^7*r4*(1 - \[Rho])^6 + 
   1285*r5*(1 - \[Rho])^6 - 17990*Ech*r5*(1 - \[Rho])^6 + 
   107940*Ech^2*r5*(1 - \[Rho])^6 - 359800*Ech^3*r5*(1 - \[Rho])^6 + 
   719600*Ech^4*r5*(1 - \[Rho])^6 - 863520*Ech^5*r5*(1 - \[Rho])^6 + 
   575680*Ech^6*r5*(1 - \[Rho])^6 - 164480*Ech^7*r5*(1 - \[Rho])^6 - 
   10445*r6*(1 - \[Rho])^6 + 146230*Ech*r6*(1 - \[Rho])^6 - 
   877380*Ech^2*r6*(1 - \[Rho])^6 + 2924600*Ech^3*r6*(1 - \[Rho])^6 - 
   5849200*Ech^4*r6*(1 - \[Rho])^6 + 7019040*Ech^5*r6*(1 - \[Rho])^6 - 
   4679360*Ech^6*r6*(1 - \[Rho])^6 + 1336960*Ech^7*r6*(1 - \[Rho])^6 + 
   6265*r7*(1 - \[Rho])^6 - 87710*Ech*r7*(1 - \[Rho])^6 + 
   526260*Ech^2*r7*(1 - \[Rho])^6 - 1754200*Ech^3*r7*(1 - \[Rho])^6 + 
   3508400*Ech^4*r7*(1 - \[Rho])^6 - 4210080*Ech^5*r7*(1 - \[Rho])^6 + 
   2806720*Ech^6*r7*(1 - \[Rho])^6 - 801920*Ech^7*r7*(1 - \[Rho])^6 + 
   9453*r8*(1 - \[Rho])^6 - 132342*Ech*r8*(1 - \[Rho])^6 + 
   794052*Ech^2*r8*(1 - \[Rho])^6 - 2646840*Ech^3*r8*(1 - \[Rho])^6 + 
   5293680*Ech^4*r8*(1 - \[Rho])^6 - 6352416*Ech^5*r8*(1 - \[Rho])^6 + 
   4234944*Ech^6*r8*(1 - \[Rho])^6 - 1209984*Ech^7*r8*(1 - \[Rho])^6 - 
   1786*r9*(1 - \[Rho])^6 + 25004*Ech*r9*(1 - \[Rho])^6 - 
   150024*Ech^2*r9*(1 - \[Rho])^6 + 500080*Ech^3*r9*(1 - \[Rho])^6 - 
   1000160*Ech^4*r9*(1 - \[Rho])^6 + 1200192*Ech^5*r9*(1 - \[Rho])^6 - 
   800128*Ech^6*r9*(1 - \[Rho])^6 + 228608*Ech^7*r9*(1 - \[Rho])^6 - 
   9969*r1*(1 - \[Rho])^7 + 139566*Ech*r1*(1 - \[Rho])^7 - 
   837396*Ech^2*r1*(1 - \[Rho])^7 + 2791320*Ech^3*r1*(1 - \[Rho])^7 - 
   5582640*Ech^4*r1*(1 - \[Rho])^7 + 6699168*Ech^5*r1*(1 - \[Rho])^7 - 
   4466112*Ech^6*r1*(1 - \[Rho])^7 + 1276032*Ech^7*r1*(1 - \[Rho])^7 - 
   3260*r10*(1 - \[Rho])^7 + 45640*Ech*r10*(1 - \[Rho])^7 - 
   273840*Ech^2*r10*(1 - \[Rho])^7 + 912800*Ech^3*r10*(1 - \[Rho])^7 - 
   1825600*Ech^4*r10*(1 - \[Rho])^7 + 2190720*Ech^5*r10*(1 - \[Rho])^7 - 
   1460480*Ech^6*r10*(1 - \[Rho])^7 + 417280*Ech^7*r10*(1 - \[Rho])^7 - 
   3460*r11*(1 - \[Rho])^7 + 48440*Ech*r11*(1 - \[Rho])^7 - 
   290640*Ech^2*r11*(1 - \[Rho])^7 + 968800*Ech^3*r11*(1 - \[Rho])^7 - 
   1937600*Ech^4*r11*(1 - \[Rho])^7 + 2325120*Ech^5*r11*(1 - \[Rho])^7 - 
   1550080*Ech^6*r11*(1 - \[Rho])^7 + 442880*Ech^7*r11*(1 - \[Rho])^7 - 
   3600*r12*(1 - \[Rho])^7 + 50400*Ech*r12*(1 - \[Rho])^7 - 
   302400*Ech^2*r12*(1 - \[Rho])^7 + 1008000*Ech^3*r12*(1 - \[Rho])^7 - 
   2016000*Ech^4*r12*(1 - \[Rho])^7 + 2419200*Ech^5*r12*(1 - \[Rho])^7 - 
   1612800*Ech^6*r12*(1 - \[Rho])^7 + 460800*Ech^7*r12*(1 - \[Rho])^7 + 
   2900*r13*(1 - \[Rho])^7 - 40600*Ech*r13*(1 - \[Rho])^7 + 
   243600*Ech^2*r13*(1 - \[Rho])^7 - 812000*Ech^3*r13*(1 - \[Rho])^7 + 
   1624000*Ech^4*r13*(1 - \[Rho])^7 - 1948800*Ech^5*r13*(1 - \[Rho])^7 + 
   1299200*Ech^6*r13*(1 - \[Rho])^7 - 371200*Ech^7*r13*(1 - \[Rho])^7 + 
   2290*r14*(1 - \[Rho])^7 - 32060*Ech*r14*(1 - \[Rho])^7 + 
   192360*Ech^2*r14*(1 - \[Rho])^7 - 641200*Ech^3*r14*(1 - \[Rho])^7 + 
   1282400*Ech^4*r14*(1 - \[Rho])^7 - 1538880*Ech^5*r14*(1 - \[Rho])^7 + 
   1025920*Ech^6*r14*(1 - \[Rho])^7 - 293120*Ech^7*r14*(1 - \[Rho])^7 - 
   210*r15*(1 - \[Rho])^7 + 2940*Ech*r15*(1 - \[Rho])^7 - 
   17640*Ech^2*r15*(1 - \[Rho])^7 + 58800*Ech^3*r15*(1 - \[Rho])^7 - 
   117600*Ech^4*r15*(1 - \[Rho])^7 + 141120*Ech^5*r15*(1 - \[Rho])^7 - 
   94080*Ech^6*r15*(1 - \[Rho])^7 + 26880*Ech^7*r15*(1 - \[Rho])^7 + 
   1575*r16*(1 - \[Rho])^7 - 22050*Ech*r16*(1 - \[Rho])^7 + 
   132300*Ech^2*r16*(1 - \[Rho])^7 - 441000*Ech^3*r16*(1 - \[Rho])^7 + 
   882000*Ech^4*r16*(1 - \[Rho])^7 - 1058400*Ech^5*r16*(1 - \[Rho])^7 + 
   705600*Ech^6*r16*(1 - \[Rho])^7 - 201600*Ech^7*r16*(1 - \[Rho])^7 + 
   1715*r17*(1 - \[Rho])^7 - 24010*Ech*r17*(1 - \[Rho])^7 + 
   144060*Ech^2*r17*(1 - \[Rho])^7 - 480200*Ech^3*r17*(1 - \[Rho])^7 + 
   960400*Ech^4*r17*(1 - \[Rho])^7 - 1152480*Ech^5*r17*(1 - \[Rho])^7 + 
   768320*Ech^6*r17*(1 - \[Rho])^7 - 219520*Ech^7*r17*(1 - \[Rho])^7 - 
   3710*r18*(1 - \[Rho])^7 + 51940*Ech*r18*(1 - \[Rho])^7 - 
   311640*Ech^2*r18*(1 - \[Rho])^7 + 1038800*Ech^3*r18*(1 - \[Rho])^7 - 
   2077600*Ech^4*r18*(1 - \[Rho])^7 + 2493120*Ech^5*r18*(1 - \[Rho])^7 - 
   1662080*Ech^6*r18*(1 - \[Rho])^7 + 474880*Ech^7*r18*(1 - \[Rho])^7 - 
   2994*r2*(1 - \[Rho])^7 + 41916*Ech*r2*(1 - \[Rho])^7 - 
   251496*Ech^2*r2*(1 - \[Rho])^7 + 838320*Ech^3*r2*(1 - \[Rho])^7 - 
   1676640*Ech^4*r2*(1 - \[Rho])^7 + 2011968*Ech^5*r2*(1 - \[Rho])^7 - 
   1341312*Ech^6*r2*(1 - \[Rho])^7 + 383232*Ech^7*r2*(1 - \[Rho])^7 - 
   2144*r3*(1 - \[Rho])^7 + 30016*Ech*r3*(1 - \[Rho])^7 - 
   180096*Ech^2*r3*(1 - \[Rho])^7 + 600320*Ech^3*r3*(1 - \[Rho])^7 - 
   1200640*Ech^4*r3*(1 - \[Rho])^7 + 1440768*Ech^5*r3*(1 - \[Rho])^7 - 
   960512*Ech^6*r3*(1 - \[Rho])^7 + 274432*Ech^7*r3*(1 - \[Rho])^7 + 
   4306*r4*(1 - \[Rho])^7 - 60284*Ech*r4*(1 - \[Rho])^7 + 
   361704*Ech^2*r4*(1 - \[Rho])^7 - 1205680*Ech^3*r4*(1 - \[Rho])^7 + 
   2411360*Ech^4*r4*(1 - \[Rho])^7 - 2893632*Ech^5*r4*(1 - \[Rho])^7 + 
   1929088*Ech^6*r4*(1 - \[Rho])^7 - 551168*Ech^7*r4*(1 - \[Rho])^7 - 
   777*r5*(1 - \[Rho])^7 + 10878*Ech*r5*(1 - \[Rho])^7 - 
   65268*Ech^2*r5*(1 - \[Rho])^7 + 217560*Ech^3*r5*(1 - \[Rho])^7 - 
   435120*Ech^4*r5*(1 - \[Rho])^7 + 522144*Ech^5*r5*(1 - \[Rho])^7 - 
   348096*Ech^6*r5*(1 - \[Rho])^7 + 99456*Ech^7*r5*(1 - \[Rho])^7 + 
   2723*r6*(1 - \[Rho])^7 - 38122*Ech*r6*(1 - \[Rho])^7 + 
   228732*Ech^2*r6*(1 - \[Rho])^7 - 762440*Ech^3*r6*(1 - \[Rho])^7 + 
   1524880*Ech^4*r6*(1 - \[Rho])^7 - 1829856*Ech^5*r6*(1 - \[Rho])^7 + 
   1219904*Ech^6*r6*(1 - \[Rho])^7 - 348544*Ech^7*r6*(1 - \[Rho])^7 - 
   1127*r7*(1 - \[Rho])^7 + 15778*Ech*r7*(1 - \[Rho])^7 - 
   94668*Ech^2*r7*(1 - \[Rho])^7 + 315560*Ech^3*r7*(1 - \[Rho])^7 - 
   631120*Ech^4*r7*(1 - \[Rho])^7 + 757344*Ech^5*r7*(1 - \[Rho])^7 - 
   504896*Ech^6*r7*(1 - \[Rho])^7 + 144256*Ech^7*r7*(1 - \[Rho])^7 - 
   1905*r8*(1 - \[Rho])^7 + 26670*Ech*r8*(1 - \[Rho])^7 - 
   160020*Ech^2*r8*(1 - \[Rho])^7 + 533400*Ech^3*r8*(1 - \[Rho])^7 - 
   1066800*Ech^4*r8*(1 - \[Rho])^7 + 1280160*Ech^5*r8*(1 - \[Rho])^7 - 
   853440*Ech^6*r8*(1 - \[Rho])^7 + 243840*Ech^7*r8*(1 - \[Rho])^7 + 
   1150*r9*(1 - \[Rho])^7 - 16100*Ech*r9*(1 - \[Rho])^7 + 
   96600*Ech^2*r9*(1 - \[Rho])^7 - 322000*Ech^3*r9*(1 - \[Rho])^7 + 
   644000*Ech^4*r9*(1 - \[Rho])^7 - 772800*Ech^5*r9*(1 - \[Rho])^7 + 
   515200*Ech^6*r9*(1 - \[Rho])^7 - 147200*Ech^7*r9*(1 - \[Rho])^7 - 
   60*(-1 + 2*Ech)^7*(136*r11 - 400*r12 + 28*r13 + 108*r14 + 286*r15 + 
     217*r16 + 53*r17 - 270*r18 - 532*r2 + 428*r3 + 108*r4 + 169*r5 - 
     391*r6 + 279*r7 - 131*r8 + 392*r9 + r10*(-352 + 70*(1 - \[Rho]) + 
       60*(1 - \[Rho])^2 - 40*(1 - \[Rho])^3) + 
     r1*(53 + 176*(1 - \[Rho]) - 165*(1 - \[Rho])^2 + 30*(1 - \[Rho])^3) - 
     30*r11*(1 - \[Rho]) + 470*r12*(1 - \[Rho]) - 80*r13*(1 - \[Rho]) - 
     90*r14*(1 - \[Rho]) - 40*r15*(1 - \[Rho]) - 110*r16*(1 - \[Rho]) - 
     160*r17*(1 - \[Rho]) + 110*r18*(1 - \[Rho]) - 254*r2*(1 - \[Rho]) + 
     156*r3*(1 - \[Rho]) - 174*r4*(1 - \[Rho]) + 48*r5*(1 - \[Rho]) + 
     78*r6*(1 - \[Rho]) - 102*r7*(1 - \[Rho]) + 240*r8*(1 - \[Rho]) - 
     460*r9*(1 - \[Rho]) - 60*r11*(1 - \[Rho])^2 - 240*r12*(1 - \[Rho])^2 + 
     60*r13*(1 - \[Rho])^2 + 110*r14*(1 - \[Rho])^2 - 50*r15*(1 - \[Rho])^2 - 
     25*r16*(1 - \[Rho])^2 + 75*r17*(1 - \[Rho])^2 + 50*r18*(1 - \[Rho])^2 + 
     210*r2*(1 - \[Rho])^2 - 240*r3*(1 - \[Rho])^2 + 110*r4*(1 - \[Rho])^2 - 
     25*r5*(1 - \[Rho])^2 + 75*r6*(1 - \[Rho])^2 + 25*r7*(1 - \[Rho])^2 - 
     165*r8*(1 - \[Rho])^2 + 210*r9*(1 - \[Rho])^2 + 40*r11*(1 - \[Rho])^3 + 
     40*r12*(1 - \[Rho])^3 - 40*r13*(1 - \[Rho])^3 - 40*r14*(1 - \[Rho])^3 - 
     20*r15*(1 - \[Rho])^3 - 10*r16*(1 - \[Rho])^3 - 10*r17*(1 - \[Rho])^3 + 
     20*r18*(1 - \[Rho])^3 - 40*r2*(1 - \[Rho])^3 + 40*r3*(1 - \[Rho])^3 - 
     40*r4*(1 - \[Rho])^3 - 10*r5*(1 - \[Rho])^3 - 10*r6*(1 - \[Rho])^3 + 
     10*r7*(1 - \[Rho])^3 + 30*r8*(1 - \[Rho])^3 - 40*r9*(1 - \[Rho])^3)*
    \[Rho]*Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^7*(136*r11 - 400*r12 + 28*r13 + 
     108*r14 + 286*r15 + 217*r16 + 53*r17 - 270*r18 - 532*r2 + 428*r3 + 
     108*r4 + 169*r5 - 391*r6 + 279*r7 - 131*r8 + 392*r9 + 
     r10*(-352 + 70*(1 - \[Rho]) + 60*(1 - \[Rho])^2 - 40*(1 - \[Rho])^3) + 
     r1*(53 + 176*(1 - \[Rho]) - 165*(1 - \[Rho])^2 + 30*(1 - \[Rho])^3) - 
     30*r11*(1 - \[Rho]) + 470*r12*(1 - \[Rho]) - 80*r13*(1 - \[Rho]) - 
     90*r14*(1 - \[Rho]) - 40*r15*(1 - \[Rho]) - 110*r16*(1 - \[Rho]) - 
     160*r17*(1 - \[Rho]) + 110*r18*(1 - \[Rho]) - 254*r2*(1 - \[Rho]) + 
     156*r3*(1 - \[Rho]) - 174*r4*(1 - \[Rho]) + 48*r5*(1 - \[Rho]) + 
     78*r6*(1 - \[Rho]) - 102*r7*(1 - \[Rho]) + 240*r8*(1 - \[Rho]) - 
     460*r9*(1 - \[Rho]) - 60*r11*(1 - \[Rho])^2 - 240*r12*(1 - \[Rho])^2 + 
     60*r13*(1 - \[Rho])^2 + 110*r14*(1 - \[Rho])^2 - 50*r15*(1 - \[Rho])^2 - 
     25*r16*(1 - \[Rho])^2 + 75*r17*(1 - \[Rho])^2 + 50*r18*(1 - \[Rho])^2 + 
     210*r2*(1 - \[Rho])^2 - 240*r3*(1 - \[Rho])^2 + 110*r4*(1 - \[Rho])^2 - 
     25*r5*(1 - \[Rho])^2 + 75*r6*(1 - \[Rho])^2 + 25*r7*(1 - \[Rho])^2 - 
     165*r8*(1 - \[Rho])^2 + 210*r9*(1 - \[Rho])^2 + 40*r11*(1 - \[Rho])^3 + 
     40*r12*(1 - \[Rho])^3 - 40*r13*(1 - \[Rho])^3 - 40*r14*(1 - \[Rho])^3 - 
     20*r15*(1 - \[Rho])^3 - 10*r16*(1 - \[Rho])^3 - 10*r17*(1 - \[Rho])^3 + 
     20*r18*(1 - \[Rho])^3 - 40*r2*(1 - \[Rho])^3 + 40*r3*(1 - \[Rho])^3 - 
     40*r4*(1 - \[Rho])^3 - 10*r5*(1 - \[Rho])^3 - 10*r6*(1 - \[Rho])^3 + 
     10*r7*(1 - \[Rho])^3 + 30*r8*(1 - \[Rho])^3 - 40*r9*(1 - \[Rho])^3)*
    \[Rho]*Log[\[Rho]])/(3600*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
 (-(((-80*m4 + 320*m5 - 60*m8 + 40*m2*(-20 + 28*(1 - \[Rho]) - 
         15*(1 - \[Rho])^2 + 3*(1 - \[Rho])^3) + 
       20*m3*(-8 + 18*(1 - \[Rho]) - 13*(1 - \[Rho])^2 + 3*(1 - \[Rho])^3) + 
       192*m1*(1 - \[Rho]) + 200*m4*(1 - \[Rho]) - 640*m5*(1 - \[Rho]) - 
       32*m6*(1 - \[Rho]) + 24*m7*(1 - \[Rho]) + 102*m8*(1 - \[Rho]) + 
       8*m9*(1 - \[Rho]) - 144*m1*(1 - \[Rho])^2 - 160*m4*(1 - \[Rho])^2 + 
       400*m5*(1 - \[Rho])^2 + 8*m6*(1 - \[Rho])^2 - 36*m7*(1 - \[Rho])^2 - 
       63*m8*(1 - \[Rho])^2 + 8*m9*(1 - \[Rho])^2 + 48*m1*(1 - \[Rho])^3 + 
       40*m4*(1 - \[Rho])^3 - 80*m5*(1 - \[Rho])^3 + 24*m6*(1 - \[Rho])^3 + 
       12*m7*(1 - \[Rho])^3 + 21*m8*(1 - \[Rho])^3 - 16*m9*(1 - \[Rho])^3)*
      (1 - \[Rho])^6)/\[Rho]^3) + 
   (8*(5*m2*(-1 - \[Rho])^2 - 3*m1*(1 - \[Rho])^2)*(-1 - \[Rho])*
     (1 - \[Rho])^5)/\[Rho]^2 - 
   ((1 - \[Rho])*(-12*m1*(-300 + 1470*(1 - \[Rho]) - 2890*(1 - \[Rho])^2 + 
        2865*(1 - \[Rho])^3 - 1455*(1 - \[Rho])^4 + 324*(1 - \[Rho])^5 + 
        60*(1 - \[Rho])^6 - 39*(1 - \[Rho])^7 + 13*(1 - \[Rho])^8) + 
      4*m2*(2700 - 7950*(1 - \[Rho]) + 6810*(1 - \[Rho])^2 - 
        145*(1 - \[Rho])^3 - 761*(1 - \[Rho])^4 - 1752*(1 - \[Rho])^5 + 
        2032*(1 - \[Rho])^6 - 769*(1 - \[Rho])^7 + 75*(1 - \[Rho])^8) - 
      (12240*m5 + 17520*m6 - 5760*m7 + 1980*m8 + 3840*m9 + 
        4*m4*(-1980 + 5130*(1 - \[Rho]) - 4800*(1 - \[Rho])^2 + 
          2025*(1 - \[Rho])^3 - 366*(1 - \[Rho])^4 + 52*(1 - \[Rho])^5 - 
          86*(1 - \[Rho])^6 + 25*(1 - \[Rho])^7) + 
        8*m3*(360 - 660*(1 - \[Rho]) + 300*(1 - \[Rho])^2 - 
          10*(1 - \[Rho])^3 - 214*(1 - \[Rho])^4 + 398*(1 - \[Rho])^5 - 
          264*(1 - \[Rho])^6 + 75*(1 - \[Rho])^7) - 35640*m5*(1 - \[Rho]) - 
        43560*m6*(1 - \[Rho]) + 17280*m7*(1 - \[Rho]) - 
        5130*m8*(1 - \[Rho]) - 7680*m9*(1 - \[Rho]) + 
        34560*m5*(1 - \[Rho])^2 + 31040*m6*(1 - \[Rho])^2 - 
        17760*m7*(1 - \[Rho])^2 + 3720*m8*(1 - \[Rho])^2 + 
        2720*m9*(1 - \[Rho])^2 - 11100*m5*(1 - \[Rho])^3 - 
        1780*m6*(1 - \[Rho])^3 + 6720*m7*(1 - \[Rho])^3 + 
        75*m8*(1 - \[Rho])^3 + 1840*m9*(1 - \[Rho])^3 + 
        344*m5*(1 - \[Rho])^4 - 1528*m6*(1 - \[Rho])^4 - 
        432*m7*(1 - \[Rho])^4 - 714*m8*(1 - \[Rho])^4 - 
        512*m9*(1 - \[Rho])^4 + 72*m5*(1 - \[Rho])^5 - 
        3768*m6*(1 - \[Rho])^5 - 48*m7*(1 - \[Rho])^5 - 
        198*m8*(1 - \[Rho])^5 - 120*m9*(1 - \[Rho])^5 + 
        504*m5*(1 - \[Rho])^6 + 2568*m6*(1 - \[Rho])^6 + 
        96*m7*(1 - \[Rho])^6 + 90*m8*(1 - \[Rho])^6 + 64*m9*(1 - \[Rho])^6 - 
        500*m5*(1 - \[Rho])^7 - 828*m6*(1 - \[Rho])^7 - 
        24*m7*(1 - \[Rho])^7 - 57*m8*(1 - \[Rho])^7 - 8*m9*(1 - \[Rho])^7)*
       \[Rho]))/(6*\[Rho]^3) - 
   (-3200*Ech^6*(-1 + 2*Ech)^2*(192*m4 - 576*m5 + 32*m6 + 96*m8 + 
       4*m2*(-280 + 790*(1 - \[Rho]) - 601*(1 - \[Rho])^2 + 
         252*(1 - \[Rho])^3) + 8*m3*(-36 + 338*(1 - \[Rho]) - 
         540*(1 - \[Rho])^2 + 255*(1 - \[Rho])^3) + 72*m1*(1 - \[Rho]) - 
       168*m4*(1 - \[Rho]) + 312*m5*(1 - \[Rho]) - 4728*m6*(1 - \[Rho]) - 
       306*m8*(1 - \[Rho]) + 320*m9*(1 - \[Rho]) - 108*m1*(1 - \[Rho])^2 - 
       660*m4*(1 - \[Rho])^2 + 2876*m5*(1 - \[Rho])^2 + 
       6708*m6*(1 - \[Rho])^2 + 192*m7*(1 - \[Rho])^2 + 
       237*m8*(1 - \[Rho])^2 - 144*m9*(1 - \[Rho])^2 + 48*m1*(1 - \[Rho])^3 + 
       488*m4*(1 - \[Rho])^3 - 1792*m5*(1 - \[Rho])^3 - 
       2304*m6*(1 - \[Rho])^3 - 24*m7*(1 - \[Rho])^3 - 66*m8*(1 - \[Rho])^3 - 
       88*m9*(1 - \[Rho])^3) + 1920*(6 - 2*Ech)*Ech^5*(-1 + 2*Ech)^2*
      (16*m5 + 48*m6 + 16*m2*(-6 + 20*(1 - \[Rho]) - 22*(1 - \[Rho])^2 + 
         9*(1 - \[Rho])^3) + 4*m3*(-12 + 58*(1 - \[Rho]) - 
         80*(1 - \[Rho])^2 + 35*(1 - \[Rho])^3) + 32*m4*(1 - \[Rho]) - 
       144*m5*(1 - \[Rho]) - 288*m6*(1 - \[Rho]) + 6*m8*(1 - \[Rho]) - 
       80*m4*(1 - \[Rho])^2 + 288*m5*(1 - \[Rho])^2 + 352*m6*(1 - \[Rho])^2 - 
       12*m8*(1 - \[Rho])^2 + 16*m9*(1 - \[Rho])^2 + 44*m4*(1 - \[Rho])^3 - 
       136*m5*(1 - \[Rho])^3 - 120*m6*(1 - \[Rho])^3 + 4*m7*(1 - \[Rho])^3 + 
       5*m8*(1 - \[Rho])^3 - 12*m9*(1 - \[Rho])^3) - 
     5*(296*m3 + 264*m4 - 1248*m5 - 2208*m6 + 24*m7 + 18*m8 + 264*m9 - 
       12*m1*(-24 + 66*(1 - \[Rho]) - 81*(1 - \[Rho])^2 + 
         32*(1 - \[Rho])^3) + 4*m2*(-568 + 1626*(1 - \[Rho]) - 
         871*(1 - \[Rho])^2 + 276*(1 - \[Rho])^3) + 2132*m3*(1 - \[Rho]) - 
       596*m4*(1 - \[Rho]) + 3320*m5*(1 - \[Rho]) - 3624*m6*(1 - \[Rho]) + 
       300*m7*(1 - \[Rho]) - 453*m8*(1 - \[Rho]) + 260*m9*(1 - \[Rho]) - 
       4200*m3*(1 - \[Rho])^2 - 468*m4*(1 - \[Rho])^2 + 
       1556*m5*(1 - \[Rho])^2 + 7836*m6*(1 - \[Rho])^2 + 
       264*m7*(1 - \[Rho])^2 + 489*m8*(1 - \[Rho])^2 - 
       456*m9*(1 - \[Rho])^2 + 2100*m3*(1 - \[Rho])^3 + 
       404*m4*(1 - \[Rho])^3 - 1696*m5*(1 - \[Rho])^3 - 
       2736*m6*(1 - \[Rho])^3 - 84*m7*(1 - \[Rho])^3 - 
       159*m8*(1 - \[Rho])^3 - 28*m9*(1 - \[Rho])^3)*
      (2*Ech*(-1 + 2*Ech)^2*(60 - 660*Ech + 2960*Ech^2 - 6840*Ech^3 + 
         8352*Ech^4 - 4704*Ech^5) + 60*(-1 + 2*Ech)^8*Log[1 - 2*Ech]) + 
     (-1 + 2*Ech)^2*((3800*m3 + 480*m4 - 2840*m5 - 20232*m6 + 1224*m7 - 
         1188*m8 + 2488*m9 - 252*m1*(-2 - 2*(1 - \[Rho]) - 5*(1 - \[Rho])^2 + 
           4*(1 - \[Rho])^3) + 20*m2*(-398 + 1622*(1 - \[Rho]) - 
           651*(1 - \[Rho])^2 + 168*(1 - \[Rho])^3) + 4700*m3*(1 - \[Rho]) - 
         2620*m4*(1 - \[Rho]) + 17800*m5*(1 - \[Rho]) + 
         1128*m6*(1 - \[Rho]) + 2724*m7*(1 - \[Rho]) - 303*m8*(1 - \[Rho]) - 
         2292*m9*(1 - \[Rho]) - 12600*m3*(1 - \[Rho])^2 - 
         2100*m4*(1 - \[Rho])^2 + 2100*m5*(1 - \[Rho])^2 + 
         22428*m6*(1 - \[Rho])^2 + 504*m7*(1 - \[Rho])^2 + 
         1197*m8*(1 - \[Rho])^2 - 1512*m9*(1 - \[Rho])^2 + 
         6300*m3*(1 - \[Rho])^3 + 1260*m4*(1 - \[Rho])^3 - 
         5040*m5*(1 - \[Rho])^3 - 8064*m6*(1 - \[Rho])^3 - 
         252*m7*(1 - \[Rho])^3 - 441*m8*(1 - \[Rho])^3 - 
         84*m9*(1 - \[Rho])^3)*(2*Ech*(420 - 4620*Ech + 20720*Ech^2 - 
           47880*Ech^3 + 58464*Ech^4 - 32928*Ech^5 + 3840*Ech^6) + 
         420*(-1 + 2*Ech)^6*Log[1 - 2*Ech]) - 
       2*(3760*m3 - 120*m4 + 1000*m5 - 15016*m6 + 2352*m7 - 1194*m8 + 
         864*m9 + 12*m1*(134 + 54*(1 - \[Rho]) + 15*(1 - \[Rho])^2 - 
           28*(1 - \[Rho])^3) + 20*m2*(14 + 898*(1 - \[Rho]) - 
           253*(1 - \[Rho])^2 + 56*(1 - \[Rho])^3) + 140*m3*(1 - \[Rho]) - 
         2220*m4*(1 - \[Rho]) + 9000*m5*(1 - \[Rho]) + 7368*m6*(1 - \[Rho]) + 
         1764*m7*(1 - \[Rho]) + 477*m8*(1 - \[Rho]) - 3332*m9*(1 - \[Rho]) - 
         4200*m3*(1 - \[Rho])^2 - 780*m4*(1 - \[Rho])^2 - 
         20*m5*(1 - \[Rho])^2 + 7236*m6*(1 - \[Rho])^2 + 
         168*m7*(1 - \[Rho])^2 + 339*m8*(1 - \[Rho])^2 - 
         504*m9*(1 - \[Rho])^2 + 2100*m3*(1 - \[Rho])^3 + 
         420*m4*(1 - \[Rho])^3 - 1680*m5*(1 - \[Rho])^3 - 
         2688*m6*(1 - \[Rho])^3 - 84*m7*(1 - \[Rho])^3 - 
         147*m8*(1 - \[Rho])^3 - 28*m9*(1 - \[Rho])^3)*
        (2*Ech*(840 - 9240*Ech + 41440*Ech^2 - 95760*Ech^3 + 116928*Ech^4 - 
           65856*Ech^5 + 7680*Ech^6 + 1920*Ech^7) + 840*(-1 + 2*Ech)^6*
          Log[1 - 2*Ech]) + 2*(1840*m3 - 420*m4 + 1260*m5 - 4956*m6 + 
         1872*m7 - 399*m8 - 976*m9 + m1*(2004 + 144*(1 - \[Rho]) - 
           48*(1 - \[Rho])^3) + 20*m2*(187 + 264*(1 - \[Rho]) - 
           40*(1 - \[Rho])^2 + 8*(1 - \[Rho])^3) - 620*m3*(1 - \[Rho]) - 
         940*m4*(1 - \[Rho]) + 2080*m5*(1 - \[Rho]) + 3792*m6*(1 - \[Rho]) + 
         636*m7*(1 - \[Rho]) + 273*m8*(1 - \[Rho]) - 1628*m9*(1 - \[Rho]) - 
         600*m3*(1 - \[Rho])^2 - 120*m4*(1 - \[Rho])^2 - 
         80*m5*(1 - \[Rho])^2 + 1008*m6*(1 - \[Rho])^2 + 
         24*m7*(1 - \[Rho])^2 + 42*m8*(1 - \[Rho])^2 - 72*m9*(1 - \[Rho])^2 + 
         300*m3*(1 - \[Rho])^3 + 60*m4*(1 - \[Rho])^3 - 
         240*m5*(1 - \[Rho])^3 - 384*m6*(1 - \[Rho])^3 - 
         12*m7*(1 - \[Rho])^3 - 21*m8*(1 - \[Rho])^3 - 4*m9*(1 - \[Rho])^3)*
        (2*Ech*(2520 - 27720*Ech + 124320*Ech^2 - 287280*Ech^3 + 
           350784*Ech^4 - 197568*Ech^5 + 23040*Ech^6 + 5760*Ech^7 + 
           2560*Ech^8) + 2520*(-1 + 2*Ech)^6*Log[1 - 2*Ech]) - 
       5*((1260*m1 + 440*m3 - 180*m4 + 340*m5 - 132*m6 + 744*m7 + 57*m8 - 
           872*m9 + 20*m2*(109 + 32*(1 - \[Rho])) - 160*m3*(1 - \[Rho]) - 
           160*m4*(1 - \[Rho]) + 160*m5*(1 - \[Rho]) + 672*m6*(1 - \[Rho]) + 
           96*m7*(1 - \[Rho]) + 48*m8*(1 - \[Rho]) - 288*m9*(1 - \[Rho]))*
          (2*Ech*(2520 - 27720*Ech + 124320*Ech^2 - 287280*Ech^3 + 
             350784*Ech^4 - 197568*Ech^5 + 23040*Ech^6 + 5760*Ech^7 + 
             2560*Ech^8 + 1536*Ech^9) + 2520*(-1 + 2*Ech)^6*Log[1 - 2*Ech]) - 
         (84*m1 + 92*m2 + 8*m3 + 4*m4 + 12*m5 + 68*m6 + 24*m7 + 15*m8 - 
           40*m9)*(2*Ech*(27720 - 304920*Ech + 1367520*Ech^2 - 
             3160080*Ech^3 + 3858624*Ech^4 - 2173248*Ech^5 + 253440*Ech^6 + 
             63360*Ech^7 + 28160*Ech^8 + 16896*Ech^9 + 12288*Ech^10) + 
           27720*(-1 + 2*Ech)^6*Log[1 - 2*Ech]) + 
         2*(12*m1 + 4*m2 + 4*m4 + 4*m5 + 12*m6 + 3*m8)*
          (2*Ech*(27720 - 304920*Ech + 1367520*Ech^2 - 3160080*Ech^3 + 
             3858624*Ech^4 - 2173248*Ech^5 + 253440*Ech^6 + 63360*Ech^7 + 
             28160*Ech^8 + 16896*Ech^9 + 12288*Ech^10 + 10240*Ech^11) + 
           27720*(-1 + 2*Ech)^6*Log[1 - 2*Ech]))))/(60*(-1 + 2*Ech)^8) + 
   10*(48*m3 - 132*m4 + 204*m5 + 292*m6 - 96*m7 + 33*m8 + 64*m9 + 
     4*m2*(-45 + 20*(1 - \[Rho]) + 19*(1 - \[Rho])^2 + 2*(1 - \[Rho])^3) - 
     16*m3*(1 - \[Rho]) + 144*m4*(1 - \[Rho]) - 288*m5*(1 - \[Rho]) - 
     288*m6*(1 - \[Rho]) + 144*m7*(1 - \[Rho]) - 36*m8*(1 - \[Rho]) - 
     32*m9*(1 - \[Rho]) - 60*m4*(1 - \[Rho])^2 + 76*m5*(1 - \[Rho])^2 - 
     12*m6*(1 - \[Rho])^2 - 48*m7*(1 - \[Rho])^2 - 3*m8*(1 - \[Rho])^2 - 
     24*m9*(1 - \[Rho])^2 + 8*m4*(1 - \[Rho])^3 + 8*m5*(1 - \[Rho])^3 + 
     24*m6*(1 - \[Rho])^3 + 6*m8*(1 - \[Rho])^3 + 12*m1*(-5 + 2*(1 - \[Rho]))*
      \[Rho]^2)*Log[\[Rho]])/(480*mb^4) + 
 (-2520*Ech*\[Rho]3D + 22680*Ech^2*\[Rho]3D - 78960*Ech^3*\[Rho]3D + 
   129360*Ech^4*\[Rho]3D - 92064*Ech^5*\[Rho]3D + 32640*Ech^6*\[Rho]3D - 
   65280*Ech^7*\[Rho]3D + 168960*Ech^8*\[Rho]3D - 174080*Ech^9*\[Rho]3D + 
   48128*Ech^10*\[Rho]3D + 10240*Ech^11*\[Rho]3D + 
   1260*(1 - \[Rho])*\[Rho]3D - 7320*Ech*(1 - \[Rho])*\[Rho]3D + 
   2880*Ech^2*(1 - \[Rho])*\[Rho]3D + 64640*Ech^3*(1 - \[Rho])*\[Rho]3D - 
   170240*Ech^4*(1 - \[Rho])*\[Rho]3D + 143360*Ech^5*(1 - \[Rho])*\[Rho]3D - 
   12160*Ech^6*(1 - \[Rho])*\[Rho]3D - 93440*Ech^7*(1 - \[Rho])*\[Rho]3D + 
   97280*Ech^8*(1 - \[Rho])*\[Rho]3D - 30720*Ech^9*(1 - \[Rho])*\[Rho]3D - 
   2010*(1 - \[Rho])^2*\[Rho]3D + 17820*Ech*(1 - \[Rho])^2*\[Rho]3D - 
   59880*Ech^2*(1 - \[Rho])^2*\[Rho]3D + 89360*Ech^3*(1 - \[Rho])^2*
    \[Rho]3D - 43760*Ech^4*(1 - \[Rho])^2*\[Rho]3D - 
   9760*Ech^5*(1 - \[Rho])^2*\[Rho]3D + 17600*Ech^6*(1 - \[Rho])^2*\[Rho]3D + 
   8320*Ech^7*(1 - \[Rho])^2*\[Rho]3D - 10240*Ech^8*(1 - \[Rho])^2*\[Rho]3D + 
   240*(1 - \[Rho])^3*\[Rho]3D - 2160*Ech*(1 - \[Rho])^3*\[Rho]3D + 
   7440*Ech^2*(1 - \[Rho])^3*\[Rho]3D - 11680*Ech^3*(1 - \[Rho])^3*\[Rho]3D + 
   6880*Ech^4*(1 - \[Rho])^3*\[Rho]3D - 3520*Ech^5*(1 - \[Rho])^3*\[Rho]3D - 
   115*(1 - \[Rho])^4*\[Rho]3D + 1150*Ech*(1 - \[Rho])^4*\[Rho]3D - 
   4600*Ech^2*(1 - \[Rho])^4*\[Rho]3D + 9200*Ech^3*(1 - \[Rho])^4*\[Rho]3D - 
   9200*Ech^4*(1 - \[Rho])^4*\[Rho]3D + 3680*Ech^5*(1 - \[Rho])^4*\[Rho]3D - 
   88*(1 - \[Rho])^5*\[Rho]3D + 880*Ech*(1 - \[Rho])^5*\[Rho]3D - 
   3520*Ech^2*(1 - \[Rho])^5*\[Rho]3D + 7040*Ech^3*(1 - \[Rho])^5*\[Rho]3D - 
   7040*Ech^4*(1 - \[Rho])^5*\[Rho]3D + 2816*Ech^5*(1 - \[Rho])^5*\[Rho]3D + 
   35*(1 - \[Rho])^6*\[Rho]3D - 350*Ech*(1 - \[Rho])^6*\[Rho]3D + 
   1400*Ech^2*(1 - \[Rho])^6*\[Rho]3D - 2800*Ech^3*(1 - \[Rho])^6*\[Rho]3D + 
   2800*Ech^4*(1 - \[Rho])^6*\[Rho]3D - 1120*Ech^5*(1 - \[Rho])^6*\[Rho]3D - 
   600*Ech*\[Rho]3LS + 5400*Ech^2*\[Rho]3LS - 18800*Ech^3*\[Rho]3LS + 
   30800*Ech^4*\[Rho]3LS - 21920*Ech^5*\[Rho]3LS - 8320*Ech^6*\[Rho]3LS + 
   37120*Ech^7*\[Rho]3LS - 33280*Ech^8*\[Rho]3LS + 25600*Ech^9*\[Rho]3LS - 
   25600*Ech^10*\[Rho]3LS + 10240*Ech^11*\[Rho]3LS + 
   300*(1 - \[Rho])*\[Rho]3LS - 1560*Ech*(1 - \[Rho])*\[Rho]3LS - 
   960*Ech^2*(1 - \[Rho])*\[Rho]3LS + 21120*Ech^3*(1 - \[Rho])*\[Rho]3LS - 
   49920*Ech^4*(1 - \[Rho])*\[Rho]3LS + 49920*Ech^5*(1 - \[Rho])*\[Rho]3LS - 
   9600*Ech^6*(1 - \[Rho])*\[Rho]3LS - 42240*Ech^7*(1 - \[Rho])*\[Rho]3LS + 
   30720*Ech^8*(1 - \[Rho])*\[Rho]3LS - 570*(1 - \[Rho])^2*\[Rho]3LS + 
   4620*Ech*(1 - \[Rho])^2*\[Rho]3LS - 13080*Ech^2*(1 - \[Rho])^2*\[Rho]3LS + 
   11760*Ech^3*(1 - \[Rho])^2*\[Rho]3LS + 9840*Ech^4*(1 - \[Rho])^2*
    \[Rho]3LS - 35040*Ech^5*(1 - \[Rho])^2*\[Rho]3LS + 
   43200*Ech^6*(1 - \[Rho])^2*\[Rho]3LS - 17280*Ech^7*(1 - \[Rho])^2*
    \[Rho]3LS + 280*(1 - \[Rho])^3*\[Rho]3LS - 2560*Ech*(1 - \[Rho])^3*
    \[Rho]3LS + 9040*Ech^2*(1 - \[Rho])^3*\[Rho]3LS - 
   14880*Ech^3*(1 - \[Rho])^3*\[Rho]3LS + 10080*Ech^4*(1 - \[Rho])^3*
    \[Rho]3LS + 6720*Ech^5*(1 - \[Rho])^3*\[Rho]3LS - 
   25600*Ech^6*(1 - \[Rho])^3*\[Rho]3LS + 25600*Ech^7*(1 - \[Rho])^3*
    \[Rho]3LS - 10240*Ech^8*(1 - \[Rho])^3*\[Rho]3LS - 
   15*(1 - \[Rho])^4*\[Rho]3LS + 150*Ech*(1 - \[Rho])^4*\[Rho]3LS - 
   600*Ech^2*(1 - \[Rho])^4*\[Rho]3LS + 1200*Ech^3*(1 - \[Rho])^4*\[Rho]3LS - 
   1200*Ech^4*(1 - \[Rho])^4*\[Rho]3LS + 480*Ech^5*(1 - \[Rho])^4*\[Rho]3LS - 
   35*(1 - \[Rho])^6*\[Rho]3LS + 350*Ech*(1 - \[Rho])^6*\[Rho]3LS - 
   1400*Ech^2*(1 - \[Rho])^6*\[Rho]3LS + 2800*Ech^3*(1 - \[Rho])^6*
    \[Rho]3LS - 2800*Ech^4*(1 - \[Rho])^6*\[Rho]3LS + 
   1120*Ech^5*(1 - \[Rho])^6*\[Rho]3LS - 60*(-1 + 2*Ech)^5*
    ((-21 + 44*(1 - \[Rho]) - 19*(1 - \[Rho])^2 + 2*(1 - \[Rho])^3)*
      \[Rho]3D + (-5 + 2*(1 - \[Rho]))*\[Rho]^2*\[Rho]3LS)*Log[1 - 2*Ech] + 
   60*(-1 + 2*Ech)^5*((-21 + 44*(1 - \[Rho]) - 19*(1 - \[Rho])^2 + 
       2*(1 - \[Rho])^3)*\[Rho]3D + (-5 + 2*(1 - \[Rho]))*\[Rho]^2*\[Rho]3LS)*
    Log[\[Rho]])/(180*(-1 + 2*Ech)^5*mb^3)


==> anc/Results/ResultsElMom/L3.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(((-1 + 2*Ech + \[Rho])*(-((-1 + 2*Ech)*\[Mu]2G*(-14280 + 51200*Ech^9 + 
         5120*Ech^8*(-8 + 5*(1 - \[Rho])) + 512*Ech^7*
          (54 - 124*(1 - \[Rho]) + 25*(1 - \[Rho])^2) - 
         64*Ech^6*(618 - 1119*(1 - \[Rho]) + 286*(1 - \[Rho])^2 + 
           75*(1 - \[Rho])^3) + 32*Ech^5*(238 - 471*(1 - \[Rho]) + 
           69*(1 - \[Rho])^2 + 239*(1 - \[Rho])^3 - 75*(1 - \[Rho])^4) + 
         16*Ech^4*(714 - 1841*(1 - \[Rho]) + 1419*(1 - \[Rho])^2 - 
           456*(1 - \[Rho])^3 + 239*(1 - \[Rho])^4 - 75*(1 - \[Rho])^5) + 
         2*Ech*(35700 - 87290*(1 - \[Rho]) + 56700*(1 - \[Rho])^2 - 
           5481*(1 - \[Rho])^3 - 581*(1 - \[Rho])^4 + 117*(1 - \[Rho])^5 - 
           225*(1 - \[Rho])^6) + 8*Ech^3*(3570 - 9681*(1 - \[Rho]) + 
           7609*(1 - \[Rho])^2 - 1206*(1 - \[Rho])^3 - 456*(1 - \[Rho])^4 + 
           239*(1 - \[Rho])^5 - 75*(1 - \[Rho])^6) + 
         4*Ech^2*(-26180 + 65520*(1 - \[Rho]) - 44541*(1 - \[Rho])^2 + 
           5089*(1 - \[Rho])^3 + 684*(1 - \[Rho])^4 - 267*(1 - \[Rho])^5 + 
           225*(1 - \[Rho])^6) + 34440*(1 - \[Rho]) - 21770*(1 - \[Rho])^2 + 
         1890*(1 - \[Rho])^3 + 189*(1 - \[Rho])^4 - 14*(1 - \[Rho])^5 + 
         75*(1 - \[Rho])^6)) + 10*\[Mu]2\[Pi]*(10240*Ech^10 + 
        2560*Ech^8*(6 - 4*(1 - \[Rho]) + (1 - \[Rho])^2) + 
        128*Ech^7*(-54 + 81*(1 - \[Rho]) - 40*(1 - \[Rho])^2 + 
          3*(1 - \[Rho])^3) + 6*Ech*(-2940 + 5950*(1 - \[Rho]) - 
          3290*(1 - \[Rho])^2 + 273*(1 - \[Rho])^3 + 28*(1 - \[Rho])^4 + 
          (1 - \[Rho])^5 - 4*(1 - \[Rho])^6) + 
        3*(840 - 1680*(1 - \[Rho]) + 910*(1 - \[Rho])^2 - 70*(1 - \[Rho])^3 - 
          7*(1 - \[Rho])^4 + (1 - \[Rho])^6) - 
        24*Ech^3*(1750 - 3703*(1 - \[Rho]) + 2212*(1 - \[Rho])^2 - 
          239*(1 - \[Rho])^3 - 24*(1 - \[Rho])^4 - 6*(1 - \[Rho])^5 + 
          4*(1 - \[Rho])^6) + 12*Ech^2*(3640 - 7490*(1 - \[Rho]) + 
          4263*(1 - \[Rho])^2 - 392*(1 - \[Rho])^3 - 41*(1 - \[Rho])^4 - 
          4*(1 - \[Rho])^5 + 6*(1 - \[Rho])^6) + 5120*Ech^9*(-3 - \[Rho]) + 
        192*Ech^6*(8 - 2*(1 - \[Rho]) + (1 - \[Rho])^2)*\[Rho]^2 + 
        96*Ech^5*(28 - 6*(1 - \[Rho]) - 2*(1 - \[Rho])^2 + (1 - \[Rho])^3)*
         \[Rho]^2 + 48*Ech^4*(168 - 56*(1 - \[Rho]) - 6*(1 - \[Rho])^2 - 
          2*(1 - \[Rho])^3 + (1 - \[Rho])^4)*\[Rho]^2) + 
      15*(-1 + 2*Ech)^2*mb^2*(840 + 2048*Ech^8 - 
        256*Ech^7*(8 + 3*(1 - \[Rho])) + 64*Ech^6*(8 + 12*(1 - \[Rho]) - 
          6*(1 - \[Rho])^2) + 2*Ech*(-1260 + 2590*(1 - \[Rho]) - 
          1470*(1 - \[Rho])^2 + 133*(1 - \[Rho])^3 + 14*(1 - \[Rho])^4 + 
          (1 - \[Rho])^5 - 2*(1 - \[Rho])^6) - 1680*(1 - \[Rho]) + 
        910*(1 - \[Rho])^2 - 70*(1 - \[Rho])^3 - 7*(1 - \[Rho])^4 + 
        (1 - \[Rho])^6 + 16*Ech^4*(28 + (1 - \[Rho])^2)*\[Rho]^2 + 
        8*Ech^3*(70 - 7*(1 - \[Rho]) + (1 - \[Rho])^3)*\[Rho]^2 + 
        4*Ech^2*(280 - 70*(1 - \[Rho]) - 7*(1 - \[Rho])^2 + (1 - \[Rho])^4)*
         \[Rho]^2 + 32*Ech^5*(15 - \[Rho])*\[Rho]^2)))/(-1 + 2*Ech)^4 + 
   420*(\[Mu]2G*(-34 + 65*(1 - \[Rho]) - 25*(1 - \[Rho])^2) + 
     15*mb^2*(2 - 3*(1 - \[Rho]) + (1 - \[Rho])^2) + 
     30*\[Mu]2\[Pi]*(2 - 3*(1 - \[Rho]) + (1 - \[Rho])^2))*\[Rho]*
    Log[1 - 2*Ech] - 
   420*(\[Mu]2G*(-34 + 65*(1 - \[Rho]) - 25*(1 - \[Rho])^2) + 
     15*mb^2*(2 - 3*(1 - \[Rho]) + (1 - \[Rho])^2) + 
     30*\[Mu]2\[Pi]*(2 - 3*(1 - \[Rho]) + (1 - \[Rho])^2))*\[Rho]*
    Log[\[Rho]])/(1680*mb^2) + (-591360*Ech*r1 + 7687680*Ech^2*r1 - 
   42183680*Ech^3*r1 + 125762560*Ech^4*r1 - 217147392*Ech^5*r1 + 
   264757248*Ech^6*r1 - 358023168*Ech^7*r1 + 657807360*Ech^8*r1 - 
   826828800*Ech^9*r1 + 479453184*Ech^10*r1 + 208072704*Ech^11*r1 - 
   449060864*Ech^12*r1 + 140492800*Ech^13*r1 + 36864000*Ech^14*r1 + 
   3738000*Ech*r10 - 48594000*Ech^2*r10 + 266644000*Ech^3*r10 - 
   794948000*Ech^4*r10 + 1372593600*Ech^5*r10 - 1321622400*Ech^6*r10 + 
   583814400*Ech^7*r10 + 76608000*Ech^8*r10 - 392985600*Ech^9*r10 + 
   233318400*Ech^10*r10 + 372019200*Ech^11*r10 - 607846400*Ech^12*r10 + 
   321126400*Ech^13*r10 - 49152000*Ech^14*r10 - 2326800*Ech*r11 + 
   30248400*Ech^2*r11 - 165978400*Ech^3*r11 + 494832800*Ech^4*r11 - 
   854400960*Ech^5*r11 + 839610240*Ech^6*r11 - 392643840*Ech^7*r11 - 
   163699200*Ech^8*r11 + 743500800*Ech^9*r11 - 1130465280*Ech^10*r11 + 
   902737920*Ech^11*r11 - 314245120*Ech^12*r11 - 45875200*Ech^13*r11 + 
   49152000*Ech^14*r11 - 5854800*Ech*r12 + 76112400*Ech^2*r12 - 
   417642400*Ech^3*r12 + 1245120800*Ech^4*r12 - 2149882560*Ech^5*r12 + 
   2101088640*Ech^6*r12 - 1015722240*Ech^7*r12 + 131980800*Ech^8*r12 + 
   10214400*Ech^9*r12 + 22149120*Ech^10*r12 + 128593920*Ech^11*r12 - 
   228229120*Ech^12*r12 + 57344000*Ech^13*r12 + 49152000*Ech^14*r12 + 
   4897200*Ech*r13 - 63663600*Ech^2*r13 + 349333600*Ech^3*r13 - 
   1041471200*Ech^4*r13 + 1798251840*Ech^5*r13 - 1758072960*Ech^6*r13 + 
   845679360*Ech^7*r13 + 19084800*Ech^8*r13 - 581145600*Ech^9*r13 + 
   948971520*Ech^10*r13 - 753070080*Ech^11*r13 + 233390080*Ech^12*r13 + 
   63078400*Ech^13*r13 - 49152000*Ech^14*r13 + 991200*Ech*r14 - 
   12885600*Ech^2*r14 + 70705600*Ech^3*r14 - 210795200*Ech^4*r14 + 
   363968640*Ech^5*r14 - 363068160*Ech^6*r14 + 206338560*Ech^7*r14 - 
   52147200*Ech^8*r14 - 1075200*Ech^9*r14 - 191815680*Ech^10*r14 + 
   483409920*Ech^11*r14 - 489144320*Ech^12*r14 + 235110400*Ech^13*r14 - 
   49152000*Ech^14*r14 - 100800*Ech*r15 + 1310400*Ech^2*r15 - 
   7190400*Ech^3*r15 + 21436800*Ech^4*r15 - 37013760*Ech^5*r15 + 
   33277440*Ech^6*r15 + 41640960*Ech^7*r15 - 205363200*Ech^8*r15 + 
   240844800*Ech^9*r15 + 76984320*Ech^10*r15 - 497172480*Ech^11*r15 + 
   436961280*Ech^12*r15 - 103219200*Ech^13*r15 - 24576000*Ech^14*r15 + 
   2452800*Ech*r16 - 31886400*Ech^2*r16 + 174966400*Ech^3*r16 - 
   521628800*Ech^4*r16 + 900668160*Ech^5*r16 - 891287040*Ech^6*r16 + 
   504176640*Ech^7*r16 - 251596800*Ech^8*r16 + 164505600*Ech^9*r16 + 
   77844480*Ech^10*r16 - 300625920*Ech^11*r16 + 232529920*Ech^12*r16 - 
   48742400*Ech^13*r16 - 12288000*Ech^14*r16 + 1764000*Ech*r17 - 
   22932000*Ech^2*r17 + 125832000*Ech^3*r17 - 375144000*Ech^4*r17 + 
   647740800*Ech^5*r17 - 644179200*Ech^6*r17 + 363379200*Ech^7*r17 - 
   99456000*Ech^8*r17 - 180633600*Ech^9*r17 + 612864000*Ech^10*r17 - 
   909619200*Ech^11*r17 + 666624000*Ech^12*r17 - 180633600*Ech^13*r17 - 
   12288000*Ech^14*r17 - 2335200*Ech*r18 + 30357600*Ech^2*r18 - 
   166577600*Ech^3*r18 + 496619200*Ech^4*r18 - 857485440*Ech^5*r18 + 
   864111360*Ech^6*r18 - 555317760*Ech^7*r18 + 358579200*Ech^8*r18 - 
   166656000*Ech^9*r18 - 337182720*Ech^10*r18 + 750919680*Ech^11*r18 - 
   545914880*Ech^12*r18 + 114688000*Ech^13*r18 + 24576000*Ech^14*r18 + 
   1617840*Ech*r2 - 21031920*Ech^2*r2 + 115405920*Ech^3*r2 - 
   344060640*Ech^4*r2 + 594070848*Ech^5*r2 - 573213312*Ech^6*r2 + 
   286209792*Ech^7*r2 - 188643840*Ech^8*r2 + 459648000*Ech^9*r2 - 
   952068096*Ech^10*r2 + 1104359424*Ech^11*r2 - 672989184*Ech^12*r2 + 
   240844800*Ech^13*r2 - 49152000*Ech^14*r2 + 3045840*Ech*r3 - 
   39595920*Ech^2*r3 + 217269920*Ech^3*r3 - 647748640*Ech^4*r3 + 
   1118432448*Ech^5*r3 - 1070627712*Ech^6*r3 + 404520192*Ech^7*r3 + 
   190364160*Ech^8*r3 - 438144000*Ech^9*r3 + 514504704*Ech^10*r3 - 
   203083776*Ech^11*r3 - 125353984*Ech^12*r3 + 40140800*Ech^13*r3 + 
   49152000*Ech^14*r3 + 1911840*Ech*r4 - 24853920*Ech^2*r4 + 
   136377920*Ech^3*r4 - 406584640*Ech^4*r4 + 702027648*Ech^5*r4 - 
   702304512*Ech^6*r4 + 415636992*Ech^7*r4 - 297507840*Ech^8*r4 + 
   564480000*Ech^9*r4 - 976797696*Ech^10*r4 + 1020493824*Ech^11*r4 - 
   607043584*Ech^12*r4 + 212172800*Ech^13*r4 - 49152000*Ech^14*r4 - 
   2513280*Ech*r5 + 32672640*Ech^2*r5 - 179280640*Ech^3*r5 + 
   534490880*Ech^4*r5 - 922876416*Ech^5*r5 + 896738304*Ech^6*r5 - 
   412990464*Ech^7*r5 + 39137280*Ech^8*r5 - 76339200*Ech^9*r5 + 
   251768832*Ech^10*r5 - 358084608*Ech^11*r5 + 217161728*Ech^12*r5 - 
   37273600*Ech^13*r5 - 12288000*Ech^14*r5 - 3269280*Ech*r6 + 
   42500640*Ech^2*r6 - 233208640*Ech^3*r6 + 695266880*Ech^4*r6 - 
   1200479616*Ech^5*r6 + 1149007104*Ech^6*r6 - 453579264*Ech^7*r6 - 
   92574720*Ech^8*r6 - 81715200*Ech^9*r6 + 683999232*Ech^10*r6 - 
   1076318208*Ech^11*r6 + 784867328*Ech^12*r6 - 209305600*Ech^13*r6 - 
   12288000*Ech^14*r6 + 3282720*Ech*r7 - 42675360*Ech^2*r7 + 
   234167360*Ech^3*r7 - 698125120*Ech^4*r7 + 1205414784*Ech^5*r7 - 
   1153802496*Ech^6*r7 + 432462336*Ech^7*r7 + 208481280*Ech^8*r7 - 
   307507200*Ech^9*r7 + 77586432*Ech^10*r7 + 209620992*Ech^11*r7 - 
   221519872*Ech^12*r7 + 48742400*Ech^13*r7 + 12288000*Ech^14*r7 - 
   2083200*Ech*r8 + 27081600*Ech^2*r8 - 148601600*Ech^3*r8 + 
   443027200*Ech^4*r8 - 764951040*Ech^5*r8 + 764789760*Ech^6*r8 - 
   487004160*Ech^7*r8 + 302131200*Ech^8*r8 - 108595200*Ech^9*r8 - 
   178053120*Ech^10*r8 + 357396480*Ech^11*r8 - 223354880*Ech^12*r8 + 
   2867200*Ech^13*r8 + 36864000*Ech^14*r8 + 6762000*Ech*r9 - 
   87906000*Ech^2*r9 + 482356000*Ech^3*r9 - 1438052000*Ech^4*r9 + 
   2483006400*Ech^5*r9 - 2415369600*Ech^6*r9 + 1135929600*Ech^7*r9 - 
   127680000*Ech^8*r9 + 2688000*Ech^9*r9 - 69888000*Ech^10*r9 - 
   19353600*Ech^11*r9 + 106086400*Ech^12*r9 - 5734400*Ech^13*r9 - 
   49152000*Ech^14*r9 + 295680*r1*(1 - \[Rho]) + 
   1360800*Ech*r1*(1 - \[Rho]) - 46667040*Ech^2*r1*(1 - \[Rho]) + 
   309565760*Ech^3*r1*(1 - \[Rho]) - 1004153920*Ech^4*r1*(1 - \[Rho]) + 
   1821020544*Ech^5*r1*(1 - \[Rho]) - 2071566336*Ech^6*r1*(1 - \[Rho]) + 
   2051774976*Ech^7*r1*(1 - \[Rho]) - 3002065920*Ech^8*r1*(1 - \[Rho]) + 
   3904696320*Ech^9*r1*(1 - \[Rho]) - 3171237888*Ech^10*r1*(1 - \[Rho]) + 
   1146335232*Ech^11*r1*(1 - \[Rho]) + 151789568*Ech^12*r1*(1 - \[Rho]) - 
   140492800*Ech^13*r1*(1 - \[Rho]) - 36864000*Ech^14*r1*(1 - \[Rho]) - 
   1869000*r10*(1 - \[Rho]) + 12133800*Ech*r10*(1 - \[Rho]) + 
   25422600*Ech^2*r10*(1 - \[Rho]) - 477643600*Ech^3*r10*(1 - \[Rho]) + 
   1937541200*Ech^4*r10*(1 - \[Rho]) - 3896655840*Ech^5*r10*(1 - \[Rho]) + 
   4114272960*Ech^6*r10*(1 - \[Rho]) - 1940703360*Ech^7*r10*(1 - \[Rho]) - 
   218668800*Ech^8*r10*(1 - \[Rho]) + 1515225600*Ech^9*r10*(1 - \[Rho]) - 
   1807518720*Ech^10*r10*(1 - \[Rho]) + 644474880*Ech^11*r10*(1 - \[Rho]) + 
   342917120*Ech^12*r10*(1 - \[Rho]) - 321126400*Ech^13*r10*(1 - \[Rho]) + 
   49152000*Ech^14*r10*(1 - \[Rho]) + 1163400*r11*(1 - \[Rho]) - 
   8303400*Ech*r11*(1 - \[Rho]) - 6069000*Ech^2*r11*(1 - \[Rho]) + 
   243787600*Ech^3*r11*(1 - \[Rho]) - 1046469200*Ech^4*r11*(1 - \[Rho]) + 
   2149993440*Ech^5*r11*(1 - \[Rho]) - 2396103360*Ech^6*r11*(1 - \[Rho]) + 
   1480517760*Ech^7*r11*(1 - \[Rho]) - 415699200*Ech^8*r11*(1 - \[Rho]) - 
   547545600*Ech^9*r11*(1 - \[Rho]) + 1265617920*Ech^10*r11*(1 - \[Rho]) - 
   1040148480*Ech^11*r11*(1 - \[Rho]) + 345210880*Ech^12*r11*(1 - \[Rho]) + 
   45875200*Ech^13*r11*(1 - \[Rho]) - 49152000*Ech^14*r11*(1 - \[Rho]) + 
   2927400*r12*(1 - \[Rho]) - 24885000*Ech*r12*(1 - \[Rho]) + 
   36619800*Ech^2*r12*(1 - \[Rho]) + 328694800*Ech^3*r12*(1 - \[Rho]) - 
   1784291600*Ech^4*r12*(1 - \[Rho]) + 3944193120*Ech^5*r12*(1 - \[Rho]) - 
   4501049280*Ech^6*r12*(1 - \[Rho]) + 2612004480*Ech^7*r12*(1 - \[Rho]) - 
   761913600*Ech^8*r12*(1 - \[Rho]) + 424435200*Ech^9*r12*(1 - \[Rho]) - 
   597488640*Ech^10*r12*(1 - \[Rho]) + 391157760*Ech^11*r12*(1 - \[Rho]) + 
   32112640*Ech^12*r12*(1 - \[Rho]) - 57344000*Ech^13*r12*(1 - \[Rho]) - 
   49152000*Ech^14*r12*(1 - \[Rho]) - 2448600*r13*(1 - \[Rho]) + 
   20323800*Ech*r13*(1 - \[Rho]) - 24246600*Ech^2*r13*(1 - \[Rho]) - 
   309962800*Ech^3*r13*(1 - \[Rho]) + 1596887600*Ech^4*r13*(1 - \[Rho]) - 
   3479404320*Ech^5*r13*(1 - \[Rho]) + 3948598080*Ech^6*r13*(1 - \[Rho]) - 
   2345489280*Ech^7*r13*(1 - \[Rho]) + 694713600*Ech^8*r13*(1 - \[Rho]) + 
   333580800*Ech^9*r13*(1 - \[Rho]) - 1159388160*Ech^10*r13*(1 - \[Rho]) + 
   1015203840*Ech^11*r13*(1 - \[Rho]) - 315965440*Ech^12*r13*(1 - \[Rho]) - 
   63078400*Ech^13*r13*(1 - \[Rho]) + 49152000*Ech^14*r13*(1 - \[Rho]) - 
   495600*r14*(1 - \[Rho]) + 2242800*Ech*r14*(1 - \[Rho]) + 
   19412400*Ech^2*r14*(1 - \[Rho]) - 196184800*Ech^3*r14*(1 - \[Rho]) + 
   721061600*Ech^4*r14*(1 - \[Rho]) - 1391181120*Ech^5*r14*(1 - \[Rho]) + 
   1505105280*Ech^6*r14*(1 - \[Rho]) - 995508480*Ech^7*r14*(1 - \[Rho]) + 
   522009600*Ech^8*r14*(1 - \[Rho]) - 183859200*Ech^9*r14*(1 - \[Rho]) + 
   158269440*Ech^10*r14*(1 - \[Rho]) - 443842560*Ech^11*r14*(1 - \[Rho]) + 
   492584960*Ech^12*r14*(1 - \[Rho]) - 235110400*Ech^13*r14*(1 - \[Rho]) + 
   49152000*Ech^14*r14*(1 - \[Rho]) + 50400*r15*(1 - \[Rho]) + 
   3981600*Ech*r15*(1 - \[Rho]) - 56700000*Ech^2*r15*(1 - \[Rho]) + 
   320241600*Ech^3*r15*(1 - \[Rho]) - 968587200*Ech^4*r15*(1 - \[Rho]) + 
   1687271040*Ech^5*r15*(1 - \[Rho]) - 1644437760*Ech^6*r15*(1 - \[Rho]) + 
   581276160*Ech^7*r15*(1 - \[Rho]) + 670924800*Ech^8*r15*(1 - \[Rho]) - 
   1202073600*Ech^9*r15*(1 - \[Rho]) + 864030720*Ech^10*r15*(1 - \[Rho]) + 
   44728320*Ech^11*r15*(1 - \[Rho]) - 354385920*Ech^12*r15*(1 - \[Rho]) + 
   103219200*Ech^13*r15*(1 - \[Rho]) + 24576000*Ech^14*r15*(1 - \[Rho]) - 
   1226400*r16*(1 - \[Rho]) + 13255200*Ech*r16*(1 - \[Rho]) - 
   52130400*Ech^2*r16*(1 - \[Rho]) + 64164800*Ech^3*r16*(1 - \[Rho]) + 
   145678400*Ech^4*r16*(1 - \[Rho]) - 613226880*Ech^5*r16*(1 - \[Rho]) + 
   914430720*Ech^6*r16*(1 - \[Rho]) - 909419520*Ech^7*r16*(1 - \[Rho]) + 
   1055846400*Ech^8*r16*(1 - \[Rho]) - 1117132800*Ech^9*r16*(1 - \[Rho]) + 
   519106560*Ech^10*r16*(1 - \[Rho]) + 196546560*Ech^11*r16*(1 - \[Rho]) - 
   270376960*Ech^12*r16*(1 - \[Rho]) + 48742400*Ech^13*r16*(1 - \[Rho]) + 
   12288000*Ech^14*r16*(1 - \[Rho]) - 882000*r17*(1 - \[Rho]) + 
   8290800*Ech*r17*(1 - \[Rho]) - 21344400*Ech^2*r17*(1 - \[Rho]) - 
   42453600*Ech^3*r17*(1 - \[Rho]) + 368911200*Ech^4*r17*(1 - \[Rho]) - 
   897099840*Ech^5*r17*(1 - \[Rho]) + 1122360960*Ech^6*r17*(1 - \[Rho]) - 
   960303360*Ech^7*r17*(1 - \[Rho]) + 885427200*Ech^8*r17*(1 - \[Rho]) - 
   711782400*Ech^9*r17*(1 - \[Rho]) + 71393280*Ech^10*r17*(1 - \[Rho]) + 
   649850880*Ech^11*r17*(1 - \[Rho]) - 639098880*Ech^12*r17*(1 - \[Rho]) + 
   180633600*Ech^13*r17*(1 - \[Rho]) + 12288000*Ech^14*r17*(1 - \[Rho]) + 
   1167600*r18*(1 - \[Rho]) - 14490000*Ech*r18*(1 - \[Rho]) + 
   73945200*Ech^2*r18*(1 - \[Rho]) - 194504800*Ech^3*r18*(1 - \[Rho]) + 
   259061600*Ech^4*r18*(1 - \[Rho]) - 102957120*Ech^5*r18*(1 - \[Rho]) - 
   276366720*Ech^6*r18*(1 - \[Rho]) + 953867520*Ech^7*r18*(1 - \[Rho]) - 
   1832678400*Ech^8*r18*(1 - \[Rho]) + 2020300800*Ech^9*r18*(1 - \[Rho]) - 
   931983360*Ech^10*r18*(1 - \[Rho]) - 418037760*Ech^11*r18*(1 - \[Rho]) + 
   569999360*Ech^12*r18*(1 - \[Rho]) - 114688000*Ech^13*r18*(1 - \[Rho]) - 
   24576000*Ech^14*r18*(1 - \[Rho]) - 808920*r2*(1 - \[Rho]) - 
   2104200*Ech*r2*(1 - \[Rho]) + 106628760*Ech^2*r2*(1 - \[Rho]) - 
   731443440*Ech^3*r2*(1 - \[Rho]) + 2402922480*Ech^4*r2*(1 - \[Rho]) - 
   4387563936*Ech^5*r2*(1 - \[Rho]) + 4387838784*Ech^6*r2*(1 - \[Rho]) - 
   1988866944*Ech^7*r2*(1 - \[Rho]) + 31476480*Ech^8*r2*(1 - \[Rho]) + 
   360568320*Ech^9*r2*(1 - \[Rho]) + 188009472*Ech^10*r2*(1 - \[Rho]) - 
   825796608*Ech^11*r2*(1 - \[Rho]) + 661291008*Ech^12*r2*(1 - \[Rho]) - 
   240844800*Ech^13*r2*(1 - \[Rho]) + 49152000*Ech^14*r2*(1 - \[Rho]) - 
   1522920*r3*(1 - \[Rho]) + 21709800*Ech*r3*(1 - \[Rho]) - 
   132981240*Ech^2*r3*(1 - \[Rho]) + 454160560*Ech^3*r3*(1 - \[Rho]) - 
   935545520*Ech^4*r3*(1 - \[Rho]) + 1166213664*Ech^5*r3*(1 - \[Rho]) - 
   885815616*Ech^6*r3*(1 - \[Rho]) + 650307456*Ech^7*r3*(1 - \[Rho]) - 
   774923520*Ech^8*r3*(1 - \[Rho]) + 1037944320*Ech^9*r3*(1 - \[Rho]) - 
   1280713728*Ech^10*r3*(1 - \[Rho]) + 855816192*Ech^11*r3*(1 - \[Rho]) - 
   109985792*Ech^12*r3*(1 - \[Rho]) - 40140800*Ech^13*r3*(1 - \[Rho]) - 
   49152000*Ech^14*r3*(1 - \[Rho]) - 955920*r4*(1 - \[Rho]) + 
   6526800*Ech*r4*(1 - \[Rho]) + 8831760*Ech^2*r4*(1 - \[Rho]) - 
   221409440*Ech^3*r4*(1 - \[Rho]) + 922744480*Ech^4*r4*(1 - \[Rho]) - 
   1875174336*Ech^5*r4*(1 - \[Rho]) + 2111136384*Ech^6*r4*(1 - \[Rho]) - 
   1446092544*Ech^7*r4*(1 - \[Rho]) + 986388480*Ech^8*r4*(1 - \[Rho]) - 
   1051975680*Ech^9*r4*(1 - \[Rho]) + 1270198272*Ech^10*r4*(1 - \[Rho]) - 
   1181687808*Ech^11*r4*(1 - \[Rho]) + 664158208*Ech^12*r4*(1 - \[Rho]) - 
   212172800*Ech^13*r4*(1 - \[Rho]) + 49152000*Ech^14*r4*(1 - \[Rho]) + 
   1256640*r5*(1 - \[Rho]) - 8769600*Ech*r5*(1 - \[Rho]) - 
   9145920*Ech^2*r5*(1 - \[Rho]) + 277540480*Ech^3*r5*(1 - \[Rho]) - 
   1172716160*Ech^4*r5*(1 - \[Rho]) + 2395475712*Ech^5*r5*(1 - \[Rho]) - 
   2587350528*Ech^6*r5*(1 - \[Rho]) + 1276021248*Ech^7*r5*(1 - \[Rho]) + 
   12579840*Ech^8*r5*(1 - \[Rho]) - 252887040*Ech^9*r5*(1 - \[Rho]) + 
   127819776*Ech^10*r5*(1 - \[Rho]) + 152334336*Ech^11*r5*(1 - \[Rho]) - 
   173121536*Ech^12*r5*(1 - \[Rho]) + 37273600*Ech^13*r5*(1 - \[Rho]) + 
   12288000*Ech^14*r5*(1 - \[Rho]) + 1634640*r6*(1 - \[Rho]) - 
   18471600*Ech*r6*(1 - \[Rho]) + 79936080*Ech^2*r6*(1 - \[Rho]) - 
   142879520*Ech^3*r6*(1 - \[Rho]) - 23176160*Ech^4*r6*(1 - \[Rho]) + 
   522107712*Ech^5*r6*(1 - \[Rho]) - 763878528*Ech^6*r6*(1 - \[Rho]) + 
   81877248*Ech^7*r6*(1 - \[Rho]) + 974883840*Ech^8*r6*(1 - \[Rho]) - 
   1199063040*Ech^9*r6*(1 - \[Rho]) + 418123776*Ech^10*r6*(1 - \[Rho]) + 
   560910336*Ech^11*r6*(1 - \[Rho]) - 689217536*Ech^12*r6*(1 - \[Rho]) + 
   209305600*Ech^13*r6*(1 - \[Rho]) + 12288000*Ech^14*r6*(1 - \[Rho]) - 
   1641360*r7*(1 - \[Rho]) + 16052400*Ech*r7*(1 - \[Rho]) - 
   47827920*Ech^2*r7*(1 - \[Rho]) - 34519520*Ech^3*r7*(1 - \[Rho]) + 
   553903840*Ech^4*r7*(1 - \[Rho]) - 1440468288*Ech^5*r7*(1 - \[Rho]) + 
   1669433472*Ech^6*r7*(1 - \[Rho]) - 503914752*Ech^7*r7*(1 - \[Rho]) - 
   922844160*Ech^8*r7*(1 - \[Rho]) + 1316904960*Ech^9*r7*(1 - \[Rho]) - 
   807604224*Ech^10*r7*(1 - \[Rho]) + 23310336*Ech^11*r7*(1 - \[Rho]) + 
   213950464*Ech^12*r7*(1 - \[Rho]) - 48742400*Ech^13*r7*(1 - \[Rho]) - 
   12288000*Ech^14*r7*(1 - \[Rho]) + 1041600*r8*(1 - \[Rho]) - 
   7005600*Ech*r8*(1 - \[Rho]) - 11004000*Ech^2*r8*(1 - \[Rho]) + 
   248830400*Ech^3*r8*(1 - \[Rho]) - 1028036800*Ech^4*r8*(1 - \[Rho]) + 
   2082245760*Ech^5*r8*(1 - \[Rho]) - 2334205440*Ech^6*r8*(1 - \[Rho]) + 
   1829015040*Ech^7*r8*(1 - \[Rho]) - 1797196800*Ech^8*r8*(1 - \[Rho]) + 
   1750425600*Ech^9*r8*(1 - \[Rho]) - 1055416320*Ech^10*r8*(1 - \[Rho]) + 
   150958080*Ech^11*r8*(1 - \[Rho]) + 140779520*Ech^12*r8*(1 - \[Rho]) - 
   2867200*Ech^13*r8*(1 - \[Rho]) - 36864000*Ech^14*r8*(1 - \[Rho]) - 
   3381000*r9*(1 - \[Rho]) + 28816200*Ech*r9*(1 - \[Rho]) - 
   43272600*Ech^2*r9*(1 - \[Rho]) - 374256400*Ech^3*r9*(1 - \[Rho]) + 
   2044758800*Ech^4*r9*(1 - \[Rho]) - 4527704160*Ech^5*r9*(1 - \[Rho]) + 
   5109263040*Ech^6*r9*(1 - \[Rho]) - 2732480640*Ech^7*r9*(1 - \[Rho]) + 
   441772800*Ech^8*r9*(1 - \[Rho]) - 69081600*Ech^9*r9*(1 - \[Rho]) + 
   366750720*Ech^10*r9*(1 - \[Rho]) - 386426880*Ech^11*r9*(1 - \[Rho]) + 
   72826880*Ech^12*r9*(1 - \[Rho]) + 5734400*Ech^13*r9*(1 - \[Rho]) + 
   49152000*Ech^14*r9*(1 - \[Rho]) - 2602320*r1*(1 - \[Rho])^2 + 
   26105520*Ech*r1*(1 - \[Rho])^2 - 84344400*Ech^2*r1*(1 - \[Rho])^2 - 
   8006880*Ech^3*r1*(1 - \[Rho])^2 + 738900960*Ech^4*r1*(1 - \[Rho])^2 - 
   2043300672*Ech^5*r1*(1 - \[Rho])^2 + 2923229568*Ech^6*r1*(1 - \[Rho])^2 - 
   3351065088*Ech^7*r1*(1 - \[Rho])^2 + 4871516160*Ech^8*r1*(1 - \[Rho])^2 - 
   5958973440*Ech^9*r1*(1 - \[Rho])^2 + 4591017984*Ech^10*r1*(1 - \[Rho])^2 - 
   1892438016*Ech^11*r1*(1 - \[Rho])^2 + 297271296*Ech^12*r1*(1 - \[Rho])^2 + 
   6081600*r10*(1 - \[Rho])^2 - 68170200*Ech*r10*(1 - \[Rho])^2 + 
   290215800*Ech^2*r10*(1 - \[Rho])^2 - 492164400*Ech^3*r10*(1 - \[Rho])^2 - 
   203725200*Ech^4*r10*(1 - \[Rho])^2 + 2145356640*Ech^5*r10*(1 - \[Rho])^2 - 
   3238388160*Ech^6*r10*(1 - \[Rho])^2 + 1829842560*Ech^7*r10*
    (1 - \[Rho])^2 + 25132800*Ech^8*r10*(1 - \[Rho])^2 - 
   1201267200*Ech^9*r10*(1 - \[Rho])^2 + 1712901120*Ech^10*r10*
    (1 - \[Rho])^2 - 1074554880*Ech^11*r10*(1 - \[Rho])^2 + 
   264929280*Ech^12*r10*(1 - \[Rho])^2 - 3410400*r11*(1 - \[Rho])^2 + 
   37426200*Ech*r11*(1 - \[Rho])^2 - 152321400*Ech^2*r11*(1 - \[Rho])^2 + 
   218794800*Ech^3*r11*(1 - \[Rho])^2 + 284768400*Ech^4*r11*(1 - \[Rho])^2 - 
   1497494880*Ech^5*r11*(1 - \[Rho])^2 + 2295222720*Ech^6*r11*
    (1 - \[Rho])^2 - 2050043520*Ech^7*r11*(1 - \[Rho])^2 + 
   1712390400*Ech^8*r11*(1 - \[Rho])^2 - 1336204800*Ech^9*r11*
    (1 - \[Rho])^2 + 538997760*Ech^10*r11*(1 - \[Rho])^2 - 
   36771840*Ech^11*r11*(1 - \[Rho])^2 - 30965760*Ech^12*r11*(1 - \[Rho])^2 - 
   6585600*r12*(1 - \[Rho])^2 + 75276600*Ech*r12*(1 - \[Rho])^2 - 
   333207000*Ech^2*r12*(1 - \[Rho])^2 + 636879600*Ech^3*r12*(1 - \[Rho])^2 - 
   89233200*Ech^4*r12*(1 - \[Rho])^2 - 1788161760*Ech^5*r12*(1 - \[Rho])^2 + 
   3223093440*Ech^6*r12*(1 - \[Rho])^2 - 2672423040*Ech^7*r12*
    (1 - \[Rho])^2 + 1633900800*Ech^8*r12*(1 - \[Rho])^2 - 
   1303948800*Ech^9*r12*(1 - \[Rho])^2 + 1068856320*Ech^10*r12*
    (1 - \[Rho])^2 - 642324480*Ech^11*r12*(1 - \[Rho])^2 + 
   196116480*Ech^12*r12*(1 - \[Rho])^2 + 5754000*r13*(1 - \[Rho])^2 - 
   65826600*Ech*r13*(1 - \[Rho])^2 + 291853800*Ech^2*r13*(1 - \[Rho])^2 - 
   560422800*Ech^3*r13*(1 - \[Rho])^2 + 89787600*Ech^4*r13*(1 - \[Rho])^2 + 
   1541947680*Ech^5*r13*(1 - \[Rho])^2 - 2805337920*Ech^6*r13*
    (1 - \[Rho])^2 + 2465742720*Ech^7*r13*(1 - \[Rho])^2 - 
   1846790400*Ech^8*r13*(1 - \[Rho])^2 + 1387814400*Ech^9*r13*
    (1 - \[Rho])^2 - 463733760*Ech^10*r13*(1 - \[Rho])^2 - 
   87951360*Ech^11*r13*(1 - \[Rho])^2 + 82575360*Ech^12*r13*(1 - \[Rho])^2 + 
   2100000*r14*(1 - \[Rho])^2 - 20655600*Ech*r14*(1 - \[Rho])^2 + 
   62722800*Ech^2*r14*(1 - \[Rho])^2 + 35767200*Ech^3*r14*(1 - \[Rho])^2 - 
   683642400*Ech^4*r14*(1 - \[Rho])^2 + 1799743680*Ech^5*r14*(1 - \[Rho])^2 - 
   2279329920*Ech^6*r14*(1 - \[Rho])^2 + 1790718720*Ech^7*r14*
    (1 - \[Rho])^2 - 1394534400*Ech^8*r14*(1 - \[Rho])^2 + 
   1042944000*Ech^9*r14*(1 - \[Rho])^2 - 452444160*Ech^10*r14*
    (1 - \[Rho])^2 + 80855040*Ech^11*r14*(1 - \[Rho])^2 - 
   3440640*Ech^12*r14*(1 - \[Rho])^2 - 2318400*r15*(1 - \[Rho])^2 + 
   24469200*Ech*r15*(1 - \[Rho])^2 - 90896400*Ech^2*r15*(1 - \[Rho])^2 + 
   79312800*Ech^3*r15*(1 - \[Rho])^2 + 400562400*Ech^4*r15*(1 - \[Rho])^2 - 
   1375375680*Ech^5*r15*(1 - \[Rho])^2 + 1808929920*Ech^6*r15*
    (1 - \[Rho])^2 - 808254720*Ech^7*r15*(1 - \[Rho])^2 - 
   730329600*Ech^8*r15*(1 - \[Rho])^2 + 1401523200*Ech^9*r15*(1 - \[Rho])^2 - 
   1277552640*Ech^10*r15*(1 - \[Rho])^2 + 557813760*Ech^11*r15*
    (1 - \[Rho])^2 - 82575360*Ech^12*r15*(1 - \[Rho])^2 + 
   1344000*r16*(1 - \[Rho])^2 - 17984400*Ech*r16*(1 - \[Rho])^2 + 
   102085200*Ech^2*r16*(1 - \[Rho])^2 - 316999200*Ech^3*r16*(1 - \[Rho])^2 + 
   575786400*Ech^4*r16*(1 - \[Rho])^2 - 597804480*Ech^5*r16*(1 - \[Rho])^2 + 
   204597120*Ech^6*r16*(1 - \[Rho])^2 + 593134080*Ech^7*r16*(1 - \[Rho])^2 - 
   1543449600*Ech^8*r16*(1 - \[Rho])^2 + 1900953600*Ech^9*r16*
    (1 - \[Rho])^2 - 1250672640*Ech^10*r16*(1 - \[Rho])^2 + 
   295464960*Ech^11*r16*(1 - \[Rho])^2 + 37847040*Ech^12*r16*(1 - \[Rho])^2 + 
   1587600*r17*(1 - \[Rho])^2 - 19555200*Ech*r17*(1 - \[Rho])^2 + 
   98632800*Ech^2*r17*(1 - \[Rho])^2 - 253982400*Ech^3*r17*(1 - \[Rho])^2 + 
   320980800*Ech^4*r17*(1 - \[Rho])^2 - 86002560*Ech^5*r17*(1 - \[Rho])^2 - 
   353391360*Ech^6*r17*(1 - \[Rho])^2 + 918677760*Ech^7*r17*(1 - \[Rho])^2 - 
   1616563200*Ech^8*r17*(1 - \[Rho])^2 + 1885900800*Ech^9*r17*
    (1 - \[Rho])^2 - 1368084480*Ech^10*r17*(1 - \[Rho])^2 + 
   459755520*Ech^11*r17*(1 - \[Rho])^2 - 27525120*Ech^12*r17*(1 - \[Rho])^2 - 
   344400*r18*(1 - \[Rho])^2 + 7568400*Ech*r18*(1 - \[Rho])^2 - 
   64638000*Ech^2*r18*(1 - \[Rho])^2 + 292370400*Ech^3*r18*(1 - \[Rho])^2 - 
   777016800*Ech^4*r18*(1 - \[Rho])^2 + 1240061760*Ech^5*r18*(1 - \[Rho])^2 - 
   919309440*Ech^6*r18*(1 - \[Rho])^2 - 770568960*Ech^7*r18*(1 - \[Rho])^2 + 
   2952499200*Ech^8*r18*(1 - \[Rho])^2 - 3750297600*Ech^9*r18*
    (1 - \[Rho])^2 + 2576609280*Ech^10*r18*(1 - \[Rho])^2 - 
   715653120*Ech^11*r18*(1 - \[Rho])^2 - 24084480*Ech^12*r18*(1 - \[Rho])^2 + 
   6310080*r2*(1 - \[Rho])^2 - 68339880*Ech*r2*(1 - \[Rho])^2 + 
   270030600*Ech^2*r2*(1 - \[Rho])^2 - 340067280*Ech^3*r2*(1 - \[Rho])^2 - 
   719952240*Ech^4*r2*(1 - \[Rho])^2 + 3104081568*Ech^5*r2*(1 - \[Rho])^2 - 
   4220956992*Ech^6*r2*(1 - \[Rho])^2 + 2149375872*Ech^7*r2*(1 - \[Rho])^2 + 
   366024960*Ech^8*r2*(1 - \[Rho])^2 - 1386954240*Ech^9*r2*(1 - \[Rho])^2 + 
   1227899904*Ech^10*r2*(1 - \[Rho])^2 - 429520896*Ech^11*r2*(1 - \[Rho])^2 + 
   11698176*Ech^12*r2*(1 - \[Rho])^2 - 955920*r3*(1 - \[Rho])^2 + 
   4278120*Ech*r3*(1 - \[Rho])^2 + 38064600*Ech^2*r3*(1 - \[Rho])^2 - 
   381815280*Ech^3*r3*(1 - \[Rho])^2 + 1400963760*Ech^4*r3*(1 - \[Rho])^2 - 
   2700889632*Ech^5*r3*(1 - \[Rho])^2 + 2927039808*Ech^6*r3*(1 - \[Rho])^2 - 
   2055596928*Ech^7*r3*(1 - \[Rho])^2 + 1430472960*Ech^8*r3*(1 - \[Rho])^2 - 
   1279434240*Ech^9*r3*(1 - \[Rho])^2 + 1133282304*Ech^10*r3*(1 - \[Rho])^2 - 
   739178496*Ech^11*r3*(1 - \[Rho])^2 + 235339776*Ech^12*r3*(1 - \[Rho])^2 + 
   2950080*r4*(1 - \[Rho])^2 - 31316880*Ech*r4*(1 - \[Rho])^2 + 
   118011600*Ech^2*r4*(1 - \[Rho])^2 - 113813280*Ech^3*r4*(1 - \[Rho])^2 - 
   471270240*Ech^4*r4*(1 - \[Rho])^2 + 1683759168*Ech^5*r4*(1 - \[Rho])^2 - 
   2410219392*Ech^6*r4*(1 - \[Rho])^2 + 2117590272*Ech^7*r4*(1 - \[Rho])^2 - 
   1884503040*Ech^8*r4*(1 - \[Rho])^2 + 1670645760*Ech^9*r4*(1 - \[Rho])^2 - 
   996151296*Ech^10*r4*(1 - \[Rho])^2 + 343547904*Ech^11*r4*(1 - \[Rho])^2 - 
   57114624*Ech^12*r4*(1 - \[Rho])^2 - 3783360*r5*(1 - \[Rho])^2 + 
   43884960*Ech*r5*(1 - \[Rho])^2 - 199735200*Ech^2*r5*(1 - \[Rho])^2 + 
   411485760*Ech^3*r5*(1 - \[Rho])^2 - 187225920*Ech^4*r5*(1 - \[Rho])^2 - 
   792521856*Ech^5*r5*(1 - \[Rho])^2 + 1557905664*Ech^6*r5*(1 - \[Rho])^2 - 
   1029498624*Ech^7*r5*(1 - \[Rho])^2 + 4999680*Ech^8*r5*(1 - \[Rho])^2 + 
   322452480*Ech^9*r5*(1 - \[Rho])^2 - 396576768*Ech^10*r5*(1 - \[Rho])^2 + 
   215212032*Ech^11*r5*(1 - \[Rho])^2 - 44040192*Ech^12*r5*(1 - \[Rho])^2 - 
   1389360*r6*(1 - \[Rho])^2 + 18684960*Ech*r6*(1 - \[Rho])^2 - 
   106747200*Ech^2*r6*(1 - \[Rho])^2 + 334373760*Ech^3*r6*(1 - \[Rho])^2 - 
   615121920*Ech^4*r6*(1 - \[Rho])^2 + 652345344*Ech^5*r6*(1 - \[Rho])^2 - 
   473819136*Ech^6*r6*(1 - \[Rho])^2 + 747538176*Ech^7*r6*(1 - \[Rho])^2 - 
   1679032320*Ech^8*r6*(1 - \[Rho])^2 + 2233620480*Ech^9*r6*(1 - \[Rho])^2 - 
   1758855168*Ech^10*r6*(1 - \[Rho])^2 + 707653632*Ech^11*r6*(1 - \[Rho])^2 - 
   95649792*Ech^12*r6*(1 - \[Rho])^2 + 2642640*r7*(1 - \[Rho])^2 - 
   31715040*Ech*r7*(1 - \[Rho])^2 + 153316800*Ech^2*r7*(1 - \[Rho])^2 - 
   363162240*Ech^3*r7*(1 - \[Rho])^2 + 356590080*Ech^4*r7*(1 - \[Rho])^2 + 
   163666944*Ech^5*r7*(1 - \[Rho])^2 - 607681536*Ech^6*r7*(1 - \[Rho])^2 - 
   76871424*Ech^7*r7*(1 - \[Rho])^2 + 1374535680*Ech^8*r7*(1 - \[Rho])^2 - 
   1862891520*Ech^9*r7*(1 - \[Rho])^2 + 1320517632*Ech^10*r7*(1 - \[Rho])^2 - 
   406253568*Ech^11*r7*(1 - \[Rho])^2 + 7569408*Ech^12*r7*(1 - \[Rho])^2 - 
   3267600*r8*(1 - \[Rho])^2 + 34834800*Ech*r8*(1 - \[Rho])^2 - 
   132627600*Ech^2*r8*(1 - \[Rho])^2 + 136567200*Ech^3*r8*(1 - \[Rho])^2 + 
   490677600*Ech^4*r8*(1 - \[Rho])^2 - 1810912320*Ech^5*r8*(1 - \[Rho])^2 + 
   2583262080*Ech^6*r8*(1 - \[Rho])^2 - 2564513280*Ech^7*r8*(1 - \[Rho])^2 + 
   3164313600*Ech^8*r8*(1 - \[Rho])^2 - 3493324800*Ech^9*r8*(1 - \[Rho])^2 + 
   2446295040*Ech^10*r8*(1 - \[Rho])^2 - 850268160*Ech^11*r8*(1 - \[Rho])^2 + 
   82575360*Ech^12*r8*(1 - \[Rho])^2 + 7568400*r9*(1 - \[Rho])^2 - 
   87019800*Ech*r9*(1 - \[Rho])^2 + 389554200*Ech^2*r9*(1 - \[Rho])^2 - 
   768255600*Ech^3*r9*(1 - \[Rho])^2 + 210865200*Ech^4*r9*(1 - \[Rho])^2 + 
   1867995360*Ech^5*r9*(1 - \[Rho])^2 - 3404667840*Ech^6*r9*(1 - \[Rho])^2 + 
   2404429440*Ech^7*r9*(1 - \[Rho])^2 - 737452800*Ech^8*r9*(1 - \[Rho])^2 + 
   258316800*Ech^9*r9*(1 - \[Rho])^2 - 338795520*Ech^10*r9*(1 - \[Rho])^2 + 
   399329280*Ech^11*r9*(1 - \[Rho])^2 - 178913280*Ech^12*r9*(1 - \[Rho])^2 + 
   3886960*r1*(1 - \[Rho])^3 - 47109440*Ech*r1*(1 - \[Rho])^3 + 
   231500640*Ech^2*r1*(1 - \[Rho])^3 - 567044800*Ech^3*r1*(1 - \[Rho])^3 + 
   622529600*Ech^4*r1*(1 - \[Rho])^3 + 71460480*Ech^5*r1*(1 - \[Rho])^3 - 
   1168536320*Ech^6*r1*(1 - \[Rho])^3 + 2203505920*Ech^7*r1*(1 - \[Rho])^3 - 
   3587673600*Ech^8*r1*(1 - \[Rho])^3 + 4134251520*Ech^9*r1*(1 - \[Rho])^3 - 
   2734663680*Ech^10*r1*(1 - \[Rho])^3 + 776724480*Ech^11*r1*(1 - \[Rho])^3 - 
   5601050*r10*(1 - \[Rho])^3 + 70161700*Ech*r10*(1 - \[Rho])^3 - 
   363199200*Ech^2*r10*(1 - \[Rho])^3 + 979580000*Ech^3*r10*(1 - \[Rho])^3 - 
   1381450000*Ech^4*r10*(1 - \[Rho])^3 + 733404000*Ech^5*r10*(1 - \[Rho])^3 + 
   362824000*Ech^6*r10*(1 - \[Rho])^3 - 487088000*Ech^7*r10*(1 - \[Rho])^3 + 
   67872000*Ech^8*r10*(1 - \[Rho])^3 + 163699200*Ech^9*r10*(1 - \[Rho])^3 - 
   195148800*Ech^10*r10*(1 - \[Rho])^3 + 74188800*Ech^11*r10*(1 - \[Rho])^3 + 
   3551450*r11*(1 - \[Rho])^3 - 43483300*Ech*r11*(1 - \[Rho])^3 + 
   217240800*Ech^2*r11*(1 - \[Rho])^3 - 549500000*Ech^3*r11*(1 - \[Rho])^3 + 
   662410000*Ech^4*r11*(1 - \[Rho])^3 - 96348000*Ech^5*r11*(1 - \[Rho])^3 - 
   749896000*Ech^6*r11*(1 - \[Rho])^3 + 1261232000*Ech^7*r11*(1 - \[Rho])^3 - 
   1648416000*Ech^8*r11*(1 - \[Rho])^3 + 1732953600*Ech^9*r11*
    (1 - \[Rho])^3 - 1069286400*Ech^10*r11*(1 - \[Rho])^3 + 
   287078400*Ech^11*r11*(1 - \[Rho])^3 + 5412050*r12*(1 - \[Rho])^3 - 
   67515700*Ech*r12*(1 - \[Rho])^3 + 347323200*Ech^2*r12*(1 - \[Rho])^3 - 
   926660000*Ech^3*r12*(1 - \[Rho])^3 + 1275610000*Ech^4*r12*(1 - \[Rho])^3 - 
   606396000*Ech^5*r12*(1 - \[Rho])^3 - 634312000*Ech^6*r12*(1 - \[Rho])^3 + 
   1325744000*Ech^7*r12*(1 - \[Rho])^3 - 1538208000*Ech^8*r12*
    (1 - \[Rho])^3 + 1484582400*Ech^9*r12*(1 - \[Rho])^3 - 
   903705600*Ech^10*r12*(1 - \[Rho])^3 + 239769600*Ech^11*r12*
    (1 - \[Rho])^3 - 4691750*r13*(1 - \[Rho])^3 + 
   58439500*Ech*r13*(1 - \[Rho])^3 - 299922000*Ech^2*r13*(1 - \[Rho])^3 + 
   796880000*Ech^3*r13*(1 - \[Rho])^3 - 1086610000*Ech^4*r13*(1 - \[Rho])^3 + 
   492492000*Ech^5*r13*(1 - \[Rho])^3 + 584584000*Ech^6*r13*(1 - \[Rho])^3 - 
   1231664000*Ech^7*r13*(1 - \[Rho])^3 + 1601376000*Ech^8*r13*
    (1 - \[Rho])^3 - 1676505600*Ech^9*r13*(1 - \[Rho])^3 + 
   1031654400*Ech^10*r13*(1 - \[Rho])^3 - 276326400*Ech^11*r13*
    (1 - \[Rho])^3 - 3363500*r14*(1 - \[Rho])^3 + 
   40159000*Ech*r14*(1 - \[Rho])^3 - 192444000*Ech^2*r14*(1 - \[Rho])^3 + 
   447440000*Ech^3*r14*(1 - \[Rho])^3 - 409780000*Ech^4*r14*(1 - \[Rho])^3 - 
   284424000*Ech^5*r14*(1 - \[Rho])^3 + 1048432000*Ech^6*r14*(1 - \[Rho])^3 - 
   1262240000*Ech^7*r14*(1 - \[Rho])^3 + 1397760000*Ech^8*r14*
    (1 - \[Rho])^3 - 1399910400*Ech^9*r14*(1 - \[Rho])^3 + 
   847257600*Ech^10*r14*(1 - \[Rho])^3 - 223641600*Ech^11*r14*
    (1 - \[Rho])^3 + 2839200*r15*(1 - \[Rho])^3 - 
   36346800*Ech*r15*(1 - \[Rho])^3 + 194266800*Ech^2*r15*(1 - \[Rho])^3 - 
   552300000*Ech^3*r15*(1 - \[Rho])^3 + 866460000*Ech^4*r15*(1 - \[Rho])^3 - 
   658728000*Ech^5*r15*(1 - \[Rho])^3 + 59472000*Ech^6*r15*(1 - \[Rho])^3 + 
   77280000*Ech^7*r15*(1 - \[Rho])^3 + 369600000*Ech^8*r15*(1 - \[Rho])^3 - 
   553190400*Ech^9*r15*(1 - \[Rho])^3 + 411801600*Ech^10*r15*(1 - \[Rho])^3 - 
   126873600*Ech^11*r15*(1 - \[Rho])^3 + 154000*r16*(1 - \[Rho])^3 - 
   1526000*Ech*r16*(1 - \[Rho])^3 + 4746000*Ech^2*r16*(1 - \[Rho])^3 + 
   1820000*Ech^3*r16*(1 - \[Rho])^3 - 47740000*Ech^4*r16*(1 - \[Rho])^3 + 
   127848000*Ech^5*r16*(1 - \[Rho])^3 - 91280000*Ech^6*r16*(1 - \[Rho])^3 - 
   308672000*Ech^7*r16*(1 - \[Rho])^3 + 932736000*Ech^8*r16*(1 - \[Rho])^3 - 
   1174118400*Ech^9*r16*(1 - \[Rho])^3 + 804249600*Ech^10*r16*
    (1 - \[Rho])^3 - 234393600*Ech^11*r16*(1 - \[Rho])^3 - 
   615300*r17*(1 - \[Rho])^3 + 8236200*Ech*r17*(1 - \[Rho])^3 - 
   46771200*Ech^2*r17*(1 - \[Rho])^3 + 145320000*Ech^3*r17*(1 - \[Rho])^3 - 
   264180000*Ech^4*r17*(1 - \[Rho])^3 + 274680000*Ech^5*r17*(1 - \[Rho])^3 - 
   67536000*Ech^6*r17*(1 - \[Rho])^3 - 436800000*Ech^7*r17*(1 - \[Rho])^3 + 
   1071168000*Ech^8*r17*(1 - \[Rho])^3 - 1275724800*Ech^9*r17*
    (1 - \[Rho])^3 + 871987200*Ech^10*r17*(1 - \[Rho])^3 - 
   253747200*Ech^11*r17*(1 - \[Rho])^3 - 1448300*r18*(1 - \[Rho])^3 + 
   18008200*Ech*r18*(1 - \[Rho])^3 - 92173200*Ech^2*r18*(1 - \[Rho])^3 + 
   243740000*Ech^3*r18*(1 - \[Rho])^3 - 328720000*Ech^4*r18*(1 - \[Rho])^3 + 
   140448000*Ech^5*r18*(1 - \[Rho])^3 + 17248000*Ech^6*r18*(1 - \[Rho])^3 + 
   646912000*Ech^7*r18*(1 - \[Rho])^3 - 1912512000*Ech^8*r18*(1 - \[Rho])^3 + 
   2404684800*Ech^9*r18*(1 - \[Rho])^3 - 1646131200*Ech^10*r18*
    (1 - \[Rho])^3 + 479539200*Ech^11*r18*(1 - \[Rho])^3 - 
   6912990*r2*(1 - \[Rho])^3 + 87016860*Ech*r2*(1 - \[Rho])^3 - 
   453746160*Ech^2*r2*(1 - \[Rho])^3 + 1239067200*Ech^3*r2*(1 - \[Rho])^3 - 
   1794584400*Ech^4*r2*(1 - \[Rho])^3 + 1059821280*Ech^5*r2*(1 - \[Rho])^3 + 
   311868480*Ech^6*r2*(1 - \[Rho])^3 - 422378880*Ech^7*r2*(1 - \[Rho])^3 - 
   351993600*Ech^8*r2*(1 - \[Rho])^3 + 764305920*Ech^9*r2*(1 - \[Rho])^3 - 
   595553280*Ech^10*r2*(1 - \[Rho])^3 + 188590080*Ech^11*r2*(1 - \[Rho])^3 + 
   3947510*r3*(1 - \[Rho])^3 - 48020140*Ech*r3*(1 - \[Rho])^3 + 
   237405840*Ech^2*r3*(1 - \[Rho])^3 - 588492800*Ech^3*r3*(1 - \[Rho])^3 + 
   669835600*Ech^4*r3*(1 - \[Rho])^3 + 7637280*Ech^5*r3*(1 - \[Rho])^3 - 
   899187520*Ech^6*r3*(1 - \[Rho])^3 + 1253813120*Ech^7*r3*(1 - \[Rho])^3 - 
   1314297600*Ech^8*r3*(1 - \[Rho])^3 + 1215889920*Ech^9*r3*(1 - \[Rho])^3 - 
   724577280*Ech^10*r3*(1 - \[Rho])^3 + 188590080*Ech^11*r3*(1 - \[Rho])^3 - 
   3596740*r4*(1 - \[Rho])^3 + 43424360*Ech*r4*(1 - \[Rho])^3 - 
   212036160*Ech^2*r4*(1 - \[Rho])^3 + 512747200*Ech^3*r4*(1 - \[Rho])^3 - 
   540394400*Ech^4*r4*(1 - \[Rho])^3 - 127686720*Ech^5*r4*(1 - \[Rho])^3 + 
   997700480*Ech^6*r4*(1 - \[Rho])^3 - 1423770880*Ech^7*r4*(1 - \[Rho])^3 + 
   1781606400*Ech^8*r4*(1 - \[Rho])^3 - 1860526080*Ech^9*r4*(1 - \[Rho])^3 + 
   1154334720*Ech^10*r4*(1 - \[Rho])^3 - 311377920*Ech^11*r4*(1 - \[Rho])^3 + 
   2754080*r5*(1 - \[Rho])^3 - 35785120*Ech*r5*(1 - \[Rho])^3 + 
   195306720*Ech^2*r5*(1 - \[Rho])^3 - 573406400*Ech^3*r5*(1 - \[Rho])^3 + 
   952772800*Ech^4*r5*(1 - \[Rho])^3 - 832863360*Ech^5*r5*(1 - \[Rho])^3 + 
   228650240*Ech^6*r5*(1 - \[Rho])^3 + 160482560*Ech^7*r5*(1 - \[Rho])^3 - 
   88972800*Ech^8*r5*(1 - \[Rho])^3 + 51932160*Ech^9*r5*(1 - \[Rho])^3 - 
   13117440*Ech^10*r5*(1 - \[Rho])^3 - 860160*Ech^11*r5*(1 - \[Rho])^3 - 
   175420*r6*(1 - \[Rho])^3 + 2077880*Ech*r6*(1 - \[Rho])^3 - 
   9821280*Ech^2*r6*(1 - \[Rho])^3 + 22153600*Ech^3*r6*(1 - \[Rho])^3 - 
   17847200*Ech^4*r6*(1 - \[Rho])^3 - 20919360*Ech^5*r6*(1 - \[Rho])^3 + 
   144314240*Ech^6*r6*(1 - \[Rho])^3 - 516221440*Ech^7*r6*(1 - \[Rho])^3 + 
   1093747200*Ech^8*r6*(1 - \[Rho])^3 - 1302819840*Ech^9*r6*(1 - \[Rho])^3 + 
   890050560*Ech^10*r6*(1 - \[Rho])^3 - 258908160*Ech^11*r6*(1 - \[Rho])^3 - 
   1456420*r7*(1 - \[Rho])^3 + 18751880*Ech*r7*(1 - \[Rho])^3 - 
   101045280*Ech^2*r7*(1 - \[Rho])^3 + 290953600*Ech^3*r7*(1 - \[Rho])^3 - 
   467247200*Ech^4*r7*(1 - \[Rho])^3 + 377240640*Ech^5*r7*(1 - \[Rho])^3 - 
   123813760*Ech^6*r7*(1 - \[Rho])^3 + 287490560*Ech^7*r7*(1 - \[Rho])^3 - 
   844300800*Ech^8*r7*(1 - \[Rho])^3 + 1067996160*Ech^9*r7*(1 - \[Rho])^3 - 
   733501440*Ech^10*r7*(1 - \[Rho])^3 + 214179840*Ech^11*r7*(1 - \[Rho])^3 + 
   3908800*r8*(1 - \[Rho])^3 - 47415200*Ech*r8*(1 - \[Rho])^3 + 
   233335200*Ech^2*r8*(1 - \[Rho])^3 - 573160000*Ech^3*r8*(1 - \[Rho])^3 + 
   634760000*Ech^4*r8*(1 - \[Rho])^3 + 56784000*Ech^5*r8*(1 - \[Rho])^3 - 
   959840000*Ech^6*r8*(1 - \[Rho])^3 + 1531936000*Ech^7*r8*(1 - \[Rho])^3 - 
   2278080000*Ech^8*r8*(1 - \[Rho])^3 + 2562739200*Ech^9*r8*(1 - \[Rho])^3 - 
   1686988800*Ech^10*r8*(1 - \[Rho])^3 + 477388800*Ech^11*r8*(1 - \[Rho])^3 - 
   5966450*r9*(1 - \[Rho])^3 + 74773300*Ech*r9*(1 - \[Rho])^3 - 
   387340800*Ech^2*r9*(1 - \[Rho])^3 + 1045940000*Ech^3*r9*(1 - \[Rho])^3 - 
   1478890000*Ech^4*r9*(1 - \[Rho])^3 + 793884000*Ech^5*r9*(1 - \[Rho])^3 + 
   488488000*Ech^6*r9*(1 - \[Rho])^3 - 931952000*Ech^7*r9*(1 - \[Rho])^3 + 
   684768000*Ech^8*r9*(1 - \[Rho])^3 - 479808000*Ech^9*r9*(1 - \[Rho])^3 + 
   233856000*Ech^10*r9*(1 - \[Rho])^3 - 48384000*Ech^11*r9*(1 - \[Rho])^3 - 
   1915060*r1*(1 - \[Rho])^4 + 24920840*Ech*r1*(1 - \[Rho])^4 - 
   136295040*Ech^2*r1*(1 - \[Rho])^4 + 401396800*Ech^3*r1*(1 - \[Rho])^4 - 
   670493600*Ech^4*r1*(1 - \[Rho])^4 + 592912320*Ech^5*r1*(1 - \[Rho])^4 - 
   97847680*Ech^6*r1*(1 - \[Rho])^4 - 503345920*Ech^7*r1*(1 - \[Rho])^4 + 
   1060416000*Ech^8*r1*(1 - \[Rho])^4 - 1253145600*Ech^9*r1*(1 - \[Rho])^4 + 
   835430400*Ech^10*r1*(1 - \[Rho])^4 - 238694400*Ech^11*r1*(1 - \[Rho])^4 + 
   1754900*r10*(1 - \[Rho])^4 - 22993600*Ech*r10*(1 - \[Rho])^4 + 
   126936600*Ech^2*r10*(1 - \[Rho])^4 - 379022000*Ech^3*r10*(1 - \[Rho])^4 + 
   647794000*Ech^4*r10*(1 - \[Rho])^4 - 600952800*Ech^5*r10*(1 - \[Rho])^4 + 
   247083200*Ech^6*r10*(1 - \[Rho])^4 - 32771200*Ech^7*r10*(1 - \[Rho])^4 + 
   49056000*Ech^8*r10*(1 - \[Rho])^4 - 84672000*Ech^9*r10*(1 - \[Rho])^4 + 
   56448000*Ech^10*r10*(1 - \[Rho])^4 - 16128000*Ech^11*r10*(1 - \[Rho])^4 - 
   1578500*r11*(1 - \[Rho])^4 + 20524000*Ech*r11*(1 - \[Rho])^4 - 
   112119000*Ech^2*r11*(1 - \[Rho])^4 + 329630000*Ech^3*r11*(1 - \[Rho])^4 - 
   549010000*Ech^4*r11*(1 - \[Rho])^4 + 482412000*Ech^5*r11*(1 - \[Rho])^4 - 
   111608000*Ech^6*r11*(1 - \[Rho])^4 - 263984000*Ech^7*r11*(1 - \[Rho])^4 + 
   515424000*Ech^8*r11*(1 - \[Rho])^4 - 592704000*Ech^9*r11*(1 - \[Rho])^4 + 
   395136000*Ech^10*r11*(1 - \[Rho])^4 - 112896000*Ech^11*r11*
    (1 - \[Rho])^4 - 1847300*r12*(1 - \[Rho])^4 + 
   24287200*Ech*r12*(1 - \[Rho])^4 - 134698200*Ech^2*r12*(1 - \[Rho])^4 + 
   404894000*Ech^3*r12*(1 - \[Rho])^4 - 699538000*Ech^4*r12*(1 - \[Rho])^4 + 
   663045600*Ech^5*r12*(1 - \[Rho])^4 - 230686400*Ech^6*r12*(1 - \[Rho])^4 - 
   237641600*Ech^7*r12*(1 - \[Rho])^4 + 534240000*Ech^8*r12*(1 - \[Rho])^4 - 
   615283200*Ech^9*r12*(1 - \[Rho])^4 + 410188800*Ech^10*r12*(1 - \[Rho])^4 - 
   117196800*Ech^11*r12*(1 - \[Rho])^4 + 1654100*r13*(1 - \[Rho])^4 - 
   21582400*Ech*r13*(1 - \[Rho])^4 + 118469400*Ech^2*r13*(1 - \[Rho])^4 - 
   350798000*Ech^3*r13*(1 - \[Rho])^4 + 591346000*Ech^4*r13*(1 - \[Rho])^4 - 
   533215200*Ech^5*r13*(1 - \[Rho])^4 + 150180800*Ech^6*r13*(1 - \[Rho])^4 + 
   231459200*Ech^7*r13*(1 - \[Rho])^4 - 468384000*Ech^8*r13*(1 - \[Rho])^4 + 
   536256000*Ech^9*r13*(1 - \[Rho])^4 - 357504000*Ech^10*r13*(1 - \[Rho])^4 + 
   102144000*Ech^11*r13*(1 - \[Rho])^4 + 1937600*r14*(1 - \[Rho])^4 - 
   25236400*Ech*r14*(1 - \[Rho])^4 + 138188400*Ech^2*r14*(1 - \[Rho])^4 - 
   407708000*Ech^3*r14*(1 - \[Rho])^4 + 683116000*Ech^4*r14*(1 - \[Rho])^4 - 
   608059200*Ech^5*r14*(1 - \[Rho])^4 + 168828800*Ech^6*r14*(1 - \[Rho])^4 + 
   237843200*Ech^7*r14*(1 - \[Rho])^4 - 473088000*Ech^8*r14*(1 - \[Rho])^4 + 
   541900800*Ech^9*r14*(1 - \[Rho])^4 - 361267200*Ech^10*r14*(1 - \[Rho])^4 + 
   103219200*Ech^11*r14*(1 - \[Rho])^4 - 472500*r15*(1 - \[Rho])^4 + 
   6615000*Ech*r15*(1 - \[Rho])^4 - 39690000*Ech^2*r15*(1 - \[Rho])^4 + 
   132300000*Ech^3*r15*(1 - \[Rho])^4 - 264600000*Ech^4*r15*(1 - \[Rho])^4 + 
   317520000*Ech^5*r15*(1 - \[Rho])^4 - 213024000*Ech^6*r15*(1 - \[Rho])^4 + 
   95424000*Ech^7*r15*(1 - \[Rho])^4 - 104832000*Ech^8*r15*(1 - \[Rho])^4 + 
   112896000*Ech^9*r15*(1 - \[Rho])^4 - 75264000*Ech^10*r15*(1 - \[Rho])^4 + 
   21504000*Ech^11*r15*(1 - \[Rho])^4 - 177100*r16*(1 - \[Rho])^4 + 
   2479400*Ech*r16*(1 - \[Rho])^4 - 14876400*Ech^2*r16*(1 - \[Rho])^4 + 
   49588000*Ech^3*r16*(1 - \[Rho])^4 - 99176000*Ech^4*r16*(1 - \[Rho])^4 + 
   119011200*Ech^5*r16*(1 - \[Rho])^4 - 94124800*Ech^6*r16*(1 - \[Rho])^4 + 
   108684800*Ech^7*r16*(1 - \[Rho])^4 - 193536000*Ech^8*r16*(1 - \[Rho])^4 + 
   225792000*Ech^9*r16*(1 - \[Rho])^4 - 150528000*Ech^10*r16*(1 - \[Rho])^4 + 
   43008000*Ech^11*r16*(1 - \[Rho])^4 - 23100*r17*(1 - \[Rho])^4 + 
   323400*Ech*r17*(1 - \[Rho])^4 - 1940400*Ech^2*r17*(1 - \[Rho])^4 + 
   6468000*Ech^3*r17*(1 - \[Rho])^4 - 12936000*Ech^4*r17*(1 - \[Rho])^4 + 
   15523200*Ech^5*r17*(1 - \[Rho])^4 - 27148800*Ech^6*r17*(1 - \[Rho])^4 + 
   106444800*Ech^7*r17*(1 - \[Rho])^4 - 240576000*Ech^8*r17*(1 - \[Rho])^4 + 
   282240000*Ech^9*r17*(1 - \[Rho])^4 - 188160000*Ech^10*r17*(1 - \[Rho])^4 + 
   53760000*Ech^11*r17*(1 - \[Rho])^4 + 429800*r18*(1 - \[Rho])^4 - 
   6017200*Ech*r18*(1 - \[Rho])^4 + 36103200*Ech^2*r18*(1 - \[Rho])^4 - 
   120344000*Ech^3*r18*(1 - \[Rho])^4 + 240688000*Ech^4*r18*(1 - \[Rho])^4 - 
   288825600*Ech^5*r18*(1 - \[Rho])^4 + 226822400*Ech^6*r18*(1 - \[Rho])^4 - 
   249894400*Ech^7*r18*(1 - \[Rho])^4 + 434112000*Ech^8*r18*(1 - \[Rho])^4 - 
   508032000*Ech^9*r18*(1 - \[Rho])^4 + 338688000*Ech^10*r18*(1 - \[Rho])^4 - 
   96768000*Ech^11*r18*(1 - \[Rho])^4 + 1918140*r2*(1 - \[Rho])^4 - 
   25278960*Ech*r2*(1 - \[Rho])^4 + 140648760*Ech^2*r2*(1 - \[Rho])^4 - 
   424729200*Ech^3*r2*(1 - \[Rho])^4 + 739208400*Ech^4*r2*(1 - \[Rho])^4 - 
   710650080*Ech^5*r2*(1 - \[Rho])^4 + 321289920*Ech^6*r2*(1 - \[Rho])^4 - 
   89147520*Ech^7*r2*(1 - \[Rho])^4 + 143136000*Ech^8*r2*(1 - \[Rho])^4 - 
   197568000*Ech^9*r2*(1 - \[Rho])^4 + 131712000*Ech^10*r2*(1 - \[Rho])^4 - 
   37632000*Ech^11*r2*(1 - \[Rho])^4 - 1791860*r3*(1 - \[Rho])^4 + 
   23511040*Ech*r3*(1 - \[Rho])^4 - 130041240*Ech^2*r3*(1 - \[Rho])^4 + 
   389370800*Ech^3*r3*(1 - \[Rho])^4 - 668491600*Ech^4*r3*(1 - \[Rho])^4 + 
   625789920*Ech^5*r3*(1 - \[Rho])^4 - 216198080*Ech^6*r3*(1 - \[Rho])^4 - 
   211675520*Ech^7*r3*(1 - \[Rho])^4 + 468384000*Ech^8*r3*(1 - \[Rho])^4 - 
   536256000*Ech^9*r3*(1 - \[Rho])^4 + 357504000*Ech^10*r3*(1 - \[Rho])^4 - 
   102144000*Ech^11*r3*(1 - \[Rho])^4 + 1872640*r4*(1 - \[Rho])^4 - 
   24326960*Ech*r4*(1 - \[Rho])^4 + 132731760*Ech^2*r4*(1 - \[Rho])^4 - 
   389519200*Ech^3*r4*(1 - \[Rho])^4 + 646738400*Ech^4*r4*(1 - \[Rho])^4 - 
   564406080*Ech^5*r4*(1 - \[Rho])^4 + 124673920*Ech^6*r4*(1 - \[Rho])^4 + 
   302068480*Ech^7*r4*(1 - \[Rho])^4 - 585984000*Ech^8*r4*(1 - \[Rho])^4 + 
   677376000*Ech^9*r4*(1 - \[Rho])^4 - 451584000*Ech^10*r4*(1 - \[Rho])^4 + 
   129024000*Ech^11*r4*(1 - \[Rho])^4 - 271880*r5*(1 - \[Rho])^4 + 
   3806320*Ech*r5*(1 - \[Rho])^4 - 22837920*Ech^2*r5*(1 - \[Rho])^4 + 
   76126400*Ech^3*r5*(1 - \[Rho])^4 - 152252800*Ech^4*r5*(1 - \[Rho])^4 + 
   182703360*Ech^5*r5*(1 - \[Rho])^4 - 115888640*Ech^6*r5*(1 - \[Rho])^4 + 
   11683840*Ech^7*r5*(1 - \[Rho])^4 + 32256000*Ech^8*r5*(1 - \[Rho])^4 - 
   45158400*Ech^9*r5*(1 - \[Rho])^4 + 30105600*Ech^10*r5*(1 - \[Rho])^4 - 
   8601600*Ech^11*r5*(1 - \[Rho])^4 + 53620*r6*(1 - \[Rho])^4 - 
   750680*Ech*r6*(1 - \[Rho])^4 + 4504080*Ech^2*r6*(1 - \[Rho])^4 - 
   15013600*Ech^3*r6*(1 - \[Rho])^4 + 30027200*Ech^4*r6*(1 - \[Rho])^4 - 
   36032640*Ech^5*r6*(1 - \[Rho])^4 - 304640*Ech^6*r6*(1 - \[Rho])^4 + 
   124579840*Ech^7*r6*(1 - \[Rho])^4 - 297024000*Ech^8*r6*(1 - \[Rho])^4 + 
   349977600*Ech^9*r6*(1 - \[Rho])^4 - 233318400*Ech^10*r6*(1 - \[Rho])^4 + 
   66662400*Ech^11*r6*(1 - \[Rho])^4 + 242620*r7*(1 - \[Rho])^4 - 
   3396680*Ech*r7*(1 - \[Rho])^4 + 20380080*Ech^2*r7*(1 - \[Rho])^4 - 
   67933600*Ech^3*r7*(1 - \[Rho])^4 + 135867200*Ech^4*r7*(1 - \[Rho])^4 - 
   163040640*Ech^5*r7*(1 - \[Rho])^4 + 120655360*Ech^6*r7*(1 - \[Rho])^4 - 
   111964160*Ech^7*r7*(1 - \[Rho])^4 + 184128000*Ech^8*r7*(1 - \[Rho])^4 - 
   214502400*Ech^9*r7*(1 - \[Rho])^4 + 143001600*Ech^10*r7*(1 - \[Rho])^4 - 
   40857600*Ech^11*r7*(1 - \[Rho])^4 - 1928500*r8*(1 - \[Rho])^4 + 
   25109000*Ech*r8*(1 - \[Rho])^4 - 137424000*Ech^2*r8*(1 - \[Rho])^4 + 
   405160000*Ech^3*r8*(1 - \[Rho])^4 - 678020000*Ech^4*r8*(1 - \[Rho])^4 + 
   601944000*Ech^5*r8*(1 - \[Rho])^4 - 164080000*Ech^6*r8*(1 - \[Rho])^4 - 
   277984000*Ech^7*r8*(1 - \[Rho])^4 + 608832000*Ech^8*r8*(1 - \[Rho])^4 - 
   711244800*Ech^9*r8*(1 - \[Rho])^4 + 474163200*Ech^10*r8*(1 - \[Rho])^4 - 
   135475200*Ech^11*r8*(1 - \[Rho])^4 + 1885100*r9*(1 - \[Rho])^4 - 
   24816400*Ech*r9*(1 - \[Rho])^4 + 137873400*Ech^2*r9*(1 - \[Rho])^4 - 
   415478000*Ech^3*r9*(1 - \[Rho])^4 + 720706000*Ech^4*r9*(1 - \[Rho])^4 - 
   688447200*Ech^5*r9*(1 - \[Rho])^4 + 269796800*Ech^6*r9*(1 - \[Rho])^4 + 
   110499200*Ech^7*r9*(1 - \[Rho])^4 - 261408000*Ech^8*r9*(1 - \[Rho])^4 + 
   287884800*Ech^9*r9*(1 - \[Rho])^4 - 191923200*Ech^10*r9*(1 - \[Rho])^4 + 
   54835200*Ech^11*r9*(1 - \[Rho])^4 + 1369956*r1*(1 - \[Rho])^5 - 
   19179384*Ech*r1*(1 - \[Rho])^5 + 115076304*Ech^2*r1*(1 - \[Rho])^5 - 
   383587680*Ech^3*r1*(1 - \[Rho])^5 + 767175360*Ech^4*r1*(1 - \[Rho])^5 - 
   920610432*Ech^5*r1*(1 - \[Rho])^5 + 613740288*Ech^6*r1*(1 - \[Rho])^5 - 
   175354368*Ech^7*r1*(1 - \[Rho])^5 - 172725*r10*(1 - \[Rho])^5 + 
   2418150*Ech*r10*(1 - \[Rho])^5 - 14508900*Ech^2*r10*(1 - \[Rho])^5 + 
   48363000*Ech^3*r10*(1 - \[Rho])^5 - 96726000*Ech^4*r10*(1 - \[Rho])^5 + 
   116071200*Ech^5*r10*(1 - \[Rho])^5 - 77380800*Ech^6*r10*(1 - \[Rho])^5 + 
   22108800*Ech^7*r10*(1 - \[Rho])^5 + 182805*r11*(1 - \[Rho])^5 - 
   2559270*Ech*r11*(1 - \[Rho])^5 + 15355620*Ech^2*r11*(1 - \[Rho])^5 - 
   51185400*Ech^3*r11*(1 - \[Rho])^5 + 102370800*Ech^4*r11*(1 - \[Rho])^5 - 
   122844960*Ech^5*r11*(1 - \[Rho])^5 + 81896640*Ech^6*r11*(1 - \[Rho])^5 - 
   23399040*Ech^7*r11*(1 - \[Rho])^5 + 117705*r12*(1 - \[Rho])^5 - 
   1647870*Ech*r12*(1 - \[Rho])^5 + 9887220*Ech^2*r12*(1 - \[Rho])^5 - 
   32957400*Ech^3*r12*(1 - \[Rho])^5 + 65914800*Ech^4*r12*(1 - \[Rho])^5 - 
   79097760*Ech^5*r12*(1 - \[Rho])^5 + 52731840*Ech^6*r12*(1 - \[Rho])^5 - 
   15066240*Ech^7*r12*(1 - \[Rho])^5 - 176295*r13*(1 - \[Rho])^5 + 
   2468130*Ech*r13*(1 - \[Rho])^5 - 14808780*Ech^2*r13*(1 - \[Rho])^5 + 
   49362600*Ech^3*r13*(1 - \[Rho])^5 - 98725200*Ech^4*r13*(1 - \[Rho])^5 + 
   118470240*Ech^5*r13*(1 - \[Rho])^5 - 78980160*Ech^6*r13*(1 - \[Rho])^5 + 
   22565760*Ech^7*r13*(1 - \[Rho])^5 - 182070*r14*(1 - \[Rho])^5 + 
   2548980*Ech*r14*(1 - \[Rho])^5 - 15293880*Ech^2*r14*(1 - \[Rho])^5 + 
   50979600*Ech^3*r14*(1 - \[Rho])^5 - 101959200*Ech^4*r14*(1 - \[Rho])^5 + 
   122351040*Ech^5*r14*(1 - \[Rho])^5 - 81567360*Ech^6*r14*(1 - \[Rho])^5 + 
   23304960*Ech^7*r14*(1 - \[Rho])^5 - 94920*r15*(1 - \[Rho])^5 + 
   1328880*Ech*r15*(1 - \[Rho])^5 - 7973280*Ech^2*r15*(1 - \[Rho])^5 + 
   26577600*Ech^3*r15*(1 - \[Rho])^5 - 53155200*Ech^4*r15*(1 - \[Rho])^5 + 
   63786240*Ech^5*r15*(1 - \[Rho])^5 - 42524160*Ech^6*r15*(1 - \[Rho])^5 + 
   12149760*Ech^7*r15*(1 - \[Rho])^5 - 304080*r16*(1 - \[Rho])^5 + 
   4257120*Ech*r16*(1 - \[Rho])^5 - 25542720*Ech^2*r16*(1 - \[Rho])^5 + 
   85142400*Ech^3*r16*(1 - \[Rho])^5 - 170284800*Ech^4*r16*(1 - \[Rho])^5 + 
   204341760*Ech^5*r16*(1 - \[Rho])^5 - 136227840*Ech^6*r16*(1 - \[Rho])^5 + 
   38922240*Ech^7*r16*(1 - \[Rho])^5 - 271950*r17*(1 - \[Rho])^5 + 
   3807300*Ech*r17*(1 - \[Rho])^5 - 22843800*Ech^2*r17*(1 - \[Rho])^5 + 
   76146000*Ech^3*r17*(1 - \[Rho])^5 - 152292000*Ech^4*r17*(1 - \[Rho])^5 + 
   182750400*Ech^5*r17*(1 - \[Rho])^5 - 121833600*Ech^6*r17*(1 - \[Rho])^5 + 
   34809600*Ech^7*r17*(1 - \[Rho])^5 + 614670*r18*(1 - \[Rho])^5 - 
   8605380*Ech*r18*(1 - \[Rho])^5 + 51632280*Ech^2*r18*(1 - \[Rho])^5 - 
   172107600*Ech^3*r18*(1 - \[Rho])^5 + 344215200*Ech^4*r18*(1 - \[Rho])^5 - 
   413058240*Ech^5*r18*(1 - \[Rho])^5 + 275372160*Ech^6*r18*(1 - \[Rho])^5 - 
   78677760*Ech^7*r18*(1 - \[Rho])^5 - 162939*r2*(1 - \[Rho])^5 + 
   2281146*Ech*r2*(1 - \[Rho])^5 - 13686876*Ech^2*r2*(1 - \[Rho])^5 + 
   45622920*Ech^3*r2*(1 - \[Rho])^5 - 91245840*Ech^4*r2*(1 - \[Rho])^5 + 
   109495008*Ech^5*r2*(1 - \[Rho])^5 - 72996672*Ech^6*r2*(1 - \[Rho])^5 + 
   20856192*Ech^7*r2*(1 - \[Rho])^5 + 140511*r3*(1 - \[Rho])^5 - 
   1967154*Ech*r3*(1 - \[Rho])^5 + 11802924*Ech^2*r3*(1 - \[Rho])^5 - 
   39343080*Ech^3*r3*(1 - \[Rho])^5 + 78686160*Ech^4*r3*(1 - \[Rho])^5 - 
   94423392*Ech^5*r3*(1 - \[Rho])^5 + 62948928*Ech^6*r3*(1 - \[Rho])^5 - 
   17985408*Ech^7*r3*(1 - \[Rho])^5 - 210714*r4*(1 - \[Rho])^5 + 
   2949996*Ech*r4*(1 - \[Rho])^5 - 17699976*Ech^2*r4*(1 - \[Rho])^5 + 
   58999920*Ech^3*r4*(1 - \[Rho])^5 - 117999840*Ech^4*r4*(1 - \[Rho])^5 + 
   141599808*Ech^5*r4*(1 - \[Rho])^5 - 94399872*Ech^6*r4*(1 - \[Rho])^5 + 
   26971392*Ech^7*r4*(1 - \[Rho])^5 - 30912*r5*(1 - \[Rho])^5 + 
   432768*Ech*r5*(1 - \[Rho])^5 - 2596608*Ech^2*r5*(1 - \[Rho])^5 + 
   8655360*Ech^3*r5*(1 - \[Rho])^5 - 17310720*Ech^4*r5*(1 - \[Rho])^5 + 
   20772864*Ech^5*r5*(1 - \[Rho])^5 - 13848576*Ech^6*r5*(1 - \[Rho])^5 + 
   3956736*Ech^7*r5*(1 - \[Rho])^5 - 506562*r6*(1 - \[Rho])^5 + 
   7091868*Ech*r6*(1 - \[Rho])^5 - 42551208*Ech^2*r6*(1 - \[Rho])^5 + 
   141837360*Ech^3*r6*(1 - \[Rho])^5 - 283674720*Ech^4*r6*(1 - \[Rho])^5 + 
   340409664*Ech^5*r6*(1 - \[Rho])^5 - 226939776*Ech^6*r6*(1 - \[Rho])^5 + 
   64839936*Ech^7*r6*(1 - \[Rho])^5 + 570738*r7*(1 - \[Rho])^5 - 
   7990332*Ech*r7*(1 - \[Rho])^5 + 47941992*Ech^2*r7*(1 - \[Rho])^5 - 
   159806640*Ech^3*r7*(1 - \[Rho])^5 + 319613280*Ech^4*r7*(1 - \[Rho])^5 - 
   383535936*Ech^5*r7*(1 - \[Rho])^5 + 255690624*Ech^6*r7*(1 - \[Rho])^5 - 
   73054464*Ech^7*r7*(1 - \[Rho])^5 + 449820*r8*(1 - \[Rho])^5 - 
   6297480*Ech*r8*(1 - \[Rho])^5 + 37784880*Ech^2*r8*(1 - \[Rho])^5 - 
   125949600*Ech^3*r8*(1 - \[Rho])^5 + 251899200*Ech^4*r8*(1 - \[Rho])^5 - 
   302279040*Ech^5*r8*(1 - \[Rho])^5 + 201519360*Ech^6*r8*(1 - \[Rho])^5 - 
   57576960*Ech^7*r8*(1 - \[Rho])^5 - 116025*r9*(1 - \[Rho])^5 + 
   1624350*Ech*r9*(1 - \[Rho])^5 - 9746100*Ech^2*r9*(1 - \[Rho])^5 + 
   32487000*Ech^3*r9*(1 - \[Rho])^5 - 64974000*Ech^4*r9*(1 - \[Rho])^5 + 
   77968800*Ech^5*r9*(1 - \[Rho])^5 - 51979200*Ech^6*r9*(1 - \[Rho])^5 + 
   14851200*Ech^7*r9*(1 - \[Rho])^5 - 2105782*r1*(1 - \[Rho])^6 + 
   29480948*Ech*r1*(1 - \[Rho])^6 - 176885688*Ech^2*r1*(1 - \[Rho])^6 + 
   589618960*Ech^3*r1*(1 - \[Rho])^6 - 1179237920*Ech^4*r1*(1 - \[Rho])^6 + 
   1415085504*Ech^5*r1*(1 - \[Rho])^6 - 943390336*Ech^6*r1*(1 - \[Rho])^6 + 
   269540096*Ech^7*r1*(1 - \[Rho])^6 - 615055*r10*(1 - \[Rho])^6 + 
   8610770*Ech*r10*(1 - \[Rho])^6 - 51664620*Ech^2*r10*(1 - \[Rho])^6 + 
   172215400*Ech^3*r10*(1 - \[Rho])^6 - 344430800*Ech^4*r10*(1 - \[Rho])^6 + 
   413316960*Ech^5*r10*(1 - \[Rho])^6 - 275544640*Ech^6*r10*(1 - \[Rho])^6 + 
   78727040*Ech^7*r10*(1 - \[Rho])^6 - 23345*r11*(1 - \[Rho])^6 + 
   326830*Ech*r11*(1 - \[Rho])^6 - 1960980*Ech^2*r11*(1 - \[Rho])^6 + 
   6536600*Ech^3*r11*(1 - \[Rho])^6 - 13073200*Ech^4*r11*(1 - \[Rho])^6 + 
   15687840*Ech^5*r11*(1 - \[Rho])^6 - 10458560*Ech^6*r11*(1 - \[Rho])^6 + 
   2988160*Ech^7*r11*(1 - \[Rho])^6 - 93485*r12*(1 - \[Rho])^6 + 
   1308790*Ech*r12*(1 - \[Rho])^6 - 7852740*Ech^2*r12*(1 - \[Rho])^6 + 
   26175800*Ech^3*r12*(1 - \[Rho])^6 - 52351600*Ech^4*r12*(1 - \[Rho])^6 + 
   62821920*Ech^5*r12*(1 - \[Rho])^6 - 41881280*Ech^6*r12*(1 - \[Rho])^6 + 
   11966080*Ech^7*r12*(1 - \[Rho])^6 + 2135*r13*(1 - \[Rho])^6 - 
   29890*Ech*r13*(1 - \[Rho])^6 + 179340*Ech^2*r13*(1 - \[Rho])^6 - 
   597800*Ech^3*r13*(1 - \[Rho])^6 + 1195600*Ech^4*r13*(1 - \[Rho])^6 - 
   1434720*Ech^5*r13*(1 - \[Rho])^6 + 956480*Ech^6*r13*(1 - \[Rho])^6 - 
   273280*Ech^7*r13*(1 - \[Rho])^6 + 81410*r14*(1 - \[Rho])^6 - 
   1139740*Ech*r14*(1 - \[Rho])^6 + 6838440*Ech^2*r14*(1 - \[Rho])^6 - 
   22794800*Ech^3*r14*(1 - \[Rho])^6 + 45589600*Ech^4*r14*(1 - \[Rho])^6 - 
   54707520*Ech^5*r14*(1 - \[Rho])^6 + 36471680*Ech^6*r14*(1 - \[Rho])^6 - 
   10420480*Ech^7*r14*(1 - \[Rho])^6 + 55230*r15*(1 - \[Rho])^6 - 
   773220*Ech*r15*(1 - \[Rho])^6 + 4639320*Ech^2*r15*(1 - \[Rho])^6 - 
   15464400*Ech^3*r15*(1 - \[Rho])^6 + 30928800*Ech^4*r15*(1 - \[Rho])^6 - 
   37114560*Ech^5*r15*(1 - \[Rho])^6 + 24743040*Ech^6*r15*(1 - \[Rho])^6 - 
   7069440*Ech^7*r15*(1 - \[Rho])^6 + 398090*r16*(1 - \[Rho])^6 - 
   5573260*Ech*r16*(1 - \[Rho])^6 + 33439560*Ech^2*r16*(1 - \[Rho])^6 - 
   111465200*Ech^3*r16*(1 - \[Rho])^6 + 222930400*Ech^4*r16*(1 - \[Rho])^6 - 
   267516480*Ech^5*r16*(1 - \[Rho])^6 + 178344320*Ech^6*r16*(1 - \[Rho])^6 - 
   50955520*Ech^7*r16*(1 - \[Rho])^6 + 386820*r17*(1 - \[Rho])^6 - 
   5415480*Ech*r17*(1 - \[Rho])^6 + 32492880*Ech^2*r17*(1 - \[Rho])^6 - 
   108309600*Ech^3*r17*(1 - \[Rho])^6 + 216619200*Ech^4*r17*(1 - \[Rho])^6 - 
   259943040*Ech^5*r17*(1 - \[Rho])^6 + 173295360*Ech^6*r17*(1 - \[Rho])^6 - 
   49512960*Ech^7*r17*(1 - \[Rho])^6 - 775390*r18*(1 - \[Rho])^6 + 
   10855460*Ech*r18*(1 - \[Rho])^6 - 65132760*Ech^2*r18*(1 - \[Rho])^6 + 
   217109200*Ech^3*r18*(1 - \[Rho])^6 - 434218400*Ech^4*r18*(1 - \[Rho])^6 + 
   521062080*Ech^5*r18*(1 - \[Rho])^6 - 347374720*Ech^6*r18*(1 - \[Rho])^6 + 
   99249920*Ech^7*r18*(1 - \[Rho])^6 - 415317*r2*(1 - \[Rho])^6 + 
   5814438*Ech*r2*(1 - \[Rho])^6 - 34886628*Ech^2*r2*(1 - \[Rho])^6 + 
   116288760*Ech^3*r2*(1 - \[Rho])^6 - 232577520*Ech^4*r2*(1 - \[Rho])^6 + 
   279093024*Ech^5*r2*(1 - \[Rho])^6 - 186062016*Ech^6*r2*(1 - \[Rho])^6 + 
   53160576*Ech^7*r2*(1 - \[Rho])^6 - 136367*r3*(1 - \[Rho])^6 + 
   1909138*Ech*r3*(1 - \[Rho])^6 - 11454828*Ech^2*r3*(1 - \[Rho])^6 + 
   38182760*Ech^3*r3*(1 - \[Rho])^6 - 76365520*Ech^4*r3*(1 - \[Rho])^6 + 
   91638624*Ech^5*r3*(1 - \[Rho])^6 - 61092416*Ech^6*r3*(1 - \[Rho])^6 + 
   17454976*Ech^7*r3*(1 - \[Rho])^6 + 485758*r4*(1 - \[Rho])^6 - 
   6800612*Ech*r4*(1 - \[Rho])^6 + 40803672*Ech^2*r4*(1 - \[Rho])^6 - 
   136012240*Ech^3*r4*(1 - \[Rho])^6 + 272024480*Ech^4*r4*(1 - \[Rho])^6 - 
   326429376*Ech^5*r4*(1 - \[Rho])^6 + 217619584*Ech^6*r4*(1 - \[Rho])^6 - 
   62177024*Ech^7*r4*(1 - \[Rho])^6 + 364*r5*(1 - \[Rho])^6 - 
   5096*Ech*r5*(1 - \[Rho])^6 + 30576*Ech^2*r5*(1 - \[Rho])^6 - 
   101920*Ech^3*r5*(1 - \[Rho])^6 + 203840*Ech^4*r5*(1 - \[Rho])^6 - 
   244608*Ech^5*r5*(1 - \[Rho])^6 + 163072*Ech^6*r5*(1 - \[Rho])^6 - 
   46592*Ech^7*r5*(1 - \[Rho])^6 + 514864*r6*(1 - \[Rho])^6 - 
   7208096*Ech*r6*(1 - \[Rho])^6 + 43248576*Ech^2*r6*(1 - \[Rho])^6 - 
   144161920*Ech^3*r6*(1 - \[Rho])^6 + 288323840*Ech^4*r6*(1 - \[Rho])^6 - 
   345988608*Ech^5*r6*(1 - \[Rho])^6 + 230659072*Ech^6*r6*(1 - \[Rho])^6 - 
   65902592*Ech^7*r6*(1 - \[Rho])^6 - 493136*r7*(1 - \[Rho])^6 + 
   6903904*Ech*r7*(1 - \[Rho])^6 - 41423424*Ech^2*r7*(1 - \[Rho])^6 + 
   138078080*Ech^3*r7*(1 - \[Rho])^6 - 276156160*Ech^4*r7*(1 - \[Rho])^6 + 
   331387392*Ech^5*r7*(1 - \[Rho])^6 - 220924928*Ech^6*r7*(1 - \[Rho])^6 + 
   63121408*Ech^7*r7*(1 - \[Rho])^6 - 385630*r8*(1 - \[Rho])^6 + 
   5398820*Ech*r8*(1 - \[Rho])^6 - 32392920*Ech^2*r8*(1 - \[Rho])^6 + 
   107976400*Ech^3*r8*(1 - \[Rho])^6 - 215952800*Ech^4*r8*(1 - \[Rho])^6 + 
   259143360*Ech^5*r8*(1 - \[Rho])^6 - 172762240*Ech^6*r8*(1 - \[Rho])^6 + 
   49360640*Ech^7*r8*(1 - \[Rho])^6 - 13195*r9*(1 - \[Rho])^6 + 
   184730*Ech*r9*(1 - \[Rho])^6 - 1108380*Ech^2*r9*(1 - \[Rho])^6 + 
   3694600*Ech^3*r9*(1 - \[Rho])^6 - 7389200*Ech^4*r9*(1 - \[Rho])^6 + 
   8867040*Ech^5*r9*(1 - \[Rho])^6 - 5911360*Ech^6*r9*(1 - \[Rho])^6 + 
   1688960*Ech^7*r9*(1 - \[Rho])^6 + 1408816*r1*(1 - \[Rho])^7 - 
   19723424*Ech*r1*(1 - \[Rho])^7 + 118340544*Ech^2*r1*(1 - \[Rho])^7 - 
   394468480*Ech^3*r1*(1 - \[Rho])^7 + 788936960*Ech^4*r1*(1 - \[Rho])^7 - 
   946724352*Ech^5*r1*(1 - \[Rho])^7 + 631149568*Ech^6*r1*(1 - \[Rho])^7 - 
   180328448*Ech^7*r1*(1 - \[Rho])^7 + 481855*r10*(1 - \[Rho])^7 - 
   6745970*Ech*r10*(1 - \[Rho])^7 + 40475820*Ech^2*r10*(1 - \[Rho])^7 - 
   134919400*Ech^3*r10*(1 - \[Rho])^7 + 269838800*Ech^4*r10*(1 - \[Rho])^7 - 
   323806560*Ech^5*r10*(1 - \[Rho])^7 + 215871040*Ech^6*r10*(1 - \[Rho])^7 - 
   61677440*Ech^7*r10*(1 - \[Rho])^7 + 238865*r11*(1 - \[Rho])^7 - 
   3344110*Ech*r11*(1 - \[Rho])^7 + 20064660*Ech^2*r11*(1 - \[Rho])^7 - 
   66882200*Ech^3*r11*(1 - \[Rho])^7 + 133764400*Ech^4*r11*(1 - \[Rho])^7 - 
   160517280*Ech^5*r11*(1 - \[Rho])^7 + 107011520*Ech^6*r11*(1 - \[Rho])^7 - 
   30574720*Ech^7*r11*(1 - \[Rho])^7 + 239705*r12*(1 - \[Rho])^7 - 
   3355870*Ech*r12*(1 - \[Rho])^7 + 20135220*Ech^2*r12*(1 - \[Rho])^7 - 
   67117400*Ech^3*r12*(1 - \[Rho])^7 + 134234800*Ech^4*r12*(1 - \[Rho])^7 - 
   161081760*Ech^5*r12*(1 - \[Rho])^7 + 107387840*Ech^6*r12*(1 - \[Rho])^7 - 
   30682240*Ech^7*r12*(1 - \[Rho])^7 - 219965*r13*(1 - \[Rho])^7 + 
   3079510*Ech*r13*(1 - \[Rho])^7 - 18477060*Ech^2*r13*(1 - \[Rho])^7 + 
   61590200*Ech^3*r13*(1 - \[Rho])^7 - 123180400*Ech^4*r13*(1 - \[Rho])^7 + 
   147816480*Ech^5*r13*(1 - \[Rho])^7 - 98544320*Ech^6*r13*(1 - \[Rho])^7 + 
   28155520*Ech^7*r13*(1 - \[Rho])^7 - 159590*r14*(1 - \[Rho])^7 + 
   2234260*Ech*r14*(1 - \[Rho])^7 - 13405560*Ech^2*r14*(1 - \[Rho])^7 + 
   44685200*Ech^3*r14*(1 - \[Rho])^7 - 89370400*Ech^4*r14*(1 - \[Rho])^7 + 
   107244480*Ech^5*r14*(1 - \[Rho])^7 - 71496320*Ech^6*r14*(1 - \[Rho])^7 + 
   20427520*Ech^7*r14*(1 - \[Rho])^7 + 390*r15*(1 - \[Rho])^7 - 
   5460*Ech*r15*(1 - \[Rho])^7 + 32760*Ech^2*r15*(1 - \[Rho])^7 - 
   109200*Ech^3*r15*(1 - \[Rho])^7 + 218400*Ech^4*r15*(1 - \[Rho])^7 - 
   262080*Ech^5*r15*(1 - \[Rho])^7 + 174720*Ech^6*r15*(1 - \[Rho])^7 - 
   49920*Ech^7*r15*(1 - \[Rho])^7 - 215510*r16*(1 - \[Rho])^7 + 
   3017140*Ech*r16*(1 - \[Rho])^7 - 18102840*Ech^2*r16*(1 - \[Rho])^7 + 
   60342800*Ech^3*r16*(1 - \[Rho])^7 - 120685600*Ech^4*r16*(1 - \[Rho])^7 + 
   144822720*Ech^5*r16*(1 - \[Rho])^7 - 96548480*Ech^6*r16*(1 - \[Rho])^7 + 
   27585280*Ech^7*r16*(1 - \[Rho])^7 - 232170*r17*(1 - \[Rho])^7 + 
   3250380*Ech*r17*(1 - \[Rho])^7 - 19502280*Ech^2*r17*(1 - \[Rho])^7 + 
   65007600*Ech^3*r17*(1 - \[Rho])^7 - 130015200*Ech^4*r17*(1 - \[Rho])^7 + 
   156018240*Ech^5*r17*(1 - \[Rho])^7 - 104012160*Ech^6*r17*(1 - \[Rho])^7 + 
   29717760*Ech^7*r17*(1 - \[Rho])^7 + 449920*r18*(1 - \[Rho])^7 - 
   6298880*Ech*r18*(1 - \[Rho])^7 + 37793280*Ech^2*r18*(1 - \[Rho])^7 - 
   125977600*Ech^3*r18*(1 - \[Rho])^7 + 251955200*Ech^4*r18*(1 - \[Rho])^7 - 
   302346240*Ech^5*r18*(1 - \[Rho])^7 + 201564160*Ech^6*r18*(1 - \[Rho])^7 - 
   57589760*Ech^7*r18*(1 - \[Rho])^7 + 388671*r2*(1 - \[Rho])^7 - 
   5441394*Ech*r2*(1 - \[Rho])^7 + 32648364*Ech^2*r2*(1 - \[Rho])^7 - 
   108827880*Ech^3*r2*(1 - \[Rho])^7 + 217655760*Ech^4*r2*(1 - \[Rho])^7 - 
   261186912*Ech^5*r2*(1 - \[Rho])^7 + 174124608*Ech^6*r2*(1 - \[Rho])^7 - 
   49749888*Ech^7*r2*(1 - \[Rho])^7 + 143021*r3*(1 - \[Rho])^7 - 
   2002294*Ech*r3*(1 - \[Rho])^7 + 12013764*Ech^2*r3*(1 - \[Rho])^7 - 
   40045880*Ech^3*r3*(1 - \[Rho])^7 + 80091760*Ech^4*r3*(1 - \[Rho])^7 - 
   96110112*Ech^5*r3*(1 - \[Rho])^7 + 64073408*Ech^6*r3*(1 - \[Rho])^7 - 
   18306688*Ech^7*r3*(1 - \[Rho])^7 - 467254*r4*(1 - \[Rho])^7 + 
   6541556*Ech*r4*(1 - \[Rho])^7 - 39249336*Ech^2*r4*(1 - \[Rho])^7 + 
   130831120*Ech^3*r4*(1 - \[Rho])^7 - 261662240*Ech^4*r4*(1 - \[Rho])^7 + 
   313994688*Ech^5*r4*(1 - \[Rho])^7 - 209329792*Ech^6*r4*(1 - \[Rho])^7 + 
   59808512*Ech^7*r4*(1 - \[Rho])^7 + 52268*r5*(1 - \[Rho])^7 - 
   731752*Ech*r5*(1 - \[Rho])^7 + 4390512*Ech^2*r5*(1 - \[Rho])^7 - 
   14635040*Ech^3*r5*(1 - \[Rho])^7 + 29270080*Ech^4*r5*(1 - \[Rho])^7 - 
   35124096*Ech^5*r5*(1 - \[Rho])^7 + 23416064*Ech^6*r5*(1 - \[Rho])^7 - 
   6690304*Ech^7*r5*(1 - \[Rho])^7 - 333082*r6*(1 - \[Rho])^7 + 
   4663148*Ech*r6*(1 - \[Rho])^7 - 27978888*Ech^2*r6*(1 - \[Rho])^7 + 
   93262960*Ech^3*r6*(1 - \[Rho])^7 - 186525920*Ech^4*r6*(1 - \[Rho])^7 + 
   223831104*Ech^5*r6*(1 - \[Rho])^7 - 149220736*Ech^6*r6*(1 - \[Rho])^7 + 
   42634496*Ech^7*r6*(1 - \[Rho])^7 + 176618*r7*(1 - \[Rho])^7 - 
   2472652*Ech*r7*(1 - \[Rho])^7 + 14835912*Ech^2*r7*(1 - \[Rho])^7 - 
   49453040*Ech^3*r7*(1 - \[Rho])^7 + 98906080*Ech^4*r7*(1 - \[Rho])^7 - 
   118687296*Ech^5*r7*(1 - \[Rho])^7 + 79124864*Ech^6*r7*(1 - \[Rho])^7 - 
   22607104*Ech^7*r7*(1 - \[Rho])^7 + 217360*r8*(1 - \[Rho])^7 - 
   3043040*Ech*r8*(1 - \[Rho])^7 + 18258240*Ech^2*r8*(1 - \[Rho])^7 - 
   60860800*Ech^3*r8*(1 - \[Rho])^7 + 121721600*Ech^4*r8*(1 - \[Rho])^7 - 
   146065920*Ech^5*r8*(1 - \[Rho])^7 + 97377280*Ech^6*r8*(1 - \[Rho])^7 - 
   27822080*Ech^7*r8*(1 - \[Rho])^7 - 48605*r9*(1 - \[Rho])^7 + 
   680470*Ech*r9*(1 - \[Rho])^7 - 4082820*Ech^2*r9*(1 - \[Rho])^7 + 
   13609400*Ech^3*r9*(1 - \[Rho])^7 - 27218800*Ech^4*r9*(1 - \[Rho])^7 + 
   32662560*Ech^5*r9*(1 - \[Rho])^7 - 21775040*Ech^6*r9*(1 - \[Rho])^7 + 
   6221440*Ech^7*r9*(1 - \[Rho])^7 - 338250*r1*(1 - \[Rho])^8 + 
   4735500*Ech*r1*(1 - \[Rho])^8 - 28413000*Ech^2*r1*(1 - \[Rho])^8 + 
   94710000*Ech^3*r1*(1 - \[Rho])^8 - 189420000*Ech^4*r1*(1 - \[Rho])^8 + 
   227304000*Ech^5*r1*(1 - \[Rho])^8 - 151536000*Ech^6*r1*(1 - \[Rho])^8 + 
   43296000*Ech^7*r1*(1 - \[Rho])^8 - 123525*r10*(1 - \[Rho])^8 + 
   1729350*Ech*r10*(1 - \[Rho])^8 - 10376100*Ech^2*r10*(1 - \[Rho])^8 + 
   34587000*Ech^3*r10*(1 - \[Rho])^8 - 69174000*Ech^4*r10*(1 - \[Rho])^8 + 
   83008800*Ech^5*r10*(1 - \[Rho])^8 - 55339200*Ech^6*r10*(1 - \[Rho])^8 + 
   15811200*Ech^7*r10*(1 - \[Rho])^8 - 103275*r11*(1 - \[Rho])^8 + 
   1445850*Ech*r11*(1 - \[Rho])^8 - 8675100*Ech^2*r11*(1 - \[Rho])^8 + 
   28917000*Ech^3*r11*(1 - \[Rho])^8 - 57834000*Ech^4*r11*(1 - \[Rho])^8 + 
   69400800*Ech^5*r11*(1 - \[Rho])^8 - 46267200*Ech^6*r11*(1 - \[Rho])^8 + 
   13219200*Ech^7*r11*(1 - \[Rho])^8 - 107475*r12*(1 - \[Rho])^8 + 
   1504650*Ech*r12*(1 - \[Rho])^8 - 9027900*Ech^2*r12*(1 - \[Rho])^8 + 
   30093000*Ech^3*r12*(1 - \[Rho])^8 - 60186000*Ech^4*r12*(1 - \[Rho])^8 + 
   72223200*Ech^5*r12*(1 - \[Rho])^8 - 48148800*Ech^6*r12*(1 - \[Rho])^8 + 
   13756800*Ech^7*r12*(1 - \[Rho])^8 + 84375*r13*(1 - \[Rho])^8 - 
   1181250*Ech*r13*(1 - \[Rho])^8 + 7087500*Ech^2*r13*(1 - \[Rho])^8 - 
   23625000*Ech^3*r13*(1 - \[Rho])^8 + 47250000*Ech^4*r13*(1 - \[Rho])^8 - 
   56700000*Ech^5*r13*(1 - \[Rho])^8 + 37800000*Ech^6*r13*(1 - \[Rho])^8 - 
   10800000*Ech^7*r13*(1 - \[Rho])^8 + 60750*r14*(1 - \[Rho])^8 - 
   850500*Ech*r14*(1 - \[Rho])^8 + 5103000*Ech^2*r14*(1 - \[Rho])^8 - 
   17010000*Ech^3*r14*(1 - \[Rho])^8 + 34020000*Ech^4*r14*(1 - \[Rho])^8 - 
   40824000*Ech^5*r14*(1 - \[Rho])^8 + 27216000*Ech^6*r14*(1 - \[Rho])^8 - 
   7776000*Ech^7*r14*(1 - \[Rho])^8 - 17400*r15*(1 - \[Rho])^8 + 
   243600*Ech*r15*(1 - \[Rho])^8 - 1461600*Ech^2*r15*(1 - \[Rho])^8 + 
   4872000*Ech^3*r15*(1 - \[Rho])^8 - 9744000*Ech^4*r15*(1 - \[Rho])^8 + 
   11692800*Ech^5*r15*(1 - \[Rho])^8 - 7795200*Ech^6*r15*(1 - \[Rho])^8 + 
   2227200*Ech^7*r15*(1 - \[Rho])^8 + 48000*r16*(1 - \[Rho])^8 - 
   672000*Ech*r16*(1 - \[Rho])^8 + 4032000*Ech^2*r16*(1 - \[Rho])^8 - 
   13440000*Ech^3*r16*(1 - \[Rho])^8 + 26880000*Ech^4*r16*(1 - \[Rho])^8 - 
   32256000*Ech^5*r16*(1 - \[Rho])^8 + 21504000*Ech^6*r16*(1 - \[Rho])^8 - 
   6144000*Ech^7*r16*(1 - \[Rho])^8 + 50100*r17*(1 - \[Rho])^8 - 
   701400*Ech*r17*(1 - \[Rho])^8 + 4208400*Ech^2*r17*(1 - \[Rho])^8 - 
   14028000*Ech^3*r17*(1 - \[Rho])^8 + 28056000*Ech^4*r17*(1 - \[Rho])^8 - 
   33667200*Ech^5*r17*(1 - \[Rho])^8 + 22444800*Ech^6*r17*(1 - \[Rho])^8 - 
   6412800*Ech^7*r17*(1 - \[Rho])^8 - 114900*r18*(1 - \[Rho])^8 + 
   1608600*Ech*r18*(1 - \[Rho])^8 - 9651600*Ech^2*r18*(1 - \[Rho])^8 + 
   32172000*Ech^3*r18*(1 - \[Rho])^8 - 64344000*Ech^4*r18*(1 - \[Rho])^8 + 
   77212800*Ech^5*r18*(1 - \[Rho])^8 - 51475200*Ech^6*r18*(1 - \[Rho])^8 + 
   14707200*Ech^7*r18*(1 - \[Rho])^8 - 102525*r2*(1 - \[Rho])^8 + 
   1435350*Ech*r2*(1 - \[Rho])^8 - 8612100*Ech^2*r2*(1 - \[Rho])^8 + 
   28707000*Ech^3*r2*(1 - \[Rho])^8 - 57414000*Ech^4*r2*(1 - \[Rho])^8 + 
   68896800*Ech^5*r2*(1 - \[Rho])^8 - 45931200*Ech^6*r2*(1 - \[Rho])^8 + 
   13123200*Ech^7*r2*(1 - \[Rho])^8 - 50775*r3*(1 - \[Rho])^8 + 
   710850*Ech*r3*(1 - \[Rho])^8 - 4265100*Ech^2*r3*(1 - \[Rho])^8 + 
   14217000*Ech^3*r3*(1 - \[Rho])^8 - 28434000*Ech^4*r3*(1 - \[Rho])^8 + 
   34120800*Ech^5*r3*(1 - \[Rho])^8 - 22747200*Ech^6*r3*(1 - \[Rho])^8 + 
   6499200*Ech^7*r3*(1 - \[Rho])^8 + 136350*r4*(1 - \[Rho])^8 - 
   1908900*Ech*r4*(1 - \[Rho])^8 + 11453400*Ech^2*r4*(1 - \[Rho])^8 - 
   38178000*Ech^3*r4*(1 - \[Rho])^8 + 76356000*Ech^4*r4*(1 - \[Rho])^8 - 
   91627200*Ech^5*r4*(1 - \[Rho])^8 + 61084800*Ech^6*r4*(1 - \[Rho])^8 - 
   17452800*Ech^7*r4*(1 - \[Rho])^8 - 27600*r5*(1 - \[Rho])^8 + 
   386400*Ech*r5*(1 - \[Rho])^8 - 2318400*Ech^2*r5*(1 - \[Rho])^8 + 
   7728000*Ech^3*r5*(1 - \[Rho])^8 - 15456000*Ech^4*r5*(1 - \[Rho])^8 + 
   18547200*Ech^5*r5*(1 - \[Rho])^8 - 12364800*Ech^6*r5*(1 - \[Rho])^8 + 
   3532800*Ech^7*r5*(1 - \[Rho])^8 + 87900*r6*(1 - \[Rho])^8 - 
   1230600*Ech*r6*(1 - \[Rho])^8 + 7383600*Ech^2*r6*(1 - \[Rho])^8 - 
   24612000*Ech^3*r6*(1 - \[Rho])^8 + 49224000*Ech^4*r6*(1 - \[Rho])^8 - 
   59068800*Ech^5*r6*(1 - \[Rho])^8 + 39379200*Ech^6*r6*(1 - \[Rho])^8 - 
   11251200*Ech^7*r6*(1 - \[Rho])^8 - 29100*r7*(1 - \[Rho])^8 + 
   407400*Ech*r7*(1 - \[Rho])^8 - 2444400*Ech^2*r7*(1 - \[Rho])^8 + 
   8148000*Ech^3*r7*(1 - \[Rho])^8 - 16296000*Ech^4*r7*(1 - \[Rho])^8 + 
   19555200*Ech^5*r7*(1 - \[Rho])^8 - 13036800*Ech^6*r7*(1 - \[Rho])^8 + 
   3724800*Ech^7*r7*(1 - \[Rho])^8 - 35850*r8*(1 - \[Rho])^8 + 
   501900*Ech*r8*(1 - \[Rho])^8 - 3011400*Ech^2*r8*(1 - \[Rho])^8 + 
   10038000*Ech^3*r8*(1 - \[Rho])^8 - 20076000*Ech^4*r8*(1 - \[Rho])^8 + 
   24091200*Ech^5*r8*(1 - \[Rho])^8 - 16060800*Ech^6*r8*(1 - \[Rho])^8 + 
   4588800*Ech^7*r8*(1 - \[Rho])^8 + 29775*r9*(1 - \[Rho])^8 - 
   416850*Ech*r9*(1 - \[Rho])^8 + 2501100*Ech^2*r9*(1 - \[Rho])^8 - 
   8337000*Ech^3*r9*(1 - \[Rho])^8 + 16674000*Ech^4*r9*(1 - \[Rho])^8 - 
   20008800*Ech^5*r9*(1 - \[Rho])^8 + 13339200*Ech^6*r9*(1 - \[Rho])^8 - 
   3811200*Ech^7*r9*(1 - \[Rho])^8 - 420*(-1 + 2*Ech)^7*
    (-2770*r11 - 6970*r12 + 5830*r13 + 1180*r14 - 120*r15 + 2920*r16 + 
     2100*r17 - 2780*r18 + 1926*r2 + 3626*r3 + 2276*r4 - 2992*r5 - 3892*r6 + 
     3908*r7 - 2480*r8 + 8050*r9 - 5*r10*(-890 + 2451*(1 - \[Rho]) - 
       1590*(1 - \[Rho])^2 + 375*(1 - \[Rho])^3) + 
     r1*(-704 + 5844*(1 - \[Rho]) - 6450*(1 - \[Rho])^2 + 
       2250*(1 - \[Rho])^3) + 6735*r11*(1 - \[Rho]) + 
     12195*r12*(1 - \[Rho]) - 10785*r13*(1 - \[Rho]) - 
     4410*r14*(1 - \[Rho]) + 5460*r15*(1 - \[Rho]) - 1740*r16*(1 - \[Rho]) - 
     2730*r17*(1 - \[Rho]) - 570*r18*(1 - \[Rho]) - 14061*r2*(1 - \[Rho]) + 
     4089*r3*(1 - \[Rho]) - 5886*r4*(1 - \[Rho]) + 7512*r5*(1 - \[Rho]) + 
     1362*r6*(1 - \[Rho]) - 4338*r7*(1 - \[Rho]) + 6540*r8*(1 - \[Rho]) - 
     13995*r9*(1 - \[Rho]) - 5550*r11*(1 - \[Rho])^2 - 
     7950*r12*(1 - \[Rho])^2 + 6750*r13*(1 - \[Rho])^2 + 
     6000*r14*(1 - \[Rho])^2 - 4050*r15*(1 - \[Rho])^2 - 
     750*r16*(1 - \[Rho])^2 + 450*r17*(1 - \[Rho])^2 + 
     2700*r18*(1 - \[Rho])^2 + 9750*r2*(1 - \[Rho])^2 - 
     6750*r3*(1 - \[Rho])^2 + 6000*r4*(1 - \[Rho])^2 - 
     3300*r5*(1 - \[Rho])^2 + 450*r6*(1 - \[Rho])^2 + 
     1950*r7*(1 - \[Rho])^2 - 6450*r8*(1 - \[Rho])^2 + 
     8550*r9*(1 - \[Rho])^2 + 1875*r11*(1 - \[Rho])^3 + 
     1875*r12*(1 - \[Rho])^3 - 1875*r13*(1 - \[Rho])^3 - 
     2250*r14*(1 - \[Rho])^3 - 1875*r2*(1 - \[Rho])^3 + 
     1875*r3*(1 - \[Rho])^3 - 2250*r4*(1 - \[Rho])^3 + 
     2250*r8*(1 - \[Rho])^3 - 1875*r9*(1 - \[Rho])^3)*\[Rho]*Log[1 - 2*Ech] + 
   420*(-1 + 2*Ech)^7*(-2770*r11 - 6970*r12 + 5830*r13 + 1180*r14 - 120*r15 + 
     2920*r16 + 2100*r17 - 2780*r18 + 1926*r2 + 3626*r3 + 2276*r4 - 2992*r5 - 
     3892*r6 + 3908*r7 - 2480*r8 + 8050*r9 - 
     5*r10*(-890 + 2451*(1 - \[Rho]) - 1590*(1 - \[Rho])^2 + 
       375*(1 - \[Rho])^3) + r1*(-704 + 5844*(1 - \[Rho]) - 
       6450*(1 - \[Rho])^2 + 2250*(1 - \[Rho])^3) + 6735*r11*(1 - \[Rho]) + 
     12195*r12*(1 - \[Rho]) - 10785*r13*(1 - \[Rho]) - 
     4410*r14*(1 - \[Rho]) + 5460*r15*(1 - \[Rho]) - 1740*r16*(1 - \[Rho]) - 
     2730*r17*(1 - \[Rho]) - 570*r18*(1 - \[Rho]) - 14061*r2*(1 - \[Rho]) + 
     4089*r3*(1 - \[Rho]) - 5886*r4*(1 - \[Rho]) + 7512*r5*(1 - \[Rho]) + 
     1362*r6*(1 - \[Rho]) - 4338*r7*(1 - \[Rho]) + 6540*r8*(1 - \[Rho]) - 
     13995*r9*(1 - \[Rho]) - 5550*r11*(1 - \[Rho])^2 - 
     7950*r12*(1 - \[Rho])^2 + 6750*r13*(1 - \[Rho])^2 + 
     6000*r14*(1 - \[Rho])^2 - 4050*r15*(1 - \[Rho])^2 - 
     750*r16*(1 - \[Rho])^2 + 450*r17*(1 - \[Rho])^2 + 
     2700*r18*(1 - \[Rho])^2 + 9750*r2*(1 - \[Rho])^2 - 
     6750*r3*(1 - \[Rho])^2 + 6000*r4*(1 - \[Rho])^2 - 
     3300*r5*(1 - \[Rho])^2 + 450*r6*(1 - \[Rho])^2 + 
     1950*r7*(1 - \[Rho])^2 - 6450*r8*(1 - \[Rho])^2 + 
     8550*r9*(1 - \[Rho])^2 + 1875*r11*(1 - \[Rho])^3 + 
     1875*r12*(1 - \[Rho])^3 - 1875*r13*(1 - \[Rho])^3 - 
     2250*r14*(1 - \[Rho])^3 - 1875*r2*(1 - \[Rho])^3 + 
     1875*r3*(1 - \[Rho])^3 - 2250*r4*(1 - \[Rho])^3 + 
     2250*r8*(1 - \[Rho])^3 - 1875*r9*(1 - \[Rho])^3)*\[Rho]*Log[\[Rho]])/
  (252000*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
 (-(((-80*m4 + 320*m5 - 60*m8 + 40*m2*(-20 + 28*(1 - \[Rho]) - 
         15*(1 - \[Rho])^2 + 3*(1 - \[Rho])^3) + 
       20*m3*(-8 + 18*(1 - \[Rho]) - 13*(1 - \[Rho])^2 + 3*(1 - \[Rho])^3) + 
       192*m1*(1 - \[Rho]) + 200*m4*(1 - \[Rho]) - 640*m5*(1 - \[Rho]) - 
       32*m6*(1 - \[Rho]) + 24*m7*(1 - \[Rho]) + 102*m8*(1 - \[Rho]) + 
       8*m9*(1 - \[Rho]) - 144*m1*(1 - \[Rho])^2 - 160*m4*(1 - \[Rho])^2 + 
       400*m5*(1 - \[Rho])^2 + 8*m6*(1 - \[Rho])^2 - 36*m7*(1 - \[Rho])^2 - 
       63*m8*(1 - \[Rho])^2 + 8*m9*(1 - \[Rho])^2 + 48*m1*(1 - \[Rho])^3 + 
       40*m4*(1 - \[Rho])^3 - 80*m5*(1 - \[Rho])^3 + 24*m6*(1 - \[Rho])^3 + 
       12*m7*(1 - \[Rho])^3 + 21*m8*(1 - \[Rho])^3 - 16*m9*(1 - \[Rho])^3)*
      (1 - \[Rho])^7)/\[Rho]^3) + 
   (12*(5*m2*(-1 - \[Rho])^2 - 3*m1*(1 - \[Rho])^2)*(-1 - \[Rho])*
     (1 - \[Rho])^6)/\[Rho]^2 - 
   ((1 - \[Rho])*(-720*m1*(-4200 + 21000*(1 - \[Rho]) - 
        42350*(1 - \[Rho])^2 + 43400*(1 - \[Rho])^3 - 23065*(1 - \[Rho])^4 + 
        5495*(1 - \[Rho])^5 - 250*(1 - \[Rho])^6 + 50*(1 - \[Rho])^7 - 
        36*(1 - \[Rho])^8 + 12*(1 - \[Rho])^9) + 
      80*m2*(18480 - 51240*(1 - \[Rho]) + 33880*(1 - \[Rho])^2 + 
        17640*(1 - \[Rho])^3 - 22764*(1 - \[Rho])^4 + 5614*(1 - \[Rho])^5 - 
        4458*(1 - \[Rho])^6 + 5520*(1 - \[Rho])^7 - 2027*(1 - \[Rho])^8 + 
        195*(1 - \[Rho])^9) - (2486400*m5 + 1559040*m6 - 1622880*m7 + 
        133560*m8 + 399840*m9 + 60*m4*(-39480 + 126840*(1 - \[Rho]) - 
          152390*(1 - \[Rho])^2 + 82250*(1 - \[Rho])^3 - 
          17731*(1 - \[Rho])^4 + 546*(1 - \[Rho])^5 + 176*(1 - \[Rho])^6 - 
          296*(1 - \[Rho])^7 + 85*(1 - \[Rho])^8) + 
        140*m3*(-3480 + 12600*(1 - \[Rho]) - 14030*(1 - \[Rho])^2 + 
          3970*(1 - \[Rho])^3 + 1249*(1 - \[Rho])^4 - 982*(1 - \[Rho])^5 + 
          1172*(1 - \[Rho])^6 - 784*(1 - \[Rho])^7 + 225*(1 - \[Rho])^8) - 
        7660800*m5*(1 - \[Rho]) - 1612800*m6*(1 - \[Rho]) + 
        5292000*m7*(1 - \[Rho]) + 189000*m8*(1 - \[Rho]) - 
        856800*m9*(1 - \[Rho]) + 8237600*m5*(1 - \[Rho])^2 - 
        4298560*m6*(1 - \[Rho])^2 - 6188280*m7*(1 - \[Rho])^2 - 
        1408890*m8*(1 - \[Rho])^2 + 569240*m9*(1 - \[Rho])^2 - 
        3371200*m5*(1 - \[Rho])^3 + 7478240*m6*(1 - \[Rho])^3 + 
        2984520*m7*(1 - \[Rho])^3 + 1791510*m8*(1 - \[Rho])^3 - 
        253960*m9*(1 - \[Rho])^3 + 259280*m5*(1 - \[Rho])^4 - 
        3398752*m6*(1 - \[Rho])^4 - 458556*m7*(1 - \[Rho])^4 - 
        772653*m8*(1 - \[Rho])^4 + 197708*m9*(1 - \[Rho])^4 + 
        70000*m5*(1 - \[Rho])^5 + 344176*m6*(1 - \[Rho])^5 - 
        3192*m7*(1 - \[Rho])^5 + 58254*m8*(1 - \[Rho])^5 - 
        39704*m9*(1 - \[Rho])^5 + 13360*m5*(1 - \[Rho])^6 - 
        182576*m6*(1 - \[Rho])^6 - 2688*m7*(1 - \[Rho])^6 - 
        8544*m8*(1 - \[Rho])^6 - 9296*m9*(1 - \[Rho])^6 + 
        25360*m5*(1 - \[Rho])^7 + 131632*m6*(1 - \[Rho])^7 + 
        5376*m7*(1 - \[Rho])^7 + 4488*m8*(1 - \[Rho])^7 + 
        3472*m9*(1 - \[Rho])^7 - 26400*m5*(1 - \[Rho])^8 - 
        43920*m6*(1 - \[Rho])^8 - 1260*m7*(1 - \[Rho])^8 - 
        3105*m8*(1 - \[Rho])^8 - 420*m9*(1 - \[Rho])^8)*\[Rho]))/
    (420*\[Rho]^3) + 
   (-134400*Ech^6*(16*m5 + 48*m6 + 16*m2*(-6 + 20*(1 - \[Rho]) - 
         22*(1 - \[Rho])^2 + 9*(1 - \[Rho])^3) + 
       4*m3*(-12 + 58*(1 - \[Rho]) - 80*(1 - \[Rho])^2 + 35*(1 - \[Rho])^3) + 
       32*m4*(1 - \[Rho]) - 144*m5*(1 - \[Rho]) - 288*m6*(1 - \[Rho]) + 
       6*m8*(1 - \[Rho]) - 80*m4*(1 - \[Rho])^2 + 288*m5*(1 - \[Rho])^2 + 
       352*m6*(1 - \[Rho])^2 - 12*m8*(1 - \[Rho])^2 + 16*m9*(1 - \[Rho])^2 + 
       44*m4*(1 - \[Rho])^3 - 136*m5*(1 - \[Rho])^3 - 120*m6*(1 - \[Rho])^3 + 
       4*m7*(1 - \[Rho])^3 + 5*m8*(1 - \[Rho])^3 - 12*m9*(1 - \[Rho])^3) - 
     35*(192*m4 - 576*m5 + 32*m6 + 96*m8 + 4*m2*(-280 + 790*(1 - \[Rho]) - 
         601*(1 - \[Rho])^2 + 252*(1 - \[Rho])^3) + 
       8*m3*(-36 + 338*(1 - \[Rho]) - 540*(1 - \[Rho])^2 + 
         255*(1 - \[Rho])^3) + 72*m1*(1 - \[Rho]) - 168*m4*(1 - \[Rho]) + 
       312*m5*(1 - \[Rho]) - 4728*m6*(1 - \[Rho]) - 306*m8*(1 - \[Rho]) + 
       320*m9*(1 - \[Rho]) - 108*m1*(1 - \[Rho])^2 - 660*m4*(1 - \[Rho])^2 + 
       2876*m5*(1 - \[Rho])^2 + 6708*m6*(1 - \[Rho])^2 + 
       192*m7*(1 - \[Rho])^2 + 237*m8*(1 - \[Rho])^2 - 
       144*m9*(1 - \[Rho])^2 + 48*m1*(1 - \[Rho])^3 + 488*m4*(1 - \[Rho])^3 - 
       1792*m5*(1 - \[Rho])^3 - 2304*m6*(1 - \[Rho])^3 - 
       24*m7*(1 - \[Rho])^3 - 66*m8*(1 - \[Rho])^3 - 88*m9*(1 - \[Rho])^3)*
      (2*Ech*(60 - 660*Ech + 2960*Ech^2 - 6840*Ech^3 + 8352*Ech^4 - 
         4704*Ech^5) + 60*(-1 + 2*Ech)^6*Log[1 - 2*Ech]) + 
     35*(296*m3 + 264*m4 - 1248*m5 - 2208*m6 + 24*m7 + 18*m8 + 264*m9 - 
       12*m1*(-24 + 66*(1 - \[Rho]) - 81*(1 - \[Rho])^2 + 
         32*(1 - \[Rho])^3) + 4*m2*(-568 + 1626*(1 - \[Rho]) - 
         871*(1 - \[Rho])^2 + 276*(1 - \[Rho])^3) + 2132*m3*(1 - \[Rho]) - 
       596*m4*(1 - \[Rho]) + 3320*m5*(1 - \[Rho]) - 3624*m6*(1 - \[Rho]) + 
       300*m7*(1 - \[Rho]) - 453*m8*(1 - \[Rho]) + 260*m9*(1 - \[Rho]) - 
       4200*m3*(1 - \[Rho])^2 - 468*m4*(1 - \[Rho])^2 + 
       1556*m5*(1 - \[Rho])^2 + 7836*m6*(1 - \[Rho])^2 + 
       264*m7*(1 - \[Rho])^2 + 489*m8*(1 - \[Rho])^2 - 
       456*m9*(1 - \[Rho])^2 + 2100*m3*(1 - \[Rho])^3 + 
       404*m4*(1 - \[Rho])^3 - 1696*m5*(1 - \[Rho])^3 - 
       2736*m6*(1 - \[Rho])^3 - 84*m7*(1 - \[Rho])^3 - 
       159*m8*(1 - \[Rho])^3 - 28*m9*(1 - \[Rho])^3)*
      (2*Ech*(420 - 4620*Ech + 20720*Ech^2 - 47880*Ech^3 + 58464*Ech^4 - 
         32928*Ech^5 + 3840*Ech^6) + 420*(-1 + 2*Ech)^6*Log[1 - 2*Ech]) - 
     14*(3800*m3 + 480*m4 - 2840*m5 - 20232*m6 + 1224*m7 - 1188*m8 + 
       2488*m9 - 252*m1*(-2 - 2*(1 - \[Rho]) - 5*(1 - \[Rho])^2 + 
         4*(1 - \[Rho])^3) + 20*m2*(-398 + 1622*(1 - \[Rho]) - 
         651*(1 - \[Rho])^2 + 168*(1 - \[Rho])^3) + 4700*m3*(1 - \[Rho]) - 
       2620*m4*(1 - \[Rho]) + 17800*m5*(1 - \[Rho]) + 1128*m6*(1 - \[Rho]) + 
       2724*m7*(1 - \[Rho]) - 303*m8*(1 - \[Rho]) - 2292*m9*(1 - \[Rho]) - 
       12600*m3*(1 - \[Rho])^2 - 2100*m4*(1 - \[Rho])^2 + 
       2100*m5*(1 - \[Rho])^2 + 22428*m6*(1 - \[Rho])^2 + 
       504*m7*(1 - \[Rho])^2 + 1197*m8*(1 - \[Rho])^2 - 
       1512*m9*(1 - \[Rho])^2 + 6300*m3*(1 - \[Rho])^3 + 
       1260*m4*(1 - \[Rho])^3 - 5040*m5*(1 - \[Rho])^3 - 
       8064*m6*(1 - \[Rho])^3 - 252*m7*(1 - \[Rho])^3 - 
       441*m8*(1 - \[Rho])^3 - 84*m9*(1 - \[Rho])^3)*
      (2*Ech*(840 - 9240*Ech + 41440*Ech^2 - 95760*Ech^3 + 116928*Ech^4 - 
         65856*Ech^5 + 7680*Ech^6 + 1920*Ech^7) + 840*(-1 + 2*Ech)^6*
        Log[1 - 2*Ech]) + 14*(3760*m3 - 120*m4 + 1000*m5 - 15016*m6 + 
       2352*m7 - 1194*m8 + 864*m9 + 12*m1*(134 + 54*(1 - \[Rho]) + 
         15*(1 - \[Rho])^2 - 28*(1 - \[Rho])^3) + 
       20*m2*(14 + 898*(1 - \[Rho]) - 253*(1 - \[Rho])^2 + 
         56*(1 - \[Rho])^3) + 140*m3*(1 - \[Rho]) - 2220*m4*(1 - \[Rho]) + 
       9000*m5*(1 - \[Rho]) + 7368*m6*(1 - \[Rho]) + 1764*m7*(1 - \[Rho]) + 
       477*m8*(1 - \[Rho]) - 3332*m9*(1 - \[Rho]) - 4200*m3*(1 - \[Rho])^2 - 
       780*m4*(1 - \[Rho])^2 - 20*m5*(1 - \[Rho])^2 + 
       7236*m6*(1 - \[Rho])^2 + 168*m7*(1 - \[Rho])^2 + 
       339*m8*(1 - \[Rho])^2 - 504*m9*(1 - \[Rho])^2 + 
       2100*m3*(1 - \[Rho])^3 + 420*m4*(1 - \[Rho])^3 - 
       1680*m5*(1 - \[Rho])^3 - 2688*m6*(1 - \[Rho])^3 - 
       84*m7*(1 - \[Rho])^3 - 147*m8*(1 - \[Rho])^3 - 28*m9*(1 - \[Rho])^3)*
      (2*Ech*(2520 - 27720*Ech + 124320*Ech^2 - 287280*Ech^3 + 350784*Ech^4 - 
         197568*Ech^5 + 23040*Ech^6 + 5760*Ech^7 + 2560*Ech^8) + 
       2520*(-1 + 2*Ech)^6*Log[1 - 2*Ech]) - 
     35*(1840*m3 - 420*m4 + 1260*m5 - 4956*m6 + 1872*m7 - 399*m8 - 976*m9 + 
       m1*(2004 + 144*(1 - \[Rho]) - 48*(1 - \[Rho])^3) + 
       20*m2*(187 + 264*(1 - \[Rho]) - 40*(1 - \[Rho])^2 + 
         8*(1 - \[Rho])^3) - 620*m3*(1 - \[Rho]) - 940*m4*(1 - \[Rho]) + 
       2080*m5*(1 - \[Rho]) + 3792*m6*(1 - \[Rho]) + 636*m7*(1 - \[Rho]) + 
       273*m8*(1 - \[Rho]) - 1628*m9*(1 - \[Rho]) - 600*m3*(1 - \[Rho])^2 - 
       120*m4*(1 - \[Rho])^2 - 80*m5*(1 - \[Rho])^2 + 
       1008*m6*(1 - \[Rho])^2 + 24*m7*(1 - \[Rho])^2 + 42*m8*(1 - \[Rho])^2 - 
       72*m9*(1 - \[Rho])^2 + 300*m3*(1 - \[Rho])^3 + 60*m4*(1 - \[Rho])^3 - 
       240*m5*(1 - \[Rho])^3 - 384*m6*(1 - \[Rho])^3 - 12*m7*(1 - \[Rho])^3 - 
       21*m8*(1 - \[Rho])^3 - 4*m9*(1 - \[Rho])^3)*
      (2*Ech*(2520 - 27720*Ech + 124320*Ech^2 - 287280*Ech^3 + 350784*Ech^4 - 
         197568*Ech^5 + 23040*Ech^6 + 5760*Ech^7 + 2560*Ech^8 + 1536*Ech^9) + 
       2520*(-1 + 2*Ech)^6*Log[1 - 2*Ech]) + 
     7*(1260*m1 + 440*m3 - 180*m4 + 340*m5 - 132*m6 + 744*m7 + 57*m8 - 
       872*m9 + 20*m2*(109 + 32*(1 - \[Rho])) - 160*m3*(1 - \[Rho]) - 
       160*m4*(1 - \[Rho]) + 160*m5*(1 - \[Rho]) + 672*m6*(1 - \[Rho]) + 
       96*m7*(1 - \[Rho]) + 48*m8*(1 - \[Rho]) - 288*m9*(1 - \[Rho]))*
      (2*Ech*(27720 - 304920*Ech + 1367520*Ech^2 - 3160080*Ech^3 + 
         3858624*Ech^4 - 2173248*Ech^5 + 253440*Ech^6 + 63360*Ech^7 + 
         28160*Ech^8 + 16896*Ech^9 + 12288*Ech^10) + 27720*(-1 + 2*Ech)^6*
        Log[1 - 2*Ech]) - 70*(84*m1 + 92*m2 + 8*m3 + 4*m4 + 12*m5 + 68*m6 + 
       24*m7 + 15*m8 - 40*m9)*(2*Ech*(27720 - 304920*Ech + 1367520*Ech^2 - 
         3160080*Ech^3 + 3858624*Ech^4 - 2173248*Ech^5 + 253440*Ech^6 + 
         63360*Ech^7 + 28160*Ech^8 + 16896*Ech^9 + 12288*Ech^10 + 
         10240*Ech^11) + 27720*(-1 + 2*Ech)^6*Log[1 - 2*Ech]) + 
     10*(12*m1 + 4*m2 + 4*m4 + 4*m5 + 12*m6 + 3*m8)*
      (2*Ech*(360360 - 3963960*Ech + 17777760*Ech^2 - 41081040*Ech^3 + 
         50162112*Ech^4 - 28252224*Ech^5 + 3294720*Ech^6 + 823680*Ech^7 + 
         366080*Ech^8 + 219648*Ech^9 + 159744*Ech^10 + 133120*Ech^11 + 
         122880*Ech^12) + 360360*(-1 + 2*Ech)^6*Log[1 - 2*Ech]))/
    (420*(-1 + 2*Ech)^6) + (-1160*m3 - 5640*m4 + 5920*m5 + 3712*m6 - 
     3864*m7 + 318*m8 + 952*m9 + 160*m2*(-22 + 6*(1 - \[Rho]) + 
       15*(1 - \[Rho])^2) + 2460*m3*(1 - \[Rho]) + 9660*m4*(1 - \[Rho]) - 
     9360*m5*(1 - \[Rho]) + 1728*m6*(1 - \[Rho]) + 6804*m7*(1 - \[Rho]) + 
     927*m8*(1 - \[Rho]) - 612*m9*(1 - \[Rho]) - 600*m3*(1 - \[Rho])^2 - 
     5400*m4*(1 - \[Rho])^2 + 3600*m5*(1 - \[Rho])^2 - 
     8880*m6*(1 - \[Rho])^2 - 3240*m7*(1 - \[Rho])^2 - 
     2070*m8*(1 - \[Rho])^2 + 120*m9*(1 - \[Rho])^2 - 300*m3*(1 - \[Rho])^3 + 
     900*m4*(1 - \[Rho])^3 + 3600*m6*(1 - \[Rho])^3 + 300*m7*(1 - \[Rho])^3 + 
     825*m8*(1 - \[Rho])^3 - 300*m9*(1 - \[Rho])^3 + 
     3600*m1*(-1 - \[Rho])*\[Rho]^2)*Log[\[Rho]])/(960*mb^4) + 
 (-6720*Ech*\[Rho]3D + 60480*Ech^2*\[Rho]3D - 210560*Ech^3*\[Rho]3D + 
   344960*Ech^4*\[Rho]3D - 245504*Ech^5*\[Rho]3D + 35840*Ech^6*\[Rho]3D + 
   48640*Ech^7*\[Rho]3D - 128000*Ech^8*\[Rho]3D + 332800*Ech^9*\[Rho]3D - 
   335872*Ech^10*\[Rho]3D + 92160*Ech^11*\[Rho]3D + 20480*Ech^12*\[Rho]3D + 
   3360*(1 - \[Rho])*\[Rho]3D - 21840*Ech*(1 - \[Rho])*\[Rho]3D + 
   28560*Ech^2*(1 - \[Rho])*\[Rho]3D + 99680*Ech^3*(1 - \[Rho])*\[Rho]3D - 
   334880*Ech^4*(1 - \[Rho])*\[Rho]3D + 322112*Ech^5*(1 - \[Rho])*\[Rho]3D - 
   80640*Ech^6*(1 - \[Rho])*\[Rho]3D + 8960*Ech^7*(1 - \[Rho])*\[Rho]3D - 
   179200*Ech^8*(1 - \[Rho])*\[Rho]3D + 179200*Ech^9*(1 - \[Rho])*\[Rho]3D - 
   57344*Ech^10*(1 - \[Rho])*\[Rho]3D - 4200*(1 - \[Rho])^2*\[Rho]3D + 
   37800*Ech*(1 - \[Rho])^2*\[Rho]3D - 130200*Ech^2*(1 - \[Rho])^2*\[Rho]3D + 
   204400*Ech^3*(1 - \[Rho])^2*\[Rho]3D - 120400*Ech^4*(1 - \[Rho])^2*
    \[Rho]3D - 19040*Ech^5*(1 - \[Rho])^2*\[Rho]3D + 
   40320*Ech^6*(1 - \[Rho])^2*\[Rho]3D + 22400*Ech^7*(1 - \[Rho])^2*
    \[Rho]3D + 17920*Ech^8*(1 - \[Rho])^2*\[Rho]3D - 
   17920*Ech^9*(1 - \[Rho])^2*\[Rho]3D + 280*(1 - \[Rho])^3*\[Rho]3D - 
   2800*Ech*(1 - \[Rho])^3*\[Rho]3D + 11200*Ech^2*(1 - \[Rho])^3*\[Rho]3D - 
   22400*Ech^3*(1 - \[Rho])^3*\[Rho]3D + 22400*Ech^4*(1 - \[Rho])^3*
    \[Rho]3D - 8960*Ech^5*(1 - \[Rho])^3*\[Rho]3D - 
   8960*Ech^6*(1 - \[Rho])^3*\[Rho]3D - 70*(1 - \[Rho])^4*\[Rho]3D + 
   700*Ech*(1 - \[Rho])^4*\[Rho]3D - 2800*Ech^2*(1 - \[Rho])^4*\[Rho]3D + 
   5600*Ech^3*(1 - \[Rho])^4*\[Rho]3D - 5600*Ech^4*(1 - \[Rho])^4*\[Rho]3D + 
   2240*Ech^5*(1 - \[Rho])^4*\[Rho]3D - 98*(1 - \[Rho])^5*\[Rho]3D + 
   980*Ech*(1 - \[Rho])^5*\[Rho]3D - 3920*Ech^2*(1 - \[Rho])^5*\[Rho]3D + 
   7840*Ech^3*(1 - \[Rho])^5*\[Rho]3D - 7840*Ech^4*(1 - \[Rho])^5*\[Rho]3D + 
   3136*Ech^5*(1 - \[Rho])^5*\[Rho]3D - 91*(1 - \[Rho])^6*\[Rho]3D + 
   910*Ech*(1 - \[Rho])^6*\[Rho]3D - 3640*Ech^2*(1 - \[Rho])^6*\[Rho]3D + 
   7280*Ech^3*(1 - \[Rho])^6*\[Rho]3D - 7280*Ech^4*(1 - \[Rho])^6*\[Rho]3D + 
   2912*Ech^5*(1 - \[Rho])^6*\[Rho]3D + 40*(1 - \[Rho])^7*\[Rho]3D - 
   400*Ech*(1 - \[Rho])^7*\[Rho]3D + 1600*Ech^2*(1 - \[Rho])^7*\[Rho]3D - 
   3200*Ech^3*(1 - \[Rho])^7*\[Rho]3D + 3200*Ech^4*(1 - \[Rho])^7*\[Rho]3D - 
   1280*Ech^5*(1 - \[Rho])^7*\[Rho]3D - 23040*Ech^7*\[Rho]3LS + 
   69120*Ech^8*\[Rho]3LS - 61440*Ech^9*\[Rho]3LS + 51200*Ech^10*\[Rho]3LS - 
   51200*Ech^11*\[Rho]3LS + 20480*Ech^12*\[Rho]3LS + 
   13440*Ech^6*(1 - \[Rho])*\[Rho]3LS - 80640*Ech^8*(1 - \[Rho])*\[Rho]3LS + 
   53760*Ech^9*(1 - \[Rho])*\[Rho]3LS - 26880*Ech^6*(1 - \[Rho])^2*
    \[Rho]3LS + 67200*Ech^7*(1 - \[Rho])^2*\[Rho]3LS - 
   26880*Ech^8*(1 - \[Rho])^2*\[Rho]3LS + 13440*Ech^6*(1 - \[Rho])^3*
    \[Rho]3LS - 44800*Ech^7*(1 - \[Rho])^3*\[Rho]3LS + 
   44800*Ech^8*(1 - \[Rho])^3*\[Rho]3LS - 17920*Ech^9*(1 - \[Rho])^3*
    \[Rho]3LS - 30*(1 - \[Rho])^7*\[Rho]3LS + 300*Ech*(1 - \[Rho])^7*
    \[Rho]3LS - 1200*Ech^2*(1 - \[Rho])^7*\[Rho]3LS + 
   2400*Ech^3*(1 - \[Rho])^7*\[Rho]3LS - 2400*Ech^4*(1 - \[Rho])^7*
    \[Rho]3LS + 960*Ech^5*(1 - \[Rho])^7*\[Rho]3LS + 
   420*(-1 + 2*Ech)^5*(8 - 14*(1 - \[Rho]) + 5*(1 - \[Rho])^2)*\[Rho]3D*
    Log[1 - 2*Ech] - 420*(-1 + 2*Ech)^5*(8 - 14*(1 - \[Rho]) + 
     5*(1 - \[Rho])^2)*\[Rho]3D*Log[\[Rho]])/(420*(-1 + 2*Ech)^5*mb^3)


==> anc/Results/ResultsHMom/H0.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(-8*Ech^3*m7*(160*Ech^5 + 5*(-1 + \[Rho])^3 + 10*Ech*(-1 + \[Rho])^2*
     (5 + \[Rho]) + 16*Ech^4*(-25 + 6*\[Rho]) + 
    Ech^2*(-200 + 204*\[Rho] + 6*\[Rho]^2 - 22*\[Rho]^3) + 
    4*Ech^3*(100 - 54*\[Rho] - 3*\[Rho]^2 + 3*\[Rho]^3)))/
  (15*(-1 + 2*Ech)^5*mb^4) + 
 (m9*(125 - 1370*Ech + 6080*Ech^2 - 13520*Ech^3 + 14960*Ech^4 - 8480*Ech^5 + 
    10880*Ech^6 - 20480*Ech^7 + 12800*Ech^8 - 240*\[Rho] + 2400*Ech*\[Rho] - 
    9600*Ech^2*\[Rho] + 19440*Ech^3*\[Rho] - 22560*Ech^4*\[Rho] + 
    21696*Ech^5*\[Rho] - 23424*Ech^6*\[Rho] + 13824*Ech^7*\[Rho] + 
    180*\[Rho]^2 - 1800*Ech*\[Rho]^2 + 7200*Ech^2*\[Rho]^2 - 
    15600*Ech^3*\[Rho]^2 + 19920*Ech^4*\[Rho]^2 - 14016*Ech^5*\[Rho]^2 + 
    4032*Ech^6*\[Rho]^2 - 80*\[Rho]^3 + 800*Ech*\[Rho]^3 - 
    3200*Ech^2*\[Rho]^3 + 7120*Ech^3*\[Rho]^3 - 7360*Ech^4*\[Rho]^3 + 
    3232*Ech^5*\[Rho]^3 - 192*Ech^6*\[Rho]^3 + 15*\[Rho]^4 - 
    150*Ech*\[Rho]^4 + 600*Ech^2*\[Rho]^4 - 1200*Ech^3*\[Rho]^4 + 
    1200*Ech^4*\[Rho]^4 - 480*Ech^5*\[Rho]^4 + 60*(-1 + 2*Ech)^5*
     Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^5*Log[\[Rho]]))/
  (90*(-1 + 2*Ech)^5*mb^4) + 
 (m3*(-13 + 154*Ech - 736*Ech^2 + 1816*Ech^3 - 2464*Ech^4 + 1888*Ech^5 - 
    1024*Ech^6 + 640*Ech^7 - 256*Ech^8 + 36*\[Rho] - 360*Ech*\[Rho] + 
    1440*Ech^2*\[Rho] - 2952*Ech^3*\[Rho] + 3120*Ech^4*\[Rho] - 
    1056*Ech^5*\[Rho] - 960*Ech^6*\[Rho] + 768*Ech^7*\[Rho] - 72*\[Rho]^2 + 
    720*Ech*\[Rho]^2 - 2880*Ech^2*\[Rho]^2 + 6360*Ech^3*\[Rho]^2 - 
    8160*Ech^4*\[Rho]^2 + 5424*Ech^5*\[Rho]^2 - 1440*Ech^6*\[Rho]^2 + 
    76*\[Rho]^3 - 760*Ech*\[Rho]^3 + 3040*Ech^2*\[Rho]^3 - 
    6920*Ech^3*\[Rho]^3 + 8720*Ech^4*\[Rho]^3 - 5648*Ech^5*\[Rho]^3 + 
    1440*Ech^6*\[Rho]^3 - 27*\[Rho]^4 + 270*Ech*\[Rho]^4 - 
    1080*Ech^2*\[Rho]^4 + 2160*Ech^3*\[Rho]^4 - 2160*Ech^4*\[Rho]^4 + 
    864*Ech^5*\[Rho]^4 - 12*(-1 + 2*Ech)^5*Log[1 - 2*Ech] + 
    12*(-1 + 2*Ech)^5*Log[\[Rho]]))/(9*(-1 + 2*Ech)^5*mb^4) + 
 (1 - 4*Ech + 4*Ech^2 - 16*Ech^3 + 80*Ech^4 - 128*Ech^5 + 64*Ech^6 - 
   8*\[Rho] + 32*Ech*\[Rho] - 32*Ech^2*\[Rho] + 16*Ech^3*\[Rho] - 
   64*Ech^4*\[Rho] + 64*Ech^5*\[Rho] + 24*Ech*\[Rho]^2 - 72*Ech^2*\[Rho]^2 + 
   48*Ech^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ech*\[Rho]^3 + 32*Ech^2*\[Rho]^3 - 
   16*Ech^3*\[Rho]^3 - \[Rho]^4 + 4*Ech*\[Rho]^4 - 4*Ech^2*\[Rho]^4 + 
   12*(1 - 2*Ech)^2*\[Rho]^2*Log[1 - 2*Ech] - 12*(1 - 2*Ech)^2*\[Rho]^2*
    Log[\[Rho]])/(1 - 2*Ech)^2 + 
 (\[Mu]2\[Pi]*(-3 + 24*Ech - 72*Ech^2 + 96*Ech^3 + 32*Ech^4 - 640*Ech^5 + 
    1920*Ech^6 - 2560*Ech^7 + 1280*Ech^8 + 24*\[Rho] - 192*Ech*\[Rho] + 
    576*Ech^2*\[Rho] - 768*Ech^3*\[Rho] + 384*Ech^4*\[Rho] - 
    72*Ech*\[Rho]^2 + 504*Ech^2*\[Rho]^2 - 1248*Ech^3*\[Rho]^2 + 
    1440*Ech^4*\[Rho]^2 - 768*Ech^5*\[Rho]^2 - 24*\[Rho]^3 + 
    192*Ech*\[Rho]^3 - 576*Ech^2*\[Rho]^3 + 768*Ech^3*\[Rho]^3 - 
    704*Ech^4*\[Rho]^3 + 256*Ech^5*\[Rho]^3 + 3*\[Rho]^4 - 24*Ech*\[Rho]^4 + 
    72*Ech^2*\[Rho]^4 - 96*Ech^3*\[Rho]^4 + 48*Ech^4*\[Rho]^4 - 
    36*(1 - 2*Ech)^4*\[Rho]^2*Log[1 - 2*Ech] + 36*(1 - 2*Ech)^4*\[Rho]^2*
     Log[\[Rho]]))/(6*(1 - 2*Ech)^4*mb^2) + 
 (\[Rho]3LS*(9 - 72*Ech + 216*Ech^2 - 288*Ech^3 + 160*Ech^4 - 128*Ech^5 + 
    384*Ech^6 - 512*Ech^7 + 256*Ech^8 - 24*\[Rho] + 192*Ech*\[Rho] - 
    576*Ech^2*\[Rho] + 768*Ech^3*\[Rho] - 384*Ech^4*\[Rho] + 72*\[Rho]^2 - 
    648*Ech*\[Rho]^2 + 2232*Ech^2*\[Rho]^2 - 3936*Ech^3*\[Rho]^2 + 
    3744*Ech^4*\[Rho]^2 - 1536*Ech^5*\[Rho]^2 - 72*\[Rho]^3 + 
    576*Ech*\[Rho]^3 - 1728*Ech^2*\[Rho]^3 + 2688*Ech^3*\[Rho]^3 - 
    1984*Ech^4*\[Rho]^3 + 512*Ech^5*\[Rho]^3 + 15*\[Rho]^4 - 
    120*Ech*\[Rho]^4 + 360*Ech^2*\[Rho]^4 - 480*Ech^3*\[Rho]^4 + 
    240*Ech^4*\[Rho]^4 - 36*(1 - 2*Ech)^4*\[Rho]^2*Log[1 - 2*Ech] + 
    36*(1 - 2*Ech)^4*\[Rho]^2*Log[\[Rho]]))/(6*(1 - 2*Ech)^4*mb^3) + 
 (m1*(5 - 60*Ech + 300*Ech^2 - 800*Ech^3 + 1280*Ech^4 - 1920*Ech^5 + 
    5120*Ech^6 - 12800*Ech^7 + 19200*Ech^8 - 15360*Ech^9 + 5120*Ech^10 - 
    40*\[Rho] + 480*Ech*\[Rho] - 2400*Ech^2*\[Rho] + 6400*Ech^3*\[Rho] - 
    9600*Ech^4*\[Rho] + 7680*Ech^5*\[Rho] - 2560*Ech^6*\[Rho] + 
    120*Ech*\[Rho]^2 - 1320*Ech^2*\[Rho]^2 + 5920*Ech^3*\[Rho]^2 - 
    13440*Ech^4*\[Rho]^2 + 18432*Ech^5*\[Rho]^2 - 16256*Ech^6*\[Rho]^2 + 
    6144*Ech^7*\[Rho]^2 + 40*\[Rho]^3 - 480*Ech*\[Rho]^3 + 
    2400*Ech^2*\[Rho]^3 - 6400*Ech^3*\[Rho]^3 + 9280*Ech^4*\[Rho]^3 - 
    11520*Ech^5*\[Rho]^3 + 7424*Ech^6*\[Rho]^3 - 2048*Ech^7*\[Rho]^3 - 
    5*\[Rho]^4 + 60*Ech*\[Rho]^4 - 300*Ech^2*\[Rho]^4 + 800*Ech^3*\[Rho]^4 - 
    1200*Ech^4*\[Rho]^4 + 960*Ech^5*\[Rho]^4 - 320*Ech^6*\[Rho]^4 + 
    60*(1 - 2*Ech)^6*\[Rho]^2*Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*\[Rho]^2*
     Log[\[Rho]]))/(40*(1 - 2*Ech)^6*mb^4) + 
 (\[Mu]2G*(9 - 54*Ech + 108*Ech^2 - 8*Ech^3 - 304*Ech^4 + 288*Ech^5 + 
    448*Ech^6 - 640*Ech^7 - 24*\[Rho] + 144*Ech*\[Rho] - 288*Ech^2*\[Rho] + 
    768*Ech^4*\[Rho] - 768*Ech^5*\[Rho] + 72*\[Rho]^2 - 504*Ech*\[Rho]^2 + 
    1224*Ech^2*\[Rho]^2 - 1296*Ech^3*\[Rho]^2 + 576*Ech^4*\[Rho]^2 - 
    72*\[Rho]^3 + 432*Ech*\[Rho]^3 - 864*Ech^2*\[Rho]^3 + 
    896*Ech^3*\[Rho]^3 - 320*Ech^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ech*\[Rho]^4 + 
    180*Ech^2*\[Rho]^4 - 120*Ech^3*\[Rho]^4 + 36*(-1 + 2*Ech)^3*\[Rho]^2*
     Log[1 - 2*Ech] - 36*(-1 + 2*Ech)^3*\[Rho]^2*Log[\[Rho]]))/
  (6*(-1 + 2*Ech)^3*mb^2) + 
 (m8*(-15 + 150*Ech - 600*Ech^2 + 880*Ech^3 + 1760*Ech^4 - 9920*Ech^5 + 
    16000*Ech^6 - 6400*Ech^7 - 8960*Ech^8 + 7680*Ech^9 + 120*\[Rho] - 
    1200*Ech*\[Rho] + 4800*Ech^2*\[Rho] - 8640*Ech^3*\[Rho] + 
    7680*Ech^4*\[Rho] - 10752*Ech^5*\[Rho] + 19968*Ech^6*\[Rho] - 
    12288*Ech^7*\[Rho] - 360*Ech*\[Rho]^2 + 3240*Ech^2*\[Rho]^2 - 
    10320*Ech^3*\[Rho]^2 + 15840*Ech^4*\[Rho]^2 - 13248*Ech^5*\[Rho]^2 + 
    5376*Ech^6*\[Rho]^2 - 120*\[Rho]^3 + 1200*Ech*\[Rho]^3 - 
    4800*Ech^2*\[Rho]^3 + 8000*Ech^3*\[Rho]^3 - 15680*Ech^4*\[Rho]^3 + 
    14336*Ech^5*\[Rho]^3 - 5376*Ech^6*\[Rho]^3 + 15*\[Rho]^4 - 
    150*Ech*\[Rho]^4 + 600*Ech^2*\[Rho]^4 - 1200*Ech^3*\[Rho]^4 + 
    1200*Ech^4*\[Rho]^4 - 480*Ech^5*\[Rho]^4 + 180*(-1 + 2*Ech)^5*\[Rho]^2*
     Log[1 - 2*Ech] - 180*(-1 + 2*Ech)^5*\[Rho]^2*Log[\[Rho]]))/
  (480*(-1 + 2*Ech)^5*mb^4) + 
 (m4*(67 - 766*Ech + 3544*Ech^2 - 8432*Ech^3 + 10848*Ech^4 - 7616*Ech^5 + 
    3968*Ech^6 - 2816*Ech^7 + 768*Ech^8 + 512*Ech^9 - 56*\[Rho] + 
    560*Ech*\[Rho] - 2240*Ech^2*\[Rho] + 4416*Ech^3*\[Rho] - 
    4608*Ech^4*\[Rho] + 3584*Ech^5*\[Rho] - 3584*Ech^6*\[Rho] + 
    2048*Ech^7*\[Rho] - 48*\[Rho]^2 + 456*Ech*\[Rho]^2 - 
    1704*Ech^2*\[Rho]^2 + 3920*Ech^3*\[Rho]^2 - 5408*Ech^4*\[Rho]^2 + 
    3392*Ech^5*\[Rho]^2 - 768*Ech^6*\[Rho]^2 + 56*\[Rho]^3 - 
    560*Ech*\[Rho]^3 + 2240*Ech^2*\[Rho]^3 - 5184*Ech^3*\[Rho]^3 + 
    6080*Ech^4*\[Rho]^3 - 3584*Ech^5*\[Rho]^3 + 768*Ech^6*\[Rho]^3 - 
    19*\[Rho]^4 + 190*Ech*\[Rho]^4 - 760*Ech^2*\[Rho]^4 + 
    1520*Ech^3*\[Rho]^4 - 1520*Ech^4*\[Rho]^4 + 608*Ech^5*\[Rho]^4 + 
    12*(-1 + 2*Ech)^5*(4 + \[Rho]^2)*Log[1 - 2*Ech] - 
    12*(-1 + 2*Ech)^5*(4 + \[Rho]^2)*Log[\[Rho]]))/(24*(-1 + 2*Ech)^5*mb^4) - 
 (2*r2*(-255 + 3570*Ech - 21420*Ech^2 + 71400*Ech^3 - 142800*Ech^4 + 
    171360*Ech^5 - 114240*Ech^6 + 32640*Ech^7 + 200*\[Rho] - 
    1750*Ech*\[Rho] + 3150*Ech^2*\[Rho] + 20620*Ech^3*\[Rho] - 
    132100*Ech^4*\[Rho] + 356440*Ech^5*\[Rho] - 572400*Ech^6*\[Rho] + 
    602400*Ech^7*\[Rho] - 431040*Ech^8*\[Rho] + 208000*Ech^9*\[Rho] - 
    65280*Ech^10*\[Rho] + 12800*Ech^11*\[Rho] - 100*\[Rho]^2 + 
    1400*Ech*\[Rho]^2 - 8400*Ech^2*\[Rho]^2 + 26120*Ech^3*\[Rho]^2 - 
    39080*Ech^4*\[Rho]^2 + 6096*Ech^5*\[Rho]^2 + 66688*Ech^6*\[Rho]^2 - 
    92032*Ech^7*\[Rho]^2 + 44160*Ech^8*\[Rho]^2 - 4352*Ech^9*\[Rho]^2 + 
    150*\[Rho]^3 - 2550*Ech*\[Rho]^3 + 18450*Ech^2*\[Rho]^3 - 
    68020*Ech^3*\[Rho]^3 + 141260*Ech^4*\[Rho]^3 - 180600*Ech^5*\[Rho]^3 + 
    154064*Ech^6*\[Rho]^3 - 85216*Ech^7*\[Rho]^3 + 22656*Ech^8*\[Rho]^3 + 
    175*\[Rho]^4 - 2450*Ech*\[Rho]^4 + 14700*Ech^2*\[Rho]^4 - 
    56120*Ech^3*\[Rho]^4 + 137800*Ech^4*\[Rho]^4 - 205440*Ech^5*\[Rho]^4 + 
    188160*Ech^6*\[Rho]^4 - 98560*Ech^7*\[Rho]^4 + 22400*Ech^8*\[Rho]^4 - 
    170*\[Rho]^5 + 2380*Ech*\[Rho]^5 - 14280*Ech^2*\[Rho]^5 + 
    47600*Ech^3*\[Rho]^5 - 95200*Ech^4*\[Rho]^5 + 114240*Ech^5*\[Rho]^5 - 
    76160*Ech^6*\[Rho]^5 + 21760*Ech^7*\[Rho]^5 + 75*(-1 + 2*Ech)^7*\[Rho]*
     (-7 + 3*\[Rho]^2)*Log[1 - 2*Ech] - 75*(-1 + 2*Ech)^7*\[Rho]*
     (-7 + 3*\[Rho]^2)*Log[\[Rho]]))/(75*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
 (r15*(-80 + 960*Ech - 4800*Ech^2 + 12800*Ech^3 - 19200*Ech^4 + 15360*Ech^5 - 
    5120*Ech^6 + 375*\[Rho] - 4980*Ech*\[Rho] + 27780*Ech^2*\[Rho] - 
    84320*Ech^3*\[Rho] + 152640*Ech^4*\[Rho] - 178816*Ech^5*\[Rho] + 
    167168*Ech^6*\[Rho] - 157184*Ech^7*\[Rho] + 111872*Ech^8*\[Rho] - 
    29696*Ech^9*\[Rho] - 5120*Ech^10*\[Rho] - 200*\[Rho]^2 + 
    2400*Ech*\[Rho]^2 - 12000*Ech^2*\[Rho]^2 + 35200*Ech^3*\[Rho]^2 - 
    71680*Ech^4*\[Rho]^2 + 109056*Ech^5*\[Rho]^2 - 119808*Ech^6*\[Rho]^2 + 
    81920*Ech^7*\[Rho]^2 - 24576*Ech^8*\[Rho]^2 - 280*\[Rho]^3 + 
    3720*Ech*\[Rho]^3 - 20760*Ech^2*\[Rho]^3 + 60640*Ech^3*\[Rho]^3 - 
    102080*Ech^4*\[Rho]^3 + 105984*Ech^5*\[Rho]^3 - 67456*Ech^6*\[Rho]^3 + 
    19456*Ech^7*\[Rho]^3 + 120*\[Rho]^4 - 1440*Ech*\[Rho]^4 + 
    7200*Ech^2*\[Rho]^4 - 18560*Ech^3*\[Rho]^4 + 14400*Ech^4*\[Rho]^4 + 
    6912*Ech^5*\[Rho]^4 - 20224*Ech^6*\[Rho]^4 + 10240*Ech^7*\[Rho]^4 + 
    65*\[Rho]^5 - 780*Ech*\[Rho]^5 + 3900*Ech^2*\[Rho]^5 - 
    10400*Ech^3*\[Rho]^5 + 15600*Ech^4*\[Rho]^5 - 12480*Ech^5*\[Rho]^5 + 
    4160*Ech^6*\[Rho]^5 + 60*(1 - 2*Ech)^6*\[Rho]*(-4 + 3*\[Rho]^2)*
     Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*\[Rho]*(-4 + 3*\[Rho]^2)*Log[\[Rho]]))/
  (60*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
 (r17*(-385 + 5100*Ech - 28380*Ech^2 + 84640*Ech^3 - 136640*Ech^4 + 
    75904*Ech^5 + 139008*Ech^6 - 331264*Ech^7 + 285952*Ech^8 - 91136*Ech^9 - 
    5120*Ech^10 + 920*\[Rho] - 11040*Ech*\[Rho] + 55200*Ech^2*\[Rho] - 
    154240*Ech^3*\[Rho] + 268160*Ech^4*\[Rho] - 291328*Ech^5*\[Rho] + 
    170496*Ech^6*\[Rho] - 22528*Ech^7*\[Rho] - 16384*Ech^8*\[Rho] - 
    600*\[Rho]^2 + 7560*Ech*\[Rho]^2 - 39960*Ech^2*\[Rho]^2 + 
    119520*Ech^3*\[Rho]^2 - 216000*Ech^4*\[Rho]^2 + 232704*Ech^5*\[Rho]^2 - 
    140160*Ech^6*\[Rho]^2 + 36864*Ech^7*\[Rho]^2 - 440*\[Rho]^3 + 
    5280*Ech*\[Rho]^3 - 26400*Ech^2*\[Rho]^3 + 86400*Ech^3*\[Rho]^3 - 
    187840*Ech^4*\[Rho]^3 + 240384*Ech^5*\[Rho]^3 - 169728*Ech^6*\[Rho]^3 + 
    51200*Ech^7*\[Rho]^3 + 505*\[Rho]^4 - 6060*Ech*\[Rho]^4 + 
    30300*Ech^2*\[Rho]^4 - 80800*Ech^3*\[Rho]^4 + 121200*Ech^4*\[Rho]^4 - 
    96960*Ech^5*\[Rho]^4 + 32320*Ech^6*\[Rho]^4 + 
    60*(1 - 2*Ech)^6*(4 + 3*\[Rho]^2)*Log[1 - 2*Ech] - 
    60*(1 - 2*Ech)^6*(4 + 3*\[Rho]^2)*Log[\[Rho]]))/
  (120*(1 - 2*Ech)^6*mb^5) + 
 (\[Rho]3D*(-77 + 866*Ech - 3944*Ech^2 + 8912*Ech^3 - 8736*Ech^4 - 
    2496*Ech^5 + 14208*Ech^6 - 12032*Ech^7 + 2816*Ech^8 + 512*Ech^9 + 
    88*\[Rho] - 880*Ech*\[Rho] + 3520*Ech^2*\[Rho] - 6784*Ech^3*\[Rho] + 
    5248*Ech^4*\[Rho] + 1792*Ech^5*\[Rho] - 5120*Ech^6*\[Rho] + 
    2048*Ech^7*\[Rho] - 24*\[Rho]^2 + 312*Ech*\[Rho]^2 - 
    1608*Ech^2*\[Rho]^2 + 3920*Ech^3*\[Rho]^2 - 4896*Ech^4*\[Rho]^2 + 
    3264*Ech^5*\[Rho]^2 - 1024*Ech^6*\[Rho]^2 + 8*\[Rho]^3 - 
    80*Ech*\[Rho]^3 + 320*Ech^2*\[Rho]^3 - 384*Ech^3*\[Rho]^3 + 
    320*Ech^4*\[Rho]^3 - 128*Ech^5*\[Rho]^3 + 5*\[Rho]^4 - 50*Ech*\[Rho]^4 + 
    200*Ech^2*\[Rho]^4 - 400*Ech^3*\[Rho]^4 + 400*Ech^4*\[Rho]^4 - 
    160*Ech^5*\[Rho]^4 - 12*(-1 + 2*Ech)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ech] + 
    12*(-1 + 2*Ech)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]))/
  (6*(-1 + 2*Ech)^5*mb^3) - 
 (r5*(2880 - 40320*Ech + 241920*Ech^2 - 806400*Ech^3 + 1612800*Ech^4 - 
    1935360*Ech^5 + 1290240*Ech^6 - 368640*Ech^7 + 2425*\[Rho] - 
    50750*Ech*\[Rho] + 422100*Ech^2*\[Rho] - 1908120*Ech^3*\[Rho] + 
    5308800*Ech^4*\[Rho] - 9757440*Ech^5*\[Rho] + 12595200*Ech^6*\[Rho] - 
    12134400*Ech^7*\[Rho] + 8759040*Ech^8*\[Rho] - 4006400*Ech^9*\[Rho] + 
    609280*Ech^10*\[Rho] + 153600*Ech^11*\[Rho] - 3000*\[Rho]^2 + 
    42000*Ech*\[Rho]^2 - 252000*Ech^2*\[Rho]^2 + 847680*Ech^3*\[Rho]^2 - 
    1864320*Ech^4*\[Rho]^2 + 3158784*Ech^5*\[Rho]^2 - 
    4489728*Ech^6*\[Rho]^2 + 4733952*Ech^7*\[Rho]^2 - 
    2949120*Ech^8*\[Rho]^2 + 786432*Ech^9*\[Rho]^2 - 9000*\[Rho]^3 + 
    131400*Ech*\[Rho]^3 - 826200*Ech^2*\[Rho]^3 + 3012720*Ech^3*\[Rho]^3 - 
    6869760*Ech^4*\[Rho]^3 + 9813120*Ech^5*\[Rho]^3 - 
    8621184*Ech^6*\[Rho]^3 + 4429056*Ech^7*\[Rho]^3 - 
    1007616*Ech^8*\[Rho]^3 + 8600*\[Rho]^4 - 120400*Ech*\[Rho]^4 + 
    722400*Ech^2*\[Rho]^4 - 2492480*Ech^3*\[Rho]^4 + 5252800*Ech^4*\[Rho]^4 - 
    6672000*Ech^5*\[Rho]^4 + 5008640*Ech^6*\[Rho]^4 - 
    1922560*Ech^7*\[Rho]^4 + 245760*Ech^8*\[Rho]^4 - 1905*\[Rho]^5 + 
    26670*Ech*\[Rho]^5 - 160020*Ech^2*\[Rho]^5 + 533400*Ech^3*\[Rho]^5 - 
    1066800*Ech^4*\[Rho]^5 + 1280160*Ech^5*\[Rho]^5 - 853440*Ech^6*\[Rho]^5 + 
    243840*Ech^7*\[Rho]^5 - 300*(-1 + 2*Ech)^7*\[Rho]*(-28 + 9*\[Rho]^2)*
     Log[1 - 2*Ech] + 300*(-1 + 2*Ech)^7*\[Rho]*(-28 + 9*\[Rho]^2)*
     Log[\[Rho]]))/(1800*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
 (r16*(240 - 2400*Ech + 9600*Ech^2 - 19200*Ech^3 + 19200*Ech^4 - 7680*Ech^5 - 
    2605*\[Rho] + 28450*Ech*\[Rho] - 125800*Ech^2*\[Rho] + 
    283600*Ech^3*\[Rho] - 334240*Ech^4*\[Rho] + 192832*Ech^5*\[Rho] - 
    80512*Ech^6*\[Rho] + 89344*Ech^7*\[Rho] - 46336*Ech^8*\[Rho] - 
    7680*Ech^9*\[Rho] + 2040*\[Rho]^2 - 20400*Ech*\[Rho]^2 + 
    81600*Ech^2*\[Rho]^2 - 151680*Ech^3*\[Rho]^2 + 96000*Ech^4*\[Rho]^2 + 
    69120*Ech^5*\[Rho]^2 - 109056*Ech^6*\[Rho]^2 + 33792*Ech^7*\[Rho]^2 + 
    840*\[Rho]^3 - 9480*Ech*\[Rho]^3 + 43320*Ech^2*\[Rho]^3 - 
    116400*Ech^3*\[Rho]^3 + 211680*Ech^4*\[Rho]^3 - 214848*Ech^5*\[Rho]^3 + 
    89088*Ech^6*\[Rho]^3 + 760*\[Rho]^4 - 7600*Ech*\[Rho]^4 + 
    30400*Ech^2*\[Rho]^4 - 103040*Ech^3*\[Rho]^4 + 180800*Ech^4*\[Rho]^4 - 
    164480*Ech^5*\[Rho]^4 + 61440*Ech^6*\[Rho]^4 - 1275*\[Rho]^5 + 
    12750*Ech*\[Rho]^5 - 51000*Ech^2*\[Rho]^5 + 102000*Ech^3*\[Rho]^5 - 
    102000*Ech^4*\[Rho]^5 + 40800*Ech^5*\[Rho]^5 + 
    60*(-1 + 2*Ech)^5*\[Rho]*(-20 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
    60*(-1 + 2*Ech)^5*\[Rho]*(-20 + 9*\[Rho]^2)*Log[\[Rho]]))/
  (360*(-1 + 2*Ech)^5*mb^5*\[Rho]) + 
 (r10*(180 - 2160*Ech + 10800*Ech^2 - 28800*Ech^3 + 43200*Ech^4 - 
    34560*Ech^5 + 11520*Ech^6 - 785*\[Rho] + 10620*Ech*\[Rho] - 
    60300*Ech^2*\[Rho] + 187680*Ech^3*\[Rho] - 355200*Ech^4*\[Rho] + 
    446208*Ech^5*\[Rho] - 434304*Ech^6*\[Rho] + 379392*Ech^7*\[Rho] - 
    258816*Ech^8*\[Rho] + 99328*Ech^9*\[Rho] - 15360*Ech^10*\[Rho] + 
    360*\[Rho]^2 - 4320*Ech*\[Rho]^2 + 21600*Ech^2*\[Rho]^2 - 
    66240*Ech^3*\[Rho]^2 + 164640*Ech^4*\[Rho]^2 - 341376*Ech^5*\[Rho]^2 + 
    479232*Ech^6*\[Rho]^2 - 370176*Ech^7*\[Rho]^2 + 118272*Ech^8*\[Rho]^2 + 
    540*\[Rho]^3 - 7560*Ech*\[Rho]^3 + 44280*Ech^2*\[Rho]^3 - 
    126240*Ech^3*\[Rho]^3 + 185760*Ech^4*\[Rho]^3 - 142272*Ech^5*\[Rho]^3 + 
    53760*Ech^6*\[Rho]^3 - 6912*Ech^7*\[Rho]^3 + 20*\[Rho]^4 - 
    240*Ech*\[Rho]^4 + 1200*Ech^2*\[Rho]^4 - 19520*Ech^3*\[Rho]^4 + 
    44160*Ech^4*\[Rho]^4 - 53952*Ech^5*\[Rho]^4 + 38144*Ech^6*\[Rho]^4 - 
    11520*Ech^7*\[Rho]^4 - 315*\[Rho]^5 + 3780*Ech*\[Rho]^5 - 
    18900*Ech^2*\[Rho]^5 + 50400*Ech^3*\[Rho]^5 - 75600*Ech^4*\[Rho]^5 + 
    60480*Ech^5*\[Rho]^5 - 20160*Ech^6*\[Rho]^5 - 60*(1 - 2*Ech)^6*\[Rho]*
     (-10 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*\[Rho]*
     (-10 + 9*\[Rho]^2)*Log[\[Rho]]))/(90*(1 - 2*Ech)^6*mb^5*\[Rho]) - 
 (r11*(60 - 720*Ech + 3600*Ech^2 - 9600*Ech^3 + 14400*Ech^4 - 11520*Ech^5 + 
    3840*Ech^6 - 1265*\[Rho] + 16380*Ech*\[Rho] - 89100*Ech^2*\[Rho] + 
    260640*Ech^3*\[Rho] - 428160*Ech^4*\[Rho] + 347904*Ech^5*\[Rho] - 
    16512*Ech^6*\[Rho] - 198144*Ech^7*\[Rho] + 122112*Ech^8*\[Rho] + 
    1024*Ech^9*\[Rho] - 15360*Ech^10*\[Rho] + 1440*\[Rho]^2 - 
    17280*Ech*\[Rho]^2 + 86400*Ech^2*\[Rho]^2 - 233280*Ech^3*\[Rho]^2 + 
    370080*Ech^4*\[Rho]^2 - 353664*Ech^5*\[Rho]^2 + 202752*Ech^6*\[Rho]^2 - 
    69120*Ech^7*\[Rho]^2 + 13824*Ech^8*\[Rho]^2 + 1380*\[Rho]^3 - 
    17640*Ech*\[Rho]^3 + 94680*Ech^2*\[Rho]^3 - 287520*Ech^3*\[Rho]^3 + 
    537120*Ech^4*\[Rho]^3 - 616896*Ech^5*\[Rho]^3 + 405504*Ech^6*\[Rho]^3 - 
    117504*Ech^7*\[Rho]^3 - 2380*\[Rho]^4 + 28560*Ech*\[Rho]^4 - 
    142800*Ech^2*\[Rho]^4 + 404800*Ech^3*\[Rho]^4 - 693120*Ech^4*\[Rho]^4 + 
    697152*Ech^5*\[Rho]^4 - 373504*Ech^6*\[Rho]^4 + 80640*Ech^7*\[Rho]^4 + 
    765*\[Rho]^5 - 9180*Ech*\[Rho]^5 + 45900*Ech^2*\[Rho]^5 - 
    122400*Ech^3*\[Rho]^5 + 183600*Ech^4*\[Rho]^5 - 146880*Ech^5*\[Rho]^5 + 
    48960*Ech^6*\[Rho]^5 - 60*(1 - 2*Ech)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
     Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
     Log[\[Rho]]))/(90*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
 (r3*(-3240 + 45360*Ech - 272160*Ech^2 + 907200*Ech^3 - 1814400*Ech^4 + 
    2177280*Ech^5 - 1451520*Ech^6 + 414720*Ech^7 + 4175*\[Rho] - 
    52450*Ech*\[Rho] + 272700*Ech^2*\[Rho] - 737640*Ech^3*\[Rho] + 
    1029600*Ech^4*\[Rho] - 502080*Ech^5*\[Rho] - 278400*Ech^6*\[Rho] - 
    172800*Ech^7*\[Rho] + 1370880*Ech^8*\[Rho] - 1292800*Ech^9*\[Rho] + 
    220160*Ech^10*\[Rho] + 153600*Ech^11*\[Rho] - 2400*\[Rho]^2 + 
    33600*Ech*\[Rho]^2 - 201600*Ech^2*\[Rho]^2 + 694560*Ech^3*\[Rho]^2 - 
    1616640*Ech^4*\[Rho]^2 + 2936448*Ech^5*\[Rho]^2 - 
    4409856*Ech^6*\[Rho]^2 + 4944384*Ech^7*\[Rho]^2 - 
    3409920*Ech^8*\[Rho]^2 + 1050624*Ech^9*\[Rho]^2 + 8100*\[Rho]^3 - 
    118800*Ech*\[Rho]^3 + 750600*Ech^2*\[Rho]^3 - 2709360*Ech^3*\[Rho]^3 + 
    6288480*Ech^4*\[Rho]^3 - 9792000*Ech^5*\[Rho]^3 + 
    9954432*Ech^6*\[Rho]^3 - 5937408*Ech^7*\[Rho]^3 + 
    1571328*Ech^8*\[Rho]^3 - 9800*\[Rho]^4 + 137200*Ech*\[Rho]^4 - 
    823200*Ech^2*\[Rho]^4 + 2831840*Ech^3*\[Rho]^4 - 6203200*Ech^4*\[Rho]^4 + 
    8710080*Ech^5*\[Rho]^4 - 7521920*Ech^6*\[Rho]^4 + 
    3608320*Ech^7*\[Rho]^4 - 729600*Ech^8*\[Rho]^4 + 3165*\[Rho]^5 - 
    44310*Ech*\[Rho]^5 + 265860*Ech^2*\[Rho]^5 - 886200*Ech^3*\[Rho]^5 + 
    1772400*Ech^4*\[Rho]^5 - 2126880*Ech^5*\[Rho]^5 + 
    1417920*Ech^6*\[Rho]^5 - 405120*Ech^7*\[Rho]^5 + 
    300*(-1 + 2*Ech)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
    300*(-1 + 2*Ech)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[\[Rho]]))/
  (450*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
 (m6*(-1285 + 13810*Ech - 60040*Ech^2 + 130960*Ech^3 - 135520*Ech^4 + 
    22720*Ech^5 + 68480*Ech^6 - 24320*Ech^7 - 37120*Ech^8 + 23040*Ech^9 + 
    1800*\[Rho] - 18000*Ech*\[Rho] + 72000*Ech^2*\[Rho] - 
    157440*Ech^3*\[Rho] + 243840*Ech^4*\[Rho] - 327936*Ech^5*\[Rho] + 
    313344*Ech^6*\[Rho] - 129024*Ech^7*\[Rho] + 1440*\[Rho]^2 - 
    15480*Ech*\[Rho]^2 + 67320*Ech^2*\[Rho]^2 - 150960*Ech^3*\[Rho]^2 + 
    181920*Ech^4*\[Rho]^2 - 110784*Ech^5*\[Rho]^2 + 27648*Ech^6*\[Rho]^2 - 
    3080*\[Rho]^3 + 30800*Ech*\[Rho]^3 - 123200*Ech^2*\[Rho]^3 + 
    275200*Ech^3*\[Rho]^3 - 370240*Ech^4*\[Rho]^3 + 258688*Ech^5*\[Rho]^3 - 
    73728*Ech^6*\[Rho]^3 + 1125*\[Rho]^4 - 11250*Ech*\[Rho]^4 + 
    45000*Ech^2*\[Rho]^4 - 90000*Ech^3*\[Rho]^4 + 90000*Ech^4*\[Rho]^4 - 
    36000*Ech^5*\[Rho]^4 + 60*(-1 + 2*Ech)^5*(-8 + 9*\[Rho]^2)*
     Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^5*(-8 + 9*\[Rho]^2)*Log[\[Rho]]))/
  (360*(-1 + 2*Ech)^5*mb^4) + 
 (r18*(120 - 1440*Ech + 7200*Ech^2 - 19200*Ech^3 + 28800*Ech^4 - 
    23040*Ech^5 + 7680*Ech^6 - 1225*\[Rho] + 15660*Ech*\[Rho] - 
    84060*Ech^2*\[Rho] + 244320*Ech^3*\[Rho] - 417600*Ech^4*\[Rho] + 
    451200*Ech^5*\[Rho] - 399360*Ech^6*\[Rho] + 407040*Ech^7*\[Rho] - 
    326400*Ech^8*\[Rho] + 97280*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] + 
    600*\[Rho]^2 - 7200*Ech*\[Rho]^2 + 36000*Ech^2*\[Rho]^2 - 
    83520*Ech^3*\[Rho]^2 + 54720*Ech^4*\[Rho]^2 + 123648*Ech^5*\[Rho]^2 - 
    250368*Ech^6*\[Rho]^2 + 147456*Ech^7*\[Rho]^2 - 21504*Ech^8*\[Rho]^2 + 
    600*\[Rho]^3 - 8280*Ech*\[Rho]^3 + 47880*Ech^2*\[Rho]^3 - 
    157920*Ech^3*\[Rho]^3 + 337920*Ech^4*\[Rho]^3 - 472320*Ech^5*\[Rho]^3 + 
    382848*Ech^6*\[Rho]^3 - 132096*Ech^7*\[Rho]^3 + 1360*\[Rho]^4 - 
    16320*Ech*\[Rho]^4 + 81600*Ech^2*\[Rho]^4 - 266560*Ech^3*\[Rho]^4 + 
    557760*Ech^4*\[Rho]^4 - 689664*Ech^5*\[Rho]^4 + 471808*Ech^6*\[Rho]^4 - 
    138240*Ech^7*\[Rho]^4 - 1455*\[Rho]^5 + 17460*Ech*\[Rho]^5 - 
    87300*Ech^2*\[Rho]^5 + 232800*Ech^3*\[Rho]^5 - 349200*Ech^4*\[Rho]^5 + 
    279360*Ech^5*\[Rho]^5 - 93120*Ech^6*\[Rho]^5 - 
    60*(1 - 2*Ech)^6*\[Rho]*(-8 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 
    60*(1 - 2*Ech)^6*\[Rho]*(-8 + 9*\[Rho]^2)*Log[\[Rho]]))/
  (180*(1 - 2*Ech)^6*mb^5*\[Rho]) - 
 (r13*(120 - 1200*Ech + 4800*Ech^2 - 9600*Ech^3 + 9600*Ech^4 - 3840*Ech^5 - 
    935*\[Rho] + 9830*Ech*\[Rho] - 41720*Ech^2*\[Rho] + 89360*Ech^3*\[Rho] - 
    93920*Ech^4*\[Rho] + 24128*Ech^5*\[Rho] + 42112*Ech^6*\[Rho] - 
    35584*Ech^7*\[Rho] + 256*Ech^8*\[Rho] + 7680*Ech^9*\[Rho] + 
    1080*\[Rho]^2 - 10800*Ech*\[Rho]^2 + 43200*Ech^2*\[Rho]^2 - 
    88800*Ech^3*\[Rho]^2 + 106560*Ech^4*\[Rho]^2 - 86400*Ech^5*\[Rho]^2 + 
    51456*Ech^6*\[Rho]^2 - 18432*Ech^7*\[Rho]^2 + 1140*\[Rho]^3 - 
    12480*Ech*\[Rho]^3 + 55320*Ech^2*\[Rho]^3 - 135120*Ech^3*\[Rho]^3 + 
    184800*Ech^4*\[Rho]^3 - 141312*Ech^5*\[Rho]^3 + 47232*Ech^6*\[Rho]^3 - 
    2080*\[Rho]^4 + 20800*Ech*\[Rho]^4 - 83200*Ech^2*\[Rho]^4 + 
    187040*Ech^3*\[Rho]^4 - 233600*Ech^4*\[Rho]^4 + 148160*Ech^5*\[Rho]^4 - 
    36480*Ech^6*\[Rho]^4 + 675*\[Rho]^5 - 6750*Ech*\[Rho]^5 + 
    27000*Ech^2*\[Rho]^5 - 54000*Ech^3*\[Rho]^5 + 54000*Ech^4*\[Rho]^5 - 
    21600*Ech^5*\[Rho]^5 + 60*(-1 + 2*Ech)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
     Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
     Log[\[Rho]]))/(90*(-1 + 2*Ech)^5*mb^5*\[Rho]) - 
 (r4*(-1530 + 21420*Ech - 128520*Ech^2 + 428400*Ech^3 - 856800*Ech^4 + 
    1028160*Ech^5 - 685440*Ech^6 + 195840*Ech^7 + 3275*\[Rho] - 
    46150*Ech*\[Rho] + 279000*Ech^2*\[Rho] - 931680*Ech^3*\[Rho] + 
    1817400*Ech^4*\[Rho] - 1905360*Ech^5*\[Rho] + 458400*Ech^6*\[Rho] + 
    1339200*Ech^7*\[Rho] - 1741440*Ech^8*\[Rho] + 992000*Ech^9*\[Rho] - 
    340480*Ech^10*\[Rho] + 76800*Ech^11*\[Rho] - 1800*\[Rho]^2 + 
    25200*Ech*\[Rho]^2 - 151200*Ech^2*\[Rho]^2 + 503520*Ech^3*\[Rho]^2 - 
    1014480*Ech^4*\[Rho]^2 + 1284576*Ech^5*\[Rho]^2 - 
    1078272*Ech^6*\[Rho]^2 + 695808*Ech^7*\[Rho]^2 - 387840*Ech^8*\[Rho]^2 + 
    127488*Ech^9*\[Rho]^2 + 3600*\[Rho]^3 - 53100*Ech*\[Rho]^3 + 
    337500*Ech^2*\[Rho]^3 - 1242120*Ech^3*\[Rho]^3 + 2941560*Ech^4*\[Rho]^3 - 
    4621200*Ech^5*\[Rho]^3 + 4687584*Ech^6*\[Rho]^3 - 
    2776896*Ech^7*\[Rho]^3 + 731136*Ech^8*\[Rho]^3 - 5750*\[Rho]^4 + 
    80500*Ech*\[Rho]^4 - 483000*Ech^2*\[Rho]^4 + 1681280*Ech^3*\[Rho]^4 - 
    3701200*Ech^4*\[Rho]^4 + 5235360*Ech^5*\[Rho]^4 - 
    4571840*Ech^6*\[Rho]^4 + 2227840*Ech^7*\[Rho]^4 - 460800*Ech^8*\[Rho]^4 + 
    2205*\[Rho]^5 - 30870*Ech*\[Rho]^5 + 185220*Ech^2*\[Rho]^5 - 
    617400*Ech^3*\[Rho]^5 + 1234800*Ech^4*\[Rho]^5 - 1481760*Ech^5*\[Rho]^5 + 
    987840*Ech^6*\[Rho]^5 - 282240*Ech^7*\[Rho]^5 + 
    150*(-1 + 2*Ech)^7*\[Rho]*(1 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
    150*(-1 + 2*Ech)^7*\[Rho]*(1 + 9*\[Rho]^2)*Log[\[Rho]]))/
  (225*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
 (r8*(985 - 11340*Ech + 53820*Ech^2 - 128160*Ech^3 + 120000*Ech^4 + 
    149376*Ech^5 - 599808*Ech^6 + 781824*Ech^7 - 460032*Ech^8 + 50176*Ech^9 + 
    46080*Ech^10 - 3720*\[Rho] + 44640*Ech*\[Rho] - 223200*Ech^2*\[Rho] + 
    604800*Ech^3*\[Rho] - 938880*Ech^4*\[Rho] + 751104*Ech^5*\[Rho] - 
    102912*Ech^6*\[Rho] - 276480*Ech^7*\[Rho] + 147456*Ech^8*\[Rho] + 
    720*\[Rho]^2 - 7560*Ech*\[Rho]^2 + 31320*Ech^2*\[Rho]^2 - 
    65760*Ech^3*\[Rho]^2 - 14400*Ech^4*\[Rho]^2 + 301824*Ech^5*\[Rho]^2 - 
    417408*Ech^6*\[Rho]^2 + 184320*Ech^7*\[Rho]^2 + 5000*\[Rho]^3 - 
    60000*Ech*\[Rho]^3 + 300000*Ech^2*\[Rho]^3 - 872960*Ech^3*\[Rho]^3 + 
    1709760*Ech^4*\[Rho]^3 - 2049792*Ech^5*\[Rho]^3 + 
    1360640*Ech^6*\[Rho]^3 - 387072*Ech^7*\[Rho]^3 - 2985*\[Rho]^4 + 
    35820*Ech*\[Rho]^4 - 179100*Ech^2*\[Rho]^4 + 477600*Ech^3*\[Rho]^4 - 
    716400*Ech^4*\[Rho]^4 + 573120*Ech^5*\[Rho]^4 - 191040*Ech^6*\[Rho]^4 + 
    60*(1 - 2*Ech)^6*(4 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
    60*(1 - 2*Ech)^6*(4 + 9*\[Rho]^2)*Log[\[Rho]]))/
  (360*(1 - 2*Ech)^6*mb^5) + 
 (r1*(5635 - 81290*Ech + 504540*Ech^2 - 1793160*Ech^3 + 4224000*Ech^4 - 
    7703040*Ech^5 + 12602880*Ech^6 - 18017280*Ech^7 + 18597120*Ech^8 - 
    10995200*Ech^9 + 2237440*Ech^10 + 460800*Ech^11 + 4200*\[Rho] - 
    58800*Ech*\[Rho] + 352800*Ech^2*\[Rho] - 1008960*Ech^3*\[Rho] + 
    627840*Ech^4*\[Rho] + 4676352*Ech^5*\[Rho] - 15757824*Ech^6*\[Rho] + 
    23172096*Ech^7*\[Rho] - 17264640*Ech^8*\[Rho] + 5308416*Ech^9*\[Rho] + 
    13680*\[Rho]^2 - 196920*Ech*\[Rho]^2 + 1219320*Ech^2*\[Rho]^2 - 
    4795440*Ech^3*\[Rho]^2 + 12961920*Ech^4*\[Rho]^2 - 
    23587200*Ech^5*\[Rho]^2 + 27297408*Ech^6*\[Rho]^2 - 
    17924352*Ech^7*\[Rho]^2 + 5087232*Ech^8*\[Rho]^2 - 58600*\[Rho]^3 + 
    820400*Ech*\[Rho]^3 - 4922400*Ech^2*\[Rho]^3 + 17632960*Ech^3*\[Rho]^3 - 
    40395200*Ech^4*\[Rho]^3 + 60247680*Ech^5*\[Rho]^3 - 
    56116480*Ech^6*\[Rho]^3 + 29672960*Ech^7*\[Rho]^3 - 
    6819840*Ech^8*\[Rho]^3 + 35085*\[Rho]^4 - 491190*Ech*\[Rho]^4 + 
    2947140*Ech^2*\[Rho]^4 - 9823800*Ech^3*\[Rho]^4 + 
    19647600*Ech^4*\[Rho]^4 - 23577120*Ech^5*\[Rho]^4 + 
    15718080*Ech^6*\[Rho]^4 - 4490880*Ech^7*\[Rho]^4 + 
    300*(-1 + 2*Ech)^7*(4 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
    300*(-1 + 2*Ech)^7*(4 + 9*\[Rho]^2)*Log[\[Rho]]))/
  (1800*(-1 + 2*Ech)^7*mb^5) + 
 (r9*(60 - 720*Ech + 3600*Ech^2 - 9600*Ech^3 + 14400*Ech^4 - 11520*Ech^5 + 
    3840*Ech^6 + 95*\[Rho] - 1440*Ech*\[Rho] + 9000*Ech^2*\[Rho] - 
    30000*Ech^3*\[Rho] + 57960*Ech^4*\[Rho] - 69024*Ech^5*\[Rho] + 
    63072*Ech^6*\[Rho] - 62976*Ech^7*\[Rho] + 48768*Ech^8*\[Rho] - 
    8704*Ech^9*\[Rho] - 7680*Ech^10*\[Rho] - 300*\[Rho]^2 + 
    3600*Ech*\[Rho]^2 - 18000*Ech^2*\[Rho]^2 + 49440*Ech^3*\[Rho]^2 - 
    85920*Ech^4*\[Rho]^2 + 112128*Ech^5*\[Rho]^2 - 126336*Ech^6*\[Rho]^2 + 
    104448*Ech^7*\[Rho]^2 - 39936*Ech^8*\[Rho]^2 + 660*\[Rho]^3 - 
    8460*Ech*\[Rho]^3 + 45540*Ech^2*\[Rho]^3 - 137280*Ech^3*\[Rho]^3 + 
    255960*Ech^4*\[Rho]^3 - 299520*Ech^5*\[Rho]^3 + 203808*Ech^6*\[Rho]^3 - 
    61056*Ech^7*\[Rho]^3 - 680*\[Rho]^4 + 8160*Ech*\[Rho]^4 - 
    40800*Ech^2*\[Rho]^4 + 113360*Ech^3*\[Rho]^4 - 190320*Ech^4*\[Rho]^4 + 
    187296*Ech^5*\[Rho]^4 - 96704*Ech^6*\[Rho]^4 + 19584*Ech^7*\[Rho]^4 + 
    165*\[Rho]^5 - 1980*Ech*\[Rho]^5 + 9900*Ech^2*\[Rho]^5 - 
    26400*Ech^3*\[Rho]^5 + 39600*Ech^4*\[Rho]^5 - 31680*Ech^5*\[Rho]^5 + 
    10560*Ech^6*\[Rho]^5 - 30*(1 - 2*Ech)^6*\[Rho]*(5 + 9*\[Rho]^2)*
     Log[1 - 2*Ech] + 30*(1 - 2*Ech)^6*\[Rho]*(5 + 9*\[Rho]^2)*Log[\[Rho]]))/
  (45*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
 (r14*(30 - 360*Ech + 1800*Ech^2 - 4800*Ech^3 + 7200*Ech^4 - 5760*Ech^5 + 
    1920*Ech^6 + 65*\[Rho] - 1080*Ech*\[Rho] + 7200*Ech^2*\[Rho] - 
    25200*Ech^3*\[Rho] + 49080*Ech^4*\[Rho] - 47136*Ech^5*\[Rho] - 
    672*Ech^6*\[Rho] + 55296*Ech^7*\[Rho] - 64128*Ech^8*\[Rho] + 
    34304*Ech^9*\[Rho] - 7680*Ech^10*\[Rho] - 180*\[Rho]^2 + 
    2160*Ech*\[Rho]^2 - 10800*Ech^2*\[Rho]^2 + 29280*Ech^3*\[Rho]^2 - 
    47280*Ech^4*\[Rho]^2 + 47040*Ech^5*\[Rho]^2 - 28032*Ech^6*\[Rho]^2 + 
    8448*Ech^7*\[Rho]^2 - 768*Ech^8*\[Rho]^2 + 780*\[Rho]^3 - 
    9900*Ech*\[Rho]^3 + 52740*Ech^2*\[Rho]^3 - 157440*Ech^3*\[Rho]^3 + 
    292920*Ech^4*\[Rho]^3 - 342432*Ech^5*\[Rho]^3 + 229536*Ech^6*\[Rho]^3 - 
    67584*Ech^7*\[Rho]^3 - 1010*\[Rho]^4 + 12120*Ech*\[Rho]^4 - 
    60600*Ech^2*\[Rho]^4 + 170480*Ech^3*\[Rho]^4 - 294000*Ech^4*\[Rho]^4 + 
    300480*Ech^5*\[Rho]^4 - 164672*Ech^6*\[Rho]^4 + 36864*Ech^7*\[Rho]^4 + 
    315*\[Rho]^5 - 3780*Ech*\[Rho]^5 + 18900*Ech^2*\[Rho]^5 - 
    50400*Ech^3*\[Rho]^5 + 75600*Ech^4*\[Rho]^5 - 60480*Ech^5*\[Rho]^5 + 
    20160*Ech^6*\[Rho]^5 - 30*(1 - 2*Ech)^6*\[Rho]*(5 + 9*\[Rho]^2)*
     Log[1 - 2*Ech] + 30*(1 - 2*Ech)^6*\[Rho]*(5 + 9*\[Rho]^2)*Log[\[Rho]]))/
  (45*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
 (r12*(-180 + 2160*Ech - 10800*Ech^2 + 28800*Ech^3 - 43200*Ech^4 + 
    34560*Ech^5 - 11520*Ech^6 - 25*\[Rho] + 1260*Ech*\[Rho] - 
    12060*Ech^2*\[Rho] + 51360*Ech^3*\[Rho] - 117600*Ech^4*\[Rho] + 
    159360*Ech^5*\[Rho] - 157440*Ech^6*\[Rho] + 161280*Ech^7*\[Rho] - 
    134400*Ech^8*\[Rho] + 35840*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] + 
    480*\[Rho]^2 - 5760*Ech*\[Rho]^2 + 28800*Ech^2*\[Rho]^2 - 
    78720*Ech^3*\[Rho]^2 + 137760*Ech^4*\[Rho]^2 - 192384*Ech^5*\[Rho]^2 + 
    244224*Ech^6*\[Rho]^2 - 219648*Ech^7*\[Rho]^2 + 87552*Ech^8*\[Rho]^2 - 
    1980*\[Rho]^3 + 24840*Ech*\[Rho]^3 - 130680*Ech^2*\[Rho]^3 + 
    388320*Ech^3*\[Rho]^3 - 720000*Ech^4*\[Rho]^3 + 836928*Ech^5*\[Rho]^3 - 
    559488*Ech^6*\[Rho]^3 + 163584*Ech^7*\[Rho]^3 + 2500*\[Rho]^4 - 
    30000*Ech*\[Rho]^4 + 150000*Ech^2*\[Rho]^4 - 424960*Ech^3*\[Rho]^4 + 
    726720*Ech^4*\[Rho]^4 - 729408*Ech^5*\[Rho]^4 + 389632*Ech^6*\[Rho]^4 - 
    83712*Ech^7*\[Rho]^4 - 795*\[Rho]^5 + 9540*Ech*\[Rho]^5 - 
    47700*Ech^2*\[Rho]^5 + 127200*Ech^3*\[Rho]^5 - 190800*Ech^4*\[Rho]^5 + 
    152640*Ech^5*\[Rho]^5 - 50880*Ech^6*\[Rho]^5 + 
    60*(1 - 2*Ech)^6*\[Rho]*(8 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
    60*(1 - 2*Ech)^6*\[Rho]*(8 + 9*\[Rho]^2)*Log[\[Rho]]))/
  (90*(1 - 2*Ech)^6*mb^5*\[Rho]) - 
 (r6*(6480 - 90720*Ech + 544320*Ech^2 - 1814400*Ech^3 + 3628800*Ech^4 - 
    4354560*Ech^5 + 2903040*Ech^6 - 829440*Ech^7 - 14375*\[Rho] + 
    213250*Ech*\[Rho] - 1363500*Ech^2*\[Rho] + 4821480*Ech^3*\[Rho] - 
    9868800*Ech^4*\[Rho] + 10191360*Ech^5*\[Rho] + 691200*Ech^6*\[Rho] - 
    16435200*Ech^7*\[Rho] + 21507840*Ech^8*\[Rho] - 12915200*Ech^9*\[Rho] + 
    3066880*Ech^10*\[Rho] + 153600*Ech^11*\[Rho] + 6600*\[Rho]^2 - 
    92400*Ech*\[Rho]^2 + 554400*Ech^2*\[Rho]^2 - 1753920*Ech^3*\[Rho]^2 + 
    2810880*Ech^4*\[Rho]^2 - 969216*Ech^5*\[Rho]^2 - 4336128*Ech^6*\[Rho]^2 + 
    7959552*Ech^7*\[Rho]^2 - 5867520*Ech^8*\[Rho]^2 + 
    1708032*Ech^9*\[Rho]^2 + 5400*\[Rho]^3 - 70200*Ech*\[Rho]^3 + 
    383400*Ech^2*\[Rho]^3 - 1259280*Ech^3*\[Rho]^3 + 2730240*Ech^4*\[Rho]^3 - 
    3818880*Ech^5*\[Rho]^3 + 3206016*Ech^6*\[Rho]^3 - 
    1407744*Ech^7*\[Rho]^3 + 221184*Ech^8*\[Rho]^3 - 14200*\[Rho]^4 + 
    198800*Ech*\[Rho]^4 - 1192800*Ech^2*\[Rho]^4 + 4323520*Ech^3*\[Rho]^4 - 
    10203200*Ech^4*\[Rho]^4 + 15638400*Ech^5*\[Rho]^4 - 
    14882560*Ech^6*\[Rho]^4 + 8061440*Ech^7*\[Rho]^4 - 
    1904640*Ech^8*\[Rho]^4 + 10095*\[Rho]^5 - 141330*Ech*\[Rho]^5 + 
    847980*Ech^2*\[Rho]^5 - 2826600*Ech^3*\[Rho]^5 + 5653200*Ech^4*\[Rho]^5 - 
    6783840*Ech^5*\[Rho]^5 + 4522560*Ech^6*\[Rho]^5 - 
    1292160*Ech^7*\[Rho]^5 - 300*(-1 + 2*Ech)^7*\[Rho]*(20 + 9*\[Rho]^2)*
     Log[1 - 2*Ech] + 300*(-1 + 2*Ech)^7*\[Rho]*(20 + 9*\[Rho]^2)*
     Log[\[Rho]]))/(1800*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
 (r7*(720 - 10080*Ech + 60480*Ech^2 - 201600*Ech^3 + 403200*Ech^4 - 
    483840*Ech^5 + 322560*Ech^6 - 92160*Ech^7 - 175*\[Rho] + 
    19250*Ech*\[Rho] - 233100*Ech^2*\[Rho] + 1249320*Ech^3*\[Rho] - 
    3676800*Ech^4*\[Rho] + 6186240*Ech^5*\[Rho] - 5260800*Ech^6*\[Rho] + 
    230400*Ech^7*\[Rho] + 3874560*Ech^8*\[Rho] - 3289600*Ech^9*\[Rho] + 
    773120*Ech^10*\[Rho] + 153600*Ech^11*\[Rho] - 3000*\[Rho]^2 + 
    42000*Ech*\[Rho]^2 - 252000*Ech^2*\[Rho]^2 + 803520*Ech^3*\[Rho]^2 - 
    1390080*Ech^4*\[Rho]^2 + 1122816*Ech^5*\[Rho]^2 - 41472*Ech^6*\[Rho]^2 - 
    433152*Ech^7*\[Rho]^2 + 30720*Ech^8*\[Rho]^2 + 135168*Ech^9*\[Rho]^2 - 
    1800*\[Rho]^3 + 30600*Ech*\[Rho]^3 - 221400*Ech^2*\[Rho]^3 + 
    1002480*Ech^3*\[Rho]^3 - 2970240*Ech^4*\[Rho]^3 + 
    5700480*Ech^5*\[Rho]^3 - 6911616*Ech^6*\[Rho]^3 + 
    4825344*Ech^7*\[Rho]^3 - 1449984*Ech^8*\[Rho]^3 - 1400*\[Rho]^4 + 
    19600*Ech*\[Rho]^4 - 117600*Ech^2*\[Rho]^4 + 562880*Ech^3*\[Rho]^4 - 
    2094400*Ech^4*\[Rho]^4 + 4617600*Ech^5*\[Rho]^4 - 
    5815040*Ech^6*\[Rho]^4 + 3996160*Ech^7*\[Rho]^4 - 
    1167360*Ech^8*\[Rho]^4 + 5655*\[Rho]^5 - 79170*Ech*\[Rho]^5 + 
    475020*Ech^2*\[Rho]^5 - 1583400*Ech^3*\[Rho]^5 + 3166800*Ech^4*\[Rho]^5 - 
    3800160*Ech^5*\[Rho]^5 + 2533440*Ech^6*\[Rho]^5 - 723840*Ech^7*\[Rho]^5 - 
    300*(-1 + 2*Ech)^7*\[Rho]*(28 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 
    300*(-1 + 2*Ech)^7*\[Rho]*(28 + 9*\[Rho]^2)*Log[\[Rho]]))/
  (1800*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
 (m2*(-533 + 6588*Ech - 34092*Ech^2 + 93984*Ech^3 - 140928*Ech^4 + 
    86400*Ech^5 + 59904*Ech^6 - 155136*Ech^7 + 122112*Ech^8 - 41984*Ech^9 + 
    3072*Ech^10 + 1032*\[Rho] - 12384*Ech*\[Rho] + 61920*Ech^2*\[Rho] - 
    162816*Ech^3*\[Rho] + 227712*Ech^4*\[Rho] - 127488*Ech^5*\[Rho] - 
    62976*Ech^6*\[Rho] + 122880*Ech^7*\[Rho] - 49152*Ech^8*\[Rho] - 
    720*\[Rho]^2 + 9288*Ech*\[Rho]^2 - 50328*Ech^2*\[Rho]^2 + 
    143328*Ech^3*\[Rho]^2 - 233472*Ech^4*\[Rho]^2 + 221184*Ech^5*\[Rho]^2 - 
    113280*Ech^6*\[Rho]^2 + 24576*Ech^7*\[Rho]^2 + 56*\[Rho]^3 - 
    672*Ech*\[Rho]^3 + 3360*Ech^2*\[Rho]^3 - 2048*Ech^3*\[Rho]^3 - 
    9024*Ech^4*\[Rho]^3 + 28416*Ech^5*\[Rho]^3 - 30976*Ech^6*\[Rho]^3 + 
    12288*Ech^7*\[Rho]^3 + 165*\[Rho]^4 - 1980*Ech*\[Rho]^4 + 
    9900*Ech^2*\[Rho]^4 - 26400*Ech^3*\[Rho]^4 + 39600*Ech^4*\[Rho]^4 - 
    31680*Ech^5*\[Rho]^4 + 10560*Ech^6*\[Rho]^4 + 
    12*(1 - 2*Ech)^6*(8 + 27*\[Rho]^2)*Log[1 - 2*Ech] - 
    12*(1 - 2*Ech)^6*(8 + 27*\[Rho]^2)*Log[\[Rho]]))/
  (72*(1 - 2*Ech)^6*mb^4) + 
 (m5*(397 - 4354*Ech + 19336*Ech^2 - 42640*Ech^3 + 42208*Ech^4 + 1088*Ech^5 - 
    34688*Ech^6 + 18176*Ech^7 + 256*Ech^8 + 1536*Ech^9 - 744*\[Rho] + 
    7440*Ech*\[Rho] - 29760*Ech^2*\[Rho] + 58368*Ech^3*\[Rho] - 
    51840*Ech^4*\[Rho] + 5376*Ech^5*\[Rho] + 18432*Ech^6*\[Rho] - 
    6144*Ech^7*\[Rho] + 1008*\[Rho]^2 - 10728*Ech*\[Rho]^2 + 
    46152*Ech^2*\[Rho]^2 - 106704*Ech^3*\[Rho]^2 + 141024*Ech^4*\[Rho]^2 - 
    100416*Ech^5*\[Rho]^2 + 30720*Ech^6*\[Rho]^2 - 856*\[Rho]^3 + 
    8560*Ech*\[Rho]^3 - 34240*Ech^2*\[Rho]^3 + 75008*Ech^3*\[Rho]^3 - 
    86720*Ech^4*\[Rho]^3 + 48512*Ech^5*\[Rho]^3 - 9216*Ech^6*\[Rho]^3 + 
    195*\[Rho]^4 - 1950*Ech*\[Rho]^4 + 7800*Ech^2*\[Rho]^4 - 
    15600*Ech^3*\[Rho]^4 + 15600*Ech^4*\[Rho]^4 - 6240*Ech^5*\[Rho]^4 + 
    12*(-1 + 2*Ech)^5*(16 + 27*\[Rho]^2)*Log[1 - 2*Ech] - 
    12*(-1 + 2*Ech)^5*(16 + 27*\[Rho]^2)*Log[\[Rho]]))/
  (72*(-1 + 2*Ech)^5*mb^4)


==> anc/Results/ResultsHMom/H1.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
   (1 - 4*Ech + 4*Ech^2 - 16*Ech^3 + 80*Ech^4 - 128*Ech^5 + 64*Ech^6 - 
    8*\[Rho] + 32*Ech*\[Rho] - 32*Ech^2*\[Rho] + 16*Ech^3*\[Rho] - 
    64*Ech^4*\[Rho] + 64*Ech^5*\[Rho] + 24*Ech*\[Rho]^2 - 72*Ech^2*\[Rho]^2 + 
    48*Ech^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ech*\[Rho]^3 + 32*Ech^2*\[Rho]^3 - 
    16*Ech^3*\[Rho]^3 - \[Rho]^4 + 4*Ech*\[Rho]^4 - 4*Ech^2*\[Rho]^4 + 
    12*(1 - 2*Ech)^2*\[Rho]^2*Log[1 - 2*Ech] - 12*(1 - 2*Ech)^2*\[Rho]^2*
     Log[\[Rho]]))/(1 - 2*Ech)^2 - 
 (\[CapitalLambda]bh*(-3 + 18*Ech - 36*Ech^2 + 24*Ech^3 + 80*Ech^4 - 
    544*Ech^5 + 1344*Ech^6 - 1408*Ech^7 + 512*Ech^8 + 45*\[Rho] - 
    270*Ech*\[Rho] + 540*Ech^2*\[Rho] - 360*Ech^3*\[Rho] - 80*Ech^4*\[Rho] + 
    480*Ech^5*\[Rho] - 960*Ech^6*\[Rho] + 640*Ech^7*\[Rho] + 240*\[Rho]^2 - 
    1800*Ech*\[Rho]^2 + 4680*Ech^2*\[Rho]^2 - 4560*Ech^3*\[Rho]^2 + 
    480*Ech^4*\[Rho]^2 + 960*Ech^5*\[Rho]^2 - 240*\[Rho]^3 + 
    1080*Ech*\[Rho]^3 - 1080*Ech^2*\[Rho]^3 - 720*Ech^3*\[Rho]^3 + 
    1120*Ech^4*\[Rho]^3 - 320*Ech^5*\[Rho]^3 - 45*\[Rho]^4 + 
    270*Ech*\[Rho]^4 - 540*Ech^2*\[Rho]^4 + 360*Ech^3*\[Rho]^4 - 
    160*Ech^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ech*\[Rho]^5 + 36*Ech^2*\[Rho]^5 - 
    24*Ech^3*\[Rho]^5 + 180*(-1 + 2*Ech)^3*\[Rho]^2*(1 + \[Rho])*
     Log[1 - 2*Ech] - 180*(-1 + 2*Ech)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]))/
  (10*(-1 + 2*Ech)^3) + 
 m7*((-8*Ech^3*(\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*
       (1 + \[Rho]))*(160*Ech^5 + 5*(-1 + \[Rho])^3 + 
      10*Ech*(-1 + \[Rho])^2*(5 + \[Rho]) + 16*Ech^4*(-25 + 6*\[Rho]) + 
      Ech^2*(-200 + 204*\[Rho] + 6*\[Rho]^2 - 22*\[Rho]^3) + 
      4*Ech^3*(100 - 54*\[Rho] - 3*\[Rho]^2 + 3*\[Rho]^3)))/
    (15*(-1 + 2*Ech)^5*mb^4) - (8*Ech^4*\[CapitalLambda]bh*
     (-512*Ech^6 + 64*Ech^7 - 5*(-1 + \[Rho])^3*(-1 + 3*\[Rho]) - 
      48*Ech^5*(-25 + 4*\[Rho]) - 16*Ech^4*(85 - 42*\[Rho] - 9*\[Rho]^2 + 
        \[Rho]^3) + Ech*(61 - 228*\[Rho] + 252*\[Rho]^2 - 76*\[Rho]^3 - 
        9*\[Rho]^4) + 12*Ech^2*(-26 + 56*\[Rho] - 21*\[Rho]^2 - 9*\[Rho]^3 + 
        2*\[Rho]^4) - 4*Ech^3*(-215 + 240*\[Rho] + 24*\[Rho]^2 - 
        32*\[Rho]^3 + 3*\[Rho]^4)))/(15*(1 - 2*Ech)^6*mb^4) + 
   ((1 + \[CapitalLambda]bh)*(-3 + 30*Ech - 120*Ech^2 + 240*Ech^3 - 
      160*Ech^4 - 736*Ech^5 + 3520*Ech^6 - 7680*Ech^7 + 8960*Ech^8 - 
      5120*Ech^9 + 1024*Ech^10 - 125*\[Rho] + 1370*Ech*\[Rho] - 
      6080*Ech^2*\[Rho] + 14080*Ech^3*\[Rho] - 18640*Ech^4*\[Rho] + 
      15520*Ech^5*\[Rho] - 9600*Ech^6*\[Rho] + 3840*Ech^7*\[Rho] + 
      160*\[Rho]^2 - 1480*Ech*\[Rho]^2 + 5320*Ech^2*\[Rho]^2 - 
      10000*Ech^3*\[Rho]^2 + 11440*Ech^4*\[Rho]^2 - 7840*Ech^5*\[Rho]^2 + 
      1216*Ech^6*\[Rho]^2 + 896*Ech^7*\[Rho]^2 + 1024*Ech^8*\[Rho]^2 - 
      60*\[Rho]^3 + 600*Ech*\[Rho]^3 - 2400*Ech^2*\[Rho]^3 + 
      5760*Ech^3*\[Rho]^3 - 7760*Ech^4*\[Rho]^3 + 4000*Ech^5*\[Rho]^3 - 
      64*Ech^6*\[Rho]^3 + 128*Ech^7*\[Rho]^3 + 35*\[Rho]^4 - 
      350*Ech*\[Rho]^4 + 1400*Ech^2*\[Rho]^4 - 3120*Ech^3*\[Rho]^4 + 
      3360*Ech^4*\[Rho]^4 - 1632*Ech^5*\[Rho]^4 + 192*Ech^6*\[Rho]^4 - 
      7*\[Rho]^5 + 70*Ech*\[Rho]^5 - 280*Ech^2*\[Rho]^5 + 
      560*Ech^3*\[Rho]^5 - 560*Ech^4*\[Rho]^5 + 224*Ech^5*\[Rho]^5 - 
      60*(-1 + 2*Ech)^5*\[Rho]*(1 + \[Rho])*Log[1 - 2*Ech] + 
      60*(-1 + 2*Ech)^5*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/
    (60*(-1 + 2*Ech)^5*mb^4)) + 
 \[Mu]2\[Pi]*(((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*
       (1 + \[Rho]))*(-3 + 24*Ech - 72*Ech^2 + 96*Ech^3 + 32*Ech^4 - 
      640*Ech^5 + 1920*Ech^6 - 2560*Ech^7 + 1280*Ech^8 + 24*\[Rho] - 
      192*Ech*\[Rho] + 576*Ech^2*\[Rho] - 768*Ech^3*\[Rho] + 
      384*Ech^4*\[Rho] - 72*Ech*\[Rho]^2 + 504*Ech^2*\[Rho]^2 - 
      1248*Ech^3*\[Rho]^2 + 1440*Ech^4*\[Rho]^2 - 768*Ech^5*\[Rho]^2 - 
      24*\[Rho]^3 + 192*Ech*\[Rho]^3 - 576*Ech^2*\[Rho]^3 + 
      768*Ech^3*\[Rho]^3 - 704*Ech^4*\[Rho]^3 + 256*Ech^5*\[Rho]^3 + 
      3*\[Rho]^4 - 24*Ech*\[Rho]^4 + 72*Ech^2*\[Rho]^4 - 96*Ech^3*\[Rho]^4 + 
      48*Ech^4*\[Rho]^4 - 36*(1 - 2*Ech)^4*\[Rho]^2*Log[1 - 2*Ech] + 
      36*(1 - 2*Ech)^4*\[Rho]^2*Log[\[Rho]]))/(6*(1 - 2*Ech)^4*mb^2) - 
   (\[CapitalLambda]bh*(9 - 90*Ech + 360*Ech^2 - 720*Ech^3 + 1120*Ech^4 - 
      5056*Ech^5 + 23680*Ech^6 - 62720*Ech^7 + 93440*Ech^8 - 74240*Ech^9 + 
      24576*Ech^10 - 135*\[Rho] + 1350*Ech*\[Rho] - 5400*Ech^2*\[Rho] + 
      10800*Ech^3*\[Rho] - 11200*Ech^4*\[Rho] + 8320*Ech^5*\[Rho] - 
      16000*Ech^6*\[Rho] + 32000*Ech^7*\[Rho] - 32000*Ech^8*\[Rho] + 
      12800*Ech^9*\[Rho] - 720*\[Rho]^2 + 8280*Ech*\[Rho]^2 - 
      38520*Ech^2*\[Rho]^2 + 91440*Ech^3*\[Rho]^2 - 114240*Ech^4*\[Rho]^2 + 
      65280*Ech^5*\[Rho]^2 - 1920*Ech^6*\[Rho]^2 - 11520*Ech^7*\[Rho]^2 + 
      720*\[Rho]^3 - 6120*Ech*\[Rho]^3 + 19080*Ech^2*\[Rho]^3 - 
      23760*Ech^3*\[Rho]^3 + 4160*Ech^4*\[Rho]^3 + 17920*Ech^5*\[Rho]^3 - 
      19840*Ech^6*\[Rho]^3 + 3840*Ech^7*\[Rho]^3 + 135*\[Rho]^4 - 
      1350*Ech*\[Rho]^4 + 5400*Ech^2*\[Rho]^4 - 10800*Ech^3*\[Rho]^4 + 
      10000*Ech^4*\[Rho]^4 - 7840*Ech^5*\[Rho]^4 + 2560*Ech^6*\[Rho]^4 - 
      9*\[Rho]^5 + 90*Ech*\[Rho]^5 - 360*Ech^2*\[Rho]^5 + 
      720*Ech^3*\[Rho]^5 - 720*Ech^4*\[Rho]^5 + 288*Ech^5*\[Rho]^5 - 
      540*(-1 + 2*Ech)^5*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ech] + 
      540*(-1 + 2*Ech)^5*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]))/
    (60*(-1 + 2*Ech)^5*mb^2) + ((1 + \[CapitalLambda]bh)*
     (-39 + 312*Ech - 936*Ech^2 + 1408*Ech^3 - 2144*Ech^4 + 6208*Ech^5 - 
      14464*Ech^6 + 20992*Ech^7 - 18176*Ech^8 + 7168*Ech^9 + 405*\[Rho] - 
      3240*Ech*\[Rho] + 9720*Ech^2*\[Rho] - 12640*Ech^3*\[Rho] + 
      3520*Ech^4*\[Rho] + 10880*Ech^5*\[Rho] - 19840*Ech^6*\[Rho] + 
      17920*Ech^7*\[Rho] - 6400*Ech^8*\[Rho] + 480*\[Rho]^2 - 
      5640*Ech*\[Rho]^2 + 24120*Ech^2*\[Rho]^2 - 48480*Ech^3*\[Rho]^2 + 
      48960*Ech^4*\[Rho]^2 - 28800*Ech^5*\[Rho]^2 + 17280*Ech^6*\[Rho]^2 - 
      7680*Ech^7*\[Rho]^2 - 960*\[Rho]^3 + 7320*Ech*\[Rho]^3 - 
      20520*Ech^2*\[Rho]^3 + 26720*Ech^3*\[Rho]^3 - 16960*Ech^4*\[Rho]^3 + 
      5120*Ech^5*\[Rho]^3 - 640*Ech^6*\[Rho]^3 + 135*\[Rho]^4 - 
      1080*Ech*\[Rho]^4 + 3240*Ech^2*\[Rho]^4 - 5120*Ech^3*\[Rho]^4 + 
      2960*Ech^4*\[Rho]^4 - 320*Ech^5*\[Rho]^4 - 21*\[Rho]^5 + 
      168*Ech*\[Rho]^5 - 504*Ech^2*\[Rho]^5 + 672*Ech^3*\[Rho]^5 - 
      336*Ech^4*\[Rho]^5 - 180*(1 - 2*Ech)^4*\[Rho]^2*(5 + \[Rho])*
       Log[1 - 2*Ech] + 180*(1 - 2*Ech)^4*\[Rho]^2*(5 + \[Rho])*Log[\[Rho]]))/
    (60*(1 - 2*Ech)^4*mb^2)) + 
 m1*(((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (5 - 60*Ech + 300*Ech^2 - 800*Ech^3 + 1280*Ech^4 - 1920*Ech^5 + 
      5120*Ech^6 - 12800*Ech^7 + 19200*Ech^8 - 15360*Ech^9 + 5120*Ech^10 - 
      40*\[Rho] + 480*Ech*\[Rho] - 2400*Ech^2*\[Rho] + 6400*Ech^3*\[Rho] - 
      9600*Ech^4*\[Rho] + 7680*Ech^5*\[Rho] - 2560*Ech^6*\[Rho] + 
      120*Ech*\[Rho]^2 - 1320*Ech^2*\[Rho]^2 + 5920*Ech^3*\[Rho]^2 - 
      13440*Ech^4*\[Rho]^2 + 18432*Ech^5*\[Rho]^2 - 16256*Ech^6*\[Rho]^2 + 
      6144*Ech^7*\[Rho]^2 + 40*\[Rho]^3 - 480*Ech*\[Rho]^3 + 
      2400*Ech^2*\[Rho]^3 - 6400*Ech^3*\[Rho]^3 + 9280*Ech^4*\[Rho]^3 - 
      11520*Ech^5*\[Rho]^3 + 7424*Ech^6*\[Rho]^3 - 2048*Ech^7*\[Rho]^3 - 
      5*\[Rho]^4 + 60*Ech*\[Rho]^4 - 300*Ech^2*\[Rho]^4 + 
      800*Ech^3*\[Rho]^4 - 1200*Ech^4*\[Rho]^4 + 960*Ech^5*\[Rho]^4 - 
      320*Ech^6*\[Rho]^4 + 60*(1 - 2*Ech)^6*\[Rho]^2*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^6*\[Rho]^2*Log[\[Rho]]))/(40*(1 - 2*Ech)^6*mb^4) - 
   (\[CapitalLambda]bh*(-3 + 42*Ech - 252*Ech^2 + 840*Ech^3 - 1600*Ech^4 + 
      384*Ech^5 + 12544*Ech^6 - 65024*Ech^7 + 188160*Ech^8 - 340480*Ech^9 + 
      379904*Ech^10 - 239616*Ech^11 + 65536*Ech^12 + 45*\[Rho] - 
      630*Ech*\[Rho] + 3780*Ech^2*\[Rho] - 12600*Ech^3*\[Rho] + 
      25120*Ech^4*\[Rho] - 29120*Ech^5*\[Rho] + 13440*Ech^6*\[Rho] + 
      16640*Ech^7*\[Rho] - 44800*Ech^8*\[Rho] + 53760*Ech^9*\[Rho] - 
      35840*Ech^10*\[Rho] + 10240*Ech^11*\[Rho] + 240*\[Rho]^2 - 
      3720*Ech*\[Rho]^2 + 24840*Ech^2*\[Rho]^2 - 92880*Ech^3*\[Rho]^2 + 
      210720*Ech^4*\[Rho]^2 - 296256*Ech^5*\[Rho]^2 + 250752*Ech^6*\[Rho]^2 - 
      105216*Ech^7*\[Rho]^2 - 4608*Ech^8*\[Rho]^2 + 15360*Ech^9*\[Rho]^2 - 
      240*\[Rho]^3 + 3000*Ech*\[Rho]^3 - 15480*Ech^2*\[Rho]^3 + 
      41520*Ech^3*\[Rho]^3 - 57440*Ech^4*\[Rho]^3 + 37824*Ech^5*\[Rho]^3 + 
      7040*Ech^6*\[Rho]^3 - 51968*Ech^7*\[Rho]^3 + 34304*Ech^8*\[Rho]^3 - 
      5120*Ech^9*\[Rho]^3 - 45*\[Rho]^4 + 630*Ech*\[Rho]^4 - 
      3780*Ech^2*\[Rho]^4 + 12600*Ech^3*\[Rho]^4 - 25360*Ech^4*\[Rho]^4 + 
      24800*Ech^5*\[Rho]^4 - 28224*Ech^6*\[Rho]^4 + 16256*Ech^7*\[Rho]^4 - 
      4096*Ech^8*\[Rho]^4 + 3*\[Rho]^5 - 42*Ech*\[Rho]^5 + 
      252*Ech^2*\[Rho]^5 - 840*Ech^3*\[Rho]^5 + 1680*Ech^4*\[Rho]^5 - 
      2016*Ech^5*\[Rho]^5 + 1344*Ech^6*\[Rho]^5 - 384*Ech^7*\[Rho]^5 + 
      180*(-1 + 2*Ech)^7*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ech] - 
      180*(-1 + 2*Ech)^7*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]))/
    (80*(-1 + 2*Ech)^7*mb^4) + ((1 + \[CapitalLambda]bh)*
     (39 - 468*Ech + 2340*Ech^2 - 5760*Ech^3 + 2560*Ech^4 + 35136*Ech^5 - 
      152832*Ech^6 + 362240*Ech^7 - 556800*Ech^8 + 552960*Ech^9 - 
      324608*Ech^10 + 86016*Ech^11 - 405*\[Rho] + 4860*Ech*\[Rho] - 
      24300*Ech^2*\[Rho] + 63840*Ech^3*\[Rho] - 85920*Ech^4*\[Rho] + 
      23040*Ech^5*\[Rho] + 113280*Ech^6*\[Rho] - 192000*Ech^7*\[Rho] + 
      126720*Ech^8*\[Rho] - 15360*Ech^9*\[Rho] - 15360*Ech^10*\[Rho] - 
      480*\[Rho]^2 + 7560*Ech*\[Rho]^2 - 48600*Ech^2*\[Rho]^2 + 
      165600*Ech^3*\[Rho]^2 - 333600*Ech^4*\[Rho]^2 + 430848*Ech^5*\[Rho]^2 - 
      386688*Ech^6*\[Rho]^2 + 247296*Ech^7*\[Rho]^2 - 105984*Ech^8*\[Rho]^2 + 
      30720*Ech^9*\[Rho]^2 + 960*\[Rho]^3 - 11160*Ech*\[Rho]^3 + 
      53640*Ech^2*\[Rho]^3 - 134880*Ech^3*\[Rho]^3 + 209120*Ech^4*\[Rho]^3 - 
      222336*Ech^5*\[Rho]^3 + 143232*Ech^6*\[Rho]^3 - 39424*Ech^7*\[Rho]^3 + 
      4608*Ech^8*\[Rho]^3 - 135*\[Rho]^4 + 1620*Ech*\[Rho]^4 - 
      8100*Ech^2*\[Rho]^4 + 21120*Ech^3*\[Rho]^4 - 43440*Ech^4*\[Rho]^4 + 
      38016*Ech^5*\[Rho]^4 - 16704*Ech^6*\[Rho]^4 + 2304*Ech^7*\[Rho]^4 + 
      21*\[Rho]^5 - 252*Ech*\[Rho]^5 + 1260*Ech^2*\[Rho]^5 - 
      3360*Ech^3*\[Rho]^5 + 5040*Ech^4*\[Rho]^5 - 4032*Ech^5*\[Rho]^5 + 
      1344*Ech^6*\[Rho]^5 + 180*(1 - 2*Ech)^6*\[Rho]^2*(5 + \[Rho])*
       Log[1 - 2*Ech] - 180*(1 - 2*Ech)^6*\[Rho]^2*(5 + \[Rho])*Log[\[Rho]]))/
    (240*(1 - 2*Ech)^6*mb^4)) + 
 m9*(((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (125 - 1370*Ech + 6080*Ech^2 - 13520*Ech^3 + 14960*Ech^4 - 8480*Ech^5 + 
      10880*Ech^6 - 20480*Ech^7 + 12800*Ech^8 - 240*\[Rho] + 
      2400*Ech*\[Rho] - 9600*Ech^2*\[Rho] + 19440*Ech^3*\[Rho] - 
      22560*Ech^4*\[Rho] + 21696*Ech^5*\[Rho] - 23424*Ech^6*\[Rho] + 
      13824*Ech^7*\[Rho] + 180*\[Rho]^2 - 1800*Ech*\[Rho]^2 + 
      7200*Ech^2*\[Rho]^2 - 15600*Ech^3*\[Rho]^2 + 19920*Ech^4*\[Rho]^2 - 
      14016*Ech^5*\[Rho]^2 + 4032*Ech^6*\[Rho]^2 - 80*\[Rho]^3 + 
      800*Ech*\[Rho]^3 - 3200*Ech^2*\[Rho]^3 + 7120*Ech^3*\[Rho]^3 - 
      7360*Ech^4*\[Rho]^3 + 3232*Ech^5*\[Rho]^3 - 192*Ech^6*\[Rho]^3 + 
      15*\[Rho]^4 - 150*Ech*\[Rho]^4 + 600*Ech^2*\[Rho]^4 - 
      1200*Ech^3*\[Rho]^4 + 1200*Ech^4*\[Rho]^4 - 480*Ech^5*\[Rho]^4 + 
      60*(-1 + 2*Ech)^5*Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^5*Log[\[Rho]]))/
    (90*(-1 + 2*Ech)^5*mb^4) - ((1 + \[CapitalLambda]bh)*
     (-3 + 30*Ech - 120*Ech^2 + 360*Ech^3 - 1360*Ech^4 + 4080*Ech^5 - 
      6240*Ech^6 + 2560*Ech^7 + 3840*Ech^8 - 3840*Ech^9 + 512*Ech^10 + 
      45*\[Rho] - 450*Ech*\[Rho] + 1800*Ech^2*\[Rho] - 3920*Ech^3*\[Rho] + 
      5840*Ech^4*\[Rho] - 6560*Ech^5*\[Rho] + 2560*Ech^6*\[Rho] + 
      5120*Ech^7*\[Rho] - 5120*Ech^8*\[Rho] + 70*\[Rho]^2 - 
      940*Ech*\[Rho]^2 + 4960*Ech^2*\[Rho]^2 - 13120*Ech^3*\[Rho]^2 + 
      18160*Ech^4*\[Rho]^2 - 12160*Ech^5*\[Rho]^2 + 2944*Ech^6*\[Rho]^2 - 
      256*Ech^7*\[Rho]^2 + 256*Ech^8*\[Rho]^2 - 150*\[Rho]^3 + 
      1500*Ech*\[Rho]^3 - 6000*Ech^2*\[Rho]^3 + 12480*Ech^3*\[Rho]^3 - 
      14000*Ech^4*\[Rho]^3 + 7200*Ech^5*\[Rho]^3 - 576*Ech^6*\[Rho]^3 - 
      128*Ech^7*\[Rho]^3 + 45*\[Rho]^4 - 450*Ech*\[Rho]^4 + 
      1800*Ech^2*\[Rho]^4 - 3880*Ech^3*\[Rho]^4 + 4240*Ech^4*\[Rho]^4 - 
      2128*Ech^5*\[Rho]^4 + 288*Ech^6*\[Rho]^4 - 7*\[Rho]^5 + 
      70*Ech*\[Rho]^5 - 280*Ech^2*\[Rho]^5 + 560*Ech^3*\[Rho]^5 - 
      560*Ech^4*\[Rho]^5 + 224*Ech^5*\[Rho]^5 + 120*(-1 + 2*Ech)^5*\[Rho]^2*
       Log[1 - 2*Ech] - 120*(-1 + 2*Ech)^5*\[Rho]^2*Log[\[Rho]]))/
    (30*(-1 + 2*Ech)^5*mb^4) - 
   (\[CapitalLambda]bh*(39 - 468*Ech + 2340*Ech^2 - 6240*Ech^3 + 8160*Ech^4 + 
      2976*Ech^5 - 29952*Ech^6 + 32640*Ech^7 + 34560*Ech^8 - 99840*Ech^9 + 
      64512*Ech^10 - 6144*Ech^11 + 905*\[Rho] - 11700*Ech*\[Rho] + 
      63540*Ech^2*\[Rho] - 186240*Ech^3*\[Rho] + 314640*Ech^4*\[Rho] - 
      298176*Ech^5*\[Rho] + 118464*Ech^6*\[Rho] + 69120*Ech^7*\[Rho] - 
      139776*Ech^8*\[Rho] + 75776*Ech^9*\[Rho] - 540*\[Rho]^2 + 
      4680*Ech*\[Rho]^2 - 12600*Ech^2*\[Rho]^2 - 2400*Ech^3*\[Rho]^2 + 
      78960*Ech^4*\[Rho]^2 - 171456*Ech^5*\[Rho]^2 + 172416*Ech^6*\[Rho]^2 - 
      91392*Ech^7*\[Rho]^2 + 23808*Ech^8*\[Rho]^2 - 480*\[Rho]^3 + 
      5760*Ech*\[Rho]^3 - 28800*Ech^2*\[Rho]^3 + 76800*Ech^3*\[Rho]^3 - 
      122160*Ech^4*\[Rho]^3 + 116928*Ech^5*\[Rho]^3 - 55296*Ech^6*\[Rho]^3 + 
      5376*Ech^7*\[Rho]^3 + 768*Ech^8*\[Rho]^3 + 85*\[Rho]^4 - 
      1020*Ech*\[Rho]^4 + 5100*Ech^2*\[Rho]^4 - 13600*Ech^3*\[Rho]^4 + 
      23520*Ech^4*\[Rho]^4 - 19488*Ech^5*\[Rho]^4 + 7168*Ech^6*\[Rho]^4 - 
      384*Ech^7*\[Rho]^4 - 9*\[Rho]^5 + 108*Ech*\[Rho]^5 - 
      540*Ech^2*\[Rho]^5 + 1440*Ech^3*\[Rho]^5 - 2160*Ech^4*\[Rho]^5 + 
      1728*Ech^5*\[Rho]^5 - 576*Ech^6*\[Rho]^5 - 60*(1 - 2*Ech)^6*\[Rho]*
       (7 + 15*\[Rho])*Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*\[Rho]*
       (7 + 15*\[Rho])*Log[\[Rho]]))/(180*(1 - 2*Ech)^6*mb^4)) + 
 m3*(((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (-13 + 154*Ech - 736*Ech^2 + 1816*Ech^3 - 2464*Ech^4 + 1888*Ech^5 - 
      1024*Ech^6 + 640*Ech^7 - 256*Ech^8 + 36*\[Rho] - 360*Ech*\[Rho] + 
      1440*Ech^2*\[Rho] - 2952*Ech^3*\[Rho] + 3120*Ech^4*\[Rho] - 
      1056*Ech^5*\[Rho] - 960*Ech^6*\[Rho] + 768*Ech^7*\[Rho] - 72*\[Rho]^2 + 
      720*Ech*\[Rho]^2 - 2880*Ech^2*\[Rho]^2 + 6360*Ech^3*\[Rho]^2 - 
      8160*Ech^4*\[Rho]^2 + 5424*Ech^5*\[Rho]^2 - 1440*Ech^6*\[Rho]^2 + 
      76*\[Rho]^3 - 760*Ech*\[Rho]^3 + 3040*Ech^2*\[Rho]^3 - 
      6920*Ech^3*\[Rho]^3 + 8720*Ech^4*\[Rho]^3 - 5648*Ech^5*\[Rho]^3 + 
      1440*Ech^6*\[Rho]^3 - 27*\[Rho]^4 + 270*Ech*\[Rho]^4 - 
      1080*Ech^2*\[Rho]^4 + 2160*Ech^3*\[Rho]^4 - 2160*Ech^4*\[Rho]^4 + 
      864*Ech^5*\[Rho]^4 - 12*(-1 + 2*Ech)^5*Log[1 - 2*Ech] + 
      12*(-1 + 2*Ech)^5*Log[\[Rho]]))/(9*(-1 + 2*Ech)^5*mb^4) - 
   ((1 + \[CapitalLambda]bh)*(111 - 1110*Ech + 4440*Ech^2 - 9040*Ech^3 + 
      10400*Ech^4 - 9184*Ech^5 + 9920*Ech^6 - 7680*Ech^7 + 1280*Ech^8 + 
      1024*Ech^10 + 425*\[Rho] - 5090*Ech*\[Rho] + 24560*Ech^2*\[Rho] - 
      60960*Ech^3*\[Rho] + 81360*Ech^4*\[Rho] - 53280*Ech^5*\[Rho] + 
      8320*Ech^6*\[Rho] + 8960*Ech^7*\[Rho] - 5120*Ech^8*\[Rho] - 
      1100*\[Rho]^2 + 11120*Ech*\[Rho]^2 - 45080*Ech^2*\[Rho]^2 + 
      93680*Ech^3*\[Rho]^2 - 102320*Ech^4*\[Rho]^2 + 43040*Ech^5*\[Rho]^2 + 
      24640*Ech^6*\[Rho]^2 - 35200*Ech^7*\[Rho]^2 + 10240*Ech^8*\[Rho]^2 + 
      960*\[Rho]^3 - 9600*Ech*\[Rho]^3 + 38400*Ech^2*\[Rho]^3 - 
      81920*Ech^3*\[Rho]^3 + 97360*Ech^4*\[Rho]^3 - 54560*Ech^5*\[Rho]^3 + 
      2880*Ech^6*\[Rho]^3 + 7040*Ech^7*\[Rho]^3 - 515*\[Rho]^4 + 
      5150*Ech*\[Rho]^4 - 20600*Ech^2*\[Rho]^4 + 45200*Ech^3*\[Rho]^4 - 
      53600*Ech^4*\[Rho]^4 + 31520*Ech^5*\[Rho]^4 - 6720*Ech^6*\[Rho]^4 + 
      119*\[Rho]^5 - 1190*Ech*\[Rho]^5 + 4760*Ech^2*\[Rho]^5 - 
      9520*Ech^3*\[Rho]^5 + 9520*Ech^4*\[Rho]^5 - 3808*Ech^5*\[Rho]^5 - 
      60*(-1 + 2*Ech)^5*(-7 + \[Rho])*\[Rho]*Log[1 - 2*Ech] + 
      60*(-1 + 2*Ech)^5*(-7 + \[Rho])*\[Rho]*Log[\[Rho]]))/
    (60*(-1 + 2*Ech)^5*mb^4) - 
   (\[CapitalLambda]bh*(799 - 10188*Ech + 54540*Ech^2 - 157440*Ech^3 + 
      260400*Ech^4 - 239856*Ech^5 + 112512*Ech^6 - 41280*Ech^7 + 
      46080*Ech^8 - 32000*Ech^9 + 9216*Ech^10 - 3072*Ech^11 + 55*\[Rho] - 
      2700*Ech*\[Rho] + 25740*Ech^2*\[Rho] - 109440*Ech^3*\[Rho] + 
      247920*Ech^4*\[Rho] - 308160*Ech^5*\[Rho] + 191040*Ech^6*\[Rho] - 
      30720*Ech^7*\[Rho] - 23040*Ech^8*\[Rho] + 10240*Ech^9*\[Rho] - 
      1440*\[Rho]^2 + 17280*Ech*\[Rho]^2 - 86400*Ech^2*\[Rho]^2 + 
      230400*Ech^3*\[Rho]^2 - 357840*Ech^4*\[Rho]^2 + 340800*Ech^5*\[Rho]^2 - 
      204480*Ech^6*\[Rho]^2 + 69120*Ech^7*\[Rho]^2 - 7680*Ech^8*\[Rho]^2 + 
      920*\[Rho]^3 - 11040*Ech*\[Rho]^3 + 55200*Ech^2*\[Rho]^3 - 
      147200*Ech^3*\[Rho]^3 + 245040*Ech^4*\[Rho]^3 - 272640*Ech^5*\[Rho]^3 + 
      184640*Ech^6*\[Rho]^3 - 65280*Ech^7*\[Rho]^3 + 7680*Ech^8*\[Rho]^3 - 
      415*\[Rho]^4 + 4980*Ech*\[Rho]^4 - 24900*Ech^2*\[Rho]^4 + 
      66400*Ech^3*\[Rho]^4 - 114000*Ech^4*\[Rho]^4 + 116400*Ech^5*\[Rho]^4 - 
      64000*Ech^6*\[Rho]^4 + 14400*Ech^7*\[Rho]^4 + 81*\[Rho]^5 - 
      972*Ech*\[Rho]^5 + 4860*Ech^2*\[Rho]^5 - 12960*Ech^3*\[Rho]^5 + 
      19440*Ech^4*\[Rho]^5 - 15552*Ech^5*\[Rho]^5 + 5184*Ech^6*\[Rho]^5 - 
      60*(1 - 2*Ech)^6*(5 + 17*\[Rho])*Log[1 - 2*Ech] + 
      60*(1 - 2*Ech)^6*(5 + 17*\[Rho])*Log[\[Rho]]))/
    (90*(1 - 2*Ech)^6*mb^4)) + 
 m8*(((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (-15 + 150*Ech - 600*Ech^2 + 880*Ech^3 + 1760*Ech^4 - 9920*Ech^5 + 
      16000*Ech^6 - 6400*Ech^7 - 8960*Ech^8 + 7680*Ech^9 + 120*\[Rho] - 
      1200*Ech*\[Rho] + 4800*Ech^2*\[Rho] - 8640*Ech^3*\[Rho] + 
      7680*Ech^4*\[Rho] - 10752*Ech^5*\[Rho] + 19968*Ech^6*\[Rho] - 
      12288*Ech^7*\[Rho] - 360*Ech*\[Rho]^2 + 3240*Ech^2*\[Rho]^2 - 
      10320*Ech^3*\[Rho]^2 + 15840*Ech^4*\[Rho]^2 - 13248*Ech^5*\[Rho]^2 + 
      5376*Ech^6*\[Rho]^2 - 120*\[Rho]^3 + 1200*Ech*\[Rho]^3 - 
      4800*Ech^2*\[Rho]^3 + 8000*Ech^3*\[Rho]^3 - 15680*Ech^4*\[Rho]^3 + 
      14336*Ech^5*\[Rho]^3 - 5376*Ech^6*\[Rho]^3 + 15*\[Rho]^4 - 
      150*Ech*\[Rho]^4 + 600*Ech^2*\[Rho]^4 - 1200*Ech^3*\[Rho]^4 + 
      1200*Ech^4*\[Rho]^4 - 480*Ech^5*\[Rho]^4 + 180*(-1 + 2*Ech)^5*\[Rho]^2*
       Log[1 - 2*Ech] - 180*(-1 + 2*Ech)^5*\[Rho]^2*Log[\[Rho]]))/
    (480*(-1 + 2*Ech)^5*mb^4) - 
   (\[CapitalLambda]bh*(9 - 108*Ech + 540*Ech^2 - 1440*Ech^3 + 3200*Ech^4 - 
      12800*Ech^5 + 46080*Ech^6 - 81920*Ech^7 + 24320*Ech^8 + 138240*Ech^9 - 
      203776*Ech^10 + 90112*Ech^11 - 135*\[Rho] + 1620*Ech*\[Rho] - 
      8100*Ech^2*\[Rho] + 21600*Ech^3*\[Rho] - 39840*Ech^4*\[Rho] + 
      72192*Ech^5*\[Rho] - 98688*Ech^6*\[Rho] + 23040*Ech^7*\[Rho] + 
      106752*Ech^8*\[Rho] - 95232*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] - 
      720*\[Rho]^2 + 9720*Ech*\[Rho]^2 - 55080*Ech^2*\[Rho]^2 + 
      168480*Ech^3*\[Rho]^2 - 295200*Ech^4*\[Rho]^2 + 304512*Ech^5*\[Rho]^2 - 
      220032*Ech^6*\[Rho]^2 + 152064*Ech^7*\[Rho]^2 - 62976*Ech^8*\[Rho]^2 + 
      720*\[Rho]^3 - 7560*Ech*\[Rho]^3 + 31320*Ech^2*\[Rho]^3 - 
      61920*Ech^3*\[Rho]^3 + 66400*Ech^4*\[Rho]^3 - 25216*Ech^5*\[Rho]^3 - 
      44928*Ech^6*\[Rho]^3 + 45568*Ech^7*\[Rho]^3 - 11776*Ech^8*\[Rho]^3 + 
      135*\[Rho]^4 - 1620*Ech*\[Rho]^4 + 8100*Ech^2*\[Rho]^4 - 
      21600*Ech^3*\[Rho]^4 + 21360*Ech^4*\[Rho]^4 - 39744*Ech^5*\[Rho]^4 + 
      32064*Ech^6*\[Rho]^4 - 10752*Ech^7*\[Rho]^4 - 9*\[Rho]^5 + 
      108*Ech*\[Rho]^5 - 540*Ech^2*\[Rho]^5 + 1440*Ech^3*\[Rho]^5 - 
      2160*Ech^4*\[Rho]^5 + 1728*Ech^5*\[Rho]^5 - 576*Ech^6*\[Rho]^5 + 
      540*(1 - 2*Ech)^6*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ech] - 
      540*(1 - 2*Ech)^6*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]))/
    (960*(1 - 2*Ech)^6*mb^4) + ((1 + \[CapitalLambda]bh)*
     (141 - 1410*Ech + 5640*Ech^2 - 11120*Ech^3 + 9760*Ech^4 - 128*Ech^5 + 
      2560*Ech^6 - 42240*Ech^7 + 98560*Ech^8 - 99840*Ech^9 + 38912*Ech^10 + 
      65*\[Rho] - 1130*Ech*\[Rho] + 6920*Ech^2*\[Rho] - 24400*Ech^3*\[Rho] + 
      57280*Ech^4*\[Rho] - 73600*Ech^5*\[Rho] + 1920*Ech^6*\[Rho] + 
      103680*Ech^7*\[Rho] - 72960*Ech^8*\[Rho] - 7680*Ech^9*\[Rho] + 
      1520*\[Rho]^2 - 17480*Ech*\[Rho]^2 + 81320*Ech^2*\[Rho]^2 - 
      193040*Ech^3*\[Rho]^2 + 257600*Ech^4*\[Rho]^2 - 233600*Ech^5*\[Rho]^2 + 
      195968*Ech^6*\[Rho]^2 - 119552*Ech^7*\[Rho]^2 + 23552*Ech^8*\[Rho]^2 - 
      2400*\[Rho]^3 + 23640*Ech*\[Rho]^3 - 92760*Ech^2*\[Rho]^3 + 
      192560*Ech^3*\[Rho]^3 - 230080*Ech^4*\[Rho]^3 + 151040*Ech^5*\[Rho]^3 - 
      43392*Ech^6*\[Rho]^3 + 4864*Ech^7*\[Rho]^3 + 835*\[Rho]^4 - 
      8350*Ech*\[Rho]^4 + 33400*Ech^2*\[Rho]^4 - 74640*Ech^3*\[Rho]^4 + 
      78480*Ech^4*\[Rho]^4 - 36576*Ech^5*\[Rho]^4 + 3456*Ech^6*\[Rho]^4 - 
      161*\[Rho]^5 + 1610*Ech*\[Rho]^5 - 6440*Ech^2*\[Rho]^5 + 
      12880*Ech^3*\[Rho]^5 - 12880*Ech^4*\[Rho]^5 + 5152*Ech^5*\[Rho]^5 + 
      60*(-1 + 2*Ech)^5*\[Rho]*(4 + 19*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(-1 + 2*Ech)^5*\[Rho]*(4 + 19*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
    (960*(-1 + 2*Ech)^5*mb^4)) + 
 \[Mu]2G*(((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (9 - 54*Ech + 108*Ech^2 - 8*Ech^3 - 304*Ech^4 + 288*Ech^5 + 448*Ech^6 - 
      640*Ech^7 - 24*\[Rho] + 144*Ech*\[Rho] - 288*Ech^2*\[Rho] + 
      768*Ech^4*\[Rho] - 768*Ech^5*\[Rho] + 72*\[Rho]^2 - 504*Ech*\[Rho]^2 + 
      1224*Ech^2*\[Rho]^2 - 1296*Ech^3*\[Rho]^2 + 576*Ech^4*\[Rho]^2 - 
      72*\[Rho]^3 + 432*Ech*\[Rho]^3 - 864*Ech^2*\[Rho]^3 + 
      896*Ech^3*\[Rho]^3 - 320*Ech^4*\[Rho]^3 + 15*\[Rho]^4 - 
      90*Ech*\[Rho]^4 + 180*Ech^2*\[Rho]^4 - 120*Ech^3*\[Rho]^4 + 
      36*(-1 + 2*Ech)^3*\[Rho]^2*Log[1 - 2*Ech] - 36*(-1 + 2*Ech)^3*\[Rho]^2*
       Log[\[Rho]]))/(6*(-1 + 2*Ech)^3*mb^2) + 
   ((1 + \[CapitalLambda]bh)*(-3 + 18*Ech - 36*Ech^2 - 8*Ech^3 + 272*Ech^4 - 
      800*Ech^5 + 832*Ech^6 + 128*Ech^7 - 512*Ech^8 + 9*\[Rho] - 
      54*Ech*\[Rho] + 108*Ech^2*\[Rho] + 248*Ech^3*\[Rho] - 
      2000*Ech^4*\[Rho] + 4320*Ech^5*\[Rho] - 3520*Ech^6*\[Rho] + 
      640*Ech^7*\[Rho] - 16*\[Rho]^2 + 120*Ech*\[Rho]^2 - 
      312*Ech^2*\[Rho]^2 - 80*Ech^3*\[Rho]^2 + 1824*Ech^4*\[Rho]^2 - 
      2880*Ech^5*\[Rho]^2 + 1280*Ech^6*\[Rho]^2 + 48*\[Rho]^3 - 
      360*Ech*\[Rho]^3 + 936*Ech^2*\[Rho]^3 - 976*Ech^3*\[Rho]^3 + 
      160*Ech^4*\[Rho]^3 + 320*Ech^5*\[Rho]^3 - 45*\[Rho]^4 + 
      270*Ech*\[Rho]^4 - 540*Ech^2*\[Rho]^4 + 520*Ech^3*\[Rho]^4 - 
      160*Ech^4*\[Rho]^4 + 7*\[Rho]^5 - 42*Ech*\[Rho]^5 + 84*Ech^2*\[Rho]^5 - 
      56*Ech^3*\[Rho]^5 + 12*(-1 + 2*Ech)^3*\[Rho]^2*(-1 + 3*\[Rho])*
       Log[1 - 2*Ech] - 12*(-1 + 2*Ech)^3*\[Rho]^2*(-1 + 3*\[Rho])*
       Log[\[Rho]]))/(12*(-1 + 2*Ech)^3*mb^2) + 
   (\[CapitalLambda]bh*(15 - 120*Ech + 360*Ech^2 - 480*Ech^3 + 352*Ech^4 - 
      768*Ech^5 + 1664*Ech^6 - 512*Ech^7 - 2304*Ech^8 + 2048*Ech^9 + 
      7*\[Rho] - 152*Ech*\[Rho] + 840*Ech^2*\[Rho] - 1888*Ech^3*\[Rho] + 
      1216*Ech^4*\[Rho] + 2432*Ech^5*\[Rho] - 4736*Ech^6*\[Rho] + 
      1536*Ech^7*\[Rho] + 1280*Ech^8*\[Rho] + 72*Ech*\[Rho]^2 - 
      504*Ech^2*\[Rho]^2 + 1248*Ech^3*\[Rho]^2 - 1344*Ech^4*\[Rho]^2 + 
      768*Ech^5*\[Rho]^2 - 384*Ech^6*\[Rho]^2 + 48*\[Rho]^3 - 
      600*Ech*\[Rho]^3 + 2664*Ech^2*\[Rho]^3 - 5280*Ech^3*\[Rho]^3 + 
      5696*Ech^4*\[Rho]^3 - 3840*Ech^5*\[Rho]^3 + 640*Ech^6*\[Rho]^3 - 
      79*\[Rho]^4 + 632*Ech*\[Rho]^4 - 1896*Ech^2*\[Rho]^4 + 
      2528*Ech^3*\[Rho]^4 - 2064*Ech^4*\[Rho]^4 + 640*Ech^5*\[Rho]^4 + 
      9*\[Rho]^5 - 72*Ech*\[Rho]^5 + 216*Ech^2*\[Rho]^5 - 
      288*Ech^3*\[Rho]^5 + 144*Ech^4*\[Rho]^5 - 12*(1 - 2*Ech)^4*\[Rho]*
       (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ech] + 12*(1 - 2*Ech)^4*\[Rho]*
       (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]))/(12*(1 - 2*Ech)^4*mb^2)) + 
 \[Rho]3LS*(((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*
       (1 + \[Rho]))*(9 - 72*Ech + 216*Ech^2 - 288*Ech^3 + 160*Ech^4 - 
      128*Ech^5 + 384*Ech^6 - 512*Ech^7 + 256*Ech^8 - 24*\[Rho] + 
      192*Ech*\[Rho] - 576*Ech^2*\[Rho] + 768*Ech^3*\[Rho] - 
      384*Ech^4*\[Rho] + 72*\[Rho]^2 - 648*Ech*\[Rho]^2 + 
      2232*Ech^2*\[Rho]^2 - 3936*Ech^3*\[Rho]^2 + 3744*Ech^4*\[Rho]^2 - 
      1536*Ech^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ech*\[Rho]^3 - 
      1728*Ech^2*\[Rho]^3 + 2688*Ech^3*\[Rho]^3 - 1984*Ech^4*\[Rho]^3 + 
      512*Ech^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ech*\[Rho]^4 + 
      360*Ech^2*\[Rho]^4 - 480*Ech^3*\[Rho]^4 + 240*Ech^4*\[Rho]^4 - 
      36*(1 - 2*Ech)^4*\[Rho]^2*Log[1 - 2*Ech] + 36*(1 - 2*Ech)^4*\[Rho]^2*
       Log[\[Rho]]))/(6*(1 - 2*Ech)^4*mb^3) + 
   ((1 + \[CapitalLambda]bh)*(-3 + 24*Ech - 72*Ech^2 + 576*Ech^3 - 
      4448*Ech^4 + 15936*Ech^5 - 28288*Ech^6 + 24064*Ech^7 - 6912*Ech^8 - 
      1024*Ech^9 + 545*\[Rho] - 4840*Ech*\[Rho] + 16440*Ech^2*\[Rho] - 
      25120*Ech^3*\[Rho] + 12480*Ech^4*\[Rho] + 8320*Ech^5*\[Rho] - 
      9600*Ech^6*\[Rho] + 2560*Ech^7*\[Rho] - 1280*Ech^8*\[Rho] - 
      720*\[Rho]^2 + 5400*Ech*\[Rho]^2 - 14760*Ech^2*\[Rho]^2 + 
      15840*Ech^3*\[Rho]^2 + 960*Ech^4*\[Rho]^2 - 17280*Ech^5*\[Rho]^2 + 
      17280*Ech^6*\[Rho]^2 - 7680*Ech^7*\[Rho]^2 + 480*\[Rho]^3 - 
      4200*Ech*\[Rho]^3 + 14040*Ech^2*\[Rho]^3 - 23520*Ech^3*\[Rho]^3 + 
      19520*Ech^4*\[Rho]^3 - 3840*Ech^5*\[Rho]^3 - 3200*Ech^6*\[Rho]^3 - 
      365*\[Rho]^4 + 2920*Ech*\[Rho]^4 - 8760*Ech^2*\[Rho]^4 + 
      13440*Ech^3*\[Rho]^4 - 9520*Ech^4*\[Rho]^4 + 2240*Ech^5*\[Rho]^4 + 
      63*\[Rho]^5 - 504*Ech*\[Rho]^5 + 1512*Ech^2*\[Rho]^5 - 
      2016*Ech^3*\[Rho]^5 + 1008*Ech^4*\[Rho]^5 - 60*(1 - 2*Ech)^4*\[Rho]*
       (4 + 3*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] + 60*(1 - 2*Ech)^4*\[Rho]*
       (4 + 3*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/(60*(1 - 2*Ech)^4*mb^3) + 
   (\[CapitalLambda]bh*(15 - 150*Ech + 600*Ech^2 - 1200*Ech^3 + 1056*Ech^4 + 
      960*Ech^5 - 5760*Ech^6 + 11520*Ech^7 - 11520*Ech^8 + 4608*Ech^9 + 
      7*\[Rho] - 166*Ech*\[Rho] + 1144*Ech^2*\[Rho] - 3568*Ech^3*\[Rho] + 
      5696*Ech^4*\[Rho] - 5504*Ech^5*\[Rho] + 6272*Ech^6*\[Rho] - 
      8448*Ech^7*\[Rho] + 5376*Ech^8*\[Rho] - 512*Ech^9*\[Rho] + 
      72*Ech*\[Rho]^2 - 648*Ech^2*\[Rho]^2 + 2256*Ech^3*\[Rho]^2 - 
      4800*Ech^4*\[Rho]^2 + 8448*Ech^5*\[Rho]^2 - 10368*Ech^6*\[Rho]^2 + 
      5376*Ech^7*\[Rho]^2 + 48*\[Rho]^3 - 696*Ech*\[Rho]^3 + 
      3864*Ech^2*\[Rho]^3 - 10608*Ech^3*\[Rho]^3 + 17088*Ech^4*\[Rho]^3 - 
      16896*Ech^5*\[Rho]^3 + 8064*Ech^6*\[Rho]^3 - 768*Ech^7*\[Rho]^3 - 
      79*\[Rho]^4 + 790*Ech*\[Rho]^4 - 3160*Ech^2*\[Rho]^4 + 
      6320*Ech^3*\[Rho]^4 - 7440*Ech^4*\[Rho]^4 + 4512*Ech^5*\[Rho]^4 - 
      1024*Ech^6*\[Rho]^4 + 9*\[Rho]^5 - 90*Ech*\[Rho]^5 + 
      360*Ech^2*\[Rho]^5 - 720*Ech^3*\[Rho]^5 + 720*Ech^4*\[Rho]^5 - 
      288*Ech^5*\[Rho]^5 + 12*(-1 + 2*Ech)^5*\[Rho]*(4 - 3*\[Rho] + 
        9*\[Rho]^2)*Log[1 - 2*Ech] - 12*(-1 + 2*Ech)^5*\[Rho]*
       (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]))/(12*(-1 + 2*Ech)^5*mb^3)) + 
 m4*(((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (67 - 766*Ech + 3544*Ech^2 - 8432*Ech^3 + 10848*Ech^4 - 7616*Ech^5 + 
      3968*Ech^6 - 2816*Ech^7 + 768*Ech^8 + 512*Ech^9 - 56*\[Rho] + 
      560*Ech*\[Rho] - 2240*Ech^2*\[Rho] + 4416*Ech^3*\[Rho] - 
      4608*Ech^4*\[Rho] + 3584*Ech^5*\[Rho] - 3584*Ech^6*\[Rho] + 
      2048*Ech^7*\[Rho] - 48*\[Rho]^2 + 456*Ech*\[Rho]^2 - 
      1704*Ech^2*\[Rho]^2 + 3920*Ech^3*\[Rho]^2 - 5408*Ech^4*\[Rho]^2 + 
      3392*Ech^5*\[Rho]^2 - 768*Ech^6*\[Rho]^2 + 56*\[Rho]^3 - 
      560*Ech*\[Rho]^3 + 2240*Ech^2*\[Rho]^3 - 5184*Ech^3*\[Rho]^3 + 
      6080*Ech^4*\[Rho]^3 - 3584*Ech^5*\[Rho]^3 + 768*Ech^6*\[Rho]^3 - 
      19*\[Rho]^4 + 190*Ech*\[Rho]^4 - 760*Ech^2*\[Rho]^4 + 
      1520*Ech^3*\[Rho]^4 - 1520*Ech^4*\[Rho]^4 + 608*Ech^5*\[Rho]^4 + 
      12*(-1 + 2*Ech)^5*(4 + \[Rho]^2)*Log[1 - 2*Ech] - 
      12*(-1 + 2*Ech)^5*(4 + \[Rho]^2)*Log[\[Rho]]))/
    (24*(-1 + 2*Ech)^5*mb^4) + ((1 + \[CapitalLambda]bh)*
     (45 - 450*Ech + 1800*Ech^2 - 3504*Ech^3 + 2464*Ech^4 + 3968*Ech^5 - 
      12800*Ech^6 + 14080*Ech^7 - 1792*Ech^8 - 9728*Ech^9 + 6144*Ech^10 - 
      1127*\[Rho] + 12038*Ech*\[Rho] - 51992*Ech^2*\[Rho] + 
      114416*Ech^3*\[Rho] - 129920*Ech^4*\[Rho] + 59648*Ech^5*\[Rho] + 
      15232*Ech^6*\[Rho] - 29440*Ech^7*\[Rho] + 14080*Ech^8*\[Rho] - 
      1536*Ech^9*\[Rho] + 1680*\[Rho]^2 - 16008*Ech*\[Rho]^2 + 
      60072*Ech^2*\[Rho]^2 - 114192*Ech^3*\[Rho]^2 + 118272*Ech^4*\[Rho]^2 - 
      66048*Ech^5*\[Rho]^2 + 13440*Ech^6*\[Rho]^2 + 6912*Ech^7*\[Rho]^2 - 
      3072*Ech^8*\[Rho]^2 - 1008*\[Rho]^3 + 10008*Ech*\[Rho]^3 - 
      39672*Ech^2*\[Rho]^3 + 86640*Ech^3*\[Rho]^3 - 110080*Ech^4*\[Rho]^3 + 
      71296*Ech^5*\[Rho]^3 - 14464*Ech^6*\[Rho]^3 - 3840*Ech^7*\[Rho]^3 + 
      515*\[Rho]^4 - 5150*Ech*\[Rho]^4 + 20600*Ech^2*\[Rho]^4 - 
      45136*Ech^3*\[Rho]^4 + 51280*Ech^4*\[Rho]^4 - 28000*Ech^5*\[Rho]^4 + 
      4992*Ech^6*\[Rho]^4 - 105*\[Rho]^5 + 1050*Ech*\[Rho]^5 - 
      4200*Ech^2*\[Rho]^5 + 8400*Ech^3*\[Rho]^5 - 8400*Ech^4*\[Rho]^5 + 
      3360*Ech^5*\[Rho]^5 + 12*(-1 + 2*Ech)^5*\[Rho]*(-32 - 33*\[Rho] + 
        3*\[Rho]^2)*Log[1 - 2*Ech] - 12*(-1 + 2*Ech)^5*\[Rho]*
       (-32 - 33*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
    (144*(-1 + 2*Ech)^5*mb^4) - 
   (\[CapitalLambda]bh*(-3411 + 43812*Ech - 236340*Ech^2 + 687840*Ech^3 - 
      1142400*Ech^4 + 1008384*Ech^5 - 242688*Ech^6 - 414720*Ech^7 + 
      510720*Ech^8 - 230400*Ech^9 - 52224*Ech^10 + 73728*Ech^11 + 
      9125*\[Rho] - 109980*Ech*\[Rho] + 552780*Ech^2*\[Rho] - 
      1483680*Ech^3*\[Rho] + 2245920*Ech^4*\[Rho] - 1800960*Ech^5*\[Rho] + 
      462720*Ech^6*\[Rho] + 422400*Ech^7*\[Rho] - 464640*Ech^8*\[Rho] + 
      158720*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] - 7200*\[Rho]^2 + 
      80280*Ech*\[Rho]^2 - 364680*Ech^2*\[Rho]^2 + 850080*Ech^3*\[Rho]^2 - 
      1087200*Ech^4*\[Rho]^2 + 796800*Ech^5*\[Rho]^2 - 
      355200*Ech^6*\[Rho]^2 + 69120*Ech^7*\[Rho]^2 + 7680*Ech^8*\[Rho]^2 + 
      2160*\[Rho]^3 - 24840*Ech*\[Rho]^3 + 117720*Ech^2*\[Rho]^3 - 
      292320*Ech^3*\[Rho]^3 + 487200*Ech^4*\[Rho]^3 - 570240*Ech^5*\[Rho]^3 + 
      359040*Ech^6*\[Rho]^3 - 115200*Ech^7*\[Rho]^3 + 7680*Ech^8*\[Rho]^3 - 
      845*\[Rho]^4 + 10140*Ech*\[Rho]^4 - 50700*Ech^2*\[Rho]^4 + 
      135200*Ech^3*\[Rho]^4 - 243600*Ech^4*\[Rho]^4 + 231360*Ech^5*\[Rho]^4 - 
      117440*Ech^6*\[Rho]^4 + 23040*Ech^7*\[Rho]^4 + 171*\[Rho]^5 - 
      2052*Ech*\[Rho]^5 + 10260*Ech^2*\[Rho]^5 - 27360*Ech^3*\[Rho]^5 + 
      41040*Ech^4*\[Rho]^5 - 32832*Ech^5*\[Rho]^5 + 10944*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*(24 - 4*\[Rho] - 51*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*(24 - 4*\[Rho] - 51*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(720*(1 - 2*Ech)^6*mb^4)) + 
 m6*(((1 + \[CapitalLambda]bh)*(105 - 1050*Ech + 4200*Ech^2 - 6320*Ech^3 - 
      12640*Ech^4 + 80896*Ech^5 - 162560*Ech^6 + 131840*Ech^7 + 21760*Ech^8 - 
      99840*Ech^9 + 43008*Ech^10 + 165*\[Rho] - 1650*Ech*\[Rho] + 
      6600*Ech^2*\[Rho] - 12240*Ech^3*\[Rho] - 3840*Ech^4*\[Rho] + 
      92160*Ech^5*\[Rho] - 251520*Ech^6*\[Rho] + 303360*Ech^7*\[Rho] - 
      134400*Ech^8*\[Rho] - 7680*Ech^9*\[Rho] - 1800*Ech*\[Rho]^2 + 
      16200*Ech^2*\[Rho]^2 - 71760*Ech^3*\[Rho]^2 + 216960*Ech^4*\[Rho]^2 - 
      445440*Ech^5*\[Rho]^2 + 540288*Ech^6*\[Rho]^2 - 321792*Ech^7*\[Rho]^2 + 
      64512*Ech^8*\[Rho]^2 + 480*\[Rho]^3 - 5160*Ech*\[Rho]^3 + 
      22440*Ech^2*\[Rho]^3 - 45520*Ech^3*\[Rho]^3 + 31360*Ech^4*\[Rho]^3 + 
      30080*Ech^5*\[Rho]^3 - 62592*Ech^6*\[Rho]^3 + 33024*Ech^7*\[Rho]^3 - 
      1065*\[Rho]^4 + 10650*Ech*\[Rho]^4 - 42600*Ech^2*\[Rho]^4 + 
      93360*Ech^3*\[Rho]^4 - 123120*Ech^4*\[Rho]^4 + 84384*Ech^5*\[Rho]^4 - 
      23424*Ech^6*\[Rho]^4 + 315*\[Rho]^5 - 3150*Ech*\[Rho]^5 + 
      12600*Ech^2*\[Rho]^5 - 25200*Ech^3*\[Rho]^5 + 25200*Ech^4*\[Rho]^5 - 
      10080*Ech^5*\[Rho]^5 + 180*(-1 + 2*Ech)^5*\[Rho]^2*(5 + \[Rho])*
       Log[1 - 2*Ech] - 180*(-1 + 2*Ech)^5*\[Rho]^2*(5 + \[Rho])*
       Log[\[Rho]]))/(240*(-1 + 2*Ech)^5*mb^4) + 
   ((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (-1285 + 13810*Ech - 60040*Ech^2 + 130960*Ech^3 - 135520*Ech^4 + 
      22720*Ech^5 + 68480*Ech^6 - 24320*Ech^7 - 37120*Ech^8 + 23040*Ech^9 + 
      1800*\[Rho] - 18000*Ech*\[Rho] + 72000*Ech^2*\[Rho] - 
      157440*Ech^3*\[Rho] + 243840*Ech^4*\[Rho] - 327936*Ech^5*\[Rho] + 
      313344*Ech^6*\[Rho] - 129024*Ech^7*\[Rho] + 1440*\[Rho]^2 - 
      15480*Ech*\[Rho]^2 + 67320*Ech^2*\[Rho]^2 - 150960*Ech^3*\[Rho]^2 + 
      181920*Ech^4*\[Rho]^2 - 110784*Ech^5*\[Rho]^2 + 27648*Ech^6*\[Rho]^2 - 
      3080*\[Rho]^3 + 30800*Ech*\[Rho]^3 - 123200*Ech^2*\[Rho]^3 + 
      275200*Ech^3*\[Rho]^3 - 370240*Ech^4*\[Rho]^3 + 258688*Ech^5*\[Rho]^3 - 
      73728*Ech^6*\[Rho]^3 + 1125*\[Rho]^4 - 11250*Ech*\[Rho]^4 + 
      45000*Ech^2*\[Rho]^4 - 90000*Ech^3*\[Rho]^4 + 90000*Ech^4*\[Rho]^4 - 
      36000*Ech^5*\[Rho]^4 + 60*(-1 + 2*Ech)^5*(-8 + 9*\[Rho]^2)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^5*(-8 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (360*(-1 + 2*Ech)^5*mb^4) + 
   (\[CapitalLambda]bh*(-1825 + 22860*Ech - 120060*Ech^2 + 339360*Ech^3 - 
      550400*Ech^4 + 514944*Ech^5 - 319488*Ech^6 + 258560*Ech^7 - 
      188160*Ech^8 - 87040*Ech^9 + 228352*Ech^10 - 98304*Ech^11 + 
      1135*\[Rho] - 8820*Ech*\[Rho] + 15300*Ech^2*\[Rho] + 
      55200*Ech^3*\[Rho] - 282080*Ech^4*\[Rho] + 519168*Ech^5*\[Rho] - 
      559232*Ech^6*\[Rho] + 509440*Ech^7*\[Rho] - 413952*Ech^8*\[Rho] + 
      177152*Ech^9*\[Rho] - 15360*Ech^10*\[Rho] + 720*\[Rho]^2 - 
      9720*Ech*\[Rho]^2 + 55080*Ech^2*\[Rho]^2 - 168480*Ech^3*\[Rho]^2 + 
      311200*Ech^4*\[Rho]^2 - 404352*Ech^5*\[Rho]^2 + 442752*Ech^6*\[Rho]^2 - 
      356864*Ech^7*\[Rho]^2 + 124416*Ech^8*\[Rho]^2 + 880*\[Rho]^3 - 
      11640*Ech*\[Rho]^3 + 64680*Ech^2*\[Rho]^3 - 194080*Ech^3*\[Rho]^3 + 
      356640*Ech^4*\[Rho]^3 - 445824*Ech^5*\[Rho]^3 + 380288*Ech^6*\[Rho]^3 - 
      178688*Ech^7*\[Rho]^3 + 32256*Ech^8*\[Rho]^3 - 1135*\[Rho]^4 + 
      13620*Ech*\[Rho]^4 - 68100*Ech^2*\[Rho]^4 + 181600*Ech^3*\[Rho]^4 - 
      299760*Ech^4*\[Rho]^4 + 329664*Ech^5*\[Rho]^4 - 195904*Ech^6*\[Rho]^4 + 
      49152*Ech^7*\[Rho]^4 + 225*\[Rho]^5 - 2700*Ech*\[Rho]^5 + 
      13500*Ech^2*\[Rho]^5 - 36000*Ech^3*\[Rho]^5 + 54000*Ech^4*\[Rho]^5 - 
      43200*Ech^5*\[Rho]^5 + 14400*Ech^6*\[Rho]^5 - 
      60*(1 - 2*Ech)^6*(-8 - 40*\[Rho] + 9*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*(-8 - 40*\[Rho] + 9*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(240*(1 - 2*Ech)^6*mb^4)) + 
 r13*(-1/90*((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*
        (1 + \[Rho]))*(120 - 1200*Ech + 4800*Ech^2 - 9600*Ech^3 + 
       9600*Ech^4 - 3840*Ech^5 - 935*\[Rho] + 9830*Ech*\[Rho] - 
       41720*Ech^2*\[Rho] + 89360*Ech^3*\[Rho] - 93920*Ech^4*\[Rho] + 
       24128*Ech^5*\[Rho] + 42112*Ech^6*\[Rho] - 35584*Ech^7*\[Rho] + 
       256*Ech^8*\[Rho] + 7680*Ech^9*\[Rho] + 1080*\[Rho]^2 - 
       10800*Ech*\[Rho]^2 + 43200*Ech^2*\[Rho]^2 - 88800*Ech^3*\[Rho]^2 + 
       106560*Ech^4*\[Rho]^2 - 86400*Ech^5*\[Rho]^2 + 51456*Ech^6*\[Rho]^2 - 
       18432*Ech^7*\[Rho]^2 + 1140*\[Rho]^3 - 12480*Ech*\[Rho]^3 + 
       55320*Ech^2*\[Rho]^3 - 135120*Ech^3*\[Rho]^3 + 184800*Ech^4*\[Rho]^3 - 
       141312*Ech^5*\[Rho]^3 + 47232*Ech^6*\[Rho]^3 - 2080*\[Rho]^4 + 
       20800*Ech*\[Rho]^4 - 83200*Ech^2*\[Rho]^4 + 187040*Ech^3*\[Rho]^4 - 
       233600*Ech^4*\[Rho]^4 + 148160*Ech^5*\[Rho]^4 - 36480*Ech^6*\[Rho]^4 + 
       675*\[Rho]^5 - 6750*Ech*\[Rho]^5 + 27000*Ech^2*\[Rho]^5 - 
       54000*Ech^3*\[Rho]^5 + 54000*Ech^4*\[Rho]^5 - 21600*Ech^5*\[Rho]^5 + 
       60*(-1 + 2*Ech)^5*\[Rho]*(-4 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
       60*(-1 + 2*Ech)^5*\[Rho]*(-4 + 9*\[Rho]^2)*Log[\[Rho]]))/
     ((-1 + 2*Ech)^5*mb^5*\[Rho]) - 
   (\[CapitalLambda]bh*(80 - 960*Ech + 4800*Ech^2 - 12800*Ech^3 + 
      19200*Ech^4 - 15360*Ech^5 + 5120*Ech^6 - 1515*\[Rho] + 
      18660*Ech*\[Rho] - 96180*Ech^2*\[Rho] + 266080*Ech^3*\[Rho] - 
      418560*Ech^4*\[Rho] + 361792*Ech^5*\[Rho] - 158976*Ech^6*\[Rho] + 
      72448*Ech^7*\[Rho] - 89344*Ech^8*\[Rho] + 38912*Ech^9*\[Rho] + 
      25600*Ech^10*\[Rho] - 20480*Ech^11*\[Rho] + 585*\[Rho]^2 - 
      2940*Ech*\[Rho]^2 - 9780*Ech^2*\[Rho]^2 + 107680*Ech^3*\[Rho]^2 - 
      325920*Ech^4*\[Rho]^2 + 465920*Ech^5*\[Rho]^2 - 306048*Ech^6*\[Rho]^2 + 
      42496*Ech^7*\[Rho]^2 + 35072*Ech^8*\[Rho]^2 - 1024*Ech^9*\[Rho]^2 - 
      5120*Ech^10*\[Rho]^2 + 1000*\[Rho]^3 - 12360*Ech*\[Rho]^3 + 
      63960*Ech^2*\[Rho]^3 - 177760*Ech^3*\[Rho]^3 + 275680*Ech^4*\[Rho]^3 - 
      236160*Ech^5*\[Rho]^3 + 108928*Ech^6*\[Rho]^3 - 18944*Ech^7*\[Rho]^3 + 
      1536*Ech^8*\[Rho]^3 + 480*\[Rho]^4 - 6840*Ech*\[Rho]^4 + 
      40680*Ech^2*\[Rho]^4 - 130080*Ech^3*\[Rho]^4 + 268320*Ech^4*\[Rho]^4 - 
      350848*Ech^5*\[Rho]^4 + 279168*Ech^6*\[Rho]^4 - 111104*Ech^7*\[Rho]^4 + 
      12800*Ech^8*\[Rho]^4 - 765*\[Rho]^5 + 9180*Ech*\[Rho]^5 - 
      45900*Ech^2*\[Rho]^5 + 122400*Ech^3*\[Rho]^5 - 206800*Ech^4*\[Rho]^5 + 
      209280*Ech^5*\[Rho]^5 - 112320*Ech^6*\[Rho]^5 + 24320*Ech^7*\[Rho]^5 + 
      135*\[Rho]^6 - 1620*Ech*\[Rho]^6 + 8100*Ech^2*\[Rho]^6 - 
      21600*Ech^3*\[Rho]^6 + 32400*Ech^4*\[Rho]^6 - 25920*Ech^5*\[Rho]^6 + 
      8640*Ech^6*\[Rho]^6 - 60*(1 - 2*Ech)^6*\[Rho]*(-4 - 34*\[Rho] + 
        3*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*\[Rho]*
       (-4 - 34*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))/
    (60*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
   ((1 + \[CapitalLambda]bh)*(2081 - 21290*Ech + 87560*Ech^2 - 181520*Ech^3 + 
      192800*Ech^4 - 98624*Ech^5 + 49280*Ech^6 - 62720*Ech^7 + 16640*Ech^8 + 
      38400*Ech^9 - 24576*Ech^10 + 965*\[Rho] - 20210*Ech*\[Rho] + 
      133640*Ech^2*\[Rho] - 412400*Ech^3*\[Rho] + 654560*Ech^4*\[Rho] - 
      531008*Ech^5*\[Rho] + 245888*Ech^6*\[Rho] - 156416*Ech^7*\[Rho] + 
      84224*Ech^8*\[Rho] + 7680*Ech^9*\[Rho] - 3720*\[Rho]^2 + 
      41160*Ech*\[Rho]^2 - 184440*Ech^2*\[Rho]^2 + 436560*Ech^3*\[Rho]^2 - 
      651360*Ech^4*\[Rho]^2 + 750144*Ech^5*\[Rho]^2 - 691200*Ech^6*\[Rho]^2 + 
      390144*Ech^7*\[Rho]^2 - 76800*Ech^8*\[Rho]^2 - 1640*\[Rho]^3 + 
      17480*Ech*\[Rho]^3 - 75320*Ech^2*\[Rho]^3 + 182800*Ech^3*\[Rho]^3 - 
      221920*Ech^4*\[Rho]^3 + 100672*Ech^5*\[Rho]^3 + 50688*Ech^6*\[Rho]^3 - 
      53760*Ech^7*\[Rho]^3 + 3175*\[Rho]^4 - 31750*Ech*\[Rho]^4 + 
      127000*Ech^2*\[Rho]^4 - 282320*Ech^3*\[Rho]^4 + 345200*Ech^4*\[Rho]^4 - 
      212960*Ech^5*\[Rho]^4 + 49920*Ech^6*\[Rho]^4 - 861*\[Rho]^5 + 
      8610*Ech*\[Rho]^5 - 34440*Ech^2*\[Rho]^5 + 68880*Ech^3*\[Rho]^5 - 
      68880*Ech^4*\[Rho]^5 + 27552*Ech^5*\[Rho]^5 - 
      60*(-1 + 2*Ech)^5*(-4 - 88*\[Rho] + 33*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^5*(-4 - 88*\[Rho] + 33*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(180*(-1 + 2*Ech)^5*mb^5)) + 
 r11*(-1/90*((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*
        (1 + \[Rho]))*(60 - 720*Ech + 3600*Ech^2 - 9600*Ech^3 + 14400*Ech^4 - 
       11520*Ech^5 + 3840*Ech^6 - 1265*\[Rho] + 16380*Ech*\[Rho] - 
       89100*Ech^2*\[Rho] + 260640*Ech^3*\[Rho] - 428160*Ech^4*\[Rho] + 
       347904*Ech^5*\[Rho] - 16512*Ech^6*\[Rho] - 198144*Ech^7*\[Rho] + 
       122112*Ech^8*\[Rho] + 1024*Ech^9*\[Rho] - 15360*Ech^10*\[Rho] + 
       1440*\[Rho]^2 - 17280*Ech*\[Rho]^2 + 86400*Ech^2*\[Rho]^2 - 
       233280*Ech^3*\[Rho]^2 + 370080*Ech^4*\[Rho]^2 - 
       353664*Ech^5*\[Rho]^2 + 202752*Ech^6*\[Rho]^2 - 69120*Ech^7*\[Rho]^2 + 
       13824*Ech^8*\[Rho]^2 + 1380*\[Rho]^3 - 17640*Ech*\[Rho]^3 + 
       94680*Ech^2*\[Rho]^3 - 287520*Ech^3*\[Rho]^3 + 537120*Ech^4*\[Rho]^3 - 
       616896*Ech^5*\[Rho]^3 + 405504*Ech^6*\[Rho]^3 - 
       117504*Ech^7*\[Rho]^3 - 2380*\[Rho]^4 + 28560*Ech*\[Rho]^4 - 
       142800*Ech^2*\[Rho]^4 + 404800*Ech^3*\[Rho]^4 - 
       693120*Ech^4*\[Rho]^4 + 697152*Ech^5*\[Rho]^4 - 
       373504*Ech^6*\[Rho]^4 + 80640*Ech^7*\[Rho]^4 + 765*\[Rho]^5 - 
       9180*Ech*\[Rho]^5 + 45900*Ech^2*\[Rho]^5 - 122400*Ech^3*\[Rho]^5 + 
       183600*Ech^4*\[Rho]^5 - 146880*Ech^5*\[Rho]^5 + 48960*Ech^6*\[Rho]^5 - 
       60*(1 - 2*Ech)^6*\[Rho]*(-10 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 
       60*(1 - 2*Ech)^6*\[Rho]*(-10 + 9*\[Rho]^2)*Log[\[Rho]]))/
     ((1 - 2*Ech)^6*mb^5*\[Rho]) - 
   (\[CapitalLambda]bh*(40 - 560*Ech + 3360*Ech^2 - 11200*Ech^3 + 
      22400*Ech^4 - 26880*Ech^5 + 17920*Ech^6 - 5120*Ech^7 - 2173*\[Rho] + 
      31622*Ech*\[Rho] - 198132*Ech^2*\[Rho] + 694040*Ech^3*\[Rho] - 
      1473440*Ech^4*\[Rho] + 1919872*Ech^5*\[Rho] - 1511424*Ech^6*\[Rho] + 
      815104*Ech^7*\[Rho] - 602880*Ech^8*\[Rho] + 524800*Ech^9*\[Rho] - 
      166912*Ech^10*\[Rho] - 71680*Ech^11*\[Rho] + 40960*Ech^12*\[Rho] + 
      1415*\[Rho]^2 - 15010*Ech*\[Rho]^2 + 56460*Ech^2*\[Rho]^2 - 
      53800*Ech^3*\[Rho]^2 - 230400*Ech^4*\[Rho]^2 + 826880*Ech^5*\[Rho]^2 - 
      1112576*Ech^6*\[Rho]^2 + 607232*Ech^7*\[Rho]^2 + 45312*Ech^8*\[Rho]^2 - 
      151040*Ech^9*\[Rho]^2 + 13312*Ech^10*\[Rho]^2 + 10240*Ech^11*\[Rho]^2 + 
      680*\[Rho]^3 - 9880*Ech*\[Rho]^3 + 61800*Ech^2*\[Rho]^3 - 
      216080*Ech^3*\[Rho]^3 + 451520*Ech^4*\[Rho]^3 - 557824*Ech^5*\[Rho]^3 + 
      368640*Ech^6*\[Rho]^3 - 72192*Ech^7*\[Rho]^3 - 54784*Ech^8*\[Rho]^3 + 
      25600*Ech^9*\[Rho]^3 + 760*\[Rho]^4 - 11720*Ech*\[Rho]^4 + 
      77880*Ech^2*\[Rho]^4 - 289840*Ech^3*\[Rho]^4 + 692160*Ech^4*\[Rho]^4 - 
      1120000*Ech^5*\[Rho]^4 + 1203968*Ech^6*\[Rho]^4 - 
      794624*Ech^7*\[Rho]^4 + 268800*Ech^8*\[Rho]^4 - 27648*Ech^9*\[Rho]^4 - 
      875*\[Rho]^5 + 12250*Ech*\[Rho]^5 - 73500*Ech^2*\[Rho]^5 + 
      245000*Ech^3*\[Rho]^5 - 517680*Ech^4*\[Rho]^5 + 711136*Ech^5*\[Rho]^5 - 
      601664*Ech^6*\[Rho]^5 + 279424*Ech^7*\[Rho]^5 - 53760*Ech^8*\[Rho]^5 + 
      153*\[Rho]^6 - 2142*Ech*\[Rho]^6 + 12852*Ech^2*\[Rho]^6 - 
      42840*Ech^3*\[Rho]^6 + 85680*Ech^4*\[Rho]^6 - 102816*Ech^5*\[Rho]^6 + 
      68544*Ech^6*\[Rho]^6 - 19584*Ech^7*\[Rho]^6 + 60*(-1 + 2*Ech)^7*\[Rho]*
       (-10 - 40*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ech] - 
      60*(-1 + 2*Ech)^7*\[Rho]*(-10 - 40*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*
       Log[\[Rho]]))/(60*(-1 + 2*Ech)^7*mb^5*\[Rho]) - 
   ((1 + \[CapitalLambda]bh)*(-1889 + 23148*Ech - 118620*Ech^2 + 
      328800*Ech^3 - 544320*Ech^4 + 620160*Ech^5 - 695040*Ech^6 + 
      852480*Ech^7 - 695040*Ech^8 + 179200*Ech^9 + 101376*Ech^10 - 
      49152*Ech^11 + 195*\[Rho] + 6300*Ech*\[Rho] - 83340*Ech^2*\[Rho] + 
      401280*Ech^3*\[Rho] - 997440*Ech^4*\[Rho] + 1394688*Ech^5*\[Rho] - 
      1131264*Ech^6*\[Rho] + 617472*Ech^7*\[Rho] - 335616*Ech^8*\[Rho] + 
      119808*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] + 1320*\[Rho]^2 - 
      19800*Ech*\[Rho]^2 + 122760*Ech^2*\[Rho]^2 - 427200*Ech^3*\[Rho]^2 + 
      979200*Ech^4*\[Rho]^2 - 1646592*Ech^5*\[Rho]^2 + 
      2071680*Ech^6*\[Rho]^2 - 1778688*Ech^7*\[Rho]^2 + 
      869376*Ech^8*\[Rho]^2 - 165888*Ech^9*\[Rho]^2 + 3320*\[Rho]^3 - 
      40920*Ech*\[Rho]^3 + 211080*Ech^2*\[Rho]^3 - 608000*Ech^3*\[Rho]^3 + 
      1034880*Ech^4*\[Rho]^3 - 972288*Ech^5*\[Rho]^3 + 
      348800*Ech^6*\[Rho]^3 + 139776*Ech^7*\[Rho]^3 - 119808*Ech^8*\[Rho]^3 - 
      3975*\[Rho]^4 + 47700*Ech*\[Rho]^4 - 238500*Ech^2*\[Rho]^4 + 
      671040*Ech^3*\[Rho]^4 - 1128720*Ech^4*\[Rho]^4 + 
      1105344*Ech^5*\[Rho]^4 - 570048*Ech^6*\[Rho]^4 + 
      115200*Ech^7*\[Rho]^4 + 1029*\[Rho]^5 - 12348*Ech*\[Rho]^5 + 
      61740*Ech^2*\[Rho]^5 - 164640*Ech^3*\[Rho]^5 + 246960*Ech^4*\[Rho]^5 - 
      197568*Ech^5*\[Rho]^5 + 65856*Ech^6*\[Rho]^5 - 
      60*(1 - 2*Ech)^6*(-4 - 72*\[Rho] + 33*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*(-4 - 72*\[Rho] + 33*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(180*(1 - 2*Ech)^6*mb^5)) + 
 r17*(((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (-385 + 5100*Ech - 28380*Ech^2 + 84640*Ech^3 - 136640*Ech^4 + 
      75904*Ech^5 + 139008*Ech^6 - 331264*Ech^7 + 285952*Ech^8 - 
      91136*Ech^9 - 5120*Ech^10 + 920*\[Rho] - 11040*Ech*\[Rho] + 
      55200*Ech^2*\[Rho] - 154240*Ech^3*\[Rho] + 268160*Ech^4*\[Rho] - 
      291328*Ech^5*\[Rho] + 170496*Ech^6*\[Rho] - 22528*Ech^7*\[Rho] - 
      16384*Ech^8*\[Rho] - 600*\[Rho]^2 + 7560*Ech*\[Rho]^2 - 
      39960*Ech^2*\[Rho]^2 + 119520*Ech^3*\[Rho]^2 - 216000*Ech^4*\[Rho]^2 + 
      232704*Ech^5*\[Rho]^2 - 140160*Ech^6*\[Rho]^2 + 36864*Ech^7*\[Rho]^2 - 
      440*\[Rho]^3 + 5280*Ech*\[Rho]^3 - 26400*Ech^2*\[Rho]^3 + 
      86400*Ech^3*\[Rho]^3 - 187840*Ech^4*\[Rho]^3 + 240384*Ech^5*\[Rho]^3 - 
      169728*Ech^6*\[Rho]^3 + 51200*Ech^7*\[Rho]^3 + 505*\[Rho]^4 - 
      6060*Ech*\[Rho]^4 + 30300*Ech^2*\[Rho]^4 - 80800*Ech^3*\[Rho]^4 + 
      121200*Ech^4*\[Rho]^4 - 96960*Ech^5*\[Rho]^4 + 32320*Ech^6*\[Rho]^4 + 
      60*(1 - 2*Ech)^6*(4 + 3*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^6*(4 + 3*\[Rho]^2)*Log[\[Rho]]))/
    (120*(1 - 2*Ech)^6*mb^5) + ((1 + \[CapitalLambda]bh)*
     (4821 - 60732*Ech + 320940*Ech^2 - 915840*Ech^3 + 1511040*Ech^4 - 
      1423680*Ech^5 + 633600*Ech^6 + 303360*Ech^7 - 1148160*Ech^8 + 
      1351680*Ech^9 - 605184*Ech^10 + 12288*Ech^11 + 1105*\[Rho] - 
      31500*Ech*\[Rho] + 266940*Ech^2*\[Rho] - 1063200*Ech^3*\[Rho] + 
      2212320*Ech^4*\[Rho] - 2225664*Ech^5*\[Rho] + 446592*Ech^6*\[Rho] + 
      889344*Ech^7*\[Rho] - 421632*Ech^8*\[Rho] - 103424*Ech^9*\[Rho] + 
      15360*Ech^10*\[Rho] - 2160*\[Rho]^2 + 19800*Ech*\[Rho]^2 - 
      62280*Ech^2*\[Rho]^2 - 68640*Ech^3*\[Rho]^2 + 1056480*Ech^4*\[Rho]^2 - 
      3173376*Ech^5*\[Rho]^2 + 4687488*Ech^6*\[Rho]^2 - 
      3758592*Ech^7*\[Rho]^2 + 1595904*Ech^8*\[Rho]^2 - 
      288768*Ech^9*\[Rho]^2 - 3120*\[Rho]^3 + 38520*Ech*\[Rho]^3 - 
      199080*Ech^2*\[Rho]^3 + 631200*Ech^3*\[Rho]^3 - 
      1355040*Ech^4*\[Rho]^3 + 1960320*Ech^5*\[Rho]^3 - 
      1835904*Ech^6*\[Rho]^3 + 993792*Ech^7*\[Rho]^3 - 
      235008*Ech^8*\[Rho]^3 - 2725*\[Rho]^4 + 32700*Ech*\[Rho]^4 - 
      163500*Ech^2*\[Rho]^4 + 504640*Ech^3*\[Rho]^4 - 
      1018320*Ech^4*\[Rho]^4 + 1225344*Ech^5*\[Rho]^4 - 
      818368*Ech^6*\[Rho]^4 + 234240*Ech^7*\[Rho]^4 + 2079*\[Rho]^5 - 
      24948*Ech*\[Rho]^5 + 124740*Ech^2*\[Rho]^5 - 332640*Ech^3*\[Rho]^5 + 
      498960*Ech^4*\[Rho]^5 - 399168*Ech^5*\[Rho]^5 + 133056*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*(-24 - 152*\[Rho] - 51*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*(-24 - 152*\[Rho] - 51*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(720*(1 - 2*Ech)^6*mb^5) + 
   (\[CapitalLambda]bh*(2851 - 40874*Ech + 251964*Ech^2 - 866760*Ech^3 + 
      1801920*Ech^4 - 2260608*Ech^5 + 1436928*Ech^6 + 502272*Ech^7 - 
      2799360*Ech^8 + 4211200*Ech^9 - 3304448*Ech^10 + 1075200*Ech^11 - 
      605*\[Rho] + 1750*Ech*\[Rho] + 36540*Ech^2*\[Rho] - 
      309960*Ech^3*\[Rho] + 1026720*Ech^4*\[Rho] - 1548480*Ech^5*\[Rho] + 
      586368*Ech^6*\[Rho] + 920832*Ech^7*\[Rho] - 417024*Ech^8*\[Rho] - 
      879104*Ech^9*\[Rho] + 547840*Ech^10*\[Rho] + 30720*Ech^11*\[Rho] - 
      720*\[Rho]^2 + 1800*Ech*\[Rho]^2 + 47160*Ech^2*\[Rho]^2 - 
      389040*Ech^3*\[Rho]^2 + 1539360*Ech^4*\[Rho]^2 - 
      3803712*Ech^5*\[Rho]^2 + 5917824*Ech^6*\[Rho]^2 - 
      5412096*Ech^7*\[Rho]^2 + 2588160*Ech^8*\[Rho]^2 - 
      500736*Ech^9*\[Rho]^2 - 880*\[Rho]^3 + 15560*Ech*\[Rho]^3 - 
      116040*Ech^2*\[Rho]^3 + 477520*Ech^3*\[Rho]^3 - 
      1174880*Ech^4*\[Rho]^3 + 1634496*Ech^5*\[Rho]^3 - 
      1124224*Ech^6*\[Rho]^3 + 205568*Ech^7*\[Rho]^3 + 
      259584*Ech^8*\[Rho]^3 - 144384*Ech^9*\[Rho]^3 - 1555*\[Rho]^4 + 
      21770*Ech*\[Rho]^4 - 130620*Ech^2*\[Rho]^4 + 435400*Ech^3*\[Rho]^4 - 
      1035440*Ech^4*\[Rho]^4 + 1810848*Ech^5*\[Rho]^4 - 
      1930432*Ech^6*\[Rho]^4 + 1165952*Ech^7*\[Rho]^4 - 
      307200*Ech^8*\[Rho]^4 + 909*\[Rho]^5 - 12726*Ech*\[Rho]^5 + 
      76356*Ech^2*\[Rho]^5 - 254520*Ech^3*\[Rho]^5 + 509040*Ech^4*\[Rho]^5 - 
      610848*Ech^5*\[Rho]^5 + 407232*Ech^6*\[Rho]^5 - 116352*Ech^7*\[Rho]^5 - 
      60*(-1 + 2*Ech)^7*(-8 - 56*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^7*(-8 - 56*\[Rho] - 69*\[Rho]^2 + 
        27*\[Rho]^3)*Log[\[Rho]]))/(720*(-1 + 2*Ech)^7*mb^5)) + 
 \[Rho]3D*(((1 + \[CapitalLambda]bh)*(-177 + 1770*Ech - 7080*Ech^2 + 
      15280*Ech^3 - 26400*Ech^4 + 60928*Ech^5 - 131840*Ech^6 + 175360*Ech^7 - 
      124160*Ech^8 + 38400*Ech^9 - 2048*Ech^10 + 1155*\[Rho] - 
      11550*Ech*\[Rho] + 46200*Ech^2*\[Rho] - 93040*Ech^3*\[Rho] + 
      98880*Ech^4*\[Rho] - 63360*Ech^5*\[Rho] + 54400*Ech^6*\[Rho] - 
      57600*Ech^7*\[Rho] + 26880*Ech^8*\[Rho] - 2560*Ech^9*\[Rho] - 
      1040*\[Rho]^2 + 8360*Ech*\[Rho]^2 - 23240*Ech^2*\[Rho]^2 + 
      20240*Ech^3*\[Rho]^2 + 16960*Ech^4*\[Rho]^2 - 35200*Ech^5*\[Rho]^2 + 
      8320*Ech^6*\[Rho]^2 + 8960*Ech^7*\[Rho]^2 - 5120*Ech^8*\[Rho]^2 + 
      240*\[Rho]^3 - 2040*Ech*\[Rho]^3 + 6360*Ech^2*\[Rho]^3 - 
      12400*Ech^3*\[Rho]^3 + 18240*Ech^4*\[Rho]^3 - 14080*Ech^5*\[Rho]^3 + 
      1920*Ech^6*\[Rho]^3 + 1280*Ech^7*\[Rho]^3 - 255*\[Rho]^4 + 
      2550*Ech*\[Rho]^4 - 10200*Ech^2*\[Rho]^4 + 23440*Ech^3*\[Rho]^4 - 
      27600*Ech^4*\[Rho]^4 + 15840*Ech^5*\[Rho]^4 - 3200*Ech^6*\[Rho]^4 + 
      77*\[Rho]^5 - 770*Ech*\[Rho]^5 + 3080*Ech^2*\[Rho]^5 - 
      6160*Ech^3*\[Rho]^5 + 6160*Ech^4*\[Rho]^5 - 2464*Ech^5*\[Rho]^5 - 
      60*(-1 + 2*Ech)^5*\[Rho]^2*(-17 + 3*\[Rho])*Log[1 - 2*Ech] + 
      60*(-1 + 2*Ech)^5*\[Rho]^2*(-17 + 3*\[Rho])*Log[\[Rho]]))/
    (60*(-1 + 2*Ech)^5*mb^3) + 
   ((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (-77 + 866*Ech - 3944*Ech^2 + 8912*Ech^3 - 8736*Ech^4 - 2496*Ech^5 + 
      14208*Ech^6 - 12032*Ech^7 + 2816*Ech^8 + 512*Ech^9 + 88*\[Rho] - 
      880*Ech*\[Rho] + 3520*Ech^2*\[Rho] - 6784*Ech^3*\[Rho] + 
      5248*Ech^4*\[Rho] + 1792*Ech^5*\[Rho] - 5120*Ech^6*\[Rho] + 
      2048*Ech^7*\[Rho] - 24*\[Rho]^2 + 312*Ech*\[Rho]^2 - 
      1608*Ech^2*\[Rho]^2 + 3920*Ech^3*\[Rho]^2 - 4896*Ech^4*\[Rho]^2 + 
      3264*Ech^5*\[Rho]^2 - 1024*Ech^6*\[Rho]^2 + 8*\[Rho]^3 - 
      80*Ech*\[Rho]^3 + 320*Ech^2*\[Rho]^3 - 384*Ech^3*\[Rho]^3 + 
      320*Ech^4*\[Rho]^3 - 128*Ech^5*\[Rho]^3 + 5*\[Rho]^4 - 
      50*Ech*\[Rho]^4 + 200*Ech^2*\[Rho]^4 - 400*Ech^3*\[Rho]^4 + 
      400*Ech^4*\[Rho]^4 - 160*Ech^5*\[Rho]^4 - 12*(-1 + 2*Ech)^5*
       (4 + 3*\[Rho]^2)*Log[1 - 2*Ech] + 12*(-1 + 2*Ech)^5*(4 + 3*\[Rho]^2)*
       Log[\[Rho]]))/(6*(-1 + 2*Ech)^5*mb^3) + 
   (\[CapitalLambda]bh*(-729 + 9324*Ech - 50076*Ech^2 + 145056*Ech^3 - 
      242304*Ech^4 + 238464*Ech^5 - 173568*Ech^6 + 195072*Ech^7 - 
      237312*Ech^8 + 150528*Ech^9 - 33792*Ech^10 + 1831*\[Rho] - 
      21780*Ech*\[Rho] + 107748*Ech^2*\[Rho] - 283488*Ech^3*\[Rho] + 
      420192*Ech^4*\[Rho] - 347904*Ech^5*\[Rho] + 180864*Ech^6*\[Rho] - 
      127488*Ech^7*\[Rho] + 99072*Ech^8*\[Rho] - 23552*Ech^9*\[Rho] - 
      3072*Ech^10*\[Rho] - 1296*\[Rho]^2 + 13896*Ech*\[Rho]^2 - 
      59544*Ech^2*\[Rho]^2 + 125664*Ech^3*\[Rho]^2 - 125856*Ech^4*\[Rho]^2 + 
      35712*Ech^5*\[Rho]^2 + 23424*Ech^6*\[Rho]^2 - 13824*Ech^7*\[Rho]^2 + 
      4608*Ech^8*\[Rho]^2 + 144*\[Rho]^3 - 1080*Ech*\[Rho]^3 + 
      1512*Ech^2*\[Rho]^3 + 8928*Ech^3*\[Rho]^3 - 33312*Ech^4*\[Rho]^3 + 
      46464*Ech^5*\[Rho]^3 - 38016*Ech^6*\[Rho]^3 + 16896*Ech^7*\[Rho]^3 - 
      1536*Ech^8*\[Rho]^3 + 41*\[Rho]^4 - 492*Ech*\[Rho]^4 + 
      2460*Ech^2*\[Rho]^4 - 6560*Ech^3*\[Rho]^4 + 6480*Ech^4*\[Rho]^4 - 
      4416*Ech^5*\[Rho]^4 + 1472*Ech^6*\[Rho]^4 + 9*\[Rho]^5 - 
      108*Ech*\[Rho]^5 + 540*Ech^2*\[Rho]^5 - 1440*Ech^3*\[Rho]^5 + 
      2160*Ech^4*\[Rho]^5 - 1728*Ech^5*\[Rho]^5 + 576*Ech^6*\[Rho]^5 + 
      12*(1 - 2*Ech)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ech] - 12*(1 - 2*Ech)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 
        27*\[Rho]^3)*Log[\[Rho]]))/(36*(1 - 2*Ech)^6*mb^3)) + 
 m5*(-1/240*((1 + \[CapitalLambda]bh)*(-123 + 1230*Ech - 4920*Ech^2 + 
       12560*Ech^3 - 35040*Ech^4 + 92672*Ech^5 - 136960*Ech^6 + 55040*Ech^7 + 
       78080*Ech^8 - 69120*Ech^9 + 2048*Ech^10 + 465*\[Rho] - 
       4650*Ech*\[Rho] + 18600*Ech^2*\[Rho] - 47120*Ech^3*\[Rho] + 
       120960*Ech^4*\[Rho] - 288000*Ech^5*\[Rho] + 421760*Ech^6*\[Rho] - 
       295680*Ech^7*\[Rho] + 65280*Ech^8*\[Rho] + 2560*Ech^9*\[Rho] + 
       1280*\[Rho]^2 - 15080*Ech*\[Rho]^2 + 71720*Ech^2*\[Rho]^2 - 
       164240*Ech^3*\[Rho]^2 + 151040*Ech^4*\[Rho]^2 + 60160*Ech^5*\[Rho]^2 - 
       219520*Ech^6*\[Rho]^2 + 136960*Ech^7*\[Rho]^2 - 25600*Ech^8*\[Rho]^2 - 
       3360*\[Rho]^3 + 34680*Ech*\[Rho]^3 - 144120*Ech^2*\[Rho]^3 + 
       317680*Ech^3*\[Rho]^3 - 387840*Ech^4*\[Rho]^3 + 
       231040*Ech^5*\[Rho]^3 - 28800*Ech^6*\[Rho]^3 - 24320*Ech^7*\[Rho]^3 + 
       2235*\[Rho]^4 - 22350*Ech*\[Rho]^4 + 89400*Ech^2*\[Rho]^4 - 
       196240*Ech^3*\[Rho]^4 + 229200*Ech^4*\[Rho]^4 - 
       131040*Ech^5*\[Rho]^4 + 26240*Ech^6*\[Rho]^4 - 497*\[Rho]^5 + 
       4970*Ech*\[Rho]^5 - 19880*Ech^2*\[Rho]^5 + 39760*Ech^3*\[Rho]^5 - 
       39760*Ech^4*\[Rho]^5 + 15904*Ech^5*\[Rho]^5 - 60*(-1 + 2*Ech)^5*
        \[Rho]^2*(-19 + 9*\[Rho])*Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^5*\[Rho]^2*
        (-19 + 9*\[Rho])*Log[\[Rho]]))/((-1 + 2*Ech)^5*mb^4) + 
   ((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (397 - 4354*Ech + 19336*Ech^2 - 42640*Ech^3 + 42208*Ech^4 + 1088*Ech^5 - 
      34688*Ech^6 + 18176*Ech^7 + 256*Ech^8 + 1536*Ech^9 - 744*\[Rho] + 
      7440*Ech*\[Rho] - 29760*Ech^2*\[Rho] + 58368*Ech^3*\[Rho] - 
      51840*Ech^4*\[Rho] + 5376*Ech^5*\[Rho] + 18432*Ech^6*\[Rho] - 
      6144*Ech^7*\[Rho] + 1008*\[Rho]^2 - 10728*Ech*\[Rho]^2 + 
      46152*Ech^2*\[Rho]^2 - 106704*Ech^3*\[Rho]^2 + 141024*Ech^4*\[Rho]^2 - 
      100416*Ech^5*\[Rho]^2 + 30720*Ech^6*\[Rho]^2 - 856*\[Rho]^3 + 
      8560*Ech*\[Rho]^3 - 34240*Ech^2*\[Rho]^3 + 75008*Ech^3*\[Rho]^3 - 
      86720*Ech^4*\[Rho]^3 + 48512*Ech^5*\[Rho]^3 - 9216*Ech^6*\[Rho]^3 + 
      195*\[Rho]^4 - 1950*Ech*\[Rho]^4 + 7800*Ech^2*\[Rho]^4 - 
      15600*Ech^3*\[Rho]^4 + 15600*Ech^4*\[Rho]^4 - 6240*Ech^5*\[Rho]^4 + 
      12*(-1 + 2*Ech)^5*(16 + 27*\[Rho]^2)*Log[1 - 2*Ech] - 
      12*(-1 + 2*Ech)^5*(16 + 27*\[Rho]^2)*Log[\[Rho]]))/
    (72*(-1 + 2*Ech)^5*mb^4) + 
   (\[CapitalLambda]bh*(249 - 3180*Ech + 17052*Ech^2 - 49312*Ech^3 + 
      82688*Ech^4 - 84352*Ech^5 + 66560*Ech^6 - 59904*Ech^7 + 30464*Ech^8 + 
      21504*Ech^9 - 23552*Ech^10 - 567*\[Rho] + 6612*Ech*\[Rho] - 
      31908*Ech^2*\[Rho] + 81248*Ech^3*\[Rho] - 115872*Ech^4*\[Rho] + 
      94720*Ech^5*\[Rho] - 54656*Ech^6*\[Rho] + 31232*Ech^7*\[Rho] + 
      256*Ech^8*\[Rho] - 13312*Ech^9*\[Rho] - 1024*Ech^10*\[Rho] + 
      240*\[Rho]^2 - 1992*Ech*\[Rho]^2 + 4632*Ech^2*\[Rho]^2 + 
      5408*Ech^3*\[Rho]^2 - 47392*Ech^4*\[Rho]^2 + 100736*Ech^5*\[Rho]^2 - 
      108928*Ech^6*\[Rho]^2 + 68096*Ech^7*\[Rho]^2 - 24064*Ech^8*\[Rho]^2 + 
      336*\[Rho]^3 - 4680*Ech*\[Rho]^3 + 27288*Ech^2*\[Rho]^3 - 
      85728*Ech^3*\[Rho]^3 + 166752*Ech^4*\[Rho]^3 - 204928*Ech^5*\[Rho]^3 + 
      144000*Ech^6*\[Rho]^3 - 48640*Ech^7*\[Rho]^3 + 2560*Ech^8*\[Rho]^3 - 
      297*\[Rho]^4 + 3564*Ech*\[Rho]^4 - 17820*Ech^2*\[Rho]^4 + 
      47520*Ech^3*\[Rho]^4 - 79120*Ech^4*\[Rho]^4 + 74304*Ech^5*\[Rho]^4 - 
      35520*Ech^6*\[Rho]^4 + 6144*Ech^7*\[Rho]^4 + 39*\[Rho]^5 - 
      468*Ech*\[Rho]^5 + 2340*Ech^2*\[Rho]^5 - 6240*Ech^3*\[Rho]^5 + 
      9360*Ech^4*\[Rho]^5 - 7488*Ech^5*\[Rho]^5 + 2496*Ech^6*\[Rho]^5 - 
      12*(1 - 2*Ech)^6*(8 + 8*\[Rho] - 37*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ech] + 12*(1 - 2*Ech)^6*(8 + 8*\[Rho] - 37*\[Rho]^2 + 
        27*\[Rho]^3)*Log[\[Rho]]))/(48*(1 - 2*Ech)^6*mb^4)) + 
 r14*(((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (30 - 360*Ech + 1800*Ech^2 - 4800*Ech^3 + 7200*Ech^4 - 5760*Ech^5 + 
      1920*Ech^6 + 65*\[Rho] - 1080*Ech*\[Rho] + 7200*Ech^2*\[Rho] - 
      25200*Ech^3*\[Rho] + 49080*Ech^4*\[Rho] - 47136*Ech^5*\[Rho] - 
      672*Ech^6*\[Rho] + 55296*Ech^7*\[Rho] - 64128*Ech^8*\[Rho] + 
      34304*Ech^9*\[Rho] - 7680*Ech^10*\[Rho] - 180*\[Rho]^2 + 
      2160*Ech*\[Rho]^2 - 10800*Ech^2*\[Rho]^2 + 29280*Ech^3*\[Rho]^2 - 
      47280*Ech^4*\[Rho]^2 + 47040*Ech^5*\[Rho]^2 - 28032*Ech^6*\[Rho]^2 + 
      8448*Ech^7*\[Rho]^2 - 768*Ech^8*\[Rho]^2 + 780*\[Rho]^3 - 
      9900*Ech*\[Rho]^3 + 52740*Ech^2*\[Rho]^3 - 157440*Ech^3*\[Rho]^3 + 
      292920*Ech^4*\[Rho]^3 - 342432*Ech^5*\[Rho]^3 + 229536*Ech^6*\[Rho]^3 - 
      67584*Ech^7*\[Rho]^3 - 1010*\[Rho]^4 + 12120*Ech*\[Rho]^4 - 
      60600*Ech^2*\[Rho]^4 + 170480*Ech^3*\[Rho]^4 - 294000*Ech^4*\[Rho]^4 + 
      300480*Ech^5*\[Rho]^4 - 164672*Ech^6*\[Rho]^4 + 36864*Ech^7*\[Rho]^4 + 
      315*\[Rho]^5 - 3780*Ech*\[Rho]^5 + 18900*Ech^2*\[Rho]^5 - 
      50400*Ech^3*\[Rho]^5 + 75600*Ech^4*\[Rho]^5 - 60480*Ech^5*\[Rho]^5 + 
      20160*Ech^6*\[Rho]^5 - 30*(1 - 2*Ech)^6*\[Rho]*(5 + 9*\[Rho]^2)*
       Log[1 - 2*Ech] + 30*(1 - 2*Ech)^6*\[Rho]*(5 + 9*\[Rho]^2)*
       Log[\[Rho]]))/(45*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
   ((1 + \[CapitalLambda]bh)*(-391 + 4932*Ech - 26100*Ech^2 + 74520*Ech^3 - 
      122400*Ech^4 + 111552*Ech^5 - 34944*Ech^6 - 69120*Ech^7 + 
      180480*Ech^8 - 225280*Ech^9 + 138240*Ech^10 - 30720*Ech^11 - 
      990*\[Rho] + 14220*Ech*\[Rho] - 85140*Ech^2*\[Rho] + 
      272160*Ech^3*\[Rho] - 486840*Ech^4*\[Rho] + 443040*Ech^5*\[Rho] - 
      97440*Ech^6*\[Rho] - 126720*Ech^7*\[Rho] + 55680*Ech^8*\[Rho] + 
      7680*Ech^9*\[Rho] + 7680*Ech^10*\[Rho] + 960*\[Rho]^2 - 
      10440*Ech*\[Rho]^2 + 45720*Ech^2*\[Rho]^2 - 104880*Ech^3*\[Rho]^2 + 
      147960*Ech^4*\[Rho]^2 - 191712*Ech^5*\[Rho]^2 + 318144*Ech^6*\[Rho]^2 - 
      421632*Ech^7*\[Rho]^2 + 299904*Ech^8*\[Rho]^2 - 84480*Ech^9*\[Rho]^2 + 
      1390*\[Rho]^3 - 17220*Ech*\[Rho]^3 + 89340*Ech^2*\[Rho]^3 - 
      252640*Ech^3*\[Rho]^3 + 425640*Ech^4*\[Rho]^3 - 414624*Ech^5*\[Rho]^3 + 
      170752*Ech^6*\[Rho]^3 + 45696*Ech^7*\[Rho]^3 - 52608*Ech^8*\[Rho]^3 - 
      1305*\[Rho]^4 + 15660*Ech*\[Rho]^4 - 78300*Ech^2*\[Rho]^4 + 
      218520*Ech^3*\[Rho]^4 - 372840*Ech^4*\[Rho]^4 + 375264*Ech^5*\[Rho]^4 - 
      201696*Ech^6*\[Rho]^4 + 43776*Ech^7*\[Rho]^4 + 336*\[Rho]^5 - 
      4032*Ech*\[Rho]^5 + 20160*Ech^2*\[Rho]^5 - 53760*Ech^3*\[Rho]^5 + 
      80640*Ech^4*\[Rho]^5 - 64512*Ech^5*\[Rho]^5 + 21504*Ech^6*\[Rho]^5 - 
      30*(1 - 2*Ech)^6*(-4 - 39*\[Rho] - 18*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] + 30*(1 - 2*Ech)^6*(-4 - 39*\[Rho] - 18*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(90*(1 - 2*Ech)^6*mb^5) - 
   (\[CapitalLambda]bh*(-60 + 840*Ech - 5040*Ech^2 + 16800*Ech^3 - 
      33600*Ech^4 + 40320*Ech^5 - 26880*Ech^6 + 7680*Ech^7 - 416*\[Rho] + 
      6664*Ech*\[Rho] - 45864*Ech^2*\[Rho] + 176400*Ech^3*\[Rho] - 
      411360*Ech^4*\[Rho] + 587520*Ech^5*\[Rho] - 500352*Ech^6*\[Rho] + 
      298752*Ech^7*\[Rho] - 353280*Ech^8*\[Rho] + 593920*Ech^9*\[Rho] - 
      598016*Ech^10*\[Rho] + 319488*Ech^11*\[Rho] - 73728*Ech^12*\[Rho] + 
      1685*\[Rho]^2 - 24610*Ech*\[Rho]^2 + 154800*Ech^2*\[Rho]^2 - 
      544560*Ech^3*\[Rho]^2 + 1156920*Ech^4*\[Rho]^2 - 
      1470096*Ech^5*\[Rho]^2 + 971232*Ech^6*\[Rho]^2 - 95808*Ech^7*\[Rho]^2 - 
      251520*Ech^8*\[Rho]^2 + 73472*Ech^9*\[Rho]^2 + 43520*Ech^10*\[Rho]^2 - 
      15360*Ech^11*\[Rho]^2 - 750*\[Rho]^3 + 8340*Ech*\[Rho]^3 - 
      34920*Ech^2*\[Rho]^3 + 55920*Ech^3*\[Rho]^3 + 53640*Ech^4*\[Rho]^3 - 
      420528*Ech^5*\[Rho]^3 + 887424*Ech^6*\[Rho]^3 - 994560*Ech^7*\[Rho]^3 + 
      590208*Ech^8*\[Rho]^3 - 149760*Ech^9*\[Rho]^3 - 1420*\[Rho]^4 + 
      21500*Ech*\[Rho]^4 - 140340*Ech^2*\[Rho]^4 + 513160*Ech^3*\[Rho]^4 - 
      1178120*Ech^4*\[Rho]^4 + 1830192*Ech^5*\[Rho]^4 - 
      1944640*Ech^6*\[Rho]^4 + 1287296*Ech^7*\[Rho]^4 - 
      436608*Ech^8*\[Rho]^4 + 42240*Ech^9*\[Rho]^4 + 1150*\[Rho]^5 - 
      16100*Ech*\[Rho]^5 + 96600*Ech^2*\[Rho]^5 - 322000*Ech^3*\[Rho]^5 + 
      671480*Ech^4*\[Rho]^5 - 924240*Ech^5*\[Rho]^5 + 791392*Ech^6*\[Rho]^5 - 
      373568*Ech^7*\[Rho]^5 + 73728*Ech^8*\[Rho]^5 - 189*\[Rho]^6 + 
      2646*Ech*\[Rho]^6 - 15876*Ech^2*\[Rho]^6 + 52920*Ech^3*\[Rho]^6 - 
      105840*Ech^4*\[Rho]^6 + 127008*Ech^5*\[Rho]^6 - 84672*Ech^6*\[Rho]^6 + 
      24192*Ech^7*\[Rho]^6 - 30*(-1 + 2*Ech)^7*\[Rho]*
       (14 - 17*\[Rho] - 36*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ech] + 
      30*(-1 + 2*Ech)^7*\[Rho]*(14 - 17*\[Rho] - 36*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]]))/(90*(-1 + 2*Ech)^7*mb^5*\[Rho])) + 
 r8*(((1 + \[CapitalLambda]bh)*(-525 + 6300*Ech - 31500*Ech^2 + 84800*Ech^3 - 
      135680*Ech^4 + 151104*Ech^5 - 182528*Ech^6 + 285440*Ech^7 - 
      387840*Ech^8 + 389120*Ech^9 - 263168*Ech^10 + 86016*Ech^11 + 
      3215*\[Rho] - 39060*Ech*\[Rho] + 198180*Ech^2*\[Rho] - 
      528800*Ech^3*\[Rho] + 731040*Ech^4*\[Rho] - 285952*Ech^5*\[Rho] - 
      616064*Ech^6*\[Rho] + 993792*Ech^7*\[Rho] - 583936*Ech^8*\[Rho] + 
      140288*Ech^9*\[Rho] - 15360*Ech^10*\[Rho] - 4800*\[Rho]^2 + 
      57000*Ech*\[Rho]^2 - 281400*Ech^2*\[Rho]^2 + 771680*Ech^3*\[Rho]^2 - 
      1348960*Ech^4*\[Rho]^2 + 1718784*Ech^5*\[Rho]^2 - 
      1854080*Ech^6*\[Rho]^2 + 1711616*Ech^7*\[Rho]^2 - 
      1085952*Ech^8*\[Rho]^2 + 321536*Ech^9*\[Rho]^2 + 1680*\[Rho]^3 - 
      19800*Ech*\[Rho]^3 + 96840*Ech^2*\[Rho]^3 - 292320*Ech^3*\[Rho]^3 + 
      575520*Ech^4*\[Rho]^3 - 766336*Ech^5*\[Rho]^3 + 761216*Ech^6*\[Rho]^3 - 
      519680*Ech^7*\[Rho]^3 + 177664*Ech^8*\[Rho]^3 + 1165*\[Rho]^4 - 
      13980*Ech*\[Rho]^4 + 69900*Ech^2*\[Rho]^4 - 198720*Ech^3*\[Rho]^4 + 
      426320*Ech^4*\[Rho]^4 - 561792*Ech^5*\[Rho]^4 + 407232*Ech^6*\[Rho]^4 - 
      125696*Ech^7*\[Rho]^4 - 735*\[Rho]^5 + 8820*Ech*\[Rho]^5 - 
      44100*Ech^2*\[Rho]^5 + 117600*Ech^3*\[Rho]^5 - 176400*Ech^4*\[Rho]^5 + 
      141120*Ech^5*\[Rho]^5 - 47040*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*\[Rho]*(-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^6*\[Rho]*(-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
    (240*(1 - 2*Ech)^6*mb^5) + 
   ((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (985 - 11340*Ech + 53820*Ech^2 - 128160*Ech^3 + 120000*Ech^4 + 
      149376*Ech^5 - 599808*Ech^6 + 781824*Ech^7 - 460032*Ech^8 + 
      50176*Ech^9 + 46080*Ech^10 - 3720*\[Rho] + 44640*Ech*\[Rho] - 
      223200*Ech^2*\[Rho] + 604800*Ech^3*\[Rho] - 938880*Ech^4*\[Rho] + 
      751104*Ech^5*\[Rho] - 102912*Ech^6*\[Rho] - 276480*Ech^7*\[Rho] + 
      147456*Ech^8*\[Rho] + 720*\[Rho]^2 - 7560*Ech*\[Rho]^2 + 
      31320*Ech^2*\[Rho]^2 - 65760*Ech^3*\[Rho]^2 - 14400*Ech^4*\[Rho]^2 + 
      301824*Ech^5*\[Rho]^2 - 417408*Ech^6*\[Rho]^2 + 184320*Ech^7*\[Rho]^2 + 
      5000*\[Rho]^3 - 60000*Ech*\[Rho]^3 + 300000*Ech^2*\[Rho]^3 - 
      872960*Ech^3*\[Rho]^3 + 1709760*Ech^4*\[Rho]^3 - 
      2049792*Ech^5*\[Rho]^3 + 1360640*Ech^6*\[Rho]^3 - 
      387072*Ech^7*\[Rho]^3 - 2985*\[Rho]^4 + 35820*Ech*\[Rho]^4 - 
      179100*Ech^2*\[Rho]^4 + 477600*Ech^3*\[Rho]^4 - 716400*Ech^4*\[Rho]^4 + 
      573120*Ech^5*\[Rho]^4 - 191040*Ech^6*\[Rho]^4 + 
      60*(1 - 2*Ech)^6*(4 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^6*(4 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (360*(1 - 2*Ech)^6*mb^5) - 
   (\[CapitalLambda]bh*(8009 - 119806*Ech + 772596*Ech^2 - 2790360*Ech^3 + 
      6116160*Ech^4 - 8185728*Ech^5 + 6307584*Ech^6 - 2486784*Ech^7 + 
      1063680*Ech^8 - 2030080*Ech^9 + 2554880*Ech^10 - 1787904*Ech^11 + 
      589824*Ech^12 - 17615*\[Rho] + 249970*Ech*\[Rho] - 
      1523340*Ech^2*\[Rho] + 5171880*Ech^3*\[Rho] - 10594080*Ech^4*\[Rho] + 
      13130688*Ech^5*\[Rho] - 8980608*Ech^6*\[Rho] + 1902336*Ech^7*\[Rho] + 
      1618176*Ech^8*\[Rho] - 1134080*Ech^9*\[Rho] + 87040*Ech^10*\[Rho] + 
      92160*Ech^11*\[Rho] + 10080*\[Rho]^2 - 137160*Ech*\[Rho]^2 + 
      795240*Ech^2*\[Rho]^2 - 2539920*Ech^3*\[Rho]^2 + 
      4925280*Ech^4*\[Rho]^2 - 5892288*Ech^5*\[Rho]^2 + 
      3844992*Ech^6*\[Rho]^2 - 566016*Ech^7*\[Rho]^2 - 
      720384*Ech^8*\[Rho]^2 + 328704*Ech^9*\[Rho]^2 + 4240*\[Rho]^3 - 
      62600*Ech*\[Rho]^3 + 398280*Ech^2*\[Rho]^3 - 1418320*Ech^3*\[Rho]^3 + 
      3125600*Ech^4*\[Rho]^3 - 5265600*Ech^5*\[Rho]^3 + 
      7156096*Ech^6*\[Rho]^3 - 6106880*Ech^7*\[Rho]^3 + 
      2769408*Ech^8*\[Rho]^3 - 482304*Ech^9*\[Rho]^3 - 6505*\[Rho]^4 + 
      91070*Ech*\[Rho]^4 - 546420*Ech^2*\[Rho]^4 + 1821400*Ech^3*\[Rho]^4 - 
      3825680*Ech^4*\[Rho]^4 + 5830368*Ech^5*\[Rho]^4 - 
      5712448*Ech^6*\[Rho]^4 + 3180416*Ech^7*\[Rho]^4 - 
      774144*Ech^8*\[Rho]^4 + 1791*\[Rho]^5 - 25074*Ech*\[Rho]^5 + 
      150444*Ech^2*\[Rho]^5 - 501480*Ech^3*\[Rho]^5 + 
      1002960*Ech^4*\[Rho]^5 - 1203552*Ech^5*\[Rho]^5 + 
      802368*Ech^6*\[Rho]^5 - 229248*Ech^7*\[Rho]^5 + 
      60*(-1 + 2*Ech)^7*(64 - 28*\[Rho] - 33*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*(64 - 28*\[Rho] - 33*\[Rho]^2 + 
        27*\[Rho]^3)*Log[\[Rho]]))/(720*(-1 + 2*Ech)^7*mb^5)) + 
 r12*(((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (-180 + 2160*Ech - 10800*Ech^2 + 28800*Ech^3 - 43200*Ech^4 + 
      34560*Ech^5 - 11520*Ech^6 - 25*\[Rho] + 1260*Ech*\[Rho] - 
      12060*Ech^2*\[Rho] + 51360*Ech^3*\[Rho] - 117600*Ech^4*\[Rho] + 
      159360*Ech^5*\[Rho] - 157440*Ech^6*\[Rho] + 161280*Ech^7*\[Rho] - 
      134400*Ech^8*\[Rho] + 35840*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] + 
      480*\[Rho]^2 - 5760*Ech*\[Rho]^2 + 28800*Ech^2*\[Rho]^2 - 
      78720*Ech^3*\[Rho]^2 + 137760*Ech^4*\[Rho]^2 - 192384*Ech^5*\[Rho]^2 + 
      244224*Ech^6*\[Rho]^2 - 219648*Ech^7*\[Rho]^2 + 87552*Ech^8*\[Rho]^2 - 
      1980*\[Rho]^3 + 24840*Ech*\[Rho]^3 - 130680*Ech^2*\[Rho]^3 + 
      388320*Ech^3*\[Rho]^3 - 720000*Ech^4*\[Rho]^3 + 836928*Ech^5*\[Rho]^3 - 
      559488*Ech^6*\[Rho]^3 + 163584*Ech^7*\[Rho]^3 + 2500*\[Rho]^4 - 
      30000*Ech*\[Rho]^4 + 150000*Ech^2*\[Rho]^4 - 424960*Ech^3*\[Rho]^4 + 
      726720*Ech^4*\[Rho]^4 - 729408*Ech^5*\[Rho]^4 + 389632*Ech^6*\[Rho]^4 - 
      83712*Ech^7*\[Rho]^4 - 795*\[Rho]^5 + 9540*Ech*\[Rho]^5 - 
      47700*Ech^2*\[Rho]^5 + 127200*Ech^3*\[Rho]^5 - 190800*Ech^4*\[Rho]^5 + 
      152640*Ech^5*\[Rho]^5 - 50880*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*\[Rho]*(8 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^6*\[Rho]*(8 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (90*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
   ((1 + \[CapitalLambda]bh)*(-209 + 2988*Ech - 17820*Ech^2 + 59520*Ech^3 - 
      133440*Ech^4 + 247296*Ech^5 - 413952*Ech^6 + 522240*Ech^7 - 
      387840*Ech^8 + 148480*Ech^9 - 70656*Ech^10 + 49152*Ech^11 + 
      1175*\[Rho] - 16740*Ech*\[Rho] + 99540*Ech^2*\[Rho] - 
      322560*Ech^3*\[Rho] + 616800*Ech^4*\[Rho] - 680064*Ech^5*\[Rho] + 
      316032*Ech^6*\[Rho] + 190464*Ech^7*\[Rho] - 367872*Ech^8*\[Rho] + 
      183296*Ech^9*\[Rho] - 15360*Ech^10*\[Rho] + 720*\[Rho]^2 - 
      8280*Ech*\[Rho]^2 + 39240*Ech^2*\[Rho]^2 - 86400*Ech^3*\[Rho]^2 + 
      29280*Ech^4*\[Rho]^2 + 309120*Ech^5*\[Rho]^2 - 810624*Ech^6*\[Rho]^2 + 
      989184*Ech^7*\[Rho]^2 - 634368*Ech^8*\[Rho]^2 + 172032*Ech^9*\[Rho]^2 - 
      4840*\[Rho]^3 + 59160*Ech*\[Rho]^3 - 302280*Ech^2*\[Rho]^3 + 
      855040*Ech^3*\[Rho]^3 - 1444320*Ech^4*\[Rho]^3 + 
      1398912*Ech^5*\[Rho]^3 - 595840*Ech^6*\[Rho]^3 - 86016*Ech^7*\[Rho]^3 + 
      124416*Ech^8*\[Rho]^3 + 4225*\[Rho]^4 - 50700*Ech*\[Rho]^4 + 
      253500*Ech^2*\[Rho]^4 - 712480*Ech^3*\[Rho]^4 + 
      1195920*Ech^4*\[Rho]^4 - 1167168*Ech^5*\[Rho]^4 + 
      598720*Ech^6*\[Rho]^4 - 119808*Ech^7*\[Rho]^4 - 1071*\[Rho]^5 + 
      12852*Ech*\[Rho]^5 - 64260*Ech^2*\[Rho]^5 + 171360*Ech^3*\[Rho]^5 - 
      257040*Ech^4*\[Rho]^5 + 205632*Ech^5*\[Rho]^5 - 68544*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*(4 - 22*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*(4 - 22*\[Rho] + 3*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(180*(1 - 2*Ech)^6*mb^5) - 
   (\[CapitalLambda]bh*(360 - 5040*Ech + 30240*Ech^2 - 100800*Ech^3 + 
      201600*Ech^4 - 241920*Ech^5 + 161280*Ech^6 - 46080*Ech^7 + 
      2363*\[Rho] - 37162*Ech*\[Rho] + 251532*Ech^2*\[Rho] - 
      952680*Ech^3*\[Rho] + 2192160*Ech^4*\[Rho] - 3098496*Ech^5*\[Rho] + 
      2563584*Ech^6*\[Rho] - 1065984*Ech^7*\[Rho] + 103680*Ech^8*\[Rho] + 
      74240*Ech^9*\[Rho] + 5120*Ech^10*\[Rho] - 153600*Ech^11*\[Rho] + 
      122880*Ech^12*\[Rho] - 3325*\[Rho]^2 + 45350*Ech*\[Rho]^2 - 
      263700*Ech^2*\[Rho]^2 + 845400*Ech^3*\[Rho]^2 - 
      1602720*Ech^4*\[Rho]^2 + 1725888*Ech^5*\[Rho]^2 - 
      649344*Ech^6*\[Rho]^2 - 1006848*Ech^7*\[Rho]^2 + 
      1976064*Ech^8*\[Rho]^2 - 1556992*Ech^9*\[Rho]^2 + 
      465920*Ech^10*\[Rho]^2 + 30720*Ech^11*\[Rho]^2 - 720*\[Rho]^3 + 
      12600*Ech*\[Rho]^3 - 93240*Ech^2*\[Rho]^3 + 381360*Ech^3*\[Rho]^3 - 
      984480*Ech^4*\[Rho]^3 + 1790016*Ech^5*\[Rho]^3 - 
      2486016*Ech^6*\[Rho]^3 + 2574336*Ech^7*\[Rho]^3 - 
      1680384*Ech^8*\[Rho]^3 + 485376*Ech^9*\[Rho]^3 + 3640*\[Rho]^4 - 
      54200*Ech*\[Rho]^4 + 347880*Ech^2*\[Rho]^4 - 1250320*Ech^3*\[Rho]^4 + 
      2853920*Ech^4*\[Rho]^4 - 4414272*Ech^5*\[Rho]^4 + 
      4597504*Ech^6*\[Rho]^4 - 2948096*Ech^7*\[Rho]^4 + 
      952320*Ech^8*\[Rho]^4 - 86016*Ech^9*\[Rho]^4 - 2795*\[Rho]^5 + 
      39130*Ech*\[Rho]^5 - 234780*Ech^2*\[Rho]^5 + 782600*Ech^3*\[Rho]^5 - 
      1651600*Ech^4*\[Rho]^5 + 2262432*Ech^5*\[Rho]^5 - 
      1905344*Ech^6*\[Rho]^5 + 879232*Ech^7*\[Rho]^5 - 
      167424*Ech^8*\[Rho]^5 + 477*\[Rho]^6 - 6678*Ech*\[Rho]^6 + 
      40068*Ech^2*\[Rho]^6 - 133560*Ech^3*\[Rho]^6 + 267120*Ech^4*\[Rho]^6 - 
      320544*Ech^5*\[Rho]^6 + 213696*Ech^6*\[Rho]^6 - 61056*Ech^7*\[Rho]^6 + 
      60*(-1 + 2*Ech)^7*\[Rho]*(34 + 10*\[Rho] - 21*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*\[Rho]*(34 + 10*\[Rho] - 
        21*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))/(180*(-1 + 2*Ech)^7*mb^5*
     \[Rho])) + 
 r9*(((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (60 - 720*Ech + 3600*Ech^2 - 9600*Ech^3 + 14400*Ech^4 - 11520*Ech^5 + 
      3840*Ech^6 + 95*\[Rho] - 1440*Ech*\[Rho] + 9000*Ech^2*\[Rho] - 
      30000*Ech^3*\[Rho] + 57960*Ech^4*\[Rho] - 69024*Ech^5*\[Rho] + 
      63072*Ech^6*\[Rho] - 62976*Ech^7*\[Rho] + 48768*Ech^8*\[Rho] - 
      8704*Ech^9*\[Rho] - 7680*Ech^10*\[Rho] - 300*\[Rho]^2 + 
      3600*Ech*\[Rho]^2 - 18000*Ech^2*\[Rho]^2 + 49440*Ech^3*\[Rho]^2 - 
      85920*Ech^4*\[Rho]^2 + 112128*Ech^5*\[Rho]^2 - 126336*Ech^6*\[Rho]^2 + 
      104448*Ech^7*\[Rho]^2 - 39936*Ech^8*\[Rho]^2 + 660*\[Rho]^3 - 
      8460*Ech*\[Rho]^3 + 45540*Ech^2*\[Rho]^3 - 137280*Ech^3*\[Rho]^3 + 
      255960*Ech^4*\[Rho]^3 - 299520*Ech^5*\[Rho]^3 + 203808*Ech^6*\[Rho]^3 - 
      61056*Ech^7*\[Rho]^3 - 680*\[Rho]^4 + 8160*Ech*\[Rho]^4 - 
      40800*Ech^2*\[Rho]^4 + 113360*Ech^3*\[Rho]^4 - 190320*Ech^4*\[Rho]^4 + 
      187296*Ech^5*\[Rho]^4 - 96704*Ech^6*\[Rho]^4 + 19584*Ech^7*\[Rho]^4 + 
      165*\[Rho]^5 - 1980*Ech*\[Rho]^5 + 9900*Ech^2*\[Rho]^5 - 
      26400*Ech^3*\[Rho]^5 + 39600*Ech^4*\[Rho]^5 - 31680*Ech^5*\[Rho]^5 + 
      10560*Ech^6*\[Rho]^5 - 30*(1 - 2*Ech)^6*\[Rho]*(5 + 9*\[Rho]^2)*
       Log[1 - 2*Ech] + 30*(1 - 2*Ech)^6*\[Rho]*(5 + 9*\[Rho]^2)*
       Log[\[Rho]]))/(45*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
   ((1 + \[CapitalLambda]bh)*(157 - 2124*Ech + 12060*Ech^2 - 37560*Ech^3 + 
      72480*Ech^4 - 102048*Ech^5 + 135936*Ech^6 - 174720*Ech^7 + 
      165120*Ech^8 - 104960*Ech^9 + 58368*Ech^10 - 24576*Ech^11 + 30*\[Rho] - 
      180*Ech*\[Rho] - 180*Ech^2*\[Rho] + 7200*Ech^3*\[Rho] - 
      41400*Ech^4*\[Rho] + 115104*Ech^5*\[Rho] - 154272*Ech^6*\[Rho] + 
      51456*Ech^7*\[Rho] + 89472*Ech^8*\[Rho] - 78336*Ech^9*\[Rho] + 
      7680*Ech^10*\[Rho] - 60*\[Rho]^2 - 360*Ech*\[Rho]^2 + 
      8280*Ech^2*\[Rho]^2 - 49200*Ech^3*\[Rho]^2 + 159480*Ech^4*\[Rho]^2 - 
      320928*Ech^5*\[Rho]^2 + 406464*Ech^6*\[Rho]^2 - 320256*Ech^7*\[Rho]^2 + 
      158592*Ech^8*\[Rho]^2 - 44544*Ech^9*\[Rho]^2 + 410*\[Rho]^3 - 
      5460*Ech*\[Rho]^3 + 30540*Ech^2*\[Rho]^3 - 93920*Ech^3*\[Rho]^3 + 
      169320*Ech^4*\[Rho]^3 - 171168*Ech^5*\[Rho]^3 + 69632*Ech^6*\[Rho]^3 + 
      27264*Ech^7*\[Rho]^3 - 28032*Ech^8*\[Rho]^3 - 705*\[Rho]^4 + 
      8460*Ech*\[Rho]^4 - 42300*Ech^2*\[Rho]^4 + 117480*Ech^3*\[Rho]^4 - 
      199080*Ech^4*\[Rho]^4 + 199296*Ech^5*\[Rho]^4 - 106080*Ech^6*\[Rho]^4 + 
      22656*Ech^7*\[Rho]^4 + 168*\[Rho]^5 - 2016*Ech*\[Rho]^5 + 
      10080*Ech^2*\[Rho]^5 - 26880*Ech^3*\[Rho]^5 + 40320*Ech^4*\[Rho]^5 - 
      32256*Ech^5*\[Rho]^5 + 10752*Ech^6*\[Rho]^5 - 
      30*(1 - 2*Ech)^6*(4 - 3*\[Rho] + 18*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] + 30*(1 - 2*Ech)^6*(4 - 3*\[Rho] + 18*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(90*(1 - 2*Ech)^6*mb^5) + 
   (\[CapitalLambda]bh*(120 - 1680*Ech + 10080*Ech^2 - 33600*Ech^3 + 
      67200*Ech^4 - 80640*Ech^5 + 53760*Ech^6 - 15360*Ech^7 + 776*\[Rho] - 
      12064*Ech*\[Rho] + 80784*Ech^2*\[Rho] - 302880*Ech^3*\[Rho] + 
      689520*Ech^4*\[Rho] - 958080*Ech^5*\[Rho] + 749568*Ech^6*\[Rho] - 
      211968*Ech^7*\[Rho] - 130560*Ech^8*\[Rho] + 112640*Ech^9*\[Rho] + 
      45056*Ech^10*\[Rho] - 122880*Ech^11*\[Rho] + 61440*Ech^12*\[Rho] - 
      755*\[Rho]^2 + 9430*Ech*\[Rho]^2 - 48600*Ech^2*\[Rho]^2 + 
      130080*Ech^3*\[Rho]^2 - 177240*Ech^4*\[Rho]^2 + 48336*Ech^5*\[Rho]^2 + 
      284064*Ech^6*\[Rho]^2 - 694464*Ech^7*\[Rho]^2 + 939648*Ech^8*\[Rho]^2 - 
      718592*Ech^9*\[Rho]^2 + 214528*Ech^10*\[Rho]^2 + 
      15360*Ech^11*\[Rho]^2 - 30*\[Rho]^3 + 780*Ech*\[Rho]^3 - 
      7200*Ech^2*\[Rho]^3 + 34080*Ech^3*\[Rho]^3 - 105960*Ech^4*\[Rho]^3 + 
      262512*Ech^5*\[Rho]^3 - 535104*Ech^6*\[Rho]^3 + 772992*Ech^7*\[Rho]^3 - 
      641664*Ech^8*\[Rho]^3 + 218880*Ech^9*\[Rho]^3 + 520*\[Rho]^4 - 
      8900*Ech*\[Rho]^4 + 64740*Ech^2*\[Rho]^4 - 261160*Ech^3*\[Rho]^4 + 
      659240*Ech^4*\[Rho]^4 - 1109232*Ech^5*\[Rho]^4 + 
      1245952*Ech^6*\[Rho]^4 - 856832*Ech^7*\[Rho]^4 + 
      286848*Ech^8*\[Rho]^4 - 22272*Ech^9*\[Rho]^4 - 730*\[Rho]^5 + 
      10220*Ech*\[Rho]^5 - 61320*Ech^2*\[Rho]^5 + 204400*Ech^3*\[Rho]^5 - 
      422600*Ech^4*\[Rho]^5 + 569424*Ech^5*\[Rho]^5 - 474208*Ech^6*\[Rho]^5 + 
      213824*Ech^7*\[Rho]^5 - 39168*Ech^8*\[Rho]^5 + 99*\[Rho]^6 - 
      1386*Ech*\[Rho]^6 + 8316*Ech^2*\[Rho]^6 - 27720*Ech^3*\[Rho]^6 + 
      55440*Ech^4*\[Rho]^6 - 66528*Ech^5*\[Rho]^6 + 44352*Ech^6*\[Rho]^6 - 
      12672*Ech^7*\[Rho]^6 + 30*(-1 + 2*Ech)^7*\[Rho]*
       (20 + 19*\[Rho] - 6*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ech] - 
      30*(-1 + 2*Ech)^7*\[Rho]*(20 + 19*\[Rho] - 6*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]]))/(90*(-1 + 2*Ech)^7*mb^5*\[Rho])) + 
 r10*(((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (180 - 2160*Ech + 10800*Ech^2 - 28800*Ech^3 + 43200*Ech^4 - 
      34560*Ech^5 + 11520*Ech^6 - 785*\[Rho] + 10620*Ech*\[Rho] - 
      60300*Ech^2*\[Rho] + 187680*Ech^3*\[Rho] - 355200*Ech^4*\[Rho] + 
      446208*Ech^5*\[Rho] - 434304*Ech^6*\[Rho] + 379392*Ech^7*\[Rho] - 
      258816*Ech^8*\[Rho] + 99328*Ech^9*\[Rho] - 15360*Ech^10*\[Rho] + 
      360*\[Rho]^2 - 4320*Ech*\[Rho]^2 + 21600*Ech^2*\[Rho]^2 - 
      66240*Ech^3*\[Rho]^2 + 164640*Ech^4*\[Rho]^2 - 341376*Ech^5*\[Rho]^2 + 
      479232*Ech^6*\[Rho]^2 - 370176*Ech^7*\[Rho]^2 + 118272*Ech^8*\[Rho]^2 + 
      540*\[Rho]^3 - 7560*Ech*\[Rho]^3 + 44280*Ech^2*\[Rho]^3 - 
      126240*Ech^3*\[Rho]^3 + 185760*Ech^4*\[Rho]^3 - 142272*Ech^5*\[Rho]^3 + 
      53760*Ech^6*\[Rho]^3 - 6912*Ech^7*\[Rho]^3 + 20*\[Rho]^4 - 
      240*Ech*\[Rho]^4 + 1200*Ech^2*\[Rho]^4 - 19520*Ech^3*\[Rho]^4 + 
      44160*Ech^4*\[Rho]^4 - 53952*Ech^5*\[Rho]^4 + 38144*Ech^6*\[Rho]^4 - 
      11520*Ech^7*\[Rho]^4 - 315*\[Rho]^5 + 3780*Ech*\[Rho]^5 - 
      18900*Ech^2*\[Rho]^5 + 50400*Ech^3*\[Rho]^5 - 75600*Ech^4*\[Rho]^5 + 
      60480*Ech^5*\[Rho]^5 - 20160*Ech^6*\[Rho]^5 - 60*(1 - 2*Ech)^6*\[Rho]*
       (-10 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*\[Rho]*
       (-10 + 9*\[Rho]^2)*Log[\[Rho]]))/(90*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
   ((1 + \[CapitalLambda]bh)*(-1633 + 19116*Ech - 92700*Ech^2 + 
      240480*Ech^3 - 371520*Ech^4 + 417408*Ech^5 - 519936*Ech^6 + 
      668160*Ech^7 - 510720*Ech^8 + 97280*Ech^9 + 101376*Ech^10 - 
      49152*Ech^11 + 5395*\[Rho] - 62820*Ech*\[Rho] + 302580*Ech^2*\[Rho] - 
      762240*Ech^3*\[Rho] + 999360*Ech^4*\[Rho] - 385536*Ech^5*\[Rho] - 
      805632*Ech^6*\[Rho] + 1453056*Ech^7*\[Rho] - 1060608*Ech^8*\[Rho] + 
      308224*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] - 3720*\[Rho]^2 + 
      40680*Ech*\[Rho]^2 - 179640*Ech^2*\[Rho]^2 + 394560*Ech^3*\[Rho]^2 - 
      364800*Ech^4*\[Rho]^2 - 190464*Ech^5*\[Rho]^2 + 815232*Ech^6*\[Rho]^2 - 
      795648*Ech^7*\[Rho]^2 + 316416*Ech^8*\[Rho]^2 - 18432*Ech^9*\[Rho]^2 - 
      1400*\[Rho]^3 + 15720*Ech*\[Rho]^3 - 72120*Ech^2*\[Rho]^3 + 
      212480*Ech^3*\[Rho]^3 - 435840*Ech^4*\[Rho]^3 + 537600*Ech^5*\[Rho]^3 - 
      315776*Ech^6*\[Rho]^3 + 35328*Ech^7*\[Rho]^3 + 27648*Ech^8*\[Rho]^3 + 
      2345*\[Rho]^4 - 28140*Ech*\[Rho]^4 + 140700*Ech^2*\[Rho]^4 - 
      420800*Ech^3*\[Rho]^4 + 710640*Ech^4*\[Rho]^4 - 688704*Ech^5*\[Rho]^4 + 
      350528*Ech^6*\[Rho]^4 - 69120*Ech^7*\[Rho]^4 - 987*\[Rho]^5 + 
      11844*Ech*\[Rho]^5 - 59220*Ech^2*\[Rho]^5 + 157920*Ech^3*\[Rho]^5 - 
      236880*Ech^4*\[Rho]^5 + 189504*Ech^5*\[Rho]^5 - 63168*Ech^6*\[Rho]^5 - 
      60*(1 - 2*Ech)^6*(4 - 16*\[Rho] + 33*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*(4 - 16*\[Rho] + 33*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(180*(1 - 2*Ech)^6*mb^5) - 
   (\[CapitalLambda]bh*(-360 + 5040*Ech - 30240*Ech^2 + 100800*Ech^3 - 
      201600*Ech^4 + 241920*Ech^5 - 161280*Ech^6 + 46080*Ech^7 + 
      8351*\[Rho] - 122434*Ech*\[Rho] + 773244*Ech^2*\[Rho] - 
      2732040*Ech^3*\[Rho] + 5850720*Ech^4*\[Rho] - 7648128*Ech^5*\[Rho] + 
      5795328*Ech^6*\[Rho] - 2331648*Ech^7*\[Rho] + 825600*Ech^8*\[Rho] - 
      755200*Ech^9*\[Rho] + 238592*Ech^10*\[Rho] + 215040*Ech^11*\[Rho] - 
      122880*Ech^12*\[Rho] - 9645*\[Rho]^2 + 126390*Ech*\[Rho]^2 - 
      697860*Ech^2*\[Rho]^2 + 2084280*Ech^3*\[Rho]^2 - 
      3542400*Ech^4*\[Rho]^2 + 3083520*Ech^5*\[Rho]^2 - 
      294912*Ech^6*\[Rho]^2 - 2193408*Ech^7*\[Rho]^2 + 
      2370816*Ech^8*\[Rho]^2 - 1242624*Ech^9*\[Rho]^2 + 
      353280*Ech^10*\[Rho]^2 - 30720*Ech^11*\[Rho]^2 + 1080*\[Rho]^3 - 
      14040*Ech*\[Rho]^3 + 76680*Ech^2*\[Rho]^3 - 225360*Ech^3*\[Rho]^3 + 
      325440*Ech^4*\[Rho]^3 + 50688*Ech^5*\[Rho]^3 - 999936*Ech^6*\[Rho]^3 + 
      1534464*Ech^7*\[Rho]^3 - 990720*Ech^8*\[Rho]^3 + 
      267264*Ech^9*\[Rho]^3 + 280*\[Rho]^4 - 680*Ech*\[Rho]^4 - 
      18600*Ech^2*\[Rho]^4 + 152720*Ech^3*\[Rho]^4 - 425920*Ech^4*\[Rho]^4 + 
      569856*Ech^5*\[Rho]^4 - 475904*Ech^6*\[Rho]^4 + 283648*Ech^7*\[Rho]^4 - 
      93696*Ech^8*\[Rho]^4 + 9216*Ech^9*\[Rho]^4 + 105*\[Rho]^5 - 
      1470*Ech*\[Rho]^5 + 8820*Ech^2*\[Rho]^5 - 29400*Ech^3*\[Rho]^5 - 
      19440*Ech^4*\[Rho]^5 + 76128*Ech^5*\[Rho]^5 - 98112*Ech^6*\[Rho]^5 + 
      74112*Ech^7*\[Rho]^5 - 23040*Ech^8*\[Rho]^5 + 189*\[Rho]^6 - 
      2646*Ech*\[Rho]^6 + 15876*Ech^2*\[Rho]^6 - 52920*Ech^3*\[Rho]^6 + 
      105840*Ech^4*\[Rho]^6 - 127008*Ech^5*\[Rho]^6 + 84672*Ech^6*\[Rho]^6 - 
      24192*Ech^7*\[Rho]^6 - 60*(-1 + 2*Ech)^7*\[Rho]*
       (-46 - 72*\[Rho] + 9*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ech] + 
      60*(-1 + 2*Ech)^7*\[Rho]*(-46 - 72*\[Rho] + 9*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]]))/(180*(-1 + 2*Ech)^7*mb^5*\[Rho])) + 
 r16*(((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (240 - 2400*Ech + 9600*Ech^2 - 19200*Ech^3 + 19200*Ech^4 - 7680*Ech^5 - 
      2605*\[Rho] + 28450*Ech*\[Rho] - 125800*Ech^2*\[Rho] + 
      283600*Ech^3*\[Rho] - 334240*Ech^4*\[Rho] + 192832*Ech^5*\[Rho] - 
      80512*Ech^6*\[Rho] + 89344*Ech^7*\[Rho] - 46336*Ech^8*\[Rho] - 
      7680*Ech^9*\[Rho] + 2040*\[Rho]^2 - 20400*Ech*\[Rho]^2 + 
      81600*Ech^2*\[Rho]^2 - 151680*Ech^3*\[Rho]^2 + 96000*Ech^4*\[Rho]^2 + 
      69120*Ech^5*\[Rho]^2 - 109056*Ech^6*\[Rho]^2 + 33792*Ech^7*\[Rho]^2 + 
      840*\[Rho]^3 - 9480*Ech*\[Rho]^3 + 43320*Ech^2*\[Rho]^3 - 
      116400*Ech^3*\[Rho]^3 + 211680*Ech^4*\[Rho]^3 - 214848*Ech^5*\[Rho]^3 + 
      89088*Ech^6*\[Rho]^3 + 760*\[Rho]^4 - 7600*Ech*\[Rho]^4 + 
      30400*Ech^2*\[Rho]^4 - 103040*Ech^3*\[Rho]^4 + 180800*Ech^4*\[Rho]^4 - 
      164480*Ech^5*\[Rho]^4 + 61440*Ech^6*\[Rho]^4 - 1275*\[Rho]^5 + 
      12750*Ech*\[Rho]^5 - 51000*Ech^2*\[Rho]^5 + 102000*Ech^3*\[Rho]^5 - 
      102000*Ech^4*\[Rho]^5 + 40800*Ech^5*\[Rho]^5 + 60*(-1 + 2*Ech)^5*\[Rho]*
       (-20 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^5*\[Rho]*
       (-20 + 9*\[Rho]^2)*Log[\[Rho]]))/(360*(-1 + 2*Ech)^5*mb^5*\[Rho]) + 
   ((1 + \[CapitalLambda]bh)*(-4429 + 45250*Ech - 185800*Ech^2 + 
      392560*Ech^3 - 487840*Ech^4 + 526336*Ech^5 - 736000*Ech^6 + 
      774400*Ech^7 - 344320*Ech^8 + 7680*Ech^9 + 6144*Ech^10 + 1415*\[Rho] + 
      6970*Ech*\[Rho] - 133480*Ech^2*\[Rho] + 558160*Ech^3*\[Rho] - 
      1024960*Ech^4*\[Rho] + 794752*Ech^5*\[Rho] - 7552*Ech^6*\[Rho] - 
      302336*Ech^7*\[Rho] + 99584*Ech^8*\[Rho] + 7680*Ech^9*\[Rho] + 
      2640*\[Rho]^2 - 34680*Ech*\[Rho]^2 + 180120*Ech^2*\[Rho]^2 - 
      419760*Ech^3*\[Rho]^2 + 275520*Ech^4*\[Rho]^2 + 564864*Ech^5*\[Rho]^2 - 
      1130880*Ech^6*\[Rho]^2 + 685824*Ech^7*\[Rho]^2 - 
      107520*Ech^8*\[Rho]^2 - 80*\[Rho]^3 - 280*Ech*\[Rho]^3 + 
      6520*Ech^2*\[Rho]^3 - 75440*Ech^3*\[Rho]^3 + 345920*Ech^4*\[Rho]^3 - 
      597248*Ech^5*\[Rho]^3 + 421248*Ech^6*\[Rho]^3 - 96000*Ech^7*\[Rho]^3 + 
      2365*\[Rho]^4 - 23650*Ech*\[Rho]^4 + 94600*Ech^2*\[Rho]^4 - 
      255920*Ech^3*\[Rho]^4 + 383600*Ech^4*\[Rho]^4 - 306080*Ech^5*\[Rho]^4 + 
      101760*Ech^6*\[Rho]^4 - 1911*\[Rho]^5 + 19110*Ech*\[Rho]^5 - 
      76440*Ech^2*\[Rho]^5 + 152880*Ech^3*\[Rho]^5 - 152880*Ech^4*\[Rho]^5 + 
      61152*Ech^5*\[Rho]^5 + 60*(-1 + 2*Ech)^5*(-8 - 176*\[Rho] + 
        69*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^5*
       (-8 - 176*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))/
    (720*(-1 + 2*Ech)^5*mb^5) - 
   (\[CapitalLambda]bh*(-480 + 5760*Ech - 28800*Ech^2 + 76800*Ech^3 - 
      115200*Ech^4 + 92160*Ech^5 - 30720*Ech^6 + 18115*\[Rho] - 
      226980*Ech*\[Rho] + 1192500*Ech^2*\[Rho] - 3372000*Ech^3*\[Rho] + 
      5450880*Ech^4*\[Rho] - 4911744*Ech^5*\[Rho] + 2345472*Ech^6*\[Rho] - 
      1076736*Ech^7*\[Rho] + 1160448*Ech^8*\[Rho] - 656384*Ech^9*\[Rho] + 
      76800*Ech^10*\[Rho] - 17805*\[Rho]^2 + 181980*Ech*\[Rho]^2 - 
      719820*Ech^2*\[Rho]^2 + 1285920*Ech^3*\[Rho]^2 - 
      683040*Ech^4*\[Rho]^2 - 817920*Ech^5*\[Rho]^2 + 790656*Ech^6*\[Rho]^2 + 
      603648*Ech^7*\[Rho]^2 - 831744*Ech^8*\[Rho]^2 + 242688*Ech^9*\[Rho]^2 - 
      15360*Ech^10*\[Rho]^2 - 240*\[Rho]^3 + 9000*Ech*\[Rho]^3 - 
      81720*Ech^2*\[Rho]^3 + 340320*Ech^3*\[Rho]^3 - 656160*Ech^4*\[Rho]^3 + 
      240000*Ech^5*\[Rho]^3 + 998784*Ech^6*\[Rho]^3 - 
      1347072*Ech^7*\[Rho]^3 + 526848*Ech^8*\[Rho]^3 + 560*\[Rho]^4 - 
      3480*Ech*\[Rho]^4 - 2040*Ech^2*\[Rho]^4 + 70240*Ech^3*\[Rho]^4 - 
      208800*Ech^4*\[Rho]^4 + 395136*Ech^5*\[Rho]^4 - 409216*Ech^6*\[Rho]^4 + 
      96768*Ech^7*\[Rho]^4 + 53760*Ech^8*\[Rho]^4 - 915*\[Rho]^5 + 
      10980*Ech*\[Rho]^5 - 54900*Ech^2*\[Rho]^5 + 146400*Ech^3*\[Rho]^5 - 
      370800*Ech^4*\[Rho]^5 + 515520*Ech^5*\[Rho]^5 - 386880*Ech^6*\[Rho]^5 + 
      122880*Ech^7*\[Rho]^5 + 765*\[Rho]^6 - 9180*Ech*\[Rho]^6 + 
      45900*Ech^2*\[Rho]^6 - 122400*Ech^3*\[Rho]^6 + 183600*Ech^4*\[Rho]^6 - 
      146880*Ech^5*\[Rho]^6 + 48960*Ech^6*\[Rho]^6 + 
      60*(1 - 2*Ech)^6*\[Rho]*(-80 - 264*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*\[Rho]*(-80 - 264*\[Rho] + 
        51*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))/(720*(1 - 2*Ech)^6*mb^5*
     \[Rho])) + 
 r18*(((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (120 - 1440*Ech + 7200*Ech^2 - 19200*Ech^3 + 28800*Ech^4 - 23040*Ech^5 + 
      7680*Ech^6 - 1225*\[Rho] + 15660*Ech*\[Rho] - 84060*Ech^2*\[Rho] + 
      244320*Ech^3*\[Rho] - 417600*Ech^4*\[Rho] + 451200*Ech^5*\[Rho] - 
      399360*Ech^6*\[Rho] + 407040*Ech^7*\[Rho] - 326400*Ech^8*\[Rho] + 
      97280*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] + 600*\[Rho]^2 - 
      7200*Ech*\[Rho]^2 + 36000*Ech^2*\[Rho]^2 - 83520*Ech^3*\[Rho]^2 + 
      54720*Ech^4*\[Rho]^2 + 123648*Ech^5*\[Rho]^2 - 250368*Ech^6*\[Rho]^2 + 
      147456*Ech^7*\[Rho]^2 - 21504*Ech^8*\[Rho]^2 + 600*\[Rho]^3 - 
      8280*Ech*\[Rho]^3 + 47880*Ech^2*\[Rho]^3 - 157920*Ech^3*\[Rho]^3 + 
      337920*Ech^4*\[Rho]^3 - 472320*Ech^5*\[Rho]^3 + 382848*Ech^6*\[Rho]^3 - 
      132096*Ech^7*\[Rho]^3 + 1360*\[Rho]^4 - 16320*Ech*\[Rho]^4 + 
      81600*Ech^2*\[Rho]^4 - 266560*Ech^3*\[Rho]^4 + 557760*Ech^4*\[Rho]^4 - 
      689664*Ech^5*\[Rho]^4 + 471808*Ech^6*\[Rho]^4 - 138240*Ech^7*\[Rho]^4 - 
      1455*\[Rho]^5 + 17460*Ech*\[Rho]^5 - 87300*Ech^2*\[Rho]^5 + 
      232800*Ech^3*\[Rho]^5 - 349200*Ech^4*\[Rho]^5 + 279360*Ech^5*\[Rho]^5 - 
      93120*Ech^6*\[Rho]^5 - 60*(1 - 2*Ech)^6*\[Rho]*(-8 + 9*\[Rho]^2)*
       Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*\[Rho]*(-8 + 9*\[Rho]^2)*
       Log[\[Rho]]))/(180*(1 - 2*Ech)^6*mb^5*\[Rho]) - 
   ((1 + \[CapitalLambda]bh)*(2893 - 35676*Ech + 184140*Ech^2 - 
      512640*Ech^3 + 835200*Ech^4 - 861504*Ech^5 + 768768*Ech^6 - 
      864000*Ech^7 + 787200*Ech^8 - 327680*Ech^9 + 9216*Ech^10 + 
      12288*Ech^11 - 1975*\[Rho] + 10260*Ech*\[Rho] + 29340*Ech^2*\[Rho] - 
      352800*Ech^3*\[Rho] + 1108320*Ech^4*\[Rho] - 1646592*Ech^5*\[Rho] + 
      1090176*Ech^6*\[Rho] - 19968*Ech^7*\[Rho] - 335616*Ech^8*\[Rho] + 
      109568*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] - 1680*\[Rho]^2 + 
      28440*Ech*\[Rho]^2 - 191880*Ech^2*\[Rho]^2 + 614880*Ech^3*\[Rho]^2 - 
      823200*Ech^4*\[Rho]^2 - 307200*Ech^5*\[Rho]^2 + 
      2389632*Ech^6*\[Rho]^2 - 2959872*Ech^7*\[Rho]^2 + 
      1503744*Ech^8*\[Rho]^2 - 239616*Ech^9*\[Rho]^2 + 2480*\[Rho]^3 - 
      28680*Ech*\[Rho]^3 + 136920*Ech^2*\[Rho]^3 - 307040*Ech^3*\[Rho]^3 + 
      167520*Ech^4*\[Rho]^3 + 617856*Ech^5*\[Rho]^3 - 
      1280896*Ech^6*\[Rho]^3 + 907776*Ech^7*\[Rho]^3 - 
      216576*Ech^8*\[Rho]^3 - 3965*\[Rho]^4 + 47580*Ech*\[Rho]^4 - 
      237900*Ech^2*\[Rho]^4 + 714560*Ech^3*\[Rho]^4 - 
      1333200*Ech^4*\[Rho]^4 + 1477248*Ech^5*\[Rho]^4 - 
      902336*Ech^6*\[Rho]^4 + 234240*Ech^7*\[Rho]^4 + 2247*\[Rho]^5 - 
      26964*Ech*\[Rho]^5 + 134820*Ech^2*\[Rho]^5 - 359520*Ech^3*\[Rho]^5 + 
      539280*Ech^4*\[Rho]^5 - 431424*Ech^5*\[Rho]^5 + 143808*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*(-8 - 112*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*(-8 - 112*\[Rho] + 69*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(360*(1 - 2*Ech)^6*mb^5) - 
   (\[CapitalLambda]bh*(-240 + 3360*Ech - 20160*Ech^2 + 67200*Ech^3 - 
      134400*Ech^4 + 161280*Ech^5 - 107520*Ech^6 + 30720*Ech^7 + 
      10327*\[Rho] - 149858*Ech*\[Rho] + 936108*Ech^2*\[Rho] - 
      3268200*Ech^3*\[Rho] + 6908160*Ech^4*\[Rho] - 8907264*Ech^5*\[Rho] + 
      6675456*Ech^6*\[Rho] - 2727936*Ech^7*\[Rho] + 1102080*Ech^8*\[Rho] - 
      1134080*Ech^9*\[Rho] + 701440*Ech^10*\[Rho] - 153600*Ech^11*\[Rho] - 
      12825*\[Rho]^2 + 163710*Ech*\[Rho]^2 - 871380*Ech^2*\[Rho]^2 + 
      2461080*Ech^3*\[Rho]^2 - 3839520*Ech^4*\[Rho]^2 + 
      3026880*Ech^5*\[Rho]^2 - 876672*Ech^6*\[Rho]^2 + 
      458496*Ech^7*\[Rho]^2 - 1344768*Ech^8*\[Rho]^2 + 
      1181184*Ech^9*\[Rho]^2 - 402432*Ech^10*\[Rho]^2 + 
      30720*Ech^11*\[Rho]^2 + 1680*\[Rho]^3 - 17400*Ech*\[Rho]^3 + 
      61560*Ech^2*\[Rho]^3 - 33840*Ech^3*\[Rho]^3 - 264480*Ech^4*\[Rho]^3 + 
      350016*Ech^5*\[Rho]^3 + 963456*Ech^6*\[Rho]^3 - 
      2848512*Ech^7*\[Rho]^3 + 2655744*Ech^8*\[Rho]^3 - 
      881664*Ech^9*\[Rho]^3 + 1760*\[Rho]^4 - 21400*Ech*\[Rho]^4 + 
      105720*Ech^2*\[Rho]^4 - 261680*Ech^3*\[Rho]^4 + 364000*Ech^4*\[Rho]^4 - 
      259776*Ech^5*\[Rho]^4 - 75904*Ech^6*\[Rho]^4 + 225536*Ech^7*\[Rho]^4 + 
      62976*Ech^8*\[Rho]^4 - 119808*Ech^9*\[Rho]^4 - 1575*\[Rho]^5 + 
      22050*Ech*\[Rho]^5 - 132300*Ech^2*\[Rho]^5 + 441000*Ech^3*\[Rho]^5 - 
      1060080*Ech^4*\[Rho]^5 + 1786656*Ech^5*\[Rho]^5 - 
      1842624*Ech^6*\[Rho]^5 + 1079424*Ech^7*\[Rho]^5 - 
      276480*Ech^8*\[Rho]^5 + 873*\[Rho]^6 - 12222*Ech*\[Rho]^6 + 
      73332*Ech^2*\[Rho]^6 - 244440*Ech^3*\[Rho]^6 + 488880*Ech^4*\[Rho]^6 - 
      586656*Ech^5*\[Rho]^6 + 391104*Ech^6*\[Rho]^6 - 111744*Ech^7*\[Rho]^6 - 
      60*(-1 + 2*Ech)^7*\[Rho]*(-44 - 132*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^7*\[Rho]*(-44 - 132*\[Rho] + 
        51*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))/(360*(-1 + 2*Ech)^7*mb^5*
     \[Rho])) + 
 r15*(((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (-80 + 960*Ech - 4800*Ech^2 + 12800*Ech^3 - 19200*Ech^4 + 15360*Ech^5 - 
      5120*Ech^6 + 375*\[Rho] - 4980*Ech*\[Rho] + 27780*Ech^2*\[Rho] - 
      84320*Ech^3*\[Rho] + 152640*Ech^4*\[Rho] - 178816*Ech^5*\[Rho] + 
      167168*Ech^6*\[Rho] - 157184*Ech^7*\[Rho] + 111872*Ech^8*\[Rho] - 
      29696*Ech^9*\[Rho] - 5120*Ech^10*\[Rho] - 200*\[Rho]^2 + 
      2400*Ech*\[Rho]^2 - 12000*Ech^2*\[Rho]^2 + 35200*Ech^3*\[Rho]^2 - 
      71680*Ech^4*\[Rho]^2 + 109056*Ech^5*\[Rho]^2 - 119808*Ech^6*\[Rho]^2 + 
      81920*Ech^7*\[Rho]^2 - 24576*Ech^8*\[Rho]^2 - 280*\[Rho]^3 + 
      3720*Ech*\[Rho]^3 - 20760*Ech^2*\[Rho]^3 + 60640*Ech^3*\[Rho]^3 - 
      102080*Ech^4*\[Rho]^3 + 105984*Ech^5*\[Rho]^3 - 67456*Ech^6*\[Rho]^3 + 
      19456*Ech^7*\[Rho]^3 + 120*\[Rho]^4 - 1440*Ech*\[Rho]^4 + 
      7200*Ech^2*\[Rho]^4 - 18560*Ech^3*\[Rho]^4 + 14400*Ech^4*\[Rho]^4 + 
      6912*Ech^5*\[Rho]^4 - 20224*Ech^6*\[Rho]^4 + 10240*Ech^7*\[Rho]^4 + 
      65*\[Rho]^5 - 780*Ech*\[Rho]^5 + 3900*Ech^2*\[Rho]^5 - 
      10400*Ech^3*\[Rho]^5 + 15600*Ech^4*\[Rho]^5 - 12480*Ech^5*\[Rho]^5 + 
      4160*Ech^6*\[Rho]^5 + 60*(1 - 2*Ech)^6*\[Rho]*(-4 + 3*\[Rho]^2)*
       Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*\[Rho]*(-4 + 3*\[Rho]^2)*
       Log[\[Rho]]))/(60*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
   ((1 + \[CapitalLambda]bh)*(365 - 3420*Ech + 11340*Ech^2 - 15360*Ech^3 + 
      28800*Ech^4 - 184128*Ech^5 + 596736*Ech^6 - 956160*Ech^7 + 
      787200*Ech^8 - 286720*Ech^9 + 9216*Ech^10 + 12288*Ech^11 - 
      8455*\[Rho] + 105300*Ech*\[Rho] - 549540*Ech^2*\[Rho] + 
      1532640*Ech^3*\[Rho] - 2366880*Ech^4*\[Rho] + 1741824*Ech^5*\[Rho] + 
      18048*Ech^6*\[Rho] - 843264*Ech^7*\[Rho] + 352512*Ech^8*\[Rho] + 
      11264*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] + 10320*\[Rho]^2 - 
      115560*Ech*\[Rho]^2 + 528120*Ech^2*\[Rho]^2 - 1232160*Ech^3*\[Rho]^2 + 
      1503840*Ech^4*\[Rho]^2 - 907776*Ech^5*\[Rho]^2 + 
      405120*Ech^6*\[Rho]^2 - 489984*Ech^7*\[Rho]^2 + 373248*Ech^8*\[Rho]^2 - 
      67584*Ech^9*\[Rho]^2 - 3920*\[Rho]^3 + 48120*Ech*\[Rho]^3 - 
      247080*Ech^2*\[Rho]^3 + 697760*Ech^3*\[Rho]^3 - 
      1218720*Ech^4*\[Rho]^3 + 1393536*Ech^5*\[Rho]^3 - 
      1005440*Ech^6*\[Rho]^3 + 373248*Ech^7*\[Rho]^3 - 44544*Ech^8*\[Rho]^3 + 
      1795*\[Rho]^4 - 21540*Ech*\[Rho]^4 + 107700*Ech^2*\[Rho]^4 - 
      301120*Ech^3*\[Rho]^4 + 425520*Ech^4*\[Rho]^4 - 306048*Ech^5*\[Rho]^4 + 
      68416*Ech^6*\[Rho]^4 + 19200*Ech^7*\[Rho]^4 - 105*\[Rho]^5 + 
      1260*Ech*\[Rho]^5 - 6300*Ech^2*\[Rho]^5 + 16800*Ech^3*\[Rho]^5 - 
      25200*Ech^4*\[Rho]^5 + 20160*Ech^5*\[Rho]^5 - 6720*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*(8 + 32*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*(8 + 32*\[Rho] + 69*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(360*(1 - 2*Ech)^6*mb^5) - 
   (\[CapitalLambda]bh*(480 - 6720*Ech + 40320*Ech^2 - 134400*Ech^3 + 
      268800*Ech^4 - 322560*Ech^5 + 215040*Ech^6 - 61440*Ech^7 - 
      7883*\[Rho] + 115162*Ech*\[Rho] - 724572*Ech^2*\[Rho] + 
      2549640*Ech^3*\[Rho] - 5438400*Ech^4*\[Rho] + 7097472*Ech^5*\[Rho] - 
      5439744*Ech^6*\[Rho] + 2379264*Ech^7*\[Rho] - 1102080*Ech^8*\[Rho] + 
      1093120*Ech^9*\[Rho] - 668672*Ech^10*\[Rho] + 153600*Ech^11*\[Rho] + 
      13445*\[Rho]^2 - 184390*Ech*\[Rho]^2 + 1079460*Ech^2*\[Rho]^2 - 
      3490680*Ech^3*\[Rho]^2 + 6689760*Ech^4*\[Rho]^2 - 
      7433280*Ech^5*\[Rho]^2 + 4017024*Ech^6*\[Rho]^2 - 
      69888*Ech^7*\[Rho]^2 - 738048*Ech^8*\[Rho]^2 - 79360*Ech^9*\[Rho]^2 + 
      238592*Ech^10*\[Rho]^2 - 30720*Ech^11*\[Rho]^2 - 5520*\[Rho]^3 + 
      71160*Ech*\[Rho]^3 - 384120*Ech^2*\[Rho]^3 + 1109040*Ech^3*\[Rho]^3 - 
      1752480*Ech^4*\[Rho]^3 + 1310016*Ech^5*\[Rho]^3 - 
      259200*Ech^6*\[Rho]^3 + 300288*Ech^7*\[Rho]^3 - 812544*Ech^8*\[Rho]^3 + 
      414720*Ech^9*\[Rho]^3 + 80*\[Rho]^4 - 4360*Ech*\[Rho]^4 + 
      48840*Ech^2*\[Rho]^4 - 253520*Ech^3*\[Rho]^4 + 732640*Ech^4*\[Rho]^4 - 
      1237440*Ech^5*\[Rho]^4 + 1324928*Ech^6*\[Rho]^4 - 
      926464*Ech^7*\[Rho]^4 + 238080*Ech^8*\[Rho]^4 + 33792*Ech^9*\[Rho]^4 - 
      485*\[Rho]^5 + 6790*Ech*\[Rho]^5 - 40740*Ech^2*\[Rho]^5 + 
      135800*Ech^3*\[Rho]^5 - 281680*Ech^4*\[Rho]^5 + 199776*Ech^5*\[Rho]^5 + 
      16576*Ech^6*\[Rho]^5 - 127616*Ech^7*\[Rho]^5 + 61440*Ech^8*\[Rho]^5 - 
      117*\[Rho]^6 + 1638*Ech*\[Rho]^6 - 9828*Ech^2*\[Rho]^6 + 
      32760*Ech^3*\[Rho]^6 - 65520*Ech^4*\[Rho]^6 + 78624*Ech^5*\[Rho]^6 - 
      52416*Ech^6*\[Rho]^6 + 14976*Ech^7*\[Rho]^6 + 60*(-1 + 2*Ech)^7*\[Rho]*
       (-40 - 32*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ech] - 
      60*(-1 + 2*Ech)^7*\[Rho]*(-40 - 32*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]]))/(360*(-1 + 2*Ech)^7*mb^5*\[Rho])) + 
 r6*(-1/1800*((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*
        (1 + \[Rho]))*(6480 - 90720*Ech + 544320*Ech^2 - 1814400*Ech^3 + 
       3628800*Ech^4 - 4354560*Ech^5 + 2903040*Ech^6 - 829440*Ech^7 - 
       14375*\[Rho] + 213250*Ech*\[Rho] - 1363500*Ech^2*\[Rho] + 
       4821480*Ech^3*\[Rho] - 9868800*Ech^4*\[Rho] + 10191360*Ech^5*\[Rho] + 
       691200*Ech^6*\[Rho] - 16435200*Ech^7*\[Rho] + 21507840*Ech^8*\[Rho] - 
       12915200*Ech^9*\[Rho] + 3066880*Ech^10*\[Rho] + 153600*Ech^11*\[Rho] + 
       6600*\[Rho]^2 - 92400*Ech*\[Rho]^2 + 554400*Ech^2*\[Rho]^2 - 
       1753920*Ech^3*\[Rho]^2 + 2810880*Ech^4*\[Rho]^2 - 
       969216*Ech^5*\[Rho]^2 - 4336128*Ech^6*\[Rho]^2 + 
       7959552*Ech^7*\[Rho]^2 - 5867520*Ech^8*\[Rho]^2 + 
       1708032*Ech^9*\[Rho]^2 + 5400*\[Rho]^3 - 70200*Ech*\[Rho]^3 + 
       383400*Ech^2*\[Rho]^3 - 1259280*Ech^3*\[Rho]^3 + 
       2730240*Ech^4*\[Rho]^3 - 3818880*Ech^5*\[Rho]^3 + 
       3206016*Ech^6*\[Rho]^3 - 1407744*Ech^7*\[Rho]^3 + 
       221184*Ech^8*\[Rho]^3 - 14200*\[Rho]^4 + 198800*Ech*\[Rho]^4 - 
       1192800*Ech^2*\[Rho]^4 + 4323520*Ech^3*\[Rho]^4 - 
       10203200*Ech^4*\[Rho]^4 + 15638400*Ech^5*\[Rho]^4 - 
       14882560*Ech^6*\[Rho]^4 + 8061440*Ech^7*\[Rho]^4 - 
       1904640*Ech^8*\[Rho]^4 + 10095*\[Rho]^5 - 141330*Ech*\[Rho]^5 + 
       847980*Ech^2*\[Rho]^5 - 2826600*Ech^3*\[Rho]^5 + 
       5653200*Ech^4*\[Rho]^5 - 6783840*Ech^5*\[Rho]^5 + 
       4522560*Ech^6*\[Rho]^5 - 1292160*Ech^7*\[Rho]^5 - 
       300*(-1 + 2*Ech)^7*\[Rho]*(20 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 
       300*(-1 + 2*Ech)^7*\[Rho]*(20 + 9*\[Rho]^2)*Log[\[Rho]]))/
     ((-1 + 2*Ech)^7*mb^5*\[Rho]) + 
   ((1 + \[CapitalLambda]bh)*(3075 - 37290*Ech + 183420*Ech^2 - 
      463080*Ech^3 + 675840*Ech^4 - 1021632*Ech^5 + 2959488*Ech^6 - 
      7143168*Ech^7 + 10417920*Ech^8 - 9177600*Ech^9 + 4783104*Ech^10 - 
      1222656*Ech^11 + 24576*Ech^12 - 8825*\[Rho] + 113950*Ech*\[Rho] - 
      616500*Ech^2*\[Rho] + 1811160*Ech^3*\[Rho] - 3154080*Ech^4*\[Rho] + 
      3468480*Ech^5*\[Rho] - 2924160*Ech^6*\[Rho] + 2784000*Ech^7*\[Rho] - 
      2776320*Ech^8*\[Rho] + 1922560*Ech^9*\[Rho] - 680960*Ech^10*\[Rho] + 
      30720*Ech^11*\[Rho] + 8880*\[Rho]^2 - 118200*Ech*\[Rho]^2 + 
      666360*Ech^2*\[Rho]^2 - 2091120*Ech^3*\[Rho]^2 + 
      3930720*Ech^4*\[Rho]^2 - 4070208*Ech^5*\[Rho]^2 + 
      696192*Ech^6*\[Rho]^2 + 4104960*Ech^7*\[Rho]^2 - 
      5611008*Ech^8*\[Rho]^2 + 3161088*Ech^9*\[Rho]^2 - 
      675840*Ech^10*\[Rho]^2 - 7440*\[Rho]^3 + 103080*Ech*\[Rho]^3 - 
      610920*Ech^2*\[Rho]^3 + 2065680*Ech^3*\[Rho]^3 - 
      4223520*Ech^4*\[Rho]^3 + 4915008*Ech^5*\[Rho]^3 - 
      2339712*Ech^6*\[Rho]^3 - 1074432*Ech^7*\[Rho]^3 + 
      1767936*Ech^8*\[Rho]^3 - 592896*Ech^9*\[Rho]^3 + 7565*\[Rho]^4 - 
      105910*Ech*\[Rho]^4 + 635460*Ech^2*\[Rho]^4 - 2240600*Ech^3*\[Rho]^4 + 
      5006800*Ech^4*\[Rho]^4 - 7159584*Ech^5*\[Rho]^4 + 
      6297536*Ech^6*\[Rho]^4 - 3104896*Ech^7*\[Rho]^4 + 
      652800*Ech^8*\[Rho]^4 - 3255*\[Rho]^5 + 45570*Ech*\[Rho]^5 - 
      273420*Ech^2*\[Rho]^5 + 911400*Ech^3*\[Rho]^5 - 
      1822800*Ech^4*\[Rho]^5 + 2187360*Ech^5*\[Rho]^5 - 
      1458240*Ech^6*\[Rho]^5 + 416640*Ech^7*\[Rho]^5 + 
      60*(-1 + 2*Ech)^7*(-48 + 80*\[Rho] - 51*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*(-48 + 80*\[Rho] - 51*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(720*(-1 + 2*Ech)^7*mb^5) - 
   (\[CapitalLambda]bh*(4320 - 69120*Ech + 483840*Ech^2 - 1935360*Ech^3 + 
      4838400*Ech^4 - 7741440*Ech^5 + 7741440*Ech^6 - 4423680*Ech^7 + 
      1105920*Ech^8 - 35219*\[Rho] + 576944*Ech*\[Rho] - 
      4146128*Ech^2*\[Rho] + 17086272*Ech^3*\[Rho] - 44270800*Ech^4*\[Rho] + 
      74441728*Ech^5*\[Rho] - 81786368*Ech^6*\[Rho] + 61382656*Ech^7*\[Rho] - 
      42083584*Ech^8*\[Rho] + 38768640*Ech^9*\[Rho] - 
      32706560*Ech^10*\[Rho] + 16302080*Ech^11*\[Rho] - 
      3584000*Ech^12*\[Rho] + 38125*\[Rho]^2 - 571600*Ech*\[Rho]^2 + 
      3694000*Ech^2*\[Rho]^2 - 13342400*Ech^3*\[Rho]^2 + 
      29185360*Ech^4*\[Rho]^2 - 39253504*Ech^5*\[Rho]^2 + 
      32441344*Ech^6*\[Rho]^2 - 19806208*Ech^7*\[Rho]^2 + 
      17561344*Ech^8*\[Rho]^2 - 18173952*Ech^9*\[Rho]^2 + 
      10850304*Ech^10*\[Rho]^2 - 2605056*Ech^11*\[Rho]^2 - 
      102400*Ech^12*\[Rho]^2 - 10800*\[Rho]^3 + 159000*Ech*\[Rho]^3 - 
      1002600*Ech^2*\[Rho]^3 + 3495200*Ech^3*\[Rho]^3 - 
      7438080*Ech^4*\[Rho]^3 + 10302592*Ech^5*\[Rho]^3 - 
      9897216*Ech^6*\[Rho]^3 + 6831616*Ech^7*\[Rho]^3 - 
      3018752*Ech^8*\[Rho]^3 + 483328*Ech^9*\[Rho]^3 + 
      96256*Ech^10*\[Rho]^3 + 6800*\[Rho]^4 - 103400*Ech*\[Rho]^4 + 
      680600*Ech^2*\[Rho]^4 - 2520800*Ech^3*\[Rho]^4 + 
      6170240*Ech^4*\[Rho]^4 - 10968960*Ech^5*\[Rho]^4 + 
      14287104*Ech^6*\[Rho]^4 - 12952064*Ech^7*\[Rho]^4 + 
      7682048*Ech^8*\[Rho]^4 - 2875392*Ech^9*\[Rho]^4 + 
      563200*Ech^10*\[Rho]^4 - 5245*\[Rho]^5 + 83920*Ech*\[Rho]^5 - 
      587440*Ech^2*\[Rho]^5 + 2349760*Ech^3*\[Rho]^5 - 
      6310080*Ech^4*\[Rho]^5 + 11869440*Ech^5*\[Rho]^5 - 
      15298560*Ech^6*\[Rho]^5 + 12569600*Ech^7*\[Rho]^5 - 
      5999360*Ech^8*\[Rho]^5 + 1269760*Ech^9*\[Rho]^5 + 2019*\[Rho]^6 - 
      32304*Ech*\[Rho]^6 + 226128*Ech^2*\[Rho]^6 - 904512*Ech^3*\[Rho]^6 + 
      2261280*Ech^4*\[Rho]^6 - 3618048*Ech^5*\[Rho]^6 + 
      3618048*Ech^6*\[Rho]^6 - 2067456*Ech^7*\[Rho]^6 + 
      516864*Ech^8*\[Rho]^6 + 60*(1 - 2*Ech)^8*\[Rho]*
       (112 + 320*\[Rho] - 115*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^8*\[Rho]*(112 + 320*\[Rho] - 115*\[Rho]^2 + 45*\[Rho]^3)*
       Log[\[Rho]]))/(1200*(1 - 2*Ech)^8*mb^5*\[Rho])) + 
 m2*(((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (-533 + 6588*Ech - 34092*Ech^2 + 93984*Ech^3 - 140928*Ech^4 + 
      86400*Ech^5 + 59904*Ech^6 - 155136*Ech^7 + 122112*Ech^8 - 41984*Ech^9 + 
      3072*Ech^10 + 1032*\[Rho] - 12384*Ech*\[Rho] + 61920*Ech^2*\[Rho] - 
      162816*Ech^3*\[Rho] + 227712*Ech^4*\[Rho] - 127488*Ech^5*\[Rho] - 
      62976*Ech^6*\[Rho] + 122880*Ech^7*\[Rho] - 49152*Ech^8*\[Rho] - 
      720*\[Rho]^2 + 9288*Ech*\[Rho]^2 - 50328*Ech^2*\[Rho]^2 + 
      143328*Ech^3*\[Rho]^2 - 233472*Ech^4*\[Rho]^2 + 221184*Ech^5*\[Rho]^2 - 
      113280*Ech^6*\[Rho]^2 + 24576*Ech^7*\[Rho]^2 + 56*\[Rho]^3 - 
      672*Ech*\[Rho]^3 + 3360*Ech^2*\[Rho]^3 - 2048*Ech^3*\[Rho]^3 - 
      9024*Ech^4*\[Rho]^3 + 28416*Ech^5*\[Rho]^3 - 30976*Ech^6*\[Rho]^3 + 
      12288*Ech^7*\[Rho]^3 + 165*\[Rho]^4 - 1980*Ech*\[Rho]^4 + 
      9900*Ech^2*\[Rho]^4 - 26400*Ech^3*\[Rho]^4 + 39600*Ech^4*\[Rho]^4 - 
      31680*Ech^5*\[Rho]^4 + 10560*Ech^6*\[Rho]^4 + 
      12*(1 - 2*Ech)^6*(8 + 27*\[Rho]^2)*Log[1 - 2*Ech] - 
      12*(1 - 2*Ech)^6*(8 + 27*\[Rho]^2)*Log[\[Rho]]))/
    (72*(1 - 2*Ech)^6*mb^4) + ((1 + \[CapitalLambda]bh)*
     (1551 - 18612*Ech + 93060*Ech^2 - 259200*Ech^3 + 510720*Ech^4 - 
      1032384*Ech^5 + 2227968*Ech^6 - 3621120*Ech^7 + 3590400*Ech^8 - 
      1904640*Ech^9 + 420864*Ech^10 - 12288*Ech^11 - 9965*\[Rho] + 
      127260*Ech*\[Rho] - 682380*Ech^2*\[Rho] + 1966560*Ech^3*\[Rho] - 
      3171360*Ech^4*\[Rho] + 2434560*Ech^5*\[Rho] + 382080*Ech^6*\[Rho] - 
      2557440*Ech^7*\[Rho] + 2215680*Ech^8*\[Rho] - 711680*Ech^9*\[Rho] - 
      15360*Ech^10*\[Rho] + 13440*\[Rho]^2 - 168120*Ech*\[Rho]^2 + 
      881640*Ech^2*\[Rho]^2 - 2482080*Ech^3*\[Rho]^2 + 
      3988320*Ech^4*\[Rho]^2 - 3567360*Ech^5*\[Rho]^2 + 
      1560960*Ech^6*\[Rho]^2 - 238080*Ech^7*\[Rho]^2 + 84480*Ech^8*\[Rho]^2 - 
      92160*Ech^9*\[Rho]^2 - 3360*\[Rho]^3 + 43560*Ech*\[Rho]^3 - 
      237240*Ech^2*\[Rho]^3 + 627360*Ech^3*\[Rho]^3 - 880800*Ech^4*\[Rho]^3 + 
      731520*Ech^5*\[Rho]^3 - 458880*Ech^6*\[Rho]^3 + 284160*Ech^7*\[Rho]^3 - 
      99840*Ech^8*\[Rho]^3 - 3535*\[Rho]^4 + 42420*Ech*\[Rho]^4 - 
      212100*Ech^2*\[Rho]^4 + 647680*Ech^3*\[Rho]^4 - 
      1130160*Ech^4*\[Rho]^4 + 1165440*Ech^5*\[Rho]^4 - 
      650560*Ech^6*\[Rho]^4 + 149760*Ech^7*\[Rho]^4 + 1869*\[Rho]^5 - 
      22428*Ech*\[Rho]^5 + 112140*Ech^2*\[Rho]^5 - 299040*Ech^3*\[Rho]^5 + 
      448560*Ech^4*\[Rho]^5 - 358848*Ech^5*\[Rho]^5 + 119616*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*\[Rho]*(64 - 57*\[Rho] + 27*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^6*\[Rho]*(64 - 57*\[Rho] + 27*\[Rho]^2)*Log[\[Rho]]))/
    (720*(1 - 2*Ech)^6*mb^4) - 
   (\[CapitalLambda]bh*(-125 + 2518*Ech - 20484*Ech^2 + 89784*Ech^3 - 
      235968*Ech^4 + 400512*Ech^5 - 521472*Ech^6 + 726528*Ech^7 - 
      1060608*Ech^8 + 1102336*Ech^9 - 625664*Ech^10 + 141312*Ech^11 + 
      947*\[Rho] - 16330*Ech*\[Rho] + 119484*Ech^2*\[Rho] - 
      484296*Ech^3*\[Rho] + 1182048*Ech^4*\[Rho] - 1750848*Ech^5*\[Rho] + 
      1468800*Ech^6*\[Rho] - 509184*Ech^7*\[Rho] - 149760*Ech^8*\[Rho] + 
      212480*Ech^9*\[Rho] - 87040*Ech^10*\[Rho] + 6144*Ech^11*\[Rho] - 
      1008*\[Rho]^2 + 16776*Ech*\[Rho]^2 - 119304*Ech^2*\[Rho]^2 + 
      472272*Ech^3*\[Rho]^2 - 1118880*Ech^4*\[Rho]^2 + 
      1601088*Ech^5*\[Rho]^2 - 1353600*Ech^6*\[Rho]^2 + 
      652032*Ech^7*\[Rho]^2 - 173568*Ech^8*\[Rho]^2 + 21504*Ech^9*\[Rho]^2 + 
      368*\[Rho]^3 - 7096*Ech*\[Rho]^3 + 56184*Ech^2*\[Rho]^3 - 
      241712*Ech^3*\[Rho]^3 + 581344*Ech^4*\[Rho]^3 - 825024*Ech^5*\[Rho]^3 + 
      718976*Ech^6*\[Rho]^3 - 347392*Ech^7*\[Rho]^3 + 66048*Ech^8*\[Rho]^3 + 
      9216*Ech^9*\[Rho]^3 - 83*\[Rho]^4 + 1162*Ech*\[Rho]^4 - 
      6972*Ech^2*\[Rho]^4 + 23240*Ech^3*\[Rho]^4 - 16240*Ech^4*\[Rho]^4 - 
      17376*Ech^5*\[Rho]^4 + 67648*Ech^6*\[Rho]^4 - 68480*Ech^7*\[Rho]^4 + 
      24576*Ech^8*\[Rho]^4 - 99*\[Rho]^5 + 1386*Ech*\[Rho]^5 - 
      8316*Ech^2*\[Rho]^5 + 27720*Ech^3*\[Rho]^5 - 55440*Ech^4*\[Rho]^5 + 
      66528*Ech^5*\[Rho]^5 - 44352*Ech^6*\[Rho]^5 + 12672*Ech^7*\[Rho]^5 + 
      12*(-1 + 2*Ech)^7*(-32 + 128*\[Rho] - 111*\[Rho]^2 + 81*\[Rho]^3)*
       Log[1 - 2*Ech] - 12*(-1 + 2*Ech)^7*(-32 + 128*\[Rho] - 111*\[Rho]^2 + 
        81*\[Rho]^3)*Log[\[Rho]]))/(144*(-1 + 2*Ech)^7*mb^4)) + 
 r4*(-1/225*((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*
        (1 + \[Rho]))*(-1530 + 21420*Ech - 128520*Ech^2 + 428400*Ech^3 - 
       856800*Ech^4 + 1028160*Ech^5 - 685440*Ech^6 + 195840*Ech^7 + 
       3275*\[Rho] - 46150*Ech*\[Rho] + 279000*Ech^2*\[Rho] - 
       931680*Ech^3*\[Rho] + 1817400*Ech^4*\[Rho] - 1905360*Ech^5*\[Rho] + 
       458400*Ech^6*\[Rho] + 1339200*Ech^7*\[Rho] - 1741440*Ech^8*\[Rho] + 
       992000*Ech^9*\[Rho] - 340480*Ech^10*\[Rho] + 76800*Ech^11*\[Rho] - 
       1800*\[Rho]^2 + 25200*Ech*\[Rho]^2 - 151200*Ech^2*\[Rho]^2 + 
       503520*Ech^3*\[Rho]^2 - 1014480*Ech^4*\[Rho]^2 + 
       1284576*Ech^5*\[Rho]^2 - 1078272*Ech^6*\[Rho]^2 + 
       695808*Ech^7*\[Rho]^2 - 387840*Ech^8*\[Rho]^2 + 
       127488*Ech^9*\[Rho]^2 + 3600*\[Rho]^3 - 53100*Ech*\[Rho]^3 + 
       337500*Ech^2*\[Rho]^3 - 1242120*Ech^3*\[Rho]^3 + 
       2941560*Ech^4*\[Rho]^3 - 4621200*Ech^5*\[Rho]^3 + 
       4687584*Ech^6*\[Rho]^3 - 2776896*Ech^7*\[Rho]^3 + 
       731136*Ech^8*\[Rho]^3 - 5750*\[Rho]^4 + 80500*Ech*\[Rho]^4 - 
       483000*Ech^2*\[Rho]^4 + 1681280*Ech^3*\[Rho]^4 - 
       3701200*Ech^4*\[Rho]^4 + 5235360*Ech^5*\[Rho]^4 - 
       4571840*Ech^6*\[Rho]^4 + 2227840*Ech^7*\[Rho]^4 - 
       460800*Ech^8*\[Rho]^4 + 2205*\[Rho]^5 - 30870*Ech*\[Rho]^5 + 
       185220*Ech^2*\[Rho]^5 - 617400*Ech^3*\[Rho]^5 + 
       1234800*Ech^4*\[Rho]^5 - 1481760*Ech^5*\[Rho]^5 + 
       987840*Ech^6*\[Rho]^5 - 282240*Ech^7*\[Rho]^5 + 
       150*(-1 + 2*Ech)^7*\[Rho]*(1 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
       150*(-1 + 2*Ech)^7*\[Rho]*(1 + 9*\[Rho]^2)*Log[\[Rho]]))/
     ((-1 + 2*Ech)^7*mb^5*\[Rho]) + 
   ((1 + \[CapitalLambda]bh)*(525 - 8790*Ech + 62820*Ech^2 - 246000*Ech^3 + 
      550320*Ech^4 - 594240*Ech^5 - 174720*Ech^6 + 1505280*Ech^7 - 
      2208000*Ech^8 + 1743360*Ech^9 - 875520*Ech^10 + 307200*Ech^11 - 
      61440*Ech^12 + 340*\[Rho] - 4460*Ech*\[Rho] + 24660*Ech^2*\[Rho] - 
      74040*Ech^3*\[Rho] + 125400*Ech^4*\[Rho] - 90960*Ech^5*\[Rho] - 
      89760*Ech^6*\[Rho] + 319680*Ech^7*\[Rho] - 385920*Ech^8*\[Rho] + 
      236800*Ech^9*\[Rho] - 74240*Ech^10*\[Rho] + 15360*Ech^11*\[Rho] - 
      720*\[Rho]^2 + 9000*Ech*\[Rho]^2 - 46440*Ech^2*\[Rho]^2 + 
      129120*Ech^3*\[Rho]^2 - 220920*Ech^4*\[Rho]^2 + 301968*Ech^5*\[Rho]^2 - 
      499968*Ech^6*\[Rho]^2 + 859008*Ech^7*\[Rho]^2 - 
      1017216*Ech^8*\[Rho]^2 + 678144*Ech^9*\[Rho]^2 - 
      193536*Ech^10*\[Rho]^2 - 1470*\[Rho]^3 + 21120*Ech*\[Rho]^3 - 
      130500*Ech^2*\[Rho]^3 + 465240*Ech^3*\[Rho]^3 - 
      1046280*Ech^4*\[Rho]^3 + 1490352*Ech^5*\[Rho]^3 - 
      1232064*Ech^6*\[Rho]^3 + 386688*Ech^7*\[Rho]^3 + 
      177792*Ech^8*\[Rho]^3 - 135936*Ech^9*\[Rho]^3 + 1955*\[Rho]^4 - 
      27370*Ech*\[Rho]^4 + 164220*Ech^2*\[Rho]^4 - 570560*Ech^3*\[Rho]^4 + 
      1241080*Ech^4*\[Rho]^4 - 1719024*Ech^5*\[Rho]^4 + 
      1458464*Ech^6*\[Rho]^4 - 683968*Ech^7*\[Rho]^4 + 
      133632*Ech^8*\[Rho]^4 - 630*\[Rho]^5 + 8820*Ech*\[Rho]^5 - 
      52920*Ech^2*\[Rho]^5 + 176400*Ech^3*\[Rho]^5 - 352800*Ech^4*\[Rho]^5 + 
      423360*Ech^5*\[Rho]^5 - 282240*Ech^6*\[Rho]^5 + 80640*Ech^7*\[Rho]^5 - 
      30*(-1 + 2*Ech)^7*(-24 + 5*\[Rho] - 18*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] + 30*(-1 + 2*Ech)^7*(-24 + 5*\[Rho] - 18*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(90*(-1 + 2*Ech)^7*mb^5) - 
   (\[CapitalLambda]bh*(-3060 + 48960*Ech - 342720*Ech^2 + 1370880*Ech^3 - 
      3427200*Ech^4 + 5483520*Ech^5 - 5483520*Ech^6 + 3133440*Ech^7 - 
      783360*Ech^8 + 3102*\[Rho] - 37752*Ech*\[Rho] + 169224*Ech^2*\[Rho] - 
      233376*Ech^3*\[Rho] - 720000*Ech^4*\[Rho] + 3487296*Ech^5*\[Rho] - 
      5237376*Ech^6*\[Rho] + 110592*Ech^7*\[Rho] + 11277312*Ech^8*\[Rho] - 
      18769920*Ech^9*\[Rho] + 16343040*Ech^10*\[Rho] - 
      9216000*Ech^11*\[Rho] + 3563520*Ech^12*\[Rho] - 737280*Ech^13*\[Rho] - 
      3475*\[Rho]^2 + 49900*Ech*\[Rho]^2 - 303700*Ech^2*\[Rho]^2 + 
      1002000*Ech^3*\[Rho]^2 - 1882680*Ech^4*\[Rho]^2 + 
      1853952*Ech^5*\[Rho]^2 - 498432*Ech^6*\[Rho]^2 - 
      723456*Ech^7*\[Rho]^2 + 811008*Ech^8*\[Rho]^2 - 523264*Ech^9*\[Rho]^2 + 
      160768*Ech^10*\[Rho]^2 + 217088*Ech^11*\[Rho]^2 - 
      153600*Ech^12*\[Rho]^2 + 1350*\[Rho]^3 - 10800*Ech*\[Rho]^3 - 
      10800*Ech^2*\[Rho]^3 + 446400*Ech^3*\[Rho]^3 - 2414760*Ech^4*\[Rho]^3 + 
      7065024*Ech^5*\[Rho]^3 - 13372512*Ech^6*\[Rho]^3 + 
      17306112*Ech^7*\[Rho]^3 - 15060864*Ech^8*\[Rho]^3 + 
      7965696*Ech^9*\[Rho]^3 - 1939968*Ech^10*\[Rho]^3 + 7500*\[Rho]^4 - 
      128100*Ech*\[Rho]^4 + 961500*Ech^2*\[Rho]^4 - 4148400*Ech^3*\[Rho]^4 + 
      11614680*Ech^4*\[Rho]^4 - 22455360*Ech^5*\[Rho]^4 + 
      30612768*Ech^6*\[Rho]^4 - 28670208*Ech^7*\[Rho]^4 + 
      16849536*Ech^8*\[Rho]^4 - 5167104*Ech^9*\[Rho]^4 + 
      483840*Ech^10*\[Rho]^4 - 6740*\[Rho]^5 + 107840*Ech*\[Rho]^5 - 
      754880*Ech^2*\[Rho]^5 + 3019520*Ech^3*\[Rho]^5 - 
      7807160*Ech^4*\[Rho]^5 + 13593920*Ech^5*\[Rho]^5 - 
      15941120*Ech^6*\[Rho]^5 + 11901440*Ech^7*\[Rho]^5 - 
      5048960*Ech^8*\[Rho]^5 + 921600*Ech^9*\[Rho]^5 + 1323*\[Rho]^6 - 
      21168*Ech*\[Rho]^6 + 148176*Ech^2*\[Rho]^6 - 592704*Ech^3*\[Rho]^6 + 
      1481760*Ech^4*\[Rho]^6 - 2370816*Ech^5*\[Rho]^6 + 
      2370816*Ech^6*\[Rho]^6 - 1354752*Ech^7*\[Rho]^6 + 
      338688*Ech^8*\[Rho]^6 - 30*(1 - 2*Ech)^8*\[Rho]*
       (-198 + 95*\[Rho] - 180*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ech] + 
      30*(1 - 2*Ech)^8*\[Rho]*(-198 + 95*\[Rho] - 180*\[Rho]^2 + 
        135*\[Rho]^3)*Log[\[Rho]]))/(450*(1 - 2*Ech)^8*mb^5*\[Rho])) + 
 r1*(((1 + \[CapitalLambda]bh)*(-1011 + 14154*Ech - 84924*Ech^2 + 
      282280*Ech^3 - 554880*Ech^4 + 609728*Ech^5 - 203392*Ech^6 - 
      453888*Ech^7 + 958720*Ech^8 - 1164800*Ech^9 + 1041408*Ech^10 - 
      612352*Ech^11 + 172032*Ech^12 - 335*\[Rho] + 5170*Ech*\[Rho] - 
      34380*Ech^2*\[Rho] + 113640*Ech^3*\[Rho] - 111840*Ech^4*\[Rho] - 
      538560*Ech^5*\[Rho] + 2440320*Ech^6*\[Rho] - 4765440*Ech^7*\[Rho] + 
      5233920*Ech^8*\[Rho] - 3192320*Ech^9*\[Rho] + 885760*Ech^10*\[Rho] - 
      30720*Ech^11*\[Rho] + 2240*\[Rho]^2 - 30760*Ech*\[Rho]^2 + 
      180360*Ech^2*\[Rho]^2 - 576720*Ech^3*\[Rho]^2 + 
      1113120*Ech^4*\[Rho]^2 - 1536192*Ech^5*\[Rho]^2 + 
      2223744*Ech^6*\[Rho]^2 - 3625728*Ech^7*\[Rho]^2 + 
      4419072*Ech^8*\[Rho]^2 - 3066880*Ech^9*\[Rho]^2 + 
      905216*Ech^10*\[Rho]^2 + 4080*\[Rho]^3 - 57480*Ech*\[Rho]^3 + 
      347400*Ech^2*\[Rho]^3 - 1254800*Ech^3*\[Rho]^3 + 
      2853920*Ech^4*\[Rho]^3 - 3874368*Ech^5*\[Rho]^3 + 
      2523008*Ech^6*\[Rho]^3 + 338176*Ech^7*\[Rho]^3 - 
      1544704*Ech^8*\[Rho]^3 + 683008*Ech^9*\[Rho]^3 - 8845*\[Rho]^4 + 
      123830*Ech*\[Rho]^4 - 742980*Ech^2*\[Rho]^4 + 2632280*Ech^3*\[Rho]^4 - 
      5841360*Ech^4*\[Rho]^4 + 8295712*Ech^5*\[Rho]^4 - 
      7265216*Ech^6*\[Rho]^4 + 3561600*Ech^7*\[Rho]^4 - 
      742912*Ech^8*\[Rho]^4 + 3871*\[Rho]^5 - 54194*Ech*\[Rho]^5 + 
      325164*Ech^2*\[Rho]^5 - 1083880*Ech^3*\[Rho]^5 + 
      2167760*Ech^4*\[Rho]^5 - 2601312*Ech^5*\[Rho]^5 + 
      1734208*Ech^6*\[Rho]^5 - 495488*Ech^7*\[Rho]^5 + 
      60*(-1 + 2*Ech)^7*\[Rho]*(-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(-1 + 2*Ech)^7*\[Rho]*(-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
    (240*(-1 + 2*Ech)^7*mb^5) + 
   ((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (5635 - 81290*Ech + 504540*Ech^2 - 1793160*Ech^3 + 4224000*Ech^4 - 
      7703040*Ech^5 + 12602880*Ech^6 - 18017280*Ech^7 + 18597120*Ech^8 - 
      10995200*Ech^9 + 2237440*Ech^10 + 460800*Ech^11 + 4200*\[Rho] - 
      58800*Ech*\[Rho] + 352800*Ech^2*\[Rho] - 1008960*Ech^3*\[Rho] + 
      627840*Ech^4*\[Rho] + 4676352*Ech^5*\[Rho] - 15757824*Ech^6*\[Rho] + 
      23172096*Ech^7*\[Rho] - 17264640*Ech^8*\[Rho] + 5308416*Ech^9*\[Rho] + 
      13680*\[Rho]^2 - 196920*Ech*\[Rho]^2 + 1219320*Ech^2*\[Rho]^2 - 
      4795440*Ech^3*\[Rho]^2 + 12961920*Ech^4*\[Rho]^2 - 
      23587200*Ech^5*\[Rho]^2 + 27297408*Ech^6*\[Rho]^2 - 
      17924352*Ech^7*\[Rho]^2 + 5087232*Ech^8*\[Rho]^2 - 58600*\[Rho]^3 + 
      820400*Ech*\[Rho]^3 - 4922400*Ech^2*\[Rho]^3 + 
      17632960*Ech^3*\[Rho]^3 - 40395200*Ech^4*\[Rho]^3 + 
      60247680*Ech^5*\[Rho]^3 - 56116480*Ech^6*\[Rho]^3 + 
      29672960*Ech^7*\[Rho]^3 - 6819840*Ech^8*\[Rho]^3 + 35085*\[Rho]^4 - 
      491190*Ech*\[Rho]^4 + 2947140*Ech^2*\[Rho]^4 - 9823800*Ech^3*\[Rho]^4 + 
      19647600*Ech^4*\[Rho]^4 - 23577120*Ech^5*\[Rho]^4 + 
      15718080*Ech^6*\[Rho]^4 - 4490880*Ech^7*\[Rho]^4 + 
      300*(-1 + 2*Ech)^7*(4 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
      300*(-1 + 2*Ech)^7*(4 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (1800*(-1 + 2*Ech)^7*mb^5) - 
   (\[CapitalLambda]bh*(32531 - 574256*Ech + 4449872*Ech^2 - 19806528*Ech^3 + 
      55563600*Ech^4 - 101202432*Ech^5 + 118344192*Ech^6 - 83595264*Ech^7 + 
      28452096*Ech^8 + 7024640*Ech^9 - 24227840*Ech^10 + 30556160*Ech^11 - 
      20828160*Ech^12 + 5898240*Ech^13 - 14645*\[Rho] + 217520*Ech*\[Rho] - 
      1388240*Ech^2*\[Rho] + 4925760*Ech^3*\[Rho] - 10841040*Ech^4*\[Rho] + 
      17481216*Ech^5*\[Rho] - 29546496*Ech^6*\[Rho] + 57280512*Ech^7*\[Rho] - 
      88624896*Ech^8*\[Rho] + 86929408*Ech^9*\[Rho] - 
      47067136*Ech^10*\[Rho] + 9846784*Ech^11*\[Rho] + 921600*Ech^12*\[Rho] - 
      4320*\[Rho]^2 + 49320*Ech*\[Rho]^2 - 186840*Ech^2*\[Rho]^2 + 
      8160*Ech^3*\[Rho]^2 + 4033920*Ech^4*\[Rho]^2 - 
      23227008*Ech^5*\[Rho]^2 + 67163904*Ech^6*\[Rho]^2 - 
      113647104*Ech^7*\[Rho]^2 + 114751488*Ech^8*\[Rho]^2 - 
      64684032*Ech^9*\[Rho]^2 + 15968256*Ech^10*\[Rho]^2 - 61520*\[Rho]^3 + 
      1000520*Ech*\[Rho]^3 - 7133240*Ech^2*\[Rho]^3 + 
      29137760*Ech^3*\[Rho]^3 - 80130560*Ech^4*\[Rho]^3 + 
      159082880*Ech^5*\[Rho]^3 - 229158656*Ech^6*\[Rho]^3 + 
      230283776*Ech^7*\[Rho]^3 - 146481152*Ech^8*\[Rho]^3 + 
      50946048*Ech^9*\[Rho]^3 - 6789120*Ech^10*\[Rho]^3 + 69005*\[Rho]^4 - 
      1104080*Ech*\[Rho]^4 + 7728560*Ech^2*\[Rho]^4 - 
      30914240*Ech^3*\[Rho]^4 + 82070720*Ech^4*\[Rho]^4 - 
      148263680*Ech^5*\[Rho]^4 + 183203840*Ech^6*\[Rho]^4 - 
      145771520*Ech^7*\[Rho]^4 + 67132160*Ech^8*\[Rho]^4 - 
      13639680*Ech^9*\[Rho]^4 - 21051*\[Rho]^5 + 336816*Ech*\[Rho]^5 - 
      2357712*Ech^2*\[Rho]^5 + 9430848*Ech^3*\[Rho]^5 - 
      23577120*Ech^4*\[Rho]^5 + 37723392*Ech^5*\[Rho]^5 - 
      37723392*Ech^6*\[Rho]^5 + 21556224*Ech^7*\[Rho]^5 - 
      5389056*Ech^8*\[Rho]^5 + 60*(1 - 2*Ech)^8*(-448 - 140*\[Rho] - 
        165*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^8*(-448 - 140*\[Rho] - 165*\[Rho]^2 + 135*\[Rho]^3)*
       Log[\[Rho]]))/(3600*(1 - 2*Ech)^8*mb^5)) + 
 r3*(((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (-3240 + 45360*Ech - 272160*Ech^2 + 907200*Ech^3 - 1814400*Ech^4 + 
      2177280*Ech^5 - 1451520*Ech^6 + 414720*Ech^7 + 4175*\[Rho] - 
      52450*Ech*\[Rho] + 272700*Ech^2*\[Rho] - 737640*Ech^3*\[Rho] + 
      1029600*Ech^4*\[Rho] - 502080*Ech^5*\[Rho] - 278400*Ech^6*\[Rho] - 
      172800*Ech^7*\[Rho] + 1370880*Ech^8*\[Rho] - 1292800*Ech^9*\[Rho] + 
      220160*Ech^10*\[Rho] + 153600*Ech^11*\[Rho] - 2400*\[Rho]^2 + 
      33600*Ech*\[Rho]^2 - 201600*Ech^2*\[Rho]^2 + 694560*Ech^3*\[Rho]^2 - 
      1616640*Ech^4*\[Rho]^2 + 2936448*Ech^5*\[Rho]^2 - 
      4409856*Ech^6*\[Rho]^2 + 4944384*Ech^7*\[Rho]^2 - 
      3409920*Ech^8*\[Rho]^2 + 1050624*Ech^9*\[Rho]^2 + 8100*\[Rho]^3 - 
      118800*Ech*\[Rho]^3 + 750600*Ech^2*\[Rho]^3 - 2709360*Ech^3*\[Rho]^3 + 
      6288480*Ech^4*\[Rho]^3 - 9792000*Ech^5*\[Rho]^3 + 
      9954432*Ech^6*\[Rho]^3 - 5937408*Ech^7*\[Rho]^3 + 
      1571328*Ech^8*\[Rho]^3 - 9800*\[Rho]^4 + 137200*Ech*\[Rho]^4 - 
      823200*Ech^2*\[Rho]^4 + 2831840*Ech^3*\[Rho]^4 - 
      6203200*Ech^4*\[Rho]^4 + 8710080*Ech^5*\[Rho]^4 - 
      7521920*Ech^6*\[Rho]^4 + 3608320*Ech^7*\[Rho]^4 - 
      729600*Ech^8*\[Rho]^4 + 3165*\[Rho]^5 - 44310*Ech*\[Rho]^5 + 
      265860*Ech^2*\[Rho]^5 - 886200*Ech^3*\[Rho]^5 + 
      1772400*Ech^4*\[Rho]^5 - 2126880*Ech^5*\[Rho]^5 + 
      1417920*Ech^6*\[Rho]^5 - 405120*Ech^7*\[Rho]^5 + 
      300*(-1 + 2*Ech)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
      300*(-1 + 2*Ech)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (450*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
   ((1 + \[CapitalLambda]bh)*(-2211 + 33834*Ech - 223164*Ech^2 + 
      817320*Ech^3 - 1756800*Ech^4 + 2025984*Ech^5 - 462336*Ech^6 - 
      1972224*Ech^7 + 2722560*Ech^8 - 1497600*Ech^9 + 408576*Ech^10 - 
      190464*Ech^11 + 98304*Ech^12 + 3005*\[Rho] - 41830*Ech*\[Rho] + 
      249300*Ech^2*\[Rho] - 829560*Ech^3*\[Rho] + 1697760*Ech^4*\[Rho] - 
      2287680*Ech^5*\[Rho] + 2344320*Ech^6*\[Rho] - 2361600*Ech^7*\[Rho] + 
      2315520*Ech^8*\[Rho] - 1553920*Ech^9*\[Rho] + 496640*Ech^10*\[Rho] - 
      30720*Ech^11*\[Rho] - 1200*\[Rho]^2 + 16440*Ech*\[Rho]^2 - 
      96120*Ech^2*\[Rho]^2 + 301200*Ech^3*\[Rho]^2 - 523680*Ech^4*\[Rho]^2 + 
      417216*Ech^5*\[Rho]^2 + 211584*Ech^6*\[Rho]^2 - 
      1054464*Ech^7*\[Rho]^2 + 1463808*Ech^8*\[Rho]^2 - 
      1047552*Ech^9*\[Rho]^2 + 319488*Ech^10*\[Rho]^2 + 2040*\[Rho]^3 - 
      29640*Ech*\[Rho]^3 + 185400*Ech^2*\[Rho]^3 - 642960*Ech^3*\[Rho]^3 + 
      1393440*Ech^4*\[Rho]^3 - 1957056*Ech^5*\[Rho]^3 + 
      1617792*Ech^6*\[Rho]^3 - 463104*Ech^7*\[Rho]^3 - 
      308736*Ech^8*\[Rho]^3 + 211968*Ech^9*\[Rho]^3 - 2285*\[Rho]^4 + 
      31990*Ech*\[Rho]^4 - 191940*Ech^2*\[Rho]^4 + 656120*Ech^3*\[Rho]^4 - 
      1440400*Ech^4*\[Rho]^4 + 2034912*Ech^5*\[Rho]^4 - 
      1773632*Ech^6*\[Rho]^4 + 863104*Ech^7*\[Rho]^4 - 
      178176*Ech^8*\[Rho]^4 + 651*\[Rho]^5 - 9114*Ech*\[Rho]^5 + 
      54684*Ech^2*\[Rho]^5 - 182280*Ech^3*\[Rho]^5 + 364560*Ech^4*\[Rho]^5 - 
      437472*Ech^5*\[Rho]^5 + 291648*Ech^6*\[Rho]^5 - 83328*Ech^7*\[Rho]^5 + 
      60*(-1 + 2*Ech)^7*(-24 - 2*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*(-24 - 2*\[Rho] + 3*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(180*(-1 + 2*Ech)^7*mb^5) - 
   (\[CapitalLambda]bh*(6480 - 103680*Ech + 725760*Ech^2 - 2903040*Ech^3 + 
      7257600*Ech^4 - 11612160*Ech^5 + 11612160*Ech^6 - 6635520*Ech^7 + 
      1658880*Ech^8 + 26899*\[Rho] - 484624*Ech*\[Rho] + 
      3826288*Ech^2*\[Rho] - 17330112*Ech^3*\[Rho] + 49371600*Ech^4*\[Rho] - 
      90823488*Ech^5*\[Rho] + 105443328*Ech^6*\[Rho] - 
      69835776*Ech^7*\[Rho] + 17681664*Ech^8*\[Rho] + 3880960*Ech^9*\[Rho] - 
      471040*Ech^10*\[Rho] - 327680*Ech^11*\[Rho] - 2150400*Ech^12*\[Rho] + 
      1228800*Ech^13*\[Rho] - 37925*\[Rho]^2 + 590000*Ech*\[Rho]^2 - 
      3995600*Ech^2*\[Rho]^2 + 15355200*Ech^3*\[Rho]^2 - 
      36582960*Ech^4*\[Rho]^2 + 55663104*Ech^5*\[Rho]^2 - 
      55294464*Ech^6*\[Rho]^2 + 41330688*Ech^7*\[Rho]^2 - 
      35107584*Ech^8*\[Rho]^2 + 33206272*Ech^9*\[Rho]^2 - 
      20107264*Ech^10*\[Rho]^2 + 4734976*Ech^11*\[Rho]^2 + 
      307200*Ech^12*\[Rho]^2 + 10800*\[Rho]^3 - 185400*Ech*\[Rho]^3 + 
      1398600*Ech^2*\[Rho]^3 - 6064800*Ech^3*\[Rho]^3 + 
      16733280*Ech^4*\[Rho]^3 - 31527552*Ech^5*\[Rho]^3 + 
      44021376*Ech^6*\[Rho]^3 - 48754176*Ech^7*\[Rho]^3 + 
      41206272*Ech^8*\[Rho]^3 - 22315008*Ech^9*\[Rho]^3 + 
      5566464*Ech^10*\[Rho]^3 - 16000*\[Rho]^4 + 272200*Ech*\[Rho]^4 - 
      2035000*Ech^2*\[Rho]^4 + 8744800*Ech^3*\[Rho]^4 - 
      23988640*Ech^4*\[Rho]^4 + 45066880*Ech^5*\[Rho]^4 - 
      60091264*Ech^6*\[Rho]^4 + 55273984*Ech^7*\[Rho]^4 - 
      31702528*Ech^8*\[Rho]^4 + 9326592*Ech^9*\[Rho]^4 - 
      798720*Ech^10*\[Rho]^4 + 11645*\[Rho]^5 - 186320*Ech*\[Rho]^5 + 
      1304240*Ech^2*\[Rho]^5 - 5216960*Ech^3*\[Rho]^5 + 
      13299680*Ech^4*\[Rho]^5 - 23034560*Ech^5*\[Rho]^5 + 
      26792960*Ech^6*\[Rho]^5 - 19742720*Ech^7*\[Rho]^5 + 
      8218880*Ech^8*\[Rho]^5 - 1459200*Ech^9*\[Rho]^5 - 1899*\[Rho]^6 + 
      30384*Ech*\[Rho]^6 - 212688*Ech^2*\[Rho]^6 + 850752*Ech^3*\[Rho]^6 - 
      2126880*Ech^4*\[Rho]^6 + 3403008*Ech^5*\[Rho]^6 - 
      3403008*Ech^6*\[Rho]^6 + 1944576*Ech^7*\[Rho]^6 - 
      486144*Ech^8*\[Rho]^6 + 60*(1 - 2*Ech)^8*\[Rho]*
       (-452 - 140*\[Rho] - 105*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^8*\[Rho]*(-452 - 140*\[Rho] - 105*\[Rho]^2 + 
        135*\[Rho]^3)*Log[\[Rho]]))/(900*(1 - 2*Ech)^8*mb^5*\[Rho])) + 
 r2*((-2*(\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (-255 + 3570*Ech - 21420*Ech^2 + 71400*Ech^3 - 142800*Ech^4 + 
      171360*Ech^5 - 114240*Ech^6 + 32640*Ech^7 + 200*\[Rho] - 
      1750*Ech*\[Rho] + 3150*Ech^2*\[Rho] + 20620*Ech^3*\[Rho] - 
      132100*Ech^4*\[Rho] + 356440*Ech^5*\[Rho] - 572400*Ech^6*\[Rho] + 
      602400*Ech^7*\[Rho] - 431040*Ech^8*\[Rho] + 208000*Ech^9*\[Rho] - 
      65280*Ech^10*\[Rho] + 12800*Ech^11*\[Rho] - 100*\[Rho]^2 + 
      1400*Ech*\[Rho]^2 - 8400*Ech^2*\[Rho]^2 + 26120*Ech^3*\[Rho]^2 - 
      39080*Ech^4*\[Rho]^2 + 6096*Ech^5*\[Rho]^2 + 66688*Ech^6*\[Rho]^2 - 
      92032*Ech^7*\[Rho]^2 + 44160*Ech^8*\[Rho]^2 - 4352*Ech^9*\[Rho]^2 + 
      150*\[Rho]^3 - 2550*Ech*\[Rho]^3 + 18450*Ech^2*\[Rho]^3 - 
      68020*Ech^3*\[Rho]^3 + 141260*Ech^4*\[Rho]^3 - 180600*Ech^5*\[Rho]^3 + 
      154064*Ech^6*\[Rho]^3 - 85216*Ech^7*\[Rho]^3 + 22656*Ech^8*\[Rho]^3 + 
      175*\[Rho]^4 - 2450*Ech*\[Rho]^4 + 14700*Ech^2*\[Rho]^4 - 
      56120*Ech^3*\[Rho]^4 + 137800*Ech^4*\[Rho]^4 - 205440*Ech^5*\[Rho]^4 + 
      188160*Ech^6*\[Rho]^4 - 98560*Ech^7*\[Rho]^4 + 22400*Ech^8*\[Rho]^4 - 
      170*\[Rho]^5 + 2380*Ech*\[Rho]^5 - 14280*Ech^2*\[Rho]^5 + 
      47600*Ech^3*\[Rho]^5 - 95200*Ech^4*\[Rho]^5 + 114240*Ech^5*\[Rho]^5 - 
      76160*Ech^6*\[Rho]^5 + 21760*Ech^7*\[Rho]^5 + 75*(-1 + 2*Ech)^7*\[Rho]*
       (-7 + 3*\[Rho]^2)*Log[1 - 2*Ech] - 75*(-1 + 2*Ech)^7*\[Rho]*
       (-7 + 3*\[Rho]^2)*Log[\[Rho]]))/(75*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
   ((1 + \[CapitalLambda]bh)*(1833 - 27102*Ech + 172692*Ech^2 - 
      612960*Ech^3 + 1293840*Ech^4 - 1547232*Ech^5 + 694848*Ech^6 + 
      657792*Ech^7 - 1159680*Ech^8 + 721920*Ech^9 - 288768*Ech^10 + 
      141312*Ech^11 - 49152*Ech^12 - 3940*\[Rho] + 55220*Ech*\[Rho] - 
      331740*Ech^2*\[Rho] + 1105320*Ech^3*\[Rho] - 2191080*Ech^4*\[Rho] + 
      2518320*Ech^5*\[Rho] - 1353120*Ech^6*\[Rho] - 179520*Ech^7*\[Rho] + 
      581760*Ech^8*\[Rho] - 183040*Ech^9*\[Rho] - 33280*Ech^10*\[Rho] + 
      15360*Ech^11*\[Rho] + 1860*\[Rho]^2 - 24960*Ech*\[Rho]^2 + 
      142200*Ech^2*\[Rho]^2 - 439200*Ech^3*\[Rho]^2 + 775560*Ech^4*\[Rho]^2 - 
      747312*Ech^5*\[Rho]^2 + 327552*Ech^6*\[Rho]^2 - 70272*Ech^7*\[Rho]^2 + 
      119424*Ech^8*\[Rho]^2 - 105216*Ech^9*\[Rho]^2 + 21504*Ech^10*\[Rho]^2 + 
      1110*\[Rho]^3 - 15000*Ech*\[Rho]^3 + 86220*Ech^2*\[Rho]^3 - 
      296520*Ech^3*\[Rho]^3 + 683640*Ech^4*\[Rho]^3 - 
      1034448*Ech^5*\[Rho]^3 + 922176*Ech^6*\[Rho]^3 - 
      373632*Ech^7*\[Rho]^3 - 21888*Ech^8*\[Rho]^3 + 48384*Ech^9*\[Rho]^3 - 
      1325*\[Rho]^4 + 18550*Ech*\[Rho]^4 - 111300*Ech^2*\[Rho]^4 + 
      389840*Ech^3*\[Rho]^4 - 857320*Ech^4*\[Rho]^4 + 
      1167216*Ech^5*\[Rho]^4 - 958496*Ech^6*\[Rho]^4 + 
      428992*Ech^7*\[Rho]^4 - 77568*Ech^8*\[Rho]^4 + 462*\[Rho]^5 - 
      6468*Ech*\[Rho]^5 + 38808*Ech^2*\[Rho]^5 - 129360*Ech^3*\[Rho]^5 + 
      258720*Ech^4*\[Rho]^5 - 310464*Ech^5*\[Rho]^5 + 206976*Ech^6*\[Rho]^5 - 
      59136*Ech^7*\[Rho]^5 - 30*(-1 + 2*Ech)^7*(-24 + \[Rho] + 18*\[Rho]^2 + 
        9*\[Rho]^3)*Log[1 - 2*Ech] + 30*(-1 + 2*Ech)^7*
       (-24 + \[Rho] + 18*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))/
    (90*(-1 + 2*Ech)^7*mb^5) + 
   (\[CapitalLambda]bh*(3060 - 48960*Ech + 342720*Ech^2 - 1370880*Ech^3 + 
      3427200*Ech^4 - 5483520*Ech^5 + 5483520*Ech^6 - 3133440*Ech^7 + 
      783360*Ech^8 + 27013*\[Rho] - 471688*Ech*\[Rho] + 
      3617656*Ech^2*\[Rho] - 15944544*Ech^3*\[Rho] + 44259600*Ech^4*\[Rho] - 
      79393056*Ech^5*\[Rho] + 89847936*Ech^6*\[Rho] - 57626112*Ech^7*\[Rho] + 
      12787968*Ech^8*\[Rho] + 6046720*Ech^9*\[Rho] - 3604480*Ech^10*\[Rho] + 
      1392640*Ech^11*\[Rho] - 1536000*Ech^12*\[Rho] + 614400*Ech^13*\[Rho] - 
      35300*\[Rho]^2 + 547100*Ech*\[Rho]^2 - 3688100*Ech^2*\[Rho]^2 + 
      14091600*Ech^3*\[Rho]^2 - 33212520*Ech^4*\[Rho]^2 + 
      48872448*Ech^5*\[Rho]^2 - 42432768*Ech^6*\[Rho]^2 + 
      17389056*Ech^7*\[Rho]^2 + 321792*Ech^8*\[Rho]^2 - 
      1166336*Ech^9*\[Rho]^2 - 1235968*Ech^10*\[Rho]^2 + 
      397312*Ech^11*\[Rho]^2 + 153600*Ech^12*\[Rho]^2 + 3150*\[Rho]^3 - 
      52200*Ech*\[Rho]^3 + 379800*Ech^2*\[Rho]^3 - 1586400*Ech^3*\[Rho]^3 + 
      4040760*Ech^4*\[Rho]^3 - 6124224*Ech^5*\[Rho]^3 + 
      5082912*Ech^6*\[Rho]^3 - 2291712*Ech^7*\[Rho]^3 + 
      1716864*Ech^8*\[Rho]^3 - 1975296*Ech^9*\[Rho]^3 + 
      787968*Ech^10*\[Rho]^3 + 2300*\[Rho]^4 - 28700*Ech*\[Rho]^4 + 
      136100*Ech^2*\[Rho]^4 - 242000*Ech^3*\[Rho]^4 - 6280*Ech^4*\[Rho]^4 + 
      410560*Ech^5*\[Rho]^4 - 412768*Ech^6*\[Rho]^4 + 510208*Ech^7*\[Rho]^4 - 
      497536*Ech^8*\[Rho]^4 + 98304*Ech^9*\[Rho]^4 + 53760*Ech^10*\[Rho]^4 - 
      835*\[Rho]^5 + 13360*Ech*\[Rho]^5 - 93520*Ech^2*\[Rho]^5 + 
      374080*Ech^3*\[Rho]^5 - 1114840*Ech^4*\[Rho]^5 + 
      2402080*Ech^5*\[Rho]^5 - 3143680*Ech^6*\[Rho]^5 + 
      2575360*Ech^7*\[Rho]^5 - 1248640*Ech^8*\[Rho]^5 + 
      268800*Ech^9*\[Rho]^5 + 612*\[Rho]^6 - 9792*Ech*\[Rho]^6 + 
      68544*Ech^2*\[Rho]^6 - 274176*Ech^3*\[Rho]^6 + 685440*Ech^4*\[Rho]^6 - 
      1096704*Ech^5*\[Rho]^6 + 1096704*Ech^6*\[Rho]^6 - 
      626688*Ech^7*\[Rho]^6 + 156672*Ech^8*\[Rho]^6 + 
      30*(1 - 2*Ech)^8*\[Rho]*(-658 - 295*\[Rho] - 30*\[Rho]^2 + 
        135*\[Rho]^3)*Log[1 - 2*Ech] - 30*(1 - 2*Ech)^8*\[Rho]*
       (-658 - 295*\[Rho] - 30*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]))/
    (450*(1 - 2*Ech)^8*mb^5*\[Rho])) + 
 r5*(-1/1800*((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*
        (1 + \[Rho]))*(2880 - 40320*Ech + 241920*Ech^2 - 806400*Ech^3 + 
       1612800*Ech^4 - 1935360*Ech^5 + 1290240*Ech^6 - 368640*Ech^7 + 
       2425*\[Rho] - 50750*Ech*\[Rho] + 422100*Ech^2*\[Rho] - 
       1908120*Ech^3*\[Rho] + 5308800*Ech^4*\[Rho] - 9757440*Ech^5*\[Rho] + 
       12595200*Ech^6*\[Rho] - 12134400*Ech^7*\[Rho] + 8759040*Ech^8*\[Rho] - 
       4006400*Ech^9*\[Rho] + 609280*Ech^10*\[Rho] + 153600*Ech^11*\[Rho] - 
       3000*\[Rho]^2 + 42000*Ech*\[Rho]^2 - 252000*Ech^2*\[Rho]^2 + 
       847680*Ech^3*\[Rho]^2 - 1864320*Ech^4*\[Rho]^2 + 
       3158784*Ech^5*\[Rho]^2 - 4489728*Ech^6*\[Rho]^2 + 
       4733952*Ech^7*\[Rho]^2 - 2949120*Ech^8*\[Rho]^2 + 
       786432*Ech^9*\[Rho]^2 - 9000*\[Rho]^3 + 131400*Ech*\[Rho]^3 - 
       826200*Ech^2*\[Rho]^3 + 3012720*Ech^3*\[Rho]^3 - 
       6869760*Ech^4*\[Rho]^3 + 9813120*Ech^5*\[Rho]^3 - 
       8621184*Ech^6*\[Rho]^3 + 4429056*Ech^7*\[Rho]^3 - 
       1007616*Ech^8*\[Rho]^3 + 8600*\[Rho]^4 - 120400*Ech*\[Rho]^4 + 
       722400*Ech^2*\[Rho]^4 - 2492480*Ech^3*\[Rho]^4 + 
       5252800*Ech^4*\[Rho]^4 - 6672000*Ech^5*\[Rho]^4 + 
       5008640*Ech^6*\[Rho]^4 - 1922560*Ech^7*\[Rho]^4 + 
       245760*Ech^8*\[Rho]^4 - 1905*\[Rho]^5 + 26670*Ech*\[Rho]^5 - 
       160020*Ech^2*\[Rho]^5 + 533400*Ech^3*\[Rho]^5 - 
       1066800*Ech^4*\[Rho]^5 + 1280160*Ech^5*\[Rho]^5 - 
       853440*Ech^6*\[Rho]^5 + 243840*Ech^7*\[Rho]^5 - 
       300*(-1 + 2*Ech)^7*\[Rho]*(-28 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 
       300*(-1 + 2*Ech)^7*\[Rho]*(-28 + 9*\[Rho]^2)*Log[\[Rho]]))/
     ((-1 + 2*Ech)^7*mb^5*\[Rho]) + 
   ((1 + \[CapitalLambda]bh)*(75 - 1050*Ech + 6300*Ech^2 - 20520*Ech^3 + 
      34560*Ech^4 - 192*Ech^5 - 158592*Ech^6 + 444672*Ech^7 - 672000*Ech^8 + 
      591360*Ech^9 - 254976*Ech^10 + 6144*Ech^11 + 24576*Ech^12 + 
      11615*\[Rho] - 173170*Ech*\[Rho] + 1112940*Ech^2*\[Rho] - 
      4018920*Ech^3*\[Rho] + 8882400*Ech^4*\[Rho] - 12194880*Ech^5*\[Rho] + 
      9924480*Ech^6*\[Rho] - 4020480*Ech^7*\[Rho] + 234240*Ech^8*\[Rho] + 
      243200*Ech^9*\[Rho] - 25600*Ech^10*\[Rho] + 30720*Ech^11*\[Rho] - 
      16560*\[Rho]^2 + 223560*Ech*\[Rho]^2 - 1283400*Ech^2*\[Rho]^2 + 
      4112400*Ech^3*\[Rho]^2 - 8082720*Ech^4*\[Rho]^2 + 
      10041792*Ech^5*\[Rho]^2 - 7797888*Ech^6*\[Rho]^2 + 
      3552000*Ech^7*\[Rho]^2 - 726528*Ech^8*\[Rho]^2 - 95232*Ech^9*\[Rho]^2 + 
      61440*Ech^10*\[Rho]^2 + 8880*\[Rho]^3 - 125400*Ech*\[Rho]^3 + 
      759960*Ech^2*\[Rho]^3 - 2657520*Ech^3*\[Rho]^3 + 
      5885280*Ech^4*\[Rho]^3 - 8352192*Ech^5*\[Rho]^3 + 
      7337088*Ech^6*\[Rho]^3 - 3593472*Ech^7*\[Rho]^3 + 
      631296*Ech^8*\[Rho]^3 + 82944*Ech^9*\[Rho]^3 - 4955*\[Rho]^4 + 
      69370*Ech*\[Rho]^4 - 416220*Ech^2*\[Rho]^4 + 1428200*Ech^3*\[Rho]^4 - 
      3012400*Ech^4*\[Rho]^4 + 3861216*Ech^5*\[Rho]^4 - 
      2913344*Ech^6*\[Rho]^4 + 1124224*Ech^7*\[Rho]^4 - 
      145920*Ech^8*\[Rho]^4 + 945*\[Rho]^5 - 13230*Ech*\[Rho]^5 + 
      79380*Ech^2*\[Rho]^5 - 264600*Ech^3*\[Rho]^5 + 529200*Ech^4*\[Rho]^5 - 
      635040*Ech^5*\[Rho]^5 + 423360*Ech^6*\[Rho]^5 - 120960*Ech^7*\[Rho]^5 + 
      60*(-1 + 2*Ech)^7*\[Rho]*(88 + 69*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(-1 + 2*Ech)^7*\[Rho]*(88 + 69*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]))/
    (720*(-1 + 2*Ech)^7*mb^5) - 
   (\[CapitalLambda]bh*(5760 - 92160*Ech + 645120*Ech^2 - 2580480*Ech^3 + 
      6451200*Ech^4 - 10321920*Ech^5 + 10321920*Ech^6 - 5898240*Ech^7 + 
      1474560*Ech^8 + 45943*\[Rho] - 805168*Ech*\[Rho] + 
      6196816*Ech^2*\[Rho] - 27403584*Ech^3*\[Rho] + 76304400*Ech^4*\[Rho] - 
      137174016*Ech^5*\[Rho] + 154999296*Ech^6*\[Rho] - 
      97554432*Ech^7*\[Rho] + 17826048*Ech^8*\[Rho] + 13496320*Ech^9*\[Rho] - 
      3911680*Ech^10*\[Rho] - 3522560*Ech^11*\[Rho] + 1536000*Ech^12*\[Rho] - 
      94425*\[Rho]^2 + 1510800*Ech*\[Rho]^2 - 10575600*Ech^2*\[Rho]^2 + 
      42302400*Ech^3*\[Rho]^2 - 105787920*Ech^4*\[Rho]^2 + 
      169241088*Ech^5*\[Rho]^2 - 167943168*Ech^6*\[Rho]^2 + 
      90494976*Ech^7*\[Rho]^2 - 12442368*Ech^8*\[Rho]^2 - 
      9056256*Ech^9*\[Rho]^2 + 602112*Ech^10*\[Rho]^2 + 
      2015232*Ech^11*\[Rho]^2 - 307200*Ech^12*\[Rho]^2 + 46800*\[Rho]^3 - 
      718200*Ech*\[Rho]^3 + 4782600*Ech^2*\[Rho]^3 - 
      17988000*Ech^3*\[Rho]^3 + 42140160*Ech^4*\[Rho]^3 - 
      64170624*Ech^5*\[Rho]^3 + 64426752*Ech^6*\[Rho]^3 - 
      43709952*Ech^7*\[Rho]^3 + 23506944*Ech^8*\[Rho]^3 - 
      12066816*Ech^9*\[Rho]^3 + 3360768*Ech^10*\[Rho]^3 - 12400*\[Rho]^4 + 
      214600*Ech*\[Rho]^4 - 1631800*Ech^2*\[Rho]^4 + 7132000*Ech^3*\[Rho]^4 - 
      20529280*Ech^4*\[Rho]^4 + 40616320*Ech^5*\[Rho]^4 - 
      53663488*Ech^6*\[Rho]^4 + 45726208*Ech^7*\[Rho]^4 - 
      24365056*Ech^8*\[Rho]^4 + 6119424*Ech^9*\[Rho]^4 - 
      153600*Ech^10*\[Rho]^4 + 9465*\[Rho]^5 - 151440*Ech*\[Rho]^5 + 
      1060080*Ech^2*\[Rho]^5 - 4240320*Ech^3*\[Rho]^5 + 
      10973760*Ech^4*\[Rho]^5 - 18689280*Ech^5*\[Rho]^5 + 
      19691520*Ech^6*\[Rho]^5 - 12672000*Ech^7*\[Rho]^5 + 
      4273920*Ech^8*\[Rho]^5 - 491520*Ech^9*\[Rho]^5 - 1143*\[Rho]^6 + 
      18288*Ech*\[Rho]^6 - 128016*Ech^2*\[Rho]^6 + 512064*Ech^3*\[Rho]^6 - 
      1280160*Ech^4*\[Rho]^6 + 2048256*Ech^5*\[Rho]^6 - 
      2048256*Ech^6*\[Rho]^6 + 1170432*Ech^7*\[Rho]^6 - 
      292608*Ech^8*\[Rho]^6 + 60*(1 - 2*Ech)^8*\[Rho]*(-584 + 255*\[Rho]^2 + 
        135*\[Rho]^3)*Log[1 - 2*Ech] - 60*(1 - 2*Ech)^8*\[Rho]*
       (-584 + 255*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]))/
    (3600*(1 - 2*Ech)^8*mb^5*\[Rho])) + 
 r7*(((\[CapitalLambda]bh^2 + \[Rho] + \[CapitalLambda]bh*(1 + \[Rho]))*
     (720 - 10080*Ech + 60480*Ech^2 - 201600*Ech^3 + 403200*Ech^4 - 
      483840*Ech^5 + 322560*Ech^6 - 92160*Ech^7 - 175*\[Rho] + 
      19250*Ech*\[Rho] - 233100*Ech^2*\[Rho] + 1249320*Ech^3*\[Rho] - 
      3676800*Ech^4*\[Rho] + 6186240*Ech^5*\[Rho] - 5260800*Ech^6*\[Rho] + 
      230400*Ech^7*\[Rho] + 3874560*Ech^8*\[Rho] - 3289600*Ech^9*\[Rho] + 
      773120*Ech^10*\[Rho] + 153600*Ech^11*\[Rho] - 3000*\[Rho]^2 + 
      42000*Ech*\[Rho]^2 - 252000*Ech^2*\[Rho]^2 + 803520*Ech^3*\[Rho]^2 - 
      1390080*Ech^4*\[Rho]^2 + 1122816*Ech^5*\[Rho]^2 - 
      41472*Ech^6*\[Rho]^2 - 433152*Ech^7*\[Rho]^2 + 30720*Ech^8*\[Rho]^2 + 
      135168*Ech^9*\[Rho]^2 - 1800*\[Rho]^3 + 30600*Ech*\[Rho]^3 - 
      221400*Ech^2*\[Rho]^3 + 1002480*Ech^3*\[Rho]^3 - 
      2970240*Ech^4*\[Rho]^3 + 5700480*Ech^5*\[Rho]^3 - 
      6911616*Ech^6*\[Rho]^3 + 4825344*Ech^7*\[Rho]^3 - 
      1449984*Ech^8*\[Rho]^3 - 1400*\[Rho]^4 + 19600*Ech*\[Rho]^4 - 
      117600*Ech^2*\[Rho]^4 + 562880*Ech^3*\[Rho]^4 - 
      2094400*Ech^4*\[Rho]^4 + 4617600*Ech^5*\[Rho]^4 - 
      5815040*Ech^6*\[Rho]^4 + 3996160*Ech^7*\[Rho]^4 - 
      1167360*Ech^8*\[Rho]^4 + 5655*\[Rho]^5 - 79170*Ech*\[Rho]^5 + 
      475020*Ech^2*\[Rho]^5 - 1583400*Ech^3*\[Rho]^5 + 
      3166800*Ech^4*\[Rho]^5 - 3800160*Ech^5*\[Rho]^5 + 
      2533440*Ech^6*\[Rho]^5 - 723840*Ech^7*\[Rho]^5 - 
      300*(-1 + 2*Ech)^7*\[Rho]*(28 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 
      300*(-1 + 2*Ech)^7*\[Rho]*(28 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (1800*(-1 + 2*Ech)^7*mb^5*\[Rho]) - 
   ((1 + \[CapitalLambda]bh)*(13467 - 194298*Ech + 1206108*Ech^2 - 
      4169640*Ech^3 + 8609280*Ech^4 - 10289856*Ech^5 + 5410944*Ech^6 + 
      2171136*Ech^7 - 5095680*Ech^8 + 3048960*Ech^9 - 746496*Ech^10 + 
      6144*Ech^11 + 24576*Ech^12 - 15025*\[Rho] + 194030*Ech*\[Rho] - 
      1049940*Ech^2*\[Rho] + 3021720*Ech^3*\[Rho] - 4692000*Ech^4*\[Rho] + 
      2865600*Ech^5*\[Rho] + 2321280*Ech^6*\[Rho] - 5464320*Ech^7*\[Rho] + 
      3797760*Ech^8*\[Rho] - 985600*Ech^9*\[Rho] - 25600*Ech^10*\[Rho] + 
      30720*Ech^11*\[Rho] + 2640*\[Rho]^2 - 45240*Ech*\[Rho]^2 + 
      329400*Ech^2*\[Rho]^2 - 1271280*Ech^3*\[Rho]^2 + 
      2696160*Ech^4*\[Rho]^2 - 2674752*Ech^5*\[Rho]^2 - 
      569472*Ech^6*\[Rho]^2 + 4627200*Ech^7*\[Rho]^2 - 
      5125632*Ech^8*\[Rho]^2 + 2460672*Ech^9*\[Rho]^2 - 
      430080*Ech^10*\[Rho]^2 + 240*\[Rho]^3 - 4440*Ech*\[Rho]^3 + 
      34200*Ech^2*\[Rho]^3 - 246000*Ech^3*\[Rho]^3 + 1127520*Ech^4*\[Rho]^3 - 
      3008448*Ech^5*\[Rho]^3 + 4778112*Ech^6*\[Rho]^3 - 
      4386048*Ech^7*\[Rho]^3 + 2056704*Ech^8*\[Rho]^3 - 
      359424*Ech^9*\[Rho]^3 + 85*\[Rho]^4 - 1190*Ech*\[Rho]^4 + 
      7140*Ech^2*\[Rho]^4 - 63640*Ech^3*\[Rho]^4 + 401360*Ech^4*\[Rho]^4 - 
      1095456*Ech^5*\[Rho]^4 + 1537984*Ech^6*\[Rho]^4 - 
      1130624*Ech^7*\[Rho]^4 + 345600*Ech^8*\[Rho]^4 - 1407*\[Rho]^5 + 
      19698*Ech*\[Rho]^5 - 118188*Ech^2*\[Rho]^5 + 393960*Ech^3*\[Rho]^5 - 
      787920*Ech^4*\[Rho]^5 + 945504*Ech^5*\[Rho]^5 - 630336*Ech^6*\[Rho]^5 + 
      180096*Ech^7*\[Rho]^5 + 60*(-1 + 2*Ech)^7*(48 + 136*\[Rho] + 
        69*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*
       (48 + 136*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))/
    (720*(-1 + 2*Ech)^7*mb^5) + 
   (\[CapitalLambda]bh*(1440 - 23040*Ech + 161280*Ech^2 - 645120*Ech^3 + 
      1612800*Ech^4 - 2580480*Ech^5 + 2580480*Ech^6 - 1474560*Ech^7 + 
      368640*Ech^8 - 131393*\[Rho] + 2225168*Ech*\[Rho] - 
      16559216*Ech^2*\[Rho] + 70824384*Ech^3*\[Rho] - 
      190767600*Ech^4*\[Rho] + 332092416*Ech^5*\[Rho] - 
      365277696*Ech^6*\[Rho] + 229343232*Ech^7*\[Rho] - 
      51963648*Ech^8*\[Rho] - 23121920*Ech^9*\[Rho] + 
      17223680*Ech^10*\[Rho] - 5488640*Ech^11*\[Rho] + 
      1536000*Ech^12*\[Rho] + 116975*\[Rho]^2 - 1732400*Ech*\[Rho]^2 + 
      11013200*Ech^2*\[Rho]^2 - 38856000*Ech^3*\[Rho]^2 + 
      81339120*Ech^4*\[Rho]^2 - 96972288*Ech^5*\[Rho]^2 + 
      46906368*Ech^6*\[Rho]^2 + 29927424*Ech^7*\[Rho]^2 - 
      58405632*Ech^8*\[Rho]^2 + 37523456*Ech^9*\[Rho]^2 - 
      14323712*Ech^10*\[Rho]^2 + 3719168*Ech^11*\[Rho]^2 - 
      307200*Ech^12*\[Rho]^2 + 3600*\[Rho]^3 - 27000*Ech*\[Rho]^3 - 
      55800*Ech^2*\[Rho]^3 + 1365600*Ech^3*\[Rho]^3 - 
      6226560*Ech^4*\[Rho]^3 + 12657024*Ech^5*\[Rho]^3 - 
      8861952*Ech^6*\[Rho]^3 - 11662848*Ech^7*\[Rho]^3 + 
      30099456*Ech^8*\[Rho]^3 - 24797184*Ech^9*\[Rho]^3 + 
      7391232*Ech^10*\[Rho]^3 + 9200*\[Rho]^4 - 131000*Ech*\[Rho]^4 + 
      787400*Ech^2*\[Rho]^4 - 2544800*Ech^3*\[Rho]^4 + 
      4244480*Ech^4*\[Rho]^4 - 2453120*Ech^5*\[Rho]^4 - 
      3258112*Ech^6*\[Rho]^4 + 7854592*Ech^7*\[Rho]^4 - 
      5791744*Ech^8*\[Rho]^4 + 24576*Ech^9*\[Rho]^4 + 
      1075200*Ech^10*\[Rho]^4 - 3215*\[Rho]^5 + 51440*Ech*\[Rho]^5 - 
      360080*Ech^2*\[Rho]^5 + 1440320*Ech^3*\[Rho]^5 - 
      4141760*Ech^4*\[Rho]^5 + 9946880*Ech^5*\[Rho]^5 - 
      16363520*Ech^6*\[Rho]^5 + 16409600*Ech^7*\[Rho]^5 - 
      9355520*Ech^8*\[Rho]^5 + 2334720*Ech^9*\[Rho]^5 + 3393*\[Rho]^6 - 
      54288*Ech*\[Rho]^6 + 380016*Ech^2*\[Rho]^6 - 1520064*Ech^3*\[Rho]^6 + 
      3800160*Ech^4*\[Rho]^6 - 6080256*Ech^5*\[Rho]^6 + 
      6080256*Ech^6*\[Rho]^6 - 3474432*Ech^7*\[Rho]^6 + 
      868608*Ech^8*\[Rho]^6 + 60*(1 - 2*Ech)^8*\[Rho]*(1024 + 1160*\[Rho] + 
        255*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^8*\[Rho]*(1024 + 1160*\[Rho] + 255*\[Rho]^2 + 
        135*\[Rho]^3)*Log[\[Rho]]))/(3600*(1 - 2*Ech)^8*mb^5*\[Rho]))


==> anc/Results/ResultsHMom/H2.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
    2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
     (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
   (1 - 4*Ech + 4*Ech^2 - 16*Ech^3 + 80*Ech^4 - 128*Ech^5 + 64*Ech^6 - 
    8*\[Rho] + 32*Ech*\[Rho] - 32*Ech^2*\[Rho] + 16*Ech^3*\[Rho] - 
    64*Ech^4*\[Rho] + 64*Ech^5*\[Rho] + 24*Ech*\[Rho]^2 - 72*Ech^2*\[Rho]^2 + 
    48*Ech^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ech*\[Rho]^3 + 32*Ech^2*\[Rho]^3 - 
    16*Ech^3*\[Rho]^3 - \[Rho]^4 + 4*Ech*\[Rho]^4 - 4*Ech^2*\[Rho]^4 + 
    12*(1 - 2*Ech)^2*\[Rho]^2*Log[1 - 2*Ech] - 12*(1 - 2*Ech)^2*\[Rho]^2*
     Log[\[Rho]]))/(1 - 2*Ech)^2 + 
 ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
    2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(-3 + 18*Ech - 36*Ech^2 + 24*Ech^3 + 
    80*Ech^4 - 544*Ech^5 + 1344*Ech^6 - 1408*Ech^7 + 512*Ech^8 + 45*\[Rho] - 
    270*Ech*\[Rho] + 540*Ech^2*\[Rho] - 360*Ech^3*\[Rho] - 80*Ech^4*\[Rho] + 
    480*Ech^5*\[Rho] - 960*Ech^6*\[Rho] + 640*Ech^7*\[Rho] + 240*\[Rho]^2 - 
    1800*Ech*\[Rho]^2 + 4680*Ech^2*\[Rho]^2 - 4560*Ech^3*\[Rho]^2 + 
    480*Ech^4*\[Rho]^2 + 960*Ech^5*\[Rho]^2 - 240*\[Rho]^3 + 
    1080*Ech*\[Rho]^3 - 1080*Ech^2*\[Rho]^3 - 720*Ech^3*\[Rho]^3 + 
    1120*Ech^4*\[Rho]^3 - 320*Ech^5*\[Rho]^3 - 45*\[Rho]^4 + 
    270*Ech*\[Rho]^4 - 540*Ech^2*\[Rho]^4 + 360*Ech^3*\[Rho]^4 - 
    160*Ech^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ech*\[Rho]^5 + 36*Ech^2*\[Rho]^5 - 
    24*Ech^3*\[Rho]^5 + 180*(-1 + 2*Ech)^3*\[Rho]^2*(1 + \[Rho])*
     Log[1 - 2*Ech] - 180*(-1 + 2*Ech)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]))/
  (10*(-1 + 2*Ech)^3) + (2*\[CapitalLambda]bh^2*(1 - 8*Ech + 24*Ech^2 - 
    32*Ech^3 + 16*Ech^4 - 48*Ech^5 + 416*Ech^6 - 1408*Ech^7 + 2304*Ech^8 - 
    1792*Ech^9 + 512*Ech^10 - 24*\[Rho] + 192*Ech*\[Rho] - 576*Ech^2*\[Rho] + 
    768*Ech^3*\[Rho] - 384*Ech^4*\[Rho] + 48*Ech^5*\[Rho] - 
    384*Ech^6*\[Rho] + 1152*Ech^7*\[Rho] - 1536*Ech^8*\[Rho] + 
    768*Ech^9*\[Rho] - 375*\[Rho]^2 + 3360*Ech*\[Rho]^2 - 
    11520*Ech^2*\[Rho]^2 + 18240*Ech^3*\[Rho]^2 - 12000*Ech^4*\[Rho]^2 + 
    1440*Ech^5*\[Rho]^2 - 960*Ech^6*\[Rho]^2 + 1920*Ech^7*\[Rho]^2 + 
    960*Ech*\[Rho]^3 - 6720*Ech^2*\[Rho]^3 + 16640*Ech^3*\[Rho]^3 - 
    16000*Ech^4*\[Rho]^3 + 2400*Ech^5*\[Rho]^3 + 3200*Ech^6*\[Rho]^3 - 
    640*Ech^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ech*\[Rho]^4 + 
    6480*Ech^2*\[Rho]^4 - 5760*Ech^3*\[Rho]^4 + 1680*Ech^5*\[Rho]^4 - 
    480*Ech^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ech*\[Rho]^5 + 
    576*Ech^2*\[Rho]^5 - 768*Ech^3*\[Rho]^5 + 384*Ech^4*\[Rho]^5 - 
    144*Ech^5*\[Rho]^5 - \[Rho]^6 + 8*Ech*\[Rho]^6 - 24*Ech^2*\[Rho]^6 + 
    32*Ech^3*\[Rho]^6 - 16*Ech^4*\[Rho]^6 + 60*(1 - 2*Ech)^4*\[Rho]^2*
     (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] - 60*(1 - 2*Ech)^4*\[Rho]^2*
     (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/(15*(1 - 2*Ech)^4) + 
 m7*((-8*Ech^3*(\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + 
      \[Rho]^2 + 2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 
      2*\[CapitalLambda]bh*\[Rho]*(1 + \[Rho]) + \[CapitalLambda]bh^2*
       (1 + \[Rho])^2)*(160*Ech^5 + 5*(-1 + \[Rho])^3 + 
      10*Ech*(-1 + \[Rho])^2*(5 + \[Rho]) + 16*Ech^4*(-25 + 6*\[Rho]) + 
      Ech^2*(-200 + 204*\[Rho] + 6*\[Rho]^2 - 22*\[Rho]^3) + 
      4*Ech^3*(100 - 54*\[Rho] - 3*\[Rho]^2 + 3*\[Rho]^3)))/
    (15*(-1 + 2*Ech)^5*mb^4) + (8*Ech^5*\[CapitalLambda]bh^2*
     (-1 + 2*Ech + \[Rho])^2*(19 + 384*Ech^6 - 267*\[Rho] + 437*\[Rho]^2 - 
      189*\[Rho]^3 - 224*Ech^5*(7 + \[Rho]) + 
      16*Ech^4*(155 + 61*\[Rho] + 8*\[Rho]^2) - 
      8*Ech^3*(250 - 6*\[Rho] - 109*\[Rho]^2 + 9*\[Rho]^3) - 
      2*Ech*(101 - 641*\[Rho] + 359*\[Rho]^2 + 21*\[Rho]^3) + 
      4*Ech^2*(220 - 434*\[Rho] - 195*\[Rho]^2 + 39*\[Rho]^3)))/
    (75*(-1 + 2*Ech)^7*mb^4) + 
   (8*Ech^4*(-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(-512*Ech^6 + 64*Ech^7 - 
      5*(-1 + \[Rho])^3*(-1 + 3*\[Rho]) - 48*Ech^5*(-25 + 4*\[Rho]) - 
      16*Ech^4*(85 - 42*\[Rho] - 9*\[Rho]^2 + \[Rho]^3) + 
      Ech*(61 - 228*\[Rho] + 252*\[Rho]^2 - 76*\[Rho]^3 - 9*\[Rho]^4) + 
      12*Ech^2*(-26 + 56*\[Rho] - 21*\[Rho]^2 - 9*\[Rho]^3 + 2*\[Rho]^4) - 
      4*Ech^3*(-215 + 240*\[Rho] + 24*\[Rho]^2 - 32*\[Rho]^3 + 3*\[Rho]^4)))/
    (15*(1 - 2*Ech)^6*mb^4) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(-3 + 30*Ech - 120*Ech^2 + 
      240*Ech^3 - 160*Ech^4 - 736*Ech^5 + 3520*Ech^6 - 7680*Ech^7 + 
      8960*Ech^8 - 5120*Ech^9 + 1024*Ech^10 - 125*\[Rho] + 1370*Ech*\[Rho] - 
      6080*Ech^2*\[Rho] + 14080*Ech^3*\[Rho] - 18640*Ech^4*\[Rho] + 
      15520*Ech^5*\[Rho] - 9600*Ech^6*\[Rho] + 3840*Ech^7*\[Rho] + 
      160*\[Rho]^2 - 1480*Ech*\[Rho]^2 + 5320*Ech^2*\[Rho]^2 - 
      10000*Ech^3*\[Rho]^2 + 11440*Ech^4*\[Rho]^2 - 7840*Ech^5*\[Rho]^2 + 
      1216*Ech^6*\[Rho]^2 + 896*Ech^7*\[Rho]^2 + 1024*Ech^8*\[Rho]^2 - 
      60*\[Rho]^3 + 600*Ech*\[Rho]^3 - 2400*Ech^2*\[Rho]^3 + 
      5760*Ech^3*\[Rho]^3 - 7760*Ech^4*\[Rho]^3 + 4000*Ech^5*\[Rho]^3 - 
      64*Ech^6*\[Rho]^3 + 128*Ech^7*\[Rho]^3 + 35*\[Rho]^4 - 
      350*Ech*\[Rho]^4 + 1400*Ech^2*\[Rho]^4 - 3120*Ech^3*\[Rho]^4 + 
      3360*Ech^4*\[Rho]^4 - 1632*Ech^5*\[Rho]^4 + 192*Ech^6*\[Rho]^4 - 
      7*\[Rho]^5 + 70*Ech*\[Rho]^5 - 280*Ech^2*\[Rho]^5 + 
      560*Ech^3*\[Rho]^5 - 560*Ech^4*\[Rho]^5 + 224*Ech^5*\[Rho]^5 - 
      60*(-1 + 2*Ech)^5*\[Rho]*(1 + \[Rho])*Log[1 - 2*Ech] + 
      60*(-1 + 2*Ech)^5*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/
    (60*(-1 + 2*Ech)^5*mb^4) + ((1 + \[CapitalLambda]bh)^2*
     (-35 + 350*Ech - 1400*Ech^2 + 3160*Ech^3 - 5680*Ech^4 + 7696*Ech^5 + 
      5984*Ech^6 - 51200*Ech^7 + 85760*Ech^8 - 52480*Ech^9 - 512*Ech^10 + 
      8192*Ech^11 + 315*\[Rho] - 3150*Ech*\[Rho] + 12600*Ech^2*\[Rho] - 
      28200*Ech^3*\[Rho] + 54000*Ech^4*\[Rho] - 117840*Ech^5*\[Rho] + 
      189600*Ech^6*\[Rho] - 134400*Ech^7*\[Rho] - 19200*Ech^8*\[Rho] + 
      57600*Ech^9*\[Rho] - 7680*Ech^10*\[Rho] + 1200*\[Rho]^2 - 
      13800*Ech*\[Rho]^2 + 64200*Ech^2*\[Rho]^2 - 144000*Ech^3*\[Rho]^2 + 
      122400*Ech^4*\[Rho]^2 + 86400*Ech^5*\[Rho]^2 - 220800*Ech^6*\[Rho]^2 + 
      76800*Ech^7*\[Rho]^2 + 38400*Ech^8*\[Rho]^2 - 600*\[Rho]^3 + 
      3000*Ech*\[Rho]^3 + 3000*Ech^2*\[Rho]^3 - 56800*Ech^3*\[Rho]^3 + 
      167200*Ech^4*\[Rho]^3 - 202240*Ech^5*\[Rho]^3 + 72320*Ech^6*\[Rho]^3 + 
      25600*Ech^7*\[Rho]^3 - 2560*Ech^8*\[Rho]^3 - 1125*\[Rho]^4 + 
      11250*Ech*\[Rho]^4 - 45000*Ech^2*\[Rho]^4 + 96600*Ech^3*\[Rho]^4 - 
      115200*Ech^4*\[Rho]^4 + 63120*Ech^5*\[Rho]^4 - 4320*Ech^6*\[Rho]^4 - 
      3840*Ech^7*\[Rho]^4 + 285*\[Rho]^5 - 2850*Ech*\[Rho]^5 + 
      11400*Ech^2*\[Rho]^5 - 24360*Ech^3*\[Rho]^5 + 26880*Ech^4*\[Rho]^5 - 
      13776*Ech^5*\[Rho]^5 + 2016*Ech^6*\[Rho]^5 - 40*\[Rho]^6 + 
      400*Ech*\[Rho]^6 - 1600*Ech^2*\[Rho]^6 + 3200*Ech^3*\[Rho]^6 - 
      3200*Ech^4*\[Rho]^6 + 1280*Ech^5*\[Rho]^6 + 300*(-1 + 2*Ech)^5*\[Rho]^2*
       (3 + 5*\[Rho])*Log[1 - 2*Ech] - 300*(-1 + 2*Ech)^5*\[Rho]^2*
       (3 + 5*\[Rho])*Log[\[Rho]]))/(450*(-1 + 2*Ech)^5*mb^4) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(50 - 600*Ech + 3000*Ech^2 - 
      8000*Ech^3 + 11520*Ech^4 - 3648*Ech^5 - 27072*Ech^6 + 78336*Ech^7 - 
      96000*Ech^8 + 5120*Ech^9 + 132096*Ech^10 - 147456*Ech^11 + 
      53248*Ech^12 + 2325*\[Rho] - 29700*Ech*\[Rho] + 159300*Ech^2*\[Rho] - 
      460800*Ech^3*\[Rho] + 754800*Ech^4*\[Rho] - 619200*Ech^5*\[Rho] + 
      14400*Ech^6*\[Rho] + 422400*Ech^7*\[Rho] - 230400*Ech^8*\[Rho] - 
      153600*Ech^9*\[Rho] + 153600*Ech^10*\[Rho] - 1125*\[Rho]^2 + 
      8100*Ech*\[Rho]^2 - 8100*Ech^2*\[Rho]^2 - 86400*Ech^3*\[Rho]^2 + 
      381600*Ech^4*\[Rho]^2 - 786240*Ech^5*\[Rho]^2 + 953280*Ech^6*\[Rho]^2 - 
      529920*Ech^7*\[Rho]^2 - 172800*Ech^8*\[Rho]^2 + 276480*Ech^9*\[Rho]^2 - 
      2100*\[Rho]^3 + 26400*Ech*\[Rho]^3 - 139200*Ech^2*\[Rho]^3 + 
      395200*Ech^3*\[Rho]^3 - 693600*Ech^4*\[Rho]^3 + 824640*Ech^5*\[Rho]^3 - 
      574720*Ech^6*\[Rho]^3 + 34560*Ech^7*\[Rho]^3 + 145920*Ech^8*\[Rho]^3 + 
      10240*Ech^9*\[Rho]^3 + 1050*\[Rho]^4 - 12600*Ech*\[Rho]^4 + 
      63000*Ech^2*\[Rho]^4 - 168000*Ech^3*\[Rho]^4 + 285600*Ech^4*\[Rho]^4 - 
      299520*Ech^5*\[Rho]^4 + 124800*Ech^6*\[Rho]^4 + 7680*Ech^7*\[Rho]^4 - 
      225*\[Rho]^5 + 2700*Ech*\[Rho]^5 - 13500*Ech^2*\[Rho]^5 + 
      36000*Ech^3*\[Rho]^5 - 61920*Ech^4*\[Rho]^5 + 53568*Ech^5*\[Rho]^5 - 
      21888*Ech^6*\[Rho]^5 + 2304*Ech^7*\[Rho]^5 + 25*\[Rho]^6 - 
      300*Ech*\[Rho]^6 + 1500*Ech^2*\[Rho]^6 - 4000*Ech^3*\[Rho]^6 + 
      6000*Ech^4*\[Rho]^6 - 4800*Ech^5*\[Rho]^6 + 1600*Ech^6*\[Rho]^6 + 
      300*(1 - 2*Ech)^6*\[Rho]*(-3 - 9*\[Rho] + 2*\[Rho]^2)*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^6*\[Rho]*(-3 - 9*\[Rho] + 2*\[Rho]^2)*Log[\[Rho]]))/
    (450*(1 - 2*Ech)^6*mb^4)) + 
 \[Mu]2\[Pi]*(((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + 
      \[Rho]^2 + 2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 
      2*\[CapitalLambda]bh*\[Rho]*(1 + \[Rho]) + \[CapitalLambda]bh^2*
       (1 + \[Rho])^2)*(-3 + 24*Ech - 72*Ech^2 + 96*Ech^3 + 32*Ech^4 - 
      640*Ech^5 + 1920*Ech^6 - 2560*Ech^7 + 1280*Ech^8 + 24*\[Rho] - 
      192*Ech*\[Rho] + 576*Ech^2*\[Rho] - 768*Ech^3*\[Rho] + 
      384*Ech^4*\[Rho] - 72*Ech*\[Rho]^2 + 504*Ech^2*\[Rho]^2 - 
      1248*Ech^3*\[Rho]^2 + 1440*Ech^4*\[Rho]^2 - 768*Ech^5*\[Rho]^2 - 
      24*\[Rho]^3 + 192*Ech*\[Rho]^3 - 576*Ech^2*\[Rho]^3 + 
      768*Ech^3*\[Rho]^3 - 704*Ech^4*\[Rho]^3 + 256*Ech^5*\[Rho]^3 + 
      3*\[Rho]^4 - 24*Ech*\[Rho]^4 + 72*Ech^2*\[Rho]^4 - 96*Ech^3*\[Rho]^4 + 
      48*Ech^4*\[Rho]^4 - 36*(1 - 2*Ech)^4*\[Rho]^2*Log[1 - 2*Ech] + 
      36*(1 - 2*Ech)^4*\[Rho]^2*Log[\[Rho]]))/(6*(1 - 2*Ech)^4*mb^2) + 
   (8*(1 + \[CapitalLambda]bh)^2*(1 - 8*Ech + 24*Ech^2 - 62*Ech^3 + 
      316*Ech^4 - 1236*Ech^5 + 2696*Ech^6 - 3328*Ech^7 + 2304*Ech^8 - 
      832*Ech^9 + 128*Ech^10 - 9*\[Rho] + 72*Ech*\[Rho] - 216*Ech^2*\[Rho] + 
      378*Ech^3*\[Rho] - 924*Ech^4*\[Rho] + 2628*Ech^5*\[Rho] - 
      4224*Ech^6*\[Rho] + 3072*Ech^7*\[Rho] - 576*Ech^8*\[Rho] - 
      192*Ech^9*\[Rho] + 45*\[Rho]^2 - 360*Ech*\[Rho]^2 + 
      1080*Ech^2*\[Rho]^2 - 1500*Ech^3*\[Rho]^2 + 1200*Ech^4*\[Rho]^2 - 
      1440*Ech^5*\[Rho]^2 + 1920*Ech^6*\[Rho]^2 - 960*Ech^7*\[Rho]^2 - 
      120*Ech*\[Rho]^3 + 840*Ech^2*\[Rho]^3 - 2140*Ech^3*\[Rho]^3 + 
      2240*Ech^4*\[Rho]^3 - 480*Ech^5*\[Rho]^3 - 640*Ech^6*\[Rho]^3 + 
      320*Ech^7*\[Rho]^3 - 45*\[Rho]^4 + 360*Ech*\[Rho]^4 - 
      1080*Ech^2*\[Rho]^4 + 1530*Ech^3*\[Rho]^4 - 1020*Ech^4*\[Rho]^4 + 
      180*Ech^5*\[Rho]^4 + 120*Ech^6*\[Rho]^4 + 9*\[Rho]^5 - 
      72*Ech*\[Rho]^5 + 216*Ech^2*\[Rho]^5 - 318*Ech^3*\[Rho]^5 + 
      204*Ech^4*\[Rho]^5 - 36*Ech^5*\[Rho]^5 - \[Rho]^6 + 8*Ech*\[Rho]^6 - 
      24*Ech^2*\[Rho]^6 + 32*Ech^3*\[Rho]^6 - 16*Ech^4*\[Rho]^6 - 
      60*(1 - 2*Ech)^4*\[Rho]^3*Log[1 - 2*Ech] + 60*(1 - 2*Ech)^4*\[Rho]^3*
       Log[\[Rho]]))/(45*(1 - 2*Ech)^4*mb^2) + 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(9 - 90*Ech + 360*Ech^2 - 
      720*Ech^3 + 1120*Ech^4 - 5056*Ech^5 + 23680*Ech^6 - 62720*Ech^7 + 
      93440*Ech^8 - 74240*Ech^9 + 24576*Ech^10 - 135*\[Rho] + 
      1350*Ech*\[Rho] - 5400*Ech^2*\[Rho] + 10800*Ech^3*\[Rho] - 
      11200*Ech^4*\[Rho] + 8320*Ech^5*\[Rho] - 16000*Ech^6*\[Rho] + 
      32000*Ech^7*\[Rho] - 32000*Ech^8*\[Rho] + 12800*Ech^9*\[Rho] - 
      720*\[Rho]^2 + 8280*Ech*\[Rho]^2 - 38520*Ech^2*\[Rho]^2 + 
      91440*Ech^3*\[Rho]^2 - 114240*Ech^4*\[Rho]^2 + 65280*Ech^5*\[Rho]^2 - 
      1920*Ech^6*\[Rho]^2 - 11520*Ech^7*\[Rho]^2 + 720*\[Rho]^3 - 
      6120*Ech*\[Rho]^3 + 19080*Ech^2*\[Rho]^3 - 23760*Ech^3*\[Rho]^3 + 
      4160*Ech^4*\[Rho]^3 + 17920*Ech^5*\[Rho]^3 - 19840*Ech^6*\[Rho]^3 + 
      3840*Ech^7*\[Rho]^3 + 135*\[Rho]^4 - 1350*Ech*\[Rho]^4 + 
      5400*Ech^2*\[Rho]^4 - 10800*Ech^3*\[Rho]^4 + 10000*Ech^4*\[Rho]^4 - 
      7840*Ech^5*\[Rho]^4 + 2560*Ech^6*\[Rho]^4 - 9*\[Rho]^5 + 
      90*Ech*\[Rho]^5 - 360*Ech^2*\[Rho]^5 + 720*Ech^3*\[Rho]^5 - 
      720*Ech^4*\[Rho]^5 + 288*Ech^5*\[Rho]^5 - 540*(-1 + 2*Ech)^5*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ech] + 540*(-1 + 2*Ech)^5*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]]))/(60*(-1 + 2*Ech)^5*mb^2) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(-39 + 312*Ech - 936*Ech^2 + 
      1408*Ech^3 - 2144*Ech^4 + 6208*Ech^5 - 14464*Ech^6 + 20992*Ech^7 - 
      18176*Ech^8 + 7168*Ech^9 + 405*\[Rho] - 3240*Ech*\[Rho] + 
      9720*Ech^2*\[Rho] - 12640*Ech^3*\[Rho] + 3520*Ech^4*\[Rho] + 
      10880*Ech^5*\[Rho] - 19840*Ech^6*\[Rho] + 17920*Ech^7*\[Rho] - 
      6400*Ech^8*\[Rho] + 480*\[Rho]^2 - 5640*Ech*\[Rho]^2 + 
      24120*Ech^2*\[Rho]^2 - 48480*Ech^3*\[Rho]^2 + 48960*Ech^4*\[Rho]^2 - 
      28800*Ech^5*\[Rho]^2 + 17280*Ech^6*\[Rho]^2 - 7680*Ech^7*\[Rho]^2 - 
      960*\[Rho]^3 + 7320*Ech*\[Rho]^3 - 20520*Ech^2*\[Rho]^3 + 
      26720*Ech^3*\[Rho]^3 - 16960*Ech^4*\[Rho]^3 + 5120*Ech^5*\[Rho]^3 - 
      640*Ech^6*\[Rho]^3 + 135*\[Rho]^4 - 1080*Ech*\[Rho]^4 + 
      3240*Ech^2*\[Rho]^4 - 5120*Ech^3*\[Rho]^4 + 2960*Ech^4*\[Rho]^4 - 
      320*Ech^5*\[Rho]^4 - 21*\[Rho]^5 + 168*Ech*\[Rho]^5 - 
      504*Ech^2*\[Rho]^5 + 672*Ech^3*\[Rho]^5 - 336*Ech^4*\[Rho]^5 - 
      180*(1 - 2*Ech)^4*\[Rho]^2*(5 + \[Rho])*Log[1 - 2*Ech] + 
      180*(1 - 2*Ech)^4*\[Rho]^2*(5 + \[Rho])*Log[\[Rho]]))/
    (60*(1 - 2*Ech)^4*mb^2) + (\[CapitalLambda]bh^2*
     (-1 + 12*Ech - 60*Ech^2 + 160*Ech^3 - 240*Ech^4 + 2464*Ech^6 - 
      14208*Ech^7 + 44160*Ech^8 - 81920*Ech^9 + 90624*Ech^10 - 55296*Ech^11 + 
      14336*Ech^12 + 24*\[Rho] - 288*Ech*\[Rho] + 1440*Ech^2*\[Rho] - 
      3840*Ech^3*\[Rho] + 5760*Ech^4*\[Rho] - 4416*Ech^5*\[Rho] - 
      768*Ech^6*\[Rho] + 11520*Ech^7*\[Rho] - 30720*Ech^8*\[Rho] + 
      46080*Ech^9*\[Rho] - 36864*Ech^10*\[Rho] + 12288*Ech^11*\[Rho] + 
      375*\[Rho]^2 - 4860*Ech*\[Rho]^2 + 26460*Ech^2*\[Rho]^2 - 
      77760*Ech^3*\[Rho]^2 + 131040*Ech^4*\[Rho]^2 - 120960*Ech^5*\[Rho]^2 + 
      45120*Ech^6*\[Rho]^2 + 11520*Ech^7*\[Rho]^2 - 11520*Ech^8*\[Rho]^2 - 
      960*Ech*\[Rho]^3 + 10560*Ech^2*\[Rho]^3 - 47360*Ech^3*\[Rho]^3 + 
      109440*Ech^4*\[Rho]^3 - 136320*Ech^5*\[Rho]^3 + 85120*Ech^6*\[Rho]^3 - 
      15360*Ech^7*\[Rho]^3 - 7680*Ech^8*\[Rho]^3 - 375*\[Rho]^4 + 
      4140*Ech*\[Rho]^4 - 18540*Ech^2*\[Rho]^4 + 42240*Ech^3*\[Rho]^4 - 
      48960*Ech^4*\[Rho]^4 + 24000*Ech^5*\[Rho]^4 + 2400*Ech^6*\[Rho]^4 - 
      9600*Ech^7*\[Rho]^4 + 1920*Ech^8*\[Rho]^4 - 24*\[Rho]^5 + 
      288*Ech*\[Rho]^5 - 1440*Ech^2*\[Rho]^5 + 3840*Ech^3*\[Rho]^5 - 
      5760*Ech^4*\[Rho]^5 + 4032*Ech^5*\[Rho]^5 - 2688*Ech^6*\[Rho]^5 + 
      768*Ech^7*\[Rho]^5 + \[Rho]^6 - 12*Ech*\[Rho]^6 + 60*Ech^2*\[Rho]^6 - 
      160*Ech^3*\[Rho]^6 + 240*Ech^4*\[Rho]^6 - 192*Ech^5*\[Rho]^6 + 
      64*Ech^6*\[Rho]^6 - 60*(1 - 2*Ech)^6*\[Rho]^2*(3 + 8*\[Rho] + 
        3*\[Rho]^2)*Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*\[Rho]^2*
       (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/(15*(1 - 2*Ech)^6*mb^2) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(13 - 130*Ech + 520*Ech^2 - 
      1040*Ech^3 + 800*Ech^4 + 2496*Ech^5 - 15104*Ech^6 + 43520*Ech^7 - 
      75520*Ech^8 + 79360*Ech^9 - 47104*Ech^10 + 12288*Ech^11 - 240*\[Rho] + 
      2400*Ech*\[Rho] - 9600*Ech^2*\[Rho] + 19200*Ech^3*\[Rho] - 
      19360*Ech^4*\[Rho] + 9280*Ech^5*\[Rho] - 6400*Ech^6*\[Rho] + 
      12800*Ech^7*\[Rho] - 12800*Ech^8*\[Rho] + 5120*Ech^9*\[Rho] - 
      2085*\[Rho]^2 + 23370*Ech*\[Rho]^2 - 106080*Ech^2*\[Rho]^2 + 
      245760*Ech^3*\[Rho]^2 - 293120*Ech^4*\[Rho]^2 + 135680*Ech^5*\[Rho]^2 + 
      52480*Ech^6*\[Rho]^2 - 89600*Ech^7*\[Rho]^2 + 47360*Ech^8*\[Rho]^2 - 
      12800*Ech^9*\[Rho]^2 + 1440*\[Rho]^3 - 10560*Ech*\[Rho]^3 + 
      23040*Ech^2*\[Rho]^3 + 5120*Ech^3*\[Rho]^3 - 87680*Ech^4*\[Rho]^3 + 
      124800*Ech^5*\[Rho]^3 - 72960*Ech^6*\[Rho]^3 + 23040*Ech^7*\[Rho]^3 - 
      5120*Ech^8*\[Rho]^3 + 915*\[Rho]^4 - 8790*Ech*\[Rho]^4 + 
      33360*Ech^2*\[Rho]^4 - 61920*Ech^3*\[Rho]^4 + 58960*Ech^4*\[Rho]^4 - 
      28960*Ech^5*\[Rho]^4 + 6400*Ech^6*\[Rho]^4 - 48*\[Rho]^5 + 
      480*Ech*\[Rho]^5 - 1920*Ech^2*\[Rho]^5 + 3840*Ech^3*\[Rho]^5 - 
      4960*Ech^4*\[Rho]^5 + 2368*Ech^5*\[Rho]^5 - 256*Ech^6*\[Rho]^5 + 
      5*\[Rho]^6 - 50*Ech*\[Rho]^6 + 200*Ech^2*\[Rho]^6 - 
      400*Ech^3*\[Rho]^6 + 400*Ech^4*\[Rho]^6 - 160*Ech^5*\[Rho]^6 - 
      60*(-1 + 2*Ech)^5*\[Rho]^2*(21 + 32*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^5*\[Rho]^2*(21 + 32*\[Rho] + 
        3*\[Rho]^2)*Log[\[Rho]]))/(30*(-1 + 2*Ech)^5*mb^2)) + 
 m1*(((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (5 - 60*Ech + 300*Ech^2 - 800*Ech^3 + 1280*Ech^4 - 1920*Ech^5 + 
      5120*Ech^6 - 12800*Ech^7 + 19200*Ech^8 - 15360*Ech^9 + 5120*Ech^10 - 
      40*\[Rho] + 480*Ech*\[Rho] - 2400*Ech^2*\[Rho] + 6400*Ech^3*\[Rho] - 
      9600*Ech^4*\[Rho] + 7680*Ech^5*\[Rho] - 2560*Ech^6*\[Rho] + 
      120*Ech*\[Rho]^2 - 1320*Ech^2*\[Rho]^2 + 5920*Ech^3*\[Rho]^2 - 
      13440*Ech^4*\[Rho]^2 + 18432*Ech^5*\[Rho]^2 - 16256*Ech^6*\[Rho]^2 + 
      6144*Ech^7*\[Rho]^2 + 40*\[Rho]^3 - 480*Ech*\[Rho]^3 + 
      2400*Ech^2*\[Rho]^3 - 6400*Ech^3*\[Rho]^3 + 9280*Ech^4*\[Rho]^3 - 
      11520*Ech^5*\[Rho]^3 + 7424*Ech^6*\[Rho]^3 - 2048*Ech^7*\[Rho]^3 - 
      5*\[Rho]^4 + 60*Ech*\[Rho]^4 - 300*Ech^2*\[Rho]^4 + 
      800*Ech^3*\[Rho]^4 - 1200*Ech^4*\[Rho]^4 + 960*Ech^5*\[Rho]^4 - 
      320*Ech^6*\[Rho]^4 + 60*(1 - 2*Ech)^6*\[Rho]^2*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^6*\[Rho]^2*Log[\[Rho]]))/(40*(1 - 2*Ech)^6*mb^4) + 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(-3 + 42*Ech - 252*Ech^2 + 
      840*Ech^3 - 1600*Ech^4 + 384*Ech^5 + 12544*Ech^6 - 65024*Ech^7 + 
      188160*Ech^8 - 340480*Ech^9 + 379904*Ech^10 - 239616*Ech^11 + 
      65536*Ech^12 + 45*\[Rho] - 630*Ech*\[Rho] + 3780*Ech^2*\[Rho] - 
      12600*Ech^3*\[Rho] + 25120*Ech^4*\[Rho] - 29120*Ech^5*\[Rho] + 
      13440*Ech^6*\[Rho] + 16640*Ech^7*\[Rho] - 44800*Ech^8*\[Rho] + 
      53760*Ech^9*\[Rho] - 35840*Ech^10*\[Rho] + 10240*Ech^11*\[Rho] + 
      240*\[Rho]^2 - 3720*Ech*\[Rho]^2 + 24840*Ech^2*\[Rho]^2 - 
      92880*Ech^3*\[Rho]^2 + 210720*Ech^4*\[Rho]^2 - 296256*Ech^5*\[Rho]^2 + 
      250752*Ech^6*\[Rho]^2 - 105216*Ech^7*\[Rho]^2 - 4608*Ech^8*\[Rho]^2 + 
      15360*Ech^9*\[Rho]^2 - 240*\[Rho]^3 + 3000*Ech*\[Rho]^3 - 
      15480*Ech^2*\[Rho]^3 + 41520*Ech^3*\[Rho]^3 - 57440*Ech^4*\[Rho]^3 + 
      37824*Ech^5*\[Rho]^3 + 7040*Ech^6*\[Rho]^3 - 51968*Ech^7*\[Rho]^3 + 
      34304*Ech^8*\[Rho]^3 - 5120*Ech^9*\[Rho]^3 - 45*\[Rho]^4 + 
      630*Ech*\[Rho]^4 - 3780*Ech^2*\[Rho]^4 + 12600*Ech^3*\[Rho]^4 - 
      25360*Ech^4*\[Rho]^4 + 24800*Ech^5*\[Rho]^4 - 28224*Ech^6*\[Rho]^4 + 
      16256*Ech^7*\[Rho]^4 - 4096*Ech^8*\[Rho]^4 + 3*\[Rho]^5 - 
      42*Ech*\[Rho]^5 + 252*Ech^2*\[Rho]^5 - 840*Ech^3*\[Rho]^5 + 
      1680*Ech^4*\[Rho]^5 - 2016*Ech^5*\[Rho]^5 + 1344*Ech^6*\[Rho]^5 - 
      384*Ech^7*\[Rho]^5 + 180*(-1 + 2*Ech)^7*\[Rho]^2*(1 + \[Rho])*
       Log[1 - 2*Ech] - 180*(-1 + 2*Ech)^7*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]]))/(80*(-1 + 2*Ech)^7*mb^4) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(39 - 468*Ech + 2340*Ech^2 - 
      5760*Ech^3 + 2560*Ech^4 + 35136*Ech^5 - 152832*Ech^6 + 362240*Ech^7 - 
      556800*Ech^8 + 552960*Ech^9 - 324608*Ech^10 + 86016*Ech^11 - 
      405*\[Rho] + 4860*Ech*\[Rho] - 24300*Ech^2*\[Rho] + 
      63840*Ech^3*\[Rho] - 85920*Ech^4*\[Rho] + 23040*Ech^5*\[Rho] + 
      113280*Ech^6*\[Rho] - 192000*Ech^7*\[Rho] + 126720*Ech^8*\[Rho] - 
      15360*Ech^9*\[Rho] - 15360*Ech^10*\[Rho] - 480*\[Rho]^2 + 
      7560*Ech*\[Rho]^2 - 48600*Ech^2*\[Rho]^2 + 165600*Ech^3*\[Rho]^2 - 
      333600*Ech^4*\[Rho]^2 + 430848*Ech^5*\[Rho]^2 - 386688*Ech^6*\[Rho]^2 + 
      247296*Ech^7*\[Rho]^2 - 105984*Ech^8*\[Rho]^2 + 30720*Ech^9*\[Rho]^2 + 
      960*\[Rho]^3 - 11160*Ech*\[Rho]^3 + 53640*Ech^2*\[Rho]^3 - 
      134880*Ech^3*\[Rho]^3 + 209120*Ech^4*\[Rho]^3 - 222336*Ech^5*\[Rho]^3 + 
      143232*Ech^6*\[Rho]^3 - 39424*Ech^7*\[Rho]^3 + 4608*Ech^8*\[Rho]^3 - 
      135*\[Rho]^4 + 1620*Ech*\[Rho]^4 - 8100*Ech^2*\[Rho]^4 + 
      21120*Ech^3*\[Rho]^4 - 43440*Ech^4*\[Rho]^4 + 38016*Ech^5*\[Rho]^4 - 
      16704*Ech^6*\[Rho]^4 + 2304*Ech^7*\[Rho]^4 + 21*\[Rho]^5 - 
      252*Ech*\[Rho]^5 + 1260*Ech^2*\[Rho]^5 - 3360*Ech^3*\[Rho]^5 + 
      5040*Ech^4*\[Rho]^5 - 4032*Ech^5*\[Rho]^5 + 1344*Ech^6*\[Rho]^5 + 
      180*(1 - 2*Ech)^6*\[Rho]^2*(5 + \[Rho])*Log[1 - 2*Ech] - 
      180*(1 - 2*Ech)^6*\[Rho]^2*(5 + \[Rho])*Log[\[Rho]]))/
    (240*(1 - 2*Ech)^6*mb^4) + ((1 + \[CapitalLambda]bh)^2*
     (65 - 780*Ech + 3900*Ech^2 - 10600*Ech^3 + 19280*Ech^4 - 41552*Ech^5 + 
      134432*Ech^6 - 366656*Ech^7 + 675200*Ech^8 - 817920*Ech^9 + 
      633344*Ech^10 - 287744*Ech^11 + 59392*Ech^12 - 855*\[Rho] + 
      10260*Ech*\[Rho] - 51300*Ech^2*\[Rho] + 135800*Ech^3*\[Rho] - 
      193200*Ech^4*\[Rho] + 103440*Ech^5*\[Rho] + 113920*Ech^6*\[Rho] - 
      283200*Ech^7*\[Rho] + 307200*Ech^8*\[Rho] - 236800*Ech^9*\[Rho] + 
      138240*Ech^10*\[Rho] - 46080*Ech^11*\[Rho] - 2700*\[Rho]^2 + 
      37800*Ech*\[Rho]^2 - 221400*Ech^2*\[Rho]^2 + 704400*Ech^3*\[Rho]^2 - 
      1322400*Ech^4*\[Rho]^2 + 1502400*Ech^5*\[Rho]^2 - 
      1065600*Ech^6*\[Rho]^2 + 556800*Ech^7*\[Rho]^2 - 
      268800*Ech^8*\[Rho]^2 + 76800*Ech^9*\[Rho]^2 + 3600*\[Rho]^3 - 
      40200*Ech*\[Rho]^3 + 183000*Ech^2*\[Rho]^3 - 438000*Ech^3*\[Rho]^3 + 
      589600*Ech^4*\[Rho]^3 - 439360*Ech^5*\[Rho]^3 + 169600*Ech^6*\[Rho]^3 - 
      47360*Ech^7*\[Rho]^3 + 28160*Ech^8*\[Rho]^3 - 5120*Ech^9*\[Rho]^3 - 
      225*\[Rho]^4 + 2700*Ech*\[Rho]^4 - 13500*Ech^2*\[Rho]^4 + 
      43000*Ech^3*\[Rho]^4 - 79200*Ech^4*\[Rho]^4 + 66000*Ech^5*\[Rho]^4 - 
      17120*Ech^6*\[Rho]^4 + 6720*Ech^7*\[Rho]^4 - 5760*Ech^8*\[Rho]^4 + 
      135*\[Rho]^5 - 1620*Ech*\[Rho]^5 + 8100*Ech^2*\[Rho]^5 - 
      23400*Ech^3*\[Rho]^5 + 33120*Ech^4*\[Rho]^5 - 25488*Ech^5*\[Rho]^5 + 
      7488*Ech^6*\[Rho]^5 + 576*Ech^7*\[Rho]^5 - 20*\[Rho]^6 + 
      240*Ech*\[Rho]^6 - 1200*Ech^2*\[Rho]^6 + 3200*Ech^3*\[Rho]^6 - 
      4800*Ech^4*\[Rho]^6 + 3840*Ech^5*\[Rho]^6 - 1280*Ech^6*\[Rho]^6 + 
      300*(1 - 2*Ech)^6*\[Rho]^2*(9 + 5*\[Rho])*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^6*\[Rho]^2*(9 + 5*\[Rho])*Log[\[Rho]]))/
    (150*(1 - 2*Ech)^6*mb^4) + 
   (\[CapitalLambda]bh^2*(5 - 80*Ech + 560*Ech^2 - 2240*Ech^3 + 5600*Ech^4 - 
      10880*Ech^5 + 43936*Ech^6 - 288256*Ech^7 + 1338112*Ech^8 - 
      4057088*Ech^9 + 8207360*Ech^10 - 11067392*Ech^11 + 9592832*Ech^12 - 
      4849664*Ech^13 + 1089536*Ech^14 - 120*\[Rho] + 1920*Ech*\[Rho] - 
      13440*Ech^2*\[Rho] + 53760*Ech^3*\[Rho] - 134400*Ech^4*\[Rho] + 
      216960*Ech^5*\[Rho] - 245760*Ech^6*\[Rho] + 337920*Ech^7*\[Rho] - 
      890880*Ech^8*\[Rho] + 2150400*Ech^9*\[Rho] - 3440640*Ech^10*\[Rho] + 
      3440640*Ech^11*\[Rho] - 1966080*Ech^12*\[Rho] + 491520*Ech^13*\[Rho] - 
      1875*\[Rho]^2 + 31800*Ech*\[Rho]^2 - 237000*Ech^2*\[Rho]^2 + 
      1015200*Ech^3*\[Rho]^2 - 2739600*Ech^4*\[Rho]^2 + 
      4798080*Ech^5*\[Rho]^2 - 5380800*Ech^6*\[Rho]^2 + 
      3540480*Ech^7*\[Rho]^2 - 890880*Ech^8*\[Rho]^2 - 
      368640*Ech^9*\[Rho]^2 + 230400*Ech^10*\[Rho]^2 + 4800*Ech*\[Rho]^3 - 
      72000*Ech^2*\[Rho]^3 + 467200*Ech^3*\[Rho]^3 - 1705600*Ech^4*\[Rho]^3 + 
      3777280*Ech^5*\[Rho]^3 - 5233280*Ech^6*\[Rho]^3 + 
      4597760*Ech^7*\[Rho]^3 - 2339840*Ech^8*\[Rho]^3 + 
      307200*Ech^9*\[Rho]^3 + 153600*Ech^10*\[Rho]^3 + 1875*\[Rho]^4 - 
      28200*Ech*\[Rho]^4 + 183000*Ech^2*\[Rho]^4 - 664800*Ech^3*\[Rho]^4 + 
      1460400*Ech^4*\[Rho]^4 - 1912320*Ech^5*\[Rho]^4 + 
      1504800*Ech^6*\[Rho]^4 - 645120*Ech^7*\[Rho]^4 - 
      218880*Ech^8*\[Rho]^4 + 245760*Ech^9*\[Rho]^4 - 38400*Ech^10*\[Rho]^4 + 
      120*\[Rho]^5 - 1920*Ech*\[Rho]^5 + 13440*Ech^2*\[Rho]^5 - 
      53760*Ech^3*\[Rho]^5 + 134400*Ech^4*\[Rho]^5 - 220800*Ech^5*\[Rho]^5 + 
      153984*Ech^6*\[Rho]^5 - 159744*Ech^7*\[Rho]^5 + 81408*Ech^8*\[Rho]^5 - 
      18432*Ech^9*\[Rho]^5 - 5*\[Rho]^6 + 80*Ech*\[Rho]^6 - 
      560*Ech^2*\[Rho]^6 + 2240*Ech^3*\[Rho]^6 - 5600*Ech^4*\[Rho]^6 + 
      8960*Ech^5*\[Rho]^6 - 8960*Ech^6*\[Rho]^6 + 5120*Ech^7*\[Rho]^6 - 
      1280*Ech^8*\[Rho]^6 + 300*(1 - 2*Ech)^8*\[Rho]^2*
       (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^8*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
    (300*(1 - 2*Ech)^8*mb^4) - (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
     (-65 + 910*Ech - 5460*Ech^2 + 18200*Ech^3 - 41600*Ech^4 + 128768*Ech^5 - 
      649856*Ech^6 + 2663168*Ech^7 - 7352576*Ech^8 + 13708800*Ech^9 - 
      17253376*Ech^10 + 14170112*Ech^11 - 6905856*Ech^12 + 1523712*Ech^13 + 
      1200*\[Rho] - 16800*Ech*\[Rho] + 100800*Ech^2*\[Rho] - 
      336000*Ech^3*\[Rho] + 676000*Ech^4*\[Rho] - 862400*Ech^5*\[Rho] + 
      873600*Ech^6*\[Rho] - 1273600*Ech^7*\[Rho] + 2240000*Ech^8*\[Rho] - 
      2688000*Ech^9*\[Rho] + 1792000*Ech^10*\[Rho] - 512000*Ech^11*\[Rho] + 
      10425*\[Rho]^2 - 158550*Ech*\[Rho]^2 + 1039500*Ech^2*\[Rho]^2 - 
      3817800*Ech^3*\[Rho]^2 + 8553600*Ech^4*\[Rho]^2 - 
      11888640*Ech^5*\[Rho]^2 + 9765120*Ech^6*\[Rho]^2 - 
      3740160*Ech^7*\[Rho]^2 - 395520*Ech^8*\[Rho]^2 + 
      591360*Ech^9*\[Rho]^2 + 230400*Ech^10*\[Rho]^2 - 
      153600*Ech^11*\[Rho]^2 - 7200*\[Rho]^3 + 81600*Ech*\[Rho]^3 - 
      355200*Ech^2*\[Rho]^3 + 646400*Ech^3*\[Rho]^3 - 28800*Ech^4*\[Rho]^3 - 
      1957760*Ech^5*\[Rho]^3 + 3974400*Ech^6*\[Rho]^3 - 
      4305920*Ech^7*\[Rho]^3 + 2560000*Ech^8*\[Rho]^3 - 
      604160*Ech^9*\[Rho]^3 + 102400*Ech^10*\[Rho]^3 - 4575*\[Rho]^4 + 
      62250*Ech*\[Rho]^4 - 360900*Ech^2*\[Rho]^4 + 1152600*Ech^3*\[Rho]^4 - 
      2117200*Ech^4*\[Rho]^4 + 2472800*Ech^5*\[Rho]^4 - 
      2143680*Ech^6*\[Rho]^4 + 1147520*Ech^7*\[Rho]^4 - 
      209920*Ech^8*\[Rho]^4 + 240*\[Rho]^5 - 3360*Ech*\[Rho]^5 + 
      20160*Ech^2*\[Rho]^5 - 67200*Ech^3*\[Rho]^5 + 117600*Ech^4*\[Rho]^5 - 
      247488*Ech^5*\[Rho]^5 + 180096*Ech^6*\[Rho]^5 - 69888*Ech^7*\[Rho]^5 + 
      9216*Ech^8*\[Rho]^5 - 25*\[Rho]^6 + 350*Ech*\[Rho]^6 - 
      2100*Ech^2*\[Rho]^6 + 7000*Ech^3*\[Rho]^6 - 14000*Ech^4*\[Rho]^6 + 
      16800*Ech^5*\[Rho]^6 - 11200*Ech^6*\[Rho]^6 + 3200*Ech^7*\[Rho]^6 + 
      300*(-1 + 2*Ech)^7*\[Rho]^2*(21 + 32*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ech] - 300*(-1 + 2*Ech)^7*\[Rho]^2*(21 + 32*\[Rho] + 
        3*\[Rho]^2)*Log[\[Rho]]))/(600*(-1 + 2*Ech)^7*mb^4)) + 
 \[Mu]2G*(((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (9 - 54*Ech + 108*Ech^2 - 8*Ech^3 - 304*Ech^4 + 288*Ech^5 + 448*Ech^6 - 
      640*Ech^7 - 24*\[Rho] + 144*Ech*\[Rho] - 288*Ech^2*\[Rho] + 
      768*Ech^4*\[Rho] - 768*Ech^5*\[Rho] + 72*\[Rho]^2 - 504*Ech*\[Rho]^2 + 
      1224*Ech^2*\[Rho]^2 - 1296*Ech^3*\[Rho]^2 + 576*Ech^4*\[Rho]^2 - 
      72*\[Rho]^3 + 432*Ech*\[Rho]^3 - 864*Ech^2*\[Rho]^3 + 
      896*Ech^3*\[Rho]^3 - 320*Ech^4*\[Rho]^3 + 15*\[Rho]^4 - 
      90*Ech*\[Rho]^4 + 180*Ech^2*\[Rho]^4 - 120*Ech^3*\[Rho]^4 + 
      36*(-1 + 2*Ech)^3*\[Rho]^2*Log[1 - 2*Ech] - 36*(-1 + 2*Ech)^3*\[Rho]^2*
       Log[\[Rho]]))/(6*(-1 + 2*Ech)^3*mb^2) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(-3 + 18*Ech - 36*Ech^2 - 
      8*Ech^3 + 272*Ech^4 - 800*Ech^5 + 832*Ech^6 + 128*Ech^7 - 512*Ech^8 + 
      9*\[Rho] - 54*Ech*\[Rho] + 108*Ech^2*\[Rho] + 248*Ech^3*\[Rho] - 
      2000*Ech^4*\[Rho] + 4320*Ech^5*\[Rho] - 3520*Ech^6*\[Rho] + 
      640*Ech^7*\[Rho] - 16*\[Rho]^2 + 120*Ech*\[Rho]^2 - 
      312*Ech^2*\[Rho]^2 - 80*Ech^3*\[Rho]^2 + 1824*Ech^4*\[Rho]^2 - 
      2880*Ech^5*\[Rho]^2 + 1280*Ech^6*\[Rho]^2 + 48*\[Rho]^3 - 
      360*Ech*\[Rho]^3 + 936*Ech^2*\[Rho]^3 - 976*Ech^3*\[Rho]^3 + 
      160*Ech^4*\[Rho]^3 + 320*Ech^5*\[Rho]^3 - 45*\[Rho]^4 + 
      270*Ech*\[Rho]^4 - 540*Ech^2*\[Rho]^4 + 520*Ech^3*\[Rho]^4 - 
      160*Ech^4*\[Rho]^4 + 7*\[Rho]^5 - 42*Ech*\[Rho]^5 + 84*Ech^2*\[Rho]^5 - 
      56*Ech^3*\[Rho]^5 + 12*(-1 + 2*Ech)^3*\[Rho]^2*(-1 + 3*\[Rho])*
       Log[1 - 2*Ech] - 12*(-1 + 2*Ech)^3*\[Rho]^2*(-1 + 3*\[Rho])*
       Log[\[Rho]]))/(12*(-1 + 2*Ech)^3*mb^2) + 
   (\[CapitalLambda]bh^2*(3 - 30*Ech + 120*Ech^2 - 240*Ech^3 + 240*Ech^4 - 
      64*Ech^5 - 288*Ech^6 + 960*Ech^7 - 1280*Ech^8 + 1536*Ech^10 - 
      1024*Ech^11 + 38*\[Rho] - 428*Ech*\[Rho] + 1952*Ech^2*\[Rho] - 
      4544*Ech^3*\[Rho] + 5504*Ech^4*\[Rho] - 3168*Ech^5*\[Rho] + 
      1728*Ech^6*\[Rho] - 3840*Ech^7*\[Rho] + 4096*Ech^8*\[Rho] - 
      512*Ech^9*\[Rho] - 1024*Ech^10*\[Rho] - 121*\[Rho]^2 + 
      1234*Ech*\[Rho]^2 - 5056*Ech^2*\[Rho]^2 + 10432*Ech^3*\[Rho]^2 - 
      10912*Ech^4*\[Rho]^2 + 4864*Ech^5*\[Rho]^2 - 832*Ech^6*\[Rho]^2 + 
      1408*Ech^7*\[Rho]^2 - 1024*Ech^8*\[Rho]^2 + 104*\[Rho]^3 - 
      944*Ech*\[Rho]^3 + 3296*Ech^2*\[Rho]^3 - 5312*Ech^3*\[Rho]^3 + 
      3392*Ech^4*\[Rho]^3 + 704*Ech^5*\[Rho]^3 - 2560*Ech^6*\[Rho]^3 + 
      1792*Ech^7*\[Rho]^3 - 11*\[Rho]^4 + 38*Ech*\[Rho]^4 + 
      208*Ech^2*\[Rho]^4 - 1376*Ech^3*\[Rho]^4 + 2816*Ech^4*\[Rho]^4 - 
      3040*Ech^5*\[Rho]^4 + 2144*Ech^6*\[Rho]^4 - 320*Ech^7*\[Rho]^4 - 
      14*\[Rho]^5 + 140*Ech*\[Rho]^5 - 560*Ech^2*\[Rho]^5 + 
      1120*Ech^3*\[Rho]^5 - 1120*Ech^4*\[Rho]^5 + 736*Ech^5*\[Rho]^5 - 
      192*Ech^6*\[Rho]^5 + \[Rho]^6 - 10*Ech*\[Rho]^6 + 40*Ech^2*\[Rho]^6 - 
      80*Ech^3*\[Rho]^6 + 80*Ech^4*\[Rho]^6 - 32*Ech^5*\[Rho]^6 + 
      12*(-1 + 2*Ech)^5*(-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*
       Log[1 - 2*Ech] - 12*(-1 + 2*Ech)^5*(-1 + \[Rho])^2*\[Rho]*
       (2 + 3*\[Rho])*Log[\[Rho]]))/(3*(-1 + 2*Ech)^5*mb^2) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(19 - 152*Ech + 456*Ech^2 - 
      608*Ech^3 + 544*Ech^4 - 2688*Ech^5 + 11264*Ech^6 - 20992*Ech^7 + 
      13056*Ech^8 + 8192*Ech^9 - 10240*Ech^10 - 180*\[Rho] + 
      1440*Ech*\[Rho] - 4320*Ech^2*\[Rho] + 5760*Ech^3*\[Rho] - 
      6240*Ech^4*\[Rho] + 26880*Ech^5*\[Rho] - 80640*Ech^6*\[Rho] + 
      107520*Ech^7*\[Rho] - 53760*Ech^8*\[Rho] + 345*\[Rho]^2 - 
      2400*Ech*\[Rho]^2 + 5760*Ech^2*\[Rho]^2 - 4800*Ech^3*\[Rho]^2 + 
      5760*Ech^4*\[Rho]^2 - 38400*Ech^5*\[Rho]^2 + 88320*Ech^6*\[Rho]^2 - 
      76800*Ech^7*\[Rho]^2 + 19200*Ech^8*\[Rho]^2 - 480*\[Rho]^3 + 
      3360*Ech*\[Rho]^3 - 8160*Ech^2*\[Rho]^3 + 7040*Ech^3*\[Rho]^3 - 
      640*Ech^4*\[Rho]^3 + 5760*Ech^5*\[Rho]^3 - 17920*Ech^6*\[Rho]^3 + 
      12800*Ech^7*\[Rho]^3 + 45*\[Rho]^4 + 720*Ech*\[Rho]^4 - 
      6480*Ech^2*\[Rho]^4 + 17280*Ech^3*\[Rho]^4 - 21840*Ech^4*\[Rho]^4 + 
      13440*Ech^5*\[Rho]^4 + 276*\[Rho]^5 - 2208*Ech*\[Rho]^5 + 
      6624*Ech^2*\[Rho]^5 - 8832*Ech^3*\[Rho]^5 + 6816*Ech^4*\[Rho]^5 - 
      1920*Ech^5*\[Rho]^5 - 25*\[Rho]^6 + 200*Ech*\[Rho]^6 - 
      600*Ech^2*\[Rho]^6 + 800*Ech^3*\[Rho]^6 - 400*Ech^4*\[Rho]^6 + 
      60*(1 - 2*Ech)^4*\[Rho]^2*(3 - 4*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^4*\[Rho]^2*(3 - 4*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]))/
    (90*(1 - 2*Ech)^4*mb^2) - 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(15 - 120*Ech + 360*Ech^2 - 
      480*Ech^3 + 352*Ech^4 - 768*Ech^5 + 1664*Ech^6 - 512*Ech^7 - 
      2304*Ech^8 + 2048*Ech^9 + 7*\[Rho] - 152*Ech*\[Rho] + 
      840*Ech^2*\[Rho] - 1888*Ech^3*\[Rho] + 1216*Ech^4*\[Rho] + 
      2432*Ech^5*\[Rho] - 4736*Ech^6*\[Rho] + 1536*Ech^7*\[Rho] + 
      1280*Ech^8*\[Rho] + 72*Ech*\[Rho]^2 - 504*Ech^2*\[Rho]^2 + 
      1248*Ech^3*\[Rho]^2 - 1344*Ech^4*\[Rho]^2 + 768*Ech^5*\[Rho]^2 - 
      384*Ech^6*\[Rho]^2 + 48*\[Rho]^3 - 600*Ech*\[Rho]^3 + 
      2664*Ech^2*\[Rho]^3 - 5280*Ech^3*\[Rho]^3 + 5696*Ech^4*\[Rho]^3 - 
      3840*Ech^5*\[Rho]^3 + 640*Ech^6*\[Rho]^3 - 79*\[Rho]^4 + 
      632*Ech*\[Rho]^4 - 1896*Ech^2*\[Rho]^4 + 2528*Ech^3*\[Rho]^4 - 
      2064*Ech^4*\[Rho]^4 + 640*Ech^5*\[Rho]^4 + 9*\[Rho]^5 - 
      72*Ech*\[Rho]^5 + 216*Ech^2*\[Rho]^5 - 288*Ech^3*\[Rho]^5 + 
      144*Ech^4*\[Rho]^5 - 12*(1 - 2*Ech)^4*\[Rho]*(4 - 3*\[Rho] + 
        9*\[Rho]^2)*Log[1 - 2*Ech] + 12*(1 - 2*Ech)^4*\[Rho]*
       (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]))/(12*(1 - 2*Ech)^4*mb^2)) + 
 m3*(((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (-13 + 154*Ech - 736*Ech^2 + 1816*Ech^3 - 2464*Ech^4 + 1888*Ech^5 - 
      1024*Ech^6 + 640*Ech^7 - 256*Ech^8 + 36*\[Rho] - 360*Ech*\[Rho] + 
      1440*Ech^2*\[Rho] - 2952*Ech^3*\[Rho] + 3120*Ech^4*\[Rho] - 
      1056*Ech^5*\[Rho] - 960*Ech^6*\[Rho] + 768*Ech^7*\[Rho] - 72*\[Rho]^2 + 
      720*Ech*\[Rho]^2 - 2880*Ech^2*\[Rho]^2 + 6360*Ech^3*\[Rho]^2 - 
      8160*Ech^4*\[Rho]^2 + 5424*Ech^5*\[Rho]^2 - 1440*Ech^6*\[Rho]^2 + 
      76*\[Rho]^3 - 760*Ech*\[Rho]^3 + 3040*Ech^2*\[Rho]^3 - 
      6920*Ech^3*\[Rho]^3 + 8720*Ech^4*\[Rho]^3 - 5648*Ech^5*\[Rho]^3 + 
      1440*Ech^6*\[Rho]^3 - 27*\[Rho]^4 + 270*Ech*\[Rho]^4 - 
      1080*Ech^2*\[Rho]^4 + 2160*Ech^3*\[Rho]^4 - 2160*Ech^4*\[Rho]^4 + 
      864*Ech^5*\[Rho]^4 - 12*(-1 + 2*Ech)^5*Log[1 - 2*Ech] + 
      12*(-1 + 2*Ech)^5*Log[\[Rho]]))/(9*(-1 + 2*Ech)^5*mb^4) - 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(111 - 1110*Ech + 4440*Ech^2 - 
      9040*Ech^3 + 10400*Ech^4 - 9184*Ech^5 + 9920*Ech^6 - 7680*Ech^7 + 
      1280*Ech^8 + 1024*Ech^10 + 425*\[Rho] - 5090*Ech*\[Rho] + 
      24560*Ech^2*\[Rho] - 60960*Ech^3*\[Rho] + 81360*Ech^4*\[Rho] - 
      53280*Ech^5*\[Rho] + 8320*Ech^6*\[Rho] + 8960*Ech^7*\[Rho] - 
      5120*Ech^8*\[Rho] - 1100*\[Rho]^2 + 11120*Ech*\[Rho]^2 - 
      45080*Ech^2*\[Rho]^2 + 93680*Ech^3*\[Rho]^2 - 102320*Ech^4*\[Rho]^2 + 
      43040*Ech^5*\[Rho]^2 + 24640*Ech^6*\[Rho]^2 - 35200*Ech^7*\[Rho]^2 + 
      10240*Ech^8*\[Rho]^2 + 960*\[Rho]^3 - 9600*Ech*\[Rho]^3 + 
      38400*Ech^2*\[Rho]^3 - 81920*Ech^3*\[Rho]^3 + 97360*Ech^4*\[Rho]^3 - 
      54560*Ech^5*\[Rho]^3 + 2880*Ech^6*\[Rho]^3 + 7040*Ech^7*\[Rho]^3 - 
      515*\[Rho]^4 + 5150*Ech*\[Rho]^4 - 20600*Ech^2*\[Rho]^4 + 
      45200*Ech^3*\[Rho]^4 - 53600*Ech^4*\[Rho]^4 + 31520*Ech^5*\[Rho]^4 - 
      6720*Ech^6*\[Rho]^4 + 119*\[Rho]^5 - 1190*Ech*\[Rho]^5 + 
      4760*Ech^2*\[Rho]^5 - 9520*Ech^3*\[Rho]^5 + 9520*Ech^4*\[Rho]^5 - 
      3808*Ech^5*\[Rho]^5 - 60*(-1 + 2*Ech)^5*(-7 + \[Rho])*\[Rho]*
       Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^5*(-7 + \[Rho])*\[Rho]*Log[\[Rho]]))/
    (60*(-1 + 2*Ech)^5*mb^4) + ((1 + \[CapitalLambda]bh)^2*
     (25 - 250*Ech + 1000*Ech^2 - 2360*Ech^3 + 5840*Ech^4 - 17360*Ech^5 + 
      35936*Ech^6 - 37760*Ech^7 + 8960*Ech^8 + 16640*Ech^9 - 12800*Ech^10 + 
      2048*Ech^11 - 351*\[Rho] + 3510*Ech*\[Rho] - 14040*Ech^2*\[Rho] + 
      28680*Ech^3*\[Rho] - 34320*Ech^4*\[Rho] + 37584*Ech^5*\[Rho] - 
      57120*Ech^6*\[Rho] + 65280*Ech^7*\[Rho] - 34560*Ech^8*\[Rho] + 
      3840*Ech^9*\[Rho] + 1536*Ech^10*\[Rho] - 1320*\[Rho]^2 + 
      15720*Ech*\[Rho]^2 - 75480*Ech^2*\[Rho]^2 + 184320*Ech^3*\[Rho]^2 - 
      228960*Ech^4*\[Rho]^2 + 97920*Ech^5*\[Rho]^2 + 78720*Ech^6*\[Rho]^2 - 
      107520*Ech^7*\[Rho]^2 + 38400*Ech^8*\[Rho]^2 + 2280*\[Rho]^3 - 
      22200*Ech*\[Rho]^3 + 85800*Ech^2*\[Rho]^3 - 165760*Ech^3*\[Rho]^3 + 
      158560*Ech^4*\[Rho]^3 - 40960*Ech^5*\[Rho]^3 - 62080*Ech^6*\[Rho]^3 + 
      64000*Ech^7*\[Rho]^3 - 17920*Ech^8*\[Rho]^3 - 945*\[Rho]^4 + 
      9450*Ech*\[Rho]^4 - 37800*Ech^2*\[Rho]^4 + 80040*Ech^3*\[Rho]^4 - 
      93120*Ech^4*\[Rho]^4 + 48240*Ech^5*\[Rho]^4 + 3360*Ech^6*\[Rho]^4 - 
      9600*Ech^7*\[Rho]^4 + 375*\[Rho]^5 - 3750*Ech*\[Rho]^5 + 
      15000*Ech^2*\[Rho]^5 - 32280*Ech^3*\[Rho]^5 + 36960*Ech^4*\[Rho]^5 - 
      20400*Ech^5*\[Rho]^5 + 3744*Ech^6*\[Rho]^5 - 64*\[Rho]^6 + 
      640*Ech*\[Rho]^6 - 2560*Ech^2*\[Rho]^6 + 5120*Ech^3*\[Rho]^6 - 
      5120*Ech^4*\[Rho]^6 + 2048*Ech^5*\[Rho]^6 - 60*(-1 + 2*Ech)^5*\[Rho]^2*
       (21 + 5*\[Rho])*Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^5*\[Rho]^2*
       (21 + 5*\[Rho])*Log[\[Rho]]))/(90*(-1 + 2*Ech)^5*mb^4) + 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(799 - 10188*Ech + 54540*Ech^2 - 
      157440*Ech^3 + 260400*Ech^4 - 239856*Ech^5 + 112512*Ech^6 - 
      41280*Ech^7 + 46080*Ech^8 - 32000*Ech^9 + 9216*Ech^10 - 3072*Ech^11 + 
      55*\[Rho] - 2700*Ech*\[Rho] + 25740*Ech^2*\[Rho] - 
      109440*Ech^3*\[Rho] + 247920*Ech^4*\[Rho] - 308160*Ech^5*\[Rho] + 
      191040*Ech^6*\[Rho] - 30720*Ech^7*\[Rho] - 23040*Ech^8*\[Rho] + 
      10240*Ech^9*\[Rho] - 1440*\[Rho]^2 + 17280*Ech*\[Rho]^2 - 
      86400*Ech^2*\[Rho]^2 + 230400*Ech^3*\[Rho]^2 - 357840*Ech^4*\[Rho]^2 + 
      340800*Ech^5*\[Rho]^2 - 204480*Ech^6*\[Rho]^2 + 69120*Ech^7*\[Rho]^2 - 
      7680*Ech^8*\[Rho]^2 + 920*\[Rho]^3 - 11040*Ech*\[Rho]^3 + 
      55200*Ech^2*\[Rho]^3 - 147200*Ech^3*\[Rho]^3 + 245040*Ech^4*\[Rho]^3 - 
      272640*Ech^5*\[Rho]^3 + 184640*Ech^6*\[Rho]^3 - 65280*Ech^7*\[Rho]^3 + 
      7680*Ech^8*\[Rho]^3 - 415*\[Rho]^4 + 4980*Ech*\[Rho]^4 - 
      24900*Ech^2*\[Rho]^4 + 66400*Ech^3*\[Rho]^4 - 114000*Ech^4*\[Rho]^4 + 
      116400*Ech^5*\[Rho]^4 - 64000*Ech^6*\[Rho]^4 + 14400*Ech^7*\[Rho]^4 + 
      81*\[Rho]^5 - 972*Ech*\[Rho]^5 + 4860*Ech^2*\[Rho]^5 - 
      12960*Ech^3*\[Rho]^5 + 19440*Ech^4*\[Rho]^5 - 15552*Ech^5*\[Rho]^5 + 
      5184*Ech^6*\[Rho]^5 - 60*(1 - 2*Ech)^6*(5 + 17*\[Rho])*Log[1 - 2*Ech] + 
      60*(1 - 2*Ech)^6*(5 + 17*\[Rho])*Log[\[Rho]]))/
    (90*(1 - 2*Ech)^6*mb^4) - (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
     (242 - 2904*Ech + 14520*Ech^2 - 38720*Ech^3 + 57120*Ech^4 - 
      35520*Ech^5 - 35136*Ech^6 + 118272*Ech^7 - 134400*Ech^8 + 35840*Ech^9 + 
      64512*Ech^10 - 49152*Ech^11 + 4096*Ech^12 + 5145*\[Rho] - 
      66420*Ech*\[Rho] + 360180*Ech^2*\[Rho] - 1054080*Ech^3*\[Rho] + 
      1766160*Ech^4*\[Rho] - 1621440*Ech^5*\[Rho] + 642240*Ech^6*\[Rho] + 
      23040*Ech^7*\[Rho] - 23040*Ech^8*\[Rho] - 30720*Ech^9*\[Rho] - 
      1185*\[Rho]^2 + 1620*Ech*\[Rho]^2 + 67500*Ech^2*\[Rho]^2 - 
      432000*Ech^3*\[Rho]^2 + 1166400*Ech^4*\[Rho]^2 - 
      1627200*Ech^5*\[Rho]^2 + 1160640*Ech^6*\[Rho]^2 - 
      345600*Ech^7*\[Rho]^2 - 11520*Ech^8*\[Rho]^2 + 30720*Ech^9*\[Rho]^2 - 
      5700*\[Rho]^3 + 68160*Ech*\[Rho]^3 - 339360*Ech^2*\[Rho]^3 + 
      900160*Ech^3*\[Rho]^3 - 1375680*Ech^4*\[Rho]^3 + 
      1252800*Ech^5*\[Rho]^3 - 693760*Ech^6*\[Rho]^3 + 
      203520*Ech^7*\[Rho]^3 + 15360*Ech^8*\[Rho]^3 - 20480*Ech^9*\[Rho]^3 + 
      2010*\[Rho]^4 - 24120*Ech*\[Rho]^4 + 120600*Ech^2*\[Rho]^4 - 
      321600*Ech^3*\[Rho]^4 + 522720*Ech^4*\[Rho]^4 - 547200*Ech^5*\[Rho]^4 + 
      336000*Ech^6*\[Rho]^4 - 92160*Ech^7*\[Rho]^4 - 597*\[Rho]^5 + 
      7164*Ech*\[Rho]^5 - 35820*Ech^2*\[Rho]^5 + 95520*Ech^3*\[Rho]^5 - 
      159840*Ech^4*\[Rho]^5 + 156096*Ech^5*\[Rho]^5 - 80256*Ech^6*\[Rho]^5 + 
      16128*Ech^7*\[Rho]^5 + 85*\[Rho]^6 - 1020*Ech*\[Rho]^6 + 
      5100*Ech^2*\[Rho]^6 - 13600*Ech^3*\[Rho]^6 + 20400*Ech^4*\[Rho]^6 - 
      16320*Ech^5*\[Rho]^6 + 5440*Ech^6*\[Rho]^6 - 60*(1 - 2*Ech)^6*\[Rho]*
       (39 + 105*\[Rho] + 2*\[Rho]^2)*Log[1 - 2*Ech] + 
      60*(1 - 2*Ech)^6*\[Rho]*(39 + 105*\[Rho] + 2*\[Rho]^2)*Log[\[Rho]]))/
    (90*(1 - 2*Ech)^6*mb^4) - (2*\[CapitalLambda]bh^2*
     (418 - 6092*Ech + 38232*Ech^2 - 134160*Ech^3 + 285120*Ech^4 - 
      368796*Ech^5 + 270024*Ech^6 - 78384*Ech^7 - 36960*Ech^8 + 61120*Ech^9 - 
      41600*Ech^10 + 3840*Ech^11 + 7680*Ech^12 + 1141*\[Rho] - 
      18014*Ech*\[Rho] + 122364*Ech^2*\[Rho] - 465000*Ech^3*\[Rho] + 
      1072800*Ech^4*\[Rho] - 1514844*Ech^5*\[Rho] + 1231176*Ech^6*\[Rho] - 
      462576*Ech^7*\[Rho] + 11040*Ech^8*\[Rho] - 320*Ech^9*\[Rho] + 
      25984*Ech^10*\[Rho] - 5376*Ech^11*\[Rho] + 1536*Ech^12*\[Rho] - 
      845*\[Rho]^2 + 9070*Ech*\[Rho]^2 - 35100*Ech^2*\[Rho]^2 + 
      39720*Ech^3*\[Rho]^2 + 113760*Ech^4*\[Rho]^2 - 452760*Ech^5*\[Rho]^2 + 
      655440*Ech^6*\[Rho]^2 - 472800*Ech^7*\[Rho]^2 + 171840*Ech^8*\[Rho]^2 - 
      32000*Ech^9*\[Rho]^2 + 2560*Ech^10*\[Rho]^2 - 940*\[Rho]^3 + 
      13160*Ech*\[Rho]^3 - 78960*Ech^2*\[Rho]^3 + 263200*Ech^3*\[Rho]^3 - 
      526400*Ech^4*\[Rho]^3 + 648840*Ech^5*\[Rho]^3 - 512560*Ech^6*\[Rho]^3 + 
      285920*Ech^7*\[Rho]^3 - 114240*Ech^8*\[Rho]^3 + 23040*Ech^9*\[Rho]^3 + 
      290*\[Rho]^4 - 4060*Ech*\[Rho]^4 + 24360*Ech^2*\[Rho]^4 - 
      81200*Ech^3*\[Rho]^4 + 162400*Ech^4*\[Rho]^4 - 212940*Ech^5*\[Rho]^4 + 
      197480*Ech^6*\[Rho]^4 - 118000*Ech^7*\[Rho]^4 + 37920*Ech^8*\[Rho]^4 - 
      3840*Ech^9*\[Rho]^4 - 73*\[Rho]^5 + 1022*Ech*\[Rho]^5 - 
      6132*Ech^2*\[Rho]^5 + 20440*Ech^3*\[Rho]^5 - 40880*Ech^4*\[Rho]^5 + 
      55860*Ech^5*\[Rho]^5 - 47320*Ech^6*\[Rho]^5 + 22160*Ech^7*\[Rho]^5 - 
      4320*Ech^8*\[Rho]^5 + 9*\[Rho]^6 - 126*Ech*\[Rho]^6 + 
      756*Ech^2*\[Rho]^6 - 2520*Ech^3*\[Rho]^6 + 5040*Ech^4*\[Rho]^6 - 
      6048*Ech^5*\[Rho]^6 + 4032*Ech^6*\[Rho]^6 - 1152*Ech^7*\[Rho]^6 + 
      60*(-1 + 2*Ech)^7*(2 + 17*\[Rho] + 23*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(-1 + 2*Ech)^7*(2 + 17*\[Rho] + 23*\[Rho]^2)*Log[\[Rho]]))/
    (45*(-1 + 2*Ech)^7*mb^4)) + 
 \[Rho]3LS*(((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + 
      \[Rho]^2 + 2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 
      2*\[CapitalLambda]bh*\[Rho]*(1 + \[Rho]) + \[CapitalLambda]bh^2*
       (1 + \[Rho])^2)*(9 - 72*Ech + 216*Ech^2 - 288*Ech^3 + 160*Ech^4 - 
      128*Ech^5 + 384*Ech^6 - 512*Ech^7 + 256*Ech^8 - 24*\[Rho] + 
      192*Ech*\[Rho] - 576*Ech^2*\[Rho] + 768*Ech^3*\[Rho] - 
      384*Ech^4*\[Rho] + 72*\[Rho]^2 - 648*Ech*\[Rho]^2 + 
      2232*Ech^2*\[Rho]^2 - 3936*Ech^3*\[Rho]^2 + 3744*Ech^4*\[Rho]^2 - 
      1536*Ech^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ech*\[Rho]^3 - 
      1728*Ech^2*\[Rho]^3 + 2688*Ech^3*\[Rho]^3 - 1984*Ech^4*\[Rho]^3 + 
      512*Ech^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ech*\[Rho]^4 + 
      360*Ech^2*\[Rho]^4 - 480*Ech^3*\[Rho]^4 + 240*Ech^4*\[Rho]^4 - 
      36*(1 - 2*Ech)^4*\[Rho]^2*Log[1 - 2*Ech] + 36*(1 - 2*Ech)^4*\[Rho]^2*
       Log[\[Rho]]))/(6*(1 - 2*Ech)^4*mb^3) + 
   ((1 + \[CapitalLambda]bh)^2*(1 - 8*Ech + 24*Ech^2 - 272*Ech^3 + 
      2656*Ech^4 - 12000*Ech^5 + 28736*Ech^6 - 37888*Ech^7 + 25344*Ech^8 - 
      5632*Ech^9 - 1024*Ech^10 + 27*\[Rho] - 216*Ech*\[Rho] + 
      648*Ech^2*\[Rho] - 624*Ech^3*\[Rho] - 2208*Ech^4*\[Rho] + 
      11616*Ech^5*\[Rho] - 25728*Ech^6*\[Rho] + 29184*Ech^7*\[Rho] - 
      14592*Ech^8*\[Rho] + 1536*Ech^9*\[Rho] + 240*\[Rho]^2 - 
      2280*Ech*\[Rho]^2 + 8280*Ech^2*\[Rho]^2 - 13440*Ech^3*\[Rho]^2 + 
      6720*Ech^4*\[Rho]^2 + 5760*Ech^5*\[Rho]^2 - 5760*Ech^6*\[Rho]^2 - 
      360*\[Rho]^3 + 2760*Ech*\[Rho]^3 - 7800*Ech^2*\[Rho]^3 + 
      8960*Ech^3*\[Rho]^3 - 640*Ech^4*\[Rho]^3 - 7680*Ech^5*\[Rho]^3 + 
      7040*Ech^6*\[Rho]^3 - 2560*Ech^7*\[Rho]^3 + 135*\[Rho]^4 - 
      1080*Ech*\[Rho]^4 + 3240*Ech^2*\[Rho]^4 - 4560*Ech^3*\[Rho]^4 + 
      2640*Ech^4*\[Rho]^4 + 480*Ech^5*\[Rho]^4 - 960*Ech^6*\[Rho]^4 - 
      51*\[Rho]^5 + 408*Ech*\[Rho]^5 - 1224*Ech^2*\[Rho]^5 + 
      1872*Ech^3*\[Rho]^5 - 1296*Ech^4*\[Rho]^5 + 288*Ech^5*\[Rho]^5 + 
      8*\[Rho]^6 - 64*Ech*\[Rho]^6 + 192*Ech^2*\[Rho]^6 - 
      256*Ech^3*\[Rho]^6 + 128*Ech^4*\[Rho]^6 - 60*(1 - 2*Ech)^4*\[Rho]^2*
       (3 + \[Rho])*Log[1 - 2*Ech] + 60*(1 - 2*Ech)^4*\[Rho]^2*(3 + \[Rho])*
       Log[\[Rho]]))/(45*(1 - 2*Ech)^4*mb^3) + 
   (\[CapitalLambda]bh^2*(15 - 180*Ech + 900*Ech^2 - 2400*Ech^3 + 
      3600*Ech^4 - 3264*Ech^5 + 5536*Ech^6 - 22656*Ech^7 + 59520*Ech^8 - 
      87040*Ech^9 + 66048*Ech^10 - 18432*Ech^11 - 2048*Ech^12 + 190*\[Rho] - 
      2520*Ech*\[Rho] + 14040*Ech^2*\[Rho] - 42240*Ech^3*\[Rho] + 
      72960*Ech^4*\[Rho] - 69120*Ech^5*\[Rho] + 23040*Ech^6*\[Rho] + 
      30720*Ech^7*\[Rho] - 69120*Ech^8*\[Rho] + 71680*Ech^9*\[Rho] - 
      30720*Ech^10*\[Rho] - 605*\[Rho]^2 + 7380*Ech*\[Rho]^2 - 
      37620*Ech^2*\[Rho]^2 + 102720*Ech^3*\[Rho]^2 - 158880*Ech^4*\[Rho]^2 + 
      130560*Ech^5*\[Rho]^2 - 31680*Ech^6*\[Rho]^2 - 42240*Ech^7*\[Rho]^2 + 
      49920*Ech^8*\[Rho]^2 - 20480*Ech^9*\[Rho]^2 + 520*\[Rho]^3 - 
      5760*Ech*\[Rho]^3 + 25920*Ech^2*\[Rho]^3 - 59520*Ech^3*\[Rho]^3 + 
      70080*Ech^4*\[Rho]^3 - 26880*Ech^5*\[Rho]^3 - 35200*Ech^6*\[Rho]^3 + 
      53760*Ech^7*\[Rho]^3 - 23040*Ech^8*\[Rho]^3 - 55*\[Rho]^4 + 
      300*Ech*\[Rho]^4 + 660*Ech^2*\[Rho]^4 - 8960*Ech^3*\[Rho]^4 + 
      27840*Ech^4*\[Rho]^4 - 46080*Ech^5*\[Rho]^4 + 45920*Ech^6*\[Rho]^4 - 
      21120*Ech^7*\[Rho]^4 + 1920*Ech^8*\[Rho]^4 - 70*\[Rho]^5 + 
      840*Ech*\[Rho]^5 - 4200*Ech^2*\[Rho]^5 + 11200*Ech^3*\[Rho]^5 - 
      16800*Ech^4*\[Rho]^5 + 15744*Ech^5*\[Rho]^5 - 7936*Ech^6*\[Rho]^5 + 
      1536*Ech^7*\[Rho]^5 + 5*\[Rho]^6 - 60*Ech*\[Rho]^6 + 
      300*Ech^2*\[Rho]^6 - 800*Ech^3*\[Rho]^6 + 1200*Ech^4*\[Rho]^6 - 
      960*Ech^5*\[Rho]^6 + 320*Ech^6*\[Rho]^6 - 60*(1 - 2*Ech)^6*
       (-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[1 - 2*Ech] + 
      60*(1 - 2*Ech)^6*(-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[\[Rho]]))/
    (15*(1 - 2*Ech)^6*mb^3) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(-3 + 24*Ech - 72*Ech^2 + 
      576*Ech^3 - 4448*Ech^4 + 15936*Ech^5 - 28288*Ech^6 + 24064*Ech^7 - 
      6912*Ech^8 - 1024*Ech^9 + 545*\[Rho] - 4840*Ech*\[Rho] + 
      16440*Ech^2*\[Rho] - 25120*Ech^3*\[Rho] + 12480*Ech^4*\[Rho] + 
      8320*Ech^5*\[Rho] - 9600*Ech^6*\[Rho] + 2560*Ech^7*\[Rho] - 
      1280*Ech^8*\[Rho] - 720*\[Rho]^2 + 5400*Ech*\[Rho]^2 - 
      14760*Ech^2*\[Rho]^2 + 15840*Ech^3*\[Rho]^2 + 960*Ech^4*\[Rho]^2 - 
      17280*Ech^5*\[Rho]^2 + 17280*Ech^6*\[Rho]^2 - 7680*Ech^7*\[Rho]^2 + 
      480*\[Rho]^3 - 4200*Ech*\[Rho]^3 + 14040*Ech^2*\[Rho]^3 - 
      23520*Ech^3*\[Rho]^3 + 19520*Ech^4*\[Rho]^3 - 3840*Ech^5*\[Rho]^3 - 
      3200*Ech^6*\[Rho]^3 - 365*\[Rho]^4 + 2920*Ech*\[Rho]^4 - 
      8760*Ech^2*\[Rho]^4 + 13440*Ech^3*\[Rho]^4 - 9520*Ech^4*\[Rho]^4 + 
      2240*Ech^5*\[Rho]^4 + 63*\[Rho]^5 - 504*Ech*\[Rho]^5 + 
      1512*Ech^2*\[Rho]^5 - 2016*Ech^3*\[Rho]^5 + 1008*Ech^4*\[Rho]^5 - 
      60*(1 - 2*Ech)^4*\[Rho]*(4 + 3*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] + 
      60*(1 - 2*Ech)^4*\[Rho]*(4 + 3*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
    (60*(1 - 2*Ech)^4*mb^3) - 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(15 - 150*Ech + 600*Ech^2 - 
      1200*Ech^3 + 1056*Ech^4 + 960*Ech^5 - 5760*Ech^6 + 11520*Ech^7 - 
      11520*Ech^8 + 4608*Ech^9 + 7*\[Rho] - 166*Ech*\[Rho] + 
      1144*Ech^2*\[Rho] - 3568*Ech^3*\[Rho] + 5696*Ech^4*\[Rho] - 
      5504*Ech^5*\[Rho] + 6272*Ech^6*\[Rho] - 8448*Ech^7*\[Rho] + 
      5376*Ech^8*\[Rho] - 512*Ech^9*\[Rho] + 72*Ech*\[Rho]^2 - 
      648*Ech^2*\[Rho]^2 + 2256*Ech^3*\[Rho]^2 - 4800*Ech^4*\[Rho]^2 + 
      8448*Ech^5*\[Rho]^2 - 10368*Ech^6*\[Rho]^2 + 5376*Ech^7*\[Rho]^2 + 
      48*\[Rho]^3 - 696*Ech*\[Rho]^3 + 3864*Ech^2*\[Rho]^3 - 
      10608*Ech^3*\[Rho]^3 + 17088*Ech^4*\[Rho]^3 - 16896*Ech^5*\[Rho]^3 + 
      8064*Ech^6*\[Rho]^3 - 768*Ech^7*\[Rho]^3 - 79*\[Rho]^4 + 
      790*Ech*\[Rho]^4 - 3160*Ech^2*\[Rho]^4 + 6320*Ech^3*\[Rho]^4 - 
      7440*Ech^4*\[Rho]^4 + 4512*Ech^5*\[Rho]^4 - 1024*Ech^6*\[Rho]^4 + 
      9*\[Rho]^5 - 90*Ech*\[Rho]^5 + 360*Ech^2*\[Rho]^5 - 
      720*Ech^3*\[Rho]^5 + 720*Ech^4*\[Rho]^5 - 288*Ech^5*\[Rho]^5 + 
      12*(-1 + 2*Ech)^5*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
      12*(-1 + 2*Ech)^5*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]))/
    (12*(-1 + 2*Ech)^5*mb^3) - (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
     (-7 + 70*Ech - 280*Ech^2 + 560*Ech^3 - 1120*Ech^4 + 6848*Ech^5 - 
      32512*Ech^6 + 84480*Ech^7 - 121600*Ech^8 + 89600*Ech^9 - 22528*Ech^10 - 
      4096*Ech^11 - 680*\[Rho] + 7280*Ech*\[Rho] - 31520*Ech^2*\[Rho] + 
      69440*Ech^3*\[Rho] - 78880*Ech^4*\[Rho] + 36160*Ech^5*\[Rho] + 
      16640*Ech^6*\[Rho] - 53760*Ech^7*\[Rho] + 69120*Ech^8*\[Rho] - 
      35840*Ech^9*\[Rho] + 415*\[Rho]^2 - 2590*Ech*\[Rho]^2 + 
      2560*Ech^2*\[Rho]^2 + 15680*Ech^3*\[Rho]^2 - 46080*Ech^4*\[Rho]^2 + 
      38400*Ech^5*\[Rho]^2 + 3840*Ech^6*\[Rho]^2 - 12800*Ech^7*\[Rho]^2 + 
      1280*Ech^8*\[Rho]^2 - 2560*Ech^9*\[Rho]^2 + 400*\[Rho]^3 - 
      4480*Ech*\[Rho]^3 + 20320*Ech^2*\[Rho]^3 - 47040*Ech^3*\[Rho]^3 + 
      58880*Ech^4*\[Rho]^3 - 40320*Ech^5*\[Rho]^3 + 14080*Ech^6*\[Rho]^3 + 
      2560*Ech^7*\[Rho]^3 - 5120*Ech^8*\[Rho]^3 - 265*\[Rho]^4 + 
      3010*Ech*\[Rho]^4 - 13840*Ech^2*\[Rho]^4 + 32480*Ech^3*\[Rho]^4 - 
      44400*Ech^4*\[Rho]^4 + 36960*Ech^5*\[Rho]^4 - 14080*Ech^6*\[Rho]^4 + 
      152*\[Rho]^5 - 1520*Ech*\[Rho]^5 + 6080*Ech^2*\[Rho]^5 - 
      12160*Ech^3*\[Rho]^5 + 14240*Ech^4*\[Rho]^5 - 8384*Ech^5*\[Rho]^5 + 
      1792*Ech^6*\[Rho]^5 - 15*\[Rho]^6 + 150*Ech*\[Rho]^6 - 
      600*Ech^2*\[Rho]^6 + 1200*Ech^3*\[Rho]^6 - 1200*Ech^4*\[Rho]^6 + 
      480*Ech^5*\[Rho]^6 - 60*(-1 + 2*Ech)^5*\[Rho]*(4 + 13*\[Rho] - 
        4*\[Rho]^2 + 3*\[Rho]^3)*Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^5*\[Rho]*
       (4 + 13*\[Rho] - 4*\[Rho]^2 + 3*\[Rho]^3)*Log[\[Rho]]))/
    (30*(-1 + 2*Ech)^5*mb^3)) + 
 m8*(((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (-15 + 150*Ech - 600*Ech^2 + 880*Ech^3 + 1760*Ech^4 - 9920*Ech^5 + 
      16000*Ech^6 - 6400*Ech^7 - 8960*Ech^8 + 7680*Ech^9 + 120*\[Rho] - 
      1200*Ech*\[Rho] + 4800*Ech^2*\[Rho] - 8640*Ech^3*\[Rho] + 
      7680*Ech^4*\[Rho] - 10752*Ech^5*\[Rho] + 19968*Ech^6*\[Rho] - 
      12288*Ech^7*\[Rho] - 360*Ech*\[Rho]^2 + 3240*Ech^2*\[Rho]^2 - 
      10320*Ech^3*\[Rho]^2 + 15840*Ech^4*\[Rho]^2 - 13248*Ech^5*\[Rho]^2 + 
      5376*Ech^6*\[Rho]^2 - 120*\[Rho]^3 + 1200*Ech*\[Rho]^3 - 
      4800*Ech^2*\[Rho]^3 + 8000*Ech^3*\[Rho]^3 - 15680*Ech^4*\[Rho]^3 + 
      14336*Ech^5*\[Rho]^3 - 5376*Ech^6*\[Rho]^3 + 15*\[Rho]^4 - 
      150*Ech*\[Rho]^4 + 600*Ech^2*\[Rho]^4 - 1200*Ech^3*\[Rho]^4 + 
      1200*Ech^4*\[Rho]^4 - 480*Ech^5*\[Rho]^4 + 180*(-1 + 2*Ech)^5*\[Rho]^2*
       Log[1 - 2*Ech] - 180*(-1 + 2*Ech)^5*\[Rho]^2*Log[\[Rho]]))/
    (480*(-1 + 2*Ech)^5*mb^4) + 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(9 - 108*Ech + 540*Ech^2 - 
      1440*Ech^3 + 3200*Ech^4 - 12800*Ech^5 + 46080*Ech^6 - 81920*Ech^7 + 
      24320*Ech^8 + 138240*Ech^9 - 203776*Ech^10 + 90112*Ech^11 - 
      135*\[Rho] + 1620*Ech*\[Rho] - 8100*Ech^2*\[Rho] + 21600*Ech^3*\[Rho] - 
      39840*Ech^4*\[Rho] + 72192*Ech^5*\[Rho] - 98688*Ech^6*\[Rho] + 
      23040*Ech^7*\[Rho] + 106752*Ech^8*\[Rho] - 95232*Ech^9*\[Rho] + 
      15360*Ech^10*\[Rho] - 720*\[Rho]^2 + 9720*Ech*\[Rho]^2 - 
      55080*Ech^2*\[Rho]^2 + 168480*Ech^3*\[Rho]^2 - 295200*Ech^4*\[Rho]^2 + 
      304512*Ech^5*\[Rho]^2 - 220032*Ech^6*\[Rho]^2 + 152064*Ech^7*\[Rho]^2 - 
      62976*Ech^8*\[Rho]^2 + 720*\[Rho]^3 - 7560*Ech*\[Rho]^3 + 
      31320*Ech^2*\[Rho]^3 - 61920*Ech^3*\[Rho]^3 + 66400*Ech^4*\[Rho]^3 - 
      25216*Ech^5*\[Rho]^3 - 44928*Ech^6*\[Rho]^3 + 45568*Ech^7*\[Rho]^3 - 
      11776*Ech^8*\[Rho]^3 + 135*\[Rho]^4 - 1620*Ech*\[Rho]^4 + 
      8100*Ech^2*\[Rho]^4 - 21600*Ech^3*\[Rho]^4 + 21360*Ech^4*\[Rho]^4 - 
      39744*Ech^5*\[Rho]^4 + 32064*Ech^6*\[Rho]^4 - 10752*Ech^7*\[Rho]^4 - 
      9*\[Rho]^5 + 108*Ech*\[Rho]^5 - 540*Ech^2*\[Rho]^5 + 
      1440*Ech^3*\[Rho]^5 - 2160*Ech^4*\[Rho]^5 + 1728*Ech^5*\[Rho]^5 - 
      576*Ech^6*\[Rho]^5 + 540*(1 - 2*Ech)^6*\[Rho]^2*(1 + \[Rho])*
       Log[1 - 2*Ech] - 540*(1 - 2*Ech)^6*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]))/
    (960*(1 - 2*Ech)^6*mb^4) - ((1 + \[CapitalLambda]bh)^2*
     (35 - 350*Ech + 1400*Ech^2 - 1960*Ech^3 - 5720*Ech^4 + 32624*Ech^5 - 
      60464*Ech^6 + 24800*Ech^7 + 87040*Ech^8 - 158720*Ech^9 + 
      111872*Ech^10 - 31232*Ech^11 + 45*\[Rho] - 450*Ech*\[Rho] + 
      1800*Ech^2*\[Rho] - 12600*Ech^3*\[Rho] + 91800*Ech^4*\[Rho] - 
      344400*Ech^5*\[Rho] + 657600*Ech^6*\[Rho] - 614400*Ech^7*\[Rho] + 
      220800*Ech^8*\[Rho] - 19200*Ech^9*\[Rho] + 30720*Ech^10*\[Rho] + 
      750*\[Rho]^2 - 9300*Ech*\[Rho]^2 + 46200*Ech^2*\[Rho]^2 - 
      99600*Ech^3*\[Rho]^2 + 16800*Ech^4*\[Rho]^2 + 321600*Ech^5*\[Rho]^2 - 
      547200*Ech^6*\[Rho]^2 + 288000*Ech^7*\[Rho]^2 - 3000*\[Rho]^3 + 
      33000*Ech*\[Rho]^3 - 147000*Ech^2*\[Rho]^3 + 329200*Ech^3*\[Rho]^3 - 
      366400*Ech^4*\[Rho]^3 + 144640*Ech^5*\[Rho]^3 + 52480*Ech^6*\[Rho]^3 - 
      44800*Ech^7*\[Rho]^3 + 2560*Ech^8*\[Rho]^3 + 2925*\[Rho]^4 - 
      29250*Ech*\[Rho]^4 + 117000*Ech^2*\[Rho]^4 - 243000*Ech^3*\[Rho]^4 + 
      275400*Ech^4*\[Rho]^4 - 149520*Ech^5*\[Rho]^4 + 12720*Ech^6*\[Rho]^4 + 
      11040*Ech^7*\[Rho]^4 - 885*\[Rho]^5 + 8850*Ech*\[Rho]^5 - 
      35400*Ech^2*\[Rho]^5 + 75960*Ech^3*\[Rho]^5 - 83880*Ech^4*\[Rho]^5 + 
      43056*Ech^5*\[Rho]^5 - 6336*Ech^6*\[Rho]^5 + 130*\[Rho]^6 - 
      1300*Ech*\[Rho]^6 + 5200*Ech^2*\[Rho]^6 - 10400*Ech^3*\[Rho]^6 + 
      10400*Ech^4*\[Rho]^6 - 4160*Ech^5*\[Rho]^6 - 300*(-1 + 2*Ech)^5*
       \[Rho]^2*(-3 + 5*\[Rho])*Log[1 - 2*Ech] + 300*(-1 + 2*Ech)^5*\[Rho]^2*
       (-3 + 5*\[Rho])*Log[\[Rho]]))/(900*(-1 + 2*Ech)^5*mb^4) - 
   (\[CapitalLambda]bh^2*(5 - 70*Ech + 420*Ech^2 - 1400*Ech^3 + 2800*Ech^4 - 
      1216*Ech^5 - 24288*Ech^6 + 130624*Ech^7 - 307328*Ech^8 + 224000*Ech^9 + 
      512512*Ech^10 - 1383424*Ech^11 + 1288192*Ech^12 - 446464*Ech^13 - 
      120*\[Rho] + 1680*Ech*\[Rho] - 10080*Ech^2*\[Rho] + 
      33600*Ech^3*\[Rho] - 67200*Ech^4*\[Rho] + 53600*Ech^5*\[Rho] + 
      186560*Ech^6*\[Rho] - 804480*Ech^7*\[Rho] + 1258240*Ech^8*\[Rho] - 
      581120*Ech^9*\[Rho] - 629760*Ech^10*\[Rho] + 788480*Ech^11*\[Rho] - 
      225280*Ech^12*\[Rho] - 1875*\[Rho]^2 + 28050*Ech*\[Rho]^2 - 
      180900*Ech^2*\[Rho]^2 + 653400*Ech^3*\[Rho]^2 - 
      1432800*Ech^4*\[Rho]^2 + 1952640*Ech^5*\[Rho]^2 - 
      1636800*Ech^6*\[Rho]^2 + 635520*Ech^7*\[Rho]^2 + 
      564480*Ech^8*\[Rho]^2 - 1128960*Ech^9*\[Rho]^2 + 
      552960*Ech^10*\[Rho]^2 + 4800*Ech*\[Rho]^3 - 62400*Ech^2*\[Rho]^3 + 
      342400*Ech^3*\[Rho]^3 - 1020800*Ech^4*\[Rho]^3 + 
      1808320*Ech^5*\[Rho]^3 - 1995520*Ech^6*\[Rho]^3 + 
      1438720*Ech^7*\[Rho]^3 - 711680*Ech^8*\[Rho]^3 + 
      209920*Ech^9*\[Rho]^3 + 1875*\[Rho]^4 - 24450*Ech*\[Rho]^4 + 
      134100*Ech^2*\[Rho]^4 - 396600*Ech^3*\[Rho]^4 + 667200*Ech^4*\[Rho]^4 - 
      688160*Ech^5*\[Rho]^4 + 398560*Ech^6*\[Rho]^4 + 47040*Ech^7*\[Rho]^4 - 
      114560*Ech^8*\[Rho]^4 + 29440*Ech^9*\[Rho]^4 + 120*\[Rho]^5 - 
      1680*Ech*\[Rho]^5 + 10080*Ech^2*\[Rho]^5 - 33600*Ech^3*\[Rho]^5 + 
      67200*Ech^4*\[Rho]^5 - 44064*Ech^5*\[Rho]^5 + 76608*Ech^6*\[Rho]^5 - 
      54144*Ech^7*\[Rho]^5 + 16128*Ech^8*\[Rho]^5 - 5*\[Rho]^6 + 
      70*Ech*\[Rho]^6 - 420*Ech^2*\[Rho]^6 + 1400*Ech^3*\[Rho]^6 - 
      2800*Ech^4*\[Rho]^6 + 3360*Ech^5*\[Rho]^6 - 2240*Ech^6*\[Rho]^6 + 
      640*Ech^7*\[Rho]^6 - 300*(-1 + 2*Ech)^7*\[Rho]^2*
       (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] + 300*(-1 + 2*Ech)^7*
       \[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
    (1200*(-1 + 2*Ech)^7*mb^4) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(141 - 1410*Ech + 5640*Ech^2 - 
      11120*Ech^3 + 9760*Ech^4 - 128*Ech^5 + 2560*Ech^6 - 42240*Ech^7 + 
      98560*Ech^8 - 99840*Ech^9 + 38912*Ech^10 + 65*\[Rho] - 
      1130*Ech*\[Rho] + 6920*Ech^2*\[Rho] - 24400*Ech^3*\[Rho] + 
      57280*Ech^4*\[Rho] - 73600*Ech^5*\[Rho] + 1920*Ech^6*\[Rho] + 
      103680*Ech^7*\[Rho] - 72960*Ech^8*\[Rho] - 7680*Ech^9*\[Rho] + 
      1520*\[Rho]^2 - 17480*Ech*\[Rho]^2 + 81320*Ech^2*\[Rho]^2 - 
      193040*Ech^3*\[Rho]^2 + 257600*Ech^4*\[Rho]^2 - 233600*Ech^5*\[Rho]^2 + 
      195968*Ech^6*\[Rho]^2 - 119552*Ech^7*\[Rho]^2 + 23552*Ech^8*\[Rho]^2 - 
      2400*\[Rho]^3 + 23640*Ech*\[Rho]^3 - 92760*Ech^2*\[Rho]^3 + 
      192560*Ech^3*\[Rho]^3 - 230080*Ech^4*\[Rho]^3 + 151040*Ech^5*\[Rho]^3 - 
      43392*Ech^6*\[Rho]^3 + 4864*Ech^7*\[Rho]^3 + 835*\[Rho]^4 - 
      8350*Ech*\[Rho]^4 + 33400*Ech^2*\[Rho]^4 - 74640*Ech^3*\[Rho]^4 + 
      78480*Ech^4*\[Rho]^4 - 36576*Ech^5*\[Rho]^4 + 3456*Ech^6*\[Rho]^4 - 
      161*\[Rho]^5 + 1610*Ech*\[Rho]^5 - 6440*Ech^2*\[Rho]^5 + 
      12880*Ech^3*\[Rho]^5 - 12880*Ech^4*\[Rho]^5 + 5152*Ech^5*\[Rho]^5 + 
      60*(-1 + 2*Ech)^5*\[Rho]*(4 + 19*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(-1 + 2*Ech)^5*\[Rho]*(4 + 19*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
    (960*(-1 + 2*Ech)^5*mb^4) - (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
     (-1925 + 23100*Ech - 115500*Ech^2 + 308000*Ech^3 - 469440*Ech^4 + 
      456576*Ech^5 - 514176*Ech^6 + 718848*Ech^7 + 249600*Ech^8 - 
      3568640*Ech^9 + 6632448*Ech^10 - 5480448*Ech^11 + 1777664*Ech^12 - 
      13500*\[Rho] + 183600*Ech*\[Rho] - 1047600*Ech^2*\[Rho] + 
      3225600*Ech^3*\[Rho] - 5546400*Ech^4*\[Rho] + 4118400*Ech^5*\[Rho] + 
      2908800*Ech^6*\[Rho] - 9292800*Ech^7*\[Rho] + 6796800*Ech^8*\[Rho] + 
      460800*Ech^9*\[Rho] - 1996800*Ech^10*\[Rho] + 3825*\[Rho]^2 - 
      29700*Ech*\[Rho]^2 + 51300*Ech^2*\[Rho]^2 + 187200*Ech^3*\[Rho]^2 - 
      1152000*Ech^4*\[Rho]^2 + 2868480*Ech^5*\[Rho]^2 - 
      3317760*Ech^6*\[Rho]^2 - 552960*Ech^7*\[Rho]^2 + 
      5011200*Ech^8*\[Rho]^2 - 3087360*Ech^9*\[Rho]^2 - 
      230400*Ech^10*\[Rho]^2 - 10800*\[Rho]^3 + 182400*Ech*\[Rho]^3 - 
      1228800*Ech^2*\[Rho]^3 + 4332800*Ech^3*\[Rho]^3 - 
      8803200*Ech^4*\[Rho]^3 + 11041920*Ech^5*\[Rho]^3 - 
      9589760*Ech^6*\[Rho]^3 + 6266880*Ech^7*\[Rho]^3 - 
      2365440*Ech^8*\[Rho]^3 + 235520*Ech^9*\[Rho]^3 + 26325*\[Rho]^4 - 
      310500*Ech*\[Rho]^4 + 1520100*Ech^2*\[Rho]^4 - 3945600*Ech^3*\[Rho]^4 + 
      6169200*Ech^4*\[Rho]^4 - 6096960*Ech^5*\[Rho]^4 + 
      3384000*Ech^6*\[Rho]^4 - 744960*Ech^7*\[Rho]^4 - 4500*\[Rho]^5 + 
      54000*Ech*\[Rho]^5 - 270000*Ech^2*\[Rho]^5 + 720000*Ech^3*\[Rho]^5 - 
      1280160*Ech^4*\[Rho]^5 + 1085184*Ech^5*\[Rho]^5 - 
      434304*Ech^6*\[Rho]^5 + 41472*Ech^7*\[Rho]^5 + 575*\[Rho]^6 - 
      6900*Ech*\[Rho]^6 + 34500*Ech^2*\[Rho]^6 - 92000*Ech^3*\[Rho]^6 + 
      138000*Ech^4*\[Rho]^6 - 110400*Ech^5*\[Rho]^6 + 36800*Ech^6*\[Rho]^6 + 
      300*(1 - 2*Ech)^6*\[Rho]*(36 + 27*\[Rho] + 88*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 300*(1 - 2*Ech)^6*\[Rho]*(36 + 27*\[Rho] + 
        88*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))/(7200*(1 - 2*Ech)^6*mb^4)) + 
 m9*(((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (125 - 1370*Ech + 6080*Ech^2 - 13520*Ech^3 + 14960*Ech^4 - 8480*Ech^5 + 
      10880*Ech^6 - 20480*Ech^7 + 12800*Ech^8 - 240*\[Rho] + 
      2400*Ech*\[Rho] - 9600*Ech^2*\[Rho] + 19440*Ech^3*\[Rho] - 
      22560*Ech^4*\[Rho] + 21696*Ech^5*\[Rho] - 23424*Ech^6*\[Rho] + 
      13824*Ech^7*\[Rho] + 180*\[Rho]^2 - 1800*Ech*\[Rho]^2 + 
      7200*Ech^2*\[Rho]^2 - 15600*Ech^3*\[Rho]^2 + 19920*Ech^4*\[Rho]^2 - 
      14016*Ech^5*\[Rho]^2 + 4032*Ech^6*\[Rho]^2 - 80*\[Rho]^3 + 
      800*Ech*\[Rho]^3 - 3200*Ech^2*\[Rho]^3 + 7120*Ech^3*\[Rho]^3 - 
      7360*Ech^4*\[Rho]^3 + 3232*Ech^5*\[Rho]^3 - 192*Ech^6*\[Rho]^3 + 
      15*\[Rho]^4 - 150*Ech*\[Rho]^4 + 600*Ech^2*\[Rho]^4 - 
      1200*Ech^3*\[Rho]^4 + 1200*Ech^4*\[Rho]^4 - 480*Ech^5*\[Rho]^4 + 
      60*(-1 + 2*Ech)^5*Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^5*Log[\[Rho]]))/
    (90*(-1 + 2*Ech)^5*mb^4) - 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(-3 + 30*Ech - 120*Ech^2 + 
      360*Ech^3 - 1360*Ech^4 + 4080*Ech^5 - 6240*Ech^6 + 2560*Ech^7 + 
      3840*Ech^8 - 3840*Ech^9 + 512*Ech^10 + 45*\[Rho] - 450*Ech*\[Rho] + 
      1800*Ech^2*\[Rho] - 3920*Ech^3*\[Rho] + 5840*Ech^4*\[Rho] - 
      6560*Ech^5*\[Rho] + 2560*Ech^6*\[Rho] + 5120*Ech^7*\[Rho] - 
      5120*Ech^8*\[Rho] + 70*\[Rho]^2 - 940*Ech*\[Rho]^2 + 
      4960*Ech^2*\[Rho]^2 - 13120*Ech^3*\[Rho]^2 + 18160*Ech^4*\[Rho]^2 - 
      12160*Ech^5*\[Rho]^2 + 2944*Ech^6*\[Rho]^2 - 256*Ech^7*\[Rho]^2 + 
      256*Ech^8*\[Rho]^2 - 150*\[Rho]^3 + 1500*Ech*\[Rho]^3 - 
      6000*Ech^2*\[Rho]^3 + 12480*Ech^3*\[Rho]^3 - 14000*Ech^4*\[Rho]^3 + 
      7200*Ech^5*\[Rho]^3 - 576*Ech^6*\[Rho]^3 - 128*Ech^7*\[Rho]^3 + 
      45*\[Rho]^4 - 450*Ech*\[Rho]^4 + 1800*Ech^2*\[Rho]^4 - 
      3880*Ech^3*\[Rho]^4 + 4240*Ech^4*\[Rho]^4 - 2128*Ech^5*\[Rho]^4 + 
      288*Ech^6*\[Rho]^4 - 7*\[Rho]^5 + 70*Ech*\[Rho]^5 - 
      280*Ech^2*\[Rho]^5 + 560*Ech^3*\[Rho]^5 - 560*Ech^4*\[Rho]^5 + 
      224*Ech^5*\[Rho]^5 + 120*(-1 + 2*Ech)^5*\[Rho]^2*Log[1 - 2*Ech] - 
      120*(-1 + 2*Ech)^5*\[Rho]^2*Log[\[Rho]]))/(30*(-1 + 2*Ech)^5*mb^4) + 
   ((1 + \[CapitalLambda]bh)^2*(-5 + 50*Ech - 200*Ech^2 + 840*Ech^3 - 
      5520*Ech^4 + 25104*Ech^5 - 65344*Ech^6 + 97600*Ech^7 - 79360*Ech^8 + 
      26880*Ech^9 + 3072*Ech^10 - 3072*Ech^11 + 30*\[Rho] - 300*Ech*\[Rho] + 
      1200*Ech^2*\[Rho] - 4200*Ech^3*\[Rho] + 20000*Ech^4*\[Rho] - 
      69040*Ech^5*\[Rho] + 128800*Ech^6*\[Rho] - 115200*Ech^7*\[Rho] + 
      32000*Ech^8*\[Rho] + 6400*Ech^9*\[Rho] + 2560*Ech^10*\[Rho] - 
      1000*\[Rho]^2 + 10600*Ech*\[Rho]^2 - 45400*Ech^2*\[Rho]^2 + 
      100800*Ech^3*\[Rho]^2 - 127200*Ech^4*\[Rho]^2 + 105600*Ech^5*\[Rho]^2 - 
      80000*Ech^6*\[Rho]^2 + 51200*Ech^7*\[Rho]^2 - 12800*Ech^8*\[Rho]^2 + 
      300*\[Rho]^3 - 600*Ech*\[Rho]^3 - 9600*Ech^2*\[Rho]^3 + 
      51600*Ech^3*\[Rho]^3 - 100800*Ech^4*\[Rho]^3 + 75840*Ech^5*\[Rho]^3 + 
      4480*Ech^6*\[Rho]^3 - 25600*Ech^7*\[Rho]^3 + 2560*Ech^8*\[Rho]^3 + 
      825*\[Rho]^4 - 8250*Ech*\[Rho]^4 + 33000*Ech^2*\[Rho]^4 - 
      67800*Ech^3*\[Rho]^4 + 73600*Ech^4*\[Rho]^4 - 35120*Ech^5*\[Rho]^4 + 
      320*Ech^6*\[Rho]^4 + 2240*Ech^7*\[Rho]^4 - 170*\[Rho]^5 + 
      1700*Ech*\[Rho]^5 - 6800*Ech^2*\[Rho]^5 + 14360*Ech^3*\[Rho]^5 - 
      15680*Ech^4*\[Rho]^5 + 7856*Ech^5*\[Rho]^5 - 1056*Ech^6*\[Rho]^5 + 
      20*\[Rho]^6 - 200*Ech*\[Rho]^6 + 800*Ech^2*\[Rho]^6 - 
      1600*Ech^3*\[Rho]^6 + 1600*Ech^4*\[Rho]^6 - 640*Ech^5*\[Rho]^6 - 
      300*(-1 + 2*Ech)^5*\[Rho]^2*(1 + 4*\[Rho])*Log[1 - 2*Ech] + 
      300*(-1 + 2*Ech)^5*\[Rho]^2*(1 + 4*\[Rho])*Log[\[Rho]]))/
    (150*(-1 + 2*Ech)^5*mb^4) + 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(39 - 468*Ech + 2340*Ech^2 - 
      6240*Ech^3 + 8160*Ech^4 + 2976*Ech^5 - 29952*Ech^6 + 32640*Ech^7 + 
      34560*Ech^8 - 99840*Ech^9 + 64512*Ech^10 - 6144*Ech^11 + 905*\[Rho] - 
      11700*Ech*\[Rho] + 63540*Ech^2*\[Rho] - 186240*Ech^3*\[Rho] + 
      314640*Ech^4*\[Rho] - 298176*Ech^5*\[Rho] + 118464*Ech^6*\[Rho] + 
      69120*Ech^7*\[Rho] - 139776*Ech^8*\[Rho] + 75776*Ech^9*\[Rho] - 
      540*\[Rho]^2 + 4680*Ech*\[Rho]^2 - 12600*Ech^2*\[Rho]^2 - 
      2400*Ech^3*\[Rho]^2 + 78960*Ech^4*\[Rho]^2 - 171456*Ech^5*\[Rho]^2 + 
      172416*Ech^6*\[Rho]^2 - 91392*Ech^7*\[Rho]^2 + 23808*Ech^8*\[Rho]^2 - 
      480*\[Rho]^3 + 5760*Ech*\[Rho]^3 - 28800*Ech^2*\[Rho]^3 + 
      76800*Ech^3*\[Rho]^3 - 122160*Ech^4*\[Rho]^3 + 116928*Ech^5*\[Rho]^3 - 
      55296*Ech^6*\[Rho]^3 + 5376*Ech^7*\[Rho]^3 + 768*Ech^8*\[Rho]^3 + 
      85*\[Rho]^4 - 1020*Ech*\[Rho]^4 + 5100*Ech^2*\[Rho]^4 - 
      13600*Ech^3*\[Rho]^4 + 23520*Ech^4*\[Rho]^4 - 19488*Ech^5*\[Rho]^4 + 
      7168*Ech^6*\[Rho]^4 - 384*Ech^7*\[Rho]^4 - 9*\[Rho]^5 + 
      108*Ech*\[Rho]^5 - 540*Ech^2*\[Rho]^5 + 1440*Ech^3*\[Rho]^5 - 
      2160*Ech^4*\[Rho]^5 + 1728*Ech^5*\[Rho]^5 - 576*Ech^6*\[Rho]^5 - 
      60*(1 - 2*Ech)^6*\[Rho]*(7 + 15*\[Rho])*Log[1 - 2*Ech] + 
      60*(1 - 2*Ech)^6*\[Rho]*(7 + 15*\[Rho])*Log[\[Rho]]))/
    (180*(1 - 2*Ech)^6*mb^4) + (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
     (-125 + 1500*Ech - 7500*Ech^2 + 20000*Ech^3 - 35040*Ech^4 + 
      84096*Ech^5 - 304896*Ech^6 + 772608*Ech^7 - 1094400*Ech^8 + 
      732160*Ech^9 - 33792*Ech^10 - 196608*Ech^11 + 57344*Ech^12 - 
      4875*\[Rho] + 62100*Ech*\[Rho] - 332100*Ech^2*\[Rho] + 
      957600*Ech^3*\[Rho] - 1562400*Ech^4*\[Rho] + 1267200*Ech^5*\[Rho] + 
      28800*Ech^6*\[Rho] - 1036800*Ech^7*\[Rho] + 748800*Ech^8*\[Rho] + 
      76800*Ech^9*\[Rho] - 230400*Ech^10*\[Rho] - 8250*\[Rho]^2 + 
      118800*Ech*\[Rho]^2 - 712800*Ech^2*\[Rho]^2 + 2296800*Ech^3*\[Rho]^2 - 
      4248000*Ech^4*\[Rho]^2 + 4409280*Ech^5*\[Rho]^2 - 
      2223360*Ech^6*\[Rho]^2 + 253440*Ech^7*\[Rho]^2 + 
      115200*Ech^8*\[Rho]^2 - 15360*Ech^9*\[Rho]^2 + 10200*\[Rho]^3 - 
      103800*Ech*\[Rho]^3 + 407400*Ech^2*\[Rho]^3 - 714400*Ech^3*\[Rho]^3 + 
      302400*Ech^4*\[Rho]^3 + 784320*Ech^5*\[Rho]^3 - 
      1112960*Ech^6*\[Rho]^3 + 353280*Ech^7*\[Rho]^3 + 92160*Ech^8*\[Rho]^3 + 
      5120*Ech^9*\[Rho]^3 + 3525*\[Rho]^4 - 42300*Ech*\[Rho]^4 + 
      211500*Ech^2*\[Rho]^4 - 564000*Ech^3*\[Rho]^4 + 882000*Ech^4*\[Rho]^4 - 
      812160*Ech^5*\[Rho]^4 + 369600*Ech^6*\[Rho]^4 - 34560*Ech^7*\[Rho]^4 - 
      525*\[Rho]^5 + 6300*Ech*\[Rho]^5 - 31500*Ech^2*\[Rho]^5 + 
      84000*Ech^3*\[Rho]^5 - 138960*Ech^4*\[Rho]^5 + 123264*Ech^5*\[Rho]^5 - 
      53184*Ech^6*\[Rho]^5 + 6912*Ech^7*\[Rho]^5 + 50*\[Rho]^6 - 
      600*Ech*\[Rho]^6 + 3000*Ech^2*\[Rho]^6 - 8000*Ech^3*\[Rho]^6 + 
      12000*Ech^4*\[Rho]^6 - 9600*Ech^5*\[Rho]^6 + 3200*Ech^6*\[Rho]^6 + 
      300*(1 - 2*Ech)^6*\[Rho]*(6 + 33*\[Rho] + 31*\[Rho]^2)*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^6*\[Rho]*(6 + 33*\[Rho] + 31*\[Rho]^2)*Log[\[Rho]]))/
    (450*(1 - 2*Ech)^6*mb^4) + 
   (\[CapitalLambda]bh^2*(-1255 + 18170*Ech - 113220*Ech^2 + 394200*Ech^3 - 
      830400*Ech^4 + 1070064*Ech^5 - 849088*Ech^6 + 596864*Ech^7 - 
      795648*Ech^8 + 883200*Ech^9 - 196608*Ech^10 - 528384*Ech^11 + 
      438272*Ech^12 - 77824*Ech^13 - 9035*\[Rho] + 136690*Ech*\[Rho] - 
      891540*Ech^2*\[Rho] + 3257400*Ech^3*\[Rho] - 7228800*Ech^4*\[Rho] + 
      9798960*Ech^5*\[Rho] - 7531680*Ech^6*\[Rho] + 2362560*Ech^7*\[Rho] + 
      397440*Ech^8*\[Rho] + 167680*Ech^9*\[Rho] - 965120*Ech^10*\[Rho] + 
      568320*Ech^11*\[Rho] - 30720*Ech^12*\[Rho] - 2150*\[Rho]^2 + 
      56500*Ech*\[Rho]^2 - 523800*Ech^2*\[Rho]^2 + 2485200*Ech^3*\[Rho]^2 - 
      6818400*Ech^4*\[Rho]^2 + 11137440*Ech^5*\[Rho]^2 - 
      10339200*Ech^6*\[Rho]^2 + 4389120*Ech^7*\[Rho]^2 + 
      238080*Ech^8*\[Rho]^2 - 796160*Ech^9*\[Rho]^2 + 
      194560*Ech^10*\[Rho]^2 + 11100*\[Rho]^3 - 142200*Ech*\[Rho]^3 + 
      760800*Ech^2*\[Rho]^3 - 2166400*Ech^3*\[Rho]^3 + 
      3408800*Ech^4*\[Rho]^3 - 2563680*Ech^5*\[Rho]^3 - 
      13120*Ech^6*\[Rho]^3 + 1301120*Ech^7*\[Rho]^3 - 564480*Ech^8*\[Rho]^3 - 
      46080*Ech^9*\[Rho]^3 + 1475*\[Rho]^4 - 20650*Ech*\[Rho]^4 + 
      123900*Ech^2*\[Rho]^4 - 413000*Ech^3*\[Rho]^4 + 826000*Ech^4*\[Rho]^4 - 
      1043760*Ech^5*\[Rho]^4 + 824960*Ech^6*\[Rho]^4 - 
      309760*Ech^7*\[Rho]^4 + 3840*Ech^8*\[Rho]^4 + 3840*Ech^9*\[Rho]^4 - 
      145*\[Rho]^5 + 2030*Ech*\[Rho]^5 - 12180*Ech^2*\[Rho]^5 + 
      40600*Ech^3*\[Rho]^5 - 81200*Ech^4*\[Rho]^5 + 114576*Ech^5*\[Rho]^5 - 
      79072*Ech^6*\[Rho]^5 + 24896*Ech^7*\[Rho]^5 - 1152*Ech^8*\[Rho]^5 + 
      10*\[Rho]^6 - 140*Ech*\[Rho]^6 + 840*Ech^2*\[Rho]^6 - 
      2800*Ech^3*\[Rho]^6 + 5600*Ech^4*\[Rho]^6 - 6720*Ech^5*\[Rho]^6 + 
      4480*Ech^6*\[Rho]^6 - 1280*Ech^7*\[Rho]^6 - 300*(-1 + 2*Ech)^7*
       (1 + 17*\[Rho] + 44*\[Rho]^2 + 22*\[Rho]^3)*Log[1 - 2*Ech] + 
      300*(-1 + 2*Ech)^7*(1 + 17*\[Rho] + 44*\[Rho]^2 + 22*\[Rho]^3)*
       Log[\[Rho]]))/(450*(-1 + 2*Ech)^7*mb^4)) + 
 m4*(-1/90*((1 + \[CapitalLambda]bh)^2*(-8 + 80*Ech - 320*Ech^2 + 720*Ech^3 - 
       1520*Ech^4 + 4096*Ech^5 - 7872*Ech^6 + 5120*Ech^7 + 8960*Ech^8 - 
       20480*Ech^9 + 15360*Ech^10 - 4096*Ech^11 + 243*\[Rho] - 
       2430*Ech*\[Rho] + 9720*Ech^2*\[Rho] - 20000*Ech^3*\[Rho] + 
       25280*Ech^4*\[Rho] - 32672*Ech^5*\[Rho] + 55360*Ech^6*\[Rho] - 
       67840*Ech^7*\[Rho] + 44800*Ech^8*\[Rho] - 15360*Ech^9*\[Rho] + 
       3072*Ech^10*\[Rho] + 1260*\[Rho]^2 - 14760*Ech*\[Rho]^2 + 
       69840*Ech^2*\[Rho]^2 - 168480*Ech^3*\[Rho]^2 + 209280*Ech^4*\[Rho]^2 - 
       101760*Ech^5*\[Rho]^2 - 34560*Ech^6*\[Rho]^2 + 53760*Ech^7*\[Rho]^2 - 
       15360*Ech^8*\[Rho]^2 - 1860*\[Rho]^3 + 17760*Ech*\[Rho]^3 - 
       66840*Ech^2*\[Rho]^3 + 125040*Ech^3*\[Rho]^3 - 118240*Ech^4*\[Rho]^3 + 
       44480*Ech^5*\[Rho]^3 + 11520*Ech^6*\[Rho]^3 - 17920*Ech^7*\[Rho]^3 + 
       5120*Ech^8*\[Rho]^3 + 540*\[Rho]^4 - 5400*Ech*\[Rho]^4 + 
       21600*Ech^2*\[Rho]^4 - 46480*Ech^3*\[Rho]^4 + 56560*Ech^4*\[Rho]^4 - 
       33280*Ech^5*\[Rho]^4 + 2880*Ech^6*\[Rho]^4 + 3840*Ech^7*\[Rho]^4 - 
       207*\[Rho]^5 + 2070*Ech*\[Rho]^5 - 8280*Ech^2*\[Rho]^5 + 
       17760*Ech^3*\[Rho]^5 - 19920*Ech^4*\[Rho]^5 + 10560*Ech^5*\[Rho]^5 - 
       1728*Ech^6*\[Rho]^5 + 32*\[Rho]^6 - 320*Ech*\[Rho]^6 + 
       1280*Ech^2*\[Rho]^6 - 2560*Ech^3*\[Rho]^6 + 2560*Ech^4*\[Rho]^6 - 
       1024*Ech^5*\[Rho]^6 + 60*(-1 + 2*Ech)^5*\[Rho]^2*(18 + 7*\[Rho])*
        Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^5*\[Rho]^2*(18 + 7*\[Rho])*
        Log[\[Rho]]))/((-1 + 2*Ech)^5*mb^4) + 
   ((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (67 - 766*Ech + 3544*Ech^2 - 8432*Ech^3 + 10848*Ech^4 - 7616*Ech^5 + 
      3968*Ech^6 - 2816*Ech^7 + 768*Ech^8 + 512*Ech^9 - 56*\[Rho] + 
      560*Ech*\[Rho] - 2240*Ech^2*\[Rho] + 4416*Ech^3*\[Rho] - 
      4608*Ech^4*\[Rho] + 3584*Ech^5*\[Rho] - 3584*Ech^6*\[Rho] + 
      2048*Ech^7*\[Rho] - 48*\[Rho]^2 + 456*Ech*\[Rho]^2 - 
      1704*Ech^2*\[Rho]^2 + 3920*Ech^3*\[Rho]^2 - 5408*Ech^4*\[Rho]^2 + 
      3392*Ech^5*\[Rho]^2 - 768*Ech^6*\[Rho]^2 + 56*\[Rho]^3 - 
      560*Ech*\[Rho]^3 + 2240*Ech^2*\[Rho]^3 - 5184*Ech^3*\[Rho]^3 + 
      6080*Ech^4*\[Rho]^3 - 3584*Ech^5*\[Rho]^3 + 768*Ech^6*\[Rho]^3 - 
      19*\[Rho]^4 + 190*Ech*\[Rho]^4 - 760*Ech^2*\[Rho]^4 + 
      1520*Ech^3*\[Rho]^4 - 1520*Ech^4*\[Rho]^4 + 608*Ech^5*\[Rho]^4 + 
      12*(-1 + 2*Ech)^5*(4 + \[Rho]^2)*Log[1 - 2*Ech] - 
      12*(-1 + 2*Ech)^5*(4 + \[Rho]^2)*Log[\[Rho]]))/
    (24*(-1 + 2*Ech)^5*mb^4) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(45 - 450*Ech + 1800*Ech^2 - 
      3504*Ech^3 + 2464*Ech^4 + 3968*Ech^5 - 12800*Ech^6 + 14080*Ech^7 - 
      1792*Ech^8 - 9728*Ech^9 + 6144*Ech^10 - 1127*\[Rho] + 
      12038*Ech*\[Rho] - 51992*Ech^2*\[Rho] + 114416*Ech^3*\[Rho] - 
      129920*Ech^4*\[Rho] + 59648*Ech^5*\[Rho] + 15232*Ech^6*\[Rho] - 
      29440*Ech^7*\[Rho] + 14080*Ech^8*\[Rho] - 1536*Ech^9*\[Rho] + 
      1680*\[Rho]^2 - 16008*Ech*\[Rho]^2 + 60072*Ech^2*\[Rho]^2 - 
      114192*Ech^3*\[Rho]^2 + 118272*Ech^4*\[Rho]^2 - 66048*Ech^5*\[Rho]^2 + 
      13440*Ech^6*\[Rho]^2 + 6912*Ech^7*\[Rho]^2 - 3072*Ech^8*\[Rho]^2 - 
      1008*\[Rho]^3 + 10008*Ech*\[Rho]^3 - 39672*Ech^2*\[Rho]^3 + 
      86640*Ech^3*\[Rho]^3 - 110080*Ech^4*\[Rho]^3 + 71296*Ech^5*\[Rho]^3 - 
      14464*Ech^6*\[Rho]^3 - 3840*Ech^7*\[Rho]^3 + 515*\[Rho]^4 - 
      5150*Ech*\[Rho]^4 + 20600*Ech^2*\[Rho]^4 - 45136*Ech^3*\[Rho]^4 + 
      51280*Ech^4*\[Rho]^4 - 28000*Ech^5*\[Rho]^4 + 4992*Ech^6*\[Rho]^4 - 
      105*\[Rho]^5 + 1050*Ech*\[Rho]^5 - 4200*Ech^2*\[Rho]^5 + 
      8400*Ech^3*\[Rho]^5 - 8400*Ech^4*\[Rho]^5 + 3360*Ech^5*\[Rho]^5 + 
      12*(-1 + 2*Ech)^5*\[Rho]*(-32 - 33*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ech] - 12*(-1 + 2*Ech)^5*\[Rho]*(-32 - 33*\[Rho] + 
        3*\[Rho]^2)*Log[\[Rho]]))/(144*(-1 + 2*Ech)^5*mb^4) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(-15 + 180*Ech - 900*Ech^2 + 
      2400*Ech^3 - 5440*Ech^4 + 24960*Ech^5 - 109696*Ech^6 + 274432*Ech^7 - 
      341760*Ech^8 + 87040*Ech^9 + 281600*Ech^10 - 319488*Ech^11 + 
      106496*Ech^12 + 11500*\[Rho] - 144720*Ech*\[Rho] + 
      763920*Ech^2*\[Rho] - 2171520*Ech^3*\[Rho] + 3526240*Ech^4*\[Rho] - 
      3154560*Ech^5*\[Rho] + 1357440*Ech^6*\[Rho] - 394240*Ech^7*\[Rho] + 
      560640*Ech^8*\[Rho] - 481280*Ech^9*\[Rho] + 133120*Ech^10*\[Rho] + 
      7555*\[Rho]^2 - 130860*Ech*\[Rho]^2 + 895500*Ech^2*\[Rho]^2 - 
      3192000*Ech^3*\[Rho]^2 + 6435840*Ech^4*\[Rho]^2 - 
      7322880*Ech^5*\[Rho]^2 + 4320000*Ech^6*\[Rho]^2 - 
      1044480*Ech^7*\[Rho]^2 + 72960*Ech^8*\[Rho]^2 - 5120*Ech^9*\[Rho]^2 - 
      15360*Ech^10*\[Rho]^2 - 21440*\[Rho]^3 + 246240*Ech*\[Rho]^3 - 
      1164960*Ech^2*\[Rho]^3 + 2885760*Ech^3*\[Rho]^3 - 
      3989120*Ech^4*\[Rho]^3 + 3135360*Ech^5*\[Rho]^3 - 
      1533440*Ech^6*\[Rho]^3 + 609280*Ech^7*\[Rho]^3 - 
      153600*Ech^8*\[Rho]^3 - 10240*Ech^9*\[Rho]^3 + 3215*\[Rho]^4 - 
      38220*Ech*\[Rho]^4 + 188940*Ech^2*\[Rho]^4 - 496640*Ech^3*\[Rho]^4 + 
      823760*Ech^4*\[Rho]^4 - 914880*Ech^5*\[Rho]^4 + 587840*Ech^6*\[Rho]^4 - 
      171520*Ech^7*\[Rho]^4 - 940*\[Rho]^5 + 11280*Ech*\[Rho]^5 - 
      56400*Ech^2*\[Rho]^5 + 150400*Ech^3*\[Rho]^5 - 254880*Ech^4*\[Rho]^5 + 
      238080*Ech^5*\[Rho]^5 - 114304*Ech^6*\[Rho]^5 + 19968*Ech^7*\[Rho]^5 + 
      125*\[Rho]^6 - 1500*Ech*\[Rho]^6 + 7500*Ech^2*\[Rho]^6 - 
      20000*Ech^3*\[Rho]^6 + 30000*Ech^4*\[Rho]^6 - 24000*Ech^5*\[Rho]^6 + 
      8000*Ech^6*\[Rho]^6 + 60*(1 - 2*Ech)^6*\[Rho]*(-56 - 335*\[Rho] - 
        92*\[Rho]^2 + 3*\[Rho]^3)*Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*\[Rho]*
       (-56 - 335*\[Rho] - 92*\[Rho]^2 + 3*\[Rho]^3)*Log[\[Rho]]))/
    (360*(1 - 2*Ech)^6*mb^4) + 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(-3411 + 43812*Ech - 
      236340*Ech^2 + 687840*Ech^3 - 1142400*Ech^4 + 1008384*Ech^5 - 
      242688*Ech^6 - 414720*Ech^7 + 510720*Ech^8 - 230400*Ech^9 - 
      52224*Ech^10 + 73728*Ech^11 + 9125*\[Rho] - 109980*Ech*\[Rho] + 
      552780*Ech^2*\[Rho] - 1483680*Ech^3*\[Rho] + 2245920*Ech^4*\[Rho] - 
      1800960*Ech^5*\[Rho] + 462720*Ech^6*\[Rho] + 422400*Ech^7*\[Rho] - 
      464640*Ech^8*\[Rho] + 158720*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] - 
      7200*\[Rho]^2 + 80280*Ech*\[Rho]^2 - 364680*Ech^2*\[Rho]^2 + 
      850080*Ech^3*\[Rho]^2 - 1087200*Ech^4*\[Rho]^2 + 
      796800*Ech^5*\[Rho]^2 - 355200*Ech^6*\[Rho]^2 + 69120*Ech^7*\[Rho]^2 + 
      7680*Ech^8*\[Rho]^2 + 2160*\[Rho]^3 - 24840*Ech*\[Rho]^3 + 
      117720*Ech^2*\[Rho]^3 - 292320*Ech^3*\[Rho]^3 + 487200*Ech^4*\[Rho]^3 - 
      570240*Ech^5*\[Rho]^3 + 359040*Ech^6*\[Rho]^3 - 115200*Ech^7*\[Rho]^3 + 
      7680*Ech^8*\[Rho]^3 - 845*\[Rho]^4 + 10140*Ech*\[Rho]^4 - 
      50700*Ech^2*\[Rho]^4 + 135200*Ech^3*\[Rho]^4 - 243600*Ech^4*\[Rho]^4 + 
      231360*Ech^5*\[Rho]^4 - 117440*Ech^6*\[Rho]^4 + 23040*Ech^7*\[Rho]^4 + 
      171*\[Rho]^5 - 2052*Ech*\[Rho]^5 + 10260*Ech^2*\[Rho]^5 - 
      27360*Ech^3*\[Rho]^5 + 41040*Ech^4*\[Rho]^5 - 32832*Ech^5*\[Rho]^5 + 
      10944*Ech^6*\[Rho]^5 + 60*(1 - 2*Ech)^6*(24 - 4*\[Rho] - 51*\[Rho]^2 + 
        9*\[Rho]^3)*Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*
       (24 - 4*\[Rho] - 51*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))/
    (720*(1 - 2*Ech)^6*mb^4) + 
   (\[CapitalLambda]bh^2*(1073 - 15742*Ech + 99492*Ech^2 - 351800*Ech^3 + 
      754000*Ech^4 - 987648*Ech^5 + 764064*Ech^6 - 388800*Ech^7 + 
      359808*Ech^8 - 497920*Ech^9 + 326144*Ech^10 + 46080*Ech^11 - 
      186368*Ech^12 + 77824*Ech^13 - 4966*\[Rho] + 69764*Ech*\[Rho] - 
      420264*Ech^2*\[Rho] + 1407600*Ech^3*\[Rho] - 2832000*Ech^4*\[Rho] + 
      3426144*Ech^5*\[Rho] - 2331456*Ech^6*\[Rho] + 817536*Ech^7*\[Rho] - 
      433920*Ech^8*\[Rho] + 642560*Ech^9*\[Rho] - 431104*Ech^10*\[Rho] + 
      55296*Ech^11*\[Rho] + 36864*Ech^12*\[Rho] - 3085*\[Rho]^2 + 
      58190*Ech*\[Rho]^2 - 454140*Ech^2*\[Rho]^2 + 1933800*Ech^3*\[Rho]^2 - 
      4917600*Ech^4*\[Rho]^2 + 7612800*Ech^5*\[Rho]^2 - 
      6932160*Ech^6*\[Rho]^2 + 3300480*Ech^7*\[Rho]^2 - 
      526080*Ech^8*\[Rho]^2 - 94720*Ech^9*\[Rho]^2 + 20480*Ech^10*\[Rho]^2 + 
      7640*\[Rho]^3 - 102640*Ech*\[Rho]^3 + 585600*Ech^2*\[Rho]^3 - 
      1831040*Ech^3*\[Rho]^3 + 3359680*Ech^4*\[Rho]^3 - 
      3625920*Ech^5*\[Rho]^3 + 2263040*Ech^6*\[Rho]^3 - 
      862720*Ech^7*\[Rho]^3 + 261120*Ech^8*\[Rho]^3 - 76800*Ech^9*\[Rho]^3 - 
      785*\[Rho]^4 + 10630*Ech*\[Rho]^4 - 61260*Ech^2*\[Rho]^4 + 
      194120*Ech^3*\[Rho]^4 - 363040*Ech^4*\[Rho]^4 + 464160*Ech^5*\[Rho]^4 - 
      440480*Ech^6*\[Rho]^4 + 237760*Ech^7*\[Rho]^4 - 71040*Ech^8*\[Rho]^4 + 
      3840*Ech^9*\[Rho]^4 + 142*\[Rho]^5 - 1988*Ech*\[Rho]^5 + 
      11928*Ech^2*\[Rho]^5 - 39760*Ech^3*\[Rho]^5 + 79520*Ech^4*\[Rho]^5 - 
      116448*Ech^5*\[Rho]^5 + 91840*Ech^6*\[Rho]^5 - 40064*Ech^7*\[Rho]^5 + 
      6912*Ech^8*\[Rho]^5 - 19*\[Rho]^6 + 266*Ech*\[Rho]^6 - 
      1596*Ech^2*\[Rho]^6 + 5320*Ech^3*\[Rho]^6 - 10640*Ech^4*\[Rho]^6 + 
      12768*Ech^5*\[Rho]^6 - 8512*Ech^6*\[Rho]^6 + 2432*Ech^7*\[Rho]^6 + 
      60*(-1 + 2*Ech)^7*(6 - 2*\[Rho] - 125*\[Rho]^2 - 36*\[Rho]^3 + 
        3*\[Rho]^4)*Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*
       (6 - 2*\[Rho] - 125*\[Rho]^2 - 36*\[Rho]^3 + 3*\[Rho]^4)*Log[\[Rho]]))/
    (180*(-1 + 2*Ech)^7*mb^4)) + 
 r17*(((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (-385 + 5100*Ech - 28380*Ech^2 + 84640*Ech^3 - 136640*Ech^4 + 
      75904*Ech^5 + 139008*Ech^6 - 331264*Ech^7 + 285952*Ech^8 - 
      91136*Ech^9 - 5120*Ech^10 + 920*\[Rho] - 11040*Ech*\[Rho] + 
      55200*Ech^2*\[Rho] - 154240*Ech^3*\[Rho] + 268160*Ech^4*\[Rho] - 
      291328*Ech^5*\[Rho] + 170496*Ech^6*\[Rho] - 22528*Ech^7*\[Rho] - 
      16384*Ech^8*\[Rho] - 600*\[Rho]^2 + 7560*Ech*\[Rho]^2 - 
      39960*Ech^2*\[Rho]^2 + 119520*Ech^3*\[Rho]^2 - 216000*Ech^4*\[Rho]^2 + 
      232704*Ech^5*\[Rho]^2 - 140160*Ech^6*\[Rho]^2 + 36864*Ech^7*\[Rho]^2 - 
      440*\[Rho]^3 + 5280*Ech*\[Rho]^3 - 26400*Ech^2*\[Rho]^3 + 
      86400*Ech^3*\[Rho]^3 - 187840*Ech^4*\[Rho]^3 + 240384*Ech^5*\[Rho]^3 - 
      169728*Ech^6*\[Rho]^3 + 51200*Ech^7*\[Rho]^3 + 505*\[Rho]^4 - 
      6060*Ech*\[Rho]^4 + 30300*Ech^2*\[Rho]^4 - 80800*Ech^3*\[Rho]^4 + 
      121200*Ech^4*\[Rho]^4 - 96960*Ech^5*\[Rho]^4 + 32320*Ech^6*\[Rho]^4 + 
      60*(1 - 2*Ech)^6*(4 + 3*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^6*(4 + 3*\[Rho]^2)*Log[\[Rho]]))/
    (120*(1 - 2*Ech)^6*mb^5) + ((1 + \[CapitalLambda]bh)^2*
     (695 - 8340*Ech + 41700*Ech^2 - 101840*Ech^3 + 39360*Ech^4 + 
      601632*Ech^5 - 2262144*Ech^6 + 4156800*Ech^7 - 3997440*Ech^8 + 
      1180160*Ech^9 + 1176576*Ech^10 - 1001472*Ech^11 + 163840*Ech^12 + 
      19095*\[Rho] - 243540*Ech*\[Rho] + 1304100*Ech^2*\[Rho] - 
      3769200*Ech^3*\[Rho] + 6304800*Ech^4*\[Rho] - 6287520*Ech^5*\[Rho] + 
      4688640*Ech^6*\[Rho] - 5001600*Ech^7*\[Rho] + 5548800*Ech^8*\[Rho] - 
      3187200*Ech^9*\[Rho] + 629760*Ech^10*\[Rho] - 30720*Ech^11*\[Rho] - 
      12000*\[Rho]^2 + 102600*Ech*\[Rho]^2 - 264600*Ech^2*\[Rho]^2 - 
      110400*Ech^3*\[Rho]^2 + 1692000*Ech^4*\[Rho]^2 - 
      2689920*Ech^5*\[Rho]^2 + 332160*Ech^6*\[Rho]^2 + 
      2949120*Ech^7*\[Rho]^2 - 2741760*Ech^8*\[Rho]^2 + 
      737280*Ech^9*\[Rho]^2 - 3600*\[Rho]^3 + 35400*Ech*\[Rho]^3 - 
      130200*Ech^2*\[Rho]^3 + 54400*Ech^3*\[Rho]^3 + 1116000*Ech^4*\[Rho]^3 - 
      3909120*Ech^5*\[Rho]^3 + 6250880*Ech^6*\[Rho]^3 - 
      5468160*Ech^7*\[Rho]^3 + 2603520*Ech^8*\[Rho]^3 - 
      542720*Ech^9*\[Rho]^3 - 3975*\[Rho]^4 + 47700*Ech*\[Rho]^4 - 
      238500*Ech^2*\[Rho]^4 + 726000*Ech^3*\[Rho]^4 - 
      1513200*Ech^4*\[Rho]^4 + 2169120*Ech^5*\[Rho]^4 - 
      2051520*Ech^6*\[Rho]^4 + 1150080*Ech^7*\[Rho]^4 - 
      291840*Ech^8*\[Rho]^4 - 1095*\[Rho]^5 + 13140*Ech*\[Rho]^5 - 
      65700*Ech^2*\[Rho]^5 + 204240*Ech^3*\[Rho]^5 - 426960*Ech^4*\[Rho]^5 + 
      533088*Ech^5*\[Rho]^5 - 369216*Ech^6*\[Rho]^5 + 109440*Ech^7*\[Rho]^5 + 
      880*\[Rho]^6 - 10560*Ech*\[Rho]^6 + 52800*Ech^2*\[Rho]^6 - 
      140800*Ech^3*\[Rho]^6 + 211200*Ech^4*\[Rho]^6 - 168960*Ech^5*\[Rho]^6 + 
      56320*Ech^6*\[Rho]^6 - 300*(1 - 2*Ech)^6*\[Rho]*
       (24 + 69*\[Rho] + 13*\[Rho]^2)*Log[1 - 2*Ech] + 
      300*(1 - 2*Ech)^6*\[Rho]*(24 + 69*\[Rho] + 13*\[Rho]^2)*Log[\[Rho]]))/
    (900*(1 - 2*Ech)^6*mb^5) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(4821 - 60732*Ech + 
      320940*Ech^2 - 915840*Ech^3 + 1511040*Ech^4 - 1423680*Ech^5 + 
      633600*Ech^6 + 303360*Ech^7 - 1148160*Ech^8 + 1351680*Ech^9 - 
      605184*Ech^10 + 12288*Ech^11 + 1105*\[Rho] - 31500*Ech*\[Rho] + 
      266940*Ech^2*\[Rho] - 1063200*Ech^3*\[Rho] + 2212320*Ech^4*\[Rho] - 
      2225664*Ech^5*\[Rho] + 446592*Ech^6*\[Rho] + 889344*Ech^7*\[Rho] - 
      421632*Ech^8*\[Rho] - 103424*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] - 
      2160*\[Rho]^2 + 19800*Ech*\[Rho]^2 - 62280*Ech^2*\[Rho]^2 - 
      68640*Ech^3*\[Rho]^2 + 1056480*Ech^4*\[Rho]^2 - 
      3173376*Ech^5*\[Rho]^2 + 4687488*Ech^6*\[Rho]^2 - 
      3758592*Ech^7*\[Rho]^2 + 1595904*Ech^8*\[Rho]^2 - 
      288768*Ech^9*\[Rho]^2 - 3120*\[Rho]^3 + 38520*Ech*\[Rho]^3 - 
      199080*Ech^2*\[Rho]^3 + 631200*Ech^3*\[Rho]^3 - 
      1355040*Ech^4*\[Rho]^3 + 1960320*Ech^5*\[Rho]^3 - 
      1835904*Ech^6*\[Rho]^3 + 993792*Ech^7*\[Rho]^3 - 
      235008*Ech^8*\[Rho]^3 - 2725*\[Rho]^4 + 32700*Ech*\[Rho]^4 - 
      163500*Ech^2*\[Rho]^4 + 504640*Ech^3*\[Rho]^4 - 
      1018320*Ech^4*\[Rho]^4 + 1225344*Ech^5*\[Rho]^4 - 
      818368*Ech^6*\[Rho]^4 + 234240*Ech^7*\[Rho]^4 + 2079*\[Rho]^5 - 
      24948*Ech*\[Rho]^5 + 124740*Ech^2*\[Rho]^5 - 332640*Ech^3*\[Rho]^5 + 
      498960*Ech^4*\[Rho]^5 - 399168*Ech^5*\[Rho]^5 + 133056*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*(-24 - 152*\[Rho] - 51*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*(-24 - 152*\[Rho] - 51*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(720*(1 - 2*Ech)^6*mb^5) - 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(2851 - 40874*Ech + 251964*Ech^2 - 
      866760*Ech^3 + 1801920*Ech^4 - 2260608*Ech^5 + 1436928*Ech^6 + 
      502272*Ech^7 - 2799360*Ech^8 + 4211200*Ech^9 - 3304448*Ech^10 + 
      1075200*Ech^11 - 605*\[Rho] + 1750*Ech*\[Rho] + 36540*Ech^2*\[Rho] - 
      309960*Ech^3*\[Rho] + 1026720*Ech^4*\[Rho] - 1548480*Ech^5*\[Rho] + 
      586368*Ech^6*\[Rho] + 920832*Ech^7*\[Rho] - 417024*Ech^8*\[Rho] - 
      879104*Ech^9*\[Rho] + 547840*Ech^10*\[Rho] + 30720*Ech^11*\[Rho] - 
      720*\[Rho]^2 + 1800*Ech*\[Rho]^2 + 47160*Ech^2*\[Rho]^2 - 
      389040*Ech^3*\[Rho]^2 + 1539360*Ech^4*\[Rho]^2 - 
      3803712*Ech^5*\[Rho]^2 + 5917824*Ech^6*\[Rho]^2 - 
      5412096*Ech^7*\[Rho]^2 + 2588160*Ech^8*\[Rho]^2 - 
      500736*Ech^9*\[Rho]^2 - 880*\[Rho]^3 + 15560*Ech*\[Rho]^3 - 
      116040*Ech^2*\[Rho]^3 + 477520*Ech^3*\[Rho]^3 - 
      1174880*Ech^4*\[Rho]^3 + 1634496*Ech^5*\[Rho]^3 - 
      1124224*Ech^6*\[Rho]^3 + 205568*Ech^7*\[Rho]^3 + 
      259584*Ech^8*\[Rho]^3 - 144384*Ech^9*\[Rho]^3 - 1555*\[Rho]^4 + 
      21770*Ech*\[Rho]^4 - 130620*Ech^2*\[Rho]^4 + 435400*Ech^3*\[Rho]^4 - 
      1035440*Ech^4*\[Rho]^4 + 1810848*Ech^5*\[Rho]^4 - 
      1930432*Ech^6*\[Rho]^4 + 1165952*Ech^7*\[Rho]^4 - 
      307200*Ech^8*\[Rho]^4 + 909*\[Rho]^5 - 12726*Ech*\[Rho]^5 + 
      76356*Ech^2*\[Rho]^5 - 254520*Ech^3*\[Rho]^5 + 509040*Ech^4*\[Rho]^5 - 
      610848*Ech^5*\[Rho]^5 + 407232*Ech^6*\[Rho]^5 - 116352*Ech^7*\[Rho]^5 - 
      60*(-1 + 2*Ech)^7*(-8 - 56*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^7*(-8 - 56*\[Rho] - 69*\[Rho]^2 + 
        27*\[Rho]^3)*Log[\[Rho]]))/(720*(-1 + 2*Ech)^7*mb^5) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(-30635 + 443290*Ech - 
      2760540*Ech^2 + 9605000*Ech^3 - 20191360*Ech^4 + 25500672*Ech^5 - 
      16701568*Ech^6 - 116992*Ech^7 + 9150720*Ech^8 - 2076160*Ech^9 - 
      14162944*Ech^10 + 20514816*Ech^11 - 10674176*Ech^12 + 1392640*Ech^13 - 
      184400*\[Rho] + 2831200*Ech*\[Rho] - 18734400*Ech^2*\[Rho] + 
      69436800*Ech^3*\[Rho] - 156405600*Ech^4*\[Rho] + 
      216333120*Ech^5*\[Rho] - 175766400*Ech^6*\[Rho] + 
      76857600*Ech^7*\[Rho] - 23155200*Ech^8*\[Rho] + 14924800*Ech^9*\[Rho] - 
      4106240*Ech^10*\[Rho] - 2150400*Ech^11*\[Rho] + 157675*\[Rho]^2 - 
      1909250*Ech*\[Rho]^2 + 9368100*Ech^2*\[Rho]^2 - 
      22877400*Ech^3*\[Rho]^2 + 25555200*Ech^4*\[Rho]^2 - 
      2453760*Ech^5*\[Rho]^2 - 14223360*Ech^6*\[Rho]^2 - 
      10567680*Ech^7*\[Rho]^2 + 35185920*Ech^8*\[Rho]^2 - 
      21286400*Ech^9*\[Rho]^2 + 3005440*Ech^10*\[Rho]^2 + 
      153600*Ech^11*\[Rho]^2 + 44000*\[Rho]^3 - 539200*Ech*\[Rho]^3 + 
      2697600*Ech^2*\[Rho]^3 - 6841600*Ech^3*\[Rho]^3 + 
      6915200*Ech^4*\[Rho]^3 + 8618880*Ech^5*\[Rho]^3 - 
      35810560*Ech^6*\[Rho]^3 + 46376960*Ech^7*\[Rho]^3 - 
      29214720*Ech^8*\[Rho]^3 + 8775680*Ech^9*\[Rho]^3 - 
      962560*Ech^10*\[Rho]^3 + 10475*\[Rho]^4 - 152050*Ech*\[Rho]^4 + 
      950100*Ech^2*\[Rho]^4 - 3318200*Ech^3*\[Rho]^4 + 
      7306000*Ech^4*\[Rho]^4 - 10241760*Ech^5*\[Rho]^4 + 
      8864960*Ech^6*\[Rho]^4 - 4693120*Ech^7*\[Rho]^4 + 
      1121280*Ech^8*\[Rho]^4 + 5360*\[Rho]^5 - 75040*Ech*\[Rho]^5 + 
      450240*Ech^2*\[Rho]^5 - 1500800*Ech^3*\[Rho]^5 + 
      3460960*Ech^4*\[Rho]^5 - 5840832*Ech^5*\[Rho]^5 + 
      6086528*Ech^6*\[Rho]^5 - 3612928*Ech^7*\[Rho]^5 + 
      936960*Ech^8*\[Rho]^5 - 2475*\[Rho]^6 + 34650*Ech*\[Rho]^6 - 
      207900*Ech^2*\[Rho]^6 + 693000*Ech^3*\[Rho]^6 - 
      1386000*Ech^4*\[Rho]^6 + 1663200*Ech^5*\[Rho]^6 - 
      1108800*Ech^6*\[Rho]^6 + 316800*Ech^7*\[Rho]^6 + 
      300*(-1 + 2*Ech)^7*(-24 - 416*\[Rho] - 497*\[Rho]^2 - 128*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] - 300*(-1 + 2*Ech)^7*
       (-24 - 416*\[Rho] - 497*\[Rho]^2 - 128*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(1800*(-1 + 2*Ech)^7*mb^5) - 
   (\[CapitalLambda]bh^2*(-22845 + 376320*Ech - 2720640*Ech^2 + 
      11285760*Ech^3 - 29424000*Ech^4 + 49488768*Ech^5 - 52634528*Ech^6 + 
      32631296*Ech^7 - 9983744*Ech^8 + 4843520*Ech^9 - 13208576*Ech^10 + 
      20013056*Ech^11 - 16351232*Ech^12 + 6422528*Ech^13 - 696320*Ech^14 - 
      53020*\[Rho] + 965920*Ech*\[Rho] - 7702240*Ech^2*\[Rho] + 
      35199360*Ech^3*\[Rho] - 101169600*Ech^4*\[Rho] + 
      188332800*Ech^5*\[Rho] - 224471040*Ech^6*\[Rho] + 
      161909760*Ech^7*\[Rho] - 61455360*Ech^8*\[Rho] + 6533120*Ech^9*\[Rho] + 
      6430720*Ech^10*\[Rho] - 8273920*Ech^11*\[Rho] + 3686400*Ech^12*\[Rho] + 
      47225*\[Rho]^2 - 657800*Ech*\[Rho]^2 + 3822200*Ech^2*\[Rho]^2 - 
      11637600*Ech^3*\[Rho]^2 + 18140400*Ech^4*\[Rho]^2 - 
      7689600*Ech^5*\[Rho]^2 - 17363520*Ech^6*\[Rho]^2 + 
      22341120*Ech^7*\[Rho]^2 + 2334720*Ech^8*\[Rho]^2 - 
      16076800*Ech^9*\[Rho]^2 + 6507520*Ech^10*\[Rho]^2 + 
      81920*Ech^11*\[Rho]^2 + 29200*\[Rho]^3 - 433600*Ech*\[Rho]^3 + 
      2766400*Ech^2*\[Rho]^3 - 9811200*Ech^3*\[Rho]^3 + 
      20764800*Ech^4*\[Rho]^3 - 25044480*Ech^5*\[Rho]^3 + 
      11419520*Ech^6*\[Rho]^3 + 10408960*Ech^7*\[Rho]^3 - 
      17751040*Ech^8*\[Rho]^3 + 9523200*Ech^9*\[Rho]^3 - 
      1812480*Ech^10*\[Rho]^3 - 1475*\[Rho]^4 + 18200*Ech*\[Rho]^4 - 
      84200*Ech^2*\[Rho]^4 + 135200*Ech^3*\[Rho]^4 + 266800*Ech^4*\[Rho]^4 - 
      1442560*Ech^5*\[Rho]^4 + 1769440*Ech^6*\[Rho]^4 + 5120*Ech^7*\[Rho]^4 - 
      1153280*Ech^8*\[Rho]^4 + 1075200*Ech^9*\[Rho]^4 - 
      360960*Ech^10*\[Rho]^4 + 1420*\[Rho]^5 - 22720*Ech*\[Rho]^5 + 
      159040*Ech^2*\[Rho]^5 - 636160*Ech^3*\[Rho]^5 + 
      1590400*Ech^4*\[Rho]^5 - 2929408*Ech^5*\[Rho]^5 + 
      4225408*Ech^6*\[Rho]^5 - 3813376*Ech^7*\[Rho]^5 + 
      1990144*Ech^8*\[Rho]^5 - 460800*Ech^9*\[Rho]^5 - 505*\[Rho]^6 + 
      8080*Ech*\[Rho]^6 - 56560*Ech^2*\[Rho]^6 + 226240*Ech^3*\[Rho]^6 - 
      565600*Ech^4*\[Rho]^6 + 904960*Ech^5*\[Rho]^6 - 904960*Ech^6*\[Rho]^6 + 
      517120*Ech^7*\[Rho]^6 - 129280*Ech^8*\[Rho]^6 - 
      300*(1 - 2*Ech)^8*(-18 - 196*\[Rho] - 163*\[Rho]^2 - 56*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] + 300*(1 - 2*Ech)^8*
       (-18 - 196*\[Rho] - 163*\[Rho]^2 - 56*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(900*(1 - 2*Ech)^8*mb^5)) + 
 \[Rho]3D*(((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(-177 + 1770*Ech - 7080*Ech^2 + 
      15280*Ech^3 - 26400*Ech^4 + 60928*Ech^5 - 131840*Ech^6 + 175360*Ech^7 - 
      124160*Ech^8 + 38400*Ech^9 - 2048*Ech^10 + 1155*\[Rho] - 
      11550*Ech*\[Rho] + 46200*Ech^2*\[Rho] - 93040*Ech^3*\[Rho] + 
      98880*Ech^4*\[Rho] - 63360*Ech^5*\[Rho] + 54400*Ech^6*\[Rho] - 
      57600*Ech^7*\[Rho] + 26880*Ech^8*\[Rho] - 2560*Ech^9*\[Rho] - 
      1040*\[Rho]^2 + 8360*Ech*\[Rho]^2 - 23240*Ech^2*\[Rho]^2 + 
      20240*Ech^3*\[Rho]^2 + 16960*Ech^4*\[Rho]^2 - 35200*Ech^5*\[Rho]^2 + 
      8320*Ech^6*\[Rho]^2 + 8960*Ech^7*\[Rho]^2 - 5120*Ech^8*\[Rho]^2 + 
      240*\[Rho]^3 - 2040*Ech*\[Rho]^3 + 6360*Ech^2*\[Rho]^3 - 
      12400*Ech^3*\[Rho]^3 + 18240*Ech^4*\[Rho]^3 - 14080*Ech^5*\[Rho]^3 + 
      1920*Ech^6*\[Rho]^3 + 1280*Ech^7*\[Rho]^3 - 255*\[Rho]^4 + 
      2550*Ech*\[Rho]^4 - 10200*Ech^2*\[Rho]^4 + 23440*Ech^3*\[Rho]^4 - 
      27600*Ech^4*\[Rho]^4 + 15840*Ech^5*\[Rho]^4 - 3200*Ech^6*\[Rho]^4 + 
      77*\[Rho]^5 - 770*Ech*\[Rho]^5 + 3080*Ech^2*\[Rho]^5 - 
      6160*Ech^3*\[Rho]^5 + 6160*Ech^4*\[Rho]^5 - 2464*Ech^5*\[Rho]^5 - 
      60*(-1 + 2*Ech)^5*\[Rho]^2*(-17 + 3*\[Rho])*Log[1 - 2*Ech] + 
      60*(-1 + 2*Ech)^5*\[Rho]^2*(-17 + 3*\[Rho])*Log[\[Rho]]))/
    (60*(-1 + 2*Ech)^5*mb^3) - ((1 + \[CapitalLambda]bh)^2*
     (-31 + 310*Ech - 1240*Ech^2 + 2720*Ech^3 - 5120*Ech^4 + 13280*Ech^5 - 
      31808*Ech^6 + 51200*Ech^7 - 55040*Ech^8 + 40960*Ech^9 - 19456*Ech^10 + 
      4096*Ech^11 + 117*\[Rho] - 1170*Ech*\[Rho] + 4680*Ech^2*\[Rho] - 
      8640*Ech^3*\[Rho] + 1440*Ech^4*\[Rho] + 32352*Ech^5*\[Rho] - 
      87360*Ech^6*\[Rho] + 119040*Ech^7*\[Rho] - 88320*Ech^8*\[Rho] + 
      30720*Ech^9*\[Rho] - 3072*Ech^10*\[Rho] - 1440*\[Rho]^2 + 
      15480*Ech*\[Rho]^2 - 67320*Ech^2*\[Rho]^2 + 146640*Ech^3*\[Rho]^2 - 
      148800*Ech^4*\[Rho]^2 + 7680*Ech^5*\[Rho]^2 + 128640*Ech^6*\[Rho]^2 - 
      111360*Ech^7*\[Rho]^2 + 30720*Ech^8*\[Rho]^2 + 1440*\[Rho]^3 - 
      12840*Ech*\[Rho]^3 + 43560*Ech^2*\[Rho]^3 - 65840*Ech^3*\[Rho]^3 + 
      29120*Ech^4*\[Rho]^3 + 35200*Ech^5*\[Rho]^3 - 49280*Ech^6*\[Rho]^3 + 
      24320*Ech^7*\[Rho]^3 - 5120*Ech^8*\[Rho]^3 - 225*\[Rho]^4 + 
      2250*Ech*\[Rho]^4 - 9000*Ech^2*\[Rho]^4 + 20160*Ech^3*\[Rho]^4 - 
      26640*Ech^4*\[Rho]^4 + 16320*Ech^5*\[Rho]^4 + 960*Ech^6*\[Rho]^4 - 
      3840*Ech^7*\[Rho]^4 + 171*\[Rho]^5 - 1710*Ech*\[Rho]^5 + 
      6840*Ech^2*\[Rho]^5 - 14880*Ech^3*\[Rho]^5 + 17040*Ech^4*\[Rho]^5 - 
      9408*Ech^5*\[Rho]^5 + 1728*Ech^6*\[Rho]^5 - 32*\[Rho]^6 + 
      320*Ech*\[Rho]^6 - 1280*Ech^2*\[Rho]^6 + 2560*Ech^3*\[Rho]^6 - 
      2560*Ech^4*\[Rho]^6 + 1024*Ech^5*\[Rho]^6 - 60*(-1 + 2*Ech)^5*\[Rho]^2*
       (9 + 13*\[Rho])*Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^5*\[Rho]^2*
       (9 + 13*\[Rho])*Log[\[Rho]]))/(45*(-1 + 2*Ech)^5*mb^3) + 
   ((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (-77 + 866*Ech - 3944*Ech^2 + 8912*Ech^3 - 8736*Ech^4 - 2496*Ech^5 + 
      14208*Ech^6 - 12032*Ech^7 + 2816*Ech^8 + 512*Ech^9 + 88*\[Rho] - 
      880*Ech*\[Rho] + 3520*Ech^2*\[Rho] - 6784*Ech^3*\[Rho] + 
      5248*Ech^4*\[Rho] + 1792*Ech^5*\[Rho] - 5120*Ech^6*\[Rho] + 
      2048*Ech^7*\[Rho] - 24*\[Rho]^2 + 312*Ech*\[Rho]^2 - 
      1608*Ech^2*\[Rho]^2 + 3920*Ech^3*\[Rho]^2 - 4896*Ech^4*\[Rho]^2 + 
      3264*Ech^5*\[Rho]^2 - 1024*Ech^6*\[Rho]^2 + 8*\[Rho]^3 - 
      80*Ech*\[Rho]^3 + 320*Ech^2*\[Rho]^3 - 384*Ech^3*\[Rho]^3 + 
      320*Ech^4*\[Rho]^3 - 128*Ech^5*\[Rho]^3 + 5*\[Rho]^4 - 
      50*Ech*\[Rho]^4 + 200*Ech^2*\[Rho]^4 - 400*Ech^3*\[Rho]^4 + 
      400*Ech^4*\[Rho]^4 - 160*Ech^5*\[Rho]^4 - 12*(-1 + 2*Ech)^5*
       (4 + 3*\[Rho]^2)*Log[1 - 2*Ech] + 12*(-1 + 2*Ech)^5*(4 + 3*\[Rho]^2)*
       Log[\[Rho]]))/(6*(-1 + 2*Ech)^5*mb^3) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(265 - 3180*Ech + 
      15900*Ech^2 - 42400*Ech^3 + 60480*Ech^4 - 11136*Ech^5 - 198528*Ech^6 + 
      645120*Ech^7 - 1155840*Ech^8 + 1254400*Ech^9 - 795648*Ech^10 + 
      270336*Ech^11 - 40960*Ech^12 - 3600*\[Rho] + 43200*Ech*\[Rho] - 
      216000*Ech^2*\[Rho] + 576000*Ech^3*\[Rho] - 862560*Ech^4*\[Rho] + 
      673920*Ech^5*\[Rho] - 144000*Ech^6*\[Rho] - 230400*Ech^7*\[Rho] + 
      345600*Ech^8*\[Rho] - 276480*Ech^9*\[Rho] + 92160*Ech^10*\[Rho] - 
      13065*\[Rho]^2 + 180900*Ech*\[Rho]^2 - 1049220*Ech^2*\[Rho]^2 + 
      3280320*Ech^3*\[Rho]^2 - 5884800*Ech^4*\[Rho]^2 + 
      5852160*Ech^5*\[Rho]^2 - 2649600*Ech^6*\[Rho]^2 + 
      61440*Ech^7*\[Rho]^2 + 149760*Ech^8*\[Rho]^2 + 76800*Ech^9*\[Rho]^2 - 
      15360*Ech^10*\[Rho]^2 + 16800*\[Rho]^3 - 186240*Ech*\[Rho]^3 + 
      839040*Ech^2*\[Rho]^3 - 1930240*Ech^3*\[Rho]^3 + 
      2302080*Ech^4*\[Rho]^3 - 1192320*Ech^5*\[Rho]^3 + 
      25600*Ech^6*\[Rho]^3 + 92160*Ech^7*\[Rho]^3 + 30720*Ech^8*\[Rho]^3 - 
      10240*Ech^9*\[Rho]^3 - 585*\[Rho]^4 + 5940*Ech*\[Rho]^4 - 
      23220*Ech^2*\[Rho]^4 + 40320*Ech^3*\[Rho]^4 - 51120*Ech^4*\[Rho]^4 + 
      83520*Ech^5*\[Rho]^4 - 77760*Ech^6*\[Rho]^4 + 23040*Ech^7*\[Rho]^4 + 
      240*\[Rho]^5 - 2880*Ech*\[Rho]^5 + 14400*Ech^2*\[Rho]^5 - 
      38400*Ech^3*\[Rho]^5 + 71520*Ech^4*\[Rho]^5 - 71424*Ech^5*\[Rho]^5 + 
      37248*Ech^6*\[Rho]^5 - 7680*Ech^7*\[Rho]^5 - 55*\[Rho]^6 + 
      660*Ech*\[Rho]^6 - 3300*Ech^2*\[Rho]^6 + 8800*Ech^3*\[Rho]^6 - 
      13200*Ech^4*\[Rho]^6 + 10560*Ech^5*\[Rho]^6 - 3520*Ech^6*\[Rho]^6 - 
      60*(1 - 2*Ech)^6*\[Rho]^2*(-201 - 128*\[Rho] + 9*\[Rho]^2)*
       Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*\[Rho]^2*(-201 - 128*\[Rho] + 
        9*\[Rho]^2)*Log[\[Rho]]))/(90*(1 - 2*Ech)^6*mb^3) - 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(-729 + 9324*Ech - 50076*Ech^2 + 
      145056*Ech^3 - 242304*Ech^4 + 238464*Ech^5 - 173568*Ech^6 + 
      195072*Ech^7 - 237312*Ech^8 + 150528*Ech^9 - 33792*Ech^10 + 
      1831*\[Rho] - 21780*Ech*\[Rho] + 107748*Ech^2*\[Rho] - 
      283488*Ech^3*\[Rho] + 420192*Ech^4*\[Rho] - 347904*Ech^5*\[Rho] + 
      180864*Ech^6*\[Rho] - 127488*Ech^7*\[Rho] + 99072*Ech^8*\[Rho] - 
      23552*Ech^9*\[Rho] - 3072*Ech^10*\[Rho] - 1296*\[Rho]^2 + 
      13896*Ech*\[Rho]^2 - 59544*Ech^2*\[Rho]^2 + 125664*Ech^3*\[Rho]^2 - 
      125856*Ech^4*\[Rho]^2 + 35712*Ech^5*\[Rho]^2 + 23424*Ech^6*\[Rho]^2 - 
      13824*Ech^7*\[Rho]^2 + 4608*Ech^8*\[Rho]^2 + 144*\[Rho]^3 - 
      1080*Ech*\[Rho]^3 + 1512*Ech^2*\[Rho]^3 + 8928*Ech^3*\[Rho]^3 - 
      33312*Ech^4*\[Rho]^3 + 46464*Ech^5*\[Rho]^3 - 38016*Ech^6*\[Rho]^3 + 
      16896*Ech^7*\[Rho]^3 - 1536*Ech^8*\[Rho]^3 + 41*\[Rho]^4 - 
      492*Ech*\[Rho]^4 + 2460*Ech^2*\[Rho]^4 - 6560*Ech^3*\[Rho]^4 + 
      6480*Ech^4*\[Rho]^4 - 4416*Ech^5*\[Rho]^4 + 1472*Ech^6*\[Rho]^4 + 
      9*\[Rho]^5 - 108*Ech*\[Rho]^5 + 540*Ech^2*\[Rho]^5 - 
      1440*Ech^3*\[Rho]^5 + 2160*Ech^4*\[Rho]^5 - 1728*Ech^5*\[Rho]^5 + 
      576*Ech^6*\[Rho]^5 + 12*(1 - 2*Ech)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 
        27*\[Rho]^3)*Log[1 - 2*Ech] - 12*(1 - 2*Ech)^6*
       (24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))/
    (36*(1 - 2*Ech)^6*mb^3) + (\[CapitalLambda]bh^2*
     (-1119 + 16386*Ech - 103356*Ech^2 + 364680*Ech^3 - 779760*Ech^4 + 
      1013280*Ech^5 - 718880*Ech^6 + 49600*Ech^7 + 620160*Ech^8 - 
      1104640*Ech^9 + 1127936*Ech^10 - 635904*Ech^11 + 169984*Ech^12 - 
      20480*Ech^13 + 4420*\[Rho] - 61400*Ech*\[Rho] + 365040*Ech^2*\[Rho] - 
      1203360*Ech^3*\[Rho] + 2373120*Ech^4*\[Rho] - 2787840*Ech^5*\[Rho] + 
      1743360*Ech^6*\[Rho] - 199680*Ech^7*\[Rho] - 660480*Ech^8*\[Rho] + 
      808960*Ech^9*\[Rho] - 512000*Ech^10*\[Rho] + 122880*Ech^11*\[Rho] + 
      5275*\[Rho]^2 - 89570*Ech*\[Rho]^2 + 647460*Ech^2*\[Rho]^2 - 
      2598360*Ech^3*\[Rho]^2 + 6297120*Ech^4*\[Rho]^2 - 
      9326400*Ech^5*\[Rho]^2 + 8034240*Ech^6*\[Rho]^2 - 
      3431040*Ech^7*\[Rho]^2 + 387840*Ech^8*\[Rho]^2 + 17920*Ech^9*\[Rho]^2 + 
      40960*Ech^10*\[Rho]^2 - 9200*\[Rho]^3 + 122080*Ech*\[Rho]^3 - 
      685440*Ech^2*\[Rho]^3 + 2096640*Ech^3*\[Rho]^3 - 
      3722880*Ech^4*\[Rho]^3 + 3736320*Ech^5*\[Rho]^3 - 
      1816960*Ech^6*\[Rho]^3 + 154880*Ech^7*\[Rho]^3 + 
      161280*Ech^8*\[Rho]^3 - 46080*Ech^9*\[Rho]^3 + 575*\[Rho]^4 - 
      6970*Ech*\[Rho]^4 + 34260*Ech^2*\[Rho]^4 - 83960*Ech^3*\[Rho]^4 + 
      92320*Ech^4*\[Rho]^4 - 14400*Ech^5*\[Rho]^4 - 62560*Ech^6*\[Rho]^4 + 
      84800*Ech^7*\[Rho]^4 - 44160*Ech^8*\[Rho]^4 + 3840*Ech^9*\[Rho]^4 + 
      44*\[Rho]^5 - 616*Ech*\[Rho]^5 + 3696*Ech^2*\[Rho]^5 - 
      12320*Ech^3*\[Rho]^5 + 24640*Ech^4*\[Rho]^5 - 20352*Ech^5*\[Rho]^5 + 
      11648*Ech^6*\[Rho]^5 - 3328*Ech^7*\[Rho]^5 + 5*\[Rho]^6 - 
      70*Ech*\[Rho]^6 + 420*Ech^2*\[Rho]^6 - 1400*Ech^3*\[Rho]^6 + 
      2800*Ech^4*\[Rho]^6 - 3360*Ech^5*\[Rho]^6 + 2240*Ech^6*\[Rho]^6 - 
      640*Ech^7*\[Rho]^6 - 60*(-1 + 2*Ech)^7*(6 + 4*\[Rho] - 131*\[Rho]^2 - 
        56*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^7*
       (6 + 4*\[Rho] - 131*\[Rho]^2 - 56*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
    (45*(-1 + 2*Ech)^7*mb^3)) + 
 r8*(((1 + \[CapitalLambda]bh)^2*(155 - 1860*Ech + 9300*Ech^2 - 36680*Ech^3 + 
      191760*Ech^4 - 885552*Ech^5 + 2617728*Ech^6 - 4699968*Ech^7 + 
      4945920*Ech^8 - 2679040*Ech^9 + 359424*Ech^10 + 236544*Ech^11 - 
      57344*Ech^12 - 630*\[Rho] + 7560*Ech*\[Rho] - 37800*Ech^2*\[Rho] + 
      94200*Ech^3*\[Rho] - 72000*Ech^4*\[Rho] - 277200*Ech^5*\[Rho] + 
      1041600*Ech^6*\[Rho] - 1713600*Ech^7*\[Rho] + 1612800*Ech^8*\[Rho] - 
      940800*Ech^9*\[Rho] + 414720*Ech^10*\[Rho] - 138240*Ech^11*\[Rho] + 
      2100*\[Rho]^2 - 27000*Ech*\[Rho]^2 + 145800*Ech^2*\[Rho]^2 - 
      414000*Ech^3*\[Rho]^2 + 597600*Ech^4*\[Rho]^2 - 187200*Ech^5*\[Rho]^2 - 
      720000*Ech^6*\[Rho]^2 + 1094400*Ech^7*\[Rho]^2 - 
      576000*Ech^8*\[Rho]^2 + 76800*Ech^9*\[Rho]^2 - 5700*\[Rho]^3 + 
      73200*Ech*\[Rho]^3 - 394800*Ech^2*\[Rho]^3 + 1217200*Ech^3*\[Rho]^3 - 
      2460000*Ech^4*\[Rho]^3 + 3539520*Ech^5*\[Rho]^3 - 
      3811840*Ech^6*\[Rho]^3 + 3083520*Ech^7*\[Rho]^3 - 
      1712640*Ech^8*\[Rho]^3 + 486400*Ech^9*\[Rho]^3 + 5625*\[Rho]^4 - 
      67500*Ech*\[Rho]^4 + 337500*Ech^2*\[Rho]^4 - 983400*Ech^3*\[Rho]^4 + 
      1800000*Ech^4*\[Rho]^4 - 2074320*Ech^5*\[Rho]^4 + 
      1502400*Ech^6*\[Rho]^4 - 642240*Ech^7*\[Rho]^4 + 
      138240*Ech^8*\[Rho]^4 - 1830*\[Rho]^5 + 21960*Ech*\[Rho]^5 - 
      109800*Ech^2*\[Rho]^5 + 315480*Ech^3*\[Rho]^5 - 466560*Ech^4*\[Rho]^5 + 
      356112*Ech^5*\[Rho]^5 - 101568*Ech^6*\[Rho]^5 - 9792*Ech^7*\[Rho]^5 + 
      280*\[Rho]^6 - 3360*Ech*\[Rho]^6 + 16800*Ech^2*\[Rho]^6 - 
      44800*Ech^3*\[Rho]^6 + 67200*Ech^4*\[Rho]^6 - 53760*Ech^5*\[Rho]^6 + 
      17920*Ech^6*\[Rho]^6 + 300*(1 - 2*Ech)^6*\[Rho]^2*(-3 + 8*\[Rho])*
       Log[1 - 2*Ech] - 300*(1 - 2*Ech)^6*\[Rho]^2*(-3 + 8*\[Rho])*
       Log[\[Rho]]))/(450*(1 - 2*Ech)^6*mb^5) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(-525 + 6300*Ech - 
      31500*Ech^2 + 84800*Ech^3 - 135680*Ech^4 + 151104*Ech^5 - 
      182528*Ech^6 + 285440*Ech^7 - 387840*Ech^8 + 389120*Ech^9 - 
      263168*Ech^10 + 86016*Ech^11 + 3215*\[Rho] - 39060*Ech*\[Rho] + 
      198180*Ech^2*\[Rho] - 528800*Ech^3*\[Rho] + 731040*Ech^4*\[Rho] - 
      285952*Ech^5*\[Rho] - 616064*Ech^6*\[Rho] + 993792*Ech^7*\[Rho] - 
      583936*Ech^8*\[Rho] + 140288*Ech^9*\[Rho] - 15360*Ech^10*\[Rho] - 
      4800*\[Rho]^2 + 57000*Ech*\[Rho]^2 - 281400*Ech^2*\[Rho]^2 + 
      771680*Ech^3*\[Rho]^2 - 1348960*Ech^4*\[Rho]^2 + 
      1718784*Ech^5*\[Rho]^2 - 1854080*Ech^6*\[Rho]^2 + 
      1711616*Ech^7*\[Rho]^2 - 1085952*Ech^8*\[Rho]^2 + 
      321536*Ech^9*\[Rho]^2 + 1680*\[Rho]^3 - 19800*Ech*\[Rho]^3 + 
      96840*Ech^2*\[Rho]^3 - 292320*Ech^3*\[Rho]^3 + 575520*Ech^4*\[Rho]^3 - 
      766336*Ech^5*\[Rho]^3 + 761216*Ech^6*\[Rho]^3 - 519680*Ech^7*\[Rho]^3 + 
      177664*Ech^8*\[Rho]^3 + 1165*\[Rho]^4 - 13980*Ech*\[Rho]^4 + 
      69900*Ech^2*\[Rho]^4 - 198720*Ech^3*\[Rho]^4 + 426320*Ech^4*\[Rho]^4 - 
      561792*Ech^5*\[Rho]^4 + 407232*Ech^6*\[Rho]^4 - 125696*Ech^7*\[Rho]^4 - 
      735*\[Rho]^5 + 8820*Ech*\[Rho]^5 - 44100*Ech^2*\[Rho]^5 + 
      117600*Ech^3*\[Rho]^5 - 176400*Ech^4*\[Rho]^5 + 141120*Ech^5*\[Rho]^5 - 
      47040*Ech^6*\[Rho]^5 + 60*(1 - 2*Ech)^6*\[Rho]*
       (-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^6*\[Rho]*(-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
    (240*(1 - 2*Ech)^6*mb^5) + 
   ((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (985 - 11340*Ech + 53820*Ech^2 - 128160*Ech^3 + 120000*Ech^4 + 
      149376*Ech^5 - 599808*Ech^6 + 781824*Ech^7 - 460032*Ech^8 + 
      50176*Ech^9 + 46080*Ech^10 - 3720*\[Rho] + 44640*Ech*\[Rho] - 
      223200*Ech^2*\[Rho] + 604800*Ech^3*\[Rho] - 938880*Ech^4*\[Rho] + 
      751104*Ech^5*\[Rho] - 102912*Ech^6*\[Rho] - 276480*Ech^7*\[Rho] + 
      147456*Ech^8*\[Rho] + 720*\[Rho]^2 - 7560*Ech*\[Rho]^2 + 
      31320*Ech^2*\[Rho]^2 - 65760*Ech^3*\[Rho]^2 - 14400*Ech^4*\[Rho]^2 + 
      301824*Ech^5*\[Rho]^2 - 417408*Ech^6*\[Rho]^2 + 184320*Ech^7*\[Rho]^2 + 
      5000*\[Rho]^3 - 60000*Ech*\[Rho]^3 + 300000*Ech^2*\[Rho]^3 - 
      872960*Ech^3*\[Rho]^3 + 1709760*Ech^4*\[Rho]^3 - 
      2049792*Ech^5*\[Rho]^3 + 1360640*Ech^6*\[Rho]^3 - 
      387072*Ech^7*\[Rho]^3 - 2985*\[Rho]^4 + 35820*Ech*\[Rho]^4 - 
      179100*Ech^2*\[Rho]^4 + 477600*Ech^3*\[Rho]^4 - 716400*Ech^4*\[Rho]^4 + 
      573120*Ech^5*\[Rho]^4 - 191040*Ech^6*\[Rho]^4 + 
      60*(1 - 2*Ech)^6*(4 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^6*(4 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (360*(1 - 2*Ech)^6*mb^5) - (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
     (8065 - 112910*Ech + 677460*Ech^2 - 2258200*Ech^3 + 4415360*Ech^4 - 
      4005888*Ech^5 - 4869760*Ech^6 + 27282176*Ech^7 - 56894208*Ech^8 + 
      69224960*Ech^9 - 48262144*Ech^10 + 16803840*Ech^11 - 2711552*Ech^12 + 
      802816*Ech^13 + 17000*\[Rho] - 307600*Ech*\[Rho] + 
      2332800*Ech^2*\[Rho] - 9724800*Ech^3*\[Rho] + 24228000*Ech^4*\[Rho] - 
      35939520*Ech^5*\[Rho] + 27676800*Ech^6*\[Rho] - 2246400*Ech^7*\[Rho] - 
      14092800*Ech^8*\[Rho] + 10726400*Ech^9*\[Rho] - 2959360*Ech^10*\[Rho] + 
      307200*Ech^11*\[Rho] - 95025*\[Rho]^2 + 1436550*Ech*\[Rho]^2 - 
      9362700*Ech^2*\[Rho]^2 + 34182600*Ech^3*\[Rho]^2 - 
      76291200*Ech^4*\[Rho]^2 + 107043840*Ech^5*\[Rho]^2 - 
      94886400*Ech^6*\[Rho]^2 + 55557120*Ech^7*\[Rho]^2 - 
      27313920*Ech^8*\[Rho]^2 + 13539840*Ech^9*\[Rho]^2 - 
      3363840*Ech^10*\[Rho]^2 - 460800*Ech^11*\[Rho]^2 + 81200*\[Rho]^3 - 
      1124800*Ech*\[Rho]^3 + 6664800*Ech^2*\[Rho]^3 - 
      21880000*Ech^3*\[Rho]^3 + 44585600*Ech^4*\[Rho]^3 - 
      61200000*Ech^5*\[Rho]^3 + 61533440*Ech^6*\[Rho]^3 - 
      49792000*Ech^7*\[Rho]^3 + 32962560*Ech^8*\[Rho]^3 - 
      14571520*Ech^9*\[Rho]^3 + 3215360*Ech^10*\[Rho]^3 - 4625*\[Rho]^4 + 
      59350*Ech*\[Rho]^4 - 318300*Ech^2*\[Rho]^4 + 909800*Ech^3*\[Rho]^4 - 
      2417200*Ech^4*\[Rho]^4 + 3269280*Ech^5*\[Rho]^4 + 
      226240*Ech^6*\[Rho]^4 - 2453120*Ech^7*\[Rho]^4 + 
      1367040*Ech^8*\[Rho]^4 - 9240*\[Rho]^5 + 129360*Ech*\[Rho]^5 - 
      776160*Ech^2*\[Rho]^5 + 2587200*Ech^3*\[Rho]^5 - 
      5177760*Ech^4*\[Rho]^5 + 8582208*Ech^5*\[Rho]^5 - 
      9260160*Ech^6*\[Rho]^5 + 5662464*Ech^7*\[Rho]^5 - 
      1508352*Ech^8*\[Rho]^5 + 2625*\[Rho]^6 - 36750*Ech*\[Rho]^6 + 
      220500*Ech^2*\[Rho]^6 - 735000*Ech^3*\[Rho]^6 + 
      1470000*Ech^4*\[Rho]^6 - 1764000*Ech^5*\[Rho]^6 + 
      1176000*Ech^6*\[Rho]^6 - 336000*Ech^7*\[Rho]^6 + 
      300*(-1 + 2*Ech)^7*\[Rho]*(116 - 177*\[Rho] - 20*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 300*(-1 + 2*Ech)^7*\[Rho]*(116 - 177*\[Rho] - 
        20*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))/(1800*(-1 + 2*Ech)^7*mb^5) + 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(8009 - 119806*Ech + 
      772596*Ech^2 - 2790360*Ech^3 + 6116160*Ech^4 - 8185728*Ech^5 + 
      6307584*Ech^6 - 2486784*Ech^7 + 1063680*Ech^8 - 2030080*Ech^9 + 
      2554880*Ech^10 - 1787904*Ech^11 + 589824*Ech^12 - 17615*\[Rho] + 
      249970*Ech*\[Rho] - 1523340*Ech^2*\[Rho] + 5171880*Ech^3*\[Rho] - 
      10594080*Ech^4*\[Rho] + 13130688*Ech^5*\[Rho] - 8980608*Ech^6*\[Rho] + 
      1902336*Ech^7*\[Rho] + 1618176*Ech^8*\[Rho] - 1134080*Ech^9*\[Rho] + 
      87040*Ech^10*\[Rho] + 92160*Ech^11*\[Rho] + 10080*\[Rho]^2 - 
      137160*Ech*\[Rho]^2 + 795240*Ech^2*\[Rho]^2 - 2539920*Ech^3*\[Rho]^2 + 
      4925280*Ech^4*\[Rho]^2 - 5892288*Ech^5*\[Rho]^2 + 
      3844992*Ech^6*\[Rho]^2 - 566016*Ech^7*\[Rho]^2 - 
      720384*Ech^8*\[Rho]^2 + 328704*Ech^9*\[Rho]^2 + 4240*\[Rho]^3 - 
      62600*Ech*\[Rho]^3 + 398280*Ech^2*\[Rho]^3 - 1418320*Ech^3*\[Rho]^3 + 
      3125600*Ech^4*\[Rho]^3 - 5265600*Ech^5*\[Rho]^3 + 
      7156096*Ech^6*\[Rho]^3 - 6106880*Ech^7*\[Rho]^3 + 
      2769408*Ech^8*\[Rho]^3 - 482304*Ech^9*\[Rho]^3 - 6505*\[Rho]^4 + 
      91070*Ech*\[Rho]^4 - 546420*Ech^2*\[Rho]^4 + 1821400*Ech^3*\[Rho]^4 - 
      3825680*Ech^4*\[Rho]^4 + 5830368*Ech^5*\[Rho]^4 - 
      5712448*Ech^6*\[Rho]^4 + 3180416*Ech^7*\[Rho]^4 - 
      774144*Ech^8*\[Rho]^4 + 1791*\[Rho]^5 - 25074*Ech*\[Rho]^5 + 
      150444*Ech^2*\[Rho]^5 - 501480*Ech^3*\[Rho]^5 + 
      1002960*Ech^4*\[Rho]^5 - 1203552*Ech^5*\[Rho]^5 + 
      802368*Ech^6*\[Rho]^5 - 229248*Ech^7*\[Rho]^5 + 
      60*(-1 + 2*Ech)^7*(64 - 28*\[Rho] - 33*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*(64 - 28*\[Rho] - 33*\[Rho]^2 + 
        27*\[Rho]^3)*Log[\[Rho]]))/(720*(-1 + 2*Ech)^7*mb^5) + 
   (\[CapitalLambda]bh^2*(-36875 + 612800*Ech - 4472000*Ech^2 + 
      18739200*Ech^3 - 49401600*Ech^4 + 84119808*Ech^5 - 90504160*Ech^6 + 
      54834688*Ech^7 - 6439168*Ech^8 - 23885824*Ech^9 + 34561024*Ech^10 - 
      29777920*Ech^11 + 15663104*Ech^12 - 5341184*Ech^13 + 1384448*Ech^14 + 
      23670*\[Rho] - 288720*Ech*\[Rho] + 1301040*Ech^2*\[Rho] - 
      1844160*Ech^3*\[Rho] - 5469600*Ech^4*\[Rho] + 28932480*Ech^5*\[Rho] - 
      55902720*Ech^6*\[Rho] + 54912000*Ech^7*\[Rho] - 24215040*Ech^8*\[Rho] + 
      675840*Ech^9*\[Rho] + 61440*Ech^10*\[Rho] + 4423680*Ech^11*\[Rho] - 
      4055040*Ech^12*\[Rho] + 1474560*Ech^13*\[Rho] + 34675*\[Rho]^2 - 
      602200*Ech*\[Rho]^2 + 4594600*Ech^2*\[Rho]^2 - 
      20148000*Ech^3*\[Rho]^2 + 55678800*Ech^4*\[Rho]^2 - 
      100095360*Ech^5*\[Rho]^2 + 116508480*Ech^6*\[Rho]^2 - 
      83596800*Ech^7*\[Rho]^2 + 31488000*Ech^8*\[Rho]^2 - 
      2355200*Ech^9*\[Rho]^2 - 1530880*Ech^10*\[Rho]^2 + 
      163840*Ech^11*\[Rho]^2 - 18200*\[Rho]^3 + 279200*Ech*\[Rho]^3 - 
      1858400*Ech^2*\[Rho]^3 + 6985600*Ech^3*\[Rho]^3 - 
      16120000*Ech^4*\[Rho]^3 + 23668480*Ech^5*\[Rho]^3 - 
      21025920*Ech^6*\[Rho]^3 + 6051840*Ech^7*\[Rho]^3 + 
      8202240*Ech^8*\[Rho]^3 - 7680000*Ech^9*\[Rho]^3 + 
      2119680*Ech^10*\[Rho]^3 - 8325*\[Rho]^4 + 138600*Ech*\[Rho]^4 - 
      1013400*Ech^2*\[Rho]^4 + 4255200*Ech^3*\[Rho]^4 - 
      11242800*Ech^4*\[Rho]^4 + 19309440*Ech^5*\[Rho]^4 - 
      25223520*Ech^6*\[Rho]^4 + 28001280*Ech^7*\[Rho]^4 - 
      20294400*Ech^8*\[Rho]^4 + 7956480*Ech^9*\[Rho]^4 - 
      1205760*Ech^10*\[Rho]^4 + 6050*\[Rho]^5 - 96800*Ech*\[Rho]^5 + 
      677600*Ech^2*\[Rho]^5 - 2710400*Ech^3*\[Rho]^5 + 
      6776000*Ech^4*\[Rho]^5 - 11116928*Ech^5*\[Rho]^5 + 
      13819520*Ech^6*\[Rho]^5 - 11429888*Ech^7*\[Rho]^5 + 
      5470208*Ech^8*\[Rho]^5 - 1161216*Ech^9*\[Rho]^5 - 995*\[Rho]^6 + 
      15920*Ech*\[Rho]^6 - 111440*Ech^2*\[Rho]^6 + 445760*Ech^3*\[Rho]^6 - 
      1114400*Ech^4*\[Rho]^6 + 1783040*Ech^5*\[Rho]^6 - 
      1783040*Ech^6*\[Rho]^6 + 1018880*Ech^7*\[Rho]^6 - 
      254720*Ech^8*\[Rho]^6 + 300*(1 - 2*Ech)^8*(38 + 150*\[Rho] - 
        79*\[Rho]^2 - 20*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^8*(38 + 150*\[Rho] - 79*\[Rho]^2 - 20*\[Rho]^3 + 
        9*\[Rho]^4)*Log[\[Rho]]))/(900*(1 - 2*Ech)^8*mb^5)) + 
 r12*(-1/450*((1 + \[CapitalLambda]bh)^2*(125 - 1500*Ech + 7500*Ech^2 - 
       15920*Ech^3 - 29280*Ech^4 + 348000*Ech^5 - 1304256*Ech^6 + 
       2831232*Ech^7 - 3793920*Ech^8 + 3038720*Ech^9 - 1290240*Ech^10 + 
       202752*Ech^11 + 4096*Ech^12 - 12675*\[Rho] + 159300*Ech*\[Rho] - 
       839700*Ech^2*\[Rho] + 2389200*Ech^3*\[Rho] - 3955200*Ech^4*\[Rho] + 
       4019040*Ech^5*\[Rho] - 3338880*Ech^6*\[Rho] + 3868800*Ech^7*\[Rho] - 
       4204800*Ech^8*\[Rho] + 2496000*Ech^9*\[Rho] - 660480*Ech^10*\[Rho] + 
       92160*Ech^11*\[Rho] + 10800*\[Rho]^2 - 102600*Ech*\[Rho]^2 + 
       351000*Ech^2*\[Rho]^2 - 374400*Ech^3*\[Rho]^2 - 
       684000*Ech^4*\[Rho]^2 + 2407680*Ech^5*\[Rho]^2 - 
       2759040*Ech^6*\[Rho]^2 + 1566720*Ech^7*\[Rho]^2 - 
       668160*Ech^8*\[Rho]^2 + 276480*Ech^9*\[Rho]^2 - 1800*\[Rho]^3 + 
       17400*Ech*\[Rho]^3 - 61800*Ech^2*\[Rho]^3 + 40000*Ech^3*\[Rho]^3 + 
       448800*Ech^4*\[Rho]^3 - 1862400*Ech^5*\[Rho]^3 + 
       3635840*Ech^6*\[Rho]^3 - 3978240*Ech^7*\[Rho]^3 + 
       2311680*Ech^8*\[Rho]^3 - 542720*Ech^9*\[Rho]^3 + 7275*\[Rho]^4 - 
       87300*Ech*\[Rho]^4 + 436500*Ech^2*\[Rho]^4 - 1191600*Ech^3*\[Rho]^4 + 
       1870800*Ech^4*\[Rho]^4 - 1504800*Ech^5*\[Rho]^4 + 
       199680*Ech^6*\[Rho]^4 + 551040*Ech^7*\[Rho]^4 - 
       288000*Ech^8*\[Rho]^4 - 4725*\[Rho]^5 + 56700*Ech*\[Rho]^5 - 
       283500*Ech^2*\[Rho]^5 + 792720*Ech^3*\[Rho]^5 - 
       1311120*Ech^4*\[Rho]^5 + 1248480*Ech^5*\[Rho]^5 - 
       615744*Ech^6*\[Rho]^5 + 114048*Ech^7*\[Rho]^5 + 1000*\[Rho]^6 - 
       12000*Ech*\[Rho]^6 + 60000*Ech^2*\[Rho]^6 - 160000*Ech^3*\[Rho]^6 + 
       240000*Ech^4*\[Rho]^6 - 192000*Ech^5*\[Rho]^6 + 64000*Ech^6*\[Rho]^6 - 
       300*(1 - 2*Ech)^6*\[Rho]*(-12 - 45*\[Rho] + 7*\[Rho]^2)*
        Log[1 - 2*Ech] + 300*(1 - 2*Ech)^6*\[Rho]*(-12 - 45*\[Rho] + 
         7*\[Rho]^2)*Log[\[Rho]]))/((1 - 2*Ech)^6*mb^5) + 
   ((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (-180 + 2160*Ech - 10800*Ech^2 + 28800*Ech^3 - 43200*Ech^4 + 
      34560*Ech^5 - 11520*Ech^6 - 25*\[Rho] + 1260*Ech*\[Rho] - 
      12060*Ech^2*\[Rho] + 51360*Ech^3*\[Rho] - 117600*Ech^4*\[Rho] + 
      159360*Ech^5*\[Rho] - 157440*Ech^6*\[Rho] + 161280*Ech^7*\[Rho] - 
      134400*Ech^8*\[Rho] + 35840*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] + 
      480*\[Rho]^2 - 5760*Ech*\[Rho]^2 + 28800*Ech^2*\[Rho]^2 - 
      78720*Ech^3*\[Rho]^2 + 137760*Ech^4*\[Rho]^2 - 192384*Ech^5*\[Rho]^2 + 
      244224*Ech^6*\[Rho]^2 - 219648*Ech^7*\[Rho]^2 + 87552*Ech^8*\[Rho]^2 - 
      1980*\[Rho]^3 + 24840*Ech*\[Rho]^3 - 130680*Ech^2*\[Rho]^3 + 
      388320*Ech^3*\[Rho]^3 - 720000*Ech^4*\[Rho]^3 + 836928*Ech^5*\[Rho]^3 - 
      559488*Ech^6*\[Rho]^3 + 163584*Ech^7*\[Rho]^3 + 2500*\[Rho]^4 - 
      30000*Ech*\[Rho]^4 + 150000*Ech^2*\[Rho]^4 - 424960*Ech^3*\[Rho]^4 + 
      726720*Ech^4*\[Rho]^4 - 729408*Ech^5*\[Rho]^4 + 389632*Ech^6*\[Rho]^4 - 
      83712*Ech^7*\[Rho]^4 - 795*\[Rho]^5 + 9540*Ech*\[Rho]^5 - 
      47700*Ech^2*\[Rho]^5 + 127200*Ech^3*\[Rho]^5 - 190800*Ech^4*\[Rho]^5 + 
      152640*Ech^5*\[Rho]^5 - 50880*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*\[Rho]*(8 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^6*\[Rho]*(8 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (90*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(-209 + 2988*Ech - 
      17820*Ech^2 + 59520*Ech^3 - 133440*Ech^4 + 247296*Ech^5 - 
      413952*Ech^6 + 522240*Ech^7 - 387840*Ech^8 + 148480*Ech^9 - 
      70656*Ech^10 + 49152*Ech^11 + 1175*\[Rho] - 16740*Ech*\[Rho] + 
      99540*Ech^2*\[Rho] - 322560*Ech^3*\[Rho] + 616800*Ech^4*\[Rho] - 
      680064*Ech^5*\[Rho] + 316032*Ech^6*\[Rho] + 190464*Ech^7*\[Rho] - 
      367872*Ech^8*\[Rho] + 183296*Ech^9*\[Rho] - 15360*Ech^10*\[Rho] + 
      720*\[Rho]^2 - 8280*Ech*\[Rho]^2 + 39240*Ech^2*\[Rho]^2 - 
      86400*Ech^3*\[Rho]^2 + 29280*Ech^4*\[Rho]^2 + 309120*Ech^5*\[Rho]^2 - 
      810624*Ech^6*\[Rho]^2 + 989184*Ech^7*\[Rho]^2 - 634368*Ech^8*\[Rho]^2 + 
      172032*Ech^9*\[Rho]^2 - 4840*\[Rho]^3 + 59160*Ech*\[Rho]^3 - 
      302280*Ech^2*\[Rho]^3 + 855040*Ech^3*\[Rho]^3 - 
      1444320*Ech^4*\[Rho]^3 + 1398912*Ech^5*\[Rho]^3 - 
      595840*Ech^6*\[Rho]^3 - 86016*Ech^7*\[Rho]^3 + 124416*Ech^8*\[Rho]^3 + 
      4225*\[Rho]^4 - 50700*Ech*\[Rho]^4 + 253500*Ech^2*\[Rho]^4 - 
      712480*Ech^3*\[Rho]^4 + 1195920*Ech^4*\[Rho]^4 - 
      1167168*Ech^5*\[Rho]^4 + 598720*Ech^6*\[Rho]^4 - 
      119808*Ech^7*\[Rho]^4 - 1071*\[Rho]^5 + 12852*Ech*\[Rho]^5 - 
      64260*Ech^2*\[Rho]^5 + 171360*Ech^3*\[Rho]^5 - 257040*Ech^4*\[Rho]^5 + 
      205632*Ech^5*\[Rho]^5 - 68544*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*(4 - 22*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*(4 - 22*\[Rho] + 3*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(180*(1 - 2*Ech)^6*mb^5) + 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(360 - 5040*Ech + 30240*Ech^2 - 
      100800*Ech^3 + 201600*Ech^4 - 241920*Ech^5 + 161280*Ech^6 - 
      46080*Ech^7 + 2363*\[Rho] - 37162*Ech*\[Rho] + 251532*Ech^2*\[Rho] - 
      952680*Ech^3*\[Rho] + 2192160*Ech^4*\[Rho] - 3098496*Ech^5*\[Rho] + 
      2563584*Ech^6*\[Rho] - 1065984*Ech^7*\[Rho] + 103680*Ech^8*\[Rho] + 
      74240*Ech^9*\[Rho] + 5120*Ech^10*\[Rho] - 153600*Ech^11*\[Rho] + 
      122880*Ech^12*\[Rho] - 3325*\[Rho]^2 + 45350*Ech*\[Rho]^2 - 
      263700*Ech^2*\[Rho]^2 + 845400*Ech^3*\[Rho]^2 - 
      1602720*Ech^4*\[Rho]^2 + 1725888*Ech^5*\[Rho]^2 - 
      649344*Ech^6*\[Rho]^2 - 1006848*Ech^7*\[Rho]^2 + 
      1976064*Ech^8*\[Rho]^2 - 1556992*Ech^9*\[Rho]^2 + 
      465920*Ech^10*\[Rho]^2 + 30720*Ech^11*\[Rho]^2 - 720*\[Rho]^3 + 
      12600*Ech*\[Rho]^3 - 93240*Ech^2*\[Rho]^3 + 381360*Ech^3*\[Rho]^3 - 
      984480*Ech^4*\[Rho]^3 + 1790016*Ech^5*\[Rho]^3 - 
      2486016*Ech^6*\[Rho]^3 + 2574336*Ech^7*\[Rho]^3 - 
      1680384*Ech^8*\[Rho]^3 + 485376*Ech^9*\[Rho]^3 + 3640*\[Rho]^4 - 
      54200*Ech*\[Rho]^4 + 347880*Ech^2*\[Rho]^4 - 1250320*Ech^3*\[Rho]^4 + 
      2853920*Ech^4*\[Rho]^4 - 4414272*Ech^5*\[Rho]^4 + 
      4597504*Ech^6*\[Rho]^4 - 2948096*Ech^7*\[Rho]^4 + 
      952320*Ech^8*\[Rho]^4 - 86016*Ech^9*\[Rho]^4 - 2795*\[Rho]^5 + 
      39130*Ech*\[Rho]^5 - 234780*Ech^2*\[Rho]^5 + 782600*Ech^3*\[Rho]^5 - 
      1651600*Ech^4*\[Rho]^5 + 2262432*Ech^5*\[Rho]^5 - 
      1905344*Ech^6*\[Rho]^5 + 879232*Ech^7*\[Rho]^5 - 
      167424*Ech^8*\[Rho]^5 + 477*\[Rho]^6 - 6678*Ech*\[Rho]^6 + 
      40068*Ech^2*\[Rho]^6 - 133560*Ech^3*\[Rho]^6 + 267120*Ech^4*\[Rho]^6 - 
      320544*Ech^5*\[Rho]^6 + 213696*Ech^6*\[Rho]^6 - 61056*Ech^7*\[Rho]^6 + 
      60*(-1 + 2*Ech)^7*\[Rho]*(34 + 10*\[Rho] - 21*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*\[Rho]*(34 + 10*\[Rho] - 
        21*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))/(180*(-1 + 2*Ech)^7*mb^5*
     \[Rho]) - (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
     (1865 - 28510*Ech + 187860*Ech^2 - 693400*Ech^3 + 1538240*Ech^4 - 
      1891584*Ech^5 + 155264*Ech^6 + 4812032*Ech^7 - 11751168*Ech^8 + 
      15843840*Ech^9 - 12844032*Ech^10 + 5916672*Ech^11 - 1531904*Ech^12 + 
      311296*Ech^13 - 39350*\[Rho] + 580900*Ech*\[Rho] - 
      3695400*Ech^2*\[Rho] + 13158000*Ech^3*\[Rho] - 28394400*Ech^4*\[Rho] + 
      37283520*Ech^5*\[Rho] - 27945600*Ech^6*\[Rho] + 10617600*Ech^7*\[Rho] - 
      4761600*Ech^8*\[Rho] + 7782400*Ech^9*\[Rho] - 6410240*Ech^10*\[Rho] + 
      1843200*Ech^11*\[Rho] + 38525*\[Rho]^2 - 491950*Ech*\[Rho]^2 + 
      2619900*Ech^2*\[Rho]^2 - 7405800*Ech^3*\[Rho]^2 + 
      11424000*Ech^4*\[Rho]^2 - 7889280*Ech^5*\[Rho]^2 - 
      1585920*Ech^6*\[Rho]^2 + 5775360*Ech^7*\[Rho]^2 - 
      2254080*Ech^8*\[Rho]^2 - 616960*Ech^9*\[Rho]^2 + 
      496640*Ech^10*\[Rho]^2 - 153600*Ech^11*\[Rho]^2 - 13400*\[Rho]^3 + 
      199600*Ech*\[Rho]^3 - 1281600*Ech^2*\[Rho]^3 + 4608000*Ech^3*\[Rho]^3 - 
      10171200*Ech^4*\[Rho]^3 + 14175360*Ech^5*\[Rho]^3 - 
      12001280*Ech^6*\[Rho]^3 + 4741120*Ech^7*\[Rho]^3 + 
      1182720*Ech^8*\[Rho]^3 - 2037760*Ech^9*\[Rho]^3 + 
      573440*Ech^10*\[Rho]^3 + 19775*\[Rho]^4 - 282250*Ech*\[Rho]^4 + 
      1731300*Ech^2*\[Rho]^4 - 5922200*Ech^3*\[Rho]^4 + 
      12658000*Ech^4*\[Rho]^4 - 17804640*Ech^5*\[Rho]^4 + 
      16256960*Ech^6*\[Rho]^4 - 8709760*Ech^7*\[Rho]^4 + 
      2073600*Ech^8*\[Rho]^4 - 8690*\[Rho]^5 + 121660*Ech*\[Rho]^5 - 
      729960*Ech^2*\[Rho]^5 + 2433200*Ech^3*\[Rho]^5 - 
      5122240*Ech^4*\[Rho]^5 + 6946944*Ech^5*\[Rho]^5 - 
      5755904*Ech^6*\[Rho]^5 + 2603008*Ech^7*\[Rho]^5 - 
      479232*Ech^8*\[Rho]^5 + 1275*\[Rho]^6 - 17850*Ech*\[Rho]^6 + 
      107100*Ech^2*\[Rho]^6 - 357000*Ech^3*\[Rho]^6 + 714000*Ech^4*\[Rho]^6 - 
      856800*Ech^5*\[Rho]^6 + 571200*Ech^6*\[Rho]^6 - 163200*Ech^7*\[Rho]^6 + 
      300*(-1 + 2*Ech)^7*(4 - 50*\[Rho] - 79*\[Rho]^2 - 20*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] - 300*(-1 + 2*Ech)^7*
       (4 - 50*\[Rho] - 79*\[Rho]^2 - 20*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
    (450*(-1 + 2*Ech)^7*mb^5) + 
   (\[CapitalLambda]bh^2*(-450 + 7200*Ech - 50400*Ech^2 + 201600*Ech^3 - 
      504000*Ech^4 + 806400*Ech^5 - 806400*Ech^6 + 460800*Ech^7 - 
      115200*Ech^8 - 9685*\[Rho] + 164560*Ech*\[Rho] - 1228720*Ech^2*\[Rho] + 
      5273280*Ech^3*\[Rho] - 14258400*Ech^4*\[Rho] + 24958032*Ech^5*\[Rho] - 
      27744704*Ech^6*\[Rho] + 17805056*Ech^7*\[Rho] - 3799040*Ech^8*\[Rho] - 
      4242944*Ech^9*\[Rho] + 6419456*Ech^10*\[Rho] - 5599232*Ech^11*\[Rho] + 
      3125248*Ech^12*\[Rho] - 1208320*Ech^13*\[Rho] + 360448*Ech^14*\[Rho] + 
      10015*\[Rho]^2 - 146440*Ech*\[Rho]^2 + 914680*Ech^2*\[Rho]^2 - 
      3143520*Ech^3*\[Rho]^2 + 6313200*Ech^4*\[Rho]^2 - 
      7010640*Ech^5*\[Rho]^2 + 2950080*Ech^6*\[Rho]^2 + 
      1271040*Ech^7*\[Rho]^2 + 368640*Ech^8*\[Rho]^2 - 
      5465600*Ech^9*\[Rho]^2 + 7224320*Ech^10*\[Rho]^2 - 
      4198400*Ech^11*\[Rho]^2 + 614400*Ech^12*\[Rho]^2 + 
      307200*Ech^13*\[Rho]^2 + 2825*\[Rho]^3 - 48200*Ech*\[Rho]^3 + 
      361400*Ech^2*\[Rho]^3 - 1557600*Ech^3*\[Rho]^3 + 
      4230000*Ech^4*\[Rho]^3 - 7371360*Ech^5*\[Rho]^3 + 
      7600320*Ech^6*\[Rho]^3 - 2288640*Ech^7*\[Rho]^3 - 
      5706240*Ech^8*\[Rho]^3 + 9305600*Ech^9*\[Rho]^3 - 
      5995520*Ech^10*\[Rho]^3 + 1433600*Ech^11*\[Rho]^3 - 850*\[Rho]^4 + 
      4000*Ech*\[Rho]^4 + 48800*Ech^2*\[Rho]^4 - 553600*Ech^3*\[Rho]^4 + 
      2459200*Ech^4*\[Rho]^4 - 6403360*Ech^5*\[Rho]^4 + 
      11365440*Ech^6*\[Rho]^4 - 14676480*Ech^7*\[Rho]^4 + 
      13163520*Ech^8*\[Rho]^4 - 6950400*Ech^9*\[Rho]^4 + 
      1520640*Ech^10*\[Rho]^4 - 4075*\[Rho]^5 + 70600*Ech*\[Rho]^5 - 
      537400*Ech^2*\[Rho]^5 + 2351200*Ech^3*\[Rho]^5 - 
      6482800*Ech^4*\[Rho]^5 + 12044560*Ech^5*\[Rho]^5 - 
      15846400*Ech^6*\[Rho]^5 + 14583040*Ech^7*\[Rho]^5 - 
      8439040*Ech^8*\[Rho]^5 + 2484480*Ech^9*\[Rho]^5 - 
      215040*Ech^10*\[Rho]^5 + 2485*\[Rho]^6 - 39760*Ech*\[Rho]^6 + 
      278320*Ech^2*\[Rho]^6 - 1113280*Ech^3*\[Rho]^6 + 
      2783200*Ech^4*\[Rho]^6 - 4659472*Ech^5*\[Rho]^6 + 
      5279104*Ech^6*\[Rho]^6 - 3786496*Ech^7*\[Rho]^6 + 
      1511680*Ech^8*\[Rho]^6 - 251136*Ech^9*\[Rho]^6 - 265*\[Rho]^7 + 
      4240*Ech*\[Rho]^7 - 29680*Ech^2*\[Rho]^7 + 118720*Ech^3*\[Rho]^7 - 
      296800*Ech^4*\[Rho]^7 + 474880*Ech^5*\[Rho]^7 - 474880*Ech^6*\[Rho]^7 + 
      271360*Ech^7*\[Rho]^7 - 67840*Ech^8*\[Rho]^7 + 300*(1 - 2*Ech)^8*\[Rho]*
       (16 + 23*\[Rho] - 5*\[Rho]^2 - 16*\[Rho]^3 + 9*\[Rho]^4)*
       Log[1 - 2*Ech] - 300*(1 - 2*Ech)^8*\[Rho]*(16 + 23*\[Rho] - 
        5*\[Rho]^2 - 16*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
    (225*(1 - 2*Ech)^8*mb^5*\[Rho])) + 
 m6*(((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(105 - 1050*Ech + 4200*Ech^2 - 
      6320*Ech^3 - 12640*Ech^4 + 80896*Ech^5 - 162560*Ech^6 + 131840*Ech^7 + 
      21760*Ech^8 - 99840*Ech^9 + 43008*Ech^10 + 165*\[Rho] - 
      1650*Ech*\[Rho] + 6600*Ech^2*\[Rho] - 12240*Ech^3*\[Rho] - 
      3840*Ech^4*\[Rho] + 92160*Ech^5*\[Rho] - 251520*Ech^6*\[Rho] + 
      303360*Ech^7*\[Rho] - 134400*Ech^8*\[Rho] - 7680*Ech^9*\[Rho] - 
      1800*Ech*\[Rho]^2 + 16200*Ech^2*\[Rho]^2 - 71760*Ech^3*\[Rho]^2 + 
      216960*Ech^4*\[Rho]^2 - 445440*Ech^5*\[Rho]^2 + 540288*Ech^6*\[Rho]^2 - 
      321792*Ech^7*\[Rho]^2 + 64512*Ech^8*\[Rho]^2 + 480*\[Rho]^3 - 
      5160*Ech*\[Rho]^3 + 22440*Ech^2*\[Rho]^3 - 45520*Ech^3*\[Rho]^3 + 
      31360*Ech^4*\[Rho]^3 + 30080*Ech^5*\[Rho]^3 - 62592*Ech^6*\[Rho]^3 + 
      33024*Ech^7*\[Rho]^3 - 1065*\[Rho]^4 + 10650*Ech*\[Rho]^4 - 
      42600*Ech^2*\[Rho]^4 + 93360*Ech^3*\[Rho]^4 - 123120*Ech^4*\[Rho]^4 + 
      84384*Ech^5*\[Rho]^4 - 23424*Ech^6*\[Rho]^4 + 315*\[Rho]^5 - 
      3150*Ech*\[Rho]^5 + 12600*Ech^2*\[Rho]^5 - 25200*Ech^3*\[Rho]^5 + 
      25200*Ech^4*\[Rho]^5 - 10080*Ech^5*\[Rho]^5 + 180*(-1 + 2*Ech)^5*
       \[Rho]^2*(5 + \[Rho])*Log[1 - 2*Ech] - 180*(-1 + 2*Ech)^5*\[Rho]^2*
       (5 + \[Rho])*Log[\[Rho]]))/(240*(-1 + 2*Ech)^5*mb^4) - 
   ((1 + \[CapitalLambda]bh)^2*(5 - 50*Ech + 200*Ech^2 + 360*Ech^3 - 
      8480*Ech^4 + 43056*Ech^5 - 111616*Ech^6 + 158400*Ech^7 - 106240*Ech^8 - 
      1280*Ech^9 + 43008*Ech^10 - 17408*Ech^11 + 45*\[Rho] - 450*Ech*\[Rho] + 
      1800*Ech^2*\[Rho] - 7000*Ech^3*\[Rho] + 36000*Ech^4*\[Rho] - 
      122160*Ech^5*\[Rho] + 215200*Ech^6*\[Rho] - 172800*Ech^7*\[Rho] + 
      38400*Ech^8*\[Rho] - 6400*Ech^9*\[Rho] + 23040*Ech^10*\[Rho] - 
      1300*\[Rho]^2 + 13600*Ech*\[Rho]^2 - 57400*Ech^2*\[Rho]^2 + 
      124000*Ech^3*\[Rho]^2 - 138400*Ech^4*\[Rho]^2 + 44800*Ech^5*\[Rho]^2 + 
      99200*Ech^6*\[Rho]^2 - 166400*Ech^7*\[Rho]^2 + 89600*Ech^8*\[Rho]^2 + 
      600*\[Rho]^3 - 3000*Ech*\[Rho]^3 - 3000*Ech^2*\[Rho]^3 + 
      50400*Ech^3*\[Rho]^3 - 143200*Ech^4*\[Rho]^3 + 207360*Ech^5*\[Rho]^3 - 
      183680*Ech^6*\[Rho]^3 + 102400*Ech^7*\[Rho]^3 - 28160*Ech^8*\[Rho]^3 + 
      675*\[Rho]^4 - 6750*Ech*\[Rho]^4 + 27000*Ech^2*\[Rho]^4 - 
      56600*Ech^3*\[Rho]^4 + 68400*Ech^4*\[Rho]^4 - 49680*Ech^5*\[Rho]^4 + 
      23680*Ech^6*\[Rho]^4 - 8640*Ech^7*\[Rho]^4 - 5*\[Rho]^5 + 
      50*Ech*\[Rho]^5 - 200*Ech^2*\[Rho]^5 + 40*Ech^3*\[Rho]^5 + 
      2480*Ech^4*\[Rho]^5 - 4016*Ech^5*\[Rho]^5 + 2016*Ech^6*\[Rho]^5 - 
      20*\[Rho]^6 + 200*Ech*\[Rho]^6 - 800*Ech^2*\[Rho]^6 + 
      1600*Ech^3*\[Rho]^6 - 1600*Ech^4*\[Rho]^6 + 640*Ech^5*\[Rho]^6 - 
      300*(-1 + 2*Ech)^5*\[Rho]^2*(1 + 5*\[Rho])*Log[1 - 2*Ech] + 
      300*(-1 + 2*Ech)^5*\[Rho]^2*(1 + 5*\[Rho])*Log[\[Rho]]))/
    (150*(-1 + 2*Ech)^5*mb^4) - (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
     (-335 + 4020*Ech - 20100*Ech^2 + 53600*Ech^3 - 95680*Ech^4 + 
      253312*Ech^5 - 996992*Ech^6 + 2676736*Ech^7 - 4038400*Ech^8 + 
      2872320*Ech^9 + 60416*Ech^10 - 1335296*Ech^11 + 565248*Ech^12 + 
      1200*\[Rho] - 14400*Ech*\[Rho] + 72000*Ech^2*\[Rho] - 
      192000*Ech^3*\[Rho] + 316000*Ech^4*\[Rho] - 489600*Ech^5*\[Rho] + 
      988800*Ech^6*\[Rho] - 1408000*Ech^7*\[Rho] + 576000*Ech^8*\[Rho] + 
      768000*Ech^9*\[Rho] - 665600*Ech^10*\[Rho] - 16425*\[Rho]^2 + 
      209700*Ech*\[Rho]^2 - 1124100*Ech^2*\[Rho]^2 + 3249600*Ech^3*\[Rho]^2 - 
      5318400*Ech^4*\[Rho]^2 + 4277760*Ech^5*\[Rho]^2 + 
      526080*Ech^6*\[Rho]^2 - 4945920*Ech^7*\[Rho]^2 + 
      4819200*Ech^8*\[Rho]^2 - 1643520*Ech^9*\[Rho]^2 - 
      76800*Ech^10*\[Rho]^2 + 15200*\[Rho]^3 - 163200*Ech*\[Rho]^3 + 
      700800*Ech^2*\[Rho]^3 - 1484800*Ech^3*\[Rho]^3 + 
      1360000*Ech^4*\[Rho]^3 + 525440*Ech^5*\[Rho]^3 - 
      2718720*Ech^6*\[Rho]^3 + 2882560*Ech^7*\[Rho]^3 - 
      1300480*Ech^8*\[Rho]^3 + 215040*Ech^9*\[Rho]^3 - 1425*\[Rho]^4 + 
      18900*Ech*\[Rho]^4 - 105300*Ech^2*\[Rho]^4 + 316800*Ech^3*\[Rho]^4 - 
      564400*Ech^4*\[Rho]^4 + 655680*Ech^5*\[Rho]^4 - 523200*Ech^6*\[Rho]^4 + 
      212480*Ech^7*\[Rho]^4 + 2160*\[Rho]^5 - 25920*Ech*\[Rho]^5 + 
      129600*Ech^2*\[Rho]^5 - 345600*Ech^3*\[Rho]^5 + 562080*Ech^4*\[Rho]^5 - 
      617472*Ech^5*\[Rho]^5 + 369792*Ech^6*\[Rho]^5 - 93696*Ech^7*\[Rho]^5 - 
      375*\[Rho]^6 + 4500*Ech*\[Rho]^6 - 22500*Ech^2*\[Rho]^6 + 
      60000*Ech^3*\[Rho]^6 - 90000*Ech^4*\[Rho]^6 + 72000*Ech^5*\[Rho]^6 - 
      24000*Ech^6*\[Rho]^6 + 300*(1 - 2*Ech)^6*\[Rho]^2*
       (21 + 32*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^6*\[Rho]^2*(21 + 32*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
    (600*(1 - 2*Ech)^6*mb^4) + 
   ((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (-1285 + 13810*Ech - 60040*Ech^2 + 130960*Ech^3 - 135520*Ech^4 + 
      22720*Ech^5 + 68480*Ech^6 - 24320*Ech^7 - 37120*Ech^8 + 23040*Ech^9 + 
      1800*\[Rho] - 18000*Ech*\[Rho] + 72000*Ech^2*\[Rho] - 
      157440*Ech^3*\[Rho] + 243840*Ech^4*\[Rho] - 327936*Ech^5*\[Rho] + 
      313344*Ech^6*\[Rho] - 129024*Ech^7*\[Rho] + 1440*\[Rho]^2 - 
      15480*Ech*\[Rho]^2 + 67320*Ech^2*\[Rho]^2 - 150960*Ech^3*\[Rho]^2 + 
      181920*Ech^4*\[Rho]^2 - 110784*Ech^5*\[Rho]^2 + 27648*Ech^6*\[Rho]^2 - 
      3080*\[Rho]^3 + 30800*Ech*\[Rho]^3 - 123200*Ech^2*\[Rho]^3 + 
      275200*Ech^3*\[Rho]^3 - 370240*Ech^4*\[Rho]^3 + 258688*Ech^5*\[Rho]^3 - 
      73728*Ech^6*\[Rho]^3 + 1125*\[Rho]^4 - 11250*Ech*\[Rho]^4 + 
      45000*Ech^2*\[Rho]^4 - 90000*Ech^3*\[Rho]^4 + 90000*Ech^4*\[Rho]^4 - 
      36000*Ech^5*\[Rho]^4 + 60*(-1 + 2*Ech)^5*(-8 + 9*\[Rho]^2)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^5*(-8 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (360*(-1 + 2*Ech)^5*mb^4) - 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(-1825 + 22860*Ech - 
      120060*Ech^2 + 339360*Ech^3 - 550400*Ech^4 + 514944*Ech^5 - 
      319488*Ech^6 + 258560*Ech^7 - 188160*Ech^8 - 87040*Ech^9 + 
      228352*Ech^10 - 98304*Ech^11 + 1135*\[Rho] - 8820*Ech*\[Rho] + 
      15300*Ech^2*\[Rho] + 55200*Ech^3*\[Rho] - 282080*Ech^4*\[Rho] + 
      519168*Ech^5*\[Rho] - 559232*Ech^6*\[Rho] + 509440*Ech^7*\[Rho] - 
      413952*Ech^8*\[Rho] + 177152*Ech^9*\[Rho] - 15360*Ech^10*\[Rho] + 
      720*\[Rho]^2 - 9720*Ech*\[Rho]^2 + 55080*Ech^2*\[Rho]^2 - 
      168480*Ech^3*\[Rho]^2 + 311200*Ech^4*\[Rho]^2 - 404352*Ech^5*\[Rho]^2 + 
      442752*Ech^6*\[Rho]^2 - 356864*Ech^7*\[Rho]^2 + 124416*Ech^8*\[Rho]^2 + 
      880*\[Rho]^3 - 11640*Ech*\[Rho]^3 + 64680*Ech^2*\[Rho]^3 - 
      194080*Ech^3*\[Rho]^3 + 356640*Ech^4*\[Rho]^3 - 445824*Ech^5*\[Rho]^3 + 
      380288*Ech^6*\[Rho]^3 - 178688*Ech^7*\[Rho]^3 + 32256*Ech^8*\[Rho]^3 - 
      1135*\[Rho]^4 + 13620*Ech*\[Rho]^4 - 68100*Ech^2*\[Rho]^4 + 
      181600*Ech^3*\[Rho]^4 - 299760*Ech^4*\[Rho]^4 + 329664*Ech^5*\[Rho]^4 - 
      195904*Ech^6*\[Rho]^4 + 49152*Ech^7*\[Rho]^4 + 225*\[Rho]^5 - 
      2700*Ech*\[Rho]^5 + 13500*Ech^2*\[Rho]^5 - 36000*Ech^3*\[Rho]^5 + 
      54000*Ech^4*\[Rho]^5 - 43200*Ech^5*\[Rho]^5 + 14400*Ech^6*\[Rho]^5 - 
      60*(1 - 2*Ech)^6*(-8 - 40*\[Rho] + 9*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*(-8 - 40*\[Rho] + 9*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(240*(1 - 2*Ech)^6*mb^4) + 
   (\[CapitalLambda]bh^2*(-10535 + 152290*Ech - 947340*Ech^2 + 
      3292200*Ech^3 - 6920400*Ech^4 + 8815968*Ech^5 - 6102816*Ech^6 + 
      412608*Ech^7 + 4742784*Ech^8 - 7289600*Ech^9 + 4847104*Ech^10 + 
      986112*Ech^11 - 3311616*Ech^12 + 1339392*Ech^13 - 32000*\[Rho] + 
      510400*Ech*\[Rho] - 3499200*Ech^2*\[Rho] + 13411200*Ech^3*\[Rho] - 
      31190400*Ech^4*\[Rho] + 44423040*Ech^5*\[Rho] - 36637440*Ech^6*\[Rho] + 
      14476800*Ech^7*\[Rho] - 568320*Ech^8*\[Rho] - 1955840*Ech^9*\[Rho] + 
      2928640*Ech^10*\[Rho] - 2580480*Ech^11*\[Rho] + 737280*Ech^12*\[Rho] + 
      55825*\[Rho]^2 - 753350*Ech*\[Rho]^2 + 4322700*Ech^2*\[Rho]^2 - 
      13619400*Ech^3*\[Rho]^2 + 25264800*Ech^4*\[Rho]^2 - 
      27021120*Ech^5*\[Rho]^2 + 13617600*Ech^6*\[Rho]^2 + 
      2451840*Ech^7*\[Rho]^2 - 9104640*Ech^8*\[Rho]^2 + 
      7022080*Ech^9*\[Rho]^2 - 2170880*Ech^10*\[Rho]^2 - 13600*\[Rho]^3 + 
      176000*Ech*\[Rho]^3 - 955200*Ech^2*\[Rho]^3 + 2780800*Ech^3*\[Rho]^3 - 
      4553600*Ech^4*\[Rho]^3 + 3824640*Ech^5*\[Rho]^3 - 
      691840*Ech^6*\[Rho]^3 - 1480960*Ech^7*\[Rho]^3 + 
      1251840*Ech^8*\[Rho]^3 - 322560*Ech^9*\[Rho]^3 + 2975*\[Rho]^4 - 
      47050*Ech*\[Rho]^4 + 320100*Ech^2*\[Rho]^4 - 1218200*Ech^3*\[Rho]^4 + 
      2814400*Ech^4*\[Rho]^4 - 4235520*Ech^5*\[Rho]^4 + 
      4687520*Ech^6*\[Rho]^4 - 3824320*Ech^7*\[Rho]^4 + 
      1630080*Ech^8*\[Rho]^4 - 241920*Ech^9*\[Rho]^4 - 3040*\[Rho]^5 + 
      42560*Ech*\[Rho]^5 - 255360*Ech^2*\[Rho]^5 + 851200*Ech^3*\[Rho]^5 - 
      1702400*Ech^4*\[Rho]^5 + 2205312*Ech^5*\[Rho]^5 - 
      2015104*Ech^6*\[Rho]^5 + 1018112*Ech^7*\[Rho]^5 - 
      221184*Ech^8*\[Rho]^5 + 375*\[Rho]^6 - 5250*Ech*\[Rho]^6 + 
      31500*Ech^2*\[Rho]^6 - 105000*Ech^3*\[Rho]^6 + 210000*Ech^4*\[Rho]^6 - 
      252000*Ech^5*\[Rho]^6 + 168000*Ech^6*\[Rho]^6 - 48000*Ech^7*\[Rho]^6 + 
      300*(-1 + 2*Ech)^7*(-8 - 104*\[Rho] - 47*\[Rho]^2 + 24*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] - 300*(-1 + 2*Ech)^7*
       (-8 - 104*\[Rho] - 47*\[Rho]^2 + 24*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(900*(-1 + 2*Ech)^7*mb^4)) + 
 r13*(((1 + \[CapitalLambda]bh)^2*(-11 + 110*Ech - 440*Ech^2 + 960*Ech^3 - 
      1440*Ech^4 + 992*Ech^5 + 4800*Ech^6 - 19200*Ech^7 + 29440*Ech^8 - 
      20480*Ech^9 + 5120*Ech^10 + 1603*\[Rho] - 16990*Ech*\[Rho] + 
      72760*Ech^2*\[Rho] - 159360*Ech^3*\[Rho] + 189920*Ech^4*\[Rho] - 
      144992*Ech^5*\[Rho] + 143680*Ech^6*\[Rho] - 165120*Ech^7*\[Rho] + 
      88320*Ech^8*\[Rho] - 10240*Ech^9*\[Rho] + 3072*Ech^10*\[Rho] - 
      1000*\[Rho]^2 + 6280*Ech*\[Rho]^2 - 6520*Ech^2*\[Rho]^2 - 
      36080*Ech^3*\[Rho]^2 + 107840*Ech^4*\[Rho]^2 - 98048*Ech^5*\[Rho]^2 + 
      23168*Ech^6*\[Rho]^2 - 18176*Ech^7*\[Rho]^2 + 26624*Ech^8*\[Rho]^2 - 
      760*\[Rho]^3 + 8440*Ech*\[Rho]^3 - 37960*Ech^2*\[Rho]^3 + 
      87280*Ech^3*\[Rho]^3 - 115840*Ech^4*\[Rho]^3 + 109568*Ech^5*\[Rho]^3 - 
      94336*Ech^6*\[Rho]^3 + 60160*Ech^7*\[Rho]^3 - 15360*Ech^8*\[Rho]^3 + 
      35*\[Rho]^4 - 350*Ech*\[Rho]^4 + 1400*Ech^2*\[Rho]^4 - 
      800*Ech^3*\[Rho]^4 + 720*Ech^4*\[Rho]^4 - 6336*Ech^5*\[Rho]^4 + 
      12736*Ech^6*\[Rho]^4 - 7680*Ech^7*\[Rho]^4 + 181*\[Rho]^5 - 
      1810*Ech*\[Rho]^5 + 7240*Ech^2*\[Rho]^5 - 16160*Ech^3*\[Rho]^5 + 
      19760*Ech^4*\[Rho]^5 - 12224*Ech^5*\[Rho]^5 + 2880*Ech^6*\[Rho]^5 - 
      48*\[Rho]^6 + 480*Ech*\[Rho]^6 - 1920*Ech^2*\[Rho]^6 + 
      3840*Ech^3*\[Rho]^6 - 3840*Ech^4*\[Rho]^6 + 1536*Ech^5*\[Rho]^6 - 
      60*(-1 + 2*Ech)^5*\[Rho]*(-8 - 31*\[Rho] + 7*\[Rho]^2)*Log[1 - 2*Ech] + 
      60*(-1 + 2*Ech)^5*\[Rho]*(-8 - 31*\[Rho] + 7*\[Rho]^2)*Log[\[Rho]]))/
    (30*(-1 + 2*Ech)^5*mb^5) - 
   ((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (120 - 1200*Ech + 4800*Ech^2 - 9600*Ech^3 + 9600*Ech^4 - 3840*Ech^5 - 
      935*\[Rho] + 9830*Ech*\[Rho] - 41720*Ech^2*\[Rho] + 
      89360*Ech^3*\[Rho] - 93920*Ech^4*\[Rho] + 24128*Ech^5*\[Rho] + 
      42112*Ech^6*\[Rho] - 35584*Ech^7*\[Rho] + 256*Ech^8*\[Rho] + 
      7680*Ech^9*\[Rho] + 1080*\[Rho]^2 - 10800*Ech*\[Rho]^2 + 
      43200*Ech^2*\[Rho]^2 - 88800*Ech^3*\[Rho]^2 + 106560*Ech^4*\[Rho]^2 - 
      86400*Ech^5*\[Rho]^2 + 51456*Ech^6*\[Rho]^2 - 18432*Ech^7*\[Rho]^2 + 
      1140*\[Rho]^3 - 12480*Ech*\[Rho]^3 + 55320*Ech^2*\[Rho]^3 - 
      135120*Ech^3*\[Rho]^3 + 184800*Ech^4*\[Rho]^3 - 141312*Ech^5*\[Rho]^3 + 
      47232*Ech^6*\[Rho]^3 - 2080*\[Rho]^4 + 20800*Ech*\[Rho]^4 - 
      83200*Ech^2*\[Rho]^4 + 187040*Ech^3*\[Rho]^4 - 233600*Ech^4*\[Rho]^4 + 
      148160*Ech^5*\[Rho]^4 - 36480*Ech^6*\[Rho]^4 + 675*\[Rho]^5 - 
      6750*Ech*\[Rho]^5 + 27000*Ech^2*\[Rho]^5 - 54000*Ech^3*\[Rho]^5 + 
      54000*Ech^4*\[Rho]^5 - 21600*Ech^5*\[Rho]^5 + 60*(-1 + 2*Ech)^5*\[Rho]*
       (-4 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^5*\[Rho]*
       (-4 + 9*\[Rho]^2)*Log[\[Rho]]))/(90*(-1 + 2*Ech)^5*mb^5*\[Rho]) + 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(80 - 960*Ech + 4800*Ech^2 - 
      12800*Ech^3 + 19200*Ech^4 - 15360*Ech^5 + 5120*Ech^6 - 1515*\[Rho] + 
      18660*Ech*\[Rho] - 96180*Ech^2*\[Rho] + 266080*Ech^3*\[Rho] - 
      418560*Ech^4*\[Rho] + 361792*Ech^5*\[Rho] - 158976*Ech^6*\[Rho] + 
      72448*Ech^7*\[Rho] - 89344*Ech^8*\[Rho] + 38912*Ech^9*\[Rho] + 
      25600*Ech^10*\[Rho] - 20480*Ech^11*\[Rho] + 585*\[Rho]^2 - 
      2940*Ech*\[Rho]^2 - 9780*Ech^2*\[Rho]^2 + 107680*Ech^3*\[Rho]^2 - 
      325920*Ech^4*\[Rho]^2 + 465920*Ech^5*\[Rho]^2 - 306048*Ech^6*\[Rho]^2 + 
      42496*Ech^7*\[Rho]^2 + 35072*Ech^8*\[Rho]^2 - 1024*Ech^9*\[Rho]^2 - 
      5120*Ech^10*\[Rho]^2 + 1000*\[Rho]^3 - 12360*Ech*\[Rho]^3 + 
      63960*Ech^2*\[Rho]^3 - 177760*Ech^3*\[Rho]^3 + 275680*Ech^4*\[Rho]^3 - 
      236160*Ech^5*\[Rho]^3 + 108928*Ech^6*\[Rho]^3 - 18944*Ech^7*\[Rho]^3 + 
      1536*Ech^8*\[Rho]^3 + 480*\[Rho]^4 - 6840*Ech*\[Rho]^4 + 
      40680*Ech^2*\[Rho]^4 - 130080*Ech^3*\[Rho]^4 + 268320*Ech^4*\[Rho]^4 - 
      350848*Ech^5*\[Rho]^4 + 279168*Ech^6*\[Rho]^4 - 111104*Ech^7*\[Rho]^4 + 
      12800*Ech^8*\[Rho]^4 - 765*\[Rho]^5 + 9180*Ech*\[Rho]^5 - 
      45900*Ech^2*\[Rho]^5 + 122400*Ech^3*\[Rho]^5 - 206800*Ech^4*\[Rho]^5 + 
      209280*Ech^5*\[Rho]^5 - 112320*Ech^6*\[Rho]^5 + 24320*Ech^7*\[Rho]^5 + 
      135*\[Rho]^6 - 1620*Ech*\[Rho]^6 + 8100*Ech^2*\[Rho]^6 - 
      21600*Ech^3*\[Rho]^6 + 32400*Ech^4*\[Rho]^6 - 25920*Ech^5*\[Rho]^6 + 
      8640*Ech^6*\[Rho]^6 - 60*(1 - 2*Ech)^6*\[Rho]*(-4 - 34*\[Rho] + 
        3*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*\[Rho]*
       (-4 - 34*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))/
    (60*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(2081 - 21290*Ech + 
      87560*Ech^2 - 181520*Ech^3 + 192800*Ech^4 - 98624*Ech^5 + 49280*Ech^6 - 
      62720*Ech^7 + 16640*Ech^8 + 38400*Ech^9 - 24576*Ech^10 + 965*\[Rho] - 
      20210*Ech*\[Rho] + 133640*Ech^2*\[Rho] - 412400*Ech^3*\[Rho] + 
      654560*Ech^4*\[Rho] - 531008*Ech^5*\[Rho] + 245888*Ech^6*\[Rho] - 
      156416*Ech^7*\[Rho] + 84224*Ech^8*\[Rho] + 7680*Ech^9*\[Rho] - 
      3720*\[Rho]^2 + 41160*Ech*\[Rho]^2 - 184440*Ech^2*\[Rho]^2 + 
      436560*Ech^3*\[Rho]^2 - 651360*Ech^4*\[Rho]^2 + 750144*Ech^5*\[Rho]^2 - 
      691200*Ech^6*\[Rho]^2 + 390144*Ech^7*\[Rho]^2 - 76800*Ech^8*\[Rho]^2 - 
      1640*\[Rho]^3 + 17480*Ech*\[Rho]^3 - 75320*Ech^2*\[Rho]^3 + 
      182800*Ech^3*\[Rho]^3 - 221920*Ech^4*\[Rho]^3 + 100672*Ech^5*\[Rho]^3 + 
      50688*Ech^6*\[Rho]^3 - 53760*Ech^7*\[Rho]^3 + 3175*\[Rho]^4 - 
      31750*Ech*\[Rho]^4 + 127000*Ech^2*\[Rho]^4 - 282320*Ech^3*\[Rho]^4 + 
      345200*Ech^4*\[Rho]^4 - 212960*Ech^5*\[Rho]^4 + 49920*Ech^6*\[Rho]^4 - 
      861*\[Rho]^5 + 8610*Ech*\[Rho]^5 - 34440*Ech^2*\[Rho]^5 + 
      68880*Ech^3*\[Rho]^5 - 68880*Ech^4*\[Rho]^5 + 27552*Ech^5*\[Rho]^5 - 
      60*(-1 + 2*Ech)^5*(-4 - 88*\[Rho] + 33*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^5*(-4 - 88*\[Rho] + 33*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(180*(-1 + 2*Ech)^5*mb^5) + 
   (\[CapitalLambda]bh^2*(-60 + 840*Ech - 5040*Ech^2 + 16800*Ech^3 - 
      33600*Ech^4 + 40320*Ech^5 - 26880*Ech^6 + 7680*Ech^7 + 1931*\[Rho] - 
      27514*Ech*\[Rho] + 168444*Ech^2*\[Rho] - 574920*Ech^3*\[Rho] + 
      1183440*Ech^4*\[Rho] - 1474416*Ech^5*\[Rho] + 1041216*Ech^6*\[Rho] - 
      343680*Ech^7*\[Rho] + 33792*Ech^8*\[Rho] - 17920*Ech^9*\[Rho] + 
      32768*Ech^10*\[Rho] - 86016*Ech^11*\[Rho] + 98304*Ech^12*\[Rho] - 
      36864*Ech^13*\[Rho] + 7715*\[Rho]^2 - 121090*Ech*\[Rho]^2 + 
      818100*Ech^2*\[Rho]^2 - 3093240*Ech^3*\[Rho]^2 + 
      7102080*Ech^4*\[Rho]^2 - 9985104*Ech^5*\[Rho]^2 + 
      8104800*Ech^6*\[Rho]^2 - 3122496*Ech^7*\[Rho]^2 + 
      260736*Ech^8*\[Rho]^2 - 193792*Ech^9*\[Rho]^2 + 
      237056*Ech^10*\[Rho]^2 + 15360*Ech^11*\[Rho]^2 - 
      30720*Ech^12*\[Rho]^2 - 9475*\[Rho]^3 + 122450*Ech*\[Rho]^3 - 
      663300*Ech^2*\[Rho]^3 + 1925400*Ech^3*\[Rho]^3 - 
      3136800*Ech^4*\[Rho]^3 + 2624160*Ech^5*\[Rho]^3 - 
      575616*Ech^6*\[Rho]^3 - 661248*Ech^7*\[Rho]^3 + 459264*Ech^8*\[Rho]^3 - 
      122368*Ech^9*\[Rho]^3 + 51200*Ech^10*\[Rho]^3 - 320*\[Rho]^4 + 
      5200*Ech*\[Rho]^4 - 36240*Ech^2*\[Rho]^4 + 140960*Ech^3*\[Rho]^4 - 
      332320*Ech^4*\[Rho]^4 + 437280*Ech^5*\[Rho]^4 - 257984*Ech^6*\[Rho]^4 - 
      128*Ech^7*\[Rho]^4 + 88320*Ech^8*\[Rho]^4 - 24576*Ech^9*\[Rho]^4 - 
      155*\[Rho]^5 + 3250*Ech*\[Rho]^5 - 27060*Ech^2*\[Rho]^5 + 
      120440*Ech^3*\[Rho]^5 - 316480*Ech^4*\[Rho]^5 + 571056*Ech^5*\[Rho]^5 - 
      687872*Ech^6*\[Rho]^5 + 507136*Ech^7*\[Rho]^5 - 183552*Ech^8*\[Rho]^5 + 
      19200*Ech^9*\[Rho]^5 + 409*\[Rho]^6 - 5726*Ech*\[Rho]^6 + 
      34356*Ech^2*\[Rho]^6 - 114520*Ech^3*\[Rho]^6 + 229040*Ech^4*\[Rho]^6 - 
      307248*Ech^5*\[Rho]^6 + 257824*Ech^6*\[Rho]^6 - 117440*Ech^7*\[Rho]^6 + 
      21888*Ech^8*\[Rho]^6 - 45*\[Rho]^7 + 630*Ech*\[Rho]^7 - 
      3780*Ech^2*\[Rho]^7 + 12600*Ech^3*\[Rho]^7 - 25200*Ech^4*\[Rho]^7 + 
      30240*Ech^5*\[Rho]^7 - 20160*Ech^6*\[Rho]^7 + 5760*Ech^7*\[Rho]^7 - 
      60*(-1 + 2*Ech)^7*\[Rho]*(-4 - 109*\[Rho] - 85*\[Rho]^2 + 6*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^7*\[Rho]*
       (-4 - 109*\[Rho] - 85*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(45*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(2097 - 25644*Ech + 
      131100*Ech^2 - 359200*Ech^3 + 559680*Ech^4 - 488448*Ech^5 + 
      261888*Ech^6 - 236544*Ech^7 + 357120*Ech^8 - 353280*Ech^9 + 
      242688*Ech^10 - 122880*Ech^11 + 32768*Ech^12 + 21610*\[Rho] - 
      284760*Ech*\[Rho] + 1576440*Ech^2*\[Rho] - 4712640*Ech^3*\[Rho] + 
      8082240*Ech^4*\[Rho] - 7665408*Ech^5*\[Rho] + 3366144*Ech^6*\[Rho] - 
      433152*Ech^7*\[Rho] + 446976*Ech^8*\[Rho] - 432128*Ech^9*\[Rho] + 
      30720*Ech^10*\[Rho] - 24115*\[Rho]^2 + 259740*Ech*\[Rho]^2 - 
      1120860*Ech^2*\[Rho]^2 + 2396160*Ech^3*\[Rho]^2 - 
      2396160*Ech^4*\[Rho]^2 + 349056*Ech^5*\[Rho]^2 + 
      1397376*Ech^6*\[Rho]^2 - 1333248*Ech^7*\[Rho]^2 + 
      753408*Ech^8*\[Rho]^2 - 283648*Ech^9*\[Rho]^2 - 15360*Ech^10*\[Rho]^2 + 
      880*\[Rho]^3 - 6000*Ech*\[Rho]^3 + 2640*Ech^2*\[Rho]^3 + 
      84160*Ech^3*\[Rho]^3 - 288960*Ech^4*\[Rho]^3 + 513024*Ech^5*\[Rho]^3 - 
      703744*Ech^6*\[Rho]^3 + 662016*Ech^7*\[Rho]^3 - 334848*Ech^8*\[Rho]^3 + 
      51200*Ech^9*\[Rho]^3 - 1585*\[Rho]^4 + 20100*Ech*\[Rho]^4 - 
      106980*Ech^2*\[Rho]^4 + 306880*Ech^3*\[Rho]^4 - 571440*Ech^4*\[Rho]^4 + 
      657984*Ech^5*\[Rho]^4 - 443584*Ech^6*\[Rho]^4 + 133632*Ech^7*\[Rho]^4 + 
      1318*\[Rho]^5 - 15816*Ech*\[Rho]^5 + 79080*Ech^2*\[Rho]^5 - 
      210880*Ech^3*\[Rho]^5 + 354720*Ech^4*\[Rho]^5 - 354432*Ech^5*\[Rho]^5 + 
      188032*Ech^6*\[Rho]^5 - 39936*Ech^7*\[Rho]^5 - 205*\[Rho]^6 + 
      2460*Ech*\[Rho]^6 - 12300*Ech^2*\[Rho]^6 + 32800*Ech^3*\[Rho]^6 - 
      49200*Ech^4*\[Rho]^6 + 39360*Ech^5*\[Rho]^6 - 13120*Ech^6*\[Rho]^6 + 
      60*(1 - 2*Ech)^6*(-4 - 212*\[Rho] - 247*\[Rho]^2 + 38*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*
       (-4 - 212*\[Rho] - 247*\[Rho]^2 + 38*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(90*(1 - 2*Ech)^6*mb^5)) + 
 r11*(((1 + \[CapitalLambda]bh)^2*(-75 + 900*Ech - 4500*Ech^2 + 13360*Ech^3 - 
      35040*Ech^4 + 104032*Ech^5 - 258304*Ech^6 + 405120*Ech^7 - 
      336640*Ech^8 + 79360*Ech^9 + 70656*Ech^10 - 38912*Ech^11 + 
      4495*\[Rho] - 56340*Ech*\[Rho] + 296100*Ech^2*\[Rho] - 
      842000*Ech^3*\[Rho] + 1410400*Ech^4*\[Rho] - 1516320*Ech^5*\[Rho] + 
      1418240*Ech^6*\[Rho] - 1609600*Ech^7*\[Rho] + 1478400*Ech^8*\[Rho] - 
      678400*Ech^9*\[Rho] + 117760*Ech^10*\[Rho] - 30720*Ech^11*\[Rho] - 
      4800*\[Rho]^2 + 48600*Ech*\[Rho]^2 - 189000*Ech^2*\[Rho]^2 + 
      316800*Ech^3*\[Rho]^2 - 50400*Ech^4*\[Rho]^2 - 660480*Ech^5*\[Rho]^2 + 
      1165440*Ech^6*\[Rho]^2 - 1105920*Ech^7*\[Rho]^2 + 
      744960*Ech^8*\[Rho]^2 - 276480*Ech^9*\[Rho]^2 + 800*\[Rho]^3 - 
      5400*Ech*\[Rho]^3 + 1800*Ech^2*\[Rho]^3 + 89600*Ech^3*\[Rho]^3 - 
      415200*Ech^4*\[Rho]^3 + 1015040*Ech^5*\[Rho]^3 - 
      1567360*Ech^6*\[Rho]^3 + 1505280*Ech^7*\[Rho]^3 - 
      801280*Ech^8*\[Rho]^3 + 174080*Ech^9*\[Rho]^3 - 1525*\[Rho]^4 + 
      18300*Ech*\[Rho]^4 - 91500*Ech^2*\[Rho]^4 + 255600*Ech^3*\[Rho]^4 - 
      410800*Ech^4*\[Rho]^4 + 319200*Ech^5*\[Rho]^4 + 5440*Ech^6*\[Rho]^4 - 
      184960*Ech^7*\[Rho]^4 + 92160*Ech^8*\[Rho]^4 + 1425*\[Rho]^5 - 
      17100*Ech*\[Rho]^5 + 85500*Ech^2*\[Rho]^5 - 239760*Ech^3*\[Rho]^5 + 
      398640*Ech^4*\[Rho]^5 - 382752*Ech^5*\[Rho]^5 + 191424*Ech^6*\[Rho]^5 - 
      36480*Ech^7*\[Rho]^5 - 320*\[Rho]^6 + 3840*Ech*\[Rho]^6 - 
      19200*Ech^2*\[Rho]^6 + 51200*Ech^3*\[Rho]^6 - 76800*Ech^4*\[Rho]^6 + 
      61440*Ech^5*\[Rho]^6 - 20480*Ech^6*\[Rho]^6 + 300*(1 - 2*Ech)^6*\[Rho]*
       (-4 - 15*\[Rho] + 7*\[Rho]^2)*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^6*\[Rho]*(-4 - 15*\[Rho] + 7*\[Rho]^2)*Log[\[Rho]]))/
    (150*(1 - 2*Ech)^6*mb^5) - 
   ((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (60 - 720*Ech + 3600*Ech^2 - 9600*Ech^3 + 14400*Ech^4 - 11520*Ech^5 + 
      3840*Ech^6 - 1265*\[Rho] + 16380*Ech*\[Rho] - 89100*Ech^2*\[Rho] + 
      260640*Ech^3*\[Rho] - 428160*Ech^4*\[Rho] + 347904*Ech^5*\[Rho] - 
      16512*Ech^6*\[Rho] - 198144*Ech^7*\[Rho] + 122112*Ech^8*\[Rho] + 
      1024*Ech^9*\[Rho] - 15360*Ech^10*\[Rho] + 1440*\[Rho]^2 - 
      17280*Ech*\[Rho]^2 + 86400*Ech^2*\[Rho]^2 - 233280*Ech^3*\[Rho]^2 + 
      370080*Ech^4*\[Rho]^2 - 353664*Ech^5*\[Rho]^2 + 202752*Ech^6*\[Rho]^2 - 
      69120*Ech^7*\[Rho]^2 + 13824*Ech^8*\[Rho]^2 + 1380*\[Rho]^3 - 
      17640*Ech*\[Rho]^3 + 94680*Ech^2*\[Rho]^3 - 287520*Ech^3*\[Rho]^3 + 
      537120*Ech^4*\[Rho]^3 - 616896*Ech^5*\[Rho]^3 + 405504*Ech^6*\[Rho]^3 - 
      117504*Ech^7*\[Rho]^3 - 2380*\[Rho]^4 + 28560*Ech*\[Rho]^4 - 
      142800*Ech^2*\[Rho]^4 + 404800*Ech^3*\[Rho]^4 - 693120*Ech^4*\[Rho]^4 + 
      697152*Ech^5*\[Rho]^4 - 373504*Ech^6*\[Rho]^4 + 80640*Ech^7*\[Rho]^4 + 
      765*\[Rho]^5 - 9180*Ech*\[Rho]^5 + 45900*Ech^2*\[Rho]^5 - 
      122400*Ech^3*\[Rho]^5 + 183600*Ech^4*\[Rho]^5 - 146880*Ech^5*\[Rho]^5 + 
      48960*Ech^6*\[Rho]^5 - 60*(1 - 2*Ech)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
       Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
       Log[\[Rho]]))/(90*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(40 - 560*Ech + 3360*Ech^2 - 
      11200*Ech^3 + 22400*Ech^4 - 26880*Ech^5 + 17920*Ech^6 - 5120*Ech^7 - 
      2173*\[Rho] + 31622*Ech*\[Rho] - 198132*Ech^2*\[Rho] + 
      694040*Ech^3*\[Rho] - 1473440*Ech^4*\[Rho] + 1919872*Ech^5*\[Rho] - 
      1511424*Ech^6*\[Rho] + 815104*Ech^7*\[Rho] - 602880*Ech^8*\[Rho] + 
      524800*Ech^9*\[Rho] - 166912*Ech^10*\[Rho] - 71680*Ech^11*\[Rho] + 
      40960*Ech^12*\[Rho] + 1415*\[Rho]^2 - 15010*Ech*\[Rho]^2 + 
      56460*Ech^2*\[Rho]^2 - 53800*Ech^3*\[Rho]^2 - 230400*Ech^4*\[Rho]^2 + 
      826880*Ech^5*\[Rho]^2 - 1112576*Ech^6*\[Rho]^2 + 
      607232*Ech^7*\[Rho]^2 + 45312*Ech^8*\[Rho]^2 - 151040*Ech^9*\[Rho]^2 + 
      13312*Ech^10*\[Rho]^2 + 10240*Ech^11*\[Rho]^2 + 680*\[Rho]^3 - 
      9880*Ech*\[Rho]^3 + 61800*Ech^2*\[Rho]^3 - 216080*Ech^3*\[Rho]^3 + 
      451520*Ech^4*\[Rho]^3 - 557824*Ech^5*\[Rho]^3 + 368640*Ech^6*\[Rho]^3 - 
      72192*Ech^7*\[Rho]^3 - 54784*Ech^8*\[Rho]^3 + 25600*Ech^9*\[Rho]^3 + 
      760*\[Rho]^4 - 11720*Ech*\[Rho]^4 + 77880*Ech^2*\[Rho]^4 - 
      289840*Ech^3*\[Rho]^4 + 692160*Ech^4*\[Rho]^4 - 
      1120000*Ech^5*\[Rho]^4 + 1203968*Ech^6*\[Rho]^4 - 
      794624*Ech^7*\[Rho]^4 + 268800*Ech^8*\[Rho]^4 - 27648*Ech^9*\[Rho]^4 - 
      875*\[Rho]^5 + 12250*Ech*\[Rho]^5 - 73500*Ech^2*\[Rho]^5 + 
      245000*Ech^3*\[Rho]^5 - 517680*Ech^4*\[Rho]^5 + 711136*Ech^5*\[Rho]^5 - 
      601664*Ech^6*\[Rho]^5 + 279424*Ech^7*\[Rho]^5 - 53760*Ech^8*\[Rho]^5 + 
      153*\[Rho]^6 - 2142*Ech*\[Rho]^6 + 12852*Ech^2*\[Rho]^6 - 
      42840*Ech^3*\[Rho]^6 + 85680*Ech^4*\[Rho]^6 - 102816*Ech^5*\[Rho]^6 + 
      68544*Ech^6*\[Rho]^6 - 19584*Ech^7*\[Rho]^6 + 60*(-1 + 2*Ech)^7*\[Rho]*
       (-10 - 40*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ech] - 
      60*(-1 + 2*Ech)^7*\[Rho]*(-10 - 40*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*
       Log[\[Rho]]))/(60*(-1 + 2*Ech)^7*mb^5*\[Rho]) - 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(-1889 + 23148*Ech - 
      118620*Ech^2 + 328800*Ech^3 - 544320*Ech^4 + 620160*Ech^5 - 
      695040*Ech^6 + 852480*Ech^7 - 695040*Ech^8 + 179200*Ech^9 + 
      101376*Ech^10 - 49152*Ech^11 + 195*\[Rho] + 6300*Ech*\[Rho] - 
      83340*Ech^2*\[Rho] + 401280*Ech^3*\[Rho] - 997440*Ech^4*\[Rho] + 
      1394688*Ech^5*\[Rho] - 1131264*Ech^6*\[Rho] + 617472*Ech^7*\[Rho] - 
      335616*Ech^8*\[Rho] + 119808*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] + 
      1320*\[Rho]^2 - 19800*Ech*\[Rho]^2 + 122760*Ech^2*\[Rho]^2 - 
      427200*Ech^3*\[Rho]^2 + 979200*Ech^4*\[Rho]^2 - 
      1646592*Ech^5*\[Rho]^2 + 2071680*Ech^6*\[Rho]^2 - 
      1778688*Ech^7*\[Rho]^2 + 869376*Ech^8*\[Rho]^2 - 
      165888*Ech^9*\[Rho]^2 + 3320*\[Rho]^3 - 40920*Ech*\[Rho]^3 + 
      211080*Ech^2*\[Rho]^3 - 608000*Ech^3*\[Rho]^3 + 
      1034880*Ech^4*\[Rho]^3 - 972288*Ech^5*\[Rho]^3 + 
      348800*Ech^6*\[Rho]^3 + 139776*Ech^7*\[Rho]^3 - 119808*Ech^8*\[Rho]^3 - 
      3975*\[Rho]^4 + 47700*Ech*\[Rho]^4 - 238500*Ech^2*\[Rho]^4 + 
      671040*Ech^3*\[Rho]^4 - 1128720*Ech^4*\[Rho]^4 + 
      1105344*Ech^5*\[Rho]^4 - 570048*Ech^6*\[Rho]^4 + 
      115200*Ech^7*\[Rho]^4 + 1029*\[Rho]^5 - 12348*Ech*\[Rho]^5 + 
      61740*Ech^2*\[Rho]^5 - 164640*Ech^3*\[Rho]^5 + 246960*Ech^4*\[Rho]^5 - 
      197568*Ech^5*\[Rho]^5 + 65856*Ech^6*\[Rho]^5 - 
      60*(1 - 2*Ech)^6*(-4 - 72*\[Rho] + 33*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*(-4 - 72*\[Rho] + 33*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(180*(1 - 2*Ech)^6*mb^5) + 
   (\[CapitalLambda]bh^2*(-150 + 2400*Ech - 16800*Ech^2 + 67200*Ech^3 - 
      168000*Ech^4 + 268800*Ech^5 - 268800*Ech^6 + 153600*Ech^7 - 
      38400*Ech^8 + 12570*\[Rho] - 206520*Ech*\[Rho] + 1488840*Ech^2*\[Rho] - 
      6156960*Ech^3*\[Rho] + 15997200*Ech^4*\[Rho] - 26796912*Ech^5*\[Rho] + 
      28288992*Ech^6*\[Rho] - 16760064*Ech^7*\[Rho] + 1925376*Ech^8*\[Rho] + 
      6781440*Ech^9*\[Rho] - 8933376*Ech^10*\[Rho] + 5861376*Ech^11*\[Rho] - 
      786432*Ech^12*\[Rho] - 1093632*Ech^13*\[Rho] + 368640*Ech^14*\[Rho] + 
      30230*\[Rho]^2 - 549680*Ech*\[Rho]^2 + 4375760*Ech^2*\[Rho]^2 - 
      19967040*Ech^3*\[Rho]^2 + 57309600*Ech^4*\[Rho]^2 - 
      106470480*Ech^5*\[Rho]^2 + 126150720*Ech^6*\[Rho]^2 - 
      89199360*Ech^7*\[Rho]^2 + 32505600*Ech^8*\[Rho]^2 - 
      6991360*Ech^9*\[Rho]^2 + 6200320*Ech^10*\[Rho]^2 - 
      3420160*Ech^11*\[Rho]^2 - 307200*Ech^12*\[Rho]^2 + 
      307200*Ech^13*\[Rho]^2 - 46325*\[Rho]^3 + 704600*Ech*\[Rho]^3 - 
      4639400*Ech^2*\[Rho]^3 + 17191200*Ech^3*\[Rho]^3 - 
      38878800*Ech^4*\[Rho]^3 + 53997600*Ech^5*\[Rho]^3 - 
      42858240*Ech^6*\[Rho]^3 + 14054400*Ech^7*\[Rho]^3 + 
      3601920*Ech^8*\[Rho]^3 - 3883520*Ech^9*\[Rho]^3 + 
      1034240*Ech^10*\[Rho]^3 - 327680*Ech^11*\[Rho]^3 + 3750*\[Rho]^4 - 
      56400*Ech*\[Rho]^4 + 366000*Ech^2*\[Rho]^4 - 1329600*Ech^3*\[Rho]^4 + 
      2920800*Ech^4*\[Rho]^4 - 4104480*Ech^5*\[Rho]^4 + 
      4261440*Ech^6*\[Rho]^4 - 4131840*Ech^7*\[Rho]^4 + 
      3617280*Ech^8*\[Rho]^4 - 2065920*Ech^9*\[Rho]^4 + 
      476160*Ech^10*\[Rho]^4 - 2150*\[Rho]^5 + 39800*Ech*\[Rho]^5 - 
      321800*Ech^2*\[Rho]^5 + 1488800*Ech^3*\[Rho]^5 - 
      4326800*Ech^4*\[Rho]^5 + 8561360*Ech^5*\[Rho]^5 - 
      12057440*Ech^6*\[Rho]^5 + 11697920*Ech^7*\[Rho]^5 - 
      7055360*Ech^8*\[Rho]^5 + 2177280*Ech^9*\[Rho]^5 - 
      207360*Ech^10*\[Rho]^5 + 2330*\[Rho]^6 - 37280*Ech*\[Rho]^6 + 
      260960*Ech^2*\[Rho]^6 - 1043840*Ech^3*\[Rho]^6 + 
      2609600*Ech^4*\[Rho]^6 - 4373648*Ech^5*\[Rho]^6 + 
      4969088*Ech^6*\[Rho]^6 - 3581696*Ech^7*\[Rho]^6 + 
      1439744*Ech^8*\[Rho]^6 - 241920*Ech^9*\[Rho]^6 - 255*\[Rho]^7 + 
      4080*Ech*\[Rho]^7 - 28560*Ech^2*\[Rho]^7 + 114240*Ech^3*\[Rho]^7 - 
      285600*Ech^4*\[Rho]^7 + 456960*Ech^5*\[Rho]^7 - 456960*Ech^6*\[Rho]^7 + 
      261120*Ech^7*\[Rho]^7 - 65280*Ech^8*\[Rho]^7 + 300*(1 - 2*Ech)^8*\[Rho]*
       (-9 - 110*\[Rho] - 61*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*
       Log[1 - 2*Ech] - 300*(1 - 2*Ech)^8*\[Rho]*(-9 - 110*\[Rho] - 
        61*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
    (225*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(8545 - 122030*Ech + 
      748980*Ech^2 - 2563800*Ech^3 + 5283840*Ech^4 - 6451968*Ech^5 + 
      3615232*Ech^6 + 2188288*Ech^7 - 7461120*Ech^8 + 8855040*Ech^9 - 
      5059584*Ech^10 + 55296*Ech^11 + 1245184*Ech^12 - 327680*Ech^13 + 
      71150*\[Rho] - 1087300*Ech*\[Rho] + 7162200*Ech^2*\[Rho] - 
      26427600*Ech^3*\[Rho] + 59222400*Ech^4*\[Rho] - 81200640*Ech^5*\[Rho] + 
      64473600*Ech^6*\[Rho] - 26112000*Ech^7*\[Rho] + 7334400*Ech^8*\[Rho] - 
      7552000*Ech^9*\[Rho] + 4474880*Ech^10*\[Rho] - 307200*Ech^11*\[Rho] - 
      99975*\[Rho]^2 + 1325850*Ech*\[Rho]^2 - 7438500*Ech^2*\[Rho]^2 + 
      22728600*Ech^3*\[Rho]^2 - 40152000*Ech^4*\[Rho]^2 + 
      38568960*Ech^5*\[Rho]^2 - 11863680*Ech^6*\[Rho]^2 - 
      14081280*Ech^7*\[Rho]^2 + 18528000*Ech^8*\[Rho]^2 - 
      10068480*Ech^9*\[Rho]^2 + 2472960*Ech^10*\[Rho]^2 + 
      153600*Ech^11*\[Rho]^2 + 27600*\[Rho]^3 - 363600*Ech*\[Rho]^3 + 
      2022000*Ech^2*\[Rho]^3 - 6101600*Ech^3*\[Rho]^3 + 
      10672000*Ech^4*\[Rho]^3 - 10103040*Ech^5*\[Rho]^3 + 
      2156800*Ech^6*\[Rho]^3 + 6384640*Ech^7*\[Rho]^3 - 
      7633920*Ech^8*\[Rho]^3 + 3532800*Ech^9*\[Rho]^3 - 
      552960*Ech^10*\[Rho]^3 - 14225*\[Rho]^4 + 204550*Ech*\[Rho]^4 - 
      1265100*Ech^2*\[Rho]^4 + 4368200*Ech^3*\[Rho]^4 - 
      9535600*Ech^4*\[Rho]^4 + 13775520*Ech^5*\[Rho]^4 - 
      12802880*Ech^6*\[Rho]^4 + 6954880*Ech^7*\[Rho]^4 - 
      1689600*Ech^8*\[Rho]^4 + 8130*\[Rho]^5 - 113820*Ech*\[Rho]^5 + 
      682920*Ech^2*\[Rho]^5 - 2276400*Ech^3*\[Rho]^5 + 
      4798560*Ech^4*\[Rho]^5 - 6526272*Ech^5*\[Rho]^5 + 
      5432448*Ech^6*\[Rho]^5 - 2473728*Ech^7*\[Rho]^5 + 
      460800*Ech^8*\[Rho]^5 - 1225*\[Rho]^6 + 17150*Ech*\[Rho]^6 - 
      102900*Ech^2*\[Rho]^6 + 343000*Ech^3*\[Rho]^6 - 686000*Ech^4*\[Rho]^6 + 
      823200*Ech^5*\[Rho]^6 - 548800*Ech^6*\[Rho]^6 + 156800*Ech^7*\[Rho]^6 - 
      300*(-1 + 2*Ech)^7*(-4 - 152*\[Rho] - 123*\[Rho]^2 + 38*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] + 300*(-1 + 2*Ech)^7*
       (-4 - 152*\[Rho] - 123*\[Rho]^2 + 38*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(450*(-1 + 2*Ech)^7*mb^5)) + 
 r10*(-1/150*((1 + \[CapitalLambda]bh)^2*(-435 + 5220*Ech - 26100*Ech^2 + 
       73840*Ech^3 - 161760*Ech^4 + 418528*Ech^5 - 1129216*Ech^6 + 
       2225280*Ech^7 - 2824960*Ech^8 + 2199040*Ech^9 - 961536*Ech^10 + 
       182272*Ech^11 + 3535*\[Rho] - 44820*Ech*\[Rho] + 238500*Ech^2*\[Rho] - 
       685200*Ech^3*\[Rho] + 1141600*Ech^4*\[Rho] - 1140000*Ech^5*\[Rho] + 
       844800*Ech^6*\[Rho] - 841600*Ech^7*\[Rho] + 864000*Ech^8*\[Rho] - 
       473600*Ech^9*\[Rho] + 117760*Ech^10*\[Rho] - 30720*Ech^11*\[Rho] - 
       9600*\[Rho]^2 + 120600*Ech*\[Rho]^2 - 635400*Ech^2*\[Rho]^2 + 
       1824000*Ech^3*\[Rho]^2 - 3122400*Ech^4*\[Rho]^2 + 
       3352320*Ech^5*\[Rho]^2 - 2444160*Ech^6*\[Rho]^2 + 
       1351680*Ech^7*\[Rho]^2 - 483840*Ech^8*\[Rho]^2 + 
       30720*Ech^9*\[Rho]^2 + 5600*\[Rho]^3 - 63000*Ech*\[Rho]^3 + 
       289800*Ech^2*\[Rho]^3 - 716800*Ech^3*\[Rho]^3 + 
       1082400*Ech^4*\[Rho]^3 - 1166080*Ech^5*\[Rho]^3 + 
       1089920*Ech^6*\[Rho]^3 - 829440*Ech^7*\[Rho]^3 + 
       366080*Ech^8*\[Rho]^3 - 71680*Ech^9*\[Rho]^3 + 2675*\[Rho]^4 - 
       32100*Ech*\[Rho]^4 + 160500*Ech^2*\[Rho]^4 - 453200*Ech^3*\[Rho]^4 + 
       770000*Ech^4*\[Rho]^4 - 719520*Ech^5*\[Rho]^4 + 
       230720*Ech^6*\[Rho]^4 + 129920*Ech^7*\[Rho]^4 - 92160*Ech^8*\[Rho]^4 - 
       2415*\[Rho]^5 + 28980*Ech*\[Rho]^5 - 144900*Ech^2*\[Rho]^5 + 
       414960*Ech^3*\[Rho]^5 - 684240*Ech^4*\[Rho]^5 + 
       644832*Ech^5*\[Rho]^5 - 312384*Ech^6*\[Rho]^5 + 55680*Ech^7*\[Rho]^5 + 
       640*\[Rho]^6 - 7680*Ech*\[Rho]^6 + 38400*Ech^2*\[Rho]^6 - 
       102400*Ech^3*\[Rho]^6 + 153600*Ech^4*\[Rho]^6 - 
       122880*Ech^5*\[Rho]^6 + 40960*Ech^6*\[Rho]^6 + 
       300*(1 - 2*Ech)^6*\[Rho]*(-4 + 9*\[Rho] + 7*\[Rho]^2)*Log[1 - 2*Ech] - 
       300*(1 - 2*Ech)^6*\[Rho]*(-4 + 9*\[Rho] + 7*\[Rho]^2)*Log[\[Rho]]))/
     ((1 - 2*Ech)^6*mb^5) + 
   ((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (180 - 2160*Ech + 10800*Ech^2 - 28800*Ech^3 + 43200*Ech^4 - 
      34560*Ech^5 + 11520*Ech^6 - 785*\[Rho] + 10620*Ech*\[Rho] - 
      60300*Ech^2*\[Rho] + 187680*Ech^3*\[Rho] - 355200*Ech^4*\[Rho] + 
      446208*Ech^5*\[Rho] - 434304*Ech^6*\[Rho] + 379392*Ech^7*\[Rho] - 
      258816*Ech^8*\[Rho] + 99328*Ech^9*\[Rho] - 15360*Ech^10*\[Rho] + 
      360*\[Rho]^2 - 4320*Ech*\[Rho]^2 + 21600*Ech^2*\[Rho]^2 - 
      66240*Ech^3*\[Rho]^2 + 164640*Ech^4*\[Rho]^2 - 341376*Ech^5*\[Rho]^2 + 
      479232*Ech^6*\[Rho]^2 - 370176*Ech^7*\[Rho]^2 + 118272*Ech^8*\[Rho]^2 + 
      540*\[Rho]^3 - 7560*Ech*\[Rho]^3 + 44280*Ech^2*\[Rho]^3 - 
      126240*Ech^3*\[Rho]^3 + 185760*Ech^4*\[Rho]^3 - 142272*Ech^5*\[Rho]^3 + 
      53760*Ech^6*\[Rho]^3 - 6912*Ech^7*\[Rho]^3 + 20*\[Rho]^4 - 
      240*Ech*\[Rho]^4 + 1200*Ech^2*\[Rho]^4 - 19520*Ech^3*\[Rho]^4 + 
      44160*Ech^4*\[Rho]^4 - 53952*Ech^5*\[Rho]^4 + 38144*Ech^6*\[Rho]^4 - 
      11520*Ech^7*\[Rho]^4 - 315*\[Rho]^5 + 3780*Ech*\[Rho]^5 - 
      18900*Ech^2*\[Rho]^5 + 50400*Ech^3*\[Rho]^5 - 75600*Ech^4*\[Rho]^5 + 
      60480*Ech^5*\[Rho]^5 - 20160*Ech^6*\[Rho]^5 - 60*(1 - 2*Ech)^6*\[Rho]*
       (-10 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*\[Rho]*
       (-10 + 9*\[Rho]^2)*Log[\[Rho]]))/(90*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(-1633 + 19116*Ech - 
      92700*Ech^2 + 240480*Ech^3 - 371520*Ech^4 + 417408*Ech^5 - 
      519936*Ech^6 + 668160*Ech^7 - 510720*Ech^8 + 97280*Ech^9 + 
      101376*Ech^10 - 49152*Ech^11 + 5395*\[Rho] - 62820*Ech*\[Rho] + 
      302580*Ech^2*\[Rho] - 762240*Ech^3*\[Rho] + 999360*Ech^4*\[Rho] - 
      385536*Ech^5*\[Rho] - 805632*Ech^6*\[Rho] + 1453056*Ech^7*\[Rho] - 
      1060608*Ech^8*\[Rho] + 308224*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] - 
      3720*\[Rho]^2 + 40680*Ech*\[Rho]^2 - 179640*Ech^2*\[Rho]^2 + 
      394560*Ech^3*\[Rho]^2 - 364800*Ech^4*\[Rho]^2 - 190464*Ech^5*\[Rho]^2 + 
      815232*Ech^6*\[Rho]^2 - 795648*Ech^7*\[Rho]^2 + 316416*Ech^8*\[Rho]^2 - 
      18432*Ech^9*\[Rho]^2 - 1400*\[Rho]^3 + 15720*Ech*\[Rho]^3 - 
      72120*Ech^2*\[Rho]^3 + 212480*Ech^3*\[Rho]^3 - 435840*Ech^4*\[Rho]^3 + 
      537600*Ech^5*\[Rho]^3 - 315776*Ech^6*\[Rho]^3 + 35328*Ech^7*\[Rho]^3 + 
      27648*Ech^8*\[Rho]^3 + 2345*\[Rho]^4 - 28140*Ech*\[Rho]^4 + 
      140700*Ech^2*\[Rho]^4 - 420800*Ech^3*\[Rho]^4 + 710640*Ech^4*\[Rho]^4 - 
      688704*Ech^5*\[Rho]^4 + 350528*Ech^6*\[Rho]^4 - 69120*Ech^7*\[Rho]^4 - 
      987*\[Rho]^5 + 11844*Ech*\[Rho]^5 - 59220*Ech^2*\[Rho]^5 + 
      157920*Ech^3*\[Rho]^5 - 236880*Ech^4*\[Rho]^5 + 189504*Ech^5*\[Rho]^5 - 
      63168*Ech^6*\[Rho]^5 - 60*(1 - 2*Ech)^6*(4 - 16*\[Rho] + 33*\[Rho]^2 + 
        9*\[Rho]^3)*Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*
       (4 - 16*\[Rho] + 33*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))/
    (180*(1 - 2*Ech)^6*mb^5) + 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(-360 + 5040*Ech - 30240*Ech^2 + 
      100800*Ech^3 - 201600*Ech^4 + 241920*Ech^5 - 161280*Ech^6 + 
      46080*Ech^7 + 8351*\[Rho] - 122434*Ech*\[Rho] + 773244*Ech^2*\[Rho] - 
      2732040*Ech^3*\[Rho] + 5850720*Ech^4*\[Rho] - 7648128*Ech^5*\[Rho] + 
      5795328*Ech^6*\[Rho] - 2331648*Ech^7*\[Rho] + 825600*Ech^8*\[Rho] - 
      755200*Ech^9*\[Rho] + 238592*Ech^10*\[Rho] + 215040*Ech^11*\[Rho] - 
      122880*Ech^12*\[Rho] - 9645*\[Rho]^2 + 126390*Ech*\[Rho]^2 - 
      697860*Ech^2*\[Rho]^2 + 2084280*Ech^3*\[Rho]^2 - 
      3542400*Ech^4*\[Rho]^2 + 3083520*Ech^5*\[Rho]^2 - 
      294912*Ech^6*\[Rho]^2 - 2193408*Ech^7*\[Rho]^2 + 
      2370816*Ech^8*\[Rho]^2 - 1242624*Ech^9*\[Rho]^2 + 
      353280*Ech^10*\[Rho]^2 - 30720*Ech^11*\[Rho]^2 + 1080*\[Rho]^3 - 
      14040*Ech*\[Rho]^3 + 76680*Ech^2*\[Rho]^3 - 225360*Ech^3*\[Rho]^3 + 
      325440*Ech^4*\[Rho]^3 + 50688*Ech^5*\[Rho]^3 - 999936*Ech^6*\[Rho]^3 + 
      1534464*Ech^7*\[Rho]^3 - 990720*Ech^8*\[Rho]^3 + 
      267264*Ech^9*\[Rho]^3 + 280*\[Rho]^4 - 680*Ech*\[Rho]^4 - 
      18600*Ech^2*\[Rho]^4 + 152720*Ech^3*\[Rho]^4 - 425920*Ech^4*\[Rho]^4 + 
      569856*Ech^5*\[Rho]^4 - 475904*Ech^6*\[Rho]^4 + 283648*Ech^7*\[Rho]^4 - 
      93696*Ech^8*\[Rho]^4 + 9216*Ech^9*\[Rho]^4 + 105*\[Rho]^5 - 
      1470*Ech*\[Rho]^5 + 8820*Ech^2*\[Rho]^5 - 29400*Ech^3*\[Rho]^5 - 
      19440*Ech^4*\[Rho]^5 + 76128*Ech^5*\[Rho]^5 - 98112*Ech^6*\[Rho]^5 + 
      74112*Ech^7*\[Rho]^5 - 23040*Ech^8*\[Rho]^5 + 189*\[Rho]^6 - 
      2646*Ech*\[Rho]^6 + 15876*Ech^2*\[Rho]^6 - 52920*Ech^3*\[Rho]^6 + 
      105840*Ech^4*\[Rho]^6 - 127008*Ech^5*\[Rho]^6 + 84672*Ech^6*\[Rho]^6 - 
      24192*Ech^7*\[Rho]^6 - 60*(-1 + 2*Ech)^7*\[Rho]*
       (-46 - 72*\[Rho] + 9*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ech] + 
      60*(-1 + 2*Ech)^7*\[Rho]*(-46 - 72*\[Rho] + 9*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]]))/(180*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
   (\[CapitalLambda]bh^2*(450 - 7200*Ech + 50400*Ech^2 - 201600*Ech^3 + 
      504000*Ech^4 - 806400*Ech^5 + 806400*Ech^6 - 460800*Ech^7 + 
      115200*Ech^8 - 20630*\[Rho] + 340280*Ech*\[Rho] - 
      2463560*Ech^2*\[Rho] + 10235040*Ech^3*\[Rho] - 26730000*Ech^4*\[Rho] + 
      45039408*Ech^5*\[Rho] - 47889888*Ech^6*\[Rho] + 28682496*Ech^7*\[Rho] - 
      3458304*Ech^8*\[Rho] - 12177920*Ech^9*\[Rho] + 17936384*Ech^10*\[Rho] - 
      14987264*Ech^11*\[Rho] + 6094848*Ech^12*\[Rho] - 233472*Ech^13*\[Rho] - 
      368640*Ech^14*\[Rho] + 11130*\[Rho]^2 - 124080*Ech*\[Rho]^2 + 
      436560*Ech^2*\[Rho]^2 + 269760*Ech^3*\[Rho]^2 - 
      6722400*Ech^4*\[Rho]^2 + 22827600*Ech^5*\[Rho]^2 - 
      38706240*Ech^6*\[Rho]^2 + 34901760*Ech^7*\[Rho]^2 - 
      13474560*Ech^8*\[Rho]^2 - 545280*Ech^9*\[Rho]^2 + 
      107520*Ech^10*\[Rho]^2 + 1044480*Ech^11*\[Rho]^2 + 
      307200*Ech^12*\[Rho]^2 - 307200*Ech^13*\[Rho]^2 + 21725*\[Rho]^3 - 
      375800*Ech*\[Rho]^3 + 2856200*Ech^2*\[Rho]^3 - 
      12477600*Ech^3*\[Rho]^3 + 34352400*Ech^4*\[Rho]^3 - 
      61188000*Ech^5*\[Rho]^3 + 68743680*Ech^6*\[Rho]^3 - 
      43130880*Ech^7*\[Rho]^3 + 7288320*Ech^8*\[Rho]^3 + 
      8153600*Ech^9*\[Rho]^3 - 5396480*Ech^10*\[Rho]^3 + 
      1310720*Ech^11*\[Rho]^3 - 10450*\[Rho]^4 + 163600*Ech*\[Rho]^4 - 
      1116400*Ech^2*\[Rho]^4 + 4331200*Ech^3*\[Rho]^4 - 
      10424800*Ech^4*\[Rho]^4 + 15577120*Ech^5*\[Rho]^4 - 
      12969280*Ech^6*\[Rho]^4 + 3420160*Ech^7*\[Rho]^4 + 
      2716160*Ech^8*\[Rho]^4 - 2112000*Ech^9*\[Rho]^4 + 
      568320*Ech^10*\[Rho]^4 - 1950*\[Rho]^5 + 25800*Ech*\[Rho]^5 - 
      137400*Ech^2*\[Rho]^5 + 348000*Ech^3*\[Rho]^5 - 265200*Ech^4*\[Rho]^5 - 
      306960*Ech^5*\[Rho]^5 + 678240*Ech^6*\[Rho]^5 - 910080*Ech^7*\[Rho]^5 + 
      798720*Ech^8*\[Rho]^5 - 288000*Ech^9*\[Rho]^5 + 23040*Ech^10*\[Rho]^5 - 
      170*\[Rho]^6 + 2720*Ech*\[Rho]^6 - 19040*Ech^2*\[Rho]^6 + 
      76160*Ech^3*\[Rho]^6 - 190400*Ech^4*\[Rho]^6 + 67472*Ech^5*\[Rho]^6 + 
      62848*Ech^6*\[Rho]^6 - 123136*Ech^7*\[Rho]^6 + 108544*Ech^8*\[Rho]^6 - 
      34560*Ech^9*\[Rho]^6 - 105*\[Rho]^7 + 1680*Ech*\[Rho]^7 - 
      11760*Ech^2*\[Rho]^7 + 47040*Ech^3*\[Rho]^7 - 117600*Ech^4*\[Rho]^7 + 
      188160*Ech^5*\[Rho]^7 - 188160*Ech^6*\[Rho]^7 + 107520*Ech^7*\[Rho]^7 - 
      26880*Ech^8*\[Rho]^7 - 300*(1 - 2*Ech)^8*\[Rho]*
       (-17 - 90*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*
       Log[1 - 2*Ech] + 300*(1 - 2*Ech)^8*\[Rho]*(-17 - 90*\[Rho] + 
        47*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
    (225*(1 - 2*Ech)^8*mb^5*\[Rho]) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(6065 - 82510*Ech + 
      478260*Ech^2 - 1527000*Ech^3 + 2847360*Ech^4 - 2641152*Ech^5 - 
      1567232*Ech^6 + 11594752*Ech^7 - 25708800*Ech^8 + 34332160*Ech^9 - 
      27554816*Ech^10 + 11556864*Ech^11 - 1409024*Ech^12 - 327680*Ech^13 + 
      3550*\[Rho] - 102500*Ech*\[Rho] + 984600*Ech^2*\[Rho] - 
      4760400*Ech^3*\[Rho] + 13219200*Ech^4*\[Rho] - 21803520*Ech^5*\[Rho] + 
      20620800*Ech^6*\[Rho] - 9984000*Ech^7*\[Rho] + 2726400*Ech^8*\[Rho] - 
      2432000*Ech^9*\[Rho] + 1853440*Ech^10*\[Rho] - 307200*Ech^11*\[Rho] - 
      67175*\[Rho]^2 + 1044250*Ech*\[Rho]^2 - 6992100*Ech^2*\[Rho]^2 + 
      26213400*Ech^3*\[Rho]^2 - 59736000*Ech^4*\[Rho]^2 + 
      83343360*Ech^5*\[Rho]^2 - 66023040*Ech^6*\[Rho]^2 + 
      20110080*Ech^7*\[Rho]^2 + 9434880*Ech^8*\[Rho]^2 - 
      10150400*Ech^9*\[Rho]^2 + 2882560*Ech^10*\[Rho]^2 + 
      153600*Ech^11*\[Rho]^2 + 57200*\[Rho]^3 - 778000*Ech*\[Rho]^3 + 
      4508400*Ech^2*\[Rho]^3 - 14389600*Ech^3*\[Rho]^3 + 
      27017600*Ech^4*\[Rho]^3 - 28750080*Ech^5*\[Rho]^3 + 
      13436160*Ech^6*\[Rho]^3 + 2749440*Ech^7*\[Rho]^3 - 
      5729280*Ech^8*\[Rho]^3 + 2181120*Ech^9*\[Rho]^3 - 
      61440*Ech^10*\[Rho]^3 + 2975*\[Rho]^4 - 36250*Ech*\[Rho]^4 + 
      179700*Ech^2*\[Rho]^4 - 447800*Ech^3*\[Rho]^4 + 
      1162000*Ech^4*\[Rho]^4 - 2943840*Ech^5*\[Rho]^4 + 
      4149440*Ech^6*\[Rho]^4 - 2865280*Ech^7*\[Rho]^4 + 
      798720*Ech^8*\[Rho]^4 - 3790*\[Rho]^5 + 53060*Ech*\[Rho]^5 - 
      318360*Ech^2*\[Rho]^5 + 1061200*Ech^3*\[Rho]^5 - 
      2521760*Ech^4*\[Rho]^5 + 3548352*Ech^5*\[Rho]^5 - 
      3004288*Ech^6*\[Rho]^5 + 1411328*Ech^7*\[Rho]^5 - 
      276480*Ech^8*\[Rho]^5 + 1175*\[Rho]^6 - 16450*Ech*\[Rho]^6 + 
      98700*Ech^2*\[Rho]^6 - 329000*Ech^3*\[Rho]^6 + 658000*Ech^4*\[Rho]^6 - 
      789600*Ech^5*\[Rho]^6 + 526400*Ech^6*\[Rho]^6 - 150400*Ech^7*\[Rho]^6 - 
      300*(-1 + 2*Ech)^7*(4 - 88*\[Rho] + 173*\[Rho]^2 + 38*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] + 300*(-1 + 2*Ech)^7*
       (4 - 88*\[Rho] + 173*\[Rho]^2 + 38*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(450*(-1 + 2*Ech)^7*mb^5)) + 
 r16*(((1 + \[CapitalLambda]bh)^2*(-9 + 90*Ech - 360*Ech^2 + 160*Ech^3 + 
      5760*Ech^4 - 31072*Ech^5 + 81472*Ech^6 - 120320*Ech^7 + 96000*Ech^8 - 
      30720*Ech^9 - 5120*Ech^10 + 4096*Ech^11 - 1501*\[Rho] + 
      15970*Ech*\[Rho] - 68680*Ech^2*\[Rho] + 149760*Ech^3*\[Rho] - 
      167840*Ech^4*\[Rho] + 88864*Ech^5*\[Rho] - 47040*Ech^6*\[Rho] + 
      85760*Ech^7*\[Rho] - 75520*Ech^8*\[Rho] + 20480*Ech^9*\[Rho] - 
      1024*Ech^10*\[Rho] + 1520*\[Rho]^2 - 12440*Ech*\[Rho]^2 + 
      35960*Ech^2*\[Rho]^2 - 32080*Ech^3*\[Rho]^2 - 40640*Ech^4*\[Rho]^2 + 
      98816*Ech^5*\[Rho]^2 - 45696*Ech^6*\[Rho]^2 - 23808*Ech^7*\[Rho]^2 + 
      18432*Ech^8*\[Rho]^2 - 80*\[Rho]^3 + 200*Ech*\[Rho]^3 + 
      2200*Ech^2*\[Rho]^3 - 9680*Ech^3*\[Rho]^3 + 1600*Ech^4*\[Rho]^3 + 
      50304*Ech^5*\[Rho]^3 - 96128*Ech^6*\[Rho]^3 + 67840*Ech^7*\[Rho]^3 - 
      15360*Ech^8*\[Rho]^3 + 25*\[Rho]^4 - 250*Ech*\[Rho]^4 + 
      1000*Ech^2*\[Rho]^4 - 4480*Ech^3*\[Rho]^4 + 18960*Ech^4*\[Rho]^4 - 
      35648*Ech^5*\[Rho]^4 + 29248*Ech^6*\[Rho]^4 - 8960*Ech^7*\[Rho]^4 + 
      109*\[Rho]^5 - 1090*Ech*\[Rho]^5 + 4360*Ech^2*\[Rho]^5 - 
      11040*Ech^3*\[Rho]^5 + 15600*Ech^4*\[Rho]^5 - 11712*Ech^5*\[Rho]^5 + 
      3648*Ech^6*\[Rho]^5 - 64*\[Rho]^6 + 640*Ech*\[Rho]^6 - 
      2560*Ech^2*\[Rho]^6 + 5120*Ech^3*\[Rho]^6 - 5120*Ech^4*\[Rho]^6 + 
      2048*Ech^5*\[Rho]^6 + 60*(-1 + 2*Ech)^5*\[Rho]*(-8 - 23*\[Rho] + 
        5*\[Rho]^2)*Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^5*\[Rho]*
       (-8 - 23*\[Rho] + 5*\[Rho]^2)*Log[\[Rho]]))/(60*(-1 + 2*Ech)^5*mb^5) + 
   ((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (240 - 2400*Ech + 9600*Ech^2 - 19200*Ech^3 + 19200*Ech^4 - 7680*Ech^5 - 
      2605*\[Rho] + 28450*Ech*\[Rho] - 125800*Ech^2*\[Rho] + 
      283600*Ech^3*\[Rho] - 334240*Ech^4*\[Rho] + 192832*Ech^5*\[Rho] - 
      80512*Ech^6*\[Rho] + 89344*Ech^7*\[Rho] - 46336*Ech^8*\[Rho] - 
      7680*Ech^9*\[Rho] + 2040*\[Rho]^2 - 20400*Ech*\[Rho]^2 + 
      81600*Ech^2*\[Rho]^2 - 151680*Ech^3*\[Rho]^2 + 96000*Ech^4*\[Rho]^2 + 
      69120*Ech^5*\[Rho]^2 - 109056*Ech^6*\[Rho]^2 + 33792*Ech^7*\[Rho]^2 + 
      840*\[Rho]^3 - 9480*Ech*\[Rho]^3 + 43320*Ech^2*\[Rho]^3 - 
      116400*Ech^3*\[Rho]^3 + 211680*Ech^4*\[Rho]^3 - 214848*Ech^5*\[Rho]^3 + 
      89088*Ech^6*\[Rho]^3 + 760*\[Rho]^4 - 7600*Ech*\[Rho]^4 + 
      30400*Ech^2*\[Rho]^4 - 103040*Ech^3*\[Rho]^4 + 180800*Ech^4*\[Rho]^4 - 
      164480*Ech^5*\[Rho]^4 + 61440*Ech^6*\[Rho]^4 - 1275*\[Rho]^5 + 
      12750*Ech*\[Rho]^5 - 51000*Ech^2*\[Rho]^5 + 102000*Ech^3*\[Rho]^5 - 
      102000*Ech^4*\[Rho]^5 + 40800*Ech^5*\[Rho]^5 + 60*(-1 + 2*Ech)^5*\[Rho]*
       (-20 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^5*\[Rho]*
       (-20 + 9*\[Rho]^2)*Log[\[Rho]]))/(360*(-1 + 2*Ech)^5*mb^5*\[Rho]) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(-4429 + 45250*Ech - 
      185800*Ech^2 + 392560*Ech^3 - 487840*Ech^4 + 526336*Ech^5 - 
      736000*Ech^6 + 774400*Ech^7 - 344320*Ech^8 + 7680*Ech^9 + 6144*Ech^10 + 
      1415*\[Rho] + 6970*Ech*\[Rho] - 133480*Ech^2*\[Rho] + 
      558160*Ech^3*\[Rho] - 1024960*Ech^4*\[Rho] + 794752*Ech^5*\[Rho] - 
      7552*Ech^6*\[Rho] - 302336*Ech^7*\[Rho] + 99584*Ech^8*\[Rho] + 
      7680*Ech^9*\[Rho] + 2640*\[Rho]^2 - 34680*Ech*\[Rho]^2 + 
      180120*Ech^2*\[Rho]^2 - 419760*Ech^3*\[Rho]^2 + 275520*Ech^4*\[Rho]^2 + 
      564864*Ech^5*\[Rho]^2 - 1130880*Ech^6*\[Rho]^2 + 
      685824*Ech^7*\[Rho]^2 - 107520*Ech^8*\[Rho]^2 - 80*\[Rho]^3 - 
      280*Ech*\[Rho]^3 + 6520*Ech^2*\[Rho]^3 - 75440*Ech^3*\[Rho]^3 + 
      345920*Ech^4*\[Rho]^3 - 597248*Ech^5*\[Rho]^3 + 421248*Ech^6*\[Rho]^3 - 
      96000*Ech^7*\[Rho]^3 + 2365*\[Rho]^4 - 23650*Ech*\[Rho]^4 + 
      94600*Ech^2*\[Rho]^4 - 255920*Ech^3*\[Rho]^4 + 383600*Ech^4*\[Rho]^4 - 
      306080*Ech^5*\[Rho]^4 + 101760*Ech^6*\[Rho]^4 - 1911*\[Rho]^5 + 
      19110*Ech*\[Rho]^5 - 76440*Ech^2*\[Rho]^5 + 152880*Ech^3*\[Rho]^5 - 
      152880*Ech^4*\[Rho]^5 + 61152*Ech^5*\[Rho]^5 + 
      60*(-1 + 2*Ech)^5*(-8 - 176*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^5*(-8 - 176*\[Rho] + 69*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(720*(-1 + 2*Ech)^5*mb^5) + 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(-480 + 5760*Ech - 28800*Ech^2 + 
      76800*Ech^3 - 115200*Ech^4 + 92160*Ech^5 - 30720*Ech^6 + 18115*\[Rho] - 
      226980*Ech*\[Rho] + 1192500*Ech^2*\[Rho] - 3372000*Ech^3*\[Rho] + 
      5450880*Ech^4*\[Rho] - 4911744*Ech^5*\[Rho] + 2345472*Ech^6*\[Rho] - 
      1076736*Ech^7*\[Rho] + 1160448*Ech^8*\[Rho] - 656384*Ech^9*\[Rho] + 
      76800*Ech^10*\[Rho] - 17805*\[Rho]^2 + 181980*Ech*\[Rho]^2 - 
      719820*Ech^2*\[Rho]^2 + 1285920*Ech^3*\[Rho]^2 - 
      683040*Ech^4*\[Rho]^2 - 817920*Ech^5*\[Rho]^2 + 790656*Ech^6*\[Rho]^2 + 
      603648*Ech^7*\[Rho]^2 - 831744*Ech^8*\[Rho]^2 + 242688*Ech^9*\[Rho]^2 - 
      15360*Ech^10*\[Rho]^2 - 240*\[Rho]^3 + 9000*Ech*\[Rho]^3 - 
      81720*Ech^2*\[Rho]^3 + 340320*Ech^3*\[Rho]^3 - 656160*Ech^4*\[Rho]^3 + 
      240000*Ech^5*\[Rho]^3 + 998784*Ech^6*\[Rho]^3 - 
      1347072*Ech^7*\[Rho]^3 + 526848*Ech^8*\[Rho]^3 + 560*\[Rho]^4 - 
      3480*Ech*\[Rho]^4 - 2040*Ech^2*\[Rho]^4 + 70240*Ech^3*\[Rho]^4 - 
      208800*Ech^4*\[Rho]^4 + 395136*Ech^5*\[Rho]^4 - 409216*Ech^6*\[Rho]^4 + 
      96768*Ech^7*\[Rho]^4 + 53760*Ech^8*\[Rho]^4 - 915*\[Rho]^5 + 
      10980*Ech*\[Rho]^5 - 54900*Ech^2*\[Rho]^5 + 146400*Ech^3*\[Rho]^5 - 
      370800*Ech^4*\[Rho]^5 + 515520*Ech^5*\[Rho]^5 - 386880*Ech^6*\[Rho]^5 + 
      122880*Ech^7*\[Rho]^5 + 765*\[Rho]^6 - 9180*Ech*\[Rho]^6 + 
      45900*Ech^2*\[Rho]^6 - 122400*Ech^3*\[Rho]^6 + 183600*Ech^4*\[Rho]^6 - 
      146880*Ech^5*\[Rho]^6 + 48960*Ech^6*\[Rho]^6 + 
      60*(1 - 2*Ech)^6*\[Rho]*(-80 - 264*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*\[Rho]*(-80 - 264*\[Rho] + 
        51*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))/(720*(1 - 2*Ech)^6*mb^5*
     \[Rho]) + (\[CapitalLambda]bh^2*(120 - 1680*Ech + 10080*Ech^2 - 
      33600*Ech^3 + 67200*Ech^4 - 80640*Ech^5 + 53760*Ech^6 - 15360*Ech^7 - 
      9497*\[Rho] + 137038*Ech*\[Rho] - 850788*Ech^2*\[Rho] + 
      2950200*Ech^3*\[Rho] - 6186000*Ech^4*\[Rho] + 7874784*Ech^5*\[Rho] - 
      5639648*Ech^6*\[Rho] + 1500736*Ech^7*\[Rho] + 1109376*Ech^8*\[Rho] - 
      2039040*Ech^9*\[Rho] + 1927680*Ech^10*\[Rho] - 838656*Ech^11*\[Rho] + 
      10240*Ech^12*\[Rho] + 53248*Ech^13*\[Rho] - 15900*\[Rho]^2 + 
      267240*Ech*\[Rho]^2 - 1915920*Ech^2*\[Rho]^2 + 7636320*Ech^3*\[Rho]^2 - 
      18397440*Ech^4*\[Rho]^2 + 27081216*Ech^5*\[Rho]^2 - 
      23112960*Ech^6*\[Rho]^2 + 9782784*Ech^7*\[Rho]^2 - 
      1680384*Ech^8*\[Rho]^2 + 1333248*Ech^9*\[Rho]^2 - 
      1204224*Ech^10*\[Rho]^2 + 245760*Ech^11*\[Rho]^2 + 29525*\[Rho]^3 - 
      397630*Ech*\[Rho]^3 + 2275740*Ech^2*\[Rho]^3 - 7145640*Ech^3*\[Rho]^3 + 
      13190880*Ech^4*\[Rho]^3 - 14105280*Ech^5*\[Rho]^3 + 
      7927104*Ech^6*\[Rho]^3 - 2133888*Ech^7*\[Rho]^3 + 
      1169664*Ech^8*\[Rho]^3 - 1105408*Ech^9*\[Rho]^3 + 
      327680*Ech^10*\[Rho]^3 - 3720*\[Rho]^4 + 48240*Ech*\[Rho]^4 - 
      262560*Ech^2*\[Rho]^4 + 767680*Ech^3*\[Rho]^4 - 
      1266560*Ech^4*\[Rho]^4 + 1140480*Ech^5*\[Rho]^4 - 
      719744*Ech^6*\[Rho]^4 + 915712*Ech^7*\[Rho]^4 - 975360*Ech^8*\[Rho]^4 + 
      359424*Ech^9*\[Rho]^4 - 615*\[Rho]^5 + 7530*Ech*\[Rho]^5 - 
      37620*Ech^2*\[Rho]^5 + 95160*Ech^3*\[Rho]^5 - 114720*Ech^4*\[Rho]^5 + 
      77376*Ech^5*\[Rho]^5 + 7008*Ech^6*\[Rho]^5 - 93504*Ech^7*\[Rho]^5 + 
      10368*Ech^8*\[Rho]^5 + 26880*Ech^9*\[Rho]^5 + 172*\[Rho]^6 - 
      2408*Ech*\[Rho]^6 + 14448*Ech^2*\[Rho]^6 - 48160*Ech^3*\[Rho]^6 + 
      96320*Ech^4*\[Rho]^6 - 189312*Ech^5*\[Rho]^6 + 214144*Ech^6*\[Rho]^6 - 
      134912*Ech^7*\[Rho]^6 + 36864*Ech^8*\[Rho]^6 - 85*\[Rho]^7 + 
      1190*Ech*\[Rho]^7 - 7140*Ech^2*\[Rho]^7 + 23800*Ech^3*\[Rho]^7 - 
      47600*Ech^4*\[Rho]^7 + 57120*Ech^5*\[Rho]^7 - 38080*Ech^6*\[Rho]^7 + 
      10880*Ech^7*\[Rho]^7 + 60*(-1 + 2*Ech)^7*\[Rho]*
       (-34 - 372*\[Rho] - 131*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*\[Rho]*(-34 - 372*\[Rho] - 
        131*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
    (180*(-1 + 2*Ech)^7*mb^5*\[Rho]) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(4343 - 53076*Ech + 
      271140*Ech^2 - 742240*Ech^3 + 1141440*Ech^4 - 836736*Ech^5 - 
      342144*Ech^6 + 1984512*Ech^7 - 3267840*Ech^8 + 2923520*Ech^9 - 
      1121280*Ech^10 - 73728*Ech^11 + 106496*Ech^12 + 43680*\[Rho] - 
      578880*Ech*\[Rho] + 3222720*Ech^2*\[Rho] - 9688320*Ech^3*\[Rho] + 
      16706400*Ech^4*\[Rho] - 15914112*Ech^5*\[Rho] + 7019136*Ech^6*\[Rho] - 
      1133568*Ech^7*\[Rho] + 1657344*Ech^8*\[Rho] - 1738752*Ech^9*\[Rho] + 
      399360*Ech^10*\[Rho] - 58535*\[Rho]^2 + 660060*Ech*\[Rho]^2 - 
      3046140*Ech^2*\[Rho]^2 + 7275840*Ech^3*\[Rho]^2 - 
      9221760*Ech^4*\[Rho]^2 + 5412864*Ech^5*\[Rho]^2 - 
      846336*Ech^6*\[Rho]^2 + 688128*Ech^7*\[Rho]^2 - 
      1390848*Ech^8*\[Rho]^2 + 529408*Ech^9*\[Rho]^2 + 
      15360*Ech^10*\[Rho]^2 + 10880*\[Rho]^3 - 118080*Ech*\[Rho]^3 + 
      515520*Ech^2*\[Rho]^3 - 1125120*Ech^3*\[Rho]^3 + 
      1299840*Ech^4*\[Rho]^3 - 1163904*Ech^5*\[Rho]^3 + 
      1726464*Ech^6*\[Rho]^3 - 1959936*Ech^7*\[Rho]^3 + 
      903168*Ech^8*\[Rho]^3 - 71680*Ech^9*\[Rho]^3 + 105*\[Rho]^4 - 
      180*Ech*\[Rho]^4 - 5580*Ech^2*\[Rho]^4 + 36480*Ech^3*\[Rho]^4 - 
      87120*Ech^4*\[Rho]^4 + 248256*Ech^5*\[Rho]^4 - 376896*Ech^6*\[Rho]^4 + 
      173568*Ech^7*\[Rho]^4 - 928*\[Rho]^5 + 11136*Ech*\[Rho]^5 - 
      55680*Ech^2*\[Rho]^5 + 148480*Ech^3*\[Rho]^5 - 317280*Ech^4*\[Rho]^5 + 
      397056*Ech^5*\[Rho]^5 - 274816*Ech^6*\[Rho]^5 + 81408*Ech^7*\[Rho]^5 + 
      455*\[Rho]^6 - 5460*Ech*\[Rho]^6 + 27300*Ech^2*\[Rho]^6 - 
      72800*Ech^3*\[Rho]^6 + 109200*Ech^4*\[Rho]^6 - 87360*Ech^5*\[Rho]^6 + 
      29120*Ech^6*\[Rho]^6 + 60*(1 - 2*Ech)^6*(-8 - 456*\[Rho] - 
        353*\[Rho]^2 + 104*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^6*(-8 - 456*\[Rho] - 353*\[Rho]^2 + 104*\[Rho]^3 + 
        9*\[Rho]^4)*Log[\[Rho]]))/(360*(1 - 2*Ech)^6*mb^5)) + 
 r18*(((1 + \[CapitalLambda]bh)^2*(-65 + 780*Ech - 3900*Ech^2 + 8560*Ech^3 + 
      8960*Ech^4 - 128288*Ech^5 + 445696*Ech^6 - 867200*Ech^7 + 
      1007360*Ech^8 - 637440*Ech^9 + 121856*Ech^10 + 83968*Ech^11 - 
      40960*Ech^12 - 4225*\[Rho] + 53100*Ech*\[Rho] - 279900*Ech^2*\[Rho] + 
      793200*Ech^3*\[Rho] - 1280800*Ech^4*\[Rho] + 1156960*Ech^5*\[Rho] - 
      645120*Ech^6*\[Rho] + 630400*Ech^7*\[Rho] - 928000*Ech^8*\[Rho] + 
      704000*Ech^9*\[Rho] - 209920*Ech^10*\[Rho] + 10240*Ech^11*\[Rho] + 
      4200*\[Rho]^2 - 41400*Ech*\[Rho]^2 + 153000*Ech^2*\[Rho]^2 - 
      222400*Ech^3*\[Rho]^2 - 64800*Ech^4*\[Rho]^2 + 579840*Ech^5*\[Rho]^2 - 
      533120*Ech^6*\[Rho]^2 - 138240*Ech^7*\[Rho]^2 + 453120*Ech^8*\[Rho]^2 - 
      194560*Ech^9*\[Rho]^2 + 600*\[Rho]^3 - 10200*Ech*\[Rho]^3 + 
      69000*Ech^2*\[Rho]^3 - 220800*Ech^3*\[Rho]^3 + 277600*Ech^4*\[Rho]^3 + 
      235520*Ech^5*\[Rho]^3 - 1214080*Ech^6*\[Rho]^3 + 
      1561600*Ech^7*\[Rho]^3 - 878080*Ech^8*\[Rho]^3 + 
      174080*Ech^9*\[Rho]^3 - 1175*\[Rho]^4 + 14100*Ech*\[Rho]^4 - 
      70500*Ech^2*\[Rho]^4 + 177200*Ech^3*\[Rho]^4 - 186800*Ech^4*\[Rho]^4 - 
      86560*Ech^5*\[Rho]^4 + 406720*Ech^6*\[Rho]^4 - 356480*Ech^7*\[Rho]^4 + 
      104960*Ech^8*\[Rho]^4 + 1065*\[Rho]^5 - 12780*Ech*\[Rho]^5 + 
      63900*Ech^2*\[Rho]^5 - 185360*Ech^3*\[Rho]^5 + 326640*Ech^4*\[Rho]^5 - 
      338592*Ech^5*\[Rho]^5 + 190144*Ech^6*\[Rho]^5 - 44160*Ech^7*\[Rho]^5 - 
      400*\[Rho]^6 + 4800*Ech*\[Rho]^6 - 24000*Ech^2*\[Rho]^6 + 
      64000*Ech^3*\[Rho]^6 - 96000*Ech^4*\[Rho]^6 + 76800*Ech^5*\[Rho]^6 - 
      25600*Ech^6*\[Rho]^6 - 300*(1 - 2*Ech)^6*\[Rho]*
       (-4 - 15*\[Rho] + 5*\[Rho]^2)*Log[1 - 2*Ech] + 
      300*(1 - 2*Ech)^6*\[Rho]*(-4 - 15*\[Rho] + 5*\[Rho]^2)*Log[\[Rho]]))/
    (150*(1 - 2*Ech)^6*mb^5) + 
   ((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (120 - 1440*Ech + 7200*Ech^2 - 19200*Ech^3 + 28800*Ech^4 - 23040*Ech^5 + 
      7680*Ech^6 - 1225*\[Rho] + 15660*Ech*\[Rho] - 84060*Ech^2*\[Rho] + 
      244320*Ech^3*\[Rho] - 417600*Ech^4*\[Rho] + 451200*Ech^5*\[Rho] - 
      399360*Ech^6*\[Rho] + 407040*Ech^7*\[Rho] - 326400*Ech^8*\[Rho] + 
      97280*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] + 600*\[Rho]^2 - 
      7200*Ech*\[Rho]^2 + 36000*Ech^2*\[Rho]^2 - 83520*Ech^3*\[Rho]^2 + 
      54720*Ech^4*\[Rho]^2 + 123648*Ech^5*\[Rho]^2 - 250368*Ech^6*\[Rho]^2 + 
      147456*Ech^7*\[Rho]^2 - 21504*Ech^8*\[Rho]^2 + 600*\[Rho]^3 - 
      8280*Ech*\[Rho]^3 + 47880*Ech^2*\[Rho]^3 - 157920*Ech^3*\[Rho]^3 + 
      337920*Ech^4*\[Rho]^3 - 472320*Ech^5*\[Rho]^3 + 382848*Ech^6*\[Rho]^3 - 
      132096*Ech^7*\[Rho]^3 + 1360*\[Rho]^4 - 16320*Ech*\[Rho]^4 + 
      81600*Ech^2*\[Rho]^4 - 266560*Ech^3*\[Rho]^4 + 557760*Ech^4*\[Rho]^4 - 
      689664*Ech^5*\[Rho]^4 + 471808*Ech^6*\[Rho]^4 - 138240*Ech^7*\[Rho]^4 - 
      1455*\[Rho]^5 + 17460*Ech*\[Rho]^5 - 87300*Ech^2*\[Rho]^5 + 
      232800*Ech^3*\[Rho]^5 - 349200*Ech^4*\[Rho]^5 + 279360*Ech^5*\[Rho]^5 - 
      93120*Ech^6*\[Rho]^5 - 60*(1 - 2*Ech)^6*\[Rho]*(-8 + 9*\[Rho]^2)*
       Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*\[Rho]*(-8 + 9*\[Rho]^2)*
       Log[\[Rho]]))/(180*(1 - 2*Ech)^6*mb^5*\[Rho]) - 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(2893 - 35676*Ech + 
      184140*Ech^2 - 512640*Ech^3 + 835200*Ech^4 - 861504*Ech^5 + 
      768768*Ech^6 - 864000*Ech^7 + 787200*Ech^8 - 327680*Ech^9 + 
      9216*Ech^10 + 12288*Ech^11 - 1975*\[Rho] + 10260*Ech*\[Rho] + 
      29340*Ech^2*\[Rho] - 352800*Ech^3*\[Rho] + 1108320*Ech^4*\[Rho] - 
      1646592*Ech^5*\[Rho] + 1090176*Ech^6*\[Rho] - 19968*Ech^7*\[Rho] - 
      335616*Ech^8*\[Rho] + 109568*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] - 
      1680*\[Rho]^2 + 28440*Ech*\[Rho]^2 - 191880*Ech^2*\[Rho]^2 + 
      614880*Ech^3*\[Rho]^2 - 823200*Ech^4*\[Rho]^2 - 307200*Ech^5*\[Rho]^2 + 
      2389632*Ech^6*\[Rho]^2 - 2959872*Ech^7*\[Rho]^2 + 
      1503744*Ech^8*\[Rho]^2 - 239616*Ech^9*\[Rho]^2 + 2480*\[Rho]^3 - 
      28680*Ech*\[Rho]^3 + 136920*Ech^2*\[Rho]^3 - 307040*Ech^3*\[Rho]^3 + 
      167520*Ech^4*\[Rho]^3 + 617856*Ech^5*\[Rho]^3 - 
      1280896*Ech^6*\[Rho]^3 + 907776*Ech^7*\[Rho]^3 - 
      216576*Ech^8*\[Rho]^3 - 3965*\[Rho]^4 + 47580*Ech*\[Rho]^4 - 
      237900*Ech^2*\[Rho]^4 + 714560*Ech^3*\[Rho]^4 - 
      1333200*Ech^4*\[Rho]^4 + 1477248*Ech^5*\[Rho]^4 - 
      902336*Ech^6*\[Rho]^4 + 234240*Ech^7*\[Rho]^4 + 2247*\[Rho]^5 - 
      26964*Ech*\[Rho]^5 + 134820*Ech^2*\[Rho]^5 - 359520*Ech^3*\[Rho]^5 + 
      539280*Ech^4*\[Rho]^5 - 431424*Ech^5*\[Rho]^5 + 143808*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*(-8 - 112*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*(-8 - 112*\[Rho] + 69*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(360*(1 - 2*Ech)^6*mb^5) + 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(-240 + 3360*Ech - 20160*Ech^2 + 
      67200*Ech^3 - 134400*Ech^4 + 161280*Ech^5 - 107520*Ech^6 + 
      30720*Ech^7 + 10327*\[Rho] - 149858*Ech*\[Rho] + 936108*Ech^2*\[Rho] - 
      3268200*Ech^3*\[Rho] + 6908160*Ech^4*\[Rho] - 8907264*Ech^5*\[Rho] + 
      6675456*Ech^6*\[Rho] - 2727936*Ech^7*\[Rho] + 1102080*Ech^8*\[Rho] - 
      1134080*Ech^9*\[Rho] + 701440*Ech^10*\[Rho] - 153600*Ech^11*\[Rho] - 
      12825*\[Rho]^2 + 163710*Ech*\[Rho]^2 - 871380*Ech^2*\[Rho]^2 + 
      2461080*Ech^3*\[Rho]^2 - 3839520*Ech^4*\[Rho]^2 + 
      3026880*Ech^5*\[Rho]^2 - 876672*Ech^6*\[Rho]^2 + 
      458496*Ech^7*\[Rho]^2 - 1344768*Ech^8*\[Rho]^2 + 
      1181184*Ech^9*\[Rho]^2 - 402432*Ech^10*\[Rho]^2 + 
      30720*Ech^11*\[Rho]^2 + 1680*\[Rho]^3 - 17400*Ech*\[Rho]^3 + 
      61560*Ech^2*\[Rho]^3 - 33840*Ech^3*\[Rho]^3 - 264480*Ech^4*\[Rho]^3 + 
      350016*Ech^5*\[Rho]^3 + 963456*Ech^6*\[Rho]^3 - 
      2848512*Ech^7*\[Rho]^3 + 2655744*Ech^8*\[Rho]^3 - 
      881664*Ech^9*\[Rho]^3 + 1760*\[Rho]^4 - 21400*Ech*\[Rho]^4 + 
      105720*Ech^2*\[Rho]^4 - 261680*Ech^3*\[Rho]^4 + 364000*Ech^4*\[Rho]^4 - 
      259776*Ech^5*\[Rho]^4 - 75904*Ech^6*\[Rho]^4 + 225536*Ech^7*\[Rho]^4 + 
      62976*Ech^8*\[Rho]^4 - 119808*Ech^9*\[Rho]^4 - 1575*\[Rho]^5 + 
      22050*Ech*\[Rho]^5 - 132300*Ech^2*\[Rho]^5 + 441000*Ech^3*\[Rho]^5 - 
      1060080*Ech^4*\[Rho]^5 + 1786656*Ech^5*\[Rho]^5 - 
      1842624*Ech^6*\[Rho]^5 + 1079424*Ech^7*\[Rho]^5 - 
      276480*Ech^8*\[Rho]^5 + 873*\[Rho]^6 - 12222*Ech*\[Rho]^6 + 
      73332*Ech^2*\[Rho]^6 - 244440*Ech^3*\[Rho]^6 + 488880*Ech^4*\[Rho]^6 - 
      586656*Ech^5*\[Rho]^6 + 391104*Ech^6*\[Rho]^6 - 111744*Ech^7*\[Rho]^6 - 
      60*(-1 + 2*Ech)^7*\[Rho]*(-44 - 132*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^7*\[Rho]*(-44 - 132*\[Rho] + 
        51*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))/(360*(-1 + 2*Ech)^7*mb^5*
     \[Rho]) - (\[CapitalLambda]bh^2*(-300 + 4800*Ech - 33600*Ech^2 + 
      134400*Ech^3 - 336000*Ech^4 + 537600*Ech^5 - 537600*Ech^6 + 
      307200*Ech^7 - 76800*Ech^8 + 32655*\[Rho] - 536880*Ech*\[Rho] + 
      3873360*Ech^2*\[Rho] - 16031040*Ech^3*\[Rho] + 41690400*Ech^4*\[Rho] - 
      69925056*Ech^5*\[Rho] + 74140576*Ech^6*\[Rho] - 45425152*Ech^7*\[Rho] + 
      10517248*Ech^8*\[Rho] + 6871040*Ech^9*\[Rho] - 11475968*Ech^10*\[Rho] + 
      10231808*Ech^11*\[Rho] - 4161536*Ech^12*\[Rho] - 311296*Ech^13*\[Rho] + 
      532480*Ech^14*\[Rho] + 48190*\[Rho]^2 - 921040*Ech*\[Rho]^2 + 
      7647280*Ech^2*\[Rho]^2 - 36189120*Ech^3*\[Rho]^2 + 
      107272800*Ech^4*\[Rho]^2 - 205253760*Ech^5*\[Rho]^2 + 
      250204800*Ech^6*\[Rho]^2 - 182069760*Ech^7*\[Rho]^2 + 
      67107840*Ech^8*\[Rho]^2 - 10496000*Ech^9*\[Rho]^2 + 
      8898560*Ech^10*\[Rho]^2 - 8560640*Ech^11*\[Rho]^2 + 
      2457600*Ech^12*\[Rho]^2 - 101725*\[Rho]^3 + 1592200*Ech*\[Rho]^3 - 
      10862200*Ech^2*\[Rho]^3 + 42127200*Ech^3*\[Rho]^3 - 
      101353200*Ech^4*\[Rho]^3 + 154464000*Ech^5*\[Rho]^3 - 
      145723200*Ech^6*\[Rho]^3 + 80555520*Ech^7*\[Rho]^3 - 
      28093440*Ech^8*\[Rho]^3 + 14581760*Ech^9*\[Rho]^3 - 
      9958400*Ech^10*\[Rho]^3 + 2908160*Ech^11*\[Rho]^3 + 16900*\[Rho]^4 - 
      251200*Ech*\[Rho]^4 + 1604800*Ech^2*\[Rho]^4 - 5702400*Ech^3*\[Rho]^4 + 
      12105600*Ech^4*\[Rho]^4 - 15267840*Ech^5*\[Rho]^4 + 
      11283200*Ech^6*\[Rho]^4 - 7569920*Ech^7*\[Rho]^4 + 
      9989120*Ech^8*\[Rho]^4 - 9431040*Ech^9*\[Rho]^4 + 
      3133440*Ech^10*\[Rho]^4 + 5225*\[Rho]^5 - 78200*Ech*\[Rho]^5 + 
      504200*Ech^2*\[Rho]^5 - 1815200*Ech^3*\[Rho]^5 + 
      3933200*Ech^4*\[Rho]^5 - 5541440*Ech^5*\[Rho]^5 + 
      5478560*Ech^6*\[Rho]^5 - 3415040*Ech^7*\[Rho]^5 + 
      992000*Ech^8*\[Rho]^5 - 522240*Ech^9*\[Rho]^5 + 
      299520*Ech^10*\[Rho]^5 - 1430*\[Rho]^6 + 22880*Ech*\[Rho]^6 - 
      160160*Ech^2*\[Rho]^6 + 640640*Ech^3*\[Rho]^6 - 
      1601600*Ech^4*\[Rho]^6 + 3003776*Ech^5*\[Rho]^6 - 
      4178816*Ech^6*\[Rho]^6 + 3648512*Ech^7*\[Rho]^6 - 
      1845248*Ech^8*\[Rho]^6 + 414720*Ech^9*\[Rho]^6 + 485*\[Rho]^7 - 
      7760*Ech*\[Rho]^7 + 54320*Ech^2*\[Rho]^7 - 217280*Ech^3*\[Rho]^7 + 
      543200*Ech^4*\[Rho]^7 - 869120*Ech^5*\[Rho]^7 + 869120*Ech^6*\[Rho]^7 - 
      496640*Ech^7*\[Rho]^7 + 124160*Ech^8*\[Rho]^7 + 
      300*(1 - 2*Ech)^8*\[Rho]*(-24 - 250*\[Rho] - 59*\[Rho]^2 + 
        32*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ech] - 300*(1 - 2*Ech)^8*\[Rho]*
       (-24 - 250*\[Rho] - 59*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(450*(1 - 2*Ech)^8*mb^5*\[Rho]) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(15995 - 228730*Ech + 
      1405980*Ech^2 - 4821000*Ech^3 + 9966720*Ech^4 - 12321024*Ech^5 + 
      7513216*Ech^6 + 2593024*Ech^7 - 12960000*Ech^8 + 18910720*Ech^9 - 
      15229952*Ech^10 + 4651008*Ech^11 + 1564672*Ech^12 - 1064960*Ech^13 + 
      151400*\[Rho] - 2311600*Ech*\[Rho] + 15213600*Ech^2*\[Rho] - 
      56088000*Ech^3*\[Rho] + 125532000*Ech^4*\[Rho] - 
      171389760*Ech^5*\[Rho] + 133065600*Ech^6*\[Rho] - 
      46137600*Ech^7*\[Rho] + 3340800*Ech^8*\[Rho] - 10316800*Ech^9*\[Rho] + 
      12830720*Ech^10*\[Rho] - 3993600*Ech^11*\[Rho] - 218675*\[Rho]^2 + 
      2931250*Ech*\[Rho]^2 - 16676100*Ech^2*\[Rho]^2 + 
      51941400*Ech^3*\[Rho]^2 - 94934400*Ech^4*\[Rho]^2 + 
      100623360*Ech^5*\[Rho]^2 - 57131520*Ech^6*\[Rho]^2 + 
      18447360*Ech^7*\[Rho]^2 - 14234880*Ech^8*\[Rho]^2 + 
      13872640*Ech^9*\[Rho]^2 - 4643840*Ech^10*\[Rho]^2 - 
      153600*Ech^11*\[Rho]^2 + 46400*\[Rho]^3 - 587200*Ech*\[Rho]^3 + 
      3086400*Ech^2*\[Rho]^3 - 8540800*Ech^3*\[Rho]^3 + 
      13337600*Ech^4*\[Rho]^3 - 13507200*Ech^5*\[Rho]^3 + 
      15863040*Ech^6*\[Rho]^3 - 24053760*Ech^7*\[Rho]^3 + 
      22794240*Ech^8*\[Rho]^3 - 9246720*Ech^9*\[Rho]^3 + 
      798720*Ech^10*\[Rho]^3 + 9925*\[Rho]^4 - 133550*Ech*\[Rho]^4 + 
      763500*Ech^2*\[Rho]^4 - 2393800*Ech^3*\[Rho]^4 + 
      4626800*Ech^4*\[Rho]^4 - 5279520*Ech^5*\[Rho]^4 + 
      2209600*Ech^6*\[Rho]^4 + 1344640*Ech^7*\[Rho]^4 - 
      1029120*Ech^8*\[Rho]^4 - 7720*\[Rho]^5 + 108080*Ech*\[Rho]^5 - 
      648480*Ech^2*\[Rho]^5 + 2161600*Ech^3*\[Rho]^5 - 
      4903520*Ech^4*\[Rho]^5 + 7571904*Ech^5*\[Rho]^5 - 
      7240576*Ech^6*\[Rho]^5 + 3942656*Ech^7*\[Rho]^5 - 
      936960*Ech^8*\[Rho]^5 + 2675*\[Rho]^6 - 37450*Ech*\[Rho]^6 + 
      224700*Ech^2*\[Rho]^6 - 749000*Ech^3*\[Rho]^6 + 
      1498000*Ech^4*\[Rho]^6 - 1797600*Ech^5*\[Rho]^6 + 
      1198400*Ech^6*\[Rho]^6 - 342400*Ech^7*\[Rho]^6 - 
      300*(-1 + 2*Ech)^7*(-8 - 320*\[Rho] - 217*\[Rho]^2 + 104*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] + 300*(-1 + 2*Ech)^7*
       (-8 - 320*\[Rho] - 217*\[Rho]^2 + 104*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(900*(-1 + 2*Ech)^7*mb^5)) + 
 r15*(((1 + \[CapitalLambda]bh)^2*(-75 + 900*Ech - 4500*Ech^2 + 12560*Ech^3 - 
      26240*Ech^4 + 66912*Ech^5 - 193024*Ech^6 + 410240*Ech^7 - 
      541440*Ech^8 + 386560*Ech^9 - 72704*Ech^10 - 79872*Ech^11 + 
      40960*Ech^12 - 15*\[Rho] + 180*Ech*\[Rho] - 900*Ech^2*\[Rho] + 
      6000*Ech^3*\[Rho] - 44000*Ech^4*\[Rho] + 185120*Ech^5*\[Rho] - 
      407040*Ech^6*\[Rho] + 406400*Ech^7*\[Rho] + 6400*Ech^8*\[Rho] - 
      345600*Ech^9*\[Rho] + 209920*Ech^10*\[Rho] - 10240*Ech^11*\[Rho] - 
      4800*\[Rho]^2 + 63000*Ech*\[Rho]^2 - 347400*Ech^2*\[Rho]^2 + 
      1019200*Ech^3*\[Rho]^2 - 1615200*Ech^4*\[Rho]^2 + 
      1057920*Ech^5*\[Rho]^2 + 525440*Ech^6*\[Rho]^2 - 
      1259520*Ech^7*\[Rho]^2 + 591360*Ech^8*\[Rho]^2 - 20480*Ech^9*\[Rho]^2 + 
      6400*\[Rho]^3 - 73800*Ech*\[Rho]^3 + 351000*Ech^2*\[Rho]^3 - 
      867200*Ech^3*\[Rho]^3 + 1143200*Ech^4*\[Rho]^3 - 
      706560*Ech^5*\[Rho]^3 + 90240*Ech^6*\[Rho]^3 + 20480*Ech^7*\[Rho]^3 + 
      69120*Ech^8*\[Rho]^3 - 30720*Ech^9*\[Rho]^3 - 2325*\[Rho]^4 + 
      27900*Ech*\[Rho]^4 - 139500*Ech^2*\[Rho]^4 + 382800*Ech^3*\[Rho]^4 - 
      634000*Ech^4*\[Rho]^4 + 642400*Ech^5*\[Rho]^4 - 365760*Ech^6*\[Rho]^4 + 
      83840*Ech^7*\[Rho]^4 + 2560*Ech^8*\[Rho]^4 + 975*\[Rho]^5 - 
      11700*Ech*\[Rho]^5 + 58500*Ech^2*\[Rho]^5 - 164560*Ech^3*\[Rho]^5 + 
      257040*Ech^4*\[Rho]^5 - 222432*Ech^5*\[Rho]^5 + 90944*Ech^6*\[Rho]^5 - 
      9600*Ech^7*\[Rho]^5 - 160*\[Rho]^6 + 1920*Ech*\[Rho]^6 - 
      9600*Ech^2*\[Rho]^6 + 25600*Ech^3*\[Rho]^6 - 38400*Ech^4*\[Rho]^6 + 
      30720*Ech^5*\[Rho]^6 - 10240*Ech^6*\[Rho]^6 + 
      300*(1 - 2*Ech)^6*\[Rho]^2*(9 + 5*\[Rho])*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^6*\[Rho]^2*(9 + 5*\[Rho])*Log[\[Rho]]))/
    (150*(1 - 2*Ech)^6*mb^5) + 
   ((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (-80 + 960*Ech - 4800*Ech^2 + 12800*Ech^3 - 19200*Ech^4 + 15360*Ech^5 - 
      5120*Ech^6 + 375*\[Rho] - 4980*Ech*\[Rho] + 27780*Ech^2*\[Rho] - 
      84320*Ech^3*\[Rho] + 152640*Ech^4*\[Rho] - 178816*Ech^5*\[Rho] + 
      167168*Ech^6*\[Rho] - 157184*Ech^7*\[Rho] + 111872*Ech^8*\[Rho] - 
      29696*Ech^9*\[Rho] - 5120*Ech^10*\[Rho] - 200*\[Rho]^2 + 
      2400*Ech*\[Rho]^2 - 12000*Ech^2*\[Rho]^2 + 35200*Ech^3*\[Rho]^2 - 
      71680*Ech^4*\[Rho]^2 + 109056*Ech^5*\[Rho]^2 - 119808*Ech^6*\[Rho]^2 + 
      81920*Ech^7*\[Rho]^2 - 24576*Ech^8*\[Rho]^2 - 280*\[Rho]^3 + 
      3720*Ech*\[Rho]^3 - 20760*Ech^2*\[Rho]^3 + 60640*Ech^3*\[Rho]^3 - 
      102080*Ech^4*\[Rho]^3 + 105984*Ech^5*\[Rho]^3 - 67456*Ech^6*\[Rho]^3 + 
      19456*Ech^7*\[Rho]^3 + 120*\[Rho]^4 - 1440*Ech*\[Rho]^4 + 
      7200*Ech^2*\[Rho]^4 - 18560*Ech^3*\[Rho]^4 + 14400*Ech^4*\[Rho]^4 + 
      6912*Ech^5*\[Rho]^4 - 20224*Ech^6*\[Rho]^4 + 10240*Ech^7*\[Rho]^4 + 
      65*\[Rho]^5 - 780*Ech*\[Rho]^5 + 3900*Ech^2*\[Rho]^5 - 
      10400*Ech^3*\[Rho]^5 + 15600*Ech^4*\[Rho]^5 - 12480*Ech^5*\[Rho]^5 + 
      4160*Ech^6*\[Rho]^5 + 60*(1 - 2*Ech)^6*\[Rho]*(-4 + 3*\[Rho]^2)*
       Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*\[Rho]*(-4 + 3*\[Rho]^2)*
       Log[\[Rho]]))/(60*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(365 - 3420*Ech + 11340*Ech^2 - 
      15360*Ech^3 + 28800*Ech^4 - 184128*Ech^5 + 596736*Ech^6 - 
      956160*Ech^7 + 787200*Ech^8 - 286720*Ech^9 + 9216*Ech^10 + 
      12288*Ech^11 - 8455*\[Rho] + 105300*Ech*\[Rho] - 549540*Ech^2*\[Rho] + 
      1532640*Ech^3*\[Rho] - 2366880*Ech^4*\[Rho] + 1741824*Ech^5*\[Rho] + 
      18048*Ech^6*\[Rho] - 843264*Ech^7*\[Rho] + 352512*Ech^8*\[Rho] + 
      11264*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] + 10320*\[Rho]^2 - 
      115560*Ech*\[Rho]^2 + 528120*Ech^2*\[Rho]^2 - 1232160*Ech^3*\[Rho]^2 + 
      1503840*Ech^4*\[Rho]^2 - 907776*Ech^5*\[Rho]^2 + 
      405120*Ech^6*\[Rho]^2 - 489984*Ech^7*\[Rho]^2 + 373248*Ech^8*\[Rho]^2 - 
      67584*Ech^9*\[Rho]^2 - 3920*\[Rho]^3 + 48120*Ech*\[Rho]^3 - 
      247080*Ech^2*\[Rho]^3 + 697760*Ech^3*\[Rho]^3 - 
      1218720*Ech^4*\[Rho]^3 + 1393536*Ech^5*\[Rho]^3 - 
      1005440*Ech^6*\[Rho]^3 + 373248*Ech^7*\[Rho]^3 - 44544*Ech^8*\[Rho]^3 + 
      1795*\[Rho]^4 - 21540*Ech*\[Rho]^4 + 107700*Ech^2*\[Rho]^4 - 
      301120*Ech^3*\[Rho]^4 + 425520*Ech^4*\[Rho]^4 - 306048*Ech^5*\[Rho]^4 + 
      68416*Ech^6*\[Rho]^4 + 19200*Ech^7*\[Rho]^4 - 105*\[Rho]^5 + 
      1260*Ech*\[Rho]^5 - 6300*Ech^2*\[Rho]^5 + 16800*Ech^3*\[Rho]^5 - 
      25200*Ech^4*\[Rho]^5 + 20160*Ech^5*\[Rho]^5 - 6720*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*(8 + 32*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*(8 + 32*\[Rho] + 69*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(360*(1 - 2*Ech)^6*mb^5) + 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(480 - 6720*Ech + 40320*Ech^2 - 
      134400*Ech^3 + 268800*Ech^4 - 322560*Ech^5 + 215040*Ech^6 - 
      61440*Ech^7 - 7883*\[Rho] + 115162*Ech*\[Rho] - 724572*Ech^2*\[Rho] + 
      2549640*Ech^3*\[Rho] - 5438400*Ech^4*\[Rho] + 7097472*Ech^5*\[Rho] - 
      5439744*Ech^6*\[Rho] + 2379264*Ech^7*\[Rho] - 1102080*Ech^8*\[Rho] + 
      1093120*Ech^9*\[Rho] - 668672*Ech^10*\[Rho] + 153600*Ech^11*\[Rho] + 
      13445*\[Rho]^2 - 184390*Ech*\[Rho]^2 + 1079460*Ech^2*\[Rho]^2 - 
      3490680*Ech^3*\[Rho]^2 + 6689760*Ech^4*\[Rho]^2 - 
      7433280*Ech^5*\[Rho]^2 + 4017024*Ech^6*\[Rho]^2 - 
      69888*Ech^7*\[Rho]^2 - 738048*Ech^8*\[Rho]^2 - 79360*Ech^9*\[Rho]^2 + 
      238592*Ech^10*\[Rho]^2 - 30720*Ech^11*\[Rho]^2 - 5520*\[Rho]^3 + 
      71160*Ech*\[Rho]^3 - 384120*Ech^2*\[Rho]^3 + 1109040*Ech^3*\[Rho]^3 - 
      1752480*Ech^4*\[Rho]^3 + 1310016*Ech^5*\[Rho]^3 - 
      259200*Ech^6*\[Rho]^3 + 300288*Ech^7*\[Rho]^3 - 812544*Ech^8*\[Rho]^3 + 
      414720*Ech^9*\[Rho]^3 + 80*\[Rho]^4 - 4360*Ech*\[Rho]^4 + 
      48840*Ech^2*\[Rho]^4 - 253520*Ech^3*\[Rho]^4 + 732640*Ech^4*\[Rho]^4 - 
      1237440*Ech^5*\[Rho]^4 + 1324928*Ech^6*\[Rho]^4 - 
      926464*Ech^7*\[Rho]^4 + 238080*Ech^8*\[Rho]^4 + 33792*Ech^9*\[Rho]^4 - 
      485*\[Rho]^5 + 6790*Ech*\[Rho]^5 - 40740*Ech^2*\[Rho]^5 + 
      135800*Ech^3*\[Rho]^5 - 281680*Ech^4*\[Rho]^5 + 199776*Ech^5*\[Rho]^5 + 
      16576*Ech^6*\[Rho]^5 - 127616*Ech^7*\[Rho]^5 + 61440*Ech^8*\[Rho]^5 - 
      117*\[Rho]^6 + 1638*Ech*\[Rho]^6 - 9828*Ech^2*\[Rho]^6 + 
      32760*Ech^3*\[Rho]^6 - 65520*Ech^4*\[Rho]^6 + 78624*Ech^5*\[Rho]^6 - 
      52416*Ech^6*\[Rho]^6 + 14976*Ech^7*\[Rho]^6 + 60*(-1 + 2*Ech)^7*\[Rho]*
       (-40 - 32*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ech] - 
      60*(-1 + 2*Ech)^7*\[Rho]*(-40 - 32*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]]))/(360*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
   (\[CapitalLambda]bh^2*(-600 + 9600*Ech - 67200*Ech^2 + 268800*Ech^3 - 
      672000*Ech^4 + 1075200*Ech^5 - 1075200*Ech^6 + 614400*Ech^7 - 
      153600*Ech^8 + 19025*\[Rho] - 312800*Ech*\[Rho] + 
      2256800*Ech^2*\[Rho] - 9340800*Ech^3*\[Rho] + 24292800*Ech^4*\[Rho] - 
      40737024*Ech^5*\[Rho] + 43069984*Ech^6*\[Rho] - 25673728*Ech^7*\[Rho] + 
      3473152*Ech^8*\[Rho] + 9441280*Ech^9*\[Rho] - 13652992*Ech^10*\[Rho] + 
      11272192*Ech^11*\[Rho] - 4358144*Ech^12*\[Rho] - 262144*Ech^13*\[Rho] + 
      532480*Ech^14*\[Rho] - 25540*\[Rho]^2 + 367840*Ech*\[Rho]^2 - 
      2248480*Ech^2*\[Rho]^2 + 7470720*Ech^3*\[Rho]^2 - 
      14107200*Ech^4*\[Rho]^2 + 13463040*Ech^5*\[Rho]^2 - 
      1512960*Ech^6*\[Rho]^2 - 8939520*Ech^7*\[Rho]^2 + 
      7219200*Ech^8*\[Rho]^2 - 3973120*Ech^9*\[Rho]^2 + 
      6922240*Ech^10*\[Rho]^2 - 7045120*Ech^11*\[Rho]^2 + 
      2457600*Ech^12*\[Rho]^2 - 26225*\[Rho]^3 + 494600*Ech*\[Rho]^3 - 
      4062200*Ech^2*\[Rho]^3 + 19048800*Ech^3*\[Rho]^3 - 
      56022000*Ech^4*\[Rho]^3 + 106300800*Ech^5*\[Rho]^3 - 
      127980480*Ech^6*\[Rho]^3 + 91161600*Ech^7*\[Rho]^3 - 
      32808960*Ech^8*\[Rho]^3 + 5877760*Ech^9*\[Rho]^3 - 
      4049920*Ech^10*\[Rho]^3 + 2007040*Ech^11*\[Rho]^3 + 31400*\[Rho]^4 - 
      483200*Ech*\[Rho]^4 + 3228800*Ech^2*\[Rho]^4 - 
      12198400*Ech^3*\[Rho]^4 + 28345600*Ech^4*\[Rho]^4 - 
      40994560*Ech^5*\[Rho]^4 + 35402880*Ech^6*\[Rho]^4 - 
      17402880*Ech^7*\[Rho]^4 + 7541760*Ech^8*\[Rho]^4 - 
      5898240*Ech^9*\[Rho]^4 + 2181120*Ech^10*\[Rho]^4 + 1375*\[Rho]^5 - 
      16600*Ech*\[Rho]^5 + 73000*Ech^2*\[Rho]^5 - 90400*Ech^3*\[Rho]^5 - 
      378800*Ech^4*\[Rho]^5 + 1915520*Ech^5*\[Rho]^5 - 
      3651680*Ech^6*\[Rho]^5 + 3875840*Ech^7*\[Rho]^5 - 
      2789120*Ech^8*\[Rho]^5 + 706560*Ech^9*\[Rho]^5 + 
      84480*Ech^10*\[Rho]^5 + 500*\[Rho]^6 - 8000*Ech*\[Rho]^6 + 
      56000*Ech^2*\[Rho]^6 - 224000*Ech^3*\[Rho]^6 + 560000*Ech^4*\[Rho]^6 - 
      962816*Ech^5*\[Rho]^6 + 634496*Ech^6*\[Rho]^6 - 69632*Ech^7*\[Rho]^6 - 
      189952*Ech^8*\[Rho]^6 + 92160*Ech^9*\[Rho]^6 + 65*\[Rho]^7 - 
      1040*Ech*\[Rho]^7 + 7280*Ech^2*\[Rho]^7 - 29120*Ech^3*\[Rho]^7 + 
      72800*Ech^4*\[Rho]^7 - 116480*Ech^5*\[Rho]^7 + 116480*Ech^6*\[Rho]^7 - 
      66560*Ech^7*\[Rho]^7 + 16640*Ech^8*\[Rho]^7 + 300*(1 - 2*Ech)^8*\[Rho]*
       (-14 - 68*\[Rho] + 125*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*
       Log[1 - 2*Ech] - 300*(1 - 2*Ech)^8*\[Rho]*(-14 - 68*\[Rho] + 
        125*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
    (450*(1 - 2*Ech)^8*mb^5*\[Rho]) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(1005 - 18870*Ech + 
      146820*Ech^2 - 623800*Ech^3 + 1608320*Ech^4 - 2786304*Ech^5 + 
      4288896*Ech^6 - 8238336*Ech^7 + 15479040*Ech^8 - 19975680*Ech^9 + 
      14803968*Ech^10 - 4257792*Ech^11 - 1466368*Ech^12 + 1064960*Ech^13 + 
      28000*\[Rho] - 387200*Ech*\[Rho] + 2289600*Ech^2*\[Rho] - 
      7497600*Ech^3*\[Rho] + 14695200*Ech^4*\[Rho] - 17449920*Ech^5*\[Rho] + 
      12508800*Ech^6*\[Rho] - 5856000*Ech^7*\[Rho] + 652800*Ech^8*\[Rho] + 
      6016000*Ech^9*\[Rho] - 8898560*Ech^10*\[Rho] + 3993600*Ech^11*\[Rho] + 
      80675*\[Rho]^2 - 1330450*Ech*\[Rho]^2 + 9389700*Ech^2*\[Rho]^2 - 
      36927000*Ech^3*\[Rho]^2 + 87724800*Ech^4*\[Rho]^2 - 
      126424320*Ech^5*\[Rho]^2 + 102812160*Ech^6*\[Rho]^2 - 
      35927040*Ech^7*\[Rho]^2 - 2016000*Ech^8*\[Rho]^2 + 
      565760*Ech^9*\[Rho]^2 + 1940480*Ech^10*\[Rho]^2 + 
      153600*Ech^11*\[Rho]^2 - 118400*\[Rho]^3 + 1595200*Ech*\[Rho]^3 - 
      9134400*Ech^2*\[Rho]^3 + 28700800*Ech^3*\[Rho]^3 - 
      53014400*Ech^4*\[Rho]^3 + 57386880*Ech^5*\[Rho]^3 - 
      35641600*Ech^6*\[Rho]^3 + 15595520*Ech^7*\[Rho]^3 - 
      9000960*Ech^8*\[Rho]^3 + 3737600*Ech^9*\[Rho]^3 - 
      225280*Ech^10*\[Rho]^3 + 12275*\[Rho]^4 - 177250*Ech*\[Rho]^4 + 
      1101300*Ech^2*\[Rho]^4 - 3822200*Ech^3*\[Rho]^4 + 
      8314000*Ech^4*\[Rho]^4 - 11843040*Ech^5*\[Rho]^4 + 
      11284160*Ech^6*\[Rho]^4 - 6981760*Ech^7*\[Rho]^4 + 
      1920000*Ech^8*\[Rho]^4 - 3680*\[Rho]^5 + 51520*Ech*\[Rho]^5 - 
      309120*Ech^2*\[Rho]^5 + 1030400*Ech^3*\[Rho]^5 - 
      2233120*Ech^4*\[Rho]^5 + 2497344*Ech^5*\[Rho]^5 - 
      1479296*Ech^6*\[Rho]^5 + 269056*Ech^7*\[Rho]^5 + 76800*Ech^8*\[Rho]^5 + 
      125*\[Rho]^6 - 1750*Ech*\[Rho]^6 + 10500*Ech^2*\[Rho]^6 - 
      35000*Ech^3*\[Rho]^6 + 70000*Ech^4*\[Rho]^6 - 84000*Ech^5*\[Rho]^6 + 
      56000*Ech^6*\[Rho]^6 - 16000*Ech^7*\[Rho]^6 + 300*(-1 + 2*Ech)^7*
       (8 - 8*\[Rho] + 335*\[Rho]^2 + 104*\[Rho]^3 + 9*\[Rho]^4)*
       Log[1 - 2*Ech] - 300*(-1 + 2*Ech)^7*(8 - 8*\[Rho] + 335*\[Rho]^2 + 
        104*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/(900*(-1 + 2*Ech)^7*mb^5)) + 
 r14*(((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (30 - 360*Ech + 1800*Ech^2 - 4800*Ech^3 + 7200*Ech^4 - 5760*Ech^5 + 
      1920*Ech^6 + 65*\[Rho] - 1080*Ech*\[Rho] + 7200*Ech^2*\[Rho] - 
      25200*Ech^3*\[Rho] + 49080*Ech^4*\[Rho] - 47136*Ech^5*\[Rho] - 
      672*Ech^6*\[Rho] + 55296*Ech^7*\[Rho] - 64128*Ech^8*\[Rho] + 
      34304*Ech^9*\[Rho] - 7680*Ech^10*\[Rho] - 180*\[Rho]^2 + 
      2160*Ech*\[Rho]^2 - 10800*Ech^2*\[Rho]^2 + 29280*Ech^3*\[Rho]^2 - 
      47280*Ech^4*\[Rho]^2 + 47040*Ech^5*\[Rho]^2 - 28032*Ech^6*\[Rho]^2 + 
      8448*Ech^7*\[Rho]^2 - 768*Ech^8*\[Rho]^2 + 780*\[Rho]^3 - 
      9900*Ech*\[Rho]^3 + 52740*Ech^2*\[Rho]^3 - 157440*Ech^3*\[Rho]^3 + 
      292920*Ech^4*\[Rho]^3 - 342432*Ech^5*\[Rho]^3 + 229536*Ech^6*\[Rho]^3 - 
      67584*Ech^7*\[Rho]^3 - 1010*\[Rho]^4 + 12120*Ech*\[Rho]^4 - 
      60600*Ech^2*\[Rho]^4 + 170480*Ech^3*\[Rho]^4 - 294000*Ech^4*\[Rho]^4 + 
      300480*Ech^5*\[Rho]^4 - 164672*Ech^6*\[Rho]^4 + 36864*Ech^7*\[Rho]^4 + 
      315*\[Rho]^5 - 3780*Ech*\[Rho]^5 + 18900*Ech^2*\[Rho]^5 - 
      50400*Ech^3*\[Rho]^5 + 75600*Ech^4*\[Rho]^5 - 60480*Ech^5*\[Rho]^5 + 
      20160*Ech^6*\[Rho]^5 - 30*(1 - 2*Ech)^6*\[Rho]*(5 + 9*\[Rho]^2)*
       Log[1 - 2*Ech] + 30*(1 - 2*Ech)^6*\[Rho]*(5 + 9*\[Rho]^2)*
       Log[\[Rho]]))/(45*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
   ((1 + \[CapitalLambda]bh)^2*(-325 + 3900*Ech - 19500*Ech^2 + 55600*Ech^3 - 
      123840*Ech^4 + 314496*Ech^5 - 808416*Ech^6 + 1554048*Ech^7 - 
      2044800*Ech^8 + 1832960*Ech^9 - 1070592*Ech^10 + 325632*Ech^11 - 
      14336*Ech^12 - 8940*\[Rho] + 114480*Ech*\[Rho] - 615600*Ech^2*\[Rho] + 
      1798800*Ech^3*\[Rho] - 3142800*Ech^4*\[Rho] + 3705600*Ech^5*\[Rho] - 
      4113600*Ech^6*\[Rho] + 5241600*Ech^7*\[Rho] - 5088000*Ech^8*\[Rho] + 
      2611200*Ech^9*\[Rho] - 599040*Ech^10*\[Rho] + 122880*Ech^11*\[Rho] + 
      6600*\[Rho]^2 - 59400*Ech*\[Rho]^2 + 178200*Ech^2*\[Rho]^2 - 
      76800*Ech^3*\[Rho]^2 - 684000*Ech^4*\[Rho]^2 + 1474560*Ech^5*\[Rho]^2 - 
      977280*Ech^6*\[Rho]^2 - 92160*Ech^7*\[Rho]^2 + 161280*Ech^8*\[Rho]^2 + 
      92160*Ech^9*\[Rho]^2 + 3900*\[Rho]^3 - 52800*Ech*\[Rho]^3 + 
      300000*Ech^2*\[Rho]^3 - 970400*Ech^3*\[Rho]^3 + 
      2042400*Ech^4*\[Rho]^3 - 3039360*Ech^5*\[Rho]^3 + 
      3372800*Ech^6*\[Rho]^3 - 2787840*Ech^7*\[Rho]^3 + 
      1543680*Ech^8*\[Rho]^3 - 419840*Ech^9*\[Rho]^3 - 375*\[Rho]^4 + 
      4500*Ech*\[Rho]^4 - 22500*Ech^2*\[Rho]^4 + 82800*Ech^3*\[Rho]^4 - 
      212400*Ech^4*\[Rho]^4 + 375360*Ech^5*\[Rho]^4 - 495840*Ech^6*\[Rho]^4 + 
      432000*Ech^7*\[Rho]^4 - 174720*Ech^8*\[Rho]^4 - 1200*\[Rho]^5 + 
      14400*Ech*\[Rho]^5 - 72000*Ech^2*\[Rho]^5 + 200400*Ech^3*\[Rho]^5 - 
      354960*Ech^4*\[Rho]^5 + 376704*Ech^5*\[Rho]^5 - 218304*Ech^6*\[Rho]^5 + 
      52992*Ech^7*\[Rho]^5 + 340*\[Rho]^6 - 4080*Ech*\[Rho]^6 + 
      20400*Ech^2*\[Rho]^6 - 54400*Ech^3*\[Rho]^6 + 81600*Ech^4*\[Rho]^6 - 
      65280*Ech^5*\[Rho]^6 + 21760*Ech^6*\[Rho]^6 - 300*(1 - 2*Ech)^6*\[Rho]*
       (-12 - 33*\[Rho] + 10*\[Rho]^2)*Log[1 - 2*Ech] + 
      300*(1 - 2*Ech)^6*\[Rho]*(-12 - 33*\[Rho] + 10*\[Rho]^2)*Log[\[Rho]]))/
    (450*(1 - 2*Ech)^6*mb^5) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(-391 + 4932*Ech - 
      26100*Ech^2 + 74520*Ech^3 - 122400*Ech^4 + 111552*Ech^5 - 34944*Ech^6 - 
      69120*Ech^7 + 180480*Ech^8 - 225280*Ech^9 + 138240*Ech^10 - 
      30720*Ech^11 - 990*\[Rho] + 14220*Ech*\[Rho] - 85140*Ech^2*\[Rho] + 
      272160*Ech^3*\[Rho] - 486840*Ech^4*\[Rho] + 443040*Ech^5*\[Rho] - 
      97440*Ech^6*\[Rho] - 126720*Ech^7*\[Rho] + 55680*Ech^8*\[Rho] + 
      7680*Ech^9*\[Rho] + 7680*Ech^10*\[Rho] + 960*\[Rho]^2 - 
      10440*Ech*\[Rho]^2 + 45720*Ech^2*\[Rho]^2 - 104880*Ech^3*\[Rho]^2 + 
      147960*Ech^4*\[Rho]^2 - 191712*Ech^5*\[Rho]^2 + 318144*Ech^6*\[Rho]^2 - 
      421632*Ech^7*\[Rho]^2 + 299904*Ech^8*\[Rho]^2 - 84480*Ech^9*\[Rho]^2 + 
      1390*\[Rho]^3 - 17220*Ech*\[Rho]^3 + 89340*Ech^2*\[Rho]^3 - 
      252640*Ech^3*\[Rho]^3 + 425640*Ech^4*\[Rho]^3 - 414624*Ech^5*\[Rho]^3 + 
      170752*Ech^6*\[Rho]^3 + 45696*Ech^7*\[Rho]^3 - 52608*Ech^8*\[Rho]^3 - 
      1305*\[Rho]^4 + 15660*Ech*\[Rho]^4 - 78300*Ech^2*\[Rho]^4 + 
      218520*Ech^3*\[Rho]^4 - 372840*Ech^4*\[Rho]^4 + 375264*Ech^5*\[Rho]^4 - 
      201696*Ech^6*\[Rho]^4 + 43776*Ech^7*\[Rho]^4 + 336*\[Rho]^5 - 
      4032*Ech*\[Rho]^5 + 20160*Ech^2*\[Rho]^5 - 53760*Ech^3*\[Rho]^5 + 
      80640*Ech^4*\[Rho]^5 - 64512*Ech^5*\[Rho]^5 + 21504*Ech^6*\[Rho]^5 - 
      30*(1 - 2*Ech)^6*(-4 - 39*\[Rho] - 18*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] + 30*(1 - 2*Ech)^6*(-4 - 39*\[Rho] - 18*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(90*(1 - 2*Ech)^6*mb^5) + 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(-60 + 840*Ech - 5040*Ech^2 + 
      16800*Ech^3 - 33600*Ech^4 + 40320*Ech^5 - 26880*Ech^6 + 7680*Ech^7 - 
      416*\[Rho] + 6664*Ech*\[Rho] - 45864*Ech^2*\[Rho] + 
      176400*Ech^3*\[Rho] - 411360*Ech^4*\[Rho] + 587520*Ech^5*\[Rho] - 
      500352*Ech^6*\[Rho] + 298752*Ech^7*\[Rho] - 353280*Ech^8*\[Rho] + 
      593920*Ech^9*\[Rho] - 598016*Ech^10*\[Rho] + 319488*Ech^11*\[Rho] - 
      73728*Ech^12*\[Rho] + 1685*\[Rho]^2 - 24610*Ech*\[Rho]^2 + 
      154800*Ech^2*\[Rho]^2 - 544560*Ech^3*\[Rho]^2 + 
      1156920*Ech^4*\[Rho]^2 - 1470096*Ech^5*\[Rho]^2 + 
      971232*Ech^6*\[Rho]^2 - 95808*Ech^7*\[Rho]^2 - 251520*Ech^8*\[Rho]^2 + 
      73472*Ech^9*\[Rho]^2 + 43520*Ech^10*\[Rho]^2 - 15360*Ech^11*\[Rho]^2 - 
      750*\[Rho]^3 + 8340*Ech*\[Rho]^3 - 34920*Ech^2*\[Rho]^3 + 
      55920*Ech^3*\[Rho]^3 + 53640*Ech^4*\[Rho]^3 - 420528*Ech^5*\[Rho]^3 + 
      887424*Ech^6*\[Rho]^3 - 994560*Ech^7*\[Rho]^3 + 590208*Ech^8*\[Rho]^3 - 
      149760*Ech^9*\[Rho]^3 - 1420*\[Rho]^4 + 21500*Ech*\[Rho]^4 - 
      140340*Ech^2*\[Rho]^4 + 513160*Ech^3*\[Rho]^4 - 
      1178120*Ech^4*\[Rho]^4 + 1830192*Ech^5*\[Rho]^4 - 
      1944640*Ech^6*\[Rho]^4 + 1287296*Ech^7*\[Rho]^4 - 
      436608*Ech^8*\[Rho]^4 + 42240*Ech^9*\[Rho]^4 + 1150*\[Rho]^5 - 
      16100*Ech*\[Rho]^5 + 96600*Ech^2*\[Rho]^5 - 322000*Ech^3*\[Rho]^5 + 
      671480*Ech^4*\[Rho]^5 - 924240*Ech^5*\[Rho]^5 + 791392*Ech^6*\[Rho]^5 - 
      373568*Ech^7*\[Rho]^5 + 73728*Ech^8*\[Rho]^5 - 189*\[Rho]^6 + 
      2646*Ech*\[Rho]^6 - 15876*Ech^2*\[Rho]^6 + 52920*Ech^3*\[Rho]^6 - 
      105840*Ech^4*\[Rho]^6 + 127008*Ech^5*\[Rho]^6 - 84672*Ech^6*\[Rho]^6 + 
      24192*Ech^7*\[Rho]^6 - 30*(-1 + 2*Ech)^7*\[Rho]*
       (14 - 17*\[Rho] - 36*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ech] + 
      30*(-1 + 2*Ech)^7*\[Rho]*(14 - 17*\[Rho] - 36*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]]))/(90*(-1 + 2*Ech)^7*mb^5*\[Rho]) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(2425 - 35150*Ech + 
      219300*Ech^2 - 764600*Ech^3 + 1616800*Ech^4 - 2122848*Ech^5 + 
      1856096*Ech^6 - 1807168*Ech^7 + 3209856*Ech^8 - 5267200*Ech^9 + 
      5828096*Ech^10 - 4088832*Ech^11 + 1591296*Ech^12 - 233472*Ech^13 + 
      18475*\[Rho] - 279950*Ech*\[Rho] + 1828800*Ech^2*\[Rho] - 
      6692400*Ech^3*\[Rho] + 14889000*Ech^4*\[Rho] - 20410800*Ech^5*\[Rho] + 
      16836000*Ech^6*\[Rho] - 8721600*Ech^7*\[Rho] + 5020800*Ech^8*\[Rho] - 
      4064000*Ech^9*\[Rho] + 1523200*Ech^10*\[Rho] + 76800*Ech^11*\[Rho] - 
      9750*\[Rho]^2 + 97800*Ech*\[Rho]^2 - 315900*Ech^2*\[Rho]^2 - 
      30600*Ech^3*\[Rho]^2 + 2784000*Ech^4*\[Rho]^2 - 
      7752960*Ech^5*\[Rho]^2 + 9661920*Ech^6*\[Rho]^2 - 
      5350080*Ech^7*\[Rho]^2 + 595200*Ech^8*\[Rho]^2 + 
      145920*Ech^9*\[Rho]^2 + 115200*Ech^10*\[Rho]^2 + 
      76800*Ech^11*\[Rho]^2 - 7650*\[Rho]^3 + 93600*Ech*\[Rho]^3 - 
      467100*Ech^2*\[Rho]^3 + 1179000*Ech^3*\[Rho]^3 - 
      1437600*Ech^4*\[Rho]^3 + 282240*Ech^5*\[Rho]^3 + 
      1263040*Ech^6*\[Rho]^3 - 1041920*Ech^7*\[Rho]^3 - 
      410880*Ech^8*\[Rho]^3 + 801280*Ech^9*\[Rho]^3 - 
      281600*Ech^10*\[Rho]^3 - 5875*\[Rho]^4 + 84950*Ech*\[Rho]^4 - 
      528600*Ech^2*\[Rho]^4 + 1837600*Ech^3*\[Rho]^4 - 
      3927200*Ech^4*\[Rho]^4 + 5508960*Ech^5*\[Rho]^4 - 
      5190400*Ech^6*\[Rho]^4 + 2996480*Ech^7*\[Rho]^4 - 
      810240*Ech^8*\[Rho]^4 + 2775*\[Rho]^5 - 38850*Ech*\[Rho]^5 + 
      233100*Ech^2*\[Rho]^5 - 777000*Ech^3*\[Rho]^5 + 
      1611000*Ech^4*\[Rho]^5 - 2211792*Ech^5*\[Rho]^5 + 
      1886304*Ech^6*\[Rho]^5 - 889152*Ech^7*\[Rho]^5 + 
      175104*Ech^8*\[Rho]^5 - 400*\[Rho]^6 + 5600*Ech*\[Rho]^6 - 
      33600*Ech^2*\[Rho]^6 + 112000*Ech^3*\[Rho]^6 - 224000*Ech^4*\[Rho]^6 + 
      268800*Ech^5*\[Rho]^6 - 179200*Ech^6*\[Rho]^6 + 51200*Ech^7*\[Rho]^6 - 
      150*(-1 + 2*Ech)^7*(-4 - 71*\[Rho] - 129*\[Rho]^2 - 45*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] + 150*(-1 + 2*Ech)^7*
       (-4 - 71*\[Rho] - 129*\[Rho]^2 - 45*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(225*(-1 + 2*Ech)^7*mb^5) + 
   (\[CapitalLambda]bh^2*(300 - 4800*Ech + 33600*Ech^2 - 134400*Ech^3 + 
      336000*Ech^4 - 537600*Ech^5 + 537600*Ech^6 - 307200*Ech^7 + 
      76800*Ech^8 + 5615*\[Rho] - 96440*Ech*\[Rho] + 727880*Ech^2*\[Rho] - 
      3157920*Ech^3*\[Rho] + 8634000*Ech^4*\[Rho] - 15289920*Ech^5*\[Rho] + 
      17197536*Ech^6*\[Rho] - 10953216*Ech^7*\[Rho] + 797952*Ech^8*\[Rho] + 
      8486912*Ech^9*\[Rho] - 16256000*Ech^10*\[Rho] + 
      19202048*Ech^11*\[Rho] - 13897728*Ech^12*\[Rho] + 
      5554176*Ech^13*\[Rho] - 958464*Ech^14*\[Rho] - 28945*\[Rho]^2 + 
      474520*Ech*\[Rho]^2 - 3412840*Ech^2*\[Rho]^2 + 
      14076960*Ech^3*\[Rho]^2 - 36469200*Ech^4*\[Rho]^2 + 
      60941760*Ech^5*\[Rho]^2 - 64748160*Ech^6*\[Rho]^2 + 
      41748480*Ech^7*\[Rho]^2 - 16354560*Ech^8*\[Rho]^2 + 
      6103040*Ech^9*\[Rho]^2 - 1372160*Ech^10*\[Rho]^2 - 
      3481600*Ech^11*\[Rho]^2 + 3256320*Ech^12*\[Rho]^2 - 
      737280*Ech^13*\[Rho]^2 - 2800*\[Rho]^3 + 101200*Ech*\[Rho]^3 - 
      1159600*Ech^2*\[Rho]^3 + 6744000*Ech^3*\[Rho]^3 - 
      23176800*Ech^4*\[Rho]^3 + 49610880*Ech^5*\[Rho]^3 - 
      65371200*Ech^6*\[Rho]^3 + 47285760*Ech^7*\[Rho]^3 - 
      9200640*Ech^8*\[Rho]^3 - 10547200*Ech^9*\[Rho]^3 + 
      6323200*Ech^10*\[Rho]^3 - 655360*Ech^11*\[Rho]^3 + 23800*\[Rho]^4 - 
      348400*Ech*\[Rho]^4 + 2179600*Ech^2*\[Rho]^4 - 7508800*Ech^3*\[Rho]^4 + 
      15143200*Ech^4*\[Rho]^4 - 16650880*Ech^5*\[Rho]^4 + 
      4280320*Ech^6*\[Rho]^4 + 14466560*Ech^7*\[Rho]^4 - 
      21424640*Ech^8*\[Rho]^4 + 12595200*Ech^9*\[Rho]^4 - 
      2887680*Ech^10*\[Rho]^4 + 5725*\[Rho]^5 - 102400*Ech*\[Rho]^5 + 
      803200*Ech^2*\[Rho]^5 - 3616000*Ech^3*\[Rho]^5 + 
      10249600*Ech^4*\[Rho]^5 - 19307200*Ech^5*\[Rho]^5 + 
      25638880*Ech^6*\[Rho]^5 - 24378880*Ech^7*\[Rho]^5 + 
      14844160*Ech^8*\[Rho]^5 - 4669440*Ech^9*\[Rho]^5 + 
      422400*Ech^10*\[Rho]^5 - 4115*\[Rho]^6 + 65840*Ech*\[Rho]^6 - 
      460880*Ech^2*\[Rho]^6 + 1843520*Ech^3*\[Rho]^6 - 
      4608800*Ech^4*\[Rho]^6 + 7607360*Ech^5*\[Rho]^6 - 
      8638976*Ech^6*\[Rho]^6 + 6296576*Ech^7*\[Rho]^6 - 
      2569472*Ech^8*\[Rho]^6 + 442368*Ech^9*\[Rho]^6 + 420*\[Rho]^7 - 
      6720*Ech*\[Rho]^7 + 47040*Ech^2*\[Rho]^7 - 188160*Ech^3*\[Rho]^7 + 
      470400*Ech^4*\[Rho]^7 - 752640*Ech^5*\[Rho]^7 + 752640*Ech^6*\[Rho]^7 - 
      430080*Ech^7*\[Rho]^7 + 107520*Ech^8*\[Rho]^7 - 
      300*(1 - 2*Ech)^8*\[Rho]*(11 - 19*\[Rho] - 94*\[Rho]^2 - 54*\[Rho]^3 + 
        18*\[Rho]^4)*Log[1 - 2*Ech] + 300*(1 - 2*Ech)^8*\[Rho]*
       (11 - 19*\[Rho] - 94*\[Rho]^2 - 54*\[Rho]^3 + 18*\[Rho]^4)*
       Log[\[Rho]]))/(450*(1 - 2*Ech)^8*mb^5*\[Rho])) + 
 r9*(((1 + \[CapitalLambda]bh)^2*(145 - 1740*Ech + 8700*Ech^2 - 23680*Ech^3 + 
      31680*Ech^4 + 58080*Ech^5 - 545184*Ech^6 + 1801728*Ech^7 - 
      3377280*Ech^8 + 3719680*Ech^9 - 2265600*Ech^10 + 626688*Ech^11 - 
      34816*Ech^12 - 2340*\[Rho] + 28080*Ech*\[Rho] - 140400*Ech^2*\[Rho] + 
      379200*Ech^3*\[Rho] - 625200*Ech^4*\[Rho] + 810720*Ech^5*\[Rho] - 
      1295040*Ech^6*\[Rho] + 2198400*Ech^7*\[Rho] - 2592000*Ech^8*\[Rho] + 
      1804800*Ech^9*\[Rho] - 660480*Ech^10*\[Rho] + 92160*Ech^11*\[Rho] + 
      1200*\[Rho]^2 - 5400*Ech*\[Rho]^2 - 27000*Ech^2*\[Rho]^2 + 
      266400*Ech^3*\[Rho]^2 - 871200*Ech^4*\[Rho]^2 + 
      1497600*Ech^5*\[Rho]^2 - 1411200*Ech^6*\[Rho]^2 + 
      576000*Ech^7*\[Rho]^2 + 115200*Ech^8*\[Rho]^2 - 153600*Ech^9*\[Rho]^2 + 
      3900*\[Rho]^3 - 55200*Ech*\[Rho]^3 + 326400*Ech^2*\[Rho]^3 - 
      1076800*Ech^3*\[Rho]^3 + 2248800*Ech^4*\[Rho]^3 - 
      3194880*Ech^5*\[Rho]^3 + 3162880*Ech^6*\[Rho]^3 - 
      2119680*Ech^7*\[Rho]^3 + 913920*Ech^8*\[Rho]^3 - 
      225280*Ech^9*\[Rho]^3 - 2925*\[Rho]^4 + 35100*Ech*\[Rho]^4 - 
      175500*Ech^2*\[Rho]^4 + 484800*Ech^3*\[Rho]^4 - 829200*Ech^4*\[Rho]^4 + 
      920160*Ech^5*\[Rho]^4 - 665760*Ech^6*\[Rho]^4 + 314880*Ech^7*\[Rho]^4 - 
      86400*Ech^8*\[Rho]^4 - 120*\[Rho]^5 + 1440*Ech*\[Rho]^5 - 
      7200*Ech^2*\[Rho]^5 + 22080*Ech^3*\[Rho]^5 - 56880*Ech^4*\[Rho]^5 + 
      87840*Ech^5*\[Rho]^5 - 71616*Ech^6*\[Rho]^5 + 24192*Ech^7*\[Rho]^5 + 
      140*\[Rho]^6 - 1680*Ech*\[Rho]^6 + 8400*Ech^2*\[Rho]^6 - 
      22400*Ech^3*\[Rho]^6 + 33600*Ech^4*\[Rho]^6 - 26880*Ech^5*\[Rho]^6 + 
      8960*Ech^6*\[Rho]^6 - 300*(1 - 2*Ech)^6*\[Rho]^2*(-15 + 14*\[Rho])*
       Log[1 - 2*Ech] + 300*(1 - 2*Ech)^6*\[Rho]^2*(-15 + 14*\[Rho])*
       Log[\[Rho]]))/(450*(1 - 2*Ech)^6*mb^5) + 
   ((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (60 - 720*Ech + 3600*Ech^2 - 9600*Ech^3 + 14400*Ech^4 - 11520*Ech^5 + 
      3840*Ech^6 + 95*\[Rho] - 1440*Ech*\[Rho] + 9000*Ech^2*\[Rho] - 
      30000*Ech^3*\[Rho] + 57960*Ech^4*\[Rho] - 69024*Ech^5*\[Rho] + 
      63072*Ech^6*\[Rho] - 62976*Ech^7*\[Rho] + 48768*Ech^8*\[Rho] - 
      8704*Ech^9*\[Rho] - 7680*Ech^10*\[Rho] - 300*\[Rho]^2 + 
      3600*Ech*\[Rho]^2 - 18000*Ech^2*\[Rho]^2 + 49440*Ech^3*\[Rho]^2 - 
      85920*Ech^4*\[Rho]^2 + 112128*Ech^5*\[Rho]^2 - 126336*Ech^6*\[Rho]^2 + 
      104448*Ech^7*\[Rho]^2 - 39936*Ech^8*\[Rho]^2 + 660*\[Rho]^3 - 
      8460*Ech*\[Rho]^3 + 45540*Ech^2*\[Rho]^3 - 137280*Ech^3*\[Rho]^3 + 
      255960*Ech^4*\[Rho]^3 - 299520*Ech^5*\[Rho]^3 + 203808*Ech^6*\[Rho]^3 - 
      61056*Ech^7*\[Rho]^3 - 680*\[Rho]^4 + 8160*Ech*\[Rho]^4 - 
      40800*Ech^2*\[Rho]^4 + 113360*Ech^3*\[Rho]^4 - 190320*Ech^4*\[Rho]^4 + 
      187296*Ech^5*\[Rho]^4 - 96704*Ech^6*\[Rho]^4 + 19584*Ech^7*\[Rho]^4 + 
      165*\[Rho]^5 - 1980*Ech*\[Rho]^5 + 9900*Ech^2*\[Rho]^5 - 
      26400*Ech^3*\[Rho]^5 + 39600*Ech^4*\[Rho]^5 - 31680*Ech^5*\[Rho]^5 + 
      10560*Ech^6*\[Rho]^5 - 30*(1 - 2*Ech)^6*\[Rho]*(5 + 9*\[Rho]^2)*
       Log[1 - 2*Ech] + 30*(1 - 2*Ech)^6*\[Rho]*(5 + 9*\[Rho]^2)*
       Log[\[Rho]]))/(45*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(157 - 2124*Ech + 12060*Ech^2 - 
      37560*Ech^3 + 72480*Ech^4 - 102048*Ech^5 + 135936*Ech^6 - 
      174720*Ech^7 + 165120*Ech^8 - 104960*Ech^9 + 58368*Ech^10 - 
      24576*Ech^11 + 30*\[Rho] - 180*Ech*\[Rho] - 180*Ech^2*\[Rho] + 
      7200*Ech^3*\[Rho] - 41400*Ech^4*\[Rho] + 115104*Ech^5*\[Rho] - 
      154272*Ech^6*\[Rho] + 51456*Ech^7*\[Rho] + 89472*Ech^8*\[Rho] - 
      78336*Ech^9*\[Rho] + 7680*Ech^10*\[Rho] - 60*\[Rho]^2 - 
      360*Ech*\[Rho]^2 + 8280*Ech^2*\[Rho]^2 - 49200*Ech^3*\[Rho]^2 + 
      159480*Ech^4*\[Rho]^2 - 320928*Ech^5*\[Rho]^2 + 406464*Ech^6*\[Rho]^2 - 
      320256*Ech^7*\[Rho]^2 + 158592*Ech^8*\[Rho]^2 - 44544*Ech^9*\[Rho]^2 + 
      410*\[Rho]^3 - 5460*Ech*\[Rho]^3 + 30540*Ech^2*\[Rho]^3 - 
      93920*Ech^3*\[Rho]^3 + 169320*Ech^4*\[Rho]^3 - 171168*Ech^5*\[Rho]^3 + 
      69632*Ech^6*\[Rho]^3 + 27264*Ech^7*\[Rho]^3 - 28032*Ech^8*\[Rho]^3 - 
      705*\[Rho]^4 + 8460*Ech*\[Rho]^4 - 42300*Ech^2*\[Rho]^4 + 
      117480*Ech^3*\[Rho]^4 - 199080*Ech^4*\[Rho]^4 + 199296*Ech^5*\[Rho]^4 - 
      106080*Ech^6*\[Rho]^4 + 22656*Ech^7*\[Rho]^4 + 168*\[Rho]^5 - 
      2016*Ech*\[Rho]^5 + 10080*Ech^2*\[Rho]^5 - 26880*Ech^3*\[Rho]^5 + 
      40320*Ech^4*\[Rho]^5 - 32256*Ech^5*\[Rho]^5 + 10752*Ech^6*\[Rho]^5 - 
      30*(1 - 2*Ech)^6*(4 - 3*\[Rho] + 18*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] + 30*(1 - 2*Ech)^6*(4 - 3*\[Rho] + 18*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(90*(1 - 2*Ech)^6*mb^5) - 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(120 - 1680*Ech + 10080*Ech^2 - 
      33600*Ech^3 + 67200*Ech^4 - 80640*Ech^5 + 53760*Ech^6 - 15360*Ech^7 + 
      776*\[Rho] - 12064*Ech*\[Rho] + 80784*Ech^2*\[Rho] - 
      302880*Ech^3*\[Rho] + 689520*Ech^4*\[Rho] - 958080*Ech^5*\[Rho] + 
      749568*Ech^6*\[Rho] - 211968*Ech^7*\[Rho] - 130560*Ech^8*\[Rho] + 
      112640*Ech^9*\[Rho] + 45056*Ech^10*\[Rho] - 122880*Ech^11*\[Rho] + 
      61440*Ech^12*\[Rho] - 755*\[Rho]^2 + 9430*Ech*\[Rho]^2 - 
      48600*Ech^2*\[Rho]^2 + 130080*Ech^3*\[Rho]^2 - 177240*Ech^4*\[Rho]^2 + 
      48336*Ech^5*\[Rho]^2 + 284064*Ech^6*\[Rho]^2 - 694464*Ech^7*\[Rho]^2 + 
      939648*Ech^8*\[Rho]^2 - 718592*Ech^9*\[Rho]^2 + 
      214528*Ech^10*\[Rho]^2 + 15360*Ech^11*\[Rho]^2 - 30*\[Rho]^3 + 
      780*Ech*\[Rho]^3 - 7200*Ech^2*\[Rho]^3 + 34080*Ech^3*\[Rho]^3 - 
      105960*Ech^4*\[Rho]^3 + 262512*Ech^5*\[Rho]^3 - 535104*Ech^6*\[Rho]^3 + 
      772992*Ech^7*\[Rho]^3 - 641664*Ech^8*\[Rho]^3 + 218880*Ech^9*\[Rho]^3 + 
      520*\[Rho]^4 - 8900*Ech*\[Rho]^4 + 64740*Ech^2*\[Rho]^4 - 
      261160*Ech^3*\[Rho]^4 + 659240*Ech^4*\[Rho]^4 - 
      1109232*Ech^5*\[Rho]^4 + 1245952*Ech^6*\[Rho]^4 - 
      856832*Ech^7*\[Rho]^4 + 286848*Ech^8*\[Rho]^4 - 22272*Ech^9*\[Rho]^4 - 
      730*\[Rho]^5 + 10220*Ech*\[Rho]^5 - 61320*Ech^2*\[Rho]^5 + 
      204400*Ech^3*\[Rho]^5 - 422600*Ech^4*\[Rho]^5 + 569424*Ech^5*\[Rho]^5 - 
      474208*Ech^6*\[Rho]^5 + 213824*Ech^7*\[Rho]^5 - 39168*Ech^8*\[Rho]^5 + 
      99*\[Rho]^6 - 1386*Ech*\[Rho]^6 + 8316*Ech^2*\[Rho]^6 - 
      27720*Ech^3*\[Rho]^6 + 55440*Ech^4*\[Rho]^6 - 66528*Ech^5*\[Rho]^6 + 
      44352*Ech^6*\[Rho]^6 - 12672*Ech^7*\[Rho]^6 + 30*(-1 + 2*Ech)^7*\[Rho]*
       (20 + 19*\[Rho] - 6*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ech] - 
      30*(-1 + 2*Ech)^7*\[Rho]*(20 + 19*\[Rho] - 6*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]]))/(90*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
   (2*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
     (635 - 9490*Ech + 61140*Ech^2 - 220600*Ech^3 + 482240*Ech^4 - 
      627984*Ech^5 + 341584*Ech^6 + 533152*Ech^7 - 1975488*Ech^8 + 
      3495040*Ech^9 - 3859712*Ech^10 + 2545152*Ech^11 - 881664*Ech^12 + 
      116736*Ech^13 - 5050*\[Rho] + 73550*Ech*\[Rho] - 461250*Ech^2*\[Rho] + 
      1617300*Ech^3*\[Rho] - 3428100*Ech^4*\[Rho] + 4381560*Ech^5*\[Rho] - 
      3066000*Ech^6*\[Rho] + 818400*Ech^7*\[Rho] - 158400*Ech^8*\[Rho] + 
      848000*Ech^9*\[Rho] - 958720*Ech^10*\[Rho] + 345600*Ech^11*\[Rho] + 
      4875*\[Rho]^2 - 62400*Ech*\[Rho]^2 + 333450*Ech^2*\[Rho]^2 - 
      947700*Ech^3*\[Rho]^2 + 1462800*Ech^4*\[Rho]^2 - 
      903360*Ech^5*\[Rho]^2 - 749040*Ech^6*\[Rho]^2 + 
      1851360*Ech^7*\[Rho]^2 - 1238400*Ech^8*\[Rho]^2 + 
      34560*Ech^9*\[Rho]^2 + 264960*Ech^10*\[Rho]^2 - 38400*Ech^11*\[Rho]^2 - 
      375*\[Rho]^3 + 3900*Ech*\[Rho]^3 - 13950*Ech^2*\[Rho]^3 + 
      8700*Ech^3*\[Rho]^3 + 96000*Ech^4*\[Rho]^3 - 423360*Ech^5*\[Rho]^3 + 
      939680*Ech^6*\[Rho]^3 - 1187200*Ech^7*\[Rho]^3 + 
      808320*Ech^8*\[Rho]^3 - 298240*Ech^9*\[Rho]^3 + 74240*Ech^10*\[Rho]^3 + 
      550*\[Rho]^4 - 9050*Ech*\[Rho]^4 + 63750*Ech^2*\[Rho]^4 - 
      250300*Ech^3*\[Rho]^4 + 607400*Ech^4*\[Rho]^4 - 956160*Ech^5*\[Rho]^4 + 
      980320*Ech^6*\[Rho]^4 - 608960*Ech^7*\[Rho]^4 + 174720*Ech^8*\[Rho]^4 - 
      735*\[Rho]^5 + 10290*Ech*\[Rho]^5 - 61740*Ech^2*\[Rho]^5 + 
      205800*Ech^3*\[Rho]^5 - 424740*Ech^4*\[Rho]^5 + 579384*Ech^5*\[Rho]^5 - 
      493584*Ech^6*\[Rho]^5 + 231648*Ech^7*\[Rho]^5 - 45312*Ech^8*\[Rho]^5 + 
      100*\[Rho]^6 - 1400*Ech*\[Rho]^6 + 8400*Ech^2*\[Rho]^6 - 
      28000*Ech^3*\[Rho]^6 + 56000*Ech^4*\[Rho]^6 - 67200*Ech^5*\[Rho]^6 + 
      44800*Ech^6*\[Rho]^6 - 12800*Ech^7*\[Rho]^6 + 
      75*(-1 + 2*Ech)^7*(4 - 19*\[Rho] - 39*\[Rho]^2 + 9*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] - 75*(-1 + 2*Ech)^7*
       (4 - 19*\[Rho] - 39*\[Rho]^2 + 9*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
    (225*(-1 + 2*Ech)^7*mb^5) + 
   (\[CapitalLambda]bh^2*(600 - 9600*Ech + 67200*Ech^2 - 268800*Ech^3 + 
      672000*Ech^4 - 1075200*Ech^5 + 1075200*Ech^6 - 614400*Ech^7 + 
      153600*Ech^8 + 11455*\[Rho] - 194680*Ech*\[Rho] + 
      1453960*Ech^2*\[Rho] - 6241440*Ech^3*\[Rho] + 16880400*Ech^4*\[Rho] - 
      29563296*Ech^5*\[Rho] + 32968352*Ech^6*\[Rho] - 21644288*Ech^7*\[Rho] + 
      5907200*Ech^8*\[Rho] + 3679232*Ech^9*\[Rho] - 9325568*Ech^10*\[Rho] + 
      12886016*Ech^11*\[Rho] - 10645504*Ech^12*\[Rho] + 
      4710400*Ech^13*\[Rho] - 876544*Ech^14*\[Rho] - 5945*\[Rho]^2 + 
      72920*Ech*\[Rho]^2 - 332840*Ech^2*\[Rho]^2 + 502560*Ech^3*\[Rho]^2 + 
      1230000*Ech^4*\[Rho]^2 - 6925920*Ech^5*\[Rho]^2 + 
      13328640*Ech^6*\[Rho]^2 - 11834880*Ech^7*\[Rho]^2 + 
      610560*Ech^8*\[Rho]^2 + 10408960*Ech^9*\[Rho]^2 - 
      12175360*Ech^10*\[Rho]^2 + 6062080*Ech^11*\[Rho]^2 - 
      307200*Ech^12*\[Rho]^2 - 614400*Ech^13*\[Rho]^2 - 10600*\[Rho]^3 + 
      168400*Ech*\[Rho]^3 - 1169200*Ech^2*\[Rho]^3 + 4632000*Ech^3*\[Rho]^3 - 
      11445600*Ech^4*\[Rho]^3 + 17983680*Ech^5*\[Rho]^3 - 
      17017920*Ech^6*\[Rho]^3 + 6581760*Ech^7*\[Rho]^3 + 
      6174720*Ech^8*\[Rho]^3 - 12559360*Ech^9*\[Rho]^3 + 
      9579520*Ech^10*\[Rho]^3 - 2867200*Ech^11*\[Rho]^3 + 7900*\[Rho]^4 - 
      120400*Ech*\[Rho]^4 + 794800*Ech^2*\[Rho]^4 - 2955200*Ech^3*\[Rho]^4 + 
      6716000*Ech^4*\[Rho]^4 - 9206720*Ech^5*\[Rho]^4 + 
      6003840*Ech^6*\[Rho]^4 + 2557440*Ech^7*\[Rho]^4 - 
      9100800*Ech^8*\[Rho]^4 + 7664640*Ech^9*\[Rho]^4 - 
      2304000*Ech^10*\[Rho]^4 - 1075*\[Rho]^5 + 6400*Ech*\[Rho]^5 + 
      41600*Ech^2*\[Rho]^5 - 569600*Ech^3*\[Rho]^5 + 2633600*Ech^4*\[Rho]^5 - 
      6895520*Ech^5*\[Rho]^5 + 11689760*Ech^6*\[Rho]^5 - 
      13061120*Ech^7*\[Rho]^5 + 8756480*Ech^8*\[Rho]^5 - 
      2803200*Ech^9*\[Rho]^5 + 222720*Ech^10*\[Rho]^5 - 2555*\[Rho]^6 + 
      40880*Ech*\[Rho]^6 - 286160*Ech^2*\[Rho]^6 + 1144640*Ech^3*\[Rho]^6 - 
      2861600*Ech^4*\[Rho]^6 + 4692896*Ech^5*\[Rho]^6 - 
      5230592*Ech^6*\[Rho]^6 + 3726848*Ech^7*\[Rho]^6 - 
      1460480*Ech^8*\[Rho]^6 + 235008*Ech^9*\[Rho]^6 + 220*\[Rho]^7 - 
      3520*Ech*\[Rho]^7 + 24640*Ech^2*\[Rho]^7 - 98560*Ech^3*\[Rho]^7 + 
      246400*Ech^4*\[Rho]^7 - 394240*Ech^5*\[Rho]^7 + 394240*Ech^6*\[Rho]^7 - 
      225280*Ech^7*\[Rho]^7 + 56320*Ech^8*\[Rho]^7 - 300*(1 - 2*Ech)^8*\[Rho]*
       (19 + 37*\[Rho] + 2*\[Rho]^2 - 10*\[Rho]^3 + 18*\[Rho]^4)*
       Log[1 - 2*Ech] + 300*(1 - 2*Ech)^8*\[Rho]*(19 + 37*\[Rho] + 
        2*\[Rho]^2 - 10*\[Rho]^3 + 18*\[Rho]^4)*Log[\[Rho]]))/
    (450*(1 - 2*Ech)^8*mb^5*\[Rho])) + 
 m5*(-1/45*((1 + \[CapitalLambda]bh)^2*(5 - 50*Ech + 200*Ech^2 - 820*Ech^3 + 
       5200*Ech^4 - 22888*Ech^5 + 56800*Ech^6 - 77920*Ech^7 + 52480*Ech^8 - 
       7040*Ech^9 - 8704*Ech^10 + 2560*Ech^11 + 63*\[Rho] - 630*Ech*\[Rho] + 
       2520*Ech^2*\[Rho] - 4740*Ech^3*\[Rho] + 1920*Ech^4*\[Rho] + 
       11208*Ech^5*\[Rho] - 29040*Ech^6*\[Rho] + 34560*Ech^7*\[Rho] - 
       21120*Ech^8*\[Rho] + 5760*Ech^9*\[Rho] - 768*Ech^10*\[Rho] - 
       30*\[Rho]^2 - 60*Ech*\[Rho]^2 + 2040*Ech^2*\[Rho]^2 - 
       10200*Ech^3*\[Rho]^2 + 27120*Ech^4*\[Rho]^2 - 48000*Ech^5*\[Rho]^2 + 
       57600*Ech^6*\[Rho]^2 - 40320*Ech^7*\[Rho]^2 + 11520*Ech^8*\[Rho]^2 + 
       60*\[Rho]^3 - 480*Ech*\[Rho]^3 + 1320*Ech^2*\[Rho]^3 + 
       1000*Ech^3*\[Rho]^3 - 16240*Ech^4*\[Rho]^3 + 43840*Ech^5*\[Rho]^3 - 
       55040*Ech^6*\[Rho]^3 + 33920*Ech^7*\[Rho]^3 - 8960*Ech^8*\[Rho]^3 - 
       225*\[Rho]^4 + 2250*Ech*\[Rho]^4 - 9000*Ech^2*\[Rho]^4 + 
       18780*Ech^3*\[Rho]^4 - 19920*Ech^4*\[Rho]^4 + 5640*Ech^5*\[Rho]^4 + 
       7200*Ech^6*\[Rho]^4 - 5280*Ech^7*\[Rho]^4 + 165*\[Rho]^5 - 
       1650*Ech*\[Rho]^5 + 6600*Ech^2*\[Rho]^5 - 14580*Ech^3*\[Rho]^5 + 
       17280*Ech^4*\[Rho]^5 - 10152*Ech^5*\[Rho]^5 + 2160*Ech^6*\[Rho]^5 - 
       38*\[Rho]^6 + 380*Ech*\[Rho]^6 - 1520*Ech^2*\[Rho]^6 + 
       3040*Ech^3*\[Rho]^6 - 3040*Ech^4*\[Rho]^6 + 1216*Ech^5*\[Rho]^6 - 
       60*(-1 + 2*Ech)^5*(-3 + \[Rho])*\[Rho]^2*Log[1 - 2*Ech] + 
       60*(-1 + 2*Ech)^5*(-3 + \[Rho])*\[Rho]^2*Log[\[Rho]]))/
     ((-1 + 2*Ech)^5*mb^4) - 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(-123 + 1230*Ech - 4920*Ech^2 + 
      12560*Ech^3 - 35040*Ech^4 + 92672*Ech^5 - 136960*Ech^6 + 55040*Ech^7 + 
      78080*Ech^8 - 69120*Ech^9 + 2048*Ech^10 + 465*\[Rho] - 
      4650*Ech*\[Rho] + 18600*Ech^2*\[Rho] - 47120*Ech^3*\[Rho] + 
      120960*Ech^4*\[Rho] - 288000*Ech^5*\[Rho] + 421760*Ech^6*\[Rho] - 
      295680*Ech^7*\[Rho] + 65280*Ech^8*\[Rho] + 2560*Ech^9*\[Rho] + 
      1280*\[Rho]^2 - 15080*Ech*\[Rho]^2 + 71720*Ech^2*\[Rho]^2 - 
      164240*Ech^3*\[Rho]^2 + 151040*Ech^4*\[Rho]^2 + 60160*Ech^5*\[Rho]^2 - 
      219520*Ech^6*\[Rho]^2 + 136960*Ech^7*\[Rho]^2 - 25600*Ech^8*\[Rho]^2 - 
      3360*\[Rho]^3 + 34680*Ech*\[Rho]^3 - 144120*Ech^2*\[Rho]^3 + 
      317680*Ech^3*\[Rho]^3 - 387840*Ech^4*\[Rho]^3 + 231040*Ech^5*\[Rho]^3 - 
      28800*Ech^6*\[Rho]^3 - 24320*Ech^7*\[Rho]^3 + 2235*\[Rho]^4 - 
      22350*Ech*\[Rho]^4 + 89400*Ech^2*\[Rho]^4 - 196240*Ech^3*\[Rho]^4 + 
      229200*Ech^4*\[Rho]^4 - 131040*Ech^5*\[Rho]^4 + 26240*Ech^6*\[Rho]^4 - 
      497*\[Rho]^5 + 4970*Ech*\[Rho]^5 - 19880*Ech^2*\[Rho]^5 + 
      39760*Ech^3*\[Rho]^5 - 39760*Ech^4*\[Rho]^5 + 15904*Ech^5*\[Rho]^5 - 
      60*(-1 + 2*Ech)^5*\[Rho]^2*(-19 + 9*\[Rho])*Log[1 - 2*Ech] + 
      60*(-1 + 2*Ech)^5*\[Rho]^2*(-19 + 9*\[Rho])*Log[\[Rho]]))/
    (240*(-1 + 2*Ech)^5*mb^4) + 
   ((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (397 - 4354*Ech + 19336*Ech^2 - 42640*Ech^3 + 42208*Ech^4 + 1088*Ech^5 - 
      34688*Ech^6 + 18176*Ech^7 + 256*Ech^8 + 1536*Ech^9 - 744*\[Rho] + 
      7440*Ech*\[Rho] - 29760*Ech^2*\[Rho] + 58368*Ech^3*\[Rho] - 
      51840*Ech^4*\[Rho] + 5376*Ech^5*\[Rho] + 18432*Ech^6*\[Rho] - 
      6144*Ech^7*\[Rho] + 1008*\[Rho]^2 - 10728*Ech*\[Rho]^2 + 
      46152*Ech^2*\[Rho]^2 - 106704*Ech^3*\[Rho]^2 + 141024*Ech^4*\[Rho]^2 - 
      100416*Ech^5*\[Rho]^2 + 30720*Ech^6*\[Rho]^2 - 856*\[Rho]^3 + 
      8560*Ech*\[Rho]^3 - 34240*Ech^2*\[Rho]^3 + 75008*Ech^3*\[Rho]^3 - 
      86720*Ech^4*\[Rho]^3 + 48512*Ech^5*\[Rho]^3 - 9216*Ech^6*\[Rho]^3 + 
      195*\[Rho]^4 - 1950*Ech*\[Rho]^4 + 7800*Ech^2*\[Rho]^4 - 
      15600*Ech^3*\[Rho]^4 + 15600*Ech^4*\[Rho]^4 - 6240*Ech^5*\[Rho]^4 + 
      12*(-1 + 2*Ech)^5*(16 + 27*\[Rho]^2)*Log[1 - 2*Ech] - 
      12*(-1 + 2*Ech)^5*(16 + 27*\[Rho]^2)*Log[\[Rho]]))/
    (72*(-1 + 2*Ech)^5*mb^4) + (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
     (-37 + 444*Ech - 2220*Ech^2 + 5920*Ech^3 - 22080*Ech^4 + 162432*Ech^5 - 
      756096*Ech^6 + 1910784*Ech^7 - 2592000*Ech^8 + 1571840*Ech^9 + 
      82944*Ech^10 - 466944*Ech^11 + 90112*Ech^12 - 8160*\[Rho] + 
      103680*Ech*\[Rho] - 552960*Ech^2*\[Rho] + 1589760*Ech^3*\[Rho] - 
      2582880*Ech^4*\[Rho] + 2056320*Ech^5*\[Rho] + 224640*Ech^6*\[Rho] - 
      2196480*Ech^7*\[Rho] + 2004480*Ech^8*\[Rho] - 522240*Ech^9*\[Rho] - 
      153600*Ech^10*\[Rho] - 4035*\[Rho]^2 + 71820*Ech*\[Rho]^2 - 
      499500*Ech^2*\[Rho]^2 + 1800000*Ech^3*\[Rho]^2 - 
      3682560*Ech^4*\[Rho]^2 + 4400640*Ech^5*\[Rho]^2 - 
      3191040*Ech^6*\[Rho]^2 + 1689600*Ech^7*\[Rho]^2 - 
      748800*Ech^8*\[Rho]^2 + 107520*Ech^9*\[Rho]^2 + 15360*Ech^10*\[Rho]^2 + 
      8160*\[Rho]^3 - 78720*Ech*\[Rho]^3 + 278400*Ech^2*\[Rho]^3 - 
      358400*Ech^3*\[Rho]^3 - 255360*Ech^4*\[Rho]^3 + 
      1223040*Ech^5*\[Rho]^3 - 1162240*Ech^6*\[Rho]^3 + 
      261120*Ech^7*\[Rho]^3 + 92160*Ech^8*\[Rho]^3 - 51200*Ech^9*\[Rho]^3 + 
      6405*\[Rho]^4 - 80100*Ech*\[Rho]^4 + 419940*Ech^2*\[Rho]^4 - 
      1184640*Ech^3*\[Rho]^4 + 2033520*Ech^4*\[Rho]^4 - 
      2180160*Ech^5*\[Rho]^4 + 1325760*Ech^6*\[Rho]^4 - 
      376320*Ech^7*\[Rho]^4 - 2688*\[Rho]^5 + 32256*Ech*\[Rho]^5 - 
      161280*Ech^2*\[Rho]^5 + 430080*Ech^3*\[Rho]^5 - 719520*Ech^4*\[Rho]^5 + 
      686592*Ech^5*\[Rho]^5 - 339072*Ech^6*\[Rho]^5 + 62976*Ech^7*\[Rho]^5 + 
      355*\[Rho]^6 - 4260*Ech*\[Rho]^6 + 21300*Ech^2*\[Rho]^6 - 
      56800*Ech^3*\[Rho]^6 + 85200*Ech^4*\[Rho]^6 - 68160*Ech^5*\[Rho]^6 + 
      22720*Ech^6*\[Rho]^6 - 60*(1 - 2*Ech)^6*\[Rho]*(-48 - 195*\[Rho] - 
        160*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ech] + 
      60*(1 - 2*Ech)^6*\[Rho]*(-48 - 195*\[Rho] - 160*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]]))/(360*(1 - 2*Ech)^6*mb^4) - 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(249 - 3180*Ech + 17052*Ech^2 - 
      49312*Ech^3 + 82688*Ech^4 - 84352*Ech^5 + 66560*Ech^6 - 59904*Ech^7 + 
      30464*Ech^8 + 21504*Ech^9 - 23552*Ech^10 - 567*\[Rho] + 
      6612*Ech*\[Rho] - 31908*Ech^2*\[Rho] + 81248*Ech^3*\[Rho] - 
      115872*Ech^4*\[Rho] + 94720*Ech^5*\[Rho] - 54656*Ech^6*\[Rho] + 
      31232*Ech^7*\[Rho] + 256*Ech^8*\[Rho] - 13312*Ech^9*\[Rho] - 
      1024*Ech^10*\[Rho] + 240*\[Rho]^2 - 1992*Ech*\[Rho]^2 + 
      4632*Ech^2*\[Rho]^2 + 5408*Ech^3*\[Rho]^2 - 47392*Ech^4*\[Rho]^2 + 
      100736*Ech^5*\[Rho]^2 - 108928*Ech^6*\[Rho]^2 + 68096*Ech^7*\[Rho]^2 - 
      24064*Ech^8*\[Rho]^2 + 336*\[Rho]^3 - 4680*Ech*\[Rho]^3 + 
      27288*Ech^2*\[Rho]^3 - 85728*Ech^3*\[Rho]^3 + 166752*Ech^4*\[Rho]^3 - 
      204928*Ech^5*\[Rho]^3 + 144000*Ech^6*\[Rho]^3 - 48640*Ech^7*\[Rho]^3 + 
      2560*Ech^8*\[Rho]^3 - 297*\[Rho]^4 + 3564*Ech*\[Rho]^4 - 
      17820*Ech^2*\[Rho]^4 + 47520*Ech^3*\[Rho]^4 - 79120*Ech^4*\[Rho]^4 + 
      74304*Ech^5*\[Rho]^4 - 35520*Ech^6*\[Rho]^4 + 6144*Ech^7*\[Rho]^4 + 
      39*\[Rho]^5 - 468*Ech*\[Rho]^5 + 2340*Ech^2*\[Rho]^5 - 
      6240*Ech^3*\[Rho]^5 + 9360*Ech^4*\[Rho]^5 - 7488*Ech^5*\[Rho]^5 + 
      2496*Ech^6*\[Rho]^5 - 12*(1 - 2*Ech)^6*(8 + 8*\[Rho] - 37*\[Rho]^2 + 
        27*\[Rho]^3)*Log[1 - 2*Ech] + 12*(1 - 2*Ech)^6*
       (8 + 8*\[Rho] - 37*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))/
    (48*(1 - 2*Ech)^6*mb^4) + (\[CapitalLambda]bh^2*
     (611 - 9034*Ech + 57564*Ech^2 - 205320*Ech^3 + 444240*Ech^4 - 
      578784*Ech^5 + 350368*Ech^6 + 298816*Ech^7 - 1137792*Ech^8 + 
      1519360*Ech^9 - 851456*Ech^10 - 138240*Ech^11 + 305152*Ech^12 - 
      45056*Ech^13 - 5240*\[Rho] + 75280*Ech*\[Rho] - 465120*Ech^2*\[Rho] + 
      1604160*Ech^3*\[Rho] - 3342720*Ech^4*\[Rho] + 4208640*Ech^5*\[Rho] - 
      2864640*Ech^6*\[Rho] + 368640*Ech^7*\[Rho] + 1044480*Ech^8*\[Rho] - 
      757760*Ech^9*\[Rho] - 81920*Ech^10*\[Rho] + 245760*Ech^11*\[Rho] - 
      5785*\[Rho]^2 + 98870*Ech*\[Rho]^2 - 718380*Ech^2*\[Rho]^2 + 
      2895240*Ech^3*\[Rho]^2 - 7042080*Ech^4*\[Rho]^2 + 
      10447680*Ech^5*\[Rho]^2 - 8928960*Ech^6*\[Rho]^2 + 
      3546240*Ech^7*\[Rho]^2 + 88320*Ech^8*\[Rho]^2 - 540160*Ech^9*\[Rho]^2 + 
      204800*Ech^10*\[Rho]^2 + 10880*\[Rho]^3 - 141760*Ech*\[Rho]^3 + 
      776640*Ech^2*\[Rho]^3 - 2293120*Ech^3*\[Rho]^3 + 
      3847040*Ech^4*\[Rho]^3 - 3344640*Ech^5*\[Rho]^3 + 
      612480*Ech^6*\[Rho]^3 + 1363200*Ech^7*\[Rho]^3 - 
      1098240*Ech^8*\[Rho]^3 + 322560*Ech^9*\[Rho]^3 + 245*\[Rho]^4 - 
      6670*Ech*\[Rho]^4 + 62700*Ech^2*\[Rho]^4 - 299720*Ech^3*\[Rho]^4 + 
      826240*Ech^4*\[Rho]^4 - 1486080*Ech^5*\[Rho]^4 + 
      1748960*Ech^6*\[Rho]^4 - 1161280*Ech^7*\[Rho]^4 + 
      374400*Ech^8*\[Rho]^4 - 19200*Ech^9*\[Rho]^4 - 776*\[Rho]^5 + 
      10864*Ech*\[Rho]^5 - 65184*Ech^2*\[Rho]^5 + 217280*Ech^3*\[Rho]^5 - 
      434560*Ech^4*\[Rho]^5 + 579072*Ech^5*\[Rho]^5 - 452480*Ech^6*\[Rho]^5 + 
      184576*Ech^7*\[Rho]^5 - 27648*Ech^8*\[Rho]^5 + 65*\[Rho]^6 - 
      910*Ech*\[Rho]^6 + 5460*Ech^2*\[Rho]^6 - 18200*Ech^3*\[Rho]^6 + 
      36400*Ech^4*\[Rho]^6 - 43680*Ech^5*\[Rho]^6 + 29120*Ech^6*\[Rho]^6 - 
      8320*Ech^7*\[Rho]^6 + 60*(-1 + 2*Ech)^7*(4 - 16*\[Rho] - 149*\[Rho]^2 - 
        88*\[Rho]^3 + 27*\[Rho]^4)*Log[1 - 2*Ech] - 
      60*(-1 + 2*Ech)^7*(4 - 16*\[Rho] - 149*\[Rho]^2 - 88*\[Rho]^3 + 
        27*\[Rho]^4)*Log[\[Rho]]))/(180*(-1 + 2*Ech)^7*mb^4)) + 
 m2*(((1 + \[CapitalLambda]bh)^2*(-55 + 660*Ech - 3300*Ech^2 + 9340*Ech^3 - 
      21000*Ech^4 + 59544*Ech^5 - 178128*Ech^6 + 386400*Ech^7 - 
      544320*Ech^8 + 479360*Ech^9 - 246528*Ech^10 + 62976*Ech^11 - 
      5120*Ech^12 - 27*\[Rho] + 324*Ech*\[Rho] - 1620*Ech^2*\[Rho] + 
      4380*Ech^3*\[Rho] - 7320*Ech^4*\[Rho] + 10248*Ech^5*\[Rho] - 
      18816*Ech^6*\[Rho] + 35040*Ech^7*\[Rho] - 44160*Ech^8*\[Rho] + 
      32640*Ech^9*\[Rho] - 12288*Ech^10*\[Rho] + 1536*Ech^11*\[Rho] - 
      930*\[Rho]^2 + 12960*Ech*\[Rho]^2 - 75600*Ech^2*\[Rho]^2 + 
      239160*Ech^3*\[Rho]^2 - 443520*Ech^4*\[Rho]^2 + 488160*Ech^5*\[Rho]^2 - 
      318720*Ech^6*\[Rho]^2 + 144000*Ech^7*\[Rho]^2 - 69120*Ech^8*\[Rho]^2 + 
      23040*Ech^9*\[Rho]^2 + 1080*\[Rho]^3 - 12840*Ech*\[Rho]^3 + 
      63480*Ech^2*\[Rho]^3 - 168680*Ech^3*\[Rho]^3 + 264480*Ech^4*\[Rho]^3 - 
      267360*Ech^5*\[Rho]^3 + 210560*Ech^6*\[Rho]^3 - 147840*Ech^7*\[Rho]^3 + 
      69120*Ech^8*\[Rho]^3 - 12800*Ech^9*\[Rho]^3 + 135*\[Rho]^4 - 
      1620*Ech*\[Rho]^4 + 8100*Ech^2*\[Rho]^4 - 25620*Ech^3*\[Rho]^4 + 
      50520*Ech^4*\[Rho]^4 - 51000*Ech^5*\[Rho]^4 + 11280*Ech^6*\[Rho]^4 + 
      20640*Ech^7*\[Rho]^4 - 12480*Ech^8*\[Rho]^4 - 285*\[Rho]^5 + 
      3420*Ech*\[Rho]^5 - 17100*Ech^2*\[Rho]^5 + 49260*Ech^3*\[Rho]^5 - 
      81720*Ech^4*\[Rho]^5 + 77976*Ech^5*\[Rho]^5 - 38592*Ech^6*\[Rho]^5 + 
      7200*Ech^7*\[Rho]^5 + 82*\[Rho]^6 - 984*Ech*\[Rho]^6 + 
      4920*Ech^2*\[Rho]^6 - 13120*Ech^3*\[Rho]^6 + 19680*Ech^4*\[Rho]^6 - 
      15744*Ech^5*\[Rho]^6 + 5248*Ech^6*\[Rho]^6 + 60*(1 - 2*Ech)^6*\[Rho]^2*
       (15 + \[Rho])*Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*\[Rho]^2*(15 + \[Rho])*
       Log[\[Rho]]))/(45*(1 - 2*Ech)^6*mb^4) + 
   ((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (-533 + 6588*Ech - 34092*Ech^2 + 93984*Ech^3 - 140928*Ech^4 + 
      86400*Ech^5 + 59904*Ech^6 - 155136*Ech^7 + 122112*Ech^8 - 41984*Ech^9 + 
      3072*Ech^10 + 1032*\[Rho] - 12384*Ech*\[Rho] + 61920*Ech^2*\[Rho] - 
      162816*Ech^3*\[Rho] + 227712*Ech^4*\[Rho] - 127488*Ech^5*\[Rho] - 
      62976*Ech^6*\[Rho] + 122880*Ech^7*\[Rho] - 49152*Ech^8*\[Rho] - 
      720*\[Rho]^2 + 9288*Ech*\[Rho]^2 - 50328*Ech^2*\[Rho]^2 + 
      143328*Ech^3*\[Rho]^2 - 233472*Ech^4*\[Rho]^2 + 221184*Ech^5*\[Rho]^2 - 
      113280*Ech^6*\[Rho]^2 + 24576*Ech^7*\[Rho]^2 + 56*\[Rho]^3 - 
      672*Ech*\[Rho]^3 + 3360*Ech^2*\[Rho]^3 - 2048*Ech^3*\[Rho]^3 - 
      9024*Ech^4*\[Rho]^3 + 28416*Ech^5*\[Rho]^3 - 30976*Ech^6*\[Rho]^3 + 
      12288*Ech^7*\[Rho]^3 + 165*\[Rho]^4 - 1980*Ech*\[Rho]^4 + 
      9900*Ech^2*\[Rho]^4 - 26400*Ech^3*\[Rho]^4 + 39600*Ech^4*\[Rho]^4 - 
      31680*Ech^5*\[Rho]^4 + 10560*Ech^6*\[Rho]^4 + 
      12*(1 - 2*Ech)^6*(8 + 27*\[Rho]^2)*Log[1 - 2*Ech] - 
      12*(1 - 2*Ech)^6*(8 + 27*\[Rho]^2)*Log[\[Rho]]))/
    (72*(1 - 2*Ech)^6*mb^4) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(1551 - 18612*Ech + 
      93060*Ech^2 - 259200*Ech^3 + 510720*Ech^4 - 1032384*Ech^5 + 
      2227968*Ech^6 - 3621120*Ech^7 + 3590400*Ech^8 - 1904640*Ech^9 + 
      420864*Ech^10 - 12288*Ech^11 - 9965*\[Rho] + 127260*Ech*\[Rho] - 
      682380*Ech^2*\[Rho] + 1966560*Ech^3*\[Rho] - 3171360*Ech^4*\[Rho] + 
      2434560*Ech^5*\[Rho] + 382080*Ech^6*\[Rho] - 2557440*Ech^7*\[Rho] + 
      2215680*Ech^8*\[Rho] - 711680*Ech^9*\[Rho] - 15360*Ech^10*\[Rho] + 
      13440*\[Rho]^2 - 168120*Ech*\[Rho]^2 + 881640*Ech^2*\[Rho]^2 - 
      2482080*Ech^3*\[Rho]^2 + 3988320*Ech^4*\[Rho]^2 - 
      3567360*Ech^5*\[Rho]^2 + 1560960*Ech^6*\[Rho]^2 - 
      238080*Ech^7*\[Rho]^2 + 84480*Ech^8*\[Rho]^2 - 92160*Ech^9*\[Rho]^2 - 
      3360*\[Rho]^3 + 43560*Ech*\[Rho]^3 - 237240*Ech^2*\[Rho]^3 + 
      627360*Ech^3*\[Rho]^3 - 880800*Ech^4*\[Rho]^3 + 731520*Ech^5*\[Rho]^3 - 
      458880*Ech^6*\[Rho]^3 + 284160*Ech^7*\[Rho]^3 - 99840*Ech^8*\[Rho]^3 - 
      3535*\[Rho]^4 + 42420*Ech*\[Rho]^4 - 212100*Ech^2*\[Rho]^4 + 
      647680*Ech^3*\[Rho]^4 - 1130160*Ech^4*\[Rho]^4 + 
      1165440*Ech^5*\[Rho]^4 - 650560*Ech^6*\[Rho]^4 + 
      149760*Ech^7*\[Rho]^4 + 1869*\[Rho]^5 - 22428*Ech*\[Rho]^5 + 
      112140*Ech^2*\[Rho]^5 - 299040*Ech^3*\[Rho]^5 + 448560*Ech^4*\[Rho]^5 - 
      358848*Ech^5*\[Rho]^5 + 119616*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*\[Rho]*(64 - 57*\[Rho] + 27*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^6*\[Rho]*(64 - 57*\[Rho] + 27*\[Rho]^2)*Log[\[Rho]]))/
    (720*(1 - 2*Ech)^6*mb^4) - (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
     (-1557 + 21798*Ech - 130788*Ech^2 + 435960*Ech^3 - 850560*Ech^4 + 
      733440*Ech^5 + 1291648*Ech^6 - 6962432*Ech^7 + 15950592*Ech^8 - 
      22489600*Ech^9 + 19647488*Ech^10 - 9873408*Ech^11 + 2400256*Ech^12 - 
      180224*Ech^13 + 24560*\[Rho] - 351520*Ech*\[Rho] + 
      2162880*Ech^2*\[Rho] - 7424640*Ech^3*\[Rho] + 15369120*Ech^4*\[Rho] - 
      19112640*Ech^5*\[Rho] + 12685440*Ech^6*\[Rho] - 1570560*Ech^7*\[Rho] - 
      4293120*Ech^8*\[Rho] + 3906560*Ech^9*\[Rho] - 1730560*Ech^10*\[Rho] + 
      307200*Ech^11*\[Rho] - 15715*\[Rho]^2 + 160850*Ech*\[Rho]^2 - 
      550980*Ech^2*\[Rho]^2 + 180120*Ech^3*\[Rho]^2 + 
      3795840*Ech^4*\[Rho]^2 - 11328000*Ech^5*\[Rho]^2 + 
      14734080*Ech^6*\[Rho]^2 - 8947200*Ech^7*\[Rho]^2 + 
      1463040*Ech^8*\[Rho]^2 + 826880*Ech^9*\[Rho]^2 - 
      363520*Ech^10*\[Rho]^2 - 30720*Ech^11*\[Rho]^2 - 10400*\[Rho]^3 + 
      164800*Ech*\[Rho]^3 - 1123200*Ech^2*\[Rho]^3 + 4281600*Ech^3*\[Rho]^3 - 
      9828480*Ech^4*\[Rho]^3 + 13706880*Ech^5*\[Rho]^3 - 
      11319040*Ech^6*\[Rho]^3 + 5288960*Ech^7*\[Rho]^3 - 
      1351680*Ech^8*\[Rho]^3 + 215040*Ech^9*\[Rho]^3 - 
      61440*Ech^10*\[Rho]^3 + 2485*\[Rho]^4 - 38030*Ech*\[Rho]^4 + 
      250860*Ech^2*\[Rho]^4 - 926920*Ech^3*\[Rho]^4 + 
      1842800*Ech^4*\[Rho]^4 - 1892640*Ech^5*\[Rho]^4 + 
      919360*Ech^6*\[Rho]^4 - 68480*Ech^7*\[Rho]^4 - 46080*Ech^8*\[Rho]^4 + 
      1072*\[Rho]^5 - 15008*Ech*\[Rho]^5 + 90048*Ech^2*\[Rho]^5 - 
      300160*Ech^3*\[Rho]^5 + 740960*Ech^4*\[Rho]^5 - 
      1089216*Ech^5*\[Rho]^5 + 1004416*Ech^6*\[Rho]^5 - 
      526592*Ech^7*\[Rho]^5 + 119808*Ech^8*\[Rho]^5 - 445*\[Rho]^6 + 
      6230*Ech*\[Rho]^6 - 37380*Ech^2*\[Rho]^6 + 124600*Ech^3*\[Rho]^6 - 
      249200*Ech^4*\[Rho]^6 + 299040*Ech^5*\[Rho]^6 - 199360*Ech^6*\[Rho]^6 + 
      56960*Ech^7*\[Rho]^6 + 60*(-1 + 2*Ech)^7*\[Rho]*
       (64 + 493*\[Rho] - 160*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ech] - 
      60*(-1 + 2*Ech)^7*\[Rho]*(64 + 493*\[Rho] - 160*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]]))/(360*(-1 + 2*Ech)^7*mb^4) + 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(-125 + 2518*Ech - 20484*Ech^2 + 
      89784*Ech^3 - 235968*Ech^4 + 400512*Ech^5 - 521472*Ech^6 + 
      726528*Ech^7 - 1060608*Ech^8 + 1102336*Ech^9 - 625664*Ech^10 + 
      141312*Ech^11 + 947*\[Rho] - 16330*Ech*\[Rho] + 119484*Ech^2*\[Rho] - 
      484296*Ech^3*\[Rho] + 1182048*Ech^4*\[Rho] - 1750848*Ech^5*\[Rho] + 
      1468800*Ech^6*\[Rho] - 509184*Ech^7*\[Rho] - 149760*Ech^8*\[Rho] + 
      212480*Ech^9*\[Rho] - 87040*Ech^10*\[Rho] + 6144*Ech^11*\[Rho] - 
      1008*\[Rho]^2 + 16776*Ech*\[Rho]^2 - 119304*Ech^2*\[Rho]^2 + 
      472272*Ech^3*\[Rho]^2 - 1118880*Ech^4*\[Rho]^2 + 
      1601088*Ech^5*\[Rho]^2 - 1353600*Ech^6*\[Rho]^2 + 
      652032*Ech^7*\[Rho]^2 - 173568*Ech^8*\[Rho]^2 + 21504*Ech^9*\[Rho]^2 + 
      368*\[Rho]^3 - 7096*Ech*\[Rho]^3 + 56184*Ech^2*\[Rho]^3 - 
      241712*Ech^3*\[Rho]^3 + 581344*Ech^4*\[Rho]^3 - 825024*Ech^5*\[Rho]^3 + 
      718976*Ech^6*\[Rho]^3 - 347392*Ech^7*\[Rho]^3 + 66048*Ech^8*\[Rho]^3 + 
      9216*Ech^9*\[Rho]^3 - 83*\[Rho]^4 + 1162*Ech*\[Rho]^4 - 
      6972*Ech^2*\[Rho]^4 + 23240*Ech^3*\[Rho]^4 - 16240*Ech^4*\[Rho]^4 - 
      17376*Ech^5*\[Rho]^4 + 67648*Ech^6*\[Rho]^4 - 68480*Ech^7*\[Rho]^4 + 
      24576*Ech^8*\[Rho]^4 - 99*\[Rho]^5 + 1386*Ech*\[Rho]^5 - 
      8316*Ech^2*\[Rho]^5 + 27720*Ech^3*\[Rho]^5 - 55440*Ech^4*\[Rho]^5 + 
      66528*Ech^5*\[Rho]^5 - 44352*Ech^6*\[Rho]^5 + 12672*Ech^7*\[Rho]^5 + 
      12*(-1 + 2*Ech)^7*(-32 + 128*\[Rho] - 111*\[Rho]^2 + 81*\[Rho]^3)*
       Log[1 - 2*Ech] - 12*(-1 + 2*Ech)^7*(-32 + 128*\[Rho] - 111*\[Rho]^2 + 
        81*\[Rho]^3)*Log[\[Rho]]))/(144*(-1 + 2*Ech)^7*mb^4) + 
   (\[CapitalLambda]bh^2*(2629 - 44464*Ech + 330448*Ech^2 - 1411392*Ech^3 + 
      3797280*Ech^4 - 6601728*Ech^5 + 7158176*Ech^6 - 3689984*Ech^7 - 
      2571520*Ech^8 + 9168896*Ech^9 - 13214720*Ech^10 + 11608064*Ech^11 - 
      5791744*Ech^12 + 1343488*Ech^13 - 90112*Ech^14 - 17280*\[Rho] + 
      285120*Ech*\[Rho] - 2064960*Ech^2*\[Rho] + 8582400*Ech^3*\[Rho] - 
      22423680*Ech^4*\[Rho] + 37800960*Ech^5*\[Rho] - 40227840*Ech^6*\[Rho] + 
      24360960*Ech^7*\[Rho] - 4608000*Ech^8*\[Rho] - 4669440*Ech^9*\[Rho] + 
      4915200*Ech^10*\[Rho] - 2457600*Ech^11*\[Rho] + 491520*Ech^12*\[Rho] + 
      19425*\[Rho]^2 - 293160*Ech*\[Rho]^2 + 1911000*Ech^2*\[Rho]^2 - 
      6985440*Ech^3*\[Rho]^2 + 15487920*Ech^4*\[Rho]^2 - 
      20841600*Ech^5*\[Rho]^2 + 15577920*Ech^6*\[Rho]^2 - 
      4078080*Ech^7*\[Rho]^2 - 2365440*Ech^8*\[Rho]^2 + 
      2150400*Ech^9*\[Rho]^2 - 629760*Ech^10*\[Rho]^2 - 5600*\[Rho]^3 + 
      79040*Ech*\[Rho]^3 - 468800*Ech^2*\[Rho]^3 + 1480960*Ech^3*\[Rho]^3 - 
      2519680*Ech^4*\[Rho]^3 + 1768960*Ech^5*\[Rho]^3 + 
      1046400*Ech^6*\[Rho]^3 - 3194880*Ech^7*\[Rho]^3 + 
      2903040*Ech^8*\[Rho]^3 - 1351680*Ech^9*\[Rho]^3 + 
      276480*Ech^10*\[Rho]^3 + 675*\[Rho]^4 - 7560*Ech*\[Rho]^4 + 
      27000*Ech^2*\[Rho]^4 + 12960*Ech^3*\[Rho]^4 - 395280*Ech^4*\[Rho]^4 + 
      1180800*Ech^5*\[Rho]^4 - 1728480*Ech^6*\[Rho]^4 + 
      1566720*Ech^7*\[Rho]^4 - 771840*Ech^8*\[Rho]^4 + 
      153600*Ech^9*\[Rho]^4 + 23040*Ech^10*\[Rho]^4 + 96*\[Rho]^5 - 
      1536*Ech*\[Rho]^5 + 10752*Ech^2*\[Rho]^5 - 43008*Ech^3*\[Rho]^5 + 
      107520*Ech^4*\[Rho]^5 - 84480*Ech^5*\[Rho]^5 + 4992*Ech^6*\[Rho]^5 + 
      104448*Ech^7*\[Rho]^5 - 109056*Ech^8*\[Rho]^5 + 36864*Ech^9*\[Rho]^5 + 
      55*\[Rho]^6 - 880*Ech*\[Rho]^6 + 6160*Ech^2*\[Rho]^6 - 
      24640*Ech^3*\[Rho]^6 + 61600*Ech^4*\[Rho]^6 - 98560*Ech^5*\[Rho]^6 + 
      98560*Ech^6*\[Rho]^6 - 56320*Ech^7*\[Rho]^6 + 14080*Ech^8*\[Rho]^6 + 
      60*(1 - 2*Ech)^8*(-20 + 72*\[Rho] + 147*\[Rho]^2 - 88*\[Rho]^3 + 
        27*\[Rho]^4)*Log[1 - 2*Ech] - 60*(1 - 2*Ech)^8*
       (-20 + 72*\[Rho] + 147*\[Rho]^2 - 88*\[Rho]^3 + 27*\[Rho]^4)*
       Log[\[Rho]]))/(180*(1 - 2*Ech)^8*mb^4)) + 
 r6*(-1/1800*((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + 
       \[Rho]^2 + 2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 
       2*\[CapitalLambda]bh*\[Rho]*(1 + \[Rho]) + \[CapitalLambda]bh^2*
        (1 + \[Rho])^2)*(6480 - 90720*Ech + 544320*Ech^2 - 1814400*Ech^3 + 
       3628800*Ech^4 - 4354560*Ech^5 + 2903040*Ech^6 - 829440*Ech^7 - 
       14375*\[Rho] + 213250*Ech*\[Rho] - 1363500*Ech^2*\[Rho] + 
       4821480*Ech^3*\[Rho] - 9868800*Ech^4*\[Rho] + 10191360*Ech^5*\[Rho] + 
       691200*Ech^6*\[Rho] - 16435200*Ech^7*\[Rho] + 21507840*Ech^8*\[Rho] - 
       12915200*Ech^9*\[Rho] + 3066880*Ech^10*\[Rho] + 153600*Ech^11*\[Rho] + 
       6600*\[Rho]^2 - 92400*Ech*\[Rho]^2 + 554400*Ech^2*\[Rho]^2 - 
       1753920*Ech^3*\[Rho]^2 + 2810880*Ech^4*\[Rho]^2 - 
       969216*Ech^5*\[Rho]^2 - 4336128*Ech^6*\[Rho]^2 + 
       7959552*Ech^7*\[Rho]^2 - 5867520*Ech^8*\[Rho]^2 + 
       1708032*Ech^9*\[Rho]^2 + 5400*\[Rho]^3 - 70200*Ech*\[Rho]^3 + 
       383400*Ech^2*\[Rho]^3 - 1259280*Ech^3*\[Rho]^3 + 
       2730240*Ech^4*\[Rho]^3 - 3818880*Ech^5*\[Rho]^3 + 
       3206016*Ech^6*\[Rho]^3 - 1407744*Ech^7*\[Rho]^3 + 
       221184*Ech^8*\[Rho]^3 - 14200*\[Rho]^4 + 198800*Ech*\[Rho]^4 - 
       1192800*Ech^2*\[Rho]^4 + 4323520*Ech^3*\[Rho]^4 - 
       10203200*Ech^4*\[Rho]^4 + 15638400*Ech^5*\[Rho]^4 - 
       14882560*Ech^6*\[Rho]^4 + 8061440*Ech^7*\[Rho]^4 - 
       1904640*Ech^8*\[Rho]^4 + 10095*\[Rho]^5 - 141330*Ech*\[Rho]^5 + 
       847980*Ech^2*\[Rho]^5 - 2826600*Ech^3*\[Rho]^5 + 
       5653200*Ech^4*\[Rho]^5 - 6783840*Ech^5*\[Rho]^5 + 
       4522560*Ech^6*\[Rho]^5 - 1292160*Ech^7*\[Rho]^5 - 
       300*(-1 + 2*Ech)^7*\[Rho]*(20 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 
       300*(-1 + 2*Ech)^7*\[Rho]*(20 + 9*\[Rho]^2)*Log[\[Rho]]))/
     ((-1 + 2*Ech)^7*mb^5*\[Rho]) + 
   ((1 + \[CapitalLambda]bh)^2*(-3975 + 55650*Ech - 333900*Ech^2 + 
      1128600*Ech^3 - 2454240*Ech^4 + 4127328*Ech^5 - 7089472*Ech^6 + 
      12705152*Ech^7 - 18439680*Ech^8 + 18780160*Ech^9 - 13193216*Ech^10 + 
      6549504*Ech^11 - 2166784*Ech^12 + 327680*Ech^13 + 33825*\[Rho] - 
      487950*Ech*\[Rho] + 3028500*Ech^2*\[Rho] - 10456200*Ech^3*\[Rho] + 
      21436800*Ech^4*\[Rho] - 24729120*Ech^5*\[Rho] + 9670080*Ech^6*\[Rho] + 
      14056320*Ech^7*\[Rho] - 24768000*Ech^8*\[Rho] + 17971200*Ech^9*\[Rho] - 
      7004160*Ech^10*\[Rho] + 1290240*Ech^11*\[Rho] - 61440*Ech^12*\[Rho] - 
      39600*\[Rho]^2 + 523800*Ech*\[Rho]^2 - 2928600*Ech^2*\[Rho]^2 + 
      8912400*Ech^3*\[Rho]^2 - 15650400*Ech^4*\[Rho]^2 + 
      14740800*Ech^5*\[Rho]^2 - 3561600*Ech^6*\[Rho]^2 - 
      7660800*Ech^7*\[Rho]^2 + 9715200*Ech^8*\[Rho]^2 - 
      5299200*Ech^9*\[Rho]^2 + 1228800*Ech^10*\[Rho]^2 + 15200*\[Rho]^3 - 
      205000*Ech*\[Rho]^3 + 1175400*Ech^2*\[Rho]^3 - 3754800*Ech^3*\[Rho]^3 + 
      7130400*Ech^4*\[Rho]^3 - 7187520*Ech^5*\[Rho]^3 + 
      231040*Ech^6*\[Rho]^3 + 9460480*Ech^7*\[Rho]^3 - 
      12157440*Ech^8*\[Rho]^3 + 6712320*Ech^9*\[Rho]^3 - 
      1413120*Ech^10*\[Rho]^3 - 10425*\[Rho]^4 + 145950*Ech*\[Rho]^4 - 
      875700*Ech^2*\[Rho]^4 + 2992200*Ech^3*\[Rho]^4 - 
      6174000*Ech^4*\[Rho]^4 + 7276800*Ech^5*\[Rho]^4 - 
      3609600*Ech^6*\[Rho]^4 - 1413120*Ech^7*\[Rho]^4 + 
      2561280*Ech^8*\[Rho]^4 - 890880*Ech^9*\[Rho]^4 + 6975*\[Rho]^5 - 
      97650*Ech*\[Rho]^5 + 585900*Ech^2*\[Rho]^5 - 2035800*Ech^3*\[Rho]^5 + 
      4397040*Ech^4*\[Rho]^5 - 5983488*Ech^5*\[Rho]^5 + 
      4929792*Ech^6*\[Rho]^5 - 2214912*Ech^7*\[Rho]^5 + 
      403200*Ech^8*\[Rho]^5 - 2000*\[Rho]^6 + 28000*Ech*\[Rho]^6 - 
      168000*Ech^2*\[Rho]^6 + 560000*Ech^3*\[Rho]^6 - 
      1120000*Ech^4*\[Rho]^6 + 1344000*Ech^5*\[Rho]^6 - 
      896000*Ech^6*\[Rho]^6 + 256000*Ech^7*\[Rho]^6 - 
      300*(-1 + 2*Ech)^7*\[Rho]*(-24 - 51*\[Rho] + 13*\[Rho]^2)*
       Log[1 - 2*Ech] + 300*(-1 + 2*Ech)^7*\[Rho]*(-24 - 51*\[Rho] + 
        13*\[Rho]^2)*Log[\[Rho]]))/(900*(-1 + 2*Ech)^7*mb^5) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(3075 - 37290*Ech + 
      183420*Ech^2 - 463080*Ech^3 + 675840*Ech^4 - 1021632*Ech^5 + 
      2959488*Ech^6 - 7143168*Ech^7 + 10417920*Ech^8 - 9177600*Ech^9 + 
      4783104*Ech^10 - 1222656*Ech^11 + 24576*Ech^12 - 8825*\[Rho] + 
      113950*Ech*\[Rho] - 616500*Ech^2*\[Rho] + 1811160*Ech^3*\[Rho] - 
      3154080*Ech^4*\[Rho] + 3468480*Ech^5*\[Rho] - 2924160*Ech^6*\[Rho] + 
      2784000*Ech^7*\[Rho] - 2776320*Ech^8*\[Rho] + 1922560*Ech^9*\[Rho] - 
      680960*Ech^10*\[Rho] + 30720*Ech^11*\[Rho] + 8880*\[Rho]^2 - 
      118200*Ech*\[Rho]^2 + 666360*Ech^2*\[Rho]^2 - 2091120*Ech^3*\[Rho]^2 + 
      3930720*Ech^4*\[Rho]^2 - 4070208*Ech^5*\[Rho]^2 + 
      696192*Ech^6*\[Rho]^2 + 4104960*Ech^7*\[Rho]^2 - 
      5611008*Ech^8*\[Rho]^2 + 3161088*Ech^9*\[Rho]^2 - 
      675840*Ech^10*\[Rho]^2 - 7440*\[Rho]^3 + 103080*Ech*\[Rho]^3 - 
      610920*Ech^2*\[Rho]^3 + 2065680*Ech^3*\[Rho]^3 - 
      4223520*Ech^4*\[Rho]^3 + 4915008*Ech^5*\[Rho]^3 - 
      2339712*Ech^6*\[Rho]^3 - 1074432*Ech^7*\[Rho]^3 + 
      1767936*Ech^8*\[Rho]^3 - 592896*Ech^9*\[Rho]^3 + 7565*\[Rho]^4 - 
      105910*Ech*\[Rho]^4 + 635460*Ech^2*\[Rho]^4 - 2240600*Ech^3*\[Rho]^4 + 
      5006800*Ech^4*\[Rho]^4 - 7159584*Ech^5*\[Rho]^4 + 
      6297536*Ech^6*\[Rho]^4 - 3104896*Ech^7*\[Rho]^4 + 
      652800*Ech^8*\[Rho]^4 - 3255*\[Rho]^5 + 45570*Ech*\[Rho]^5 - 
      273420*Ech^2*\[Rho]^5 + 911400*Ech^3*\[Rho]^5 - 
      1822800*Ech^4*\[Rho]^5 + 2187360*Ech^5*\[Rho]^5 - 
      1458240*Ech^6*\[Rho]^5 + 416640*Ech^7*\[Rho]^5 + 
      60*(-1 + 2*Ech)^7*(-48 + 80*\[Rho] - 51*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*(-48 + 80*\[Rho] - 51*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(720*(-1 + 2*Ech)^7*mb^5) + 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(4320 - 69120*Ech + 483840*Ech^2 - 
      1935360*Ech^3 + 4838400*Ech^4 - 7741440*Ech^5 + 7741440*Ech^6 - 
      4423680*Ech^7 + 1105920*Ech^8 - 35219*\[Rho] + 576944*Ech*\[Rho] - 
      4146128*Ech^2*\[Rho] + 17086272*Ech^3*\[Rho] - 44270800*Ech^4*\[Rho] + 
      74441728*Ech^5*\[Rho] - 81786368*Ech^6*\[Rho] + 61382656*Ech^7*\[Rho] - 
      42083584*Ech^8*\[Rho] + 38768640*Ech^9*\[Rho] - 
      32706560*Ech^10*\[Rho] + 16302080*Ech^11*\[Rho] - 
      3584000*Ech^12*\[Rho] + 38125*\[Rho]^2 - 571600*Ech*\[Rho]^2 + 
      3694000*Ech^2*\[Rho]^2 - 13342400*Ech^3*\[Rho]^2 + 
      29185360*Ech^4*\[Rho]^2 - 39253504*Ech^5*\[Rho]^2 + 
      32441344*Ech^6*\[Rho]^2 - 19806208*Ech^7*\[Rho]^2 + 
      17561344*Ech^8*\[Rho]^2 - 18173952*Ech^9*\[Rho]^2 + 
      10850304*Ech^10*\[Rho]^2 - 2605056*Ech^11*\[Rho]^2 - 
      102400*Ech^12*\[Rho]^2 - 10800*\[Rho]^3 + 159000*Ech*\[Rho]^3 - 
      1002600*Ech^2*\[Rho]^3 + 3495200*Ech^3*\[Rho]^3 - 
      7438080*Ech^4*\[Rho]^3 + 10302592*Ech^5*\[Rho]^3 - 
      9897216*Ech^6*\[Rho]^3 + 6831616*Ech^7*\[Rho]^3 - 
      3018752*Ech^8*\[Rho]^3 + 483328*Ech^9*\[Rho]^3 + 
      96256*Ech^10*\[Rho]^3 + 6800*\[Rho]^4 - 103400*Ech*\[Rho]^4 + 
      680600*Ech^2*\[Rho]^4 - 2520800*Ech^3*\[Rho]^4 + 
      6170240*Ech^4*\[Rho]^4 - 10968960*Ech^5*\[Rho]^4 + 
      14287104*Ech^6*\[Rho]^4 - 12952064*Ech^7*\[Rho]^4 + 
      7682048*Ech^8*\[Rho]^4 - 2875392*Ech^9*\[Rho]^4 + 
      563200*Ech^10*\[Rho]^4 - 5245*\[Rho]^5 + 83920*Ech*\[Rho]^5 - 
      587440*Ech^2*\[Rho]^5 + 2349760*Ech^3*\[Rho]^5 - 
      6310080*Ech^4*\[Rho]^5 + 11869440*Ech^5*\[Rho]^5 - 
      15298560*Ech^6*\[Rho]^5 + 12569600*Ech^7*\[Rho]^5 - 
      5999360*Ech^8*\[Rho]^5 + 1269760*Ech^9*\[Rho]^5 + 2019*\[Rho]^6 - 
      32304*Ech*\[Rho]^6 + 226128*Ech^2*\[Rho]^6 - 904512*Ech^3*\[Rho]^6 + 
      2261280*Ech^4*\[Rho]^6 - 3618048*Ech^5*\[Rho]^6 + 
      3618048*Ech^6*\[Rho]^6 - 2067456*Ech^7*\[Rho]^6 + 
      516864*Ech^8*\[Rho]^6 + 60*(1 - 2*Ech)^8*\[Rho]*
       (112 + 320*\[Rho] - 115*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^8*\[Rho]*(112 + 320*\[Rho] - 115*\[Rho]^2 + 45*\[Rho]^3)*
       Log[\[Rho]]))/(1200*(1 - 2*Ech)^8*mb^5*\[Rho]) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(-2765 + 15440*Ech + 
      122320*Ech^2 - 1564480*Ech^3 + 7238800*Ech^4 - 19455232*Ech^5 + 
      37310592*Ech^6 - 65316864*Ech^7 + 117232896*Ech^8 - 181882880*Ech^9 + 
      204898304*Ech^10 - 155992064*Ech^11 + 77262848*Ech^12 - 
      22740992*Ech^13 + 2785280*Ech^14 - 227200*\[Rho] + 3932800*Ech*\[Rho] - 
      29910400*Ech^2*\[Rho] + 130752000*Ech^3*\[Rho] - 
      360285600*Ech^4*\[Rho] + 643699200*Ech^5*\[Rho] - 
      734246400*Ech^6*\[Rho] + 497203200*Ech^7*\[Rho] - 
      160128000*Ech^8*\[Rho] + 3891200*Ech^9*\[Rho] - 1433600*Ech^10*\[Rho] + 
      10649600*Ech^11*\[Rho] - 4300800*Ech^12*\[Rho] + 303325*\[Rho]^2 - 
      4724200*Ech*\[Rho]^2 + 32037400*Ech^2*\[Rho]^2 - 
      123333600*Ech^3*\[Rho]^2 + 294382800*Ech^4*\[Rho]^2 - 
      445666560*Ech^5*\[Rho]^2 + 416847360*Ech^6*\[Rho]^2 - 
      215162880*Ech^7*\[Rho]^2 + 31722240*Ech^8*\[Rho]^2 + 
      27105280*Ech^9*\[Rho]^2 - 16414720*Ech^10*\[Rho]^2 + 
      2252800*Ech^11*\[Rho]^2 + 307200*Ech^12*\[Rho]^2 - 84000*\[Rho]^3 + 
      1267200*Ech*\[Rho]^3 - 8256000*Ech^2*\[Rho]^3 + 
      30156800*Ech^3*\[Rho]^3 - 67760000*Ech^4*\[Rho]^3 + 
      96260480*Ech^5*\[Rho]^3 - 81935360*Ech^6*\[Rho]^3 + 
      27123200*Ech^7*\[Rho]^3 + 22743040*Ech^8*\[Rho]^3 - 
      31651840*Ech^9*\[Rho]^3 + 14417920*Ech^10*\[Rho]^3 - 
      2252800*Ech^11*\[Rho]^3 + 21325*\[Rho]^4 - 335800*Ech*\[Rho]^4 + 
      2307400*Ech^2*\[Rho]^4 - 9028000*Ech^3*\[Rho]^4 + 
      23353600*Ech^4*\[Rho]^4 - 42238720*Ech^5*\[Rho]^4 + 
      51936640*Ech^6*\[Rho]^4 - 40245760*Ech^7*\[Rho]^4 + 
      17324800*Ech^8*\[Rho]^4 - 3164160*Ech^9*\[Rho]^4 - 14560*\[Rho]^5 + 
      232960*Ech*\[Rho]^5 - 1630720*Ech^2*\[Rho]^5 + 6522880*Ech^3*\[Rho]^5 - 
      17250400*Ech^4*\[Rho]^5 + 31184512*Ech^5*\[Rho]^5 - 
      38125312*Ech^6*\[Rho]^5 + 29630464*Ech^7*\[Rho]^5 - 
      13282816*Ech^8*\[Rho]^5 + 2611200*Ech^9*\[Rho]^5 + 3875*\[Rho]^6 - 
      62000*Ech*\[Rho]^6 + 434000*Ech^2*\[Rho]^6 - 1736000*Ech^3*\[Rho]^6 + 
      4340000*Ech^4*\[Rho]^6 - 6944000*Ech^5*\[Rho]^6 + 
      6944000*Ech^6*\[Rho]^6 - 3968000*Ech^7*\[Rho]^6 + 
      992000*Ech^8*\[Rho]^6 + 300*(1 - 2*Ech)^8*(-48 + 496*\[Rho] + 
        215*\[Rho]^2 - 128*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^8*(-48 + 496*\[Rho] + 215*\[Rho]^2 - 128*\[Rho]^3 + 
        9*\[Rho]^4)*Log[\[Rho]]))/(1800*(1 - 2*Ech)^8*mb^5) + 
   (\[CapitalLambda]bh^2*(-3240 + 58320*Ech - 466560*Ech^2 + 2177280*Ech^3 - 
      6531840*Ech^4 + 13063680*Ech^5 - 17418240*Ech^6 + 14929920*Ech^7 - 
      7464960*Ech^8 + 1658880*Ech^9 + 61823*\[Rho] - 1131294*Ech*\[Rho] + 
      9216672*Ech^2*\[Rho] - 43898176*Ech^3*\[Rho] + 134799168*Ech^4*\[Rho] - 
      276979968*Ech^5*\[Rho] + 380743264*Ech^6*\[Rho] - 
      334126272*Ech^7*\[Rho] + 152284416*Ech^8*\[Rho] + 
      28923392*Ech^9*\[Rho] - 124701696*Ech^10*\[Rho] + 
      144119808*Ech^11*\[Rho] - 109133824*Ech^12*\[Rho] + 
      51904512*Ech^13*\[Rho] - 13541376*Ech^14*\[Rho] + 
      1392640*Ech^15*\[Rho] + 54848*\[Rho]^2 - 1225344*Ech*\[Rho]^2 + 
      11945472*Ech^2*\[Rho]^2 - 67173376*Ech^3*\[Rho]^2 + 
      241517568*Ech^4*\[Rho]^2 - 579211008*Ech^5*\[Rho]^2 + 
      934195968*Ech^6*\[Rho]^2 - 992755200*Ech^7*\[Rho]^2 + 
      659530752*Ech^8*\[Rho]^2 - 257099776*Ech^9*\[Rho]^2 + 
      80400384*Ech^10*\[Rho]^2 - 54927360*Ech^11*\[Rho]^2 + 
      31834112*Ech^12*\[Rho]^2 - 7372800*Ech^13*\[Rho]^2 - 148975*\[Rho]^3 + 
      2635350*Ech*\[Rho]^3 - 20667000*Ech^2*\[Rho]^3 + 
      94228400*Ech^3*\[Rho]^3 - 274923600*Ech^4*\[Rho]^3 + 
      531723936*Ech^5*\[Rho]^3 - 681887808*Ech^6*\[Rho]^3 + 
      561971328*Ech^7*\[Rho]^3 - 276667392*Ech^8*\[Rho]^3 + 
      71008256*Ech^9*\[Rho]^3 - 9815040*Ech^10*\[Rho]^3 + 
      4147200*Ech^11*\[Rho]^3 - 1835008*Ech^12*\[Rho]^3 + 41000*\[Rho]^4 - 
      704400*Ech*\[Rho]^4 + 5332800*Ech^2*\[Rho]^4 - 
      23273600*Ech^3*\[Rho]^4 + 64176000*Ech^4*\[Rho]^4 - 
      115790592*Ech^5*\[Rho]^4 + 137677952*Ech^6*\[Rho]^4 - 
      106001664*Ech^7*\[Rho]^4 + 49093632*Ech^8*\[Rho]^4 - 
      9517056*Ech^9*\[Rho]^4 - 2193408*Ech^10*\[Rho]^4 + 
      1093632*Ech^11*\[Rho]^4 - 7535*\[Rho]^5 + 130230*Ech*\[Rho]^5 - 
      993240*Ech^2*\[Rho]^5 + 4375920*Ech^3*\[Rho]^5 - 
      12220560*Ech^4*\[Rho]^5 + 23532960*Ech^5*\[Rho]^5 - 
      33826848*Ech^6*\[Rho]^5 + 37191744*Ech^7*\[Rho]^5 - 
      29521152*Ech^8*\[Rho]^5 + 15294976*Ech^9*\[Rho]^5 - 
      4981248*Ech^10*\[Rho]^5 + 844800*Ech^11*\[Rho]^5 + 2752*\[Rho]^6 - 
      49536*Ech*\[Rho]^6 + 396288*Ech^2*\[Rho]^6 - 1849344*Ech^3*\[Rho]^6 + 
      5548032*Ech^4*\[Rho]^6 - 11771136*Ech^5*\[Rho]^6 + 
      18212736*Ech^6*\[Rho]^6 - 20060928*Ech^7*\[Rho]^6 + 
      14344704*Ech^8*\[Rho]^6 - 6044672*Ech^9*\[Rho]^6 + 
      1142784*Ech^10*\[Rho]^6 - 673*\[Rho]^7 + 12114*Ech*\[Rho]^7 - 
      96912*Ech^2*\[Rho]^7 + 452256*Ech^3*\[Rho]^7 - 1356768*Ech^4*\[Rho]^7 + 
      2713536*Ech^5*\[Rho]^7 - 3618048*Ech^6*\[Rho]^7 + 
      3101184*Ech^7*\[Rho]^7 - 1550592*Ech^8*\[Rho]^7 + 
      344576*Ech^9*\[Rho]^7 + 60*(-1 + 2*Ech)^9*\[Rho]*
       (154 + 1984*\[Rho] + 385*\[Rho]^2 - 280*\[Rho]^3 + 45*\[Rho]^4)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^9*\[Rho]*(154 + 1984*\[Rho] + 
        385*\[Rho]^2 - 280*\[Rho]^3 + 45*\[Rho]^4)*Log[\[Rho]]))/
    (900*(-1 + 2*Ech)^9*mb^5*\[Rho])) + 
 r1*(((1 + \[CapitalLambda]bh)^2*(1445 - 20230*Ech + 121380*Ech^2 - 
      415760*Ech^3 + 976480*Ech^4 - 2064048*Ech^5 + 4714528*Ech^6 - 
      9622976*Ech^7 + 14039424*Ech^8 - 13233920*Ech^9 + 7553536*Ech^10 - 
      2466816*Ech^11 + 530432*Ech^12 - 114688*Ech^13 - 2250*\[Rho] + 
      31500*Ech*\[Rho] - 189000*Ech^2*\[Rho] + 636600*Ech^3*\[Rho] - 
      1352400*Ech^4*\[Rho] + 2068560*Ech^5*\[Rho] - 2886240*Ech^6*\[Rho] + 
      4165440*Ech^7*\[Rho] - 5040000*Ech^8*\[Rho] + 4166400*Ech^9*\[Rho] - 
      2296320*Ech^10*\[Rho] + 967680*Ech^11*\[Rho] - 276480*Ech^12*\[Rho] - 
      2100*\[Rho]^2 + 31200*Ech*\[Rho]^2 - 199800*Ech^2*\[Rho]^2 + 
      705600*Ech^3*\[Rho]^2 - 1425600*Ech^4*\[Rho]^2 + 
      1382400*Ech^5*\[Rho]^2 + 345600*Ech^6*\[Rho]^2 - 
      2534400*Ech^7*\[Rho]^2 + 2764800*Ech^8*\[Rho]^2 - 
      1228800*Ech^9*\[Rho]^2 + 153600*Ech^10*\[Rho]^2 + 2500*\[Rho]^3 - 
      39800*Ech*\[Rho]^3 + 272400*Ech^2*\[Rho]^3 - 1072400*Ech^3*\[Rho]^3 + 
      2948800*Ech^4*\[Rho]^3 - 6708480*Ech^5*\[Rho]^3 + 
      12933760*Ech^6*\[Rho]^3 - 18663680*Ech^7*\[Rho]^3 + 
      17648640*Ech^8*\[Rho]^3 - 9605120*Ech^9*\[Rho]^3 + 
      2283520*Ech^10*\[Rho]^3 + 8775*\[Rho]^4 - 122850*Ech*\[Rho]^4 + 
      737100*Ech^2*\[Rho]^4 - 2604000*Ech^3*\[Rho]^4 + 
      5641200*Ech^4*\[Rho]^4 - 6905520*Ech^5*\[Rho]^4 + 
      3165600*Ech^6*\[Rho]^4 + 2602560*Ech^7*\[Rho]^4 - 
      4003200*Ech^8*\[Rho]^4 + 1505280*Ech^9*\[Rho]^4 - 12570*\[Rho]^5 + 
      175980*Ech*\[Rho]^5 - 1055880*Ech^2*\[Rho]^5 + 3711960*Ech^3*\[Rho]^5 - 
      8041680*Ech^4*\[Rho]^5 + 10968048*Ech^5*\[Rho]^5 - 
      9078048*Ech^6*\[Rho]^5 + 4107456*Ech^7*\[Rho]^5 - 
      756864*Ech^8*\[Rho]^5 + 4200*\[Rho]^6 - 58800*Ech*\[Rho]^6 + 
      352800*Ech^2*\[Rho]^6 - 1176000*Ech^3*\[Rho]^6 + 
      2352000*Ech^4*\[Rho]^6 - 2822400*Ech^5*\[Rho]^6 + 
      1881600*Ech^6*\[Rho]^6 - 537600*Ech^7*\[Rho]^6 + 
      300*(-1 + 2*Ech)^7*\[Rho]^2*(-3 + 8*\[Rho])*Log[1 - 2*Ech] - 
      300*(-1 + 2*Ech)^7*\[Rho]^2*(-3 + 8*\[Rho])*Log[\[Rho]]))/
    (450*(-1 + 2*Ech)^7*mb^5) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(-1011 + 14154*Ech - 
      84924*Ech^2 + 282280*Ech^3 - 554880*Ech^4 + 609728*Ech^5 - 
      203392*Ech^6 - 453888*Ech^7 + 958720*Ech^8 - 1164800*Ech^9 + 
      1041408*Ech^10 - 612352*Ech^11 + 172032*Ech^12 - 335*\[Rho] + 
      5170*Ech*\[Rho] - 34380*Ech^2*\[Rho] + 113640*Ech^3*\[Rho] - 
      111840*Ech^4*\[Rho] - 538560*Ech^5*\[Rho] + 2440320*Ech^6*\[Rho] - 
      4765440*Ech^7*\[Rho] + 5233920*Ech^8*\[Rho] - 3192320*Ech^9*\[Rho] + 
      885760*Ech^10*\[Rho] - 30720*Ech^11*\[Rho] + 2240*\[Rho]^2 - 
      30760*Ech*\[Rho]^2 + 180360*Ech^2*\[Rho]^2 - 576720*Ech^3*\[Rho]^2 + 
      1113120*Ech^4*\[Rho]^2 - 1536192*Ech^5*\[Rho]^2 + 
      2223744*Ech^6*\[Rho]^2 - 3625728*Ech^7*\[Rho]^2 + 
      4419072*Ech^8*\[Rho]^2 - 3066880*Ech^9*\[Rho]^2 + 
      905216*Ech^10*\[Rho]^2 + 4080*\[Rho]^3 - 57480*Ech*\[Rho]^3 + 
      347400*Ech^2*\[Rho]^3 - 1254800*Ech^3*\[Rho]^3 + 
      2853920*Ech^4*\[Rho]^3 - 3874368*Ech^5*\[Rho]^3 + 
      2523008*Ech^6*\[Rho]^3 + 338176*Ech^7*\[Rho]^3 - 
      1544704*Ech^8*\[Rho]^3 + 683008*Ech^9*\[Rho]^3 - 8845*\[Rho]^4 + 
      123830*Ech*\[Rho]^4 - 742980*Ech^2*\[Rho]^4 + 2632280*Ech^3*\[Rho]^4 - 
      5841360*Ech^4*\[Rho]^4 + 8295712*Ech^5*\[Rho]^4 - 
      7265216*Ech^6*\[Rho]^4 + 3561600*Ech^7*\[Rho]^4 - 
      742912*Ech^8*\[Rho]^4 + 3871*\[Rho]^5 - 54194*Ech*\[Rho]^5 + 
      325164*Ech^2*\[Rho]^5 - 1083880*Ech^3*\[Rho]^5 + 
      2167760*Ech^4*\[Rho]^5 - 2601312*Ech^5*\[Rho]^5 + 
      1734208*Ech^6*\[Rho]^5 - 495488*Ech^7*\[Rho]^5 + 
      60*(-1 + 2*Ech)^7*\[Rho]*(-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(-1 + 2*Ech)^7*\[Rho]*(-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
    (240*(-1 + 2*Ech)^7*mb^5) + 
   ((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (5635 - 81290*Ech + 504540*Ech^2 - 1793160*Ech^3 + 4224000*Ech^4 - 
      7703040*Ech^5 + 12602880*Ech^6 - 18017280*Ech^7 + 18597120*Ech^8 - 
      10995200*Ech^9 + 2237440*Ech^10 + 460800*Ech^11 + 4200*\[Rho] - 
      58800*Ech*\[Rho] + 352800*Ech^2*\[Rho] - 1008960*Ech^3*\[Rho] + 
      627840*Ech^4*\[Rho] + 4676352*Ech^5*\[Rho] - 15757824*Ech^6*\[Rho] + 
      23172096*Ech^7*\[Rho] - 17264640*Ech^8*\[Rho] + 5308416*Ech^9*\[Rho] + 
      13680*\[Rho]^2 - 196920*Ech*\[Rho]^2 + 1219320*Ech^2*\[Rho]^2 - 
      4795440*Ech^3*\[Rho]^2 + 12961920*Ech^4*\[Rho]^2 - 
      23587200*Ech^5*\[Rho]^2 + 27297408*Ech^6*\[Rho]^2 - 
      17924352*Ech^7*\[Rho]^2 + 5087232*Ech^8*\[Rho]^2 - 58600*\[Rho]^3 + 
      820400*Ech*\[Rho]^3 - 4922400*Ech^2*\[Rho]^3 + 
      17632960*Ech^3*\[Rho]^3 - 40395200*Ech^4*\[Rho]^3 + 
      60247680*Ech^5*\[Rho]^3 - 56116480*Ech^6*\[Rho]^3 + 
      29672960*Ech^7*\[Rho]^3 - 6819840*Ech^8*\[Rho]^3 + 35085*\[Rho]^4 - 
      491190*Ech*\[Rho]^4 + 2947140*Ech^2*\[Rho]^4 - 9823800*Ech^3*\[Rho]^4 + 
      19647600*Ech^4*\[Rho]^4 - 23577120*Ech^5*\[Rho]^4 + 
      15718080*Ech^6*\[Rho]^4 - 4490880*Ech^7*\[Rho]^4 + 
      300*(-1 + 2*Ech)^7*(4 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
      300*(-1 + 2*Ech)^7*(4 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (1800*(-1 + 2*Ech)^7*mb^5) - (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
     (27775 - 444400*Ech + 3110800*Ech^2 - 12443200*Ech^3 + 31024720*Ech^4 - 
      48439552*Ech^5 + 40439424*Ech^6 + 8853504*Ech^7 - 85804800*Ech^8 + 
      147288064*Ech^9 - 143589376*Ech^10 + 75415552*Ech^11 - 
      10866688*Ech^12 - 6225920*Ech^13 + 1605632*Ech^14 + 15000*\[Rho] - 
      362400*Ech*\[Rho] + 3516000*Ech^2*\[Rho] - 18633600*Ech^3*\[Rho] + 
      60424800*Ech^4*\[Rho] - 125606400*Ech^5*\[Rho] + 
      170073600*Ech^6*\[Rho] - 153139200*Ech^7*\[Rho] + 
      103603200*Ech^8*\[Rho] - 70041600*Ech^9*\[Rho] + 
      44236800*Ech^10*\[Rho] - 14745600*Ech^11*\[Rho] + 
      614400*Ech^12*\[Rho] + 13425*\[Rho]^2 - 321000*Ech*\[Rho]^2 + 
      3096600*Ech^2*\[Rho]^2 - 16351200*Ech^3*\[Rho]^2 + 
      52419600*Ech^4*\[Rho]^2 - 104981760*Ech^5*\[Rho]^2 + 
      127848960*Ech^6*\[Rho]^2 - 83496960*Ech^7*\[Rho]^2 + 
      13582080*Ech^8*\[Rho]^2 + 16373760*Ech^9*\[Rho]^2 - 
      10844160*Ech^10*\[Rho]^2 + 3563520*Ech^11*\[Rho]^2 - 
      921600*Ech^12*\[Rho]^2 - 39600*\[Rho]^3 + 621600*Ech*\[Rho]^3 - 
      4255200*Ech^2*\[Rho]^3 + 16572800*Ech^3*\[Rho]^3 - 
      38182400*Ech^4*\[Rho]^3 + 49097600*Ech^5*\[Rho]^3 - 
      29504000*Ech^6*\[Rho]^3 + 8691200*Ech^7*\[Rho]^3 - 
      24043520*Ech^8*\[Rho]^3 + 44779520*Ech^9*\[Rho]^3 - 
      32522240*Ech^10*\[Rho]^3 + 9052160*Ech^11*\[Rho]^3 - 56175*\[Rho]^4 + 
      904200*Ech*\[Rho]^4 - 6372600*Ech^2*\[Rho]^4 + 
      25692000*Ech^3*\[Rho]^4 - 70310400*Ech^4*\[Rho]^4 + 
      136976640*Ech^5*\[Rho]^4 - 185216640*Ech^6*\[Rho]^4 + 
      165434880*Ech^7*\[Rho]^4 - 86718720*Ech^8*\[Rho]^4 + 
      20428800*Ech^9*\[Rho]^4 + 53400*\[Rho]^5 - 854400*Ech*\[Rho]^5 + 
      5980800*Ech^2*\[Rho]^5 - 23923200*Ech^3*\[Rho]^5 + 
      63682080*Ech^4*\[Rho]^5 - 113555328*Ech^5*\[Rho]^5 + 
      136525056*Ech^6*\[Rho]^5 - 104792064*Ech^7*\[Rho]^5 + 
      46256640*Ech^8*\[Rho]^5 - 8914944*Ech^9*\[Rho]^5 - 13825*\[Rho]^6 + 
      221200*Ech*\[Rho]^6 - 1548400*Ech^2*\[Rho]^6 + 6193600*Ech^3*\[Rho]^6 - 
      15484000*Ech^4*\[Rho]^6 + 24774400*Ech^5*\[Rho]^6 - 
      24774400*Ech^6*\[Rho]^6 + 14156800*Ech^7*\[Rho]^6 - 
      3539200*Ech^8*\[Rho]^6 + 300*(1 - 2*Ech)^8*\[Rho]*
       (-204 - 177*\[Rho] - 20*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^8*\[Rho]*(-204 - 177*\[Rho] - 20*\[Rho]^2 + 9*\[Rho]^3)*
       Log[\[Rho]]))/(1800*(1 - 2*Ech)^8*mb^5) + 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(32531 - 574256*Ech + 
      4449872*Ech^2 - 19806528*Ech^3 + 55563600*Ech^4 - 101202432*Ech^5 + 
      118344192*Ech^6 - 83595264*Ech^7 + 28452096*Ech^8 + 7024640*Ech^9 - 
      24227840*Ech^10 + 30556160*Ech^11 - 20828160*Ech^12 + 5898240*Ech^13 - 
      14645*\[Rho] + 217520*Ech*\[Rho] - 1388240*Ech^2*\[Rho] + 
      4925760*Ech^3*\[Rho] - 10841040*Ech^4*\[Rho] + 17481216*Ech^5*\[Rho] - 
      29546496*Ech^6*\[Rho] + 57280512*Ech^7*\[Rho] - 88624896*Ech^8*\[Rho] + 
      86929408*Ech^9*\[Rho] - 47067136*Ech^10*\[Rho] + 
      9846784*Ech^11*\[Rho] + 921600*Ech^12*\[Rho] - 4320*\[Rho]^2 + 
      49320*Ech*\[Rho]^2 - 186840*Ech^2*\[Rho]^2 + 8160*Ech^3*\[Rho]^2 + 
      4033920*Ech^4*\[Rho]^2 - 23227008*Ech^5*\[Rho]^2 + 
      67163904*Ech^6*\[Rho]^2 - 113647104*Ech^7*\[Rho]^2 + 
      114751488*Ech^8*\[Rho]^2 - 64684032*Ech^9*\[Rho]^2 + 
      15968256*Ech^10*\[Rho]^2 - 61520*\[Rho]^3 + 1000520*Ech*\[Rho]^3 - 
      7133240*Ech^2*\[Rho]^3 + 29137760*Ech^3*\[Rho]^3 - 
      80130560*Ech^4*\[Rho]^3 + 159082880*Ech^5*\[Rho]^3 - 
      229158656*Ech^6*\[Rho]^3 + 230283776*Ech^7*\[Rho]^3 - 
      146481152*Ech^8*\[Rho]^3 + 50946048*Ech^9*\[Rho]^3 - 
      6789120*Ech^10*\[Rho]^3 + 69005*\[Rho]^4 - 1104080*Ech*\[Rho]^4 + 
      7728560*Ech^2*\[Rho]^4 - 30914240*Ech^3*\[Rho]^4 + 
      82070720*Ech^4*\[Rho]^4 - 148263680*Ech^5*\[Rho]^4 + 
      183203840*Ech^6*\[Rho]^4 - 145771520*Ech^7*\[Rho]^4 + 
      67132160*Ech^8*\[Rho]^4 - 13639680*Ech^9*\[Rho]^4 - 21051*\[Rho]^5 + 
      336816*Ech*\[Rho]^5 - 2357712*Ech^2*\[Rho]^5 + 9430848*Ech^3*\[Rho]^5 - 
      23577120*Ech^4*\[Rho]^5 + 37723392*Ech^5*\[Rho]^5 - 
      37723392*Ech^6*\[Rho]^5 + 21556224*Ech^7*\[Rho]^5 - 
      5389056*Ech^8*\[Rho]^5 + 60*(1 - 2*Ech)^8*(-448 - 140*\[Rho] - 
        165*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^8*(-448 - 140*\[Rho] - 165*\[Rho]^2 + 135*\[Rho]^3)*
       Log[\[Rho]]))/(3600*(1 - 2*Ech)^8*mb^5) + 
   (\[CapitalLambda]bh^2*(-64389 + 1207242*Ech - 10092096*Ech^2 + 
      49411968*Ech^3 - 156340224*Ech^4 + 332102400*Ech^5 - 474809888*Ech^6 + 
      441305664*Ech^7 - 237687552*Ech^8 + 37664256*Ech^9 + 43742208*Ech^10 - 
      40200192*Ech^11 + 9977856*Ech^12 + 13074432*Ech^13 - 12066816*Ech^14 + 
      2768896*Ech^15 + 29386*\[Rho] - 403908*Ech*\[Rho] + 
      2105904*Ech^2*\[Rho] - 3825632*Ech^3*\[Rho] - 9529824*Ech^4*\[Rho] + 
      69605184*Ech^5*\[Rho] - 178216704*Ech^6*\[Rho] + 
      255406080*Ech^7*\[Rho] - 218159616*Ech^8*\[Rho] + 
      112964608*Ech^9*\[Rho] - 42504192*Ech^10*\[Rho] + 
      13885440*Ech^11*\[Rho] + 5300224*Ech^12*\[Rho] - 
      9584640*Ech^13*\[Rho] + 2949120*Ech^14*\[Rho] + 22925*\[Rho]^2 - 
      365250*Ech*\[Rho]^2 + 2495400*Ech^2*\[Rho]^2 - 9370000*Ech^3*\[Rho]^2 + 
      20146800*Ech^4*\[Rho]^2 - 21954528*Ech^5*\[Rho]^2 + 
      3762624*Ech^6*\[Rho]^2 + 9960576*Ech^7*\[Rho]^2 + 
      17611776*Ech^8*\[Rho]^2 - 61677568*Ech^9*\[Rho]^2 + 
      63912960*Ech^10*\[Rho]^2 - 30259200*Ech^11*\[Rho]^2 + 
      5832704*Ech^12*\[Rho]^2 + 2200*\[Rho]^3 - 27600*Ech*\[Rho]^3 + 
      112800*Ech^2*\[Rho]^3 + 49600*Ech^3*\[Rho]^3 - 2164800*Ech^4*\[Rho]^3 + 
      12084096*Ech^5*\[Rho]^3 - 42176896*Ech^6*\[Rho]^3 + 
      94762752*Ech^7*\[Rho]^3 - 134117376*Ech^8*\[Rho]^3 + 
      115294208*Ech^9*\[Rho]^3 - 54491136*Ech^10*\[Rho]^3 + 
      11218944*Ech^11*\[Rho]^3 + 19925*\[Rho]^4 - 364050*Ech*\[Rho]^4 + 
      2961000*Ech^2*\[Rho]^4 - 14077200*Ech^3*\[Rho]^4 + 
      43138800*Ech^4*\[Rho]^4 - 93297120*Ech^5*\[Rho]^4 + 
      150202464*Ech^6*\[Rho]^4 - 181225152*Ech^7*\[Rho]^4 + 
      158466816*Ech^8*\[Rho]^4 - 89579008*Ech^9*\[Rho]^4 + 
      28030464*Ech^10*\[Rho]^4 - 3394560*Ech^11*\[Rho]^4 - 12386*\[Rho]^5 + 
      222948*Ech*\[Rho]^5 - 1783584*Ech^2*\[Rho]^5 + 8323392*Ech^3*\[Rho]^5 - 
      24970176*Ech^4*\[Rho]^5 + 52538112*Ech^5*\[Rho]^5 - 
      77857152*Ech^6*\[Rho]^5 + 81536256*Ech^7*\[Rho]^5 - 
      56199168*Ech^8*\[Rho]^5 + 22718464*Ech^9*\[Rho]^5 - 
      4091904*Ech^10*\[Rho]^5 + 2339*\[Rho]^6 - 42102*Ech*\[Rho]^6 + 
      336816*Ech^2*\[Rho]^6 - 1571808*Ech^3*\[Rho]^6 + 
      4715424*Ech^4*\[Rho]^6 - 9430848*Ech^5*\[Rho]^6 + 
      12574464*Ech^6*\[Rho]^6 - 10778112*Ech^7*\[Rho]^6 + 
      5389056*Ech^8*\[Rho]^6 - 1197568*Ech^9*\[Rho]^6 + 
      60*(-1 + 2*Ech)^9*(-402 - 1042*\[Rho] - 395*\[Rho]^2 - 100*\[Rho]^3 + 
        45*\[Rho]^4)*Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^9*
       (-402 - 1042*\[Rho] - 395*\[Rho]^2 - 100*\[Rho]^3 + 45*\[Rho]^4)*
       Log[\[Rho]]))/(900*(-1 + 2*Ech)^9*mb^5)) + 
 r3*(-1/450*((1 + \[CapitalLambda]bh)^2*(215 - 3010*Ech + 18060*Ech^2 - 
       67160*Ech^3 + 228160*Ech^4 - 876384*Ech^5 + 2950912*Ech^6 - 
       7047680*Ech^7 + 11230464*Ech^8 - 11594240*Ech^9 + 7349248*Ech^10 - 
       2525184*Ech^11 + 327680*Ech^12 + 8192*Ech^13 - 19605*\[Rho] + 
       288870*Ech*\[Rho] - 1834020*Ech^2*\[Rho] + 6474600*Ech^3*\[Rho] - 
       13476000*Ech^4*\[Rho] + 15205920*Ech^5*\[Rho] - 3487680*Ech^6*\[Rho] - 
       15285120*Ech^7*\[Rho] + 23692800*Ech^8*\[Rho] - 
       16896000*Ech^9*\[Rho] + 6574080*Ech^10*\[Rho] - 
       1413120*Ech^11*\[Rho] + 184320*Ech^12*\[Rho] + 16200*\[Rho]^2 - 
       196200*Ech*\[Rho]^2 + 963000*Ech^2*\[Rho]^2 - 2307600*Ech^3*\[Rho]^2 + 
       2008800*Ech^4*\[Rho]^2 + 3172800*Ech^5*\[Rho]^2 - 
       11337600*Ech^6*\[Rho]^2 + 14880000*Ech^7*\[Rho]^2 - 
       10636800*Ech^8*\[Rho]^2 + 4070400*Ech^9*\[Rho]^2 - 
       614400*Ech^10*\[Rho]^2 + 400*\[Rho]^3 - 1400*Ech*\[Rho]^3 - 
       21000*Ech^2*\[Rho]^3 + 257200*Ech^3*\[Rho]^3 - 
       1268000*Ech^4*\[Rho]^3 + 3447360*Ech^5*\[Rho]^3 - 
       5793920*Ech^6*\[Rho]^3 + 6626560*Ech^7*\[Rho]^3 - 
       5537280*Ech^8*\[Rho]^3 + 3159040*Ech^9*\[Rho]^3 - 
       880640*Ech^10*\[Rho]^3 + 3225*\[Rho]^4 - 45150*Ech*\[Rho]^4 + 
       270900*Ech^2*\[Rho]^4 - 976200*Ech^3*\[Rho]^4 + 
       2245200*Ech^4*\[Rho]^4 - 3294720*Ech^5*\[Rho]^4 + 
       3201600*Ech^6*\[Rho]^4 - 2275200*Ech^7*\[Rho]^4 + 
       1213440*Ech^8*\[Rho]^4 - 360960*Ech^9*\[Rho]^4 - 315*\[Rho]^5 + 
       4410*Ech*\[Rho]^5 - 26460*Ech^2*\[Rho]^5 + 95160*Ech^3*\[Rho]^5 - 
       134160*Ech^4*\[Rho]^5 + 8064*Ech^5*\[Rho]^5 + 204288*Ech^6*\[Rho]^5 - 
       238080*Ech^7*\[Rho]^5 + 89856*Ech^8*\[Rho]^5 - 120*\[Rho]^6 + 
       1680*Ech*\[Rho]^6 - 10080*Ech^2*\[Rho]^6 + 33600*Ech^3*\[Rho]^6 - 
       67200*Ech^4*\[Rho]^6 + 80640*Ech^5*\[Rho]^6 - 53760*Ech^6*\[Rho]^6 + 
       15360*Ech^7*\[Rho]^6 - 300*(-1 + 2*Ech)^7*\[Rho]*
        (24 + 51*\[Rho] + 7*\[Rho]^2)*Log[1 - 2*Ech] + 
       300*(-1 + 2*Ech)^7*\[Rho]*(24 + 51*\[Rho] + 7*\[Rho]^2)*Log[\[Rho]]))/
     ((-1 + 2*Ech)^7*mb^5) + 
   ((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (-3240 + 45360*Ech - 272160*Ech^2 + 907200*Ech^3 - 1814400*Ech^4 + 
      2177280*Ech^5 - 1451520*Ech^6 + 414720*Ech^7 + 4175*\[Rho] - 
      52450*Ech*\[Rho] + 272700*Ech^2*\[Rho] - 737640*Ech^3*\[Rho] + 
      1029600*Ech^4*\[Rho] - 502080*Ech^5*\[Rho] - 278400*Ech^6*\[Rho] - 
      172800*Ech^7*\[Rho] + 1370880*Ech^8*\[Rho] - 1292800*Ech^9*\[Rho] + 
      220160*Ech^10*\[Rho] + 153600*Ech^11*\[Rho] - 2400*\[Rho]^2 + 
      33600*Ech*\[Rho]^2 - 201600*Ech^2*\[Rho]^2 + 694560*Ech^3*\[Rho]^2 - 
      1616640*Ech^4*\[Rho]^2 + 2936448*Ech^5*\[Rho]^2 - 
      4409856*Ech^6*\[Rho]^2 + 4944384*Ech^7*\[Rho]^2 - 
      3409920*Ech^8*\[Rho]^2 + 1050624*Ech^9*\[Rho]^2 + 8100*\[Rho]^3 - 
      118800*Ech*\[Rho]^3 + 750600*Ech^2*\[Rho]^3 - 2709360*Ech^3*\[Rho]^3 + 
      6288480*Ech^4*\[Rho]^3 - 9792000*Ech^5*\[Rho]^3 + 
      9954432*Ech^6*\[Rho]^3 - 5937408*Ech^7*\[Rho]^3 + 
      1571328*Ech^8*\[Rho]^3 - 9800*\[Rho]^4 + 137200*Ech*\[Rho]^4 - 
      823200*Ech^2*\[Rho]^4 + 2831840*Ech^3*\[Rho]^4 - 
      6203200*Ech^4*\[Rho]^4 + 8710080*Ech^5*\[Rho]^4 - 
      7521920*Ech^6*\[Rho]^4 + 3608320*Ech^7*\[Rho]^4 - 
      729600*Ech^8*\[Rho]^4 + 3165*\[Rho]^5 - 44310*Ech*\[Rho]^5 + 
      265860*Ech^2*\[Rho]^5 - 886200*Ech^3*\[Rho]^5 + 
      1772400*Ech^4*\[Rho]^5 - 2126880*Ech^5*\[Rho]^5 + 
      1417920*Ech^6*\[Rho]^5 - 405120*Ech^7*\[Rho]^5 + 
      300*(-1 + 2*Ech)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
      300*(-1 + 2*Ech)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (450*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(-2211 + 33834*Ech - 
      223164*Ech^2 + 817320*Ech^3 - 1756800*Ech^4 + 2025984*Ech^5 - 
      462336*Ech^6 - 1972224*Ech^7 + 2722560*Ech^8 - 1497600*Ech^9 + 
      408576*Ech^10 - 190464*Ech^11 + 98304*Ech^12 + 3005*\[Rho] - 
      41830*Ech*\[Rho] + 249300*Ech^2*\[Rho] - 829560*Ech^3*\[Rho] + 
      1697760*Ech^4*\[Rho] - 2287680*Ech^5*\[Rho] + 2344320*Ech^6*\[Rho] - 
      2361600*Ech^7*\[Rho] + 2315520*Ech^8*\[Rho] - 1553920*Ech^9*\[Rho] + 
      496640*Ech^10*\[Rho] - 30720*Ech^11*\[Rho] - 1200*\[Rho]^2 + 
      16440*Ech*\[Rho]^2 - 96120*Ech^2*\[Rho]^2 + 301200*Ech^3*\[Rho]^2 - 
      523680*Ech^4*\[Rho]^2 + 417216*Ech^5*\[Rho]^2 + 211584*Ech^6*\[Rho]^2 - 
      1054464*Ech^7*\[Rho]^2 + 1463808*Ech^8*\[Rho]^2 - 
      1047552*Ech^9*\[Rho]^2 + 319488*Ech^10*\[Rho]^2 + 2040*\[Rho]^3 - 
      29640*Ech*\[Rho]^3 + 185400*Ech^2*\[Rho]^3 - 642960*Ech^3*\[Rho]^3 + 
      1393440*Ech^4*\[Rho]^3 - 1957056*Ech^5*\[Rho]^3 + 
      1617792*Ech^6*\[Rho]^3 - 463104*Ech^7*\[Rho]^3 - 
      308736*Ech^8*\[Rho]^3 + 211968*Ech^9*\[Rho]^3 - 2285*\[Rho]^4 + 
      31990*Ech*\[Rho]^4 - 191940*Ech^2*\[Rho]^4 + 656120*Ech^3*\[Rho]^4 - 
      1440400*Ech^4*\[Rho]^4 + 2034912*Ech^5*\[Rho]^4 - 
      1773632*Ech^6*\[Rho]^4 + 863104*Ech^7*\[Rho]^4 - 
      178176*Ech^8*\[Rho]^4 + 651*\[Rho]^5 - 9114*Ech*\[Rho]^5 + 
      54684*Ech^2*\[Rho]^5 - 182280*Ech^3*\[Rho]^5 + 364560*Ech^4*\[Rho]^5 - 
      437472*Ech^5*\[Rho]^5 + 291648*Ech^6*\[Rho]^5 - 83328*Ech^7*\[Rho]^5 + 
      60*(-1 + 2*Ech)^7*(-24 - 2*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*(-24 - 2*\[Rho] + 3*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(180*(-1 + 2*Ech)^7*mb^5) + 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(6480 - 103680*Ech + 
      725760*Ech^2 - 2903040*Ech^3 + 7257600*Ech^4 - 11612160*Ech^5 + 
      11612160*Ech^6 - 6635520*Ech^7 + 1658880*Ech^8 + 26899*\[Rho] - 
      484624*Ech*\[Rho] + 3826288*Ech^2*\[Rho] - 17330112*Ech^3*\[Rho] + 
      49371600*Ech^4*\[Rho] - 90823488*Ech^5*\[Rho] + 
      105443328*Ech^6*\[Rho] - 69835776*Ech^7*\[Rho] + 
      17681664*Ech^8*\[Rho] + 3880960*Ech^9*\[Rho] - 471040*Ech^10*\[Rho] - 
      327680*Ech^11*\[Rho] - 2150400*Ech^12*\[Rho] + 1228800*Ech^13*\[Rho] - 
      37925*\[Rho]^2 + 590000*Ech*\[Rho]^2 - 3995600*Ech^2*\[Rho]^2 + 
      15355200*Ech^3*\[Rho]^2 - 36582960*Ech^4*\[Rho]^2 + 
      55663104*Ech^5*\[Rho]^2 - 55294464*Ech^6*\[Rho]^2 + 
      41330688*Ech^7*\[Rho]^2 - 35107584*Ech^8*\[Rho]^2 + 
      33206272*Ech^9*\[Rho]^2 - 20107264*Ech^10*\[Rho]^2 + 
      4734976*Ech^11*\[Rho]^2 + 307200*Ech^12*\[Rho]^2 + 10800*\[Rho]^3 - 
      185400*Ech*\[Rho]^3 + 1398600*Ech^2*\[Rho]^3 - 6064800*Ech^3*\[Rho]^3 + 
      16733280*Ech^4*\[Rho]^3 - 31527552*Ech^5*\[Rho]^3 + 
      44021376*Ech^6*\[Rho]^3 - 48754176*Ech^7*\[Rho]^3 + 
      41206272*Ech^8*\[Rho]^3 - 22315008*Ech^9*\[Rho]^3 + 
      5566464*Ech^10*\[Rho]^3 - 16000*\[Rho]^4 + 272200*Ech*\[Rho]^4 - 
      2035000*Ech^2*\[Rho]^4 + 8744800*Ech^3*\[Rho]^4 - 
      23988640*Ech^4*\[Rho]^4 + 45066880*Ech^5*\[Rho]^4 - 
      60091264*Ech^6*\[Rho]^4 + 55273984*Ech^7*\[Rho]^4 - 
      31702528*Ech^8*\[Rho]^4 + 9326592*Ech^9*\[Rho]^4 - 
      798720*Ech^10*\[Rho]^4 + 11645*\[Rho]^5 - 186320*Ech*\[Rho]^5 + 
      1304240*Ech^2*\[Rho]^5 - 5216960*Ech^3*\[Rho]^5 + 
      13299680*Ech^4*\[Rho]^5 - 23034560*Ech^5*\[Rho]^5 + 
      26792960*Ech^6*\[Rho]^5 - 19742720*Ech^7*\[Rho]^5 + 
      8218880*Ech^8*\[Rho]^5 - 1459200*Ech^9*\[Rho]^5 - 1899*\[Rho]^6 + 
      30384*Ech*\[Rho]^6 - 212688*Ech^2*\[Rho]^6 + 850752*Ech^3*\[Rho]^6 - 
      2126880*Ech^4*\[Rho]^6 + 3403008*Ech^5*\[Rho]^6 - 
      3403008*Ech^6*\[Rho]^6 + 1944576*Ech^7*\[Rho]^6 - 
      486144*Ech^8*\[Rho]^6 + 60*(1 - 2*Ech)^8*\[Rho]*
       (-452 - 140*\[Rho] - 105*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^8*\[Rho]*(-452 - 140*\[Rho] - 105*\[Rho]^2 + 
        135*\[Rho]^3)*Log[\[Rho]]))/(900*(1 - 2*Ech)^8*mb^5*\[Rho]) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(18055 - 303280*Ech + 
      2238160*Ech^2 - 9490240*Ech^3 + 25379920*Ech^4 - 44387584*Ech^5 + 
      52096896*Ech^6 - 45987840*Ech^7 + 43520256*Ech^8 - 49811456*Ech^9 + 
      45621248*Ech^10 - 26427392*Ech^11 + 9973760*Ech^12 - 3080192*Ech^13 + 
      622592*Ech^14 - 56150*\[Rho] + 899600*Ech*\[Rho] - 
      6306800*Ech^2*\[Rho] + 25272000*Ech^3*\[Rho] - 63264000*Ech^4*\[Rho] + 
      100876800*Ech^5*\[Rho] - 97766400*Ech^6*\[Rho] + 
      44390400*Ech^7*\[Rho] + 15168000*Ech^8*\[Rho] - 40448000*Ech^9*\[Rho] + 
      34304000*Ech^10*\[Rho] - 16793600*Ech^11*\[Rho] + 
      3686400*Ech^12*\[Rho] + 19775*\[Rho]^2 - 229400*Ech*\[Rho]^2 + 
      909800*Ech^2*\[Rho]^2 - 391200*Ech^3*\[Rho]^2 - 
      8802000*Ech^4*\[Rho]^2 + 34154880*Ech^5*\[Rho]^2 - 
      63540480*Ech^6*\[Rho]^2 + 68789760*Ech^7*\[Rho]^2 - 
      46145280*Ech^8*\[Rho]^2 + 21463040*Ech^9*\[Rho]^2 - 
      8468480*Ech^10*\[Rho]^2 + 2539520*Ech^11*\[Rho]^2 - 
      307200*Ech^12*\[Rho]^2 + 27000*\[Rho]^3 - 444000*Ech*\[Rho]^3 + 
      3204000*Ech^2*\[Rho]^3 - 13264000*Ech^3*\[Rho]^3 + 
      34326400*Ech^4*\[Rho]^3 - 57061120*Ech^5*\[Rho]^3 + 
      60912640*Ech^6*\[Rho]^3 - 40576000*Ech^7*\[Rho]^3 + 
      14417920*Ech^8*\[Rho]^3 + 634880*Ech^9*\[Rho]^3 - 
      3153920*Ech^10*\[Rho]^3 + 1064960*Ech^11*\[Rho]^3 - 13375*\[Rho]^4 + 
      219400*Ech*\[Rho]^4 - 1579000*Ech^2*\[Rho]^4 + 6517600*Ech^3*\[Rho]^4 - 
      16844800*Ech^4*\[Rho]^4 + 29019520*Ech^5*\[Rho]^4 - 
      34806400*Ech^6*\[Rho]^4 + 28433920*Ech^7*\[Rho]^4 - 
      14014720*Ech^8*\[Rho]^4 + 3133440*Ech^9*\[Rho]^4 + 5470*\[Rho]^5 - 
      87520*Ech*\[Rho]^5 + 612640*Ech^2*\[Rho]^5 - 2450560*Ech^3*\[Rho]^5 + 
      6194080*Ech^4*\[Rho]^5 - 10733056*Ech^5*\[Rho]^5 + 
      12546304*Ech^6*\[Rho]^5 - 9318400*Ech^7*\[Rho]^5 + 
      3933184*Ech^8*\[Rho]^5 - 712704*Ech^9*\[Rho]^5 - 775*\[Rho]^6 + 
      12400*Ech*\[Rho]^6 - 86800*Ech^2*\[Rho]^6 + 347200*Ech^3*\[Rho]^6 - 
      868000*Ech^4*\[Rho]^6 + 1388800*Ech^5*\[Rho]^6 - 
      1388800*Ech^6*\[Rho]^6 + 793600*Ech^7*\[Rho]^6 - 
      198400*Ech^8*\[Rho]^6 + 300*(1 - 2*Ech)^8*(-24 + 2*\[Rho] + 
        145*\[Rho]^2 - 20*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^8*(-24 + 2*\[Rho] + 145*\[Rho]^2 - 20*\[Rho]^3 + 
        9*\[Rho]^4)*Log[\[Rho]]))/(450*(1 - 2*Ech)^8*mb^5) + 
   (\[CapitalLambda]bh^2*(-1620 + 29160*Ech - 233280*Ech^2 + 1088640*Ech^3 - 
      3265920*Ech^4 + 6531840*Ech^5 - 8709120*Ech^6 + 7464960*Ech^7 - 
      3732480*Ech^8 + 829440*Ech^9 - 28176*\[Rho] + 536328*Ech*\[Rho] - 
      4553064*Ech^2*\[Rho] + 22647312*Ech^3*\[Rho] - 72840816*Ech^4*\[Rho] + 
      157457712*Ech^5*\[Rho] - 229795744*Ech^6*\[Rho] + 
      220945152*Ech^7*\[Rho] - 132988416*Ech^8*\[Rho] + 
      50277888*Ech^9*\[Rho] - 21900288*Ech^10*\[Rho] + 
      17166336*Ech^11*\[Rho] - 9596928*Ech^12*\[Rho] + 
      4583424*Ech^13*\[Rho] - 2629632*Ech^14*\[Rho] + 720896*Ech^15*\[Rho] + 
      33964*\[Rho]^2 - 571992*Ech*\[Rho]^2 + 4221696*Ech^2*\[Rho]^2 - 
      17811968*Ech^3*\[Rho]^2 + 46823424*Ech^4*\[Rho]^2 - 
      77747184*Ech^5*\[Rho]^2 + 76820064*Ech^6*\[Rho]^2 - 
      33273600*Ech^7*\[Rho]^2 - 14283264*Ech^8*\[Rho]^2 + 
      32108032*Ech^9*\[Rho]^2 - 30993408*Ech^10*\[Rho]^2 + 
      24023040*Ech^11*\[Rho]^2 - 10870784*Ech^12*\[Rho]^2 + 
      921600*Ech^13*\[Rho]^2 + 614400*Ech^14*\[Rho]^2 - 1575*\[Rho]^3 + 
      4950*Ech*\[Rho]^3 + 171000*Ech^2*\[Rho]^3 - 1921200*Ech^3*\[Rho]^3 + 
      9694800*Ech^4*\[Rho]^3 - 28908672*Ech^5*\[Rho]^3 + 
      55429056*Ech^6*\[Rho]^3 - 71778816*Ech^7*\[Rho]^3 + 
      67605504*Ech^8*\[Rho]^3 - 52342272*Ech^9*\[Rho]^3 + 
      34421760*Ech^10*\[Rho]^3 - 15544320*Ech^11*\[Rho]^3 + 
      3219456*Ech^12*\[Rho]^3 - 4300*\[Rho]^4 + 87000*Ech*\[Rho]^4 - 
      782400*Ech^2*\[Rho]^4 + 4112000*Ech^3*\[Rho]^4 - 
      13948800*Ech^4*\[Rho]^4 + 31869984*Ech^5*\[Rho]^4 - 
      50633024*Ech^6*\[Rho]^4 + 58937088*Ech^7*\[Rho]^4 - 
      53574144*Ech^8*\[Rho]^4 + 37284352*Ech^9*\[Rho]^4 - 
      16610304*Ech^10*\[Rho]^4 + 3342336*Ech^11*\[Rho]^4 + 3620*\[Rho]^5 - 
      70560*Ech*\[Rho]^5 + 613080*Ech^2*\[Rho]^5 - 3120240*Ech^3*\[Rho]^5 + 
      10267920*Ech^4*\[Rho]^5 - 22876560*Ech^5*\[Rho]^5 + 
      36103776*Ech^6*\[Rho]^5 - 41753088*Ech^7*\[Rho]^5 + 
      34312704*Ech^8*\[Rho]^5 - 17873152*Ech^9*\[Rho]^5 + 
      4824576*Ech^10*\[Rho]^5 - 399360*Ech^11*\[Rho]^5 - 2124*\[Rho]^6 + 
      38232*Ech*\[Rho]^6 - 305856*Ech^2*\[Rho]^6 + 1427328*Ech^3*\[Rho]^6 - 
      4281984*Ech^4*\[Rho]^6 + 8661456*Ech^5*\[Rho]^6 - 
      12342816*Ech^6*\[Rho]^6 + 12169728*Ech^7*\[Rho]^6 - 
      7755264*Ech^8*\[Rho]^6 + 2817792*Ech^9*\[Rho]^6 - 
      437760*Ech^10*\[Rho]^6 + 211*\[Rho]^7 - 3798*Ech*\[Rho]^7 + 
      30384*Ech^2*\[Rho]^7 - 141792*Ech^3*\[Rho]^7 + 425376*Ech^4*\[Rho]^7 - 
      850752*Ech^5*\[Rho]^7 + 1134336*Ech^6*\[Rho]^7 - 
      972288*Ech^7*\[Rho]^7 + 486144*Ech^8*\[Rho]^7 - 108032*Ech^9*\[Rho]^7 + 
      60*(-1 + 2*Ech)^9*\[Rho]*(-243 - 328*\[Rho] + 195*\[Rho]^2 - 
        80*\[Rho]^3 + 45*\[Rho]^4)*Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^9*\[Rho]*
       (-243 - 328*\[Rho] + 195*\[Rho]^2 - 80*\[Rho]^3 + 45*\[Rho]^4)*
       Log[\[Rho]]))/(225*(-1 + 2*Ech)^9*mb^5*\[Rho])) + 
 r7*(((1 + \[CapitalLambda]bh)^2*(-145 + 2030*Ech - 12180*Ech^2 + 
      49000*Ech^3 - 206240*Ech^4 + 908448*Ech^5 - 3057472*Ech^6 + 
      6883712*Ech^7 - 9999360*Ech^8 + 8924160*Ech^9 - 4171776*Ech^10 + 
      221184*Ech^11 + 700416*Ech^12 - 245760*Ech^13 - 22245*\[Rho] + 
      340230*Ech*\[Rho] - 2242980*Ech^2*\[Rho] + 8207400*Ech^3*\[Rho] - 
      17572800*Ech^4*\[Rho] + 19769760*Ech^5*\[Rho] - 2063040*Ech^6*\[Rho] - 
      26828160*Ech^7*\[Rho] + 39052800*Ech^8*\[Rho] - 26265600*Ech^9*\[Rho] + 
      8847360*Ech^10*\[Rho] - 1290240*Ech^11*\[Rho] + 61440*Ech^12*\[Rho] + 
      25200*\[Rho]^2 - 351000*Ech*\[Rho]^2 + 2093400*Ech^2*\[Rho]^2 - 
      6896400*Ech^3*\[Rho]^2 + 13375200*Ech^4*\[Rho]^2 - 
      14606400*Ech^5*\[Rho]^2 + 6480000*Ech^6*\[Rho]^2 + 
      2899200*Ech^7*\[Rho]^2 - 4339200*Ech^8*\[Rho]^2 + 
      1305600*Ech^9*\[Rho]^2 - 400*\[Rho]^3 + 14600*Ech*\[Rho]^3 - 
      150600*Ech^2*\[Rho]^3 + 655600*Ech^3*\[Rho]^3 - 
      1258400*Ech^4*\[Rho]^3 + 271680*Ech^5*\[Rho]^3 + 
      3488640*Ech^6*\[Rho]^3 - 7345920*Ech^7*\[Rho]^3 + 
      7272960*Ech^8*\[Rho]^3 - 3783680*Ech^9*\[Rho]^3 + 
      839680*Ech^10*\[Rho]^3 - 4575*\[Rho]^4 + 64050*Ech*\[Rho]^4 - 
      384300*Ech^2*\[Rho]^4 + 1414200*Ech^3*\[Rho]^4 - 
      3531600*Ech^4*\[Rho]^4 + 6067200*Ech^5*\[Rho]^4 - 
      7075200*Ech^6*\[Rho]^4 + 5326080*Ech^7*\[Rho]^4 - 
      2277120*Ech^8*\[Rho]^4 + 414720*Ech^9*\[Rho]^4 + 1845*\[Rho]^5 - 
      25830*Ech*\[Rho]^5 + 154980*Ech^2*\[Rho]^5 - 515400*Ech^3*\[Rho]^5 + 
      938640*Ech^4*\[Rho]^5 - 903168*Ech^5*\[Rho]^5 + 306432*Ech^6*\[Rho]^5 + 
      165888*Ech^7*\[Rho]^5 - 126720*Ech^8*\[Rho]^5 + 320*\[Rho]^6 - 
      4480*Ech*\[Rho]^6 + 26880*Ech^2*\[Rho]^6 - 89600*Ech^3*\[Rho]^6 + 
      179200*Ech^4*\[Rho]^6 - 215040*Ech^5*\[Rho]^6 + 143360*Ech^6*\[Rho]^6 - 
      40960*Ech^7*\[Rho]^6 - 900*(-1 + 2*Ech)^7*\[Rho]*
       (16 + \[Rho] + 5*\[Rho]^2)*Log[1 - 2*Ech] + 900*(-1 + 2*Ech)^7*\[Rho]*
       (16 + \[Rho] + 5*\[Rho]^2)*Log[\[Rho]]))/(900*(-1 + 2*Ech)^7*mb^5) + 
   ((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (720 - 10080*Ech + 60480*Ech^2 - 201600*Ech^3 + 403200*Ech^4 - 
      483840*Ech^5 + 322560*Ech^6 - 92160*Ech^7 - 175*\[Rho] + 
      19250*Ech*\[Rho] - 233100*Ech^2*\[Rho] + 1249320*Ech^3*\[Rho] - 
      3676800*Ech^4*\[Rho] + 6186240*Ech^5*\[Rho] - 5260800*Ech^6*\[Rho] + 
      230400*Ech^7*\[Rho] + 3874560*Ech^8*\[Rho] - 3289600*Ech^9*\[Rho] + 
      773120*Ech^10*\[Rho] + 153600*Ech^11*\[Rho] - 3000*\[Rho]^2 + 
      42000*Ech*\[Rho]^2 - 252000*Ech^2*\[Rho]^2 + 803520*Ech^3*\[Rho]^2 - 
      1390080*Ech^4*\[Rho]^2 + 1122816*Ech^5*\[Rho]^2 - 
      41472*Ech^6*\[Rho]^2 - 433152*Ech^7*\[Rho]^2 + 30720*Ech^8*\[Rho]^2 + 
      135168*Ech^9*\[Rho]^2 - 1800*\[Rho]^3 + 30600*Ech*\[Rho]^3 - 
      221400*Ech^2*\[Rho]^3 + 1002480*Ech^3*\[Rho]^3 - 
      2970240*Ech^4*\[Rho]^3 + 5700480*Ech^5*\[Rho]^3 - 
      6911616*Ech^6*\[Rho]^3 + 4825344*Ech^7*\[Rho]^3 - 
      1449984*Ech^8*\[Rho]^3 - 1400*\[Rho]^4 + 19600*Ech*\[Rho]^4 - 
      117600*Ech^2*\[Rho]^4 + 562880*Ech^3*\[Rho]^4 - 
      2094400*Ech^4*\[Rho]^4 + 4617600*Ech^5*\[Rho]^4 - 
      5815040*Ech^6*\[Rho]^4 + 3996160*Ech^7*\[Rho]^4 - 
      1167360*Ech^8*\[Rho]^4 + 5655*\[Rho]^5 - 79170*Ech*\[Rho]^5 + 
      475020*Ech^2*\[Rho]^5 - 1583400*Ech^3*\[Rho]^5 + 
      3166800*Ech^4*\[Rho]^5 - 3800160*Ech^5*\[Rho]^5 + 
      2533440*Ech^6*\[Rho]^5 - 723840*Ech^7*\[Rho]^5 - 
      300*(-1 + 2*Ech)^7*\[Rho]*(28 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 
      300*(-1 + 2*Ech)^7*\[Rho]*(28 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (1800*(-1 + 2*Ech)^7*mb^5*\[Rho]) - 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(13467 - 194298*Ech + 
      1206108*Ech^2 - 4169640*Ech^3 + 8609280*Ech^4 - 10289856*Ech^5 + 
      5410944*Ech^6 + 2171136*Ech^7 - 5095680*Ech^8 + 3048960*Ech^9 - 
      746496*Ech^10 + 6144*Ech^11 + 24576*Ech^12 - 15025*\[Rho] + 
      194030*Ech*\[Rho] - 1049940*Ech^2*\[Rho] + 3021720*Ech^3*\[Rho] - 
      4692000*Ech^4*\[Rho] + 2865600*Ech^5*\[Rho] + 2321280*Ech^6*\[Rho] - 
      5464320*Ech^7*\[Rho] + 3797760*Ech^8*\[Rho] - 985600*Ech^9*\[Rho] - 
      25600*Ech^10*\[Rho] + 30720*Ech^11*\[Rho] + 2640*\[Rho]^2 - 
      45240*Ech*\[Rho]^2 + 329400*Ech^2*\[Rho]^2 - 1271280*Ech^3*\[Rho]^2 + 
      2696160*Ech^4*\[Rho]^2 - 2674752*Ech^5*\[Rho]^2 - 
      569472*Ech^6*\[Rho]^2 + 4627200*Ech^7*\[Rho]^2 - 
      5125632*Ech^8*\[Rho]^2 + 2460672*Ech^9*\[Rho]^2 - 
      430080*Ech^10*\[Rho]^2 + 240*\[Rho]^3 - 4440*Ech*\[Rho]^3 + 
      34200*Ech^2*\[Rho]^3 - 246000*Ech^3*\[Rho]^3 + 1127520*Ech^4*\[Rho]^3 - 
      3008448*Ech^5*\[Rho]^3 + 4778112*Ech^6*\[Rho]^3 - 
      4386048*Ech^7*\[Rho]^3 + 2056704*Ech^8*\[Rho]^3 - 
      359424*Ech^9*\[Rho]^3 + 85*\[Rho]^4 - 1190*Ech*\[Rho]^4 + 
      7140*Ech^2*\[Rho]^4 - 63640*Ech^3*\[Rho]^4 + 401360*Ech^4*\[Rho]^4 - 
      1095456*Ech^5*\[Rho]^4 + 1537984*Ech^6*\[Rho]^4 - 
      1130624*Ech^7*\[Rho]^4 + 345600*Ech^8*\[Rho]^4 - 1407*\[Rho]^5 + 
      19698*Ech*\[Rho]^5 - 118188*Ech^2*\[Rho]^5 + 393960*Ech^3*\[Rho]^5 - 
      787920*Ech^4*\[Rho]^5 + 945504*Ech^5*\[Rho]^5 - 630336*Ech^6*\[Rho]^5 + 
      180096*Ech^7*\[Rho]^5 + 60*(-1 + 2*Ech)^7*(48 + 136*\[Rho] + 
        69*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*
       (48 + 136*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))/
    (720*(-1 + 2*Ech)^7*mb^5) - 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(1440 - 23040*Ech + 161280*Ech^2 - 
      645120*Ech^3 + 1612800*Ech^4 - 2580480*Ech^5 + 2580480*Ech^6 - 
      1474560*Ech^7 + 368640*Ech^8 - 131393*\[Rho] + 2225168*Ech*\[Rho] - 
      16559216*Ech^2*\[Rho] + 70824384*Ech^3*\[Rho] - 
      190767600*Ech^4*\[Rho] + 332092416*Ech^5*\[Rho] - 
      365277696*Ech^6*\[Rho] + 229343232*Ech^7*\[Rho] - 
      51963648*Ech^8*\[Rho] - 23121920*Ech^9*\[Rho] + 
      17223680*Ech^10*\[Rho] - 5488640*Ech^11*\[Rho] + 
      1536000*Ech^12*\[Rho] + 116975*\[Rho]^2 - 1732400*Ech*\[Rho]^2 + 
      11013200*Ech^2*\[Rho]^2 - 38856000*Ech^3*\[Rho]^2 + 
      81339120*Ech^4*\[Rho]^2 - 96972288*Ech^5*\[Rho]^2 + 
      46906368*Ech^6*\[Rho]^2 + 29927424*Ech^7*\[Rho]^2 - 
      58405632*Ech^8*\[Rho]^2 + 37523456*Ech^9*\[Rho]^2 - 
      14323712*Ech^10*\[Rho]^2 + 3719168*Ech^11*\[Rho]^2 - 
      307200*Ech^12*\[Rho]^2 + 3600*\[Rho]^3 - 27000*Ech*\[Rho]^3 - 
      55800*Ech^2*\[Rho]^3 + 1365600*Ech^3*\[Rho]^3 - 
      6226560*Ech^4*\[Rho]^3 + 12657024*Ech^5*\[Rho]^3 - 
      8861952*Ech^6*\[Rho]^3 - 11662848*Ech^7*\[Rho]^3 + 
      30099456*Ech^8*\[Rho]^3 - 24797184*Ech^9*\[Rho]^3 + 
      7391232*Ech^10*\[Rho]^3 + 9200*\[Rho]^4 - 131000*Ech*\[Rho]^4 + 
      787400*Ech^2*\[Rho]^4 - 2544800*Ech^3*\[Rho]^4 + 
      4244480*Ech^4*\[Rho]^4 - 2453120*Ech^5*\[Rho]^4 - 
      3258112*Ech^6*\[Rho]^4 + 7854592*Ech^7*\[Rho]^4 - 
      5791744*Ech^8*\[Rho]^4 + 24576*Ech^9*\[Rho]^4 + 
      1075200*Ech^10*\[Rho]^4 - 3215*\[Rho]^5 + 51440*Ech*\[Rho]^5 - 
      360080*Ech^2*\[Rho]^5 + 1440320*Ech^3*\[Rho]^5 - 
      4141760*Ech^4*\[Rho]^5 + 9946880*Ech^5*\[Rho]^5 - 
      16363520*Ech^6*\[Rho]^5 + 16409600*Ech^7*\[Rho]^5 - 
      9355520*Ech^8*\[Rho]^5 + 2334720*Ech^9*\[Rho]^5 + 3393*\[Rho]^6 - 
      54288*Ech*\[Rho]^6 + 380016*Ech^2*\[Rho]^6 - 1520064*Ech^3*\[Rho]^6 + 
      3800160*Ech^4*\[Rho]^6 - 6080256*Ech^5*\[Rho]^6 + 
      6080256*Ech^6*\[Rho]^6 - 3474432*Ech^7*\[Rho]^6 + 
      868608*Ech^8*\[Rho]^6 + 60*(1 - 2*Ech)^8*\[Rho]*(1024 + 1160*\[Rho] + 
        255*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^8*\[Rho]*(1024 + 1160*\[Rho] + 255*\[Rho]^2 + 
        135*\[Rho]^3)*Log[\[Rho]]))/(3600*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(-81445 + 1331920*Ech - 
      9553840*Ech^2 + 39290560*Ech^3 - 101513200*Ech^4 + 169676032*Ech^5 - 
      183134592*Ech^6 + 129521664*Ech^7 - 77181696*Ech^8 + 65761280*Ech^9 - 
      55230464*Ech^10 + 24756224*Ech^11 - 954368*Ech^12 - 4784128*Ech^13 + 
      2129920*Ech^14 - 94400*\[Rho] + 1889600*Ech*\[Rho] - 
      16260800*Ech^2*\[Rho] + 79200000*Ech^3*\[Rho] - 
      240122400*Ech^4*\[Rho] + 464985600*Ech^5*\[Rho] - 
      555763200*Ech^6*\[Rho] + 343296000*Ech^7*\[Rho] + 
      10368000*Ech^8*\[Rho] - 182067200*Ech^9*\[Rho] + 
      131686400*Ech^10*\[Rho] - 45056000*Ech^11*\[Rho] + 
      7987200*Ech^12*\[Rho] + 139925*\[Rho]^2 - 2119400*Ech*\[Rho]^2 + 
      13880600*Ech^2*\[Rho]^2 - 51064800*Ech^3*\[Rho]^2 + 
      113758800*Ech^4*\[Rho]^2 - 150416640*Ech^5*\[Rho]^2 + 
      94679040*Ech^6*\[Rho]^2 + 25159680*Ech^7*\[Rho]^2 - 
      97117440*Ech^8*\[Rho]^2 + 80107520*Ech^9*\[Rho]^2 - 
      33658880*Ech^10*\[Rho]^2 + 6348800*Ech^11*\[Rho]^2 + 
      307200*Ech^12*\[Rho]^2 + 33600*\[Rho]^3 - 475200*Ech*\[Rho]^3 + 
      2827200*Ech^2*\[Rho]^3 - 8979200*Ech^3*\[Rho]^3 + 
      16668800*Ech^4*\[Rho]^3 - 20900480*Ech^5*\[Rho]^3 + 
      27560960*Ech^6*\[Rho]^3 - 46860800*Ech^7*\[Rho]^3 + 
      62351360*Ech^8*\[Rho]^3 - 47298560*Ech^9*\[Rho]^3 + 
      16302080*Ech^10*\[Rho]^3 - 1433600*Ech^11*\[Rho]^3 + 1925*\[Rho]^4 - 
      25400*Ech*\[Rho]^4 + 134600*Ech^2*\[Rho]^4 - 336800*Ech^3*\[Rho]^4 - 
      524800*Ech^4*\[Rho]^4 + 5067520*Ech^5*\[Rho]^4 - 
      12749440*Ech^6*\[Rho]^4 + 17589760*Ech^7*\[Rho]^4 - 
      13446400*Ech^8*\[Rho]^4 + 4085760*Ech^9*\[Rho]^4 - 1280*\[Rho]^5 + 
      20480*Ech*\[Rho]^5 - 143360*Ech^2*\[Rho]^5 + 573440*Ech^3*\[Rho]^5 - 
      1637600*Ech^4*\[Rho]^5 + 4462208*Ech^5*\[Rho]^5 - 
      8177408*Ech^6*\[Rho]^5 + 8830976*Ech^7*\[Rho]^5 - 
      5318144*Ech^8*\[Rho]^5 + 1382400*Ech^9*\[Rho]^5 + 1675*\[Rho]^6 - 
      26800*Ech*\[Rho]^6 + 187600*Ech^2*\[Rho]^6 - 750400*Ech^3*\[Rho]^6 + 
      1876000*Ech^4*\[Rho]^6 - 3001600*Ech^5*\[Rho]^6 + 
      3001600*Ech^6*\[Rho]^6 - 1715200*Ech^7*\[Rho]^6 + 
      428800*Ech^8*\[Rho]^6 + 300*(1 - 2*Ech)^8*(48 + 632*\[Rho] + 
        199*\[Rho]^2 + 104*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^8*(48 + 632*\[Rho] + 199*\[Rho]^2 + 104*\[Rho]^3 + 
        9*\[Rho]^4)*Log[\[Rho]]))/(1800*(1 - 2*Ech)^8*mb^5) + 
   (\[CapitalLambda]bh^2*(360 - 6480*Ech + 51840*Ech^2 - 241920*Ech^3 + 
      725760*Ech^4 - 1451520*Ech^5 + 1935360*Ech^6 - 1658880*Ech^7 + 
      829440*Ech^8 - 184320*Ech^9 - 98267*\[Rho] + 1831926*Ech*\[Rho] - 
      15223488*Ech^2*\[Rho] + 74072704*Ech^3*\[Rho] - 
      232822272*Ech^4*\[Rho] + 491125632*Ech^5*\[Rho] - 
      697677536*Ech^6*\[Rho] + 649134528*Ech^7*\[Rho] - 
      370608384*Ech^8*\[Rho] + 121364992*Ech^9*\[Rho] - 
      39207936*Ech^10*\[Rho] + 30640128*Ech^11*\[Rho] - 
      15171584*Ech^12*\[Rho] + 2260992*Ech^13*\[Rho] + 
      1449984*Ech^14*\[Rho] - 1064960*Ech^15*\[Rho] - 1452*\[Rho]^2 + 
      289656*Ech*\[Rho]^2 - 4688928*Ech^2*\[Rho]^2 + 
      34530624*Ech^3*\[Rho]^2 - 147863232*Ech^4*\[Rho]^2 + 
      401803392*Ech^5*\[Rho]^2 - 710744832*Ech^6*\[Rho]^2 + 
      800448000*Ech^7*\[Rho]^2 - 517122048*Ech^8*\[Rho]^2 + 
      112717824*Ech^9*\[Rho]^2 + 77942784*Ech^10*\[Rho]^2 - 
      64757760*Ech^11*\[Rho]^2 + 22413312*Ech^12*\[Rho]^2 - 
      4915200*Ech^13*\[Rho]^2 + 83175*\[Rho]^3 - 1412550*Ech*\[Rho]^3 + 
      10539000*Ech^2*\[Rho]^3 - 45121200*Ech^3*\[Rho]^3 + 
      121150800*Ech^4*\[Rho]^3 - 207778464*Ech^5*\[Rho]^3 + 
      216528192*Ech^6*\[Rho]^3 - 106054272*Ech^7*\[Rho]^3 - 
      29832192*Ech^8*\[Rho]^3 + 80019456*Ech^9*\[Rho]^3 - 
      56355840*Ech^10*\[Rho]^3 + 23500800*Ech^11*\[Rho]^3 - 
      5111808*Ech^12*\[Rho]^3 + 11400*\[Rho]^4 - 186000*Ech*\[Rho]^4 + 
      1315200*Ech^2*\[Rho]^4 - 5216000*Ech^3*\[Rho]^4 + 
      12422400*Ech^4*\[Rho]^4 - 17736192*Ech^5*\[Rho]^4 + 
      14701952*Ech^6*\[Rho]^4 - 9195264*Ech^7*\[Rho]^4 + 
      14072832*Ech^8*\[Rho]^4 - 23853056*Ech^9*\[Rho]^4 + 
      19617792*Ech^10*\[Rho]^4 - 5664768*Ech^11*\[Rho]^4 + 5115*\[Rho]^5 - 
      86670*Ech*\[Rho]^5 + 644760*Ech^2*\[Rho]^5 - 2749680*Ech^3*\[Rho]^5 + 
      7341840*Ech^4*\[Rho]^5 - 12366240*Ech^5*\[Rho]^5 + 
      13198752*Ech^6*\[Rho]^5 - 9013056*Ech^7*\[Rho]^5 + 
      3080448*Ech^8*\[Rho]^5 + 62976*Ech^9*\[Rho]^5 + 
      625152*Ech^10*\[Rho]^5 - 537600*Ech^11*\[Rho]^5 - 708*\[Rho]^6 + 
      12744*Ech*\[Rho]^6 - 101952*Ech^2*\[Rho]^6 + 475776*Ech^3*\[Rho]^6 - 
      1427328*Ech^4*\[Rho]^6 + 3078144*Ech^5*\[Rho]^6 - 
      5675904*Ech^6*\[Rho]^6 + 7656192*Ech^7*\[Rho]^6 - 
      6483456*Ech^8*\[Rho]^6 + 3191808*Ech^9*\[Rho]^6 - 
      700416*Ech^10*\[Rho]^6 + 377*\[Rho]^7 - 6786*Ech*\[Rho]^7 + 
      54288*Ech^2*\[Rho]^7 - 253344*Ech^3*\[Rho]^7 + 760032*Ech^4*\[Rho]^7 - 
      1520064*Ech^5*\[Rho]^7 + 2026752*Ech^6*\[Rho]^7 - 
      1737216*Ech^7*\[Rho]^7 + 868608*Ech^8*\[Rho]^7 - 
      193024*Ech^9*\[Rho]^7 - 60*(-1 + 2*Ech)^9*\[Rho]*
       (526 + 2196*\[Rho] + 705*\[Rho]^2 + 160*\[Rho]^3 + 45*\[Rho]^4)*
       Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^9*\[Rho]*(526 + 2196*\[Rho] + 
        705*\[Rho]^2 + 160*\[Rho]^3 + 45*\[Rho]^4)*Log[\[Rho]]))/
    (900*(-1 + 2*Ech)^9*mb^5*\[Rho])) + 
 r5*(((1 + \[CapitalLambda]bh)^2*(1625 - 22750*Ech + 136500*Ech^2 - 
      463400*Ech^3 + 1036960*Ech^4 - 1930272*Ech^5 + 3887168*Ech^6 - 
      7643008*Ech^7 + 11182080*Ech^8 - 10429440*Ech^9 + 5289984*Ech^10 - 
      638976*Ech^11 - 651264*Ech^12 + 245760*Ech^13 + 9525*\[Rho] - 
      147750*Ech*\[Rho] + 987300*Ech^2*\[Rho] - 3671400*Ech^3*\[Rho] + 
      8097600*Ech^4*\[Rho] - 10012320*Ech^5*\[Rho] + 4159680*Ech^6*\[Rho] + 
      6414720*Ech^7*\[Rho] - 11865600*Ech^8*\[Rho] + 9369600*Ech^9*\[Rho] - 
      4546560*Ech^10*\[Rho] + 1290240*Ech^11*\[Rho] - 61440*Ech^12*\[Rho] + 
      7200*\[Rho]^2 - 131400*Ech*\[Rho]^2 + 1002600*Ech^2*\[Rho]^2 - 
      4249200*Ech^3*\[Rho]^2 + 11047200*Ech^4*\[Rho]^2 - 
      18091200*Ech^5*\[Rho]^2 + 17980800*Ech^6*\[Rho]^2 - 
      9043200*Ech^7*\[Rho]^2 + 38400*Ech^8*\[Rho]^2 + 
      2073600*Ech^9*\[Rho]^2 - 614400*Ech^10*\[Rho]^2 - 25600*\[Rho]^3 + 
      349400*Ech*\[Rho]^3 - 2033400*Ech^2*\[Rho]^3 + 6624400*Ech^3*\[Rho]^3 - 
      13263200*Ech^4*\[Rho]^3 + 16678080*Ech^5*\[Rho]^3 - 
      12504960*Ech^6*\[Rho]^3 + 4212480*Ech^7*\[Rho]^3 + 
      898560*Ech^8*\[Rho]^3 - 1172480*Ech^9*\[Rho]^3 + 
      225280*Ech^10*\[Rho]^3 + 11175*\[Rho]^4 - 156450*Ech*\[Rho]^4 + 
      938700*Ech^2*\[Rho]^4 - 3223800*Ech^3*\[Rho]^4 + 
      6978000*Ech^4*\[Rho]^4 - 9628800*Ech^5*\[Rho]^4 + 
      8016000*Ech^6*\[Rho]^4 - 3352320*Ech^7*\[Rho]^4 + 
      142080*Ech^8*\[Rho]^4 + 261120*Ech^9*\[Rho]^4 - 4725*\[Rho]^5 + 
      66150*Ech*\[Rho]^5 - 396900*Ech^2*\[Rho]^5 + 1355400*Ech^3*\[Rho]^5 - 
      2860560*Ech^4*\[Rho]^5 + 3693312*Ech^5*\[Rho]^5 - 
      2811648*Ech^6*\[Rho]^5 + 1102848*Ech^7*\[Rho]^5 - 
      149760*Ech^8*\[Rho]^5 + 800*\[Rho]^6 - 11200*Ech*\[Rho]^6 + 
      67200*Ech^2*\[Rho]^6 - 224000*Ech^3*\[Rho]^6 + 448000*Ech^4*\[Rho]^6 - 
      537600*Ech^5*\[Rho]^6 + 358400*Ech^6*\[Rho]^6 - 102400*Ech^7*\[Rho]^6 + 
      900*(-1 + 2*Ech)^7*\[Rho]*(8 + 17*\[Rho] + 5*\[Rho]^2)*Log[1 - 2*Ech] - 
      900*(-1 + 2*Ech)^7*\[Rho]*(8 + 17*\[Rho] + 5*\[Rho]^2)*Log[\[Rho]]))/
    (900*(-1 + 2*Ech)^7*mb^5) - 
   ((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (2880 - 40320*Ech + 241920*Ech^2 - 806400*Ech^3 + 1612800*Ech^4 - 
      1935360*Ech^5 + 1290240*Ech^6 - 368640*Ech^7 + 2425*\[Rho] - 
      50750*Ech*\[Rho] + 422100*Ech^2*\[Rho] - 1908120*Ech^3*\[Rho] + 
      5308800*Ech^4*\[Rho] - 9757440*Ech^5*\[Rho] + 12595200*Ech^6*\[Rho] - 
      12134400*Ech^7*\[Rho] + 8759040*Ech^8*\[Rho] - 4006400*Ech^9*\[Rho] + 
      609280*Ech^10*\[Rho] + 153600*Ech^11*\[Rho] - 3000*\[Rho]^2 + 
      42000*Ech*\[Rho]^2 - 252000*Ech^2*\[Rho]^2 + 847680*Ech^3*\[Rho]^2 - 
      1864320*Ech^4*\[Rho]^2 + 3158784*Ech^5*\[Rho]^2 - 
      4489728*Ech^6*\[Rho]^2 + 4733952*Ech^7*\[Rho]^2 - 
      2949120*Ech^8*\[Rho]^2 + 786432*Ech^9*\[Rho]^2 - 9000*\[Rho]^3 + 
      131400*Ech*\[Rho]^3 - 826200*Ech^2*\[Rho]^3 + 3012720*Ech^3*\[Rho]^3 - 
      6869760*Ech^4*\[Rho]^3 + 9813120*Ech^5*\[Rho]^3 - 
      8621184*Ech^6*\[Rho]^3 + 4429056*Ech^7*\[Rho]^3 - 
      1007616*Ech^8*\[Rho]^3 + 8600*\[Rho]^4 - 120400*Ech*\[Rho]^4 + 
      722400*Ech^2*\[Rho]^4 - 2492480*Ech^3*\[Rho]^4 + 
      5252800*Ech^4*\[Rho]^4 - 6672000*Ech^5*\[Rho]^4 + 
      5008640*Ech^6*\[Rho]^4 - 1922560*Ech^7*\[Rho]^4 + 
      245760*Ech^8*\[Rho]^4 - 1905*\[Rho]^5 + 26670*Ech*\[Rho]^5 - 
      160020*Ech^2*\[Rho]^5 + 533400*Ech^3*\[Rho]^5 - 
      1066800*Ech^4*\[Rho]^5 + 1280160*Ech^5*\[Rho]^5 - 
      853440*Ech^6*\[Rho]^5 + 243840*Ech^7*\[Rho]^5 - 
      300*(-1 + 2*Ech)^7*\[Rho]*(-28 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 
      300*(-1 + 2*Ech)^7*\[Rho]*(-28 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (1800*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(75 - 1050*Ech + 6300*Ech^2 - 
      20520*Ech^3 + 34560*Ech^4 - 192*Ech^5 - 158592*Ech^6 + 444672*Ech^7 - 
      672000*Ech^8 + 591360*Ech^9 - 254976*Ech^10 + 6144*Ech^11 + 
      24576*Ech^12 + 11615*\[Rho] - 173170*Ech*\[Rho] + 
      1112940*Ech^2*\[Rho] - 4018920*Ech^3*\[Rho] + 8882400*Ech^4*\[Rho] - 
      12194880*Ech^5*\[Rho] + 9924480*Ech^6*\[Rho] - 4020480*Ech^7*\[Rho] + 
      234240*Ech^8*\[Rho] + 243200*Ech^9*\[Rho] - 25600*Ech^10*\[Rho] + 
      30720*Ech^11*\[Rho] - 16560*\[Rho]^2 + 223560*Ech*\[Rho]^2 - 
      1283400*Ech^2*\[Rho]^2 + 4112400*Ech^3*\[Rho]^2 - 
      8082720*Ech^4*\[Rho]^2 + 10041792*Ech^5*\[Rho]^2 - 
      7797888*Ech^6*\[Rho]^2 + 3552000*Ech^7*\[Rho]^2 - 
      726528*Ech^8*\[Rho]^2 - 95232*Ech^9*\[Rho]^2 + 61440*Ech^10*\[Rho]^2 + 
      8880*\[Rho]^3 - 125400*Ech*\[Rho]^3 + 759960*Ech^2*\[Rho]^3 - 
      2657520*Ech^3*\[Rho]^3 + 5885280*Ech^4*\[Rho]^3 - 
      8352192*Ech^5*\[Rho]^3 + 7337088*Ech^6*\[Rho]^3 - 
      3593472*Ech^7*\[Rho]^3 + 631296*Ech^8*\[Rho]^3 + 82944*Ech^9*\[Rho]^3 - 
      4955*\[Rho]^4 + 69370*Ech*\[Rho]^4 - 416220*Ech^2*\[Rho]^4 + 
      1428200*Ech^3*\[Rho]^4 - 3012400*Ech^4*\[Rho]^4 + 
      3861216*Ech^5*\[Rho]^4 - 2913344*Ech^6*\[Rho]^4 + 
      1124224*Ech^7*\[Rho]^4 - 145920*Ech^8*\[Rho]^4 + 945*\[Rho]^5 - 
      13230*Ech*\[Rho]^5 + 79380*Ech^2*\[Rho]^5 - 264600*Ech^3*\[Rho]^5 + 
      529200*Ech^4*\[Rho]^5 - 635040*Ech^5*\[Rho]^5 + 423360*Ech^6*\[Rho]^5 - 
      120960*Ech^7*\[Rho]^5 + 60*(-1 + 2*Ech)^7*\[Rho]*
       (88 + 69*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(-1 + 2*Ech)^7*\[Rho]*(88 + 69*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]))/
    (720*(-1 + 2*Ech)^7*mb^5) - (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
     (-1445 + 23120*Ech - 161840*Ech^2 + 647360*Ech^3 - 1641200*Ech^4 + 
      2970368*Ech^5 - 5392768*Ech^6 + 13367296*Ech^7 - 32199424*Ech^8 + 
      55193600*Ech^9 - 60440576*Ech^10 + 37339136*Ech^11 - 7442432*Ech^12 - 
      4390912*Ech^13 + 2129920*Ech^14 - 118000*\[Rho] + 1969600*Ech*\[Rho] - 
      14440000*Ech^2*\[Rho] + 60806400*Ech^3*\[Rho] - 
      160980000*Ech^4*\[Rho] + 273907200*Ech^5*\[Rho] - 
      288499200*Ech^6*\[Rho] + 156518400*Ech^7*\[Rho] + 
      7603200*Ech^8*\[Rho] - 74752000*Ech^9*\[Rho] + 58777600*Ech^10*\[Rho] - 
      28672000*Ech^11*\[Rho] + 7987200*Ech^12*\[Rho] - 22075*\[Rho]^2 + 
      703000*Ech*\[Rho]^2 - 7719400*Ech^2*\[Rho]^2 + 
      43936800*Ech^3*\[Rho]^2 - 149742000*Ech^4*\[Rho]^2 + 
      324176640*Ech^5*\[Rho]^2 - 452183040*Ech^6*\[Rho]^2 + 
      397547520*Ech^7*\[Rho]^2 - 206664960*Ech^8*\[Rho]^2 + 
      57006080*Ech^9*\[Rho]^2 - 8837120*Ech^10*\[Rho]^2 + 
      1433600*Ech^11*\[Rho]^2 + 307200*Ech^12*\[Rho]^2 + 161600*\[Rho]^3 - 
      2523200*Ech*\[Rho]^3 + 17163200*Ech^2*\[Rho]^3 - 
      66323200*Ech^3*\[Rho]^3 + 160163200*Ech^4*\[Rho]^3 - 
      251566720*Ech^5*\[Rho]^3 + 260618240*Ech^6*\[Rho]^3 - 
      179264000*Ech^7*\[Rho]^3 + 84285440*Ech^8*\[Rho]^3 - 
      27965440*Ech^9*\[Rho]^3 + 4587520*Ech^10*\[Rho]^3 + 
      204800*Ech^11*\[Rho]^3 - 28475*\[Rho]^4 + 461000*Ech*\[Rho]^4 - 
      3270200*Ech^2*\[Rho]^4 + 13282400*Ech^3*\[Rho]^4 - 
      34918400*Ech^4*\[Rho]^4 + 62977280*Ech^5*\[Rho]^4 - 
      77548160*Ech^6*\[Rho]^4 + 62359040*Ech^7*\[Rho]^4 - 
      30444800*Ech^8*\[Rho]^4 + 6666240*Ech^9*\[Rho]^4 + 9520*\[Rho]^5 - 
      152320*Ech*\[Rho]^5 + 1066240*Ech^2*\[Rho]^5 - 4264960*Ech^3*\[Rho]^5 + 
      10996000*Ech^4*\[Rho]^5 - 18848128*Ech^5*\[Rho]^5 + 
      20293888*Ech^6*\[Rho]^5 - 13336576*Ech^7*\[Rho]^5 + 
      4647424*Ech^8*\[Rho]^5 - 583680*Ech^9*\[Rho]^5 - 1125*\[Rho]^6 + 
      18000*Ech*\[Rho]^6 - 126000*Ech^2*\[Rho]^6 + 504000*Ech^3*\[Rho]^6 - 
      1260000*Ech^4*\[Rho]^6 + 2016000*Ech^5*\[Rho]^6 - 
      2016000*Ech^6*\[Rho]^6 + 1152000*Ech^7*\[Rho]^6 - 
      288000*Ech^8*\[Rho]^6 + 300*(1 - 2*Ech)^8*\[Rho]*
       (136 + 583*\[Rho] + 104*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^8*\[Rho]*(136 + 583*\[Rho] + 104*\[Rho]^2 + 9*\[Rho]^3)*
       Log[\[Rho]]))/(1800*(1 - 2*Ech)^8*mb^5) + 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(5760 - 92160*Ech + 645120*Ech^2 - 
      2580480*Ech^3 + 6451200*Ech^4 - 10321920*Ech^5 + 10321920*Ech^6 - 
      5898240*Ech^7 + 1474560*Ech^8 + 45943*\[Rho] - 805168*Ech*\[Rho] + 
      6196816*Ech^2*\[Rho] - 27403584*Ech^3*\[Rho] + 76304400*Ech^4*\[Rho] - 
      137174016*Ech^5*\[Rho] + 154999296*Ech^6*\[Rho] - 
      97554432*Ech^7*\[Rho] + 17826048*Ech^8*\[Rho] + 13496320*Ech^9*\[Rho] - 
      3911680*Ech^10*\[Rho] - 3522560*Ech^11*\[Rho] + 1536000*Ech^12*\[Rho] - 
      94425*\[Rho]^2 + 1510800*Ech*\[Rho]^2 - 10575600*Ech^2*\[Rho]^2 + 
      42302400*Ech^3*\[Rho]^2 - 105787920*Ech^4*\[Rho]^2 + 
      169241088*Ech^5*\[Rho]^2 - 167943168*Ech^6*\[Rho]^2 + 
      90494976*Ech^7*\[Rho]^2 - 12442368*Ech^8*\[Rho]^2 - 
      9056256*Ech^9*\[Rho]^2 + 602112*Ech^10*\[Rho]^2 + 
      2015232*Ech^11*\[Rho]^2 - 307200*Ech^12*\[Rho]^2 + 46800*\[Rho]^3 - 
      718200*Ech*\[Rho]^3 + 4782600*Ech^2*\[Rho]^3 - 
      17988000*Ech^3*\[Rho]^3 + 42140160*Ech^4*\[Rho]^3 - 
      64170624*Ech^5*\[Rho]^3 + 64426752*Ech^6*\[Rho]^3 - 
      43709952*Ech^7*\[Rho]^3 + 23506944*Ech^8*\[Rho]^3 - 
      12066816*Ech^9*\[Rho]^3 + 3360768*Ech^10*\[Rho]^3 - 12400*\[Rho]^4 + 
      214600*Ech*\[Rho]^4 - 1631800*Ech^2*\[Rho]^4 + 7132000*Ech^3*\[Rho]^4 - 
      20529280*Ech^4*\[Rho]^4 + 40616320*Ech^5*\[Rho]^4 - 
      53663488*Ech^6*\[Rho]^4 + 45726208*Ech^7*\[Rho]^4 - 
      24365056*Ech^8*\[Rho]^4 + 6119424*Ech^9*\[Rho]^4 - 
      153600*Ech^10*\[Rho]^4 + 9465*\[Rho]^5 - 151440*Ech*\[Rho]^5 + 
      1060080*Ech^2*\[Rho]^5 - 4240320*Ech^3*\[Rho]^5 + 
      10973760*Ech^4*\[Rho]^5 - 18689280*Ech^5*\[Rho]^5 + 
      19691520*Ech^6*\[Rho]^5 - 12672000*Ech^7*\[Rho]^5 + 
      4273920*Ech^8*\[Rho]^5 - 491520*Ech^9*\[Rho]^5 - 1143*\[Rho]^6 + 
      18288*Ech*\[Rho]^6 - 128016*Ech^2*\[Rho]^6 + 512064*Ech^3*\[Rho]^6 - 
      1280160*Ech^4*\[Rho]^6 + 2048256*Ech^5*\[Rho]^6 - 
      2048256*Ech^6*\[Rho]^6 + 1170432*Ech^7*\[Rho]^6 - 
      292608*Ech^8*\[Rho]^6 + 60*(1 - 2*Ech)^8*\[Rho]*(-584 + 255*\[Rho]^2 + 
        135*\[Rho]^3)*Log[1 - 2*Ech] - 60*(1 - 2*Ech)^8*\[Rho]*
       (-584 + 255*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]))/
    (3600*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
   (\[CapitalLambda]bh^2*(-1440 + 25920*Ech - 207360*Ech^2 + 967680*Ech^3 - 
      2903040*Ech^4 + 5806080*Ech^5 - 7741440*Ech^6 + 6635520*Ech^7 - 
      3317760*Ech^8 + 737280*Ech^9 - 28737*\[Rho] + 546786*Ech*\[Rho] - 
      4639968*Ech^2*\[Rho] + 23070144*Ech^3*\[Rho] - 74169792*Ech^4*\[Rho] + 
      160252032*Ech^5*\[Rho] - 233617696*Ech^6*\[Rho] + 
      223391808*Ech^7*\[Rho] - 129402624*Ech^8*\[Rho] + 
      34586112*Ech^9*\[Rho] + 8745984*Ech^10*\[Rho] - 
      20539392*Ech^11*\[Rho] + 19070976*Ech^12*\[Rho] - 
      7077888*Ech^13*\[Rho] - 1253376*Ech^14*\[Rho] + 1064960*Ech^15*\[Rho] + 
      79448*\[Rho]^2 - 1423344*Ech*\[Rho]^2 + 11326272*Ech^2*\[Rho]^2 - 
      52533376*Ech^3*\[Rho]^2 + 156471168*Ech^4*\[Rho]^2 - 
      310180608*Ech^5*\[Rho]^2 + 408557568*Ech^6*\[Rho]^2 - 
      342835200*Ech^7*\[Rho]^2 + 161482752*Ech^8*\[Rho]^2 - 
      21630976*Ech^9*\[Rho]^2 - 21282816*Ech^10*\[Rho]^2 + 
      23101440*Ech^11*\[Rho]^2 - 16089088*Ech^12*\[Rho]^2 + 
      4915200*Ech^13*\[Rho]^2 - 7375*\[Rho]^3 + 150*Ech*\[Rho]^3 + 
      1192200*Ech^2*\[Rho]^3 - 11928400*Ech^3*\[Rho]^3 + 
      58062000*Ech^4*\[Rho]^3 - 170016864*Ech^5*\[Rho]^3 + 
      319276992*Ech^6*\[Rho]^3 - 387737472*Ech^7*\[Rho]^3 + 
      294724608*Ech^8*\[Rho]^3 - 130822144*Ech^9*\[Rho]^3 + 
      34421760*Ech^10*\[Rho]^3 - 10598400*Ech^11*\[Rho]^3 + 
      3080192*Ech^12*\[Rho]^3 - 42400*\[Rho]^4 + 744000*Ech*\[Rho]^4 - 
      5779200*Ech^2*\[Rho]^4 + 26048000*Ech^3*\[Rho]^4 - 
      74918400*Ech^4*\[Rho]^4 + 142967808*Ech^5*\[Rho]^4 - 
      183390848*Ech^6*\[Rho]^4 + 157998336*Ech^7*\[Rho]^4 - 
      92525568*Ech^8*\[Rho]^4 + 41887744*Ech^9*\[Rho]^4 - 
      17860608*Ech^10*\[Rho]^4 + 4165632*Ech^11*\[Rho]^4 + 2065*\[Rho]^5 - 
      42570*Ech*\[Rho]^5 + 389160*Ech^2*\[Rho]^5 - 2075280*Ech^3*\[Rho]^5 + 
      7133040*Ech^4*\[Rho]^5 - 17161440*Ech^5*\[Rho]^5 + 
      29965152*Ech^6*\[Rho]^5 - 36209856*Ech^7*\[Rho]^5 + 
      28539648*Ech^8*\[Rho]^5 - 14503424*Ech^9*\[Rho]^5 + 
      3466752*Ech^10*\[Rho]^5 - 76800*Ech^11*\[Rho]^5 - 1688*\[Rho]^6 + 
      30384*Ech*\[Rho]^6 - 243072*Ech^2*\[Rho]^6 + 1134336*Ech^3*\[Rho]^6 - 
      3403008*Ech^4*\[Rho]^6 + 7017984*Ech^5*\[Rho]^6 - 
      10011264*Ech^6*\[Rho]^6 + 8969472*Ech^7*\[Rho]^6 - 
      5008896*Ech^8*\[Rho]^6 + 1481728*Ech^9*\[Rho]^6 - 
      147456*Ech^10*\[Rho]^6 + 127*\[Rho]^7 - 2286*Ech*\[Rho]^7 + 
      18288*Ech^2*\[Rho]^7 - 85344*Ech^3*\[Rho]^7 + 256032*Ech^4*\[Rho]^7 - 
      512064*Ech^5*\[Rho]^7 + 682752*Ech^6*\[Rho]^7 - 585216*Ech^7*\[Rho]^7 + 
      292608*Ech^8*\[Rho]^7 - 65024*Ech^9*\[Rho]^7 + 60*(-1 + 2*Ech)^9*\[Rho]*
       (-246 - 56*\[Rho] + 1105*\[Rho]^2 + 160*\[Rho]^3 + 45*\[Rho]^4)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^9*\[Rho]*(-246 - 56*\[Rho] + 
        1105*\[Rho]^2 + 160*\[Rho]^3 + 45*\[Rho]^4)*Log[\[Rho]]))/
    (900*(-1 + 2*Ech)^9*mb^5*\[Rho])) + 
 r4*(-1/225*((\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + 
       \[Rho]^2 + 2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 
       2*\[CapitalLambda]bh*\[Rho]*(1 + \[Rho]) + \[CapitalLambda]bh^2*
        (1 + \[Rho])^2)*(-1530 + 21420*Ech - 128520*Ech^2 + 428400*Ech^3 - 
       856800*Ech^4 + 1028160*Ech^5 - 685440*Ech^6 + 195840*Ech^7 + 
       3275*\[Rho] - 46150*Ech*\[Rho] + 279000*Ech^2*\[Rho] - 
       931680*Ech^3*\[Rho] + 1817400*Ech^4*\[Rho] - 1905360*Ech^5*\[Rho] + 
       458400*Ech^6*\[Rho] + 1339200*Ech^7*\[Rho] - 1741440*Ech^8*\[Rho] + 
       992000*Ech^9*\[Rho] - 340480*Ech^10*\[Rho] + 76800*Ech^11*\[Rho] - 
       1800*\[Rho]^2 + 25200*Ech*\[Rho]^2 - 151200*Ech^2*\[Rho]^2 + 
       503520*Ech^3*\[Rho]^2 - 1014480*Ech^4*\[Rho]^2 + 
       1284576*Ech^5*\[Rho]^2 - 1078272*Ech^6*\[Rho]^2 + 
       695808*Ech^7*\[Rho]^2 - 387840*Ech^8*\[Rho]^2 + 
       127488*Ech^9*\[Rho]^2 + 3600*\[Rho]^3 - 53100*Ech*\[Rho]^3 + 
       337500*Ech^2*\[Rho]^3 - 1242120*Ech^3*\[Rho]^3 + 
       2941560*Ech^4*\[Rho]^3 - 4621200*Ech^5*\[Rho]^3 + 
       4687584*Ech^6*\[Rho]^3 - 2776896*Ech^7*\[Rho]^3 + 
       731136*Ech^8*\[Rho]^3 - 5750*\[Rho]^4 + 80500*Ech*\[Rho]^4 - 
       483000*Ech^2*\[Rho]^4 + 1681280*Ech^3*\[Rho]^4 - 
       3701200*Ech^4*\[Rho]^4 + 5235360*Ech^5*\[Rho]^4 - 
       4571840*Ech^6*\[Rho]^4 + 2227840*Ech^7*\[Rho]^4 - 
       460800*Ech^8*\[Rho]^4 + 2205*\[Rho]^5 - 30870*Ech*\[Rho]^5 + 
       185220*Ech^2*\[Rho]^5 - 617400*Ech^3*\[Rho]^5 + 
       1234800*Ech^4*\[Rho]^5 - 1481760*Ech^5*\[Rho]^5 + 
       987840*Ech^6*\[Rho]^5 - 282240*Ech^7*\[Rho]^5 + 
       150*(-1 + 2*Ech)^7*\[Rho]*(1 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
       150*(-1 + 2*Ech)^7*\[Rho]*(1 + 9*\[Rho]^2)*Log[\[Rho]]))/
     ((-1 + 2*Ech)^7*mb^5*\[Rho]) - 
   ((1 + \[CapitalLambda]bh)^2*(-1365 + 19110*Ech - 114660*Ech^2 + 
      389640*Ech^3 - 875040*Ech^4 + 1637376*Ech^5 - 3301088*Ech^6 + 
      6529600*Ech^7 - 9883776*Ech^8 + 10223360*Ech^9 - 6948352*Ech^10 + 
      2958336*Ech^11 - 665600*Ech^12 + 28672*Ech^13 + 13740*\[Rho] - 
      199560*Ech*\[Rho] + 1247760*Ech^2*\[Rho] - 4328400*Ech^3*\[Rho] + 
      8782800*Ech^4*\[Rho] - 9281760*Ech^5*\[Rho] + 248640*Ech^6*\[Rho] + 
      13791360*Ech^7*\[Rho] - 20179200*Ech^8*\[Rho] + 14630400*Ech^9*\[Rho] - 
      5821440*Ech^10*\[Rho] + 1320960*Ech^11*\[Rho] - 245760*Ech^12*\[Rho] - 
      15000*\[Rho]^2 + 201000*Ech*\[Rho]^2 - 1143000*Ech^2*\[Rho]^2 + 
      3541200*Ech^3*\[Rho]^2 - 6261600*Ech^4*\[Rho]^2 + 
      5534400*Ech^5*\[Rho]^2 + 144000*Ech^6*\[Rho]^2 - 
      5664000*Ech^7*\[Rho]^2 + 5721600*Ech^8*\[Rho]^2 - 
      2380800*Ech^9*\[Rho]^2 + 307200*Ech^10*\[Rho]^2 + 3100*\[Rho]^3 - 
      49400*Ech*\[Rho]^3 + 338400*Ech^2*\[Rho]^3 - 1327200*Ech^3*\[Rho]^3 + 
      3391200*Ech^4*\[Rho]^3 - 6191040*Ech^5*\[Rho]^3 + 
      8698880*Ech^6*\[Rho]^3 - 9687040*Ech^7*\[Rho]^3 + 
      8133120*Ech^8*\[Rho]^3 - 4469760*Ech^9*\[Rho]^3 + 
      1167360*Ech^10*\[Rho]^3 + 3225*\[Rho]^4 - 45150*Ech*\[Rho]^4 + 
      270900*Ech^2*\[Rho]^4 - 957000*Ech^3*\[Rho]^4 + 
      2108400*Ech^4*\[Rho]^4 - 2721120*Ech^5*\[Rho]^4 + 
      1495200*Ech^6*\[Rho]^4 + 763200*Ech^7*\[Rho]^4 - 
      1560960*Ech^8*\[Rho]^4 + 656640*Ech^9*\[Rho]^4 - 5160*\[Rho]^5 + 
      72240*Ech*\[Rho]^5 - 433440*Ech^2*\[Rho]^5 + 1506960*Ech^3*\[Rho]^5 - 
      3242160*Ech^4*\[Rho]^5 + 4392864*Ech^5*\[Rho]^5 - 
      3605952*Ech^6*\[Rho]^5 + 1610880*Ech^7*\[Rho]^5 - 
      290304*Ech^8*\[Rho]^5 + 1460*\[Rho]^6 - 20440*Ech*\[Rho]^6 + 
      122640*Ech^2*\[Rho]^6 - 408800*Ech^3*\[Rho]^6 + 817600*Ech^4*\[Rho]^6 - 
      981120*Ech^5*\[Rho]^6 + 654080*Ech^6*\[Rho]^6 - 186880*Ech^7*\[Rho]^6 + 
      300*(-1 + 2*Ech)^7*\[Rho]*(12 + 15*\[Rho] + 10*\[Rho]^2)*
       Log[1 - 2*Ech] - 300*(-1 + 2*Ech)^7*\[Rho]*(12 + 15*\[Rho] + 
        10*\[Rho]^2)*Log[\[Rho]]))/(450*(-1 + 2*Ech)^7*mb^5) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(525 - 8790*Ech + 62820*Ech^2 - 
      246000*Ech^3 + 550320*Ech^4 - 594240*Ech^5 - 174720*Ech^6 + 
      1505280*Ech^7 - 2208000*Ech^8 + 1743360*Ech^9 - 875520*Ech^10 + 
      307200*Ech^11 - 61440*Ech^12 + 340*\[Rho] - 4460*Ech*\[Rho] + 
      24660*Ech^2*\[Rho] - 74040*Ech^3*\[Rho] + 125400*Ech^4*\[Rho] - 
      90960*Ech^5*\[Rho] - 89760*Ech^6*\[Rho] + 319680*Ech^7*\[Rho] - 
      385920*Ech^8*\[Rho] + 236800*Ech^9*\[Rho] - 74240*Ech^10*\[Rho] + 
      15360*Ech^11*\[Rho] - 720*\[Rho]^2 + 9000*Ech*\[Rho]^2 - 
      46440*Ech^2*\[Rho]^2 + 129120*Ech^3*\[Rho]^2 - 220920*Ech^4*\[Rho]^2 + 
      301968*Ech^5*\[Rho]^2 - 499968*Ech^6*\[Rho]^2 + 859008*Ech^7*\[Rho]^2 - 
      1017216*Ech^8*\[Rho]^2 + 678144*Ech^9*\[Rho]^2 - 
      193536*Ech^10*\[Rho]^2 - 1470*\[Rho]^3 + 21120*Ech*\[Rho]^3 - 
      130500*Ech^2*\[Rho]^3 + 465240*Ech^3*\[Rho]^3 - 
      1046280*Ech^4*\[Rho]^3 + 1490352*Ech^5*\[Rho]^3 - 
      1232064*Ech^6*\[Rho]^3 + 386688*Ech^7*\[Rho]^3 + 
      177792*Ech^8*\[Rho]^3 - 135936*Ech^9*\[Rho]^3 + 1955*\[Rho]^4 - 
      27370*Ech*\[Rho]^4 + 164220*Ech^2*\[Rho]^4 - 570560*Ech^3*\[Rho]^4 + 
      1241080*Ech^4*\[Rho]^4 - 1719024*Ech^5*\[Rho]^4 + 
      1458464*Ech^6*\[Rho]^4 - 683968*Ech^7*\[Rho]^4 + 
      133632*Ech^8*\[Rho]^4 - 630*\[Rho]^5 + 8820*Ech*\[Rho]^5 - 
      52920*Ech^2*\[Rho]^5 + 176400*Ech^3*\[Rho]^5 - 352800*Ech^4*\[Rho]^5 + 
      423360*Ech^5*\[Rho]^5 - 282240*Ech^6*\[Rho]^5 + 80640*Ech^7*\[Rho]^5 - 
      30*(-1 + 2*Ech)^7*(-24 + 5*\[Rho] - 18*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] + 30*(-1 + 2*Ech)^7*(-24 + 5*\[Rho] - 18*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(90*(-1 + 2*Ech)^7*mb^5) + 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(-3060 + 48960*Ech - 
      342720*Ech^2 + 1370880*Ech^3 - 3427200*Ech^4 + 5483520*Ech^5 - 
      5483520*Ech^6 + 3133440*Ech^7 - 783360*Ech^8 + 3102*\[Rho] - 
      37752*Ech*\[Rho] + 169224*Ech^2*\[Rho] - 233376*Ech^3*\[Rho] - 
      720000*Ech^4*\[Rho] + 3487296*Ech^5*\[Rho] - 5237376*Ech^6*\[Rho] + 
      110592*Ech^7*\[Rho] + 11277312*Ech^8*\[Rho] - 18769920*Ech^9*\[Rho] + 
      16343040*Ech^10*\[Rho] - 9216000*Ech^11*\[Rho] + 
      3563520*Ech^12*\[Rho] - 737280*Ech^13*\[Rho] - 3475*\[Rho]^2 + 
      49900*Ech*\[Rho]^2 - 303700*Ech^2*\[Rho]^2 + 1002000*Ech^3*\[Rho]^2 - 
      1882680*Ech^4*\[Rho]^2 + 1853952*Ech^5*\[Rho]^2 - 
      498432*Ech^6*\[Rho]^2 - 723456*Ech^7*\[Rho]^2 + 811008*Ech^8*\[Rho]^2 - 
      523264*Ech^9*\[Rho]^2 + 160768*Ech^10*\[Rho]^2 + 
      217088*Ech^11*\[Rho]^2 - 153600*Ech^12*\[Rho]^2 + 1350*\[Rho]^3 - 
      10800*Ech*\[Rho]^3 - 10800*Ech^2*\[Rho]^3 + 446400*Ech^3*\[Rho]^3 - 
      2414760*Ech^4*\[Rho]^3 + 7065024*Ech^5*\[Rho]^3 - 
      13372512*Ech^6*\[Rho]^3 + 17306112*Ech^7*\[Rho]^3 - 
      15060864*Ech^8*\[Rho]^3 + 7965696*Ech^9*\[Rho]^3 - 
      1939968*Ech^10*\[Rho]^3 + 7500*\[Rho]^4 - 128100*Ech*\[Rho]^4 + 
      961500*Ech^2*\[Rho]^4 - 4148400*Ech^3*\[Rho]^4 + 
      11614680*Ech^4*\[Rho]^4 - 22455360*Ech^5*\[Rho]^4 + 
      30612768*Ech^6*\[Rho]^4 - 28670208*Ech^7*\[Rho]^4 + 
      16849536*Ech^8*\[Rho]^4 - 5167104*Ech^9*\[Rho]^4 + 
      483840*Ech^10*\[Rho]^4 - 6740*\[Rho]^5 + 107840*Ech*\[Rho]^5 - 
      754880*Ech^2*\[Rho]^5 + 3019520*Ech^3*\[Rho]^5 - 
      7807160*Ech^4*\[Rho]^5 + 13593920*Ech^5*\[Rho]^5 - 
      15941120*Ech^6*\[Rho]^5 + 11901440*Ech^7*\[Rho]^5 - 
      5048960*Ech^8*\[Rho]^5 + 921600*Ech^9*\[Rho]^5 + 1323*\[Rho]^6 - 
      21168*Ech*\[Rho]^6 + 148176*Ech^2*\[Rho]^6 - 592704*Ech^3*\[Rho]^6 + 
      1481760*Ech^4*\[Rho]^6 - 2370816*Ech^5*\[Rho]^6 + 
      2370816*Ech^6*\[Rho]^6 - 1354752*Ech^7*\[Rho]^6 + 
      338688*Ech^8*\[Rho]^6 - 30*(1 - 2*Ech)^8*\[Rho]*
       (-198 + 95*\[Rho] - 180*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ech] + 
      30*(1 - 2*Ech)^8*\[Rho]*(-198 + 95*\[Rho] - 180*\[Rho]^2 + 
        135*\[Rho]^3)*Log[\[Rho]]))/(450*(1 - 2*Ech)^8*mb^5*\[Rho]) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(-6855 + 116880*Ech - 
      875760*Ech^2 + 3771840*Ech^3 - 10255440*Ech^4 + 18284448*Ech^5 - 
      22086432*Ech^6 + 20736000*Ech^7 - 21987072*Ech^8 + 28296192*Ech^9 - 
      29899776*Ech^10 + 21725184*Ech^11 - 10752000*Ech^12 + 3416064*Ech^13 - 
      466944*Ech^14 + 21825*\[Rho] - 359100*Ech*\[Rho] + 
      2592900*Ech^2*\[Rho] - 10741200*Ech^3*\[Rho] + 27963000*Ech^4*\[Rho] - 
      46944000*Ech^5*\[Rho] + 49670400*Ech^6*\[Rho] - 29721600*Ech^7*\[Rho] + 
      5414400*Ech^8*\[Rho] + 4992000*Ech^9*\[Rho] - 3916800*Ech^10*\[Rho] + 
      921600*Ech^11*\[Rho] + 153600*Ech^12*\[Rho] - 24200*\[Rho]^2 + 
      383900*Ech*\[Rho]^2 - 2660900*Ech^2*\[Rho]^2 + 
      10520400*Ech^3*\[Rho]^2 - 25950000*Ech^4*\[Rho]^2 + 
      40899840*Ech^5*\[Rho]^2 - 40143840*Ech^6*\[Rho]^2 + 
      21924480*Ech^7*\[Rho]^2 - 3661440*Ech^8*\[Rho]^2 - 
      2478080*Ech^9*\[Rho]^2 + 1487360*Ech^10*\[Rho]^2 - 
      419840*Ech^11*\[Rho]^2 + 153600*Ech^12*\[Rho]^2 + 5250*\[Rho]^3 - 
      70500*Ech*\[Rho]^3 + 385500*Ech^2*\[Rho]^3 - 1038000*Ech^3*\[Rho]^3 + 
      1016400*Ech^4*\[Rho]^3 + 1823040*Ech^5*\[Rho]^3 - 
      7078080*Ech^6*\[Rho]^3 + 9456000*Ech^7*\[Rho]^3 - 
      5610240*Ech^8*\[Rho]^3 + 138240*Ech^9*\[Rho]^3 + 
      1597440*Ech^10*\[Rho]^3 - 645120*Ech^11*\[Rho]^3 + 7425*\[Rho]^4 - 
      121500*Ech*\[Rho]^4 + 872100*Ech^2*\[Rho]^4 - 3589200*Ech^3*\[Rho]^4 + 
      9556800*Ech^4*\[Rho]^4 - 17377440*Ech^5*\[Rho]^4 + 
      21835200*Ech^6*\[Rho]^4 - 18435840*Ech^7*\[Rho]^4 + 
      9450240*Ech^8*\[Rho]^4 - 2234880*Ech^9*\[Rho]^4 - 4195*\[Rho]^5 + 
      67120*Ech*\[Rho]^5 - 469840*Ech^2*\[Rho]^5 + 1879360*Ech^3*\[Rho]^5 - 
      4876360*Ech^4*\[Rho]^5 + 8462272*Ech^5*\[Rho]^5 - 
      9822208*Ech^6*\[Rho]^5 + 7221760*Ech^7*\[Rho]^5 - 
      3008128*Ech^8*\[Rho]^5 + 534528*Ech^9*\[Rho]^5 + 750*\[Rho]^6 - 
      12000*Ech*\[Rho]^6 + 84000*Ech^2*\[Rho]^6 - 336000*Ech^3*\[Rho]^6 + 
      840000*Ech^4*\[Rho]^6 - 1344000*Ech^5*\[Rho]^6 + 
      1344000*Ech^6*\[Rho]^6 - 768000*Ech^7*\[Rho]^6 + 
      192000*Ech^8*\[Rho]^6 - 150*(1 - 2*Ech)^8*(-24 + 33*\[Rho] + 
        11*\[Rho]^2 - 45*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ech] + 
      150*(1 - 2*Ech)^8*(-24 + 33*\[Rho] + 11*\[Rho]^2 - 45*\[Rho]^3 + 
        9*\[Rho]^4)*Log[\[Rho]]))/(225*(1 - 2*Ech)^8*mb^5) + 
   (\[CapitalLambda]bh^2*(3060 - 55080*Ech + 440640*Ech^2 - 2056320*Ech^3 + 
      6168960*Ech^4 - 12337920*Ech^5 + 16450560*Ech^6 - 14100480*Ech^7 + 
      7050240*Ech^8 - 1566720*Ech^9 + 17413*\[Rho] - 345714*Ech*\[Rho] + 
      3056232*Ech^2*\[Rho] - 15811856*Ech^3*\[Rho] + 52858608*Ech^4*\[Rho] - 
      118783776*Ech^5*\[Rho] + 180787872*Ech^6*\[Rho] - 
      184358976*Ech^7*\[Rho] + 128548608*Ech^8*\[Rho] - 
      82425344*Ech^9*\[Rho] + 83303424*Ech^10*\[Rho] - 
      89683968*Ech^11*\[Rho] + 68030464*Ech^12*\[Rho] - 
      35315712*Ech^13*\[Rho] + 12066816*Ech^14*\[Rho] - 
      1916928*Ech^15*\[Rho] - 42787*\[Rho]^2 + 782286*Ech*\[Rho]^2 - 
      6367368*Ech^2*\[Rho]^2 + 30296144*Ech^3*\[Rho]^2 - 
      92924592*Ech^4*\[Rho]^2 + 190792992*Ech^5*\[Rho]^2 - 
      263146752*Ech^6*\[Rho]^2 + 237815040*Ech^7*\[Rho]^2 - 
      134370048*Ech^8*\[Rho]^2 + 49370624*Ech^9*\[Rho]^2 - 
      23986176*Ech^10*\[Rho]^2 + 21749760*Ech^11*\[Rho]^2 - 
      15659008*Ech^12*\[Rho]^2 + 7249920*Ech^13*\[Rho]^2 - 
      1474560*Ech^14*\[Rho]^2 + 45000*\[Rho]^3 - 813600*Ech*\[Rho]^3 + 
      6541200*Ech^2*\[Rho]^3 - 30698400*Ech^3*\[Rho]^3 + 
      92700000*Ech^4*\[Rho]^3 - 186778944*Ech^5*\[Rho]^3 + 
      250562112*Ech^6*\[Rho]^3 - 212706432*Ech^7*\[Rho]^3 + 
      93892608*Ech^8*\[Rho]^3 + 4601856*Ech^9*\[Rho]^3 - 
      29076480*Ech^10*\[Rho]^3 + 13916160*Ech^11*\[Rho]^3 - 
      2162688*Ech^12*\[Rho]^3 - 20200*\[Rho]^4 + 331200*Ech*\[Rho]^4 - 
      2358000*Ech^2*\[Rho]^4 + 9448800*Ech^3*\[Rho]^4 - 
      22903200*Ech^4*\[Rho]^4 + 32107968*Ech^5*\[Rho]^4 - 
      16117248*Ech^6*\[Rho]^4 - 28237824*Ech^7*\[Rho]^4 + 
      67149312*Ech^8*\[Rho]^4 - 65053696*Ech^9*\[Rho]^4 + 
      32366592*Ech^10*\[Rho]^4 - 6832128*Ech^11*\[Rho]^4 - 6785*\[Rho]^5 + 
      132930*Ech*\[Rho]^5 - 1160640*Ech^2*\[Rho]^5 + 5934720*Ech^3*\[Rho]^5 - 
      19618560*Ech^4*\[Rho]^5 + 44671680*Ech^5*\[Rho]^5 - 
      72951648*Ech^6*\[Rho]^5 + 86706624*Ech^7*\[Rho]^5 - 
      72974592*Ech^8*\[Rho]^5 + 39287296*Ech^9*\[Rho]^5 - 
      11125248*Ech^10*\[Rho]^5 + 967680*Ech^11*\[Rho]^5 + 4887*\[Rho]^6 - 
      87966*Ech*\[Rho]^6 + 703728*Ech^2*\[Rho]^6 - 3284064*Ech^3*\[Rho]^6 + 
      9852192*Ech^4*\[Rho]^6 - 20227968*Ech^5*\[Rho]^6 + 
      28971648*Ech^6*\[Rho]^6 - 28790784*Ech^7*\[Rho]^6 + 
      18600192*Ech^8*\[Rho]^6 - 6898176*Ech^9*\[Rho]^6 + 
      1105920*Ech^10*\[Rho]^6 - 588*\[Rho]^7 + 10584*Ech*\[Rho]^7 - 
      84672*Ech^2*\[Rho]^7 + 395136*Ech^3*\[Rho]^7 - 1185408*Ech^4*\[Rho]^7 + 
      2370816*Ech^5*\[Rho]^7 - 3161088*Ech^6*\[Rho]^7 + 
      2709504*Ech^7*\[Rho]^7 - 1354752*Ech^8*\[Rho]^7 + 
      301056*Ech^9*\[Rho]^7 - 60*(-1 + 2*Ech)^9*\[Rho]*
       (-269 + 101*\[Rho] - 30*\[Rho]^2 - 270*\[Rho]^3 + 90*\[Rho]^4)*
       Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^9*\[Rho]*(-269 + 101*\[Rho] - 
        30*\[Rho]^2 - 270*\[Rho]^3 + 90*\[Rho]^4)*Log[\[Rho]]))/
    (450*(-1 + 2*Ech)^9*mb^5*\[Rho])) + 
 r2*((-2*(\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
      2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
       (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2)*
     (-255 + 3570*Ech - 21420*Ech^2 + 71400*Ech^3 - 142800*Ech^4 + 
      171360*Ech^5 - 114240*Ech^6 + 32640*Ech^7 + 200*\[Rho] - 
      1750*Ech*\[Rho] + 3150*Ech^2*\[Rho] + 20620*Ech^3*\[Rho] - 
      132100*Ech^4*\[Rho] + 356440*Ech^5*\[Rho] - 572400*Ech^6*\[Rho] + 
      602400*Ech^7*\[Rho] - 431040*Ech^8*\[Rho] + 208000*Ech^9*\[Rho] - 
      65280*Ech^10*\[Rho] + 12800*Ech^11*\[Rho] - 100*\[Rho]^2 + 
      1400*Ech*\[Rho]^2 - 8400*Ech^2*\[Rho]^2 + 26120*Ech^3*\[Rho]^2 - 
      39080*Ech^4*\[Rho]^2 + 6096*Ech^5*\[Rho]^2 + 66688*Ech^6*\[Rho]^2 - 
      92032*Ech^7*\[Rho]^2 + 44160*Ech^8*\[Rho]^2 - 4352*Ech^9*\[Rho]^2 + 
      150*\[Rho]^3 - 2550*Ech*\[Rho]^3 + 18450*Ech^2*\[Rho]^3 - 
      68020*Ech^3*\[Rho]^3 + 141260*Ech^4*\[Rho]^3 - 180600*Ech^5*\[Rho]^3 + 
      154064*Ech^6*\[Rho]^3 - 85216*Ech^7*\[Rho]^3 + 22656*Ech^8*\[Rho]^3 + 
      175*\[Rho]^4 - 2450*Ech*\[Rho]^4 + 14700*Ech^2*\[Rho]^4 - 
      56120*Ech^3*\[Rho]^4 + 137800*Ech^4*\[Rho]^4 - 205440*Ech^5*\[Rho]^4 + 
      188160*Ech^6*\[Rho]^4 - 98560*Ech^7*\[Rho]^4 + 22400*Ech^8*\[Rho]^4 - 
      170*\[Rho]^5 + 2380*Ech*\[Rho]^5 - 14280*Ech^2*\[Rho]^5 + 
      47600*Ech^3*\[Rho]^5 - 95200*Ech^4*\[Rho]^5 + 114240*Ech^5*\[Rho]^5 - 
      76160*Ech^6*\[Rho]^5 + 21760*Ech^7*\[Rho]^5 + 75*(-1 + 2*Ech)^7*\[Rho]*
       (-7 + 3*\[Rho]^2)*Log[1 - 2*Ech] - 75*(-1 + 2*Ech)^7*\[Rho]*
       (-7 + 3*\[Rho]^2)*Log[\[Rho]]))/(75*(-1 + 2*Ech)^7*mb^5*\[Rho]) - 
   ((1 + \[CapitalLambda]bh)^2*(605 - 8470*Ech + 50820*Ech^2 - 167960*Ech^3 + 
      319360*Ech^4 - 298464*Ech^5 - 33248*Ech^6 + 301120*Ech^7 + 
      169344*Ech^8 - 1245440*Ech^9 + 1704448*Ech^10 - 973824*Ech^11 + 
      112640*Ech^12 + 69632*Ech^13 + 11580*\[Rho] - 169320*Ech*\[Rho] + 
      1066320*Ech^2*\[Rho] - 3744000*Ech^3*\[Rho] + 7856400*Ech^4*\[Rho] - 
      9510720*Ech^5*\[Rho] + 4798080*Ech^6*\[Rho] + 3275520*Ech^7*\[Rho] - 
      7680000*Ech^8*\[Rho] + 6835200*Ech^9*\[Rho] - 3962880*Ech^10*\[Rho] + 
      1413120*Ech^11*\[Rho] - 184320*Ech^12*\[Rho] + 7800*\[Rho]^2 - 
      157800*Ech*\[Rho]^2 + 1287000*Ech^2*\[Rho]^2 - 5713200*Ech^3*\[Rho]^2 + 
      15444000*Ech^4*\[Rho]^2 - 26779200*Ech^5*\[Rho]^2 + 
      30825600*Ech^6*\[Rho]^2 - 24864000*Ech^7*\[Rho]^2 + 
      15398400*Ech^8*\[Rho]^2 - 7296000*Ech^9*\[Rho]^2 + 
      1843200*Ech^10*\[Rho]^2 - 17900*\[Rho]^3 + 242200*Ech*\[Rho]^3 - 
      1394400*Ech^2*\[Rho]^3 + 4441600*Ech^3*\[Rho]^3 - 
      8583200*Ech^4*\[Rho]^3 + 10685760*Ech^5*\[Rho]^3 - 
      9739520*Ech^6*\[Rho]^3 + 8220160*Ech^7*\[Rho]^3 - 
      6305280*Ech^8*\[Rho]^3 + 3005440*Ech^9*\[Rho]^3 - 
      573440*Ech^10*\[Rho]^3 - 6225*\[Rho]^4 + 87150*Ech*\[Rho]^4 - 
      522900*Ech^2*\[Rho]^4 + 1817400*Ech^3*\[Rho]^4 - 
      4064400*Ech^4*\[Rho]^4 + 5810880*Ech^5*\[Rho]^4 - 
      4696800*Ech^6*\[Rho]^4 + 1243200*Ech^7*\[Rho]^4 + 
      858240*Ech^8*\[Rho]^4 - 533760*Ech^9*\[Rho]^4 + 5520*\[Rho]^5 - 
      77280*Ech*\[Rho]^5 + 463680*Ech^2*\[Rho]^5 - 1599840*Ech^3*\[Rho]^5 + 
      3453840*Ech^4*\[Rho]^5 - 4628736*Ech^5*\[Rho]^5 + 
      3725568*Ech^6*\[Rho]^5 - 1612800*Ech^7*\[Rho]^5 + 
      274176*Ech^8*\[Rho]^5 - 1380*\[Rho]^6 + 19320*Ech*\[Rho]^6 - 
      115920*Ech^2*\[Rho]^6 + 386400*Ech^3*\[Rho]^6 - 772800*Ech^4*\[Rho]^6 + 
      927360*Ech^5*\[Rho]^6 - 618240*Ech^6*\[Rho]^6 + 176640*Ech^7*\[Rho]^6 + 
      300*(-1 + 2*Ech)^7*\[Rho]*(12 + 81*\[Rho] + 14*\[Rho]^2)*
       Log[1 - 2*Ech] - 300*(-1 + 2*Ech)^7*\[Rho]*(12 + 81*\[Rho] + 
        14*\[Rho]^2)*Log[\[Rho]]))/(450*(-1 + 2*Ech)^7*mb^5) + 
   ((2*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh) + 
      2*(1 + \[CapitalLambda]bh)*\[Rho] + 2*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]))*(1833 - 27102*Ech + 
      172692*Ech^2 - 612960*Ech^3 + 1293840*Ech^4 - 1547232*Ech^5 + 
      694848*Ech^6 + 657792*Ech^7 - 1159680*Ech^8 + 721920*Ech^9 - 
      288768*Ech^10 + 141312*Ech^11 - 49152*Ech^12 - 3940*\[Rho] + 
      55220*Ech*\[Rho] - 331740*Ech^2*\[Rho] + 1105320*Ech^3*\[Rho] - 
      2191080*Ech^4*\[Rho] + 2518320*Ech^5*\[Rho] - 1353120*Ech^6*\[Rho] - 
      179520*Ech^7*\[Rho] + 581760*Ech^8*\[Rho] - 183040*Ech^9*\[Rho] - 
      33280*Ech^10*\[Rho] + 15360*Ech^11*\[Rho] + 1860*\[Rho]^2 - 
      24960*Ech*\[Rho]^2 + 142200*Ech^2*\[Rho]^2 - 439200*Ech^3*\[Rho]^2 + 
      775560*Ech^4*\[Rho]^2 - 747312*Ech^5*\[Rho]^2 + 327552*Ech^6*\[Rho]^2 - 
      70272*Ech^7*\[Rho]^2 + 119424*Ech^8*\[Rho]^2 - 105216*Ech^9*\[Rho]^2 + 
      21504*Ech^10*\[Rho]^2 + 1110*\[Rho]^3 - 15000*Ech*\[Rho]^3 + 
      86220*Ech^2*\[Rho]^3 - 296520*Ech^3*\[Rho]^3 + 683640*Ech^4*\[Rho]^3 - 
      1034448*Ech^5*\[Rho]^3 + 922176*Ech^6*\[Rho]^3 - 
      373632*Ech^7*\[Rho]^3 - 21888*Ech^8*\[Rho]^3 + 48384*Ech^9*\[Rho]^3 - 
      1325*\[Rho]^4 + 18550*Ech*\[Rho]^4 - 111300*Ech^2*\[Rho]^4 + 
      389840*Ech^3*\[Rho]^4 - 857320*Ech^4*\[Rho]^4 + 
      1167216*Ech^5*\[Rho]^4 - 958496*Ech^6*\[Rho]^4 + 
      428992*Ech^7*\[Rho]^4 - 77568*Ech^8*\[Rho]^4 + 462*\[Rho]^5 - 
      6468*Ech*\[Rho]^5 + 38808*Ech^2*\[Rho]^5 - 129360*Ech^3*\[Rho]^5 + 
      258720*Ech^4*\[Rho]^5 - 310464*Ech^5*\[Rho]^5 + 206976*Ech^6*\[Rho]^5 - 
      59136*Ech^7*\[Rho]^5 - 30*(-1 + 2*Ech)^7*(-24 + \[Rho] + 18*\[Rho]^2 + 
        9*\[Rho]^3)*Log[1 - 2*Ech] + 30*(-1 + 2*Ech)^7*
       (-24 + \[Rho] + 18*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))/
    (90*(-1 + 2*Ech)^7*mb^5) - 
   ((-2*\[CapitalLambda]bh^3 - 2*\[CapitalLambda]bh*\[Rho] - 
      2*\[CapitalLambda]bh^2*(1 + \[Rho]))*(3060 - 48960*Ech + 342720*Ech^2 - 
      1370880*Ech^3 + 3427200*Ech^4 - 5483520*Ech^5 + 5483520*Ech^6 - 
      3133440*Ech^7 + 783360*Ech^8 + 27013*\[Rho] - 471688*Ech*\[Rho] + 
      3617656*Ech^2*\[Rho] - 15944544*Ech^3*\[Rho] + 44259600*Ech^4*\[Rho] - 
      79393056*Ech^5*\[Rho] + 89847936*Ech^6*\[Rho] - 57626112*Ech^7*\[Rho] + 
      12787968*Ech^8*\[Rho] + 6046720*Ech^9*\[Rho] - 3604480*Ech^10*\[Rho] + 
      1392640*Ech^11*\[Rho] - 1536000*Ech^12*\[Rho] + 614400*Ech^13*\[Rho] - 
      35300*\[Rho]^2 + 547100*Ech*\[Rho]^2 - 3688100*Ech^2*\[Rho]^2 + 
      14091600*Ech^3*\[Rho]^2 - 33212520*Ech^4*\[Rho]^2 + 
      48872448*Ech^5*\[Rho]^2 - 42432768*Ech^6*\[Rho]^2 + 
      17389056*Ech^7*\[Rho]^2 + 321792*Ech^8*\[Rho]^2 - 
      1166336*Ech^9*\[Rho]^2 - 1235968*Ech^10*\[Rho]^2 + 
      397312*Ech^11*\[Rho]^2 + 153600*Ech^12*\[Rho]^2 + 3150*\[Rho]^3 - 
      52200*Ech*\[Rho]^3 + 379800*Ech^2*\[Rho]^3 - 1586400*Ech^3*\[Rho]^3 + 
      4040760*Ech^4*\[Rho]^3 - 6124224*Ech^5*\[Rho]^3 + 
      5082912*Ech^6*\[Rho]^3 - 2291712*Ech^7*\[Rho]^3 + 
      1716864*Ech^8*\[Rho]^3 - 1975296*Ech^9*\[Rho]^3 + 
      787968*Ech^10*\[Rho]^3 + 2300*\[Rho]^4 - 28700*Ech*\[Rho]^4 + 
      136100*Ech^2*\[Rho]^4 - 242000*Ech^3*\[Rho]^4 - 6280*Ech^4*\[Rho]^4 + 
      410560*Ech^5*\[Rho]^4 - 412768*Ech^6*\[Rho]^4 + 510208*Ech^7*\[Rho]^4 - 
      497536*Ech^8*\[Rho]^4 + 98304*Ech^9*\[Rho]^4 + 53760*Ech^10*\[Rho]^4 - 
      835*\[Rho]^5 + 13360*Ech*\[Rho]^5 - 93520*Ech^2*\[Rho]^5 + 
      374080*Ech^3*\[Rho]^5 - 1114840*Ech^4*\[Rho]^5 + 
      2402080*Ech^5*\[Rho]^5 - 3143680*Ech^6*\[Rho]^5 + 
      2575360*Ech^7*\[Rho]^5 - 1248640*Ech^8*\[Rho]^5 + 
      268800*Ech^9*\[Rho]^5 + 612*\[Rho]^6 - 9792*Ech*\[Rho]^6 + 
      68544*Ech^2*\[Rho]^6 - 274176*Ech^3*\[Rho]^6 + 685440*Ech^4*\[Rho]^6 - 
      1096704*Ech^5*\[Rho]^6 + 1096704*Ech^6*\[Rho]^6 - 
      626688*Ech^7*\[Rho]^6 + 156672*Ech^8*\[Rho]^6 + 
      30*(1 - 2*Ech)^8*\[Rho]*(-658 - 295*\[Rho] - 30*\[Rho]^2 + 
        135*\[Rho]^3)*Log[1 - 2*Ech] - 30*(1 - 2*Ech)^8*\[Rho]*
       (-658 - 295*\[Rho] - 30*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]))/
    (450*(1 - 2*Ech)^8*mb^5*\[Rho]) - 
   (2*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(-5855 + 97280*Ech - 
      709760*Ech^2 + 2973440*Ech^3 - 7843520*Ech^4 + 13439504*Ech^5 - 
      14980496*Ech^6 + 10972160*Ech^7 - 6104576*Ech^8 + 3396096*Ech^9 - 
      972288*Ech^10 - 811008*Ech^11 + 307200*Ech^12 + 479232*Ech^13 - 
      233472*Ech^14 + 18125*\[Rho] - 285350*Ech*\[Rho] + 
      1960250*Ech^2*\[Rho] - 7667400*Ech^3*\[Rho] + 18650100*Ech^4*\[Rho] - 
      28828800*Ech^5*\[Rho] + 27600000*Ech^6*\[Rho] - 15014400*Ech^7*\[Rho] + 
      3676800*Ech^8*\[Rho] + 396800*Ech^9*\[Rho] - 1702400*Ech^10*\[Rho] + 
      1894400*Ech^11*\[Rho] - 691200*Ech^12*\[Rho] - 1850*\[Rho]^2 - 
      10150*Ech*\[Rho]^2 + 389050*Ech^2*\[Rho]^2 - 3040200*Ech^3*\[Rho]^2 + 
      12058200*Ech^4*\[Rho]^2 - 28272480*Ech^5*\[Rho]^2 + 
      40547280*Ech^6*\[Rho]^2 - 34493760*Ech^7*\[Rho]^2 + 
      15622080*Ech^8*\[Rho]^2 - 3069440*Ech^9*\[Rho]^2 + 
      692480*Ech^10*\[Rho]^2 - 465920*Ech^11*\[Rho]^2 + 
      76800*Ech^12*\[Rho]^2 - 9575*\[Rho]^3 + 151850*Ech*\[Rho]^3 - 
      1052150*Ech^2*\[Rho]^3 + 4158200*Ech^3*\[Rho]^3 - 
      10161800*Ech^4*\[Rho]^3 + 15398720*Ech^5*\[Rho]^3 - 
      13460640*Ech^6*\[Rho]^3 + 5160000*Ech^7*\[Rho]^3 + 
      670080*Ech^8*\[Rho]^3 - 993280*Ech^9*\[Rho]^3 + 
      133120*Ech^10*\[Rho]^3 + 35840*Ech^11*\[Rho]^3 - 1700*\[Rho]^4 + 
      25850*Ech*\[Rho]^4 - 170150*Ech^2*\[Rho]^4 + 630200*Ech^3*\[Rho]^4 - 
      1582400*Ech^4*\[Rho]^4 + 3105680*Ech^5*\[Rho]^4 - 
      4580000*Ech^6*\[Rho]^4 + 4350080*Ech^7*\[Rho]^4 - 
      2324480*Ech^8*\[Rho]^4 + 533760*Ech^9*\[Rho]^4 + 1130*\[Rho]^5 - 
      18080*Ech*\[Rho]^5 + 126560*Ech^2*\[Rho]^5 - 506240*Ech^3*\[Rho]^5 + 
      1339820*Ech^4*\[Rho]^5 - 2440064*Ech^5*\[Rho]^5 + 
      2861696*Ech^6*\[Rho]^5 - 2097920*Ech^7*\[Rho]^5 + 
      873536*Ech^8*\[Rho]^5 - 155136*Ech^9*\[Rho]^5 - 275*\[Rho]^6 + 
      4400*Ech*\[Rho]^6 - 30800*Ech^2*\[Rho]^6 + 123200*Ech^3*\[Rho]^6 - 
      308000*Ech^4*\[Rho]^6 + 492800*Ech^5*\[Rho]^6 - 492800*Ech^6*\[Rho]^6 + 
      281600*Ech^7*\[Rho]^6 - 70400*Ech^8*\[Rho]^6 - 
      75*(1 - 2*Ech)^8*(-24 - 31*\[Rho] + 265*\[Rho]^2 + 9*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] + 75*(1 - 2*Ech)^8*
       (-24 - 31*\[Rho] + 265*\[Rho]^2 + 9*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(225*(1 - 2*Ech)^8*mb^5) - 
   (\[CapitalLambda]bh^2*(-3060 + 55080*Ech - 440640*Ech^2 + 2056320*Ech^3 - 
      6168960*Ech^4 + 12337920*Ech^5 - 16450560*Ech^6 + 14100480*Ech^7 - 
      7050240*Ech^8 + 1566720*Ech^9 - 80543*\[Rho] + 1524054*Ech*\[Rho] - 
      12860952*Ech^2*\[Rho] + 63583216*Ech^3*\[Rho] - 
      203228688*Ech^4*\[Rho] + 436445376*Ech^5*\[Rho] - 
      632337952*Ech^6*\[Rho] + 601876416*Ech^7*\[Rho] - 
      352873728*Ech^8*\[Rho] + 115285504*Ech^9*\[Rho] - 
      23952384*Ech^10*\[Rho] + 5818368*Ech^11*\[Rho] + 
      3444736*Ech^12*\[Rho] + 294912*Ech^13*\[Rho] - 4694016*Ech^14*\[Rho] + 
      1753088*Ech^15*\[Rho] + 106697*\[Rho]^2 - 1809066*Ech*\[Rho]^2 + 
      13469208*Ech^2*\[Rho]^2 - 57505264*Ech^3*\[Rho]^2 + 
      153787152*Ech^4*\[Rho]^2 - 262684032*Ech^5*\[Rho]^2 + 
      275959872*Ech^6*\[Rho]^2 - 153811200*Ech^7*\[Rho]^2 + 
      19715328*Ech^8*\[Rho]^2 + 15643136*Ech^9*\[Rho]^2 - 
      4368384*Ech^10*\[Rho]^2 + 9093120*Ech^11*\[Rho]^2 - 
      8876032*Ech^12*\[Rho]^2 + 1228800*Ech^14*\[Rho]^2 - 10100*\[Rho]^3 + 
      89400*Ech*\[Rho]^3 + 116400*Ech^2*\[Rho]^3 - 4978400*Ech^3*\[Rho]^3 + 
      30458400*Ech^4*\[Rho]^3 - 97990656*Ech^5*\[Rho]^3 + 
      191460288*Ech^6*\[Rho]^3 - 231831168*Ech^7*\[Rho]^3 + 
      167073792*Ech^8*\[Rho]^3 - 66477056*Ech^9*\[Rho]^3 + 
      18017280*Ech^10*\[Rho]^3 - 8693760*Ech^11*\[Rho]^3 + 
      2572288*Ech^12*\[Rho]^3 - 6800*\[Rho]^4 + 128400*Ech*\[Rho]^4 - 
      1081200*Ech^2*\[Rho]^4 + 5333600*Ech^3*\[Rho]^4 - 
      17008800*Ech^4*\[Rho]^4 + 35701632*Ech^5*\[Rho]^4 - 
      47015552*Ech^6*\[Rho]^4 + 34151424*Ech^7*\[Rho]^4 - 
      10163712*Ech^8*\[Rho]^4 + 1898496*Ech^9*\[Rho]^4 - 
      3336192*Ech^10*\[Rho]^4 + 1302528*Ech^11*\[Rho]^4 - 6365*\[Rho]^5 + 
      103770*Ech*\[Rho]^5 - 732960*Ech^2*\[Rho]^5 + 2902080*Ech^3*\[Rho]^5 - 
      6891840*Ech^4*\[Rho]^5 + 10396320*Ech^5*\[Rho]^5 - 
      11422752*Ech^6*\[Rho]^5 + 9763776*Ech^7*\[Rho]^5 - 
      4708608*Ech^8*\[Rho]^5 + 738304*Ech^9*\[Rho]^5 - 
      87552*Ech^10*\[Rho]^5 + 107520*Ech^11*\[Rho]^5 + 443*\[Rho]^6 - 
      7974*Ech*\[Rho]^6 + 63792*Ech^2*\[Rho]^6 - 297696*Ech^3*\[Rho]^6 + 
      893088*Ech^4*\[Rho]^6 - 2179872*Ech^5*\[Rho]^6 + 
      4258752*Ech^6*\[Rho]^6 - 4962816*Ech^7*\[Rho]^6 + 
      3633408*Ech^8*\[Rho]^6 - 1613824*Ech^9*\[Rho]^6 + 
      322560*Ech^10*\[Rho]^6 - 272*\[Rho]^7 + 4896*Ech*\[Rho]^7 - 
      39168*Ech^2*\[Rho]^7 + 182784*Ech^3*\[Rho]^7 - 548352*Ech^4*\[Rho]^7 + 
      1096704*Ech^5*\[Rho]^7 - 1462272*Ech^6*\[Rho]^7 + 
      1253376*Ech^7*\[Rho]^7 - 626688*Ech^8*\[Rho]^7 + 
      139264*Ech^9*\[Rho]^7 + 60*(-1 + 2*Ech)^9*\[Rho]*
       (-619 - 929*\[Rho] + 770*\[Rho]^2 - 50*\[Rho]^3 + 90*\[Rho]^4)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^9*\[Rho]*(-619 - 929*\[Rho] + 
        770*\[Rho]^2 - 50*\[Rho]^3 + 90*\[Rho]^4)*Log[\[Rho]]))/
    (450*(-1 + 2*Ech)^9*mb^5*\[Rho]))


==> anc/Results/ResultsHMom/H3.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
    3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
     (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
    3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
     (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
    \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(1 - 4*Ech + 4*Ech^2 - 16*Ech^3 + 
    80*Ech^4 - 128*Ech^5 + 64*Ech^6 - 8*\[Rho] + 32*Ech*\[Rho] - 
    32*Ech^2*\[Rho] + 16*Ech^3*\[Rho] - 64*Ech^4*\[Rho] + 64*Ech^5*\[Rho] + 
    24*Ech*\[Rho]^2 - 72*Ech^2*\[Rho]^2 + 48*Ech^3*\[Rho]^2 + 8*\[Rho]^3 - 
    32*Ech*\[Rho]^3 + 32*Ech^2*\[Rho]^3 - 16*Ech^3*\[Rho]^3 - \[Rho]^4 + 
    4*Ech*\[Rho]^4 - 4*Ech^2*\[Rho]^4 + 12*(1 - 2*Ech)^2*\[Rho]^2*
     Log[1 - 2*Ech] - 12*(1 - 2*Ech)^2*\[Rho]^2*Log[\[Rho]]))/(1 - 2*Ech)^2 + 
 ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
    3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
    6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
     (1 + \[Rho])^2)*(-3 + 18*Ech - 36*Ech^2 + 24*Ech^3 + 80*Ech^4 - 
    544*Ech^5 + 1344*Ech^6 - 1408*Ech^7 + 512*Ech^8 + 45*\[Rho] - 
    270*Ech*\[Rho] + 540*Ech^2*\[Rho] - 360*Ech^3*\[Rho] - 80*Ech^4*\[Rho] + 
    480*Ech^5*\[Rho] - 960*Ech^6*\[Rho] + 640*Ech^7*\[Rho] + 240*\[Rho]^2 - 
    1800*Ech*\[Rho]^2 + 4680*Ech^2*\[Rho]^2 - 4560*Ech^3*\[Rho]^2 + 
    480*Ech^4*\[Rho]^2 + 960*Ech^5*\[Rho]^2 - 240*\[Rho]^3 + 
    1080*Ech*\[Rho]^3 - 1080*Ech^2*\[Rho]^3 - 720*Ech^3*\[Rho]^3 + 
    1120*Ech^4*\[Rho]^3 - 320*Ech^5*\[Rho]^3 - 45*\[Rho]^4 + 
    270*Ech*\[Rho]^4 - 540*Ech^2*\[Rho]^4 + 360*Ech^3*\[Rho]^4 - 
    160*Ech^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ech*\[Rho]^5 + 36*Ech^2*\[Rho]^5 - 
    24*Ech^3*\[Rho]^5 + 180*(-1 + 2*Ech)^3*\[Rho]^2*(1 + \[Rho])*
     Log[1 - 2*Ech] - 180*(-1 + 2*Ech)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]))/
  (10*(-1 + 2*Ech)^3) + 
 (2*(3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
    3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(1 - 8*Ech + 24*Ech^2 - 32*Ech^3 + 
    16*Ech^4 - 48*Ech^5 + 416*Ech^6 - 1408*Ech^7 + 2304*Ech^8 - 1792*Ech^9 + 
    512*Ech^10 - 24*\[Rho] + 192*Ech*\[Rho] - 576*Ech^2*\[Rho] + 
    768*Ech^3*\[Rho] - 384*Ech^4*\[Rho] + 48*Ech^5*\[Rho] - 
    384*Ech^6*\[Rho] + 1152*Ech^7*\[Rho] - 1536*Ech^8*\[Rho] + 
    768*Ech^9*\[Rho] - 375*\[Rho]^2 + 3360*Ech*\[Rho]^2 - 
    11520*Ech^2*\[Rho]^2 + 18240*Ech^3*\[Rho]^2 - 12000*Ech^4*\[Rho]^2 + 
    1440*Ech^5*\[Rho]^2 - 960*Ech^6*\[Rho]^2 + 1920*Ech^7*\[Rho]^2 + 
    960*Ech*\[Rho]^3 - 6720*Ech^2*\[Rho]^3 + 16640*Ech^3*\[Rho]^3 - 
    16000*Ech^4*\[Rho]^3 + 2400*Ech^5*\[Rho]^3 + 3200*Ech^6*\[Rho]^3 - 
    640*Ech^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ech*\[Rho]^4 + 
    6480*Ech^2*\[Rho]^4 - 5760*Ech^3*\[Rho]^4 + 1680*Ech^5*\[Rho]^4 - 
    480*Ech^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ech*\[Rho]^5 + 
    576*Ech^2*\[Rho]^5 - 768*Ech^3*\[Rho]^5 + 384*Ech^4*\[Rho]^5 - 
    144*Ech^5*\[Rho]^5 - \[Rho]^6 + 8*Ech*\[Rho]^6 - 24*Ech^2*\[Rho]^6 + 
    32*Ech^3*\[Rho]^6 - 16*Ech^4*\[Rho]^6 + 60*(1 - 2*Ech)^4*\[Rho]^2*
     (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] - 60*(1 - 2*Ech)^4*\[Rho]^2*
     (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/(15*(1 - 2*Ech)^4) - 
 (\[CapitalLambda]bh^3*(-5 + 50*Ech - 200*Ech^2 + 400*Ech^3 - 400*Ech^4 + 
    160*Ech^5 + 448*Ech^6 - 4736*Ech^7 + 20480*Ech^8 - 46080*Ech^9 + 
    56320*Ech^10 - 34816*Ech^11 + 8192*Ech^12 + 175*\[Rho] - 
    1750*Ech*\[Rho] + 7000*Ech^2*\[Rho] - 14000*Ech^3*\[Rho] + 
    14000*Ech^4*\[Rho] - 5600*Ech^5*\[Rho] - 448*Ech^6*\[Rho] + 
    4480*Ech^7*\[Rho] - 17920*Ech^8*\[Rho] + 35840*Ech^9*\[Rho] - 
    35840*Ech^10*\[Rho] + 14336*Ech^11*\[Rho] + 5495*\[Rho]^2 - 
    59150*Ech*\[Rho]^2 + 257600*Ech^2*\[Rho]^2 - 571200*Ech^3*\[Rho]^2 + 
    655200*Ech^4*\[Rho]^2 - 329280*Ech^5*\[Rho]^2 + 17920*Ech^6*\[Rho]^2 + 
    35840*Ech^7*\[Rho]^2 - 62720*Ech^8*\[Rho]^2 + 53760*Ech^9*\[Rho]^2 + 
    7875*\[Rho]^3 - 99750*Ech*\[Rho]^3 + 504000*Ech^2*\[Rho]^3 - 
    1288000*Ech^3*\[Rho]^3 + 1708000*Ech^4*\[Rho]^3 - 
    1019200*Ech^5*\[Rho]^3 + 125440*Ech^6*\[Rho]^3 - 35840*Ech^7*\[Rho]^3 + 
    116480*Ech^8*\[Rho]^3 - 17920*Ech^9*\[Rho]^3 - 7875*\[Rho]^4 + 
    57750*Ech*\[Rho]^4 - 126000*Ech^2*\[Rho]^4 - 28000*Ech^3*\[Rho]^4 + 
    448000*Ech^4*\[Rho]^4 - 515200*Ech^5*\[Rho]^4 + 96320*Ech^6*\[Rho]^4 + 
    85120*Ech^7*\[Rho]^4 - 17920*Ech^8*\[Rho]^4 - 5495*\[Rho]^5 + 
    50750*Ech*\[Rho]^5 - 182000*Ech^2*\[Rho]^5 + 308000*Ech^3*\[Rho]^5 - 
    224000*Ech^4*\[Rho]^5 + 22400*Ech^5*\[Rho]^5 + 30912*Ech^6*\[Rho]^5 - 
    8064*Ech^7*\[Rho]^5 - 175*\[Rho]^6 + 1750*Ech*\[Rho]^6 - 
    7000*Ech^2*\[Rho]^6 + 14000*Ech^3*\[Rho]^6 - 14000*Ech^4*\[Rho]^6 + 
    5600*Ech^5*\[Rho]^6 - 1792*Ech^6*\[Rho]^6 + 5*\[Rho]^7 - 
    50*Ech*\[Rho]^7 + 200*Ech^2*\[Rho]^7 - 400*Ech^3*\[Rho]^7 + 
    400*Ech^4*\[Rho]^7 - 160*Ech^5*\[Rho]^7 + 2100*(-1 + 2*Ech)^5*\[Rho]^2*
     (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ech] - 
    2100*(-1 + 2*Ech)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
     Log[\[Rho]]))/(70*(-1 + 2*Ech)^5) + 
 \[Mu]2\[Pi]*(((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(-3 + 24*Ech - 72*Ech^2 + 
      96*Ech^3 + 32*Ech^4 - 640*Ech^5 + 1920*Ech^6 - 2560*Ech^7 + 
      1280*Ech^8 + 24*\[Rho] - 192*Ech*\[Rho] + 576*Ech^2*\[Rho] - 
      768*Ech^3*\[Rho] + 384*Ech^4*\[Rho] - 72*Ech*\[Rho]^2 + 
      504*Ech^2*\[Rho]^2 - 1248*Ech^3*\[Rho]^2 + 1440*Ech^4*\[Rho]^2 - 
      768*Ech^5*\[Rho]^2 - 24*\[Rho]^3 + 192*Ech*\[Rho]^3 - 
      576*Ech^2*\[Rho]^3 + 768*Ech^3*\[Rho]^3 - 704*Ech^4*\[Rho]^3 + 
      256*Ech^5*\[Rho]^3 + 3*\[Rho]^4 - 24*Ech*\[Rho]^4 + 72*Ech^2*\[Rho]^4 - 
      96*Ech^3*\[Rho]^4 + 48*Ech^4*\[Rho]^4 - 36*(1 - 2*Ech)^4*\[Rho]^2*
       Log[1 - 2*Ech] + 36*(1 - 2*Ech)^4*\[Rho]^2*Log[\[Rho]]))/
    (6*(1 - 2*Ech)^4*mb^2) + 
   (8*(3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(1 - 8*Ech + 24*Ech^2 - 
      62*Ech^3 + 316*Ech^4 - 1236*Ech^5 + 2696*Ech^6 - 3328*Ech^7 + 
      2304*Ech^8 - 832*Ech^9 + 128*Ech^10 - 9*\[Rho] + 72*Ech*\[Rho] - 
      216*Ech^2*\[Rho] + 378*Ech^3*\[Rho] - 924*Ech^4*\[Rho] + 
      2628*Ech^5*\[Rho] - 4224*Ech^6*\[Rho] + 3072*Ech^7*\[Rho] - 
      576*Ech^8*\[Rho] - 192*Ech^9*\[Rho] + 45*\[Rho]^2 - 360*Ech*\[Rho]^2 + 
      1080*Ech^2*\[Rho]^2 - 1500*Ech^3*\[Rho]^2 + 1200*Ech^4*\[Rho]^2 - 
      1440*Ech^5*\[Rho]^2 + 1920*Ech^6*\[Rho]^2 - 960*Ech^7*\[Rho]^2 - 
      120*Ech*\[Rho]^3 + 840*Ech^2*\[Rho]^3 - 2140*Ech^3*\[Rho]^3 + 
      2240*Ech^4*\[Rho]^3 - 480*Ech^5*\[Rho]^3 - 640*Ech^6*\[Rho]^3 + 
      320*Ech^7*\[Rho]^3 - 45*\[Rho]^4 + 360*Ech*\[Rho]^4 - 
      1080*Ech^2*\[Rho]^4 + 1530*Ech^3*\[Rho]^4 - 1020*Ech^4*\[Rho]^4 + 
      180*Ech^5*\[Rho]^4 + 120*Ech^6*\[Rho]^4 + 9*\[Rho]^5 - 
      72*Ech*\[Rho]^5 + 216*Ech^2*\[Rho]^5 - 318*Ech^3*\[Rho]^5 + 
      204*Ech^4*\[Rho]^5 - 36*Ech^5*\[Rho]^5 - \[Rho]^6 + 8*Ech*\[Rho]^6 - 
      24*Ech^2*\[Rho]^6 + 32*Ech^3*\[Rho]^6 - 16*Ech^4*\[Rho]^6 - 
      60*(1 - 2*Ech)^4*\[Rho]^3*Log[1 - 2*Ech] + 60*(1 - 2*Ech)^4*\[Rho]^3*
       Log[\[Rho]]))/(45*(1 - 2*Ech)^4*mb^2) + 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(9 - 90*Ech + 360*Ech^2 - 720*Ech^3 + 1120*Ech^4 - 
      5056*Ech^5 + 23680*Ech^6 - 62720*Ech^7 + 93440*Ech^8 - 74240*Ech^9 + 
      24576*Ech^10 - 135*\[Rho] + 1350*Ech*\[Rho] - 5400*Ech^2*\[Rho] + 
      10800*Ech^3*\[Rho] - 11200*Ech^4*\[Rho] + 8320*Ech^5*\[Rho] - 
      16000*Ech^6*\[Rho] + 32000*Ech^7*\[Rho] - 32000*Ech^8*\[Rho] + 
      12800*Ech^9*\[Rho] - 720*\[Rho]^2 + 8280*Ech*\[Rho]^2 - 
      38520*Ech^2*\[Rho]^2 + 91440*Ech^3*\[Rho]^2 - 114240*Ech^4*\[Rho]^2 + 
      65280*Ech^5*\[Rho]^2 - 1920*Ech^6*\[Rho]^2 - 11520*Ech^7*\[Rho]^2 + 
      720*\[Rho]^3 - 6120*Ech*\[Rho]^3 + 19080*Ech^2*\[Rho]^3 - 
      23760*Ech^3*\[Rho]^3 + 4160*Ech^4*\[Rho]^3 + 17920*Ech^5*\[Rho]^3 - 
      19840*Ech^6*\[Rho]^3 + 3840*Ech^7*\[Rho]^3 + 135*\[Rho]^4 - 
      1350*Ech*\[Rho]^4 + 5400*Ech^2*\[Rho]^4 - 10800*Ech^3*\[Rho]^4 + 
      10000*Ech^4*\[Rho]^4 - 7840*Ech^5*\[Rho]^4 + 2560*Ech^6*\[Rho]^4 - 
      9*\[Rho]^5 + 90*Ech*\[Rho]^5 - 360*Ech^2*\[Rho]^5 + 
      720*Ech^3*\[Rho]^5 - 720*Ech^4*\[Rho]^5 + 288*Ech^5*\[Rho]^5 - 
      540*(-1 + 2*Ech)^5*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ech] + 
      540*(-1 + 2*Ech)^5*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]))/
    (60*(-1 + 2*Ech)^5*mb^2) - (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*
     (-11 + 110*Ech - 440*Ech^2 + 880*Ech^3 - 40*Ech^4 - 10064*Ech^5 + 
      55328*Ech^6 - 163904*Ech^7 + 295040*Ech^8 - 328960*Ech^9 + 
      220672*Ech^10 - 80896*Ech^11 + 12288*Ech^12 + 154*\[Rho] - 
      1540*Ech*\[Rho] + 6160*Ech^2*\[Rho] - 12320*Ech^3*\[Rho] + 
      9800*Ech^4*\[Rho] + 21616*Ech^5*\[Rho] - 114016*Ech^6*\[Rho] + 
      253120*Ech^7*\[Rho] - 300160*Ech^8*\[Rho] + 170240*Ech^9*\[Rho] - 
      25088*Ech^10*\[Rho] - 7168*Ech^11*\[Rho] - 1386*\[Rho]^2 + 
      13860*Ech*\[Rho]^2 - 55440*Ech^2*\[Rho]^2 + 110880*Ech^3*\[Rho]^2 - 
      110880*Ech^4*\[Rho]^2 + 45024*Ech^5*\[Rho]^2 - 6720*Ech^6*\[Rho]^2 + 
      26880*Ech^7*\[Rho]^2 - 53760*Ech^8*\[Rho]^2 + 53760*Ech^9*\[Rho]^2 - 
      21504*Ech^10*\[Rho]^2 - 5775*\[Rho]^3 + 66990*Ech*\[Rho]^3 - 
      314160*Ech^2*\[Rho]^3 + 751520*Ech^3*\[Rho]^3 - 927920*Ech^4*\[Rho]^3 + 
      462560*Ech^5*\[Rho]^3 + 103040*Ech^6*\[Rho]^3 - 170240*Ech^7*\[Rho]^3 + 
      35840*Ech^8*\[Rho]^3 + 5775*\[Rho]^4 - 48510*Ech*\[Rho]^4 + 
      147840*Ech^2*\[Rho]^4 - 172480*Ech^3*\[Rho]^4 - 24920*Ech^4*\[Rho]^4 + 
      218960*Ech^5*\[Rho]^4 - 155680*Ech^6*\[Rho]^4 + 24640*Ech^7*\[Rho]^4 + 
      8960*Ech^8*\[Rho]^4 + 1386*\[Rho]^5 - 13860*Ech*\[Rho]^5 + 
      55440*Ech^2*\[Rho]^5 - 110880*Ech^3*\[Rho]^5 + 118440*Ech^4*\[Rho]^5 - 
      70224*Ech^5*\[Rho]^5 + 20832*Ech^6*\[Rho]^5 + 1344*Ech^7*\[Rho]^5 - 
      154*\[Rho]^6 + 1540*Ech*\[Rho]^6 - 6160*Ech^2*\[Rho]^6 + 
      12320*Ech^3*\[Rho]^6 - 14000*Ech^4*\[Rho]^6 + 7616*Ech^5*\[Rho]^6 - 
      1344*Ech^6*\[Rho]^6 + 11*\[Rho]^7 - 110*Ech*\[Rho]^7 + 
      440*Ech^2*\[Rho]^7 - 880*Ech^3*\[Rho]^7 + 880*Ech^4*\[Rho]^7 - 
      352*Ech^5*\[Rho]^7 - 4620*(-1 + 2*Ech)^5*\[Rho]^3*(1 + \[Rho])*
       Log[1 - 2*Ech] + 4620*(-1 + 2*Ech)^5*\[Rho]^3*(1 + \[Rho])*
       Log[\[Rho]]))/(105*(-1 + 2*Ech)^5*mb^2) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (-39 + 312*Ech - 936*Ech^2 + 1408*Ech^3 - 2144*Ech^4 + 6208*Ech^5 - 
      14464*Ech^6 + 20992*Ech^7 - 18176*Ech^8 + 7168*Ech^9 + 405*\[Rho] - 
      3240*Ech*\[Rho] + 9720*Ech^2*\[Rho] - 12640*Ech^3*\[Rho] + 
      3520*Ech^4*\[Rho] + 10880*Ech^5*\[Rho] - 19840*Ech^6*\[Rho] + 
      17920*Ech^7*\[Rho] - 6400*Ech^8*\[Rho] + 480*\[Rho]^2 - 
      5640*Ech*\[Rho]^2 + 24120*Ech^2*\[Rho]^2 - 48480*Ech^3*\[Rho]^2 + 
      48960*Ech^4*\[Rho]^2 - 28800*Ech^5*\[Rho]^2 + 17280*Ech^6*\[Rho]^2 - 
      7680*Ech^7*\[Rho]^2 - 960*\[Rho]^3 + 7320*Ech*\[Rho]^3 - 
      20520*Ech^2*\[Rho]^3 + 26720*Ech^3*\[Rho]^3 - 16960*Ech^4*\[Rho]^3 + 
      5120*Ech^5*\[Rho]^3 - 640*Ech^6*\[Rho]^3 + 135*\[Rho]^4 - 
      1080*Ech*\[Rho]^4 + 3240*Ech^2*\[Rho]^4 - 5120*Ech^3*\[Rho]^4 + 
      2960*Ech^4*\[Rho]^4 - 320*Ech^5*\[Rho]^4 - 21*\[Rho]^5 + 
      168*Ech*\[Rho]^5 - 504*Ech^2*\[Rho]^5 + 672*Ech^3*\[Rho]^5 - 
      336*Ech^4*\[Rho]^5 - 180*(1 - 2*Ech)^4*\[Rho]^2*(5 + \[Rho])*
       Log[1 - 2*Ech] + 180*(1 - 2*Ech)^4*\[Rho]^2*(5 + \[Rho])*Log[\[Rho]]))/
    (60*(1 - 2*Ech)^4*mb^2) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(-1 + 12*Ech - 60*Ech^2 + 
      160*Ech^3 - 240*Ech^4 + 2464*Ech^6 - 14208*Ech^7 + 44160*Ech^8 - 
      81920*Ech^9 + 90624*Ech^10 - 55296*Ech^11 + 14336*Ech^12 + 24*\[Rho] - 
      288*Ech*\[Rho] + 1440*Ech^2*\[Rho] - 3840*Ech^3*\[Rho] + 
      5760*Ech^4*\[Rho] - 4416*Ech^5*\[Rho] - 768*Ech^6*\[Rho] + 
      11520*Ech^7*\[Rho] - 30720*Ech^8*\[Rho] + 46080*Ech^9*\[Rho] - 
      36864*Ech^10*\[Rho] + 12288*Ech^11*\[Rho] + 375*\[Rho]^2 - 
      4860*Ech*\[Rho]^2 + 26460*Ech^2*\[Rho]^2 - 77760*Ech^3*\[Rho]^2 + 
      131040*Ech^4*\[Rho]^2 - 120960*Ech^5*\[Rho]^2 + 45120*Ech^6*\[Rho]^2 + 
      11520*Ech^7*\[Rho]^2 - 11520*Ech^8*\[Rho]^2 - 960*Ech*\[Rho]^3 + 
      10560*Ech^2*\[Rho]^3 - 47360*Ech^3*\[Rho]^3 + 109440*Ech^4*\[Rho]^3 - 
      136320*Ech^5*\[Rho]^3 + 85120*Ech^6*\[Rho]^3 - 15360*Ech^7*\[Rho]^3 - 
      7680*Ech^8*\[Rho]^3 - 375*\[Rho]^4 + 4140*Ech*\[Rho]^4 - 
      18540*Ech^2*\[Rho]^4 + 42240*Ech^3*\[Rho]^4 - 48960*Ech^4*\[Rho]^4 + 
      24000*Ech^5*\[Rho]^4 + 2400*Ech^6*\[Rho]^4 - 9600*Ech^7*\[Rho]^4 + 
      1920*Ech^8*\[Rho]^4 - 24*\[Rho]^5 + 288*Ech*\[Rho]^5 - 
      1440*Ech^2*\[Rho]^5 + 3840*Ech^3*\[Rho]^5 - 5760*Ech^4*\[Rho]^5 + 
      4032*Ech^5*\[Rho]^5 - 2688*Ech^6*\[Rho]^5 + 768*Ech^7*\[Rho]^5 + 
      \[Rho]^6 - 12*Ech*\[Rho]^6 + 60*Ech^2*\[Rho]^6 - 160*Ech^3*\[Rho]^6 + 
      240*Ech^4*\[Rho]^6 - 192*Ech^5*\[Rho]^6 + 64*Ech^6*\[Rho]^6 - 
      60*(1 - 2*Ech)^6*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] + 
      60*(1 - 2*Ech)^6*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
    (15*(1 - 2*Ech)^6*mb^2) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (13 - 130*Ech + 520*Ech^2 - 1040*Ech^3 + 800*Ech^4 + 2496*Ech^5 - 
      15104*Ech^6 + 43520*Ech^7 - 75520*Ech^8 + 79360*Ech^9 - 47104*Ech^10 + 
      12288*Ech^11 - 240*\[Rho] + 2400*Ech*\[Rho] - 9600*Ech^2*\[Rho] + 
      19200*Ech^3*\[Rho] - 19360*Ech^4*\[Rho] + 9280*Ech^5*\[Rho] - 
      6400*Ech^6*\[Rho] + 12800*Ech^7*\[Rho] - 12800*Ech^8*\[Rho] + 
      5120*Ech^9*\[Rho] - 2085*\[Rho]^2 + 23370*Ech*\[Rho]^2 - 
      106080*Ech^2*\[Rho]^2 + 245760*Ech^3*\[Rho]^2 - 293120*Ech^4*\[Rho]^2 + 
      135680*Ech^5*\[Rho]^2 + 52480*Ech^6*\[Rho]^2 - 89600*Ech^7*\[Rho]^2 + 
      47360*Ech^8*\[Rho]^2 - 12800*Ech^9*\[Rho]^2 + 1440*\[Rho]^3 - 
      10560*Ech*\[Rho]^3 + 23040*Ech^2*\[Rho]^3 + 5120*Ech^3*\[Rho]^3 - 
      87680*Ech^4*\[Rho]^3 + 124800*Ech^5*\[Rho]^3 - 72960*Ech^6*\[Rho]^3 + 
      23040*Ech^7*\[Rho]^3 - 5120*Ech^8*\[Rho]^3 + 915*\[Rho]^4 - 
      8790*Ech*\[Rho]^4 + 33360*Ech^2*\[Rho]^4 - 61920*Ech^3*\[Rho]^4 + 
      58960*Ech^4*\[Rho]^4 - 28960*Ech^5*\[Rho]^4 + 6400*Ech^6*\[Rho]^4 - 
      48*\[Rho]^5 + 480*Ech*\[Rho]^5 - 1920*Ech^2*\[Rho]^5 + 
      3840*Ech^3*\[Rho]^5 - 4960*Ech^4*\[Rho]^5 + 2368*Ech^5*\[Rho]^5 - 
      256*Ech^6*\[Rho]^5 + 5*\[Rho]^6 - 50*Ech*\[Rho]^6 + 
      200*Ech^2*\[Rho]^6 - 400*Ech^3*\[Rho]^6 + 400*Ech^4*\[Rho]^6 - 
      160*Ech^5*\[Rho]^6 - 60*(-1 + 2*Ech)^5*\[Rho]^2*
       (21 + 32*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] + 
      60*(-1 + 2*Ech)^5*\[Rho]^2*(21 + 32*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
    (60*(-1 + 2*Ech)^5*mb^2) - 
   (\[CapitalLambda]bh^3*(15 - 210*Ech + 1260*Ech^2 - 4200*Ech^3 + 
      8400*Ech^4 - 10080*Ech^5 + 16128*Ech^6 - 141824*Ech^7 + 904960*Ech^8 - 
      3322368*Ech^9 + 7562240*Ech^10 - 10909696*Ech^11 + 9719808*Ech^12 - 
      4874240*Ech^13 + 1048576*Ech^14 - 525*\[Rho] + 7350*Ech*\[Rho] - 
      44100*Ech^2*\[Rho] + 147000*Ech^3*\[Rho] - 294000*Ech^4*\[Rho] + 
      352800*Ech^5*\[Rho] - 244608*Ech^6*\[Rho] + 198912*Ech^7*\[Rho] - 
      790272*Ech^8*\[Rho] + 2634240*Ech^9*\[Rho] - 5268480*Ech^10*\[Rho] + 
      6322176*Ech^11*\[Rho] - 4214784*Ech^12*\[Rho] + 1204224*Ech^13*\[Rho] - 
      16485*\[Rho]^2 + 243390*Ech*\[Rho]^2 - 1548540*Ech^2*\[Rho]^2 + 
      5514600*Ech^3*\[Rho]^2 - 11911200*Ech^4*\[Rho]^2 + 
      15704640*Ech^5*\[Rho]^2 - 11975040*Ech^6*\[Rho]^2 + 
      5026560*Ech^7*\[Rho]^2 - 3037440*Ech^8*\[Rho]^2 + 
      4677120*Ech^9*\[Rho]^2 - 3763200*Ech^10*\[Rho]^2 + 
      1075200*Ech^11*\[Rho]^2 - 23625*\[Rho]^3 + 393750*Ech*\[Rho]^3 - 
      2803500*Ech^2*\[Rho]^3 + 11109000*Ech^3*\[Rho]^3 - 
      26628000*Ech^4*\[Rho]^3 + 39009600*Ech^5*\[Rho]^3 - 
      32780160*Ech^6*\[Rho]^3 + 11656960*Ech^7*\[Rho]^3 + 
      3162880*Ech^8*\[Rho]^3 - 4139520*Ech^9*\[Rho]^3 + 
      1254400*Ech^10*\[Rho]^3 - 358400*Ech^11*\[Rho]^3 + 23625*\[Rho]^4 - 
      267750*Ech*\[Rho]^4 + 1165500*Ech^2*\[Rho]^4 - 2121000*Ech^3*\[Rho]^4 - 
      168000*Ech^4*\[Rho]^4 + 7257600*Ech^5*\[Rho]^4 - 
      12223680*Ech^6*\[Rho]^4 + 8722560*Ech^7*\[Rho]^4 - 
      2177280*Ech^8*\[Rho]^4 - 483840*Ech^9*\[Rho]^4 + 16485*\[Rho]^5 - 
      218190*Ech*\[Rho]^5 + 1220940*Ech^2*\[Rho]^5 - 3717000*Ech^3*\[Rho]^5 + 
      6552000*Ech^4*\[Rho]^5 - 6451200*Ech^5*\[Rho]^5 + 
      3068352*Ech^6*\[Rho]^5 - 260736*Ech^7*\[Rho]^5 - 
      510720*Ech^8*\[Rho]^5 + 96768*Ech^9*\[Rho]^5 + 525*\[Rho]^6 - 
      7350*Ech*\[Rho]^6 + 44100*Ech^2*\[Rho]^6 - 147000*Ech^3*\[Rho]^6 + 
      294000*Ech^4*\[Rho]^6 - 352800*Ech^5*\[Rho]^6 + 197568*Ech^6*\[Rho]^6 - 
      113792*Ech^7*\[Rho]^6 + 28672*Ech^8*\[Rho]^6 - 15*\[Rho]^7 + 
      210*Ech*\[Rho]^7 - 1260*Ech^2*\[Rho]^7 + 4200*Ech^3*\[Rho]^7 - 
      8400*Ech^4*\[Rho]^7 + 10080*Ech^5*\[Rho]^7 - 6720*Ech^6*\[Rho]^7 + 
      1920*Ech^7*\[Rho]^7 - 6300*(-1 + 2*Ech)^7*\[Rho]^2*
       (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ech] + 
      6300*(-1 + 2*Ech)^7*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
       Log[\[Rho]]))/(420*(-1 + 2*Ech)^7*mb^2) + 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*
     (-43 + 516*Ech - 2580*Ech^2 + 6880*Ech^3 - 10320*Ech^4 + 10496*Ech^5 - 
      34560*Ech^6 + 196352*Ech^7 - 687872*Ech^8 + 1495040*Ech^9 - 
      2063360*Ech^10 + 1765376*Ech^11 - 856064*Ech^12 + 180224*Ech^13 + 
      1225*\[Rho] - 14700*Ech*\[Rho] + 73500*Ech^2*\[Rho] - 
      196000*Ech^3*\[Rho] + 294000*Ech^4*\[Rho] - 234304*Ech^5*\[Rho] + 
      68992*Ech^6*\[Rho] + 37632*Ech^7*\[Rho] - 62720*Ech^8*\[Rho] + 
      150528*Ech^10*\[Rho] - 200704*Ech^11*\[Rho] + 86016*Ech^12*\[Rho] + 
      26313*\[Rho]^2 - 338436*Ech*\[Rho]^2 + 1828260*Ech^2*\[Rho]^2 - 
      5328960*Ech^3*\[Rho]^2 + 8900640*Ech^4*\[Rho]^2 - 
      8247232*Ech^5*\[Rho]^2 + 3825024*Ech^6*\[Rho]^2 - 
      1585920*Ech^7*\[Rho]^2 + 2571520*Ech^8*\[Rho]^2 - 
      2580480*Ech^9*\[Rho]^2 + 1139712*Ech^10*\[Rho]^2 - 
      200704*Ech^11*\[Rho]^2 + 13125*\[Rho]^3 - 237300*Ech*\[Rho]^3 + 
      1665300*Ech^2*\[Rho]^3 - 6036800*Ech^3*\[Rho]^3 + 
      12247200*Ech^4*\[Rho]^3 - 13529600*Ech^5*\[Rho]^3 + 
      6375040*Ech^6*\[Rho]^3 + 1218560*Ech^7*\[Rho]^3 - 
      2481920*Ech^8*\[Rho]^3 + 967680*Ech^9*\[Rho]^3 - 
      179200*Ech^10*\[Rho]^3 - 34125*\[Rho]^4 + 363300*Ech*\[Rho]^4 - 
      1539300*Ech^2*\[Rho]^4 + 3180800*Ech^3*\[Rho]^4 - 
      2923200*Ech^4*\[Rho]^4 + 11200*Ech^5*\[Rho]^4 + 
      1995840*Ech^6*\[Rho]^4 - 1317120*Ech^7*\[Rho]^4 + 
      313600*Ech^8*\[Rho]^4 - 35840*Ech^9*\[Rho]^4 - 6657*\[Rho]^5 + 
      77364*Ech*\[Rho]^5 - 371700*Ech^2*\[Rho]^5 + 940800*Ech^3*\[Rho]^5 - 
      1310400*Ech^4*\[Rho]^5 + 985600*Ech^5*\[Rho]^5 - 
      393792*Ech^6*\[Rho]^5 + 69888*Ech^7*\[Rho]^5 + 1792*Ech^8*\[Rho]^5 + 
      175*\[Rho]^6 - 2100*Ech*\[Rho]^6 + 10500*Ech^2*\[Rho]^6 - 
      28000*Ech^3*\[Rho]^6 + 42000*Ech^4*\[Rho]^6 - 45696*Ech^5*\[Rho]^6 + 
      18368*Ech^6*\[Rho]^6 - 1792*Ech^7*\[Rho]^6 - 13*\[Rho]^7 + 
      156*Ech*\[Rho]^7 - 780*Ech^2*\[Rho]^7 + 2080*Ech^3*\[Rho]^7 - 
      3120*Ech^4*\[Rho]^7 + 2496*Ech^5*\[Rho]^7 - 832*Ech^6*\[Rho]^7 - 
      420*(1 - 2*Ech)^6*\[Rho]^2*(27 + 95*\[Rho] + 55*\[Rho]^2 + 3*\[Rho]^3)*
       Log[1 - 2*Ech] + 420*(1 - 2*Ech)^6*\[Rho]^2*(27 + 95*\[Rho] + 
        55*\[Rho]^2 + 3*\[Rho]^3)*Log[\[Rho]]))/(140*(1 - 2*Ech)^6*mb^2)) + 
 m1*(((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(5 - 60*Ech + 300*Ech^2 - 
      800*Ech^3 + 1280*Ech^4 - 1920*Ech^5 + 5120*Ech^6 - 12800*Ech^7 + 
      19200*Ech^8 - 15360*Ech^9 + 5120*Ech^10 - 40*\[Rho] + 480*Ech*\[Rho] - 
      2400*Ech^2*\[Rho] + 6400*Ech^3*\[Rho] - 9600*Ech^4*\[Rho] + 
      7680*Ech^5*\[Rho] - 2560*Ech^6*\[Rho] + 120*Ech*\[Rho]^2 - 
      1320*Ech^2*\[Rho]^2 + 5920*Ech^3*\[Rho]^2 - 13440*Ech^4*\[Rho]^2 + 
      18432*Ech^5*\[Rho]^2 - 16256*Ech^6*\[Rho]^2 + 6144*Ech^7*\[Rho]^2 + 
      40*\[Rho]^3 - 480*Ech*\[Rho]^3 + 2400*Ech^2*\[Rho]^3 - 
      6400*Ech^3*\[Rho]^3 + 9280*Ech^4*\[Rho]^3 - 11520*Ech^5*\[Rho]^3 + 
      7424*Ech^6*\[Rho]^3 - 2048*Ech^7*\[Rho]^3 - 5*\[Rho]^4 + 
      60*Ech*\[Rho]^4 - 300*Ech^2*\[Rho]^4 + 800*Ech^3*\[Rho]^4 - 
      1200*Ech^4*\[Rho]^4 + 960*Ech^5*\[Rho]^4 - 320*Ech^6*\[Rho]^4 + 
      60*(1 - 2*Ech)^6*\[Rho]^2*Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*\[Rho]^2*
       Log[\[Rho]]))/(40*(1 - 2*Ech)^6*mb^4) + 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(-3 + 42*Ech - 252*Ech^2 + 840*Ech^3 - 1600*Ech^4 + 
      384*Ech^5 + 12544*Ech^6 - 65024*Ech^7 + 188160*Ech^8 - 340480*Ech^9 + 
      379904*Ech^10 - 239616*Ech^11 + 65536*Ech^12 + 45*\[Rho] - 
      630*Ech*\[Rho] + 3780*Ech^2*\[Rho] - 12600*Ech^3*\[Rho] + 
      25120*Ech^4*\[Rho] - 29120*Ech^5*\[Rho] + 13440*Ech^6*\[Rho] + 
      16640*Ech^7*\[Rho] - 44800*Ech^8*\[Rho] + 53760*Ech^9*\[Rho] - 
      35840*Ech^10*\[Rho] + 10240*Ech^11*\[Rho] + 240*\[Rho]^2 - 
      3720*Ech*\[Rho]^2 + 24840*Ech^2*\[Rho]^2 - 92880*Ech^3*\[Rho]^2 + 
      210720*Ech^4*\[Rho]^2 - 296256*Ech^5*\[Rho]^2 + 250752*Ech^6*\[Rho]^2 - 
      105216*Ech^7*\[Rho]^2 - 4608*Ech^8*\[Rho]^2 + 15360*Ech^9*\[Rho]^2 - 
      240*\[Rho]^3 + 3000*Ech*\[Rho]^3 - 15480*Ech^2*\[Rho]^3 + 
      41520*Ech^3*\[Rho]^3 - 57440*Ech^4*\[Rho]^3 + 37824*Ech^5*\[Rho]^3 + 
      7040*Ech^6*\[Rho]^3 - 51968*Ech^7*\[Rho]^3 + 34304*Ech^8*\[Rho]^3 - 
      5120*Ech^9*\[Rho]^3 - 45*\[Rho]^4 + 630*Ech*\[Rho]^4 - 
      3780*Ech^2*\[Rho]^4 + 12600*Ech^3*\[Rho]^4 - 25360*Ech^4*\[Rho]^4 + 
      24800*Ech^5*\[Rho]^4 - 28224*Ech^6*\[Rho]^4 + 16256*Ech^7*\[Rho]^4 - 
      4096*Ech^8*\[Rho]^4 + 3*\[Rho]^5 - 42*Ech*\[Rho]^5 + 
      252*Ech^2*\[Rho]^5 - 840*Ech^3*\[Rho]^5 + 1680*Ech^4*\[Rho]^5 - 
      2016*Ech^5*\[Rho]^5 + 1344*Ech^6*\[Rho]^5 - 384*Ech^7*\[Rho]^5 + 
      180*(-1 + 2*Ech)^7*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ech] - 
      180*(-1 + 2*Ech)^7*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]))/
    (80*(-1 + 2*Ech)^7*mb^4) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (39 - 468*Ech + 2340*Ech^2 - 5760*Ech^3 + 2560*Ech^4 + 35136*Ech^5 - 
      152832*Ech^6 + 362240*Ech^7 - 556800*Ech^8 + 552960*Ech^9 - 
      324608*Ech^10 + 86016*Ech^11 - 405*\[Rho] + 4860*Ech*\[Rho] - 
      24300*Ech^2*\[Rho] + 63840*Ech^3*\[Rho] - 85920*Ech^4*\[Rho] + 
      23040*Ech^5*\[Rho] + 113280*Ech^6*\[Rho] - 192000*Ech^7*\[Rho] + 
      126720*Ech^8*\[Rho] - 15360*Ech^9*\[Rho] - 15360*Ech^10*\[Rho] - 
      480*\[Rho]^2 + 7560*Ech*\[Rho]^2 - 48600*Ech^2*\[Rho]^2 + 
      165600*Ech^3*\[Rho]^2 - 333600*Ech^4*\[Rho]^2 + 430848*Ech^5*\[Rho]^2 - 
      386688*Ech^6*\[Rho]^2 + 247296*Ech^7*\[Rho]^2 - 105984*Ech^8*\[Rho]^2 + 
      30720*Ech^9*\[Rho]^2 + 960*\[Rho]^3 - 11160*Ech*\[Rho]^3 + 
      53640*Ech^2*\[Rho]^3 - 134880*Ech^3*\[Rho]^3 + 209120*Ech^4*\[Rho]^3 - 
      222336*Ech^5*\[Rho]^3 + 143232*Ech^6*\[Rho]^3 - 39424*Ech^7*\[Rho]^3 + 
      4608*Ech^8*\[Rho]^3 - 135*\[Rho]^4 + 1620*Ech*\[Rho]^4 - 
      8100*Ech^2*\[Rho]^4 + 21120*Ech^3*\[Rho]^4 - 43440*Ech^4*\[Rho]^4 + 
      38016*Ech^5*\[Rho]^4 - 16704*Ech^6*\[Rho]^4 + 2304*Ech^7*\[Rho]^4 + 
      21*\[Rho]^5 - 252*Ech*\[Rho]^5 + 1260*Ech^2*\[Rho]^5 - 
      3360*Ech^3*\[Rho]^5 + 5040*Ech^4*\[Rho]^5 - 4032*Ech^5*\[Rho]^5 + 
      1344*Ech^6*\[Rho]^5 + 180*(1 - 2*Ech)^6*\[Rho]^2*(5 + \[Rho])*
       Log[1 - 2*Ech] - 180*(1 - 2*Ech)^6*\[Rho]^2*(5 + \[Rho])*Log[\[Rho]]))/
    (240*(1 - 2*Ech)^6*mb^4) + ((1 + \[CapitalLambda]bh)^3*
     (-335 + 4020*Ech - 20100*Ech^2 + 58640*Ech^3 - 153480*Ech^4 + 
      536736*Ech^5 - 1822848*Ech^6 + 4516608*Ech^7 - 7836672*Ech^8 + 
      9579520*Ech^9 - 8143872*Ech^10 + 4571136*Ech^11 - 1509376*Ech^12 + 
      221184*Ech^13 + 3570*\[Rho] - 42840*Ech*\[Rho] + 214200*Ech^2*\[Rho] - 
      584640*Ech^3*\[Rho] + 1018920*Ech^4*\[Rho] - 1499232*Ech^5*\[Rho] + 
      2392320*Ech^6*\[Rho] - 3142272*Ech^7*\[Rho] + 2069760*Ech^8*\[Rho] + 
      376320*Ech^9*\[Rho] - 1591296*Ech^10*\[Rho] + 1075200*Ech^11*\[Rho] - 
      301056*Ech^12*\[Rho] - 22050*\[Rho]^2 + 264600*Ech*\[Rho]^2 - 
      1323000*Ech^2*\[Rho]^2 + 3519600*Ech^3*\[Rho]^2 - 
      5174400*Ech^4*\[Rho]^2 + 3528000*Ech^5*\[Rho]^2 + 
      940800*Ech^6*\[Rho]^2 - 4704000*Ech^7*\[Rho]^2 + 
      5644800*Ech^8*\[Rho]^2 - 3763200*Ech^9*\[Rho]^2 + 
      1075200*Ech^10*\[Rho]^2 - 16275*\[Rho]^3 + 275100*Ech*\[Rho]^3 - 
      1854300*Ech^2*\[Rho]^3 + 6608000*Ech^3*\[Rho]^3 - 
      13633200*Ech^4*\[Rho]^3 + 16564800*Ech^5*\[Rho]^3 - 
      11547200*Ech^6*\[Rho]^3 + 4569600*Ech^7*\[Rho]^3 - 
      1344000*Ech^8*\[Rho]^3 + 358400*Ech^9*\[Rho]^3 + 41475*\[Rho]^4 - 
      485100*Ech*\[Rho]^4 + 2349900*Ech^2*\[Rho]^4 - 6106800*Ech^3*\[Rho]^4 + 
      9177000*Ech^4*\[Rho]^4 - 7919520*Ech^5*\[Rho]^4 + 
      3507840*Ech^6*\[Rho]^4 - 456960*Ech^7*\[Rho]^4 - 67200*Ech^8*\[Rho]^4 - 
      53760*Ech^9*\[Rho]^4 - 8190*\[Rho]^5 + 98280*Ech*\[Rho]^5 - 
      491400*Ech^2*\[Rho]^5 + 1364160*Ech^3*\[Rho]^5 - 
      2236920*Ech^4*\[Rho]^5 + 2054304*Ech^5*\[Rho]^5 - 
      877632*Ech^6*\[Rho]^5 + 77952*Ech^7*\[Rho]^5 + 24192*Ech^8*\[Rho]^5 + 
      2030*\[Rho]^6 - 24360*Ech*\[Rho]^6 + 121800*Ech^2*\[Rho]^6 - 
      336560*Ech^3*\[Rho]^6 + 522480*Ech^4*\[Rho]^6 - 446208*Ech^5*\[Rho]^6 + 
      176960*Ech^6*\[Rho]^6 - 16128*Ech^7*\[Rho]^6 - 225*\[Rho]^7 + 
      2700*Ech*\[Rho]^7 - 13500*Ech^2*\[Rho]^7 + 36000*Ech^3*\[Rho]^7 - 
      54000*Ech^4*\[Rho]^7 + 43200*Ech^5*\[Rho]^7 - 14400*Ech^6*\[Rho]^7 + 
      2100*(1 - 2*Ech)^6*\[Rho]^3*(19 + 3*\[Rho])*Log[1 - 2*Ech] - 
      2100*(1 - 2*Ech)^6*\[Rho]^3*(19 + 3*\[Rho])*Log[\[Rho]]))/
    (1050*(1 - 2*Ech)^6*mb^4) + 
   ((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(65 - 780*Ech + 3900*Ech^2 - 
      10600*Ech^3 + 19280*Ech^4 - 41552*Ech^5 + 134432*Ech^6 - 366656*Ech^7 + 
      675200*Ech^8 - 817920*Ech^9 + 633344*Ech^10 - 287744*Ech^11 + 
      59392*Ech^12 - 855*\[Rho] + 10260*Ech*\[Rho] - 51300*Ech^2*\[Rho] + 
      135800*Ech^3*\[Rho] - 193200*Ech^4*\[Rho] + 103440*Ech^5*\[Rho] + 
      113920*Ech^6*\[Rho] - 283200*Ech^7*\[Rho] + 307200*Ech^8*\[Rho] - 
      236800*Ech^9*\[Rho] + 138240*Ech^10*\[Rho] - 46080*Ech^11*\[Rho] - 
      2700*\[Rho]^2 + 37800*Ech*\[Rho]^2 - 221400*Ech^2*\[Rho]^2 + 
      704400*Ech^3*\[Rho]^2 - 1322400*Ech^4*\[Rho]^2 + 
      1502400*Ech^5*\[Rho]^2 - 1065600*Ech^6*\[Rho]^2 + 
      556800*Ech^7*\[Rho]^2 - 268800*Ech^8*\[Rho]^2 + 76800*Ech^9*\[Rho]^2 + 
      3600*\[Rho]^3 - 40200*Ech*\[Rho]^3 + 183000*Ech^2*\[Rho]^3 - 
      438000*Ech^3*\[Rho]^3 + 589600*Ech^4*\[Rho]^3 - 439360*Ech^5*\[Rho]^3 + 
      169600*Ech^6*\[Rho]^3 - 47360*Ech^7*\[Rho]^3 + 28160*Ech^8*\[Rho]^3 - 
      5120*Ech^9*\[Rho]^3 - 225*\[Rho]^4 + 2700*Ech*\[Rho]^4 - 
      13500*Ech^2*\[Rho]^4 + 43000*Ech^3*\[Rho]^4 - 79200*Ech^4*\[Rho]^4 + 
      66000*Ech^5*\[Rho]^4 - 17120*Ech^6*\[Rho]^4 + 6720*Ech^7*\[Rho]^4 - 
      5760*Ech^8*\[Rho]^4 + 135*\[Rho]^5 - 1620*Ech*\[Rho]^5 + 
      8100*Ech^2*\[Rho]^5 - 23400*Ech^3*\[Rho]^5 + 33120*Ech^4*\[Rho]^5 - 
      25488*Ech^5*\[Rho]^5 + 7488*Ech^6*\[Rho]^5 + 576*Ech^7*\[Rho]^5 - 
      20*\[Rho]^6 + 240*Ech*\[Rho]^6 - 1200*Ech^2*\[Rho]^6 + 
      3200*Ech^3*\[Rho]^6 - 4800*Ech^4*\[Rho]^6 + 3840*Ech^5*\[Rho]^6 - 
      1280*Ech^6*\[Rho]^6 + 300*(1 - 2*Ech)^6*\[Rho]^2*(9 + 5*\[Rho])*
       Log[1 - 2*Ech] - 300*(1 - 2*Ech)^6*\[Rho]^2*(9 + 5*\[Rho])*
       Log[\[Rho]]))/(150*(1 - 2*Ech)^6*mb^4) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(5 - 80*Ech + 560*Ech^2 - 
      2240*Ech^3 + 5600*Ech^4 - 10880*Ech^5 + 43936*Ech^6 - 288256*Ech^7 + 
      1338112*Ech^8 - 4057088*Ech^9 + 8207360*Ech^10 - 11067392*Ech^11 + 
      9592832*Ech^12 - 4849664*Ech^13 + 1089536*Ech^14 - 120*\[Rho] + 
      1920*Ech*\[Rho] - 13440*Ech^2*\[Rho] + 53760*Ech^3*\[Rho] - 
      134400*Ech^4*\[Rho] + 216960*Ech^5*\[Rho] - 245760*Ech^6*\[Rho] + 
      337920*Ech^7*\[Rho] - 890880*Ech^8*\[Rho] + 2150400*Ech^9*\[Rho] - 
      3440640*Ech^10*\[Rho] + 3440640*Ech^11*\[Rho] - 1966080*Ech^12*\[Rho] + 
      491520*Ech^13*\[Rho] - 1875*\[Rho]^2 + 31800*Ech*\[Rho]^2 - 
      237000*Ech^2*\[Rho]^2 + 1015200*Ech^3*\[Rho]^2 - 
      2739600*Ech^4*\[Rho]^2 + 4798080*Ech^5*\[Rho]^2 - 
      5380800*Ech^6*\[Rho]^2 + 3540480*Ech^7*\[Rho]^2 - 
      890880*Ech^8*\[Rho]^2 - 368640*Ech^9*\[Rho]^2 + 
      230400*Ech^10*\[Rho]^2 + 4800*Ech*\[Rho]^3 - 72000*Ech^2*\[Rho]^3 + 
      467200*Ech^3*\[Rho]^3 - 1705600*Ech^4*\[Rho]^3 + 
      3777280*Ech^5*\[Rho]^3 - 5233280*Ech^6*\[Rho]^3 + 
      4597760*Ech^7*\[Rho]^3 - 2339840*Ech^8*\[Rho]^3 + 
      307200*Ech^9*\[Rho]^3 + 153600*Ech^10*\[Rho]^3 + 1875*\[Rho]^4 - 
      28200*Ech*\[Rho]^4 + 183000*Ech^2*\[Rho]^4 - 664800*Ech^3*\[Rho]^4 + 
      1460400*Ech^4*\[Rho]^4 - 1912320*Ech^5*\[Rho]^4 + 
      1504800*Ech^6*\[Rho]^4 - 645120*Ech^7*\[Rho]^4 - 
      218880*Ech^8*\[Rho]^4 + 245760*Ech^9*\[Rho]^4 - 38400*Ech^10*\[Rho]^4 + 
      120*\[Rho]^5 - 1920*Ech*\[Rho]^5 + 13440*Ech^2*\[Rho]^5 - 
      53760*Ech^3*\[Rho]^5 + 134400*Ech^4*\[Rho]^5 - 220800*Ech^5*\[Rho]^5 + 
      153984*Ech^6*\[Rho]^5 - 159744*Ech^7*\[Rho]^5 + 81408*Ech^8*\[Rho]^5 - 
      18432*Ech^9*\[Rho]^5 - 5*\[Rho]^6 + 80*Ech*\[Rho]^6 - 
      560*Ech^2*\[Rho]^6 + 2240*Ech^3*\[Rho]^6 - 5600*Ech^4*\[Rho]^6 + 
      8960*Ech^5*\[Rho]^6 - 8960*Ech^6*\[Rho]^6 + 5120*Ech^7*\[Rho]^6 - 
      1280*Ech^8*\[Rho]^6 + 300*(1 - 2*Ech)^8*\[Rho]^2*
       (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^8*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
    (300*(1 - 2*Ech)^8*mb^4) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (-65 + 910*Ech - 5460*Ech^2 + 18200*Ech^3 - 41600*Ech^4 + 128768*Ech^5 - 
      649856*Ech^6 + 2663168*Ech^7 - 7352576*Ech^8 + 13708800*Ech^9 - 
      17253376*Ech^10 + 14170112*Ech^11 - 6905856*Ech^12 + 1523712*Ech^13 + 
      1200*\[Rho] - 16800*Ech*\[Rho] + 100800*Ech^2*\[Rho] - 
      336000*Ech^3*\[Rho] + 676000*Ech^4*\[Rho] - 862400*Ech^5*\[Rho] + 
      873600*Ech^6*\[Rho] - 1273600*Ech^7*\[Rho] + 2240000*Ech^8*\[Rho] - 
      2688000*Ech^9*\[Rho] + 1792000*Ech^10*\[Rho] - 512000*Ech^11*\[Rho] + 
      10425*\[Rho]^2 - 158550*Ech*\[Rho]^2 + 1039500*Ech^2*\[Rho]^2 - 
      3817800*Ech^3*\[Rho]^2 + 8553600*Ech^4*\[Rho]^2 - 
      11888640*Ech^5*\[Rho]^2 + 9765120*Ech^6*\[Rho]^2 - 
      3740160*Ech^7*\[Rho]^2 - 395520*Ech^8*\[Rho]^2 + 
      591360*Ech^9*\[Rho]^2 + 230400*Ech^10*\[Rho]^2 - 
      153600*Ech^11*\[Rho]^2 - 7200*\[Rho]^3 + 81600*Ech*\[Rho]^3 - 
      355200*Ech^2*\[Rho]^3 + 646400*Ech^3*\[Rho]^3 - 28800*Ech^4*\[Rho]^3 - 
      1957760*Ech^5*\[Rho]^3 + 3974400*Ech^6*\[Rho]^3 - 
      4305920*Ech^7*\[Rho]^3 + 2560000*Ech^8*\[Rho]^3 - 
      604160*Ech^9*\[Rho]^3 + 102400*Ech^10*\[Rho]^3 - 4575*\[Rho]^4 + 
      62250*Ech*\[Rho]^4 - 360900*Ech^2*\[Rho]^4 + 1152600*Ech^3*\[Rho]^4 - 
      2117200*Ech^4*\[Rho]^4 + 2472800*Ech^5*\[Rho]^4 - 
      2143680*Ech^6*\[Rho]^4 + 1147520*Ech^7*\[Rho]^4 - 
      209920*Ech^8*\[Rho]^4 + 240*\[Rho]^5 - 3360*Ech*\[Rho]^5 + 
      20160*Ech^2*\[Rho]^5 - 67200*Ech^3*\[Rho]^5 + 117600*Ech^4*\[Rho]^5 - 
      247488*Ech^5*\[Rho]^5 + 180096*Ech^6*\[Rho]^5 - 69888*Ech^7*\[Rho]^5 + 
      9216*Ech^8*\[Rho]^5 - 25*\[Rho]^6 + 350*Ech*\[Rho]^6 - 
      2100*Ech^2*\[Rho]^6 + 7000*Ech^3*\[Rho]^6 - 14000*Ech^4*\[Rho]^6 + 
      16800*Ech^5*\[Rho]^6 - 11200*Ech^6*\[Rho]^6 + 3200*Ech^7*\[Rho]^6 + 
      300*(-1 + 2*Ech)^7*\[Rho]^2*(21 + 32*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ech] - 300*(-1 + 2*Ech)^7*\[Rho]^2*(21 + 32*\[Rho] + 
        3*\[Rho]^2)*Log[\[Rho]]))/(1200*(-1 + 2*Ech)^7*mb^4) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*(-335 + 4690*Ech - 
      28140*Ech^2 + 93800*Ech^3 - 178920*Ech^4 + 70672*Ech^5 + 
      1080128*Ech^6 - 5732864*Ech^7 + 17701376*Ech^8 - 37015552*Ech^9 + 
      53523456*Ech^10 - 52914176*Ech^11 + 34306048*Ech^12 - 13217792*Ech^13 + 
      2310144*Ech^14 + 7490*\[Rho] - 104860*Ech*\[Rho] + 
      629160*Ech^2*\[Rho] - 2097200*Ech^3*\[Rho] + 4199720*Ech^4*\[Rho] - 
      5106416*Ech^5*\[Rho] + 3790080*Ech^6*\[Rho] - 2426368*Ech^7*\[Rho] + 
      3148544*Ech^8*\[Rho] - 4641280*Ech^9*\[Rho] + 5117952*Ech^10*\[Rho] - 
      4444160*Ech^11*\[Rho] + 2738176*Ech^12*\[Rho] - 831488*Ech^13*\[Rho] + 
      98070*\[Rho]^2 - 1473780*Ech*\[Rho]^2 + 9548280*Ech^2*\[Rho]^2 - 
      34650000*Ech^3*\[Rho]^2 + 76199200*Ech^4*\[Rho]^2 - 
      101060960*Ech^5*\[Rho]^2 + 70674240*Ech^6*\[Rho]^2 - 
      4359040*Ech^7*\[Rho]^2 - 37945600*Ech^8*\[Rho]^2 + 
      37900800*Ech^9*\[Rho]^2 - 21109760*Ech^10*\[Rho]^2 + 
      7383040*Ech^11*\[Rho]^2 - 1290240*Ech^12*\[Rho]^2 - 28875*\[Rho]^3 + 
      181650*Ech*\[Rho]^3 + 468300*Ech^2*\[Rho]^3 - 7793800*Ech^3*\[Rho]^3 + 
      31570000*Ech^4*\[Rho]^3 - 65937760*Ech^5*\[Rho]^3 + 
      79257920*Ech^6*\[Rho]^3 - 55448960*Ech^7*\[Rho]^3 + 
      22561280*Ech^8*\[Rho]^3 - 6128640*Ech^9*\[Rho]^3 + 
      1290240*Ech^10*\[Rho]^3 - 76125*\[Rho]^4 + 1011150*Ech*\[Rho]^4 - 
      5684700*Ech^2*\[Rho]^4 + 17420200*Ech^3*\[Rho]^4 - 
      31462200*Ech^4*\[Rho]^4 + 33829040*Ech^5*\[Rho]^4 - 
      20372800*Ech^6*\[Rho]^4 + 5071360*Ech^7*\[Rho]^4 + 
      667520*Ech^8*\[Rho]^4 - 224000*Ech^9*\[Rho]^4 - 35840*Ech^10*\[Rho]^4 + 
      210*\[Rho]^5 - 2940*Ech*\[Rho]^5 + 17640*Ech^2*\[Rho]^5 - 
      58800*Ech^3*\[Rho]^5 + 352520*Ech^4*\[Rho]^5 - 907312*Ech^5*\[Rho]^5 + 
      635712*Ech^6*\[Rho]^5 + 124544*Ech^7*\[Rho]^5 - 90496*Ech^8*\[Rho]^5 - 
      16128*Ech^9*\[Rho]^5 - 490*\[Rho]^6 + 6860*Ech*\[Rho]^6 - 
      41160*Ech^2*\[Rho]^6 + 137200*Ech^3*\[Rho]^6 - 323120*Ech^4*\[Rho]^6 + 
      348096*Ech^5*\[Rho]^6 - 219520*Ech^6*\[Rho]^6 + 51968*Ech^7*\[Rho]^6 + 
      5376*Ech^8*\[Rho]^6 + 55*\[Rho]^7 - 770*Ech*\[Rho]^7 + 
      4620*Ech^2*\[Rho]^7 - 15400*Ech^3*\[Rho]^7 + 30800*Ech^4*\[Rho]^7 - 
      36960*Ech^5*\[Rho]^7 + 24640*Ech^6*\[Rho]^7 - 7040*Ech^7*\[Rho]^7 + 
      2100*(-1 + 2*Ech)^7*\[Rho]^2*(24 + 53*\[Rho] + 13*\[Rho]^2)*
       Log[1 - 2*Ech] - 2100*(-1 + 2*Ech)^7*\[Rho]^2*(24 + 53*\[Rho] + 
        13*\[Rho]^2)*Log[\[Rho]]))/(700*(-1 + 2*Ech)^7*mb^4) - 
   (\[CapitalLambda]bh^3*(-25 + 450*Ech - 3600*Ech^2 + 16800*Ech^3 - 
      50400*Ech^4 + 100800*Ech^5 - 74816*Ech^6 - 1039232*Ech^7 + 
      9997056*Ech^8 - 51824128*Ech^9 + 175171584*Ech^10 - 405393408*Ech^11 + 
      650625024*Ech^12 - 714964992*Ech^13 + 514768896*Ech^14 - 
      219250688*Ech^15 + 41943040*Ech^16 + 875*\[Rho] - 15750*Ech*\[Rho] + 
      126000*Ech^2*\[Rho] - 588000*Ech^3*\[Rho] + 1764000*Ech^4*\[Rho] - 
      3528000*Ech^5*\[Rho] + 4644416*Ech^6*\[Rho] - 2959488*Ech^7*\[Rho] - 
      6564096*Ech^8*\[Rho] + 39592448*Ech^9*\[Rho] - 
      120121344*Ech^10*\[Rho] + 240242688*Ech^11*\[Rho] - 
      320323584*Ech^12*\[Rho] + 274563072*Ech^13*\[Rho] - 
      137281536*Ech^14*\[Rho] + 30507008*Ech^15*\[Rho] + 27475*\[Rho]^2 - 
      515550*Ech*\[Rho]^2 + 4313400*Ech^2*\[Rho]^2 - 
      21137200*Ech^3*\[Rho]^2 + 66939600*Ech^4*\[Rho]^2 - 
      142346400*Ech^5*\[Rho]^2 + 203311360*Ech^6*\[Rho]^2 - 
      185095680*Ech^7*\[Rho]^2 + 84215040*Ech^8*\[Rho]^2 + 
      20590080*Ech^9*\[Rho]^2 - 60426240*Ech^10*\[Rho]^2 + 
      45158400*Ech^11*\[Rho]^2 - 19353600*Ech^12*\[Rho]^2 + 
      4300800*Ech^13*\[Rho]^2 + 39375*\[Rho]^3 - 813750*Ech*\[Rho]^3 + 
      7455000*Ech^2*\[Rho]^3 - 39830000*Ech^3*\[Rho]^3 + 
      137130000*Ech^4*\[Rho]^3 - 316596000*Ech^5*\[Rho]^3 + 
      494475520*Ech^6*\[Rho]^3 - 513820160*Ech^7*\[Rho]^3 + 
      333338880*Ech^8*\[Rho]^3 - 106928640*Ech^9*\[Rho]^3 - 
      2222080*Ech^10*\[Rho]^3 + 2150400*Ech^11*\[Rho]^3 + 
      6451200*Ech^12*\[Rho]^3 - 1433600*Ech^13*\[Rho]^3 - 39375*\[Rho]^4 + 
      603750*Ech*\[Rho]^4 - 3885000*Ech^2*\[Rho]^4 + 
      13090000*Ech^3*\[Rho]^4 - 21630000*Ech^4*\[Rho]^4 + 
      924000*Ech^5*\[Rho]^4 + 67242560*Ech^6*\[Rho]^4 - 
      135703680*Ech^7*\[Rho]^4 + 141335040*Ech^8*\[Rho]^4 - 
      84331520*Ech^9*\[Rho]^4 + 16450560*Ech^10*\[Rho]^4 + 
      3225600*Ech^11*\[Rho]^4 - 27475*\[Rho]^5 + 473550*Ech*\[Rho]^5 - 
      3599400*Ech^2*\[Rho]^5 + 15789200*Ech^3*\[Rho]^5 - 
      43839600*Ech^4*\[Rho]^5 + 79212000*Ech^5*\[Rho]^5 - 
      90371904*Ech^6*\[Rho]^5 + 64536192*Ech^7*\[Rho]^5 - 
      28955136*Ech^8*\[Rho]^5 - 709632*Ech^9*\[Rho]^5 + 
      4279296*Ech^10*\[Rho]^5 - 645120*Ech^11*\[Rho]^5 - 875*\[Rho]^6 + 
      15750*Ech*\[Rho]^6 - 126000*Ech^2*\[Rho]^6 + 588000*Ech^3*\[Rho]^6 - 
      1764000*Ech^4*\[Rho]^6 + 3528000*Ech^5*\[Rho]^6 - 
      4942336*Ech^6*\[Rho]^6 + 2587648*Ech^7*\[Rho]^6 - 
      2467584*Ech^8*\[Rho]^6 + 1121792*Ech^9*\[Rho]^6 - 
      229376*Ech^10*\[Rho]^6 + 25*\[Rho]^7 - 450*Ech*\[Rho]^7 + 
      3600*Ech^2*\[Rho]^7 - 16800*Ech^3*\[Rho]^7 + 50400*Ech^4*\[Rho]^7 - 
      100800*Ech^5*\[Rho]^7 + 134400*Ech^6*\[Rho]^7 - 115200*Ech^7*\[Rho]^7 + 
      57600*Ech^8*\[Rho]^7 - 12800*Ech^9*\[Rho]^7 + 10500*(-1 + 2*Ech)^9*
       \[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ech] - 
      10500*(-1 + 2*Ech)^9*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
       Log[\[Rho]]))/(2800*(-1 + 2*Ech)^9*mb^4) + 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*
     (215 - 3440*Ech + 24080*Ech^2 - 96320*Ech^3 + 240800*Ech^4 - 
      303296*Ech^5 - 1118656*Ech^6 + 12180736*Ech^7 - 60497152*Ech^8 + 
      194009088*Ech^9 - 426510336*Ech^10 + 652173312*Ech^11 - 
      685719552*Ech^12 + 475152384*Ech^13 - 196263936*Ech^14 + 
      36765696*Ech^15 - 6125*\[Rho] + 98000*Ech*\[Rho] - 
      686000*Ech^2*\[Rho] + 2744000*Ech^3*\[Rho] - 6860000*Ech^4*\[Rho] + 
      10941056*Ech^5*\[Rho] - 10375232*Ech^6*\[Rho] + 1691648*Ech^7*\[Rho] + 
      18753280*Ech^8*\[Rho] - 57802752*Ech^9*\[Rho] + 
      109283328*Ech^10*\[Rho] - 137281536*Ech^11*\[Rho] + 
      110444544*Ech^12*\[Rho] - 51609600*Ech^13*\[Rho] + 
      10665984*Ech^14*\[Rho] - 131565*\[Rho]^2 + 2218440*Ech*\[Rho]^2 - 
      16436280*Ech^2*\[Rho]^2 + 69978720*Ech^3*\[Rho]^2 - 
      187647600*Ech^4*\[Rho]^2 + 324582720*Ech^5*\[Rho]^2 - 
      347907840*Ech^6*\[Rho]^2 + 181063680*Ech^7*\[Rho]^2 + 
      60775680*Ech^8*\[Rho]^2 - 197836800*Ech^9*\[Rho]^2 + 
      192030720*Ech^10*\[Rho]^2 - 123002880*Ech^11*\[Rho]^2 + 
      54620160*Ech^12*\[Rho]^2 - 12042240*Ech^13*\[Rho]^2 - 65625*\[Rho]^3 + 
      1449000*Ech*\[Rho]^3 - 13335000*Ech^2*\[Rho]^3 + 
      68236000*Ech^3*\[Rho]^3 - 215278000*Ech^4*\[Rho]^3 + 
      436750720*Ech^5*\[Rho]^3 - 575312640*Ech^6*\[Rho]^3 + 
      481098240*Ech^7*\[Rho]^3 - 232001280*Ech^8*\[Rho]^3 + 
      41861120*Ech^9*\[Rho]^3 + 4802560*Ech^10*\[Rho]^3 + 
      5734400*Ech^11*\[Rho]^3 - 2150400*Ech^12*\[Rho]^3 + 170625*\[Rho]^4 - 
      2499000*Ech*\[Rho]^4 + 15645000*Ech^2*\[Rho]^4 - 
      53956000*Ech^3*\[Rho]^4 + 109018000*Ech^4*\[Rho]^4 - 
      126024640*Ech^5*\[Rho]^4 + 67623360*Ech^6*\[Rho]^4 + 
      19756800*Ech^7*\[Rho]^4 - 64458240*Ech^8*\[Rho]^4 + 
      43402240*Ech^9*\[Rho]^4 - 7705600*Ech^10*\[Rho]^4 + 
      716800*Ech^11*\[Rho]^4 + 33285*\[Rho]^5 - 519960*Ech*\[Rho]^5 + 
      3538920*Ech^2*\[Rho]^5 - 13685280*Ech^3*\[Rho]^5 + 
      32802000*Ech^4*\[Rho]^5 - 47867904*Ech^5*\[Rho]^5 + 
      44632896*Ech^6*\[Rho]^5 - 32395776*Ech^7*\[Rho]^5 + 
      14956032*Ech^8*\[Rho]^5 - 2193408*Ech^9*\[Rho]^5 - 
      64512*Ech^10*\[Rho]^5 - 875*\[Rho]^6 + 14000*Ech*\[Rho]^6 - 
      98000*Ech^2*\[Rho]^6 + 392000*Ech^3*\[Rho]^6 - 980000*Ech^4*\[Rho]^6 + 
      1193024*Ech^5*\[Rho]^6 - 2605568*Ech^6*\[Rho]^6 + 
      1605632*Ech^7*\[Rho]^6 - 546560*Ech^8*\[Rho]^6 + 64512*Ech^9*\[Rho]^6 + 
      65*\[Rho]^7 - 1040*Ech*\[Rho]^7 + 7280*Ech^2*\[Rho]^7 - 
      29120*Ech^3*\[Rho]^7 + 72800*Ech^4*\[Rho]^7 - 116480*Ech^5*\[Rho]^7 + 
      116480*Ech^6*\[Rho]^7 - 66560*Ech^7*\[Rho]^7 + 16640*Ech^8*\[Rho]^7 + 
      2100*(1 - 2*Ech)^8*\[Rho]^2*(27 + 95*\[Rho] + 55*\[Rho]^2 + 3*\[Rho]^3)*
       Log[1 - 2*Ech] - 2100*(1 - 2*Ech)^8*\[Rho]^2*(27 + 95*\[Rho] + 
        55*\[Rho]^2 + 3*\[Rho]^3)*Log[\[Rho]]))/(2800*(1 - 2*Ech)^8*mb^4)) + 
 m7*((-8*Ech^3*(\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(160*Ech^5 + 5*(-1 + \[Rho])^3 + 
      10*Ech*(-1 + \[Rho])^2*(5 + \[Rho]) + 16*Ech^4*(-25 + 6*\[Rho]) + 
      Ech^2*(-200 + 204*\[Rho] + 6*\[Rho]^2 - 22*\[Rho]^3) + 
      4*Ech^3*(100 - 54*\[Rho] - 3*\[Rho]^2 + 3*\[Rho]^3)))/
    (15*(-1 + 2*Ech)^5*mb^4) - (16*Ech^6*\[CapitalLambda]bh^3*
     (-1 + 2*Ech + \[Rho])^3*(-1 + 384*Ech^6 - 312*\[Rho] + 537*\[Rho]^2 - 
      224*\[Rho]^3 - 32*Ech^5*(29 + 9*\[Rho]) + 
      16*Ech^4*(55 + 84*\[Rho] + 9*\[Rho]^2) - 
      16*Ech^3*(25 + 3*\[Rho] - 63*\[Rho]^2 + 3*\[Rho]^3) + 
      16*Ech^2*(5 - 129*\[Rho] - 48*\[Rho]^2 + 7*\[Rho]^3) - 
      2*Ech*(1 - 759*\[Rho] + 480*\[Rho]^2 + 8*\[Rho]^3)))/
    (75*(1 - 2*Ech)^8*mb^4) + (8*Ech^5*(-1 + 2*Ech + \[Rho])^2*
     (3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(19 + 384*Ech^6 - 267*\[Rho] + 
      437*\[Rho]^2 - 189*\[Rho]^3 - 224*Ech^5*(7 + \[Rho]) + 
      16*Ech^4*(155 + 61*\[Rho] + 8*\[Rho]^2) - 
      8*Ech^3*(250 - 6*\[Rho] - 109*\[Rho]^2 + 9*\[Rho]^3) - 
      2*Ech*(101 - 641*\[Rho] + 359*\[Rho]^2 + 21*\[Rho]^3) + 
      4*Ech^2*(220 - 434*\[Rho] - 195*\[Rho]^2 + 39*\[Rho]^3)))/
    (75*(-1 + 2*Ech)^7*mb^4) + 
   (8*Ech^4*(-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(-512*Ech^6 + 64*Ech^7 - 5*(-1 + \[Rho])^3*
       (-1 + 3*\[Rho]) - 48*Ech^5*(-25 + 4*\[Rho]) - 
      16*Ech^4*(85 - 42*\[Rho] - 9*\[Rho]^2 + \[Rho]^3) + 
      Ech*(61 - 228*\[Rho] + 252*\[Rho]^2 - 76*\[Rho]^3 - 9*\[Rho]^4) + 
      12*Ech^2*(-26 + 56*\[Rho] - 21*\[Rho]^2 - 9*\[Rho]^3 + 2*\[Rho]^4) - 
      4*Ech^3*(-215 + 240*\[Rho] + 24*\[Rho]^2 - 32*\[Rho]^3 + 3*\[Rho]^4)))/
    (15*(1 - 2*Ech)^6*mb^4) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (-3 + 30*Ech - 120*Ech^2 + 240*Ech^3 - 160*Ech^4 - 736*Ech^5 + 
      3520*Ech^6 - 7680*Ech^7 + 8960*Ech^8 - 5120*Ech^9 + 1024*Ech^10 - 
      125*\[Rho] + 1370*Ech*\[Rho] - 6080*Ech^2*\[Rho] + 14080*Ech^3*\[Rho] - 
      18640*Ech^4*\[Rho] + 15520*Ech^5*\[Rho] - 9600*Ech^6*\[Rho] + 
      3840*Ech^7*\[Rho] + 160*\[Rho]^2 - 1480*Ech*\[Rho]^2 + 
      5320*Ech^2*\[Rho]^2 - 10000*Ech^3*\[Rho]^2 + 11440*Ech^4*\[Rho]^2 - 
      7840*Ech^5*\[Rho]^2 + 1216*Ech^6*\[Rho]^2 + 896*Ech^7*\[Rho]^2 + 
      1024*Ech^8*\[Rho]^2 - 60*\[Rho]^3 + 600*Ech*\[Rho]^3 - 
      2400*Ech^2*\[Rho]^3 + 5760*Ech^3*\[Rho]^3 - 7760*Ech^4*\[Rho]^3 + 
      4000*Ech^5*\[Rho]^3 - 64*Ech^6*\[Rho]^3 + 128*Ech^7*\[Rho]^3 + 
      35*\[Rho]^4 - 350*Ech*\[Rho]^4 + 1400*Ech^2*\[Rho]^4 - 
      3120*Ech^3*\[Rho]^4 + 3360*Ech^4*\[Rho]^4 - 1632*Ech^5*\[Rho]^4 + 
      192*Ech^6*\[Rho]^4 - 7*\[Rho]^5 + 70*Ech*\[Rho]^5 - 
      280*Ech^2*\[Rho]^5 + 560*Ech^3*\[Rho]^5 - 560*Ech^4*\[Rho]^5 + 
      224*Ech^5*\[Rho]^5 - 60*(-1 + 2*Ech)^5*\[Rho]*(1 + \[Rho])*
       Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^5*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/
    (60*(-1 + 2*Ech)^5*mb^4) + ((1 + \[CapitalLambda]bh)^3*
     (15 - 150*Ech + 600*Ech^2 - 1760*Ech^3 + 7080*Ech^4 - 23888*Ech^5 + 
      36960*Ech^6 + 15552*Ech^7 - 146560*Ech^8 + 218880*Ech^9 - 
      136704*Ech^10 + 25600*Ech^11 + 4096*Ech^12 - 140*\[Rho] + 
      1400*Ech*\[Rho] - 5600*Ech^2*\[Rho] + 14560*Ech^3*\[Rho] - 
      47880*Ech^4*\[Rho] + 168336*Ech^5*\[Rho] - 378336*Ech^6*\[Rho] + 
      459200*Ech^7*\[Rho] - 237440*Ech^8*\[Rho] - 26880*Ech^9*\[Rho] + 
      60928*Ech^10*\[Rho] - 7168*Ech^11*\[Rho] + 840*\[Rho]^2 - 
      8400*Ech*\[Rho]^2 + 33600*Ech^2*\[Rho]^2 - 75600*Ech^3*\[Rho]^2 + 
      151200*Ech^4*\[Rho]^2 - 362880*Ech^5*\[Rho]^2 + 672000*Ech^6*\[Rho]^2 - 
      672000*Ech^7*\[Rho]^2 + 268800*Ech^8*\[Rho]^2 + 2275*\[Rho]^3 - 
      26950*Ech*\[Rho]^3 + 128800*Ech^2*\[Rho]^3 - 302400*Ech^3*\[Rho]^3 + 
      305200*Ech^4*\[Rho]^3 + 61600*Ech^5*\[Rho]^3 - 380800*Ech^6*\[Rho]^3 + 
      224000*Ech^7*\[Rho]^3 - 2275*\[Rho]^4 + 18550*Ech*\[Rho]^4 - 
      53200*Ech^2*\[Rho]^4 + 42000*Ech^3*\[Rho]^4 + 85400*Ech^4*\[Rho]^4 - 
      188720*Ech^5*\[Rho]^4 + 97440*Ech^6*\[Rho]^4 + 15680*Ech^7*\[Rho]^4 - 
      8960*Ech^8*\[Rho]^4 - 840*\[Rho]^5 + 8400*Ech*\[Rho]^5 - 
      33600*Ech^2*\[Rho]^5 + 70560*Ech^3*\[Rho]^5 - 81480*Ech^4*\[Rho]^5 + 
      44688*Ech^5*\[Rho]^5 - 3360*Ech^6*\[Rho]^5 - 4032*Ech^7*\[Rho]^5 + 
      140*\[Rho]^6 - 1400*Ech*\[Rho]^6 + 5600*Ech^2*\[Rho]^6 - 
      11760*Ech^3*\[Rho]^6 + 12880*Ech^4*\[Rho]^6 - 6496*Ech^5*\[Rho]^6 + 
      896*Ech^6*\[Rho]^6 - 15*\[Rho]^7 + 150*Ech*\[Rho]^7 - 
      600*Ech^2*\[Rho]^7 + 1200*Ech^3*\[Rho]^7 - 1200*Ech^4*\[Rho]^7 + 
      480*Ech^5*\[Rho]^7 + 2100*(-1 + 2*Ech)^5*\[Rho]^3*(1 + \[Rho])*
       Log[1 - 2*Ech] - 2100*(-1 + 2*Ech)^5*\[Rho]^3*(1 + \[Rho])*
       Log[\[Rho]]))/(700*(-1 + 2*Ech)^5*mb^4) + 
   ((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(-35 + 350*Ech - 1400*Ech^2 + 
      3160*Ech^3 - 5680*Ech^4 + 7696*Ech^5 + 5984*Ech^6 - 51200*Ech^7 + 
      85760*Ech^8 - 52480*Ech^9 - 512*Ech^10 + 8192*Ech^11 + 315*\[Rho] - 
      3150*Ech*\[Rho] + 12600*Ech^2*\[Rho] - 28200*Ech^3*\[Rho] + 
      54000*Ech^4*\[Rho] - 117840*Ech^5*\[Rho] + 189600*Ech^6*\[Rho] - 
      134400*Ech^7*\[Rho] - 19200*Ech^8*\[Rho] + 57600*Ech^9*\[Rho] - 
      7680*Ech^10*\[Rho] + 1200*\[Rho]^2 - 13800*Ech*\[Rho]^2 + 
      64200*Ech^2*\[Rho]^2 - 144000*Ech^3*\[Rho]^2 + 122400*Ech^4*\[Rho]^2 + 
      86400*Ech^5*\[Rho]^2 - 220800*Ech^6*\[Rho]^2 + 76800*Ech^7*\[Rho]^2 + 
      38400*Ech^8*\[Rho]^2 - 600*\[Rho]^3 + 3000*Ech*\[Rho]^3 + 
      3000*Ech^2*\[Rho]^3 - 56800*Ech^3*\[Rho]^3 + 167200*Ech^4*\[Rho]^3 - 
      202240*Ech^5*\[Rho]^3 + 72320*Ech^6*\[Rho]^3 + 25600*Ech^7*\[Rho]^3 - 
      2560*Ech^8*\[Rho]^3 - 1125*\[Rho]^4 + 11250*Ech*\[Rho]^4 - 
      45000*Ech^2*\[Rho]^4 + 96600*Ech^3*\[Rho]^4 - 115200*Ech^4*\[Rho]^4 + 
      63120*Ech^5*\[Rho]^4 - 4320*Ech^6*\[Rho]^4 - 3840*Ech^7*\[Rho]^4 + 
      285*\[Rho]^5 - 2850*Ech*\[Rho]^5 + 11400*Ech^2*\[Rho]^5 - 
      24360*Ech^3*\[Rho]^5 + 26880*Ech^4*\[Rho]^5 - 13776*Ech^5*\[Rho]^5 + 
      2016*Ech^6*\[Rho]^5 - 40*\[Rho]^6 + 400*Ech*\[Rho]^6 - 
      1600*Ech^2*\[Rho]^6 + 3200*Ech^3*\[Rho]^6 - 3200*Ech^4*\[Rho]^6 + 
      1280*Ech^5*\[Rho]^6 + 300*(-1 + 2*Ech)^5*\[Rho]^2*(3 + 5*\[Rho])*
       Log[1 - 2*Ech] - 300*(-1 + 2*Ech)^5*\[Rho]^2*(3 + 5*\[Rho])*
       Log[\[Rho]]))/(450*(-1 + 2*Ech)^5*mb^4) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (50 - 600*Ech + 3000*Ech^2 - 8000*Ech^3 + 11520*Ech^4 - 3648*Ech^5 - 
      27072*Ech^6 + 78336*Ech^7 - 96000*Ech^8 + 5120*Ech^9 + 132096*Ech^10 - 
      147456*Ech^11 + 53248*Ech^12 + 2325*\[Rho] - 29700*Ech*\[Rho] + 
      159300*Ech^2*\[Rho] - 460800*Ech^3*\[Rho] + 754800*Ech^4*\[Rho] - 
      619200*Ech^5*\[Rho] + 14400*Ech^6*\[Rho] + 422400*Ech^7*\[Rho] - 
      230400*Ech^8*\[Rho] - 153600*Ech^9*\[Rho] + 153600*Ech^10*\[Rho] - 
      1125*\[Rho]^2 + 8100*Ech*\[Rho]^2 - 8100*Ech^2*\[Rho]^2 - 
      86400*Ech^3*\[Rho]^2 + 381600*Ech^4*\[Rho]^2 - 786240*Ech^5*\[Rho]^2 + 
      953280*Ech^6*\[Rho]^2 - 529920*Ech^7*\[Rho]^2 - 172800*Ech^8*\[Rho]^2 + 
      276480*Ech^9*\[Rho]^2 - 2100*\[Rho]^3 + 26400*Ech*\[Rho]^3 - 
      139200*Ech^2*\[Rho]^3 + 395200*Ech^3*\[Rho]^3 - 693600*Ech^4*\[Rho]^3 + 
      824640*Ech^5*\[Rho]^3 - 574720*Ech^6*\[Rho]^3 + 34560*Ech^7*\[Rho]^3 + 
      145920*Ech^8*\[Rho]^3 + 10240*Ech^9*\[Rho]^3 + 1050*\[Rho]^4 - 
      12600*Ech*\[Rho]^4 + 63000*Ech^2*\[Rho]^4 - 168000*Ech^3*\[Rho]^4 + 
      285600*Ech^4*\[Rho]^4 - 299520*Ech^5*\[Rho]^4 + 124800*Ech^6*\[Rho]^4 + 
      7680*Ech^7*\[Rho]^4 - 225*\[Rho]^5 + 2700*Ech*\[Rho]^5 - 
      13500*Ech^2*\[Rho]^5 + 36000*Ech^3*\[Rho]^5 - 61920*Ech^4*\[Rho]^5 + 
      53568*Ech^5*\[Rho]^5 - 21888*Ech^6*\[Rho]^5 + 2304*Ech^7*\[Rho]^5 + 
      25*\[Rho]^6 - 300*Ech*\[Rho]^6 + 1500*Ech^2*\[Rho]^6 - 
      4000*Ech^3*\[Rho]^6 + 6000*Ech^4*\[Rho]^6 - 4800*Ech^5*\[Rho]^6 + 
      1600*Ech^6*\[Rho]^6 + 300*(1 - 2*Ech)^6*\[Rho]*
       (-3 - 9*\[Rho] + 2*\[Rho]^2)*Log[1 - 2*Ech] - 300*(1 - 2*Ech)^6*\[Rho]*
       (-3 - 9*\[Rho] + 2*\[Rho]^2)*Log[\[Rho]]))/(900*(1 - 2*Ech)^6*mb^4) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*
     (50 - 600*Ech + 3000*Ech^2 - 8000*Ech^3 + 11160*Ech^4 - 7248*Ech^5 + 
      54048*Ech^6 - 429312*Ech^7 + 1520256*Ech^8 - 2928640*Ech^9 + 
      3134976*Ech^10 - 1622016*Ech^11 + 139264*Ech^12 + 135168*Ech^13 - 
      910*\[Rho] + 10920*Ech*\[Rho] - 54600*Ech^2*\[Rho] + 
      145600*Ech^3*\[Rho] - 192360*Ech^4*\[Rho] - 119616*Ech^5*\[Rho] + 
      1285536*Ech^6*\[Rho] - 3067008*Ech^7*\[Rho] + 3292800*Ech^8*\[Rho] - 
      501760*Ech^9*\[Rho] - 2032128*Ech^10*\[Rho] + 1333248*Ech^11*\[Rho] - 
      57344*Ech^12*\[Rho] - 13755*\[Rho]^2 + 177660*Ech*\[Rho]^2 - 
      963900*Ech^2*\[Rho]^2 + 2822400*Ech^3*\[Rho]^2 - 
      4846800*Ech^4*\[Rho]^2 + 5461680*Ech^5*\[Rho]^2 - 
      5967360*Ech^6*\[Rho]^2 + 7694400*Ech^7*\[Rho]^2 - 
      6182400*Ech^8*\[Rho]^2 + 672000*Ech^9*\[Rho]^2 + 
      1397760*Ech^10*\[Rho]^2 - 107520*Ech^11*\[Rho]^2 - 12075*\[Rho]^3 + 
      191100*Ech*\[Rho]^3 - 1232700*Ech^2*\[Rho]^3 + 4211200*Ech^3*\[Rho]^3 - 
      7971600*Ech^4*\[Rho]^3 + 7264320*Ech^5*\[Rho]^3 - 
      185920*Ech^6*\[Rho]^3 - 4623360*Ech^7*\[Rho]^3 + 
      1827840*Ech^8*\[Rho]^3 + 716800*Ech^9*\[Rho]^3 + 22050*\[Rho]^4 - 
      231000*Ech*\[Rho]^4 + 953400*Ech^2*\[Rho]^4 - 1870400*Ech^3*\[Rho]^4 + 
      1289400*Ech^4*\[Rho]^4 + 1406160*Ech^5*\[Rho]^4 - 
      2998240*Ech^6*\[Rho]^4 + 1344000*Ech^7*\[Rho]^4 + 
      188160*Ech^8*\[Rho]^4 - 8960*Ech^9*\[Rho]^4 + 5250*\[Rho]^5 - 
      63000*Ech*\[Rho]^5 + 315000*Ech^2*\[Rho]^5 - 840000*Ech^3*\[Rho]^5 + 
      1336440*Ech^4*\[Rho]^5 - 1287552*Ech^5*\[Rho]^5 + 
      632352*Ech^6*\[Rho]^5 - 83328*Ech^7*\[Rho]^5 - 5376*Ech^8*\[Rho]^5 - 
      665*\[Rho]^6 + 7980*Ech*\[Rho]^6 - 39900*Ech^2*\[Rho]^6 + 
      106400*Ech^3*\[Rho]^6 - 173040*Ech^4*\[Rho]^6 + 154896*Ech^5*\[Rho]^6 - 
      68096*Ech^6*\[Rho]^6 + 9408*Ech^7*\[Rho]^6 + 55*\[Rho]^7 - 
      660*Ech*\[Rho]^7 + 3300*Ech^2*\[Rho]^7 - 8800*Ech^3*\[Rho]^7 + 
      13200*Ech^4*\[Rho]^7 - 10560*Ech^5*\[Rho]^7 + 3520*Ech^6*\[Rho]^7 + 
      2100*(1 - 2*Ech)^6*\[Rho]^2*(3 + 11*\[Rho] + 8*\[Rho]^2)*
       Log[1 - 2*Ech] - 2100*(1 - 2*Ech)^6*\[Rho]^2*(3 + 11*\[Rho] + 
        8*\[Rho]^2)*Log[\[Rho]]))/(1050*(1 - 2*Ech)^6*mb^4) + 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(-250 + 3500*Ech - 
      21000*Ech^2 + 70000*Ech^3 - 140000*Ech^4 + 176736*Ech^5 - 
      250656*Ech^6 + 985536*Ech^7 - 3690624*Ech^8 + 8696576*Ech^9 - 
      12447232*Ech^10 + 9741312*Ech^11 - 2250752*Ech^12 - 2035712*Ech^13 + 
      1179648*Ech^14 - 19285*\[Rho] + 282590*Ech*\[Rho] - 
      1783740*Ech^2*\[Rho] + 6298600*Ech^3*\[Rho] - 13479200*Ech^4*\[Rho] + 
      17695104*Ech^5*\[Rho] - 14326368*Ech^6*\[Rho] + 9731904*Ech^7*\[Rho] - 
      10969728*Ech^8*\[Rho] + 8825600*Ech^9*\[Rho] + 4024832*Ech^10*\[Rho] - 
      11848704*Ech^11*\[Rho] + 5404672*Ech^12*\[Rho] + 372736*Ech^13*\[Rho] - 
      23310*\[Rho]^2 + 401940*Ech*\[Rho]^2 - 2940840*Ech^2*\[Rho]^2 + 
      11919600*Ech^3*\[Rho]^2 - 29131200*Ech^4*\[Rho]^2 + 
      42803040*Ech^5*\[Rho]^2 - 31799040*Ech^6*\[Rho]^2 - 
      3870720*Ech^7*\[Rho]^2 + 28734720*Ech^8*\[Rho]^2 - 
      14568960*Ech^9*\[Rho]^2 - 11612160*Ech^10*\[Rho]^2 + 
      11182080*Ech^11*\[Rho]^2 - 430080*Ech^12*\[Rho]^2 + 65625*\[Rho]^3 - 
      897750*Ech*\[Rho]^3 + 5239500*Ech^2*\[Rho]^3 - 
      16877000*Ech^3*\[Rho]^3 + 32284000*Ech^4*\[Rho]^3 - 
      35165760*Ech^5*\[Rho]^3 + 13482560*Ech^6*\[Rho]^3 + 
      15263360*Ech^7*\[Rho]^3 - 17068800*Ech^8*\[Rho]^3 - 
      3530240*Ech^9*\[Rho]^3 + 8028160*Ech^10*\[Rho]^3 - 15750*\[Rho]^4 + 
      178500*Ech*\[Rho]^4 - 777000*Ech^2*\[Rho]^4 + 1414000*Ech^3*\[Rho]^4 + 
      112000*Ech^4*\[Rho]^4 - 5997600*Ech^5*\[Rho]^4 + 
      13485920*Ech^6*\[Rho]^4 - 12631360*Ech^7*\[Rho]^4 + 
      1787520*Ech^8*\[Rho]^4 + 2732800*Ech^9*\[Rho]^4 + 
      71680*Ech^10*\[Rho]^4 - 7875*\[Rho]^5 + 110250*Ech*\[Rho]^5 - 
      661500*Ech^2*\[Rho]^5 + 2205000*Ech^3*\[Rho]^5 - 
      4410000*Ech^4*\[Rho]^5 + 5830944*Ech^5*\[Rho]^5 - 
      5051424*Ech^6*\[Rho]^5 + 1842624*Ech^7*\[Rho]^5 + 
      115584*Ech^8*\[Rho]^5 - 5376*Ech^9*\[Rho]^5 + 910*\[Rho]^6 - 
      12740*Ech*\[Rho]^6 + 76440*Ech^2*\[Rho]^6 - 254800*Ech^3*\[Rho]^6 + 
      509600*Ech^4*\[Rho]^6 - 710304*Ech^5*\[Rho]^6 + 511168*Ech^6*\[Rho]^6 - 
      178304*Ech^7*\[Rho]^6 + 16128*Ech^8*\[Rho]^6 - 65*\[Rho]^7 + 
      910*Ech*\[Rho]^7 - 5460*Ech^2*\[Rho]^7 + 18200*Ech^3*\[Rho]^7 - 
      36400*Ech^4*\[Rho]^7 + 43680*Ech^5*\[Rho]^7 - 29120*Ech^6*\[Rho]^7 + 
      8320*Ech^7*\[Rho]^7 + 2100*(-1 + 2*Ech)^7*\[Rho]*
       (-3 - 18*\[Rho] - 5*\[Rho]^2 + 10*\[Rho]^3)*Log[1 - 2*Ech] - 
      2100*(-1 + 2*Ech)^7*\[Rho]*(-3 - 18*\[Rho] - 5*\[Rho]^2 + 10*\[Rho]^3)*
       Log[\[Rho]]))/(2100*(-1 + 2*Ech)^7*mb^4)) + 
 m3*(((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(-13 + 154*Ech - 736*Ech^2 + 
      1816*Ech^3 - 2464*Ech^4 + 1888*Ech^5 - 1024*Ech^6 + 640*Ech^7 - 
      256*Ech^8 + 36*\[Rho] - 360*Ech*\[Rho] + 1440*Ech^2*\[Rho] - 
      2952*Ech^3*\[Rho] + 3120*Ech^4*\[Rho] - 1056*Ech^5*\[Rho] - 
      960*Ech^6*\[Rho] + 768*Ech^7*\[Rho] - 72*\[Rho]^2 + 720*Ech*\[Rho]^2 - 
      2880*Ech^2*\[Rho]^2 + 6360*Ech^3*\[Rho]^2 - 8160*Ech^4*\[Rho]^2 + 
      5424*Ech^5*\[Rho]^2 - 1440*Ech^6*\[Rho]^2 + 76*\[Rho]^3 - 
      760*Ech*\[Rho]^3 + 3040*Ech^2*\[Rho]^3 - 6920*Ech^3*\[Rho]^3 + 
      8720*Ech^4*\[Rho]^3 - 5648*Ech^5*\[Rho]^3 + 1440*Ech^6*\[Rho]^3 - 
      27*\[Rho]^4 + 270*Ech*\[Rho]^4 - 1080*Ech^2*\[Rho]^4 + 
      2160*Ech^3*\[Rho]^4 - 2160*Ech^4*\[Rho]^4 + 864*Ech^5*\[Rho]^4 - 
      12*(-1 + 2*Ech)^5*Log[1 - 2*Ech] + 12*(-1 + 2*Ech)^5*Log[\[Rho]]))/
    (9*(-1 + 2*Ech)^5*mb^4) - 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (111 - 1110*Ech + 4440*Ech^2 - 9040*Ech^3 + 10400*Ech^4 - 9184*Ech^5 + 
      9920*Ech^6 - 7680*Ech^7 + 1280*Ech^8 + 1024*Ech^10 + 425*\[Rho] - 
      5090*Ech*\[Rho] + 24560*Ech^2*\[Rho] - 60960*Ech^3*\[Rho] + 
      81360*Ech^4*\[Rho] - 53280*Ech^5*\[Rho] + 8320*Ech^6*\[Rho] + 
      8960*Ech^7*\[Rho] - 5120*Ech^8*\[Rho] - 1100*\[Rho]^2 + 
      11120*Ech*\[Rho]^2 - 45080*Ech^2*\[Rho]^2 + 93680*Ech^3*\[Rho]^2 - 
      102320*Ech^4*\[Rho]^2 + 43040*Ech^5*\[Rho]^2 + 24640*Ech^6*\[Rho]^2 - 
      35200*Ech^7*\[Rho]^2 + 10240*Ech^8*\[Rho]^2 + 960*\[Rho]^3 - 
      9600*Ech*\[Rho]^3 + 38400*Ech^2*\[Rho]^3 - 81920*Ech^3*\[Rho]^3 + 
      97360*Ech^4*\[Rho]^3 - 54560*Ech^5*\[Rho]^3 + 2880*Ech^6*\[Rho]^3 + 
      7040*Ech^7*\[Rho]^3 - 515*\[Rho]^4 + 5150*Ech*\[Rho]^4 - 
      20600*Ech^2*\[Rho]^4 + 45200*Ech^3*\[Rho]^4 - 53600*Ech^4*\[Rho]^4 + 
      31520*Ech^5*\[Rho]^4 - 6720*Ech^6*\[Rho]^4 + 119*\[Rho]^5 - 
      1190*Ech*\[Rho]^5 + 4760*Ech^2*\[Rho]^5 - 9520*Ech^3*\[Rho]^5 + 
      9520*Ech^4*\[Rho]^5 - 3808*Ech^5*\[Rho]^5 - 60*(-1 + 2*Ech)^5*
       (-7 + \[Rho])*\[Rho]*Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^5*(-7 + \[Rho])*
       \[Rho]*Log[\[Rho]]))/(60*(-1 + 2*Ech)^5*mb^4) + 
   ((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(25 - 250*Ech + 1000*Ech^2 - 
      2360*Ech^3 + 5840*Ech^4 - 17360*Ech^5 + 35936*Ech^6 - 37760*Ech^7 + 
      8960*Ech^8 + 16640*Ech^9 - 12800*Ech^10 + 2048*Ech^11 - 351*\[Rho] + 
      3510*Ech*\[Rho] - 14040*Ech^2*\[Rho] + 28680*Ech^3*\[Rho] - 
      34320*Ech^4*\[Rho] + 37584*Ech^5*\[Rho] - 57120*Ech^6*\[Rho] + 
      65280*Ech^7*\[Rho] - 34560*Ech^8*\[Rho] + 3840*Ech^9*\[Rho] + 
      1536*Ech^10*\[Rho] - 1320*\[Rho]^2 + 15720*Ech*\[Rho]^2 - 
      75480*Ech^2*\[Rho]^2 + 184320*Ech^3*\[Rho]^2 - 228960*Ech^4*\[Rho]^2 + 
      97920*Ech^5*\[Rho]^2 + 78720*Ech^6*\[Rho]^2 - 107520*Ech^7*\[Rho]^2 + 
      38400*Ech^8*\[Rho]^2 + 2280*\[Rho]^3 - 22200*Ech*\[Rho]^3 + 
      85800*Ech^2*\[Rho]^3 - 165760*Ech^3*\[Rho]^3 + 158560*Ech^4*\[Rho]^3 - 
      40960*Ech^5*\[Rho]^3 - 62080*Ech^6*\[Rho]^3 + 64000*Ech^7*\[Rho]^3 - 
      17920*Ech^8*\[Rho]^3 - 945*\[Rho]^4 + 9450*Ech*\[Rho]^4 - 
      37800*Ech^2*\[Rho]^4 + 80040*Ech^3*\[Rho]^4 - 93120*Ech^4*\[Rho]^4 + 
      48240*Ech^5*\[Rho]^4 + 3360*Ech^6*\[Rho]^4 - 9600*Ech^7*\[Rho]^4 + 
      375*\[Rho]^5 - 3750*Ech*\[Rho]^5 + 15000*Ech^2*\[Rho]^5 - 
      32280*Ech^3*\[Rho]^5 + 36960*Ech^4*\[Rho]^5 - 20400*Ech^5*\[Rho]^5 + 
      3744*Ech^6*\[Rho]^5 - 64*\[Rho]^6 + 640*Ech*\[Rho]^6 - 
      2560*Ech^2*\[Rho]^6 + 5120*Ech^3*\[Rho]^6 - 5120*Ech^4*\[Rho]^6 + 
      2048*Ech^5*\[Rho]^6 - 60*(-1 + 2*Ech)^5*\[Rho]^2*(21 + 5*\[Rho])*
       Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^5*\[Rho]^2*(21 + 5*\[Rho])*
       Log[\[Rho]]))/(90*(-1 + 2*Ech)^5*mb^4) + 
   ((1 + \[CapitalLambda]bh)^3*(23 - 230*Ech + 920*Ech^2 - 3520*Ech^3 + 
      24520*Ech^4 - 134800*Ech^5 + 455392*Ech^6 - 980032*Ech^7 + 
      1386880*Ech^8 - 1291520*Ech^9 + 762368*Ech^10 - 257024*Ech^11 + 
      36864*Ech^12 + 126*\[Rho] - 1260*Ech*\[Rho] + 5040*Ech^2*\[Rho] - 
      10080*Ech^3*\[Rho] + 9240*Ech^4*\[Rho] + 1680*Ech^5*\[Rho] - 
      4704*Ech^6*\[Rho] - 60480*Ech^7*\[Rho] + 228480*Ech^8*\[Rho] - 
      349440*Ech^9*\[Rho] + 247296*Ech^10*\[Rho] - 64512*Ech^11*\[Rho] - 
      3150*\[Rho]^2 + 31500*Ech*\[Rho]^2 - 126000*Ech^2*\[Rho]^2 + 
      263760*Ech^3*\[Rho]^2 - 379680*Ech^4*\[Rho]^2 + 672000*Ech^5*\[Rho]^2 - 
      1344000*Ech^6*\[Rho]^2 + 1747200*Ech^7*\[Rho]^2 - 
      1182720*Ech^8*\[Rho]^2 + 322560*Ech^9*\[Rho]^2 - 9765*\[Rho]^3 + 
      118650*Ech*\[Rho]^3 - 579600*Ech^2*\[Rho]^3 + 1425760*Ech^3*\[Rho]^3 - 
      1713040*Ech^4*\[Rho]^3 + 464800*Ech^5*\[Rho]^3 + 
      1133440*Ech^6*\[Rho]^3 - 1227520*Ech^7*\[Rho]^3 + 
      394240*Ech^8*\[Rho]^3 + 14805*\[Rho]^4 - 140490*Ech*\[Rho]^4 + 
      524160*Ech^2*\[Rho]^4 - 952560*Ech^3*\[Rho]^4 + 792120*Ech^4*\[Rho]^4 - 
      52080*Ech^5*\[Rho]^4 - 426720*Ech^6*\[Rho]^4 + 329280*Ech^7*\[Rho]^4 - 
      80640*Ech^8*\[Rho]^4 - 2898*\[Rho]^5 + 28980*Ech*\[Rho]^5 - 
      115920*Ech^2*\[Rho]^5 + 245280*Ech^3*\[Rho]^5 - 283080*Ech^4*\[Rho]^5 + 
      137424*Ech^5*\[Rho]^5 + 26208*Ech^6*\[Rho]^5 - 36288*Ech^7*\[Rho]^5 + 
      994*\[Rho]^6 - 9940*Ech*\[Rho]^6 + 39760*Ech^2*\[Rho]^6 - 
      84560*Ech^3*\[Rho]^6 + 94640*Ech^4*\[Rho]^6 - 49952*Ech^5*\[Rho]^6 + 
      8064*Ech^6*\[Rho]^6 - 135*\[Rho]^7 + 1350*Ech*\[Rho]^7 - 
      5400*Ech^2*\[Rho]^7 + 10800*Ech^3*\[Rho]^7 - 10800*Ech^4*\[Rho]^7 + 
      4320*Ech^5*\[Rho]^7 - 420*(-1 + 2*Ech)^5*\[Rho]^3*(25 + 9*\[Rho])*
       Log[1 - 2*Ech] + 420*(-1 + 2*Ech)^5*\[Rho]^3*(25 + 9*\[Rho])*
       Log[\[Rho]]))/(1260*(-1 + 2*Ech)^5*mb^4) + 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(799 - 10188*Ech + 54540*Ech^2 - 157440*Ech^3 + 
      260400*Ech^4 - 239856*Ech^5 + 112512*Ech^6 - 41280*Ech^7 + 
      46080*Ech^8 - 32000*Ech^9 + 9216*Ech^10 - 3072*Ech^11 + 55*\[Rho] - 
      2700*Ech*\[Rho] + 25740*Ech^2*\[Rho] - 109440*Ech^3*\[Rho] + 
      247920*Ech^4*\[Rho] - 308160*Ech^5*\[Rho] + 191040*Ech^6*\[Rho] - 
      30720*Ech^7*\[Rho] - 23040*Ech^8*\[Rho] + 10240*Ech^9*\[Rho] - 
      1440*\[Rho]^2 + 17280*Ech*\[Rho]^2 - 86400*Ech^2*\[Rho]^2 + 
      230400*Ech^3*\[Rho]^2 - 357840*Ech^4*\[Rho]^2 + 340800*Ech^5*\[Rho]^2 - 
      204480*Ech^6*\[Rho]^2 + 69120*Ech^7*\[Rho]^2 - 7680*Ech^8*\[Rho]^2 + 
      920*\[Rho]^3 - 11040*Ech*\[Rho]^3 + 55200*Ech^2*\[Rho]^3 - 
      147200*Ech^3*\[Rho]^3 + 245040*Ech^4*\[Rho]^3 - 272640*Ech^5*\[Rho]^3 + 
      184640*Ech^6*\[Rho]^3 - 65280*Ech^7*\[Rho]^3 + 7680*Ech^8*\[Rho]^3 - 
      415*\[Rho]^4 + 4980*Ech*\[Rho]^4 - 24900*Ech^2*\[Rho]^4 + 
      66400*Ech^3*\[Rho]^4 - 114000*Ech^4*\[Rho]^4 + 116400*Ech^5*\[Rho]^4 - 
      64000*Ech^6*\[Rho]^4 + 14400*Ech^7*\[Rho]^4 + 81*\[Rho]^5 - 
      972*Ech*\[Rho]^5 + 4860*Ech^2*\[Rho]^5 - 12960*Ech^3*\[Rho]^5 + 
      19440*Ech^4*\[Rho]^5 - 15552*Ech^5*\[Rho]^5 + 5184*Ech^6*\[Rho]^5 - 
      60*(1 - 2*Ech)^6*(5 + 17*\[Rho])*Log[1 - 2*Ech] + 
      60*(1 - 2*Ech)^6*(5 + 17*\[Rho])*Log[\[Rho]]))/
    (90*(1 - 2*Ech)^6*mb^4) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (242 - 2904*Ech + 14520*Ech^2 - 38720*Ech^3 + 57120*Ech^4 - 
      35520*Ech^5 - 35136*Ech^6 + 118272*Ech^7 - 134400*Ech^8 + 35840*Ech^9 + 
      64512*Ech^10 - 49152*Ech^11 + 4096*Ech^12 + 5145*\[Rho] - 
      66420*Ech*\[Rho] + 360180*Ech^2*\[Rho] - 1054080*Ech^3*\[Rho] + 
      1766160*Ech^4*\[Rho] - 1621440*Ech^5*\[Rho] + 642240*Ech^6*\[Rho] + 
      23040*Ech^7*\[Rho] - 23040*Ech^8*\[Rho] - 30720*Ech^9*\[Rho] - 
      1185*\[Rho]^2 + 1620*Ech*\[Rho]^2 + 67500*Ech^2*\[Rho]^2 - 
      432000*Ech^3*\[Rho]^2 + 1166400*Ech^4*\[Rho]^2 - 
      1627200*Ech^5*\[Rho]^2 + 1160640*Ech^6*\[Rho]^2 - 
      345600*Ech^7*\[Rho]^2 - 11520*Ech^8*\[Rho]^2 + 30720*Ech^9*\[Rho]^2 - 
      5700*\[Rho]^3 + 68160*Ech*\[Rho]^3 - 339360*Ech^2*\[Rho]^3 + 
      900160*Ech^3*\[Rho]^3 - 1375680*Ech^4*\[Rho]^3 + 
      1252800*Ech^5*\[Rho]^3 - 693760*Ech^6*\[Rho]^3 + 
      203520*Ech^7*\[Rho]^3 + 15360*Ech^8*\[Rho]^3 - 20480*Ech^9*\[Rho]^3 + 
      2010*\[Rho]^4 - 24120*Ech*\[Rho]^4 + 120600*Ech^2*\[Rho]^4 - 
      321600*Ech^3*\[Rho]^4 + 522720*Ech^4*\[Rho]^4 - 547200*Ech^5*\[Rho]^4 + 
      336000*Ech^6*\[Rho]^4 - 92160*Ech^7*\[Rho]^4 - 597*\[Rho]^5 + 
      7164*Ech*\[Rho]^5 - 35820*Ech^2*\[Rho]^5 + 95520*Ech^3*\[Rho]^5 - 
      159840*Ech^4*\[Rho]^5 + 156096*Ech^5*\[Rho]^5 - 80256*Ech^6*\[Rho]^5 + 
      16128*Ech^7*\[Rho]^5 + 85*\[Rho]^6 - 1020*Ech*\[Rho]^6 + 
      5100*Ech^2*\[Rho]^6 - 13600*Ech^3*\[Rho]^6 + 20400*Ech^4*\[Rho]^6 - 
      16320*Ech^5*\[Rho]^6 + 5440*Ech^6*\[Rho]^6 - 60*(1 - 2*Ech)^6*\[Rho]*
       (39 + 105*\[Rho] + 2*\[Rho]^2)*Log[1 - 2*Ech] + 
      60*(1 - 2*Ech)^6*\[Rho]*(39 + 105*\[Rho] + 2*\[Rho]^2)*Log[\[Rho]]))/
    (180*(1 - 2*Ech)^6*mb^4) - (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*
     (-37 + 444*Ech - 2220*Ech^2 + 5920*Ech^3 - 8040*Ech^4 - 2808*Ech^5 + 
      44112*Ech^6 - 100992*Ech^7 + 54720*Ech^8 + 212480*Ech^9 - 
      512256*Ech^10 + 491520*Ech^11 - 214016*Ech^12 + 30720*Ech^13 + 
      847*\[Rho] - 10164*Ech*\[Rho] + 50820*Ech^2*\[Rho] - 
      135520*Ech^3*\[Rho] + 201600*Ech^4*\[Rho] - 142128*Ech^5*\[Rho] - 
      50736*Ech^6*\[Rho] + 290304*Ech^7*\[Rho] - 463680*Ech^8*\[Rho] + 
      421120*Ech^9*\[Rho] - 198912*Ech^10*\[Rho] + 43008*Ech^11*\[Rho] - 
      7168*Ech^12*\[Rho] + 12936*\[Rho]^2 - 167832*Ech*\[Rho]^2 + 
      914760*Ech^2*\[Rho]^2 - 2691360*Ech^3*\[Rho]^2 + 
      4538520*Ech^4*\[Rho]^2 - 4227384*Ech^5*\[Rho]^2 + 
      1850688*Ech^6*\[Rho]^2 - 393120*Ech^7*\[Rho]^2 + 
      577920*Ech^8*\[Rho]^2 - 551040*Ech^9*\[Rho]^2 + 
      129024*Ech^10*\[Rho]^2 + 10752*Ech^11*\[Rho]^2 - 4620*\[Rho]^3 + 
      26040*Ech*\[Rho]^3 + 46200*Ech^2*\[Rho]^3 - 711200*Ech^3*\[Rho]^3 + 
      2261280*Ech^4*\[Rho]^3 - 3323040*Ech^5*\[Rho]^3 + 
      2240000*Ech^6*\[Rho]^3 - 322560*Ech^7*\[Rho]^3 - 
      322560*Ech^8*\[Rho]^3 + 125440*Ech^9*\[Rho]^3 - 10395*\[Rho]^4 + 
      121380*Ech*\[Rho]^4 - 586740*Ech^2*\[Rho]^4 + 1497440*Ech^3*\[Rho]^4 - 
      2147880*Ech^4*\[Rho]^4 + 1722840*Ech^5*\[Rho]^4 - 
      736400*Ech^6*\[Rho]^4 + 120960*Ech^7*\[Rho]^4 + 60480*Ech^8*\[Rho]^4 - 
      31360*Ech^9*\[Rho]^4 + 1617*\[Rho]^5 - 19404*Ech*\[Rho]^5 + 
      97020*Ech^2*\[Rho]^5 - 258720*Ech^3*\[Rho]^5 + 418320*Ech^4*\[Rho]^5 - 
      431088*Ech^5*\[Rho]^5 + 253680*Ech^6*\[Rho]^5 - 56448*Ech^7*\[Rho]^5 - 
      6720*Ech^8*\[Rho]^5 - 392*\[Rho]^6 + 4704*Ech*\[Rho]^6 - 
      23520*Ech^2*\[Rho]^6 + 62720*Ech^3*\[Rho]^6 - 103320*Ech^4*\[Rho]^6 + 
      97944*Ech^5*\[Rho]^6 - 47936*Ech^6*\[Rho]^6 + 8736*Ech^7*\[Rho]^6 + 
      44*\[Rho]^7 - 528*Ech*\[Rho]^7 + 2640*Ech^2*\[Rho]^7 - 
      7040*Ech^3*\[Rho]^7 + 10560*Ech^4*\[Rho]^7 - 8448*Ech^5*\[Rho]^7 + 
      2816*Ech^6*\[Rho]^7 - 420*(1 - 2*Ech)^6*\[Rho]^2*
       (15 + 35*\[Rho] + 4*\[Rho]^2)*Log[1 - 2*Ech] + 
      420*(1 - 2*Ech)^6*\[Rho]^2*(15 + 35*\[Rho] + 4*\[Rho]^2)*Log[\[Rho]]))/
    (105*(1 - 2*Ech)^6*mb^4) - 
   (2*(3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(418 - 6092*Ech + 38232*Ech^2 - 
      134160*Ech^3 + 285120*Ech^4 - 368796*Ech^5 + 270024*Ech^6 - 
      78384*Ech^7 - 36960*Ech^8 + 61120*Ech^9 - 41600*Ech^10 + 3840*Ech^11 + 
      7680*Ech^12 + 1141*\[Rho] - 18014*Ech*\[Rho] + 122364*Ech^2*\[Rho] - 
      465000*Ech^3*\[Rho] + 1072800*Ech^4*\[Rho] - 1514844*Ech^5*\[Rho] + 
      1231176*Ech^6*\[Rho] - 462576*Ech^7*\[Rho] + 11040*Ech^8*\[Rho] - 
      320*Ech^9*\[Rho] + 25984*Ech^10*\[Rho] - 5376*Ech^11*\[Rho] + 
      1536*Ech^12*\[Rho] - 845*\[Rho]^2 + 9070*Ech*\[Rho]^2 - 
      35100*Ech^2*\[Rho]^2 + 39720*Ech^3*\[Rho]^2 + 113760*Ech^4*\[Rho]^2 - 
      452760*Ech^5*\[Rho]^2 + 655440*Ech^6*\[Rho]^2 - 472800*Ech^7*\[Rho]^2 + 
      171840*Ech^8*\[Rho]^2 - 32000*Ech^9*\[Rho]^2 + 2560*Ech^10*\[Rho]^2 - 
      940*\[Rho]^3 + 13160*Ech*\[Rho]^3 - 78960*Ech^2*\[Rho]^3 + 
      263200*Ech^3*\[Rho]^3 - 526400*Ech^4*\[Rho]^3 + 648840*Ech^5*\[Rho]^3 - 
      512560*Ech^6*\[Rho]^3 + 285920*Ech^7*\[Rho]^3 - 114240*Ech^8*\[Rho]^3 + 
      23040*Ech^9*\[Rho]^3 + 290*\[Rho]^4 - 4060*Ech*\[Rho]^4 + 
      24360*Ech^2*\[Rho]^4 - 81200*Ech^3*\[Rho]^4 + 162400*Ech^4*\[Rho]^4 - 
      212940*Ech^5*\[Rho]^4 + 197480*Ech^6*\[Rho]^4 - 118000*Ech^7*\[Rho]^4 + 
      37920*Ech^8*\[Rho]^4 - 3840*Ech^9*\[Rho]^4 - 73*\[Rho]^5 + 
      1022*Ech*\[Rho]^5 - 6132*Ech^2*\[Rho]^5 + 20440*Ech^3*\[Rho]^5 - 
      40880*Ech^4*\[Rho]^5 + 55860*Ech^5*\[Rho]^5 - 47320*Ech^6*\[Rho]^5 + 
      22160*Ech^7*\[Rho]^5 - 4320*Ech^8*\[Rho]^5 + 9*\[Rho]^6 - 
      126*Ech*\[Rho]^6 + 756*Ech^2*\[Rho]^6 - 2520*Ech^3*\[Rho]^6 + 
      5040*Ech^4*\[Rho]^6 - 6048*Ech^5*\[Rho]^6 + 4032*Ech^6*\[Rho]^6 - 
      1152*Ech^7*\[Rho]^6 + 60*(-1 + 2*Ech)^7*(2 + 17*\[Rho] + 23*\[Rho]^2)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*(2 + 17*\[Rho] + 23*\[Rho]^2)*
       Log[\[Rho]]))/(45*(-1 + 2*Ech)^7*mb^4) + 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(-1354 + 18956*Ech - 
      113736*Ech^2 + 379120*Ech^3 - 758240*Ech^4 + 921312*Ech^5 - 
      756000*Ech^6 + 983232*Ech^7 - 2282112*Ech^8 + 3256064*Ech^9 - 
      1136128*Ech^10 - 3247104*Ech^11 + 4802560*Ech^12 - 2379776*Ech^13 + 
      294912*Ech^14 - 68551*\[Rho] + 1007594*Ech*\[Rho] - 
      6380724*Ech^2*\[Rho] + 22609720*Ech^3*\[Rho] - 48571040*Ech^4*\[Rho] + 
      63658560*Ech^5*\[Rho] - 47877984*Ech^6*\[Rho] + 16892736*Ech^7*\[Rho] - 
      529536*Ech^8*\[Rho] - 1603840*Ech^9*\[Rho] + 1831424*Ech^10*\[Rho] - 
      580608*Ech^11*\[Rho] - 444416*Ech^12*\[Rho] + 28672*Ech^13*\[Rho] - 
      132384*\[Rho]^2 + 2145696*Ech*\[Rho]^2 - 14920416*Ech^2*\[Rho]^2 + 
      57919680*Ech^3*\[Rho]^2 - 136301760*Ech^4*\[Rho]^2 + 
      196111776*Ech^5*\[Rho]^2 - 161960064*Ech^6*\[Rho]^2 + 
      60044544*Ech^7*\[Rho]^2 + 3252480*Ech^8*\[Rho]^2 - 
      5107200*Ech^9*\[Rho]^2 - 1376256*Ech^10*\[Rho]^2 + 
      344064*Ech^11*\[Rho]^2 + 86016*Ech^12*\[Rho]^2 + 141645*\[Rho]^3 - 
      1679790*Ech*\[Rho]^3 + 7956060*Ech^2*\[Rho]^3 - 
      18029480*Ech^3*\[Rho]^3 + 14832160*Ech^4*\[Rho]^3 + 
      16739520*Ech^5*\[Rho]^3 - 48825280*Ech^6*\[Rho]^3 + 
      42734720*Ech^7*\[Rho]^3 - 16208640*Ech^8*\[Rho]^3 + 
      2705920*Ech^9*\[Rho]^3 - 143360*Ech^10*\[Rho]^3 + 70770*\[Rho]^4 - 
      982380*Ech*\[Rho]^4 + 5835480*Ech^2*\[Rho]^4 - 
      19216400*Ech^3*\[Rho]^4 + 37844800*Ech^4*\[Rho]^4 - 
      45336480*Ech^5*\[Rho]^4 + 33404000*Ech^6*\[Rho]^4 - 
      16313920*Ech^7*\[Rho]^4 + 5712000*Ech^8*\[Rho]^4 - 
      815360*Ech^9*\[Rho]^4 - 143360*Ech^10*\[Rho]^4 - 12201*\[Rho]^5 + 
      170814*Ech*\[Rho]^5 - 1024884*Ech^2*\[Rho]^5 + 3416280*Ech^3*\[Rho]^5 - 
      6832560*Ech^4*\[Rho]^5 + 8838816*Ech^5*\[Rho]^5 - 
      7876512*Ech^6*\[Rho]^5 + 4428480*Ech^7*\[Rho]^5 - 
      1239168*Ech^8*\[Rho]^5 + 59136*Ech^9*\[Rho]^5 + 2296*\[Rho]^6 - 
      32144*Ech*\[Rho]^6 + 192864*Ech^2*\[Rho]^6 - 642880*Ech^3*\[Rho]^6 + 
      1285760*Ech^4*\[Rho]^6 - 1726368*Ech^5*\[Rho]^6 + 
      1414336*Ech^6*\[Rho]^6 - 629888*Ech^7*\[Rho]^6 + 
      112896*Ech^8*\[Rho]^6 - 221*\[Rho]^7 + 3094*Ech*\[Rho]^7 - 
      18564*Ech^2*\[Rho]^7 + 61880*Ech^3*\[Rho]^7 - 123760*Ech^4*\[Rho]^7 + 
      148512*Ech^5*\[Rho]^7 - 99008*Ech^6*\[Rho]^7 + 28288*Ech^7*\[Rho]^7 - 
      420*(-1 + 2*Ech)^7*\[Rho]*(57 + 348*\[Rho] + 361*\[Rho]^2 + 
        10*\[Rho]^3)*Log[1 - 2*Ech] + 420*(-1 + 2*Ech)^7*\[Rho]*
       (57 + 348*\[Rho] + 361*\[Rho]^2 + 10*\[Rho]^3)*Log[\[Rho]]))/
    (420*(-1 + 2*Ech)^7*mb^4) - 
   (\[CapitalLambda]bh^3*(18709 - 308584*Ech + 2234008*Ech^2 - 
      9280992*Ech^3 + 24237360*Ech^4 - 40849536*Ech^5 + 43625344*Ech^6 - 
      27511168*Ech^7 + 9340672*Ech^8 - 4515840*Ech^9 + 7526400*Ech^10 - 
      6623232*Ech^11 + 200704*Ech^12 + 4358144*Ech^13 - 2785280*Ech^14 + 
      294912*Ech^15 + 126189*\[Rho] - 2162664*Ech*\[Rho] + 
      16287768*Ech^2*\[Rho] - 70513632*Ech^3*\[Rho] + 
      192371760*Ech^4*\[Rho] - 339970176*Ech^5*\[Rho] + 
      382910976*Ech^6*\[Rho] - 255908352*Ech^7*\[Rho] + 
      83344128*Ech^8*\[Rho] - 4945920*Ech^9*\[Rho] - 2709504*Ech^10*\[Rho] + 
      3784704*Ech^11*\[Rho] - 1978368*Ech^12*\[Rho] - 688128*Ech^13*\[Rho] + 
      85365*\[Rho]^2 - 1781640*Ech*\[Rho]^2 + 15797880*Ech^2*\[Rho]^2 - 
      78714720*Ech^3*\[Rho]^2 + 243356400*Ech^4*\[Rho]^2 - 
      482509440*Ech^5*\[Rho]^2 + 606238080*Ech^6*\[Rho]^2 - 
      449191680*Ech^7*\[Rho]^2 + 153484800*Ech^8*\[Rho]^2 + 
      8171520*Ech^9*\[Rho]^2 - 15267840*Ech^10*\[Rho]^2 + 
      430080*Ech^11*\[Rho]^2 - 183575*\[Rho]^3 + 2639000*Ech*\[Rho]^3 - 
      16087400*Ech^2*\[Rho]^3 + 53216800*Ech^3*\[Rho]^3 - 
      99643600*Ech^4*\[Rho]^3 + 92632960*Ech^5*\[Rho]^3 - 
      2226560*Ech^6*\[Rho]^3 - 83668480*Ech^7*\[Rho]^3 + 
      80657920*Ech^8*\[Rho]^3 - 34764800*Ech^9*\[Rho]^3 + 
      8960000*Ech^10*\[Rho]^3 - 1433600*Ech^11*\[Rho]^3 - 55125*\[Rho]^4 + 
      882000*Ech*\[Rho]^4 - 6174000*Ech^2*\[Rho]^4 + 
      24696000*Ech^3*\[Rho]^4 - 61740000*Ech^4*\[Rho]^4 + 
      98784000*Ech^5*\[Rho]^4 - 100719360*Ech^6*\[Rho]^4 + 
      66622080*Ech^7*\[Rho]^4 - 32202240*Ech^8*\[Rho]^4 + 
      12203520*Ech^9*\[Rho]^4 - 2472960*Ech^10*\[Rho]^4 + 9891*\[Rho]^5 - 
      158256*Ech*\[Rho]^5 + 1107792*Ech^2*\[Rho]^5 - 4431168*Ech^3*\[Rho]^5 + 
      11077920*Ech^4*\[Rho]^5 - 17724672*Ech^5*\[Rho]^5 + 
      19092864*Ech^6*\[Rho]^5 - 14988288*Ech^7*\[Rho]^5 + 
      7859712*Ech^8*\[Rho]^5 - 2257920*Ech^9*\[Rho]^5 + 
      193536*Ech^10*\[Rho]^5 - 1589*\[Rho]^6 + 25424*Ech*\[Rho]^6 - 
      177968*Ech^2*\[Rho]^6 + 711872*Ech^3*\[Rho]^6 - 
      1779680*Ech^4*\[Rho]^6 + 2847488*Ech^5*\[Rho]^6 - 
      3223808*Ech^6*\[Rho]^6 + 2326016*Ech^7*\[Rho]^6 - 
      944384*Ech^8*\[Rho]^6 + 161280*Ech^9*\[Rho]^6 + 135*\[Rho]^7 - 
      2160*Ech*\[Rho]^7 + 15120*Ech^2*\[Rho]^7 - 60480*Ech^3*\[Rho]^7 + 
      151200*Ech^4*\[Rho]^7 - 241920*Ech^5*\[Rho]^7 + 241920*Ech^6*\[Rho]^7 - 
      138240*Ech^7*\[Rho]^7 + 34560*Ech^8*\[Rho]^7 - 
      420*(1 - 2*Ech)^8*(11 + 171*\[Rho] + 495*\[Rho]^2 + 355*\[Rho]^3)*
       Log[1 - 2*Ech] + 420*(1 - 2*Ech)^8*(11 + 171*\[Rho] + 495*\[Rho]^2 + 
        355*\[Rho]^3)*Log[\[Rho]]))/(630*(1 - 2*Ech)^8*mb^4)) + 
 \[Mu]2G*(((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(9 - 54*Ech + 108*Ech^2 - 
      8*Ech^3 - 304*Ech^4 + 288*Ech^5 + 448*Ech^6 - 640*Ech^7 - 24*\[Rho] + 
      144*Ech*\[Rho] - 288*Ech^2*\[Rho] + 768*Ech^4*\[Rho] - 
      768*Ech^5*\[Rho] + 72*\[Rho]^2 - 504*Ech*\[Rho]^2 + 
      1224*Ech^2*\[Rho]^2 - 1296*Ech^3*\[Rho]^2 + 576*Ech^4*\[Rho]^2 - 
      72*\[Rho]^3 + 432*Ech*\[Rho]^3 - 864*Ech^2*\[Rho]^3 + 
      896*Ech^3*\[Rho]^3 - 320*Ech^4*\[Rho]^3 + 15*\[Rho]^4 - 
      90*Ech*\[Rho]^4 + 180*Ech^2*\[Rho]^4 - 120*Ech^3*\[Rho]^4 + 
      36*(-1 + 2*Ech)^3*\[Rho]^2*Log[1 - 2*Ech] - 36*(-1 + 2*Ech)^3*\[Rho]^2*
       Log[\[Rho]]))/(6*(-1 + 2*Ech)^3*mb^2) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (-3 + 18*Ech - 36*Ech^2 - 8*Ech^3 + 272*Ech^4 - 800*Ech^5 + 832*Ech^6 + 
      128*Ech^7 - 512*Ech^8 + 9*\[Rho] - 54*Ech*\[Rho] + 108*Ech^2*\[Rho] + 
      248*Ech^3*\[Rho] - 2000*Ech^4*\[Rho] + 4320*Ech^5*\[Rho] - 
      3520*Ech^6*\[Rho] + 640*Ech^7*\[Rho] - 16*\[Rho]^2 + 120*Ech*\[Rho]^2 - 
      312*Ech^2*\[Rho]^2 - 80*Ech^3*\[Rho]^2 + 1824*Ech^4*\[Rho]^2 - 
      2880*Ech^5*\[Rho]^2 + 1280*Ech^6*\[Rho]^2 + 48*\[Rho]^3 - 
      360*Ech*\[Rho]^3 + 936*Ech^2*\[Rho]^3 - 976*Ech^3*\[Rho]^3 + 
      160*Ech^4*\[Rho]^3 + 320*Ech^5*\[Rho]^3 - 45*\[Rho]^4 + 
      270*Ech*\[Rho]^4 - 540*Ech^2*\[Rho]^4 + 520*Ech^3*\[Rho]^4 - 
      160*Ech^4*\[Rho]^4 + 7*\[Rho]^5 - 42*Ech*\[Rho]^5 + 84*Ech^2*\[Rho]^5 - 
      56*Ech^3*\[Rho]^5 + 12*(-1 + 2*Ech)^3*\[Rho]^2*(-1 + 3*\[Rho])*
       Log[1 - 2*Ech] - 12*(-1 + 2*Ech)^3*\[Rho]^2*(-1 + 3*\[Rho])*
       Log[\[Rho]]))/(12*(-1 + 2*Ech)^3*mb^2) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(3 - 30*Ech + 120*Ech^2 - 
      240*Ech^3 + 240*Ech^4 - 64*Ech^5 - 288*Ech^6 + 960*Ech^7 - 1280*Ech^8 + 
      1536*Ech^10 - 1024*Ech^11 + 38*\[Rho] - 428*Ech*\[Rho] + 
      1952*Ech^2*\[Rho] - 4544*Ech^3*\[Rho] + 5504*Ech^4*\[Rho] - 
      3168*Ech^5*\[Rho] + 1728*Ech^6*\[Rho] - 3840*Ech^7*\[Rho] + 
      4096*Ech^8*\[Rho] - 512*Ech^9*\[Rho] - 1024*Ech^10*\[Rho] - 
      121*\[Rho]^2 + 1234*Ech*\[Rho]^2 - 5056*Ech^2*\[Rho]^2 + 
      10432*Ech^3*\[Rho]^2 - 10912*Ech^4*\[Rho]^2 + 4864*Ech^5*\[Rho]^2 - 
      832*Ech^6*\[Rho]^2 + 1408*Ech^7*\[Rho]^2 - 1024*Ech^8*\[Rho]^2 + 
      104*\[Rho]^3 - 944*Ech*\[Rho]^3 + 3296*Ech^2*\[Rho]^3 - 
      5312*Ech^3*\[Rho]^3 + 3392*Ech^4*\[Rho]^3 + 704*Ech^5*\[Rho]^3 - 
      2560*Ech^6*\[Rho]^3 + 1792*Ech^7*\[Rho]^3 - 11*\[Rho]^4 + 
      38*Ech*\[Rho]^4 + 208*Ech^2*\[Rho]^4 - 1376*Ech^3*\[Rho]^4 + 
      2816*Ech^4*\[Rho]^4 - 3040*Ech^5*\[Rho]^4 + 2144*Ech^6*\[Rho]^4 - 
      320*Ech^7*\[Rho]^4 - 14*\[Rho]^5 + 140*Ech*\[Rho]^5 - 
      560*Ech^2*\[Rho]^5 + 1120*Ech^3*\[Rho]^5 - 1120*Ech^4*\[Rho]^5 + 
      736*Ech^5*\[Rho]^5 - 192*Ech^6*\[Rho]^5 + \[Rho]^6 - 10*Ech*\[Rho]^6 + 
      40*Ech^2*\[Rho]^6 - 80*Ech^3*\[Rho]^6 + 80*Ech^4*\[Rho]^6 - 
      32*Ech^5*\[Rho]^6 + 12*(-1 + 2*Ech)^5*(-1 + \[Rho])^2*\[Rho]*
       (2 + 3*\[Rho])*Log[1 - 2*Ech] - 12*(-1 + 2*Ech)^5*(-1 + \[Rho])^2*
       \[Rho]*(2 + 3*\[Rho])*Log[\[Rho]]))/(3*(-1 + 2*Ech)^5*mb^2) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (19 - 152*Ech + 456*Ech^2 - 608*Ech^3 + 544*Ech^4 - 2688*Ech^5 + 
      11264*Ech^6 - 20992*Ech^7 + 13056*Ech^8 + 8192*Ech^9 - 10240*Ech^10 - 
      180*\[Rho] + 1440*Ech*\[Rho] - 4320*Ech^2*\[Rho] + 5760*Ech^3*\[Rho] - 
      6240*Ech^4*\[Rho] + 26880*Ech^5*\[Rho] - 80640*Ech^6*\[Rho] + 
      107520*Ech^7*\[Rho] - 53760*Ech^8*\[Rho] + 345*\[Rho]^2 - 
      2400*Ech*\[Rho]^2 + 5760*Ech^2*\[Rho]^2 - 4800*Ech^3*\[Rho]^2 + 
      5760*Ech^4*\[Rho]^2 - 38400*Ech^5*\[Rho]^2 + 88320*Ech^6*\[Rho]^2 - 
      76800*Ech^7*\[Rho]^2 + 19200*Ech^8*\[Rho]^2 - 480*\[Rho]^3 + 
      3360*Ech*\[Rho]^3 - 8160*Ech^2*\[Rho]^3 + 7040*Ech^3*\[Rho]^3 - 
      640*Ech^4*\[Rho]^3 + 5760*Ech^5*\[Rho]^3 - 17920*Ech^6*\[Rho]^3 + 
      12800*Ech^7*\[Rho]^3 + 45*\[Rho]^4 + 720*Ech*\[Rho]^4 - 
      6480*Ech^2*\[Rho]^4 + 17280*Ech^3*\[Rho]^4 - 21840*Ech^4*\[Rho]^4 + 
      13440*Ech^5*\[Rho]^4 + 276*\[Rho]^5 - 2208*Ech*\[Rho]^5 + 
      6624*Ech^2*\[Rho]^5 - 8832*Ech^3*\[Rho]^5 + 6816*Ech^4*\[Rho]^5 - 
      1920*Ech^5*\[Rho]^5 - 25*\[Rho]^6 + 200*Ech*\[Rho]^6 - 
      600*Ech^2*\[Rho]^6 + 800*Ech^3*\[Rho]^6 - 400*Ech^4*\[Rho]^6 + 
      60*(1 - 2*Ech)^4*\[Rho]^2*(3 - 4*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^4*\[Rho]^2*(3 - 4*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]))/
    (180*(1 - 2*Ech)^4*mb^2) - 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(15 - 120*Ech + 360*Ech^2 - 480*Ech^3 + 352*Ech^4 - 
      768*Ech^5 + 1664*Ech^6 - 512*Ech^7 - 2304*Ech^8 + 2048*Ech^9 + 
      7*\[Rho] - 152*Ech*\[Rho] + 840*Ech^2*\[Rho] - 1888*Ech^3*\[Rho] + 
      1216*Ech^4*\[Rho] + 2432*Ech^5*\[Rho] - 4736*Ech^6*\[Rho] + 
      1536*Ech^7*\[Rho] + 1280*Ech^8*\[Rho] + 72*Ech*\[Rho]^2 - 
      504*Ech^2*\[Rho]^2 + 1248*Ech^3*\[Rho]^2 - 1344*Ech^4*\[Rho]^2 + 
      768*Ech^5*\[Rho]^2 - 384*Ech^6*\[Rho]^2 + 48*\[Rho]^3 - 
      600*Ech*\[Rho]^3 + 2664*Ech^2*\[Rho]^3 - 5280*Ech^3*\[Rho]^3 + 
      5696*Ech^4*\[Rho]^3 - 3840*Ech^5*\[Rho]^3 + 640*Ech^6*\[Rho]^3 - 
      79*\[Rho]^4 + 632*Ech*\[Rho]^4 - 1896*Ech^2*\[Rho]^4 + 
      2528*Ech^3*\[Rho]^4 - 2064*Ech^4*\[Rho]^4 + 640*Ech^5*\[Rho]^4 + 
      9*\[Rho]^5 - 72*Ech*\[Rho]^5 + 216*Ech^2*\[Rho]^5 - 
      288*Ech^3*\[Rho]^5 + 144*Ech^4*\[Rho]^5 - 12*(1 - 2*Ech)^4*\[Rho]*
       (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ech] + 12*(1 - 2*Ech)^4*\[Rho]*
       (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]))/(12*(1 - 2*Ech)^4*mb^2) - 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*
     (65 - 650*Ech + 2600*Ech^2 - 5200*Ech^3 + 5200*Ech^4 - 736*Ech^5 - 
      18368*Ech^6 + 99200*Ech^7 - 266240*Ech^8 + 348160*Ech^9 - 
      130048*Ech^10 - 149504*Ech^11 + 122880*Ech^12 - 1099*\[Rho] + 
      10990*Ech*\[Rho] - 43960*Ech^2*\[Rho] + 87920*Ech^3*\[Rho] - 
      87920*Ech^4*\[Rho] + 10976*Ech^5*\[Rho] + 239680*Ech^6*\[Rho] - 
      945280*Ech^7*\[Rho] + 1845760*Ech^8*\[Rho] - 1756160*Ech^9*\[Rho] + 
      594944*Ech^10*\[Rho] + 71680*Ech^11*\[Rho] - 2835*\[Rho]^2 + 
      35910*Ech*\[Rho]^2 - 181440*Ech^2*\[Rho]^2 + 463680*Ech^3*\[Rho]^2 - 
      614880*Ech^4*\[Rho]^2 + 430080*Ech^5*\[Rho]^2 - 551040*Ech^6*\[Rho]^2 + 
      1559040*Ech^7*\[Rho]^2 - 2231040*Ech^8*\[Rho]^2 + 
      1344000*Ech^9*\[Rho]^2 - 215040*Ech^10*\[Rho]^2 + 15225*\[Rho]^3 - 
      161490*Ech*\[Rho]^3 + 692160*Ech^2*\[Rho]^3 - 1507520*Ech^3*\[Rho]^3 + 
      1692320*Ech^4*\[Rho]^3 - 862400*Ech^5*\[Rho]^3 + 
      313600*Ech^6*\[Rho]^3 - 663040*Ech^7*\[Rho]^3 + 743680*Ech^8*\[Rho]^3 - 
      268800*Ech^9*\[Rho]^3 - 15225*\[Rho]^4 + 143010*Ech*\[Rho]^4 - 
      525840*Ech^2*\[Rho]^4 + 928480*Ech^3*\[Rho]^4 - 743680*Ech^4*\[Rho]^4 + 
      105280*Ech^5*\[Rho]^4 + 199360*Ech^6*\[Rho]^4 - 58240*Ech^7*\[Rho]^4 - 
      89600*Ech^8*\[Rho]^4 + 2835*\[Rho]^5 - 20790*Ech*\[Rho]^5 + 
      45360*Ech^2*\[Rho]^5 + 10080*Ech^3*\[Rho]^5 - 161280*Ech^4*\[Rho]^5 + 
      247296*Ech^5*\[Rho]^5 - 178752*Ech^6*\[Rho]^5 + 13440*Ech^7*\[Rho]^5 + 
      1099*\[Rho]^6 - 10990*Ech*\[Rho]^6 + 43960*Ech^2*\[Rho]^6 - 
      87920*Ech^3*\[Rho]^6 + 87920*Ech^4*\[Rho]^6 - 55328*Ech^5*\[Rho]^6 + 
      13440*Ech^6*\[Rho]^6 - 65*\[Rho]^7 + 650*Ech*\[Rho]^7 - 
      2600*Ech^2*\[Rho]^7 + 5200*Ech^3*\[Rho]^7 - 5200*Ech^4*\[Rho]^7 + 
      2080*Ech^5*\[Rho]^7 - 420*(-1 + 2*Ech)^5*\[Rho]^2*
       (9 - 11*\[Rho] - 11*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ech] + 
      420*(-1 + 2*Ech)^5*\[Rho]^2*(9 - 11*\[Rho] - 11*\[Rho]^2 + 9*\[Rho]^3)*
       Log[\[Rho]]))/(420*(-1 + 2*Ech)^5*mb^2) + 
   (\[CapitalLambda]bh^3*(345 - 4140*Ech + 20700*Ech^2 - 55200*Ech^3 + 
      82800*Ech^4 - 66240*Ech^5 + 27904*Ech^6 - 64768*Ech^7 + 288000*Ech^8 - 
      624640*Ech^9 + 578560*Ech^10 + 110592*Ech^11 - 610304*Ech^12 + 
      327680*Ech^13 + 12033*\[Rho] - 154476*Ech*\[Rho] + 
      832860*Ech^2*\[Rho] - 2422560*Ech^3*\[Rho] + 4037040*Ech^4*\[Rho] - 
      3713472*Ech^5*\[Rho] + 1513344*Ech^6*\[Rho] + 349440*Ech^7*\[Rho] - 
      1639680*Ech^8*\[Rho] + 2795520*Ech^9*\[Rho] - 2085888*Ech^10*\[Rho] + 
      86016*Ech^11*\[Rho] + 430080*Ech^12*\[Rho] - 28875*\[Rho]^2 + 
      333900*Ech*\[Rho]^2 - 1593900*Ech^2*\[Rho]^2 + 3998400*Ech^3*\[Rho]^2 - 
      5493600*Ech^4*\[Rho]^2 + 3790080*Ech^5*\[Rho]^2 - 
      792960*Ech^6*\[Rho]^2 - 645120*Ech^7*\[Rho]^2 + 
      1532160*Ech^8*\[Rho]^2 - 2042880*Ech^9*\[Rho]^2 + 
      967680*Ech^10*\[Rho]^2 - 33075*\[Rho]^3 + 485100*Ech*\[Rho]^3 - 
      2954700*Ech^2*\[Rho]^3 + 9643200*Ech^3*\[Rho]^3 - 
      17992800*Ech^4*\[Rho]^3 + 18627840*Ech^5*\[Rho]^3 - 
      8946560*Ech^6*\[Rho]^3 + 358400*Ech^7*\[Rho]^3 + 
      887040*Ech^8*\[Rho]^3 - 35840*Ech^9*\[Rho]^3 - 179200*Ech^10*\[Rho]^3 + 
      56175*\[Rho]^4 - 636300*Ech*\[Rho]^4 + 2954700*Ech^2*\[Rho]^4 - 
      7123200*Ech^3*\[Rho]^4 + 9172800*Ech^4*\[Rho]^4 - 
      5523840*Ech^5*\[Rho]^4 + 356160*Ech^6*\[Rho]^4 + 
      1424640*Ech^7*\[Rho]^4 - 940800*Ech^8*\[Rho]^4 - 5145*\[Rho]^5 + 
      49140*Ech*\[Rho]^5 - 170100*Ech^2*\[Rho]^5 + 201600*Ech^3*\[Rho]^5 + 
      201600*Ech^4*\[Rho]^5 - 766080*Ech^5*\[Rho]^5 + 885696*Ech^6*\[Rho]^5 - 
      628992*Ech^7*\[Rho]^5 + 80640*Ech^8*\[Rho]^5 - 1533*\[Rho]^6 + 
      18396*Ech*\[Rho]^6 - 91980*Ech^2*\[Rho]^6 + 245280*Ech^3*\[Rho]^6 - 
      367920*Ech^4*\[Rho]^6 + 294336*Ech^5*\[Rho]^6 - 160832*Ech^6*\[Rho]^6 + 
      35840*Ech^7*\[Rho]^6 + 75*\[Rho]^7 - 900*Ech*\[Rho]^7 + 
      4500*Ech^2*\[Rho]^7 - 12000*Ech^3*\[Rho]^7 + 18000*Ech^4*\[Rho]^7 - 
      14400*Ech^5*\[Rho]^7 + 4800*Ech^6*\[Rho]^7 - 1260*(1 - 2*Ech)^6*\[Rho]*
       (4 + 5*\[Rho] - 35*\[Rho]^2 - 15*\[Rho]^3 + 5*\[Rho]^4)*
       Log[1 - 2*Ech] + 1260*(1 - 2*Ech)^6*\[Rho]*(4 + 5*\[Rho] - 
        35*\[Rho]^2 - 15*\[Rho]^3 + 5*\[Rho]^4)*Log[\[Rho]]))/
    (420*(1 - 2*Ech)^6*mb^2)) + 
 \[Rho]3LS*(((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(9 - 72*Ech + 216*Ech^2 - 
      288*Ech^3 + 160*Ech^4 - 128*Ech^5 + 384*Ech^6 - 512*Ech^7 + 256*Ech^8 - 
      24*\[Rho] + 192*Ech*\[Rho] - 576*Ech^2*\[Rho] + 768*Ech^3*\[Rho] - 
      384*Ech^4*\[Rho] + 72*\[Rho]^2 - 648*Ech*\[Rho]^2 + 
      2232*Ech^2*\[Rho]^2 - 3936*Ech^3*\[Rho]^2 + 3744*Ech^4*\[Rho]^2 - 
      1536*Ech^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ech*\[Rho]^3 - 
      1728*Ech^2*\[Rho]^3 + 2688*Ech^3*\[Rho]^3 - 1984*Ech^4*\[Rho]^3 + 
      512*Ech^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ech*\[Rho]^4 + 
      360*Ech^2*\[Rho]^4 - 480*Ech^3*\[Rho]^4 + 240*Ech^4*\[Rho]^4 - 
      36*(1 - 2*Ech)^4*\[Rho]^2*Log[1 - 2*Ech] + 36*(1 - 2*Ech)^4*\[Rho]^2*
       Log[\[Rho]]))/(6*(1 - 2*Ech)^4*mb^3) + 
   ((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(1 - 8*Ech + 24*Ech^2 - 
      272*Ech^3 + 2656*Ech^4 - 12000*Ech^5 + 28736*Ech^6 - 37888*Ech^7 + 
      25344*Ech^8 - 5632*Ech^9 - 1024*Ech^10 + 27*\[Rho] - 216*Ech*\[Rho] + 
      648*Ech^2*\[Rho] - 624*Ech^3*\[Rho] - 2208*Ech^4*\[Rho] + 
      11616*Ech^5*\[Rho] - 25728*Ech^6*\[Rho] + 29184*Ech^7*\[Rho] - 
      14592*Ech^8*\[Rho] + 1536*Ech^9*\[Rho] + 240*\[Rho]^2 - 
      2280*Ech*\[Rho]^2 + 8280*Ech^2*\[Rho]^2 - 13440*Ech^3*\[Rho]^2 + 
      6720*Ech^4*\[Rho]^2 + 5760*Ech^5*\[Rho]^2 - 5760*Ech^6*\[Rho]^2 - 
      360*\[Rho]^3 + 2760*Ech*\[Rho]^3 - 7800*Ech^2*\[Rho]^3 + 
      8960*Ech^3*\[Rho]^3 - 640*Ech^4*\[Rho]^3 - 7680*Ech^5*\[Rho]^3 + 
      7040*Ech^6*\[Rho]^3 - 2560*Ech^7*\[Rho]^3 + 135*\[Rho]^4 - 
      1080*Ech*\[Rho]^4 + 3240*Ech^2*\[Rho]^4 - 4560*Ech^3*\[Rho]^4 + 
      2640*Ech^4*\[Rho]^4 + 480*Ech^5*\[Rho]^4 - 960*Ech^6*\[Rho]^4 - 
      51*\[Rho]^5 + 408*Ech*\[Rho]^5 - 1224*Ech^2*\[Rho]^5 + 
      1872*Ech^3*\[Rho]^5 - 1296*Ech^4*\[Rho]^5 + 288*Ech^5*\[Rho]^5 + 
      8*\[Rho]^6 - 64*Ech*\[Rho]^6 + 192*Ech^2*\[Rho]^6 - 
      256*Ech^3*\[Rho]^6 + 128*Ech^4*\[Rho]^6 - 60*(1 - 2*Ech)^4*\[Rho]^2*
       (3 + \[Rho])*Log[1 - 2*Ech] + 60*(1 - 2*Ech)^4*\[Rho]^2*(3 + \[Rho])*
       Log[\[Rho]]))/(45*(1 - 2*Ech)^4*mb^3) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(15 - 180*Ech + 900*Ech^2 - 
      2400*Ech^3 + 3600*Ech^4 - 3264*Ech^5 + 5536*Ech^6 - 22656*Ech^7 + 
      59520*Ech^8 - 87040*Ech^9 + 66048*Ech^10 - 18432*Ech^11 - 2048*Ech^12 + 
      190*\[Rho] - 2520*Ech*\[Rho] + 14040*Ech^2*\[Rho] - 
      42240*Ech^3*\[Rho] + 72960*Ech^4*\[Rho] - 69120*Ech^5*\[Rho] + 
      23040*Ech^6*\[Rho] + 30720*Ech^7*\[Rho] - 69120*Ech^8*\[Rho] + 
      71680*Ech^9*\[Rho] - 30720*Ech^10*\[Rho] - 605*\[Rho]^2 + 
      7380*Ech*\[Rho]^2 - 37620*Ech^2*\[Rho]^2 + 102720*Ech^3*\[Rho]^2 - 
      158880*Ech^4*\[Rho]^2 + 130560*Ech^5*\[Rho]^2 - 31680*Ech^6*\[Rho]^2 - 
      42240*Ech^7*\[Rho]^2 + 49920*Ech^8*\[Rho]^2 - 20480*Ech^9*\[Rho]^2 + 
      520*\[Rho]^3 - 5760*Ech*\[Rho]^3 + 25920*Ech^2*\[Rho]^3 - 
      59520*Ech^3*\[Rho]^3 + 70080*Ech^4*\[Rho]^3 - 26880*Ech^5*\[Rho]^3 - 
      35200*Ech^6*\[Rho]^3 + 53760*Ech^7*\[Rho]^3 - 23040*Ech^8*\[Rho]^3 - 
      55*\[Rho]^4 + 300*Ech*\[Rho]^4 + 660*Ech^2*\[Rho]^4 - 
      8960*Ech^3*\[Rho]^4 + 27840*Ech^4*\[Rho]^4 - 46080*Ech^5*\[Rho]^4 + 
      45920*Ech^6*\[Rho]^4 - 21120*Ech^7*\[Rho]^4 + 1920*Ech^8*\[Rho]^4 - 
      70*\[Rho]^5 + 840*Ech*\[Rho]^5 - 4200*Ech^2*\[Rho]^5 + 
      11200*Ech^3*\[Rho]^5 - 16800*Ech^4*\[Rho]^5 + 15744*Ech^5*\[Rho]^5 - 
      7936*Ech^6*\[Rho]^5 + 1536*Ech^7*\[Rho]^5 + 5*\[Rho]^6 - 
      60*Ech*\[Rho]^6 + 300*Ech^2*\[Rho]^6 - 800*Ech^3*\[Rho]^6 + 
      1200*Ech^4*\[Rho]^6 - 960*Ech^5*\[Rho]^6 + 320*Ech^6*\[Rho]^6 - 
      60*(1 - 2*Ech)^6*(-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[1 - 2*Ech] + 
      60*(1 - 2*Ech)^6*(-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[\[Rho]]))/
    (15*(1 - 2*Ech)^6*mb^3) - (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*
     (4 - 40*Ech + 160*Ech^2 - 320*Ech^3 + 1160*Ech^4 - 11888*Ech^5 + 
      70112*Ech^6 - 230336*Ech^7 + 448640*Ech^8 - 513280*Ech^9 + 
      309760*Ech^10 - 62464*Ech^11 - 12288*Ech^12 - 154*\[Rho] + 
      1540*Ech*\[Rho] - 6160*Ech^2*\[Rho] + 12320*Ech^3*\[Rho] - 
      13160*Ech^4*\[Rho] + 18704*Ech^5*\[Rho] - 87584*Ech^6*\[Rho] + 
      284480*Ech^7*\[Rho] - 506240*Ech^8*\[Rho] + 474880*Ech^9*\[Rho] - 
      189952*Ech^10*\[Rho] + 7168*Ech^11*\[Rho] - 2499*\[Rho]^2 + 
      27510*Ech*\[Rho]^2 - 122640*Ech^2*\[Rho]^2 + 278880*Ech^3*\[Rho]^2 - 
      332640*Ech^4*\[Rho]^2 + 196896*Ech^5*\[Rho]^2 - 73920*Ech^6*\[Rho]^2 + 
      26880*Ech^7*\[Rho]^2 + 80640*Ech^8*\[Rho]^2 - 107520*Ech^9*\[Rho]^2 + 
      21504*Ech^10*\[Rho]^2 + 2415*\[Rho]^3 - 19950*Ech*\[Rho]^3 + 
      58800*Ech^2*\[Rho]^3 - 61600*Ech^3*\[Rho]^3 - 17360*Ech^4*\[Rho]^3 + 
      39200*Ech^5*\[Rho]^3 + 76160*Ech^6*\[Rho]^3 - 116480*Ech^7*\[Rho]^3 + 
      35840*Ech^8*\[Rho]^3 + 840*\[Rho]^4 - 10080*Ech*\[Rho]^4 + 
      48720*Ech^2*\[Rho]^4 - 119840*Ech^3*\[Rho]^4 + 154280*Ech^4*\[Rho]^4 - 
      87920*Ech^5*\[Rho]^4 - 5600*Ech^6*\[Rho]^4 + 29120*Ech^7*\[Rho]^4 - 
      8960*Ech^8*\[Rho]^4 - 714*\[Rho]^5 + 7140*Ech*\[Rho]^5 - 
      28560*Ech^2*\[Rho]^5 + 57120*Ech^3*\[Rho]^5 - 61320*Ech^4*\[Rho]^5 + 
      35280*Ech^5*\[Rho]^5 - 7392*Ech^6*\[Rho]^5 - 1344*Ech^7*\[Rho]^5 + 
      119*\[Rho]^6 - 1190*Ech*\[Rho]^6 + 4760*Ech^2*\[Rho]^6 - 
      9520*Ech^3*\[Rho]^6 + 11200*Ech^4*\[Rho]^6 - 6496*Ech^5*\[Rho]^6 + 
      1344*Ech^6*\[Rho]^6 - 11*\[Rho]^7 + 110*Ech*\[Rho]^7 - 
      440*Ech^2*\[Rho]^7 + 880*Ech^3*\[Rho]^7 - 880*Ech^4*\[Rho]^7 + 
      352*Ech^5*\[Rho]^7 + 420*(-1 + 2*Ech)^5*\[Rho]^2*
       (-3 - 5*\[Rho] + 2*\[Rho]^2)*Log[1 - 2*Ech] - 
      420*(-1 + 2*Ech)^5*\[Rho]^2*(-3 - 5*\[Rho] + 2*\[Rho]^2)*Log[\[Rho]]))/
    (105*(-1 + 2*Ech)^5*mb^3) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (-3 + 24*Ech - 72*Ech^2 + 576*Ech^3 - 4448*Ech^4 + 15936*Ech^5 - 
      28288*Ech^6 + 24064*Ech^7 - 6912*Ech^8 - 1024*Ech^9 + 545*\[Rho] - 
      4840*Ech*\[Rho] + 16440*Ech^2*\[Rho] - 25120*Ech^3*\[Rho] + 
      12480*Ech^4*\[Rho] + 8320*Ech^5*\[Rho] - 9600*Ech^6*\[Rho] + 
      2560*Ech^7*\[Rho] - 1280*Ech^8*\[Rho] - 720*\[Rho]^2 + 
      5400*Ech*\[Rho]^2 - 14760*Ech^2*\[Rho]^2 + 15840*Ech^3*\[Rho]^2 + 
      960*Ech^4*\[Rho]^2 - 17280*Ech^5*\[Rho]^2 + 17280*Ech^6*\[Rho]^2 - 
      7680*Ech^7*\[Rho]^2 + 480*\[Rho]^3 - 4200*Ech*\[Rho]^3 + 
      14040*Ech^2*\[Rho]^3 - 23520*Ech^3*\[Rho]^3 + 19520*Ech^4*\[Rho]^3 - 
      3840*Ech^5*\[Rho]^3 - 3200*Ech^6*\[Rho]^3 - 365*\[Rho]^4 + 
      2920*Ech*\[Rho]^4 - 8760*Ech^2*\[Rho]^4 + 13440*Ech^3*\[Rho]^4 - 
      9520*Ech^4*\[Rho]^4 + 2240*Ech^5*\[Rho]^4 + 63*\[Rho]^5 - 
      504*Ech*\[Rho]^5 + 1512*Ech^2*\[Rho]^5 - 2016*Ech^3*\[Rho]^5 + 
      1008*Ech^4*\[Rho]^5 - 60*(1 - 2*Ech)^4*\[Rho]*(4 + 3*\[Rho] + 
        3*\[Rho]^2)*Log[1 - 2*Ech] + 60*(1 - 2*Ech)^4*\[Rho]*
       (4 + 3*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/(60*(1 - 2*Ech)^4*mb^3) - 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(15 - 150*Ech + 600*Ech^2 - 1200*Ech^3 + 1056*Ech^4 + 
      960*Ech^5 - 5760*Ech^6 + 11520*Ech^7 - 11520*Ech^8 + 4608*Ech^9 + 
      7*\[Rho] - 166*Ech*\[Rho] + 1144*Ech^2*\[Rho] - 3568*Ech^3*\[Rho] + 
      5696*Ech^4*\[Rho] - 5504*Ech^5*\[Rho] + 6272*Ech^6*\[Rho] - 
      8448*Ech^7*\[Rho] + 5376*Ech^8*\[Rho] - 512*Ech^9*\[Rho] + 
      72*Ech*\[Rho]^2 - 648*Ech^2*\[Rho]^2 + 2256*Ech^3*\[Rho]^2 - 
      4800*Ech^4*\[Rho]^2 + 8448*Ech^5*\[Rho]^2 - 10368*Ech^6*\[Rho]^2 + 
      5376*Ech^7*\[Rho]^2 + 48*\[Rho]^3 - 696*Ech*\[Rho]^3 + 
      3864*Ech^2*\[Rho]^3 - 10608*Ech^3*\[Rho]^3 + 17088*Ech^4*\[Rho]^3 - 
      16896*Ech^5*\[Rho]^3 + 8064*Ech^6*\[Rho]^3 - 768*Ech^7*\[Rho]^3 - 
      79*\[Rho]^4 + 790*Ech*\[Rho]^4 - 3160*Ech^2*\[Rho]^4 + 
      6320*Ech^3*\[Rho]^4 - 7440*Ech^4*\[Rho]^4 + 4512*Ech^5*\[Rho]^4 - 
      1024*Ech^6*\[Rho]^4 + 9*\[Rho]^5 - 90*Ech*\[Rho]^5 + 
      360*Ech^2*\[Rho]^5 - 720*Ech^3*\[Rho]^5 + 720*Ech^4*\[Rho]^5 - 
      288*Ech^5*\[Rho]^5 + 12*(-1 + 2*Ech)^5*\[Rho]*(4 - 3*\[Rho] + 
        9*\[Rho]^2)*Log[1 - 2*Ech] - 12*(-1 + 2*Ech)^5*\[Rho]*
       (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]))/(12*(-1 + 2*Ech)^5*mb^3) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (-7 + 70*Ech - 280*Ech^2 + 560*Ech^3 - 1120*Ech^4 + 6848*Ech^5 - 
      32512*Ech^6 + 84480*Ech^7 - 121600*Ech^8 + 89600*Ech^9 - 22528*Ech^10 - 
      4096*Ech^11 - 680*\[Rho] + 7280*Ech*\[Rho] - 31520*Ech^2*\[Rho] + 
      69440*Ech^3*\[Rho] - 78880*Ech^4*\[Rho] + 36160*Ech^5*\[Rho] + 
      16640*Ech^6*\[Rho] - 53760*Ech^7*\[Rho] + 69120*Ech^8*\[Rho] - 
      35840*Ech^9*\[Rho] + 415*\[Rho]^2 - 2590*Ech*\[Rho]^2 + 
      2560*Ech^2*\[Rho]^2 + 15680*Ech^3*\[Rho]^2 - 46080*Ech^4*\[Rho]^2 + 
      38400*Ech^5*\[Rho]^2 + 3840*Ech^6*\[Rho]^2 - 12800*Ech^7*\[Rho]^2 + 
      1280*Ech^8*\[Rho]^2 - 2560*Ech^9*\[Rho]^2 + 400*\[Rho]^3 - 
      4480*Ech*\[Rho]^3 + 20320*Ech^2*\[Rho]^3 - 47040*Ech^3*\[Rho]^3 + 
      58880*Ech^4*\[Rho]^3 - 40320*Ech^5*\[Rho]^3 + 14080*Ech^6*\[Rho]^3 + 
      2560*Ech^7*\[Rho]^3 - 5120*Ech^8*\[Rho]^3 - 265*\[Rho]^4 + 
      3010*Ech*\[Rho]^4 - 13840*Ech^2*\[Rho]^4 + 32480*Ech^3*\[Rho]^4 - 
      44400*Ech^4*\[Rho]^4 + 36960*Ech^5*\[Rho]^4 - 14080*Ech^6*\[Rho]^4 + 
      152*\[Rho]^5 - 1520*Ech*\[Rho]^5 + 6080*Ech^2*\[Rho]^5 - 
      12160*Ech^3*\[Rho]^5 + 14240*Ech^4*\[Rho]^5 - 8384*Ech^5*\[Rho]^5 + 
      1792*Ech^6*\[Rho]^5 - 15*\[Rho]^6 + 150*Ech*\[Rho]^6 - 
      600*Ech^2*\[Rho]^6 + 1200*Ech^3*\[Rho]^6 - 1200*Ech^4*\[Rho]^6 + 
      480*Ech^5*\[Rho]^6 - 60*(-1 + 2*Ech)^5*\[Rho]*(4 + 13*\[Rho] - 
        4*\[Rho]^2 + 3*\[Rho]^3)*Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^5*\[Rho]*
       (4 + 13*\[Rho] - 4*\[Rho]^2 + 3*\[Rho]^3)*Log[\[Rho]]))/
    (60*(-1 + 2*Ech)^5*mb^3) - (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*
     (-45 + 540*Ech - 2700*Ech^2 + 7200*Ech^3 - 10800*Ech^4 + 3712*Ech^5 + 
      66560*Ech^6 - 418048*Ech^7 + 1391360*Ech^8 - 2754560*Ech^9 + 
      3214336*Ech^10 - 1986560*Ech^11 + 413696*Ech^12 + 81920*Ech^13 - 
      5509*\[Rho] + 69468*Ech*\[Rho] - 367500*Ech^2*\[Rho] + 
      1047200*Ech^3*\[Rho] - 1705200*Ech^4*\[Rho] + 1530816*Ech^5*\[Rho] - 
      697984*Ech^6*\[Rho] + 532224*Ech^7*\[Rho] - 1585920*Ech^8*\[Rho] + 
      2795520*Ech^9*\[Rho] - 2558976*Ech^10*\[Rho] + 946176*Ech^11*\[Rho] + 
      28672*Ech^12*\[Rho] - 7161*\[Rho]^2 + 108612*Ech*\[Rho]^2 - 
      679140*Ech^2*\[Rho]^2 + 2264640*Ech^3*\[Rho]^2 - 
      4304160*Ech^4*\[Rho]^2 + 4539584*Ech^5*\[Rho]^2 - 
      2287488*Ech^6*\[Rho]^2 + 295680*Ech^7*\[Rho]^2 + 
      152320*Ech^8*\[Rho]^2 - 430080*Ech^9*\[Rho]^2 + 
      408576*Ech^10*\[Rho]^2 - 28672*Ech^11*\[Rho]^2 + 22575*\[Rho]^3 - 
      268380*Ech*\[Rho]^3 + 1326780*Ech^2*\[Rho]^3 - 3487680*Ech^3*\[Rho]^3 + 
      5130720*Ech^4*\[Rho]^3 - 3969280*Ech^5*\[Rho]^3 + 
      1169280*Ech^6*\[Rho]^3 + 143360*Ech^7*\[Rho]^3 + 8960*Ech^8*\[Rho]^3 - 
      107520*Ech^9*\[Rho]^3 + 35840*Ech^10*\[Rho]^3 - 9275*\[Rho]^4 + 
      97020*Ech*\[Rho]^4 - 399420*Ech^2*\[Rho]^4 + 779520*Ech^3*\[Rho]^4 - 
      598080*Ech^4*\[Rho]^4 - 275520*Ech^5*\[Rho]^4 + 844480*Ech^6*\[Rho]^4 - 
      564480*Ech^7*\[Rho]^4 + 80640*Ech^8*\[Rho]^4 + 35840*Ech^9*\[Rho]^4 - 
      1155*\[Rho]^5 + 16380*Ech*\[Rho]^5 - 97020*Ech^2*\[Rho]^5 + 
      309120*Ech^3*\[Rho]^5 - 564480*Ech^4*\[Rho]^5 + 638848*Ech^5*\[Rho]^5 - 
      477120*Ech^6*\[Rho]^5 + 177408*Ech^7*\[Rho]^5 - 8960*Ech^8*\[Rho]^5 + 
      609*\[Rho]^6 - 7308*Ech*\[Rho]^6 + 36540*Ech^2*\[Rho]^6 - 
      97440*Ech^3*\[Rho]^6 + 146160*Ech^4*\[Rho]^6 - 137088*Ech^5*\[Rho]^6 + 
      67648*Ech^6*\[Rho]^6 - 12544*Ech^7*\[Rho]^6 - 39*\[Rho]^7 + 
      468*Ech*\[Rho]^7 - 2340*Ech^2*\[Rho]^7 + 6240*Ech^3*\[Rho]^7 - 
      9360*Ech^4*\[Rho]^7 + 7488*Ech^5*\[Rho]^7 - 2496*Ech^6*\[Rho]^7 + 
      420*(1 - 2*Ech)^6*\[Rho]*(4 + 27*\[Rho] + 3*\[Rho]^2 - 17*\[Rho]^3 + 
        3*\[Rho]^4)*Log[1 - 2*Ech] - 420*(1 - 2*Ech)^6*\[Rho]*
       (4 + 27*\[Rho] + 3*\[Rho]^2 - 17*\[Rho]^3 + 3*\[Rho]^4)*Log[\[Rho]]))/
    (140*(1 - 2*Ech)^6*mb^3) + 
   (\[CapitalLambda]bh^3*(345 - 4830*Ech + 28980*Ech^2 - 96600*Ech^3 + 
      193200*Ech^4 - 231840*Ech^5 + 134400*Ech^6 + 236032*Ech^7 - 
      1664768*Ech^8 + 5472768*Ech^9 - 10716160*Ech^10 + 12400640*Ech^11 - 
      7655424*Ech^12 + 1662976*Ech^13 + 262144*Ech^14 + 12033*\[Rho] - 
      178542*Ech*\[Rho] + 1141812*Ech^2*\[Rho] - 4088280*Ech^3*\[Rho] + 
      8882160*Ech^4*\[Rho] - 11787552*Ech^5*\[Rho] + 9039744*Ech^6*\[Rho] - 
      3854592*Ech^7*\[Rho] + 3435264*Ech^8*\[Rho] - 8870400*Ech^9*\[Rho] + 
      13612032*Ech^10*\[Rho] - 10967040*Ech^11*\[Rho] + 
      3526656*Ech^12*\[Rho] + 172032*Ech^13*\[Rho] - 28875*\[Rho]^2 + 
      391650*Ech*\[Rho]^2 - 2261700*Ech^2*\[Rho]^2 + 7186200*Ech^3*\[Rho]^2 - 
      13490400*Ech^4*\[Rho]^2 + 14777280*Ech^5*\[Rho]^2 - 
      8561280*Ech^6*\[Rho]^2 + 2714880*Ech^7*\[Rho]^2 - 
      3843840*Ech^8*\[Rho]^2 + 7365120*Ech^9*\[Rho]^2 - 
      6558720*Ech^10*\[Rho]^2 + 2365440*Ech^11*\[Rho]^2 - 33075*\[Rho]^3 + 
      551250*Ech*\[Rho]^3 - 3924900*Ech^2*\[Rho]^3 + 
      15552600*Ech^3*\[Rho]^3 - 37279200*Ech^4*\[Rho]^3 + 
      54613440*Ech^5*\[Rho]^3 - 45924480*Ech^6*\[Rho]^3 + 
      16441600*Ech^7*\[Rho]^3 + 4399360*Ech^8*\[Rho]^3 - 
      5967360*Ech^9*\[Rho]^3 + 1469440*Ech^10*\[Rho]^3 + 
      71680*Ech^11*\[Rho]^3 + 56175*\[Rho]^4 - 748650*Ech*\[Rho]^4 + 
      4227300*Ech^2*\[Rho]^4 - 13032600*Ech^3*\[Rho]^4 + 
      23419200*Ech^4*\[Rho]^4 - 23869440*Ech^5*\[Rho]^4 + 
      11094720*Ech^6*\[Rho]^4 + 1921920*Ech^7*\[Rho]^4 - 
      4919040*Ech^8*\[Rho]^4 + 1774080*Ech^9*\[Rho]^4 - 5145*\[Rho]^5 + 
      59430*Ech*\[Rho]^5 - 268380*Ech^2*\[Rho]^5 + 541800*Ech^3*\[Rho]^5 - 
      201600*Ech^4*\[Rho]^5 - 1169280*Ech^5*\[Rho]^5 + 
      2614080*Ech^6*\[Rho]^5 - 2739072*Ech^7*\[Rho]^5 + 
      1198848*Ech^8*\[Rho]^5 - 96768*Ech^9*\[Rho]^5 - 1533*\[Rho]^6 + 
      21462*Ech*\[Rho]^6 - 128772*Ech^2*\[Rho]^6 + 429240*Ech^3*\[Rho]^6 - 
      858480*Ech^4*\[Rho]^6 + 1030176*Ech^5*\[Rho]^6 - 
      799680*Ech^6*\[Rho]^6 + 343168*Ech^7*\[Rho]^6 - 57344*Ech^8*\[Rho]^6 + 
      75*\[Rho]^7 - 1050*Ech*\[Rho]^7 + 6300*Ech^2*\[Rho]^7 - 
      21000*Ech^3*\[Rho]^7 + 42000*Ech^4*\[Rho]^7 - 50400*Ech^5*\[Rho]^7 + 
      33600*Ech^6*\[Rho]^7 - 9600*Ech^7*\[Rho]^7 + 1260*(-1 + 2*Ech)^7*\[Rho]*
       (4 + 5*\[Rho] - 35*\[Rho]^2 - 15*\[Rho]^3 + 5*\[Rho]^4)*
       Log[1 - 2*Ech] - 1260*(-1 + 2*Ech)^7*\[Rho]*(4 + 5*\[Rho] - 
        35*\[Rho]^2 - 15*\[Rho]^3 + 5*\[Rho]^4)*Log[\[Rho]]))/
    (420*(-1 + 2*Ech)^7*mb^3)) + 
 m8*(((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(-15 + 150*Ech - 600*Ech^2 + 
      880*Ech^3 + 1760*Ech^4 - 9920*Ech^5 + 16000*Ech^6 - 6400*Ech^7 - 
      8960*Ech^8 + 7680*Ech^9 + 120*\[Rho] - 1200*Ech*\[Rho] + 
      4800*Ech^2*\[Rho] - 8640*Ech^3*\[Rho] + 7680*Ech^4*\[Rho] - 
      10752*Ech^5*\[Rho] + 19968*Ech^6*\[Rho] - 12288*Ech^7*\[Rho] - 
      360*Ech*\[Rho]^2 + 3240*Ech^2*\[Rho]^2 - 10320*Ech^3*\[Rho]^2 + 
      15840*Ech^4*\[Rho]^2 - 13248*Ech^5*\[Rho]^2 + 5376*Ech^6*\[Rho]^2 - 
      120*\[Rho]^3 + 1200*Ech*\[Rho]^3 - 4800*Ech^2*\[Rho]^3 + 
      8000*Ech^3*\[Rho]^3 - 15680*Ech^4*\[Rho]^3 + 14336*Ech^5*\[Rho]^3 - 
      5376*Ech^6*\[Rho]^3 + 15*\[Rho]^4 - 150*Ech*\[Rho]^4 + 
      600*Ech^2*\[Rho]^4 - 1200*Ech^3*\[Rho]^4 + 1200*Ech^4*\[Rho]^4 - 
      480*Ech^5*\[Rho]^4 + 180*(-1 + 2*Ech)^5*\[Rho]^2*Log[1 - 2*Ech] - 
      180*(-1 + 2*Ech)^5*\[Rho]^2*Log[\[Rho]]))/(480*(-1 + 2*Ech)^5*mb^4) + 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(9 - 108*Ech + 540*Ech^2 - 1440*Ech^3 + 3200*Ech^4 - 
      12800*Ech^5 + 46080*Ech^6 - 81920*Ech^7 + 24320*Ech^8 + 138240*Ech^9 - 
      203776*Ech^10 + 90112*Ech^11 - 135*\[Rho] + 1620*Ech*\[Rho] - 
      8100*Ech^2*\[Rho] + 21600*Ech^3*\[Rho] - 39840*Ech^4*\[Rho] + 
      72192*Ech^5*\[Rho] - 98688*Ech^6*\[Rho] + 23040*Ech^7*\[Rho] + 
      106752*Ech^8*\[Rho] - 95232*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] - 
      720*\[Rho]^2 + 9720*Ech*\[Rho]^2 - 55080*Ech^2*\[Rho]^2 + 
      168480*Ech^3*\[Rho]^2 - 295200*Ech^4*\[Rho]^2 + 304512*Ech^5*\[Rho]^2 - 
      220032*Ech^6*\[Rho]^2 + 152064*Ech^7*\[Rho]^2 - 62976*Ech^8*\[Rho]^2 + 
      720*\[Rho]^3 - 7560*Ech*\[Rho]^3 + 31320*Ech^2*\[Rho]^3 - 
      61920*Ech^3*\[Rho]^3 + 66400*Ech^4*\[Rho]^3 - 25216*Ech^5*\[Rho]^3 - 
      44928*Ech^6*\[Rho]^3 + 45568*Ech^7*\[Rho]^3 - 11776*Ech^8*\[Rho]^3 + 
      135*\[Rho]^4 - 1620*Ech*\[Rho]^4 + 8100*Ech^2*\[Rho]^4 - 
      21600*Ech^3*\[Rho]^4 + 21360*Ech^4*\[Rho]^4 - 39744*Ech^5*\[Rho]^4 + 
      32064*Ech^6*\[Rho]^4 - 10752*Ech^7*\[Rho]^4 - 9*\[Rho]^5 + 
      108*Ech*\[Rho]^5 - 540*Ech^2*\[Rho]^5 + 1440*Ech^3*\[Rho]^5 - 
      2160*Ech^4*\[Rho]^5 + 1728*Ech^5*\[Rho]^5 - 576*Ech^6*\[Rho]^5 + 
      540*(1 - 2*Ech)^6*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ech] - 
      540*(1 - 2*Ech)^6*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]))/
    (960*(1 - 2*Ech)^6*mb^4) + ((1 + \[CapitalLambda]bh)^3*
     (5 - 50*Ech + 200*Ech^2 + 320*Ech^3 - 8360*Ech^4 + 43856*Ech^5 - 
      115040*Ech^6 + 155456*Ech^7 - 68480*Ech^8 - 85760*Ech^9 + 
      132608*Ech^10 - 66560*Ech^11 + 12288*Ech^12 + 30*\[Rho] - 
      300*Ech*\[Rho] + 1200*Ech^2*\[Rho] - 9120*Ech^3*\[Rho] + 
      79560*Ech^4*\[Rho] - 368592*Ech^5*\[Rho] + 928992*Ech^6*\[Rho] - 
      1310400*Ech^7*\[Rho] + 977280*Ech^8*\[Rho] - 311040*Ech^9*\[Rho] + 
      29184*Ech^10*\[Rho] - 21504*Ech^11*\[Rho] - 630*\[Rho]^2 + 
      6300*Ech*\[Rho]^2 - 25200*Ech^2*\[Rho]^2 + 68400*Ech^3*\[Rho]^2 - 
      232800*Ech^4*\[Rho]^2 + 764160*Ech^5*\[Rho]^2 - 
      1536000*Ech^6*\[Rho]^2 + 1632000*Ech^7*\[Rho]^2 - 
      768000*Ech^8*\[Rho]^2 + 76800*Ech^9*\[Rho]^2 - 375*\[Rho]^3 + 
      6750*Ech*\[Rho]^3 - 42000*Ech^2*\[Rho]^3 + 104800*Ech^3*\[Rho]^3 - 
      17200*Ech^4*\[Rho]^3 - 442400*Ech^5*\[Rho]^3 + 899200*Ech^6*\[Rho]^3 - 
      697600*Ech^7*\[Rho]^3 + 179200*Ech^8*\[Rho]^3 + 2175*\[Rho]^4 - 
      23550*Ech*\[Rho]^4 + 103200*Ech^2*\[Rho]^4 - 224400*Ech^3*\[Rho]^4 + 
      220200*Ech^4*\[Rho]^4 + 5040*Ech^5*\[Rho]^4 - 197280*Ech^6*\[Rho]^4 + 
      143040*Ech^7*\[Rho]^4 - 26880*Ech^8*\[Rho]^4 - 1530*\[Rho]^5 + 
      15300*Ech*\[Rho]^5 - 61200*Ech^2*\[Rho]^5 + 125280*Ech^3*\[Rho]^5 - 
      134040*Ech^4*\[Rho]^5 + 58224*Ech^5*\[Rho]^5 + 11040*Ech^6*\[Rho]^5 - 
      12096*Ech^7*\[Rho]^5 + 370*\[Rho]^6 - 3700*Ech*\[Rho]^6 + 
      14800*Ech^2*\[Rho]^6 - 31280*Ech^3*\[Rho]^6 + 34640*Ech^4*\[Rho]^6 - 
      17888*Ech^5*\[Rho]^6 + 2688*Ech^6*\[Rho]^6 - 45*\[Rho]^7 + 
      450*Ech*\[Rho]^7 - 1800*Ech^2*\[Rho]^7 + 3600*Ech^3*\[Rho]^7 - 
      3600*Ech^4*\[Rho]^7 + 1440*Ech^5*\[Rho]^7 + 300*(-1 + 2*Ech)^5*\[Rho]^3*
       (-5 + 3*\[Rho])*Log[1 - 2*Ech] - 300*(-1 + 2*Ech)^5*\[Rho]^3*
       (-5 + 3*\[Rho])*Log[\[Rho]]))/(1200*(-1 + 2*Ech)^5*mb^4) - 
   ((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(35 - 350*Ech + 1400*Ech^2 - 
      1960*Ech^3 - 5720*Ech^4 + 32624*Ech^5 - 60464*Ech^6 + 24800*Ech^7 + 
      87040*Ech^8 - 158720*Ech^9 + 111872*Ech^10 - 31232*Ech^11 + 45*\[Rho] - 
      450*Ech*\[Rho] + 1800*Ech^2*\[Rho] - 12600*Ech^3*\[Rho] + 
      91800*Ech^4*\[Rho] - 344400*Ech^5*\[Rho] + 657600*Ech^6*\[Rho] - 
      614400*Ech^7*\[Rho] + 220800*Ech^8*\[Rho] - 19200*Ech^9*\[Rho] + 
      30720*Ech^10*\[Rho] + 750*\[Rho]^2 - 9300*Ech*\[Rho]^2 + 
      46200*Ech^2*\[Rho]^2 - 99600*Ech^3*\[Rho]^2 + 16800*Ech^4*\[Rho]^2 + 
      321600*Ech^5*\[Rho]^2 - 547200*Ech^6*\[Rho]^2 + 288000*Ech^7*\[Rho]^2 - 
      3000*\[Rho]^3 + 33000*Ech*\[Rho]^3 - 147000*Ech^2*\[Rho]^3 + 
      329200*Ech^3*\[Rho]^3 - 366400*Ech^4*\[Rho]^3 + 144640*Ech^5*\[Rho]^3 + 
      52480*Ech^6*\[Rho]^3 - 44800*Ech^7*\[Rho]^3 + 2560*Ech^8*\[Rho]^3 + 
      2925*\[Rho]^4 - 29250*Ech*\[Rho]^4 + 117000*Ech^2*\[Rho]^4 - 
      243000*Ech^3*\[Rho]^4 + 275400*Ech^4*\[Rho]^4 - 149520*Ech^5*\[Rho]^4 + 
      12720*Ech^6*\[Rho]^4 + 11040*Ech^7*\[Rho]^4 - 885*\[Rho]^5 + 
      8850*Ech*\[Rho]^5 - 35400*Ech^2*\[Rho]^5 + 75960*Ech^3*\[Rho]^5 - 
      83880*Ech^4*\[Rho]^5 + 43056*Ech^5*\[Rho]^5 - 6336*Ech^6*\[Rho]^5 + 
      130*\[Rho]^6 - 1300*Ech*\[Rho]^6 + 5200*Ech^2*\[Rho]^6 - 
      10400*Ech^3*\[Rho]^6 + 10400*Ech^4*\[Rho]^6 - 4160*Ech^5*\[Rho]^6 - 
      300*(-1 + 2*Ech)^5*\[Rho]^2*(-3 + 5*\[Rho])*Log[1 - 2*Ech] + 
      300*(-1 + 2*Ech)^5*\[Rho]^2*(-3 + 5*\[Rho])*Log[\[Rho]]))/
    (900*(-1 + 2*Ech)^5*mb^4) + 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*(-685 + 8220*Ech - 
      41100*Ech^2 + 109600*Ech^3 - 182040*Ech^4 + 353952*Ech^5 - 
      1199232*Ech^6 + 3051648*Ech^7 - 3654144*Ech^8 - 1047040*Ech^9 + 
      9532416*Ech^10 - 13019136*Ech^11 + 8095744*Ech^12 - 2015232*Ech^13 + 
      6790*\[Rho] - 81480*Ech*\[Rho] + 407400*Ech^2*\[Rho] - 
      1086400*Ech^3*\[Rho] + 1907640*Ech^4*\[Rho] - 4605216*Ech^5*\[Rho] + 
      16711296*Ech^6*\[Rho] - 42553728*Ech^7*\[Rho] + 61958400*Ech^8*\[Rho] - 
      47183360*Ech^9*\[Rho] + 14364672*Ech^10*\[Rho] - 387072*Ech^11*\[Rho] + 
      874496*Ech^12*\[Rho] - 35910*\[Rho]^2 + 430920*Ech*\[Rho]^2 - 
      2154600*Ech^2*\[Rho]^2 + 5745600*Ech^3*\[Rho]^2 - 
      9374400*Ech^4*\[Rho]^2 + 14380800*Ech^5*\[Rho]^2 - 
      31852800*Ech^6*\[Rho]^2 + 58060800*Ech^7*\[Rho]^2 - 
      56716800*Ech^8*\[Rho]^2 + 22579200*Ech^9*\[Rho]^2 - 
      1935360*Ech^10*\[Rho]^2 + 1720320*Ech^11*\[Rho]^2 + 39375*\[Rho]^3 - 
      401100*Ech*\[Rho]^3 + 1577100*Ech^2*\[Rho]^3 - 2777600*Ech^3*\[Rho]^3 + 
      1906800*Ech^4*\[Rho]^3 - 2143680*Ech^5*\[Rho]^3 + 
      9692480*Ech^6*\[Rho]^3 - 15106560*Ech^7*\[Rho]^3 + 
      6935040*Ech^8*\[Rho]^3 + 716800*Ech^9*\[Rho]^3 + 23625*\[Rho]^4 - 
      380100*Ech*\[Rho]^4 + 2480100*Ech^2*\[Rho]^4 - 8545600*Ech^3*\[Rho]^4 + 
      16913400*Ech^4*\[Rho]^4 - 19652640*Ech^5*\[Rho]^4 + 
      13202560*Ech^6*\[Rho]^4 - 4636800*Ech^7*\[Rho]^4 + 
      389760*Ech^8*\[Rho]^4 + 35840*Ech^9*\[Rho]^4 - 39690*\[Rho]^5 + 
      476280*Ech*\[Rho]^5 - 2381400*Ech^2*\[Rho]^5 + 6350400*Ech^3*\[Rho]^5 - 
      10037160*Ech^4*\[Rho]^5 + 9756768*Ech^5*\[Rho]^5 - 
      5318208*Ech^6*\[Rho]^5 + 1072512*Ech^7*\[Rho]^5 + 
      61824*Ech^8*\[Rho]^5 + 7210*\[Rho]^6 - 86520*Ech*\[Rho]^6 + 
      432600*Ech^2*\[Rho]^6 - 1153600*Ech^3*\[Rho]^6 + 
      1910160*Ech^4*\[Rho]^6 - 1735104*Ech^5*\[Rho]^6 + 
      785344*Ech^6*\[Rho]^6 - 118272*Ech^7*\[Rho]^6 - 715*\[Rho]^7 + 
      8580*Ech*\[Rho]^7 - 42900*Ech^2*\[Rho]^7 + 114400*Ech^3*\[Rho]^7 - 
      171600*Ech^4*\[Rho]^7 + 137280*Ech^5*\[Rho]^7 - 45760*Ech^6*\[Rho]^7 - 
      2100*(1 - 2*Ech)^6*\[Rho]^3*(-17 + 23*\[Rho])*Log[1 - 2*Ech] + 
      2100*(1 - 2*Ech)^6*\[Rho]^3*(-17 + 23*\[Rho])*Log[\[Rho]]))/
    (8400*(1 - 2*Ech)^6*mb^4) - 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(5 - 70*Ech + 420*Ech^2 - 
      1400*Ech^3 + 2800*Ech^4 - 1216*Ech^5 - 24288*Ech^6 + 130624*Ech^7 - 
      307328*Ech^8 + 224000*Ech^9 + 512512*Ech^10 - 1383424*Ech^11 + 
      1288192*Ech^12 - 446464*Ech^13 - 120*\[Rho] + 1680*Ech*\[Rho] - 
      10080*Ech^2*\[Rho] + 33600*Ech^3*\[Rho] - 67200*Ech^4*\[Rho] + 
      53600*Ech^5*\[Rho] + 186560*Ech^6*\[Rho] - 804480*Ech^7*\[Rho] + 
      1258240*Ech^8*\[Rho] - 581120*Ech^9*\[Rho] - 629760*Ech^10*\[Rho] + 
      788480*Ech^11*\[Rho] - 225280*Ech^12*\[Rho] - 1875*\[Rho]^2 + 
      28050*Ech*\[Rho]^2 - 180900*Ech^2*\[Rho]^2 + 653400*Ech^3*\[Rho]^2 - 
      1432800*Ech^4*\[Rho]^2 + 1952640*Ech^5*\[Rho]^2 - 
      1636800*Ech^6*\[Rho]^2 + 635520*Ech^7*\[Rho]^2 + 
      564480*Ech^8*\[Rho]^2 - 1128960*Ech^9*\[Rho]^2 + 
      552960*Ech^10*\[Rho]^2 + 4800*Ech*\[Rho]^3 - 62400*Ech^2*\[Rho]^3 + 
      342400*Ech^3*\[Rho]^3 - 1020800*Ech^4*\[Rho]^3 + 
      1808320*Ech^5*\[Rho]^3 - 1995520*Ech^6*\[Rho]^3 + 
      1438720*Ech^7*\[Rho]^3 - 711680*Ech^8*\[Rho]^3 + 
      209920*Ech^9*\[Rho]^3 + 1875*\[Rho]^4 - 24450*Ech*\[Rho]^4 + 
      134100*Ech^2*\[Rho]^4 - 396600*Ech^3*\[Rho]^4 + 667200*Ech^4*\[Rho]^4 - 
      688160*Ech^5*\[Rho]^4 + 398560*Ech^6*\[Rho]^4 + 47040*Ech^7*\[Rho]^4 - 
      114560*Ech^8*\[Rho]^4 + 29440*Ech^9*\[Rho]^4 + 120*\[Rho]^5 - 
      1680*Ech*\[Rho]^5 + 10080*Ech^2*\[Rho]^5 - 33600*Ech^3*\[Rho]^5 + 
      67200*Ech^4*\[Rho]^5 - 44064*Ech^5*\[Rho]^5 + 76608*Ech^6*\[Rho]^5 - 
      54144*Ech^7*\[Rho]^5 + 16128*Ech^8*\[Rho]^5 - 5*\[Rho]^6 + 
      70*Ech*\[Rho]^6 - 420*Ech^2*\[Rho]^6 + 1400*Ech^3*\[Rho]^6 - 
      2800*Ech^4*\[Rho]^6 + 3360*Ech^5*\[Rho]^6 - 2240*Ech^6*\[Rho]^6 + 
      640*Ech^7*\[Rho]^6 - 300*(-1 + 2*Ech)^7*\[Rho]^2*
       (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] + 300*(-1 + 2*Ech)^7*
       \[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
    (1200*(-1 + 2*Ech)^7*mb^4) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (141 - 1410*Ech + 5640*Ech^2 - 11120*Ech^3 + 9760*Ech^4 - 128*Ech^5 + 
      2560*Ech^6 - 42240*Ech^7 + 98560*Ech^8 - 99840*Ech^9 + 38912*Ech^10 + 
      65*\[Rho] - 1130*Ech*\[Rho] + 6920*Ech^2*\[Rho] - 24400*Ech^3*\[Rho] + 
      57280*Ech^4*\[Rho] - 73600*Ech^5*\[Rho] + 1920*Ech^6*\[Rho] + 
      103680*Ech^7*\[Rho] - 72960*Ech^8*\[Rho] - 7680*Ech^9*\[Rho] + 
      1520*\[Rho]^2 - 17480*Ech*\[Rho]^2 + 81320*Ech^2*\[Rho]^2 - 
      193040*Ech^3*\[Rho]^2 + 257600*Ech^4*\[Rho]^2 - 233600*Ech^5*\[Rho]^2 + 
      195968*Ech^6*\[Rho]^2 - 119552*Ech^7*\[Rho]^2 + 23552*Ech^8*\[Rho]^2 - 
      2400*\[Rho]^3 + 23640*Ech*\[Rho]^3 - 92760*Ech^2*\[Rho]^3 + 
      192560*Ech^3*\[Rho]^3 - 230080*Ech^4*\[Rho]^3 + 151040*Ech^5*\[Rho]^3 - 
      43392*Ech^6*\[Rho]^3 + 4864*Ech^7*\[Rho]^3 + 835*\[Rho]^4 - 
      8350*Ech*\[Rho]^4 + 33400*Ech^2*\[Rho]^4 - 74640*Ech^3*\[Rho]^4 + 
      78480*Ech^4*\[Rho]^4 - 36576*Ech^5*\[Rho]^4 + 3456*Ech^6*\[Rho]^4 - 
      161*\[Rho]^5 + 1610*Ech*\[Rho]^5 - 6440*Ech^2*\[Rho]^5 + 
      12880*Ech^3*\[Rho]^5 - 12880*Ech^4*\[Rho]^5 + 5152*Ech^5*\[Rho]^5 + 
      60*(-1 + 2*Ech)^5*\[Rho]*(4 + 19*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(-1 + 2*Ech)^5*\[Rho]*(4 + 19*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
    (960*(-1 + 2*Ech)^5*mb^4) - 
   (\[CapitalLambda]bh^3*(75 - 1200*Ech + 8400*Ech^2 - 33600*Ech^3 + 
      84000*Ech^4 - 134400*Ech^5 + 238784*Ech^6 - 1565696*Ech^7 + 
      8810240*Ech^8 - 26464256*Ech^9 + 35710976*Ech^10 + 15941632*Ech^11 - 
      137740288*Ech^12 + 217907200*Ech^13 - 158875648*Ech^14 + 
      46399488*Ech^15 - 2625*\[Rho] + 42000*Ech*\[Rho] - 
      294000*Ech^2*\[Rho] + 1176000*Ech^3*\[Rho] - 2940000*Ech^4*\[Rho] + 
      4704000*Ech^5*\[Rho] - 6707904*Ech^6*\[Rho] + 25288704*Ech^7*\[Rho] - 
      105547008*Ech^8*\[Rho] + 252628992*Ech^9*\[Rho] - 
      317614080*Ech^10*\[Rho] + 150355968*Ech^11*\[Rho] + 
      83607552*Ech^12*\[Rho] - 122486784*Ech^13*\[Rho] + 
      37502976*Ech^14*\[Rho] - 82425*\[Rho]^2 + 1381800*Ech*\[Rho]^2 - 
      10176600*Ech^2*\[Rho]^2 + 43058400*Ech^3*\[Rho]^2 - 
      114702000*Ech^4*\[Rho]^2 + 197635200*Ech^5*\[Rho]^2 - 
      211975680*Ech^6*\[Rho]^2 + 102520320*Ech^7*\[Rho]^2 + 
      72387840*Ech^8*\[Rho]^2 - 145797120*Ech^9*\[Rho]^2 + 
      25589760*Ech^10*\[Rho]^2 + 101498880*Ech^11*\[Rho]^2 - 
      62361600*Ech^12*\[Rho]^2 - 118125*\[Rho]^3 + 2205000*Ech*\[Rho]^3 - 
      17955000*Ech^2*\[Rho]^3 + 83580000*Ech^3*\[Rho]^3 - 
      244230000*Ech^4*\[Rho]^3 + 461328000*Ech^5*\[Rho]^3 - 
      555358720*Ech^6*\[Rho]^3 + 390100480*Ech^7*\[Rho]^3 - 
      85630720*Ech^8*\[Rho]^3 - 129740800*Ech^9*\[Rho]^3 + 
      154900480*Ech^10*\[Rho]^3 - 57917440*Ech^11*\[Rho]^3 - 
      2150400*Ech^12*\[Rho]^3 + 118125*\[Rho]^4 - 1575000*Ech*\[Rho]^4 + 
      8505000*Ech^2*\[Rho]^4 - 22260000*Ech^3*\[Rho]^4 + 
      20370000*Ech^4*\[Rho]^4 + 37968000*Ech^5*\[Rho]^4 - 
      140575680*Ech^6*\[Rho]^4 + 199933440*Ech^7*\[Rho]^4 - 
      156817920*Ech^8*\[Rho]^4 + 65372160*Ech^9*\[Rho]^4 - 
      14945280*Ech^10*\[Rho]^4 + 82425*\[Rho]^5 - 1255800*Ech*\[Rho]^5 + 
      8286600*Ech^2*\[Rho]^5 - 30794400*Ech^3*\[Rho]^5 + 
      69930000*Ech^4*\[Rho]^5 - 97776000*Ech^5*\[Rho]^5 + 
      87358656*Ech^6*\[Rho]^5 - 47814144*Ech^7*\[Rho]^5 + 
      1559040*Ech^8*\[Rho]^5 + 6107136*Ech^9*\[Rho]^5 - 
      1483776*Ech^10*\[Rho]^5 + 2625*\[Rho]^6 - 42000*Ech*\[Rho]^6 + 
      294000*Ech^2*\[Rho]^6 - 1176000*Ech^3*\[Rho]^6 + 
      2940000*Ech^4*\[Rho]^6 - 4704000*Ech^5*\[Rho]^6 + 
      2207744*Ech^6*\[Rho]^6 - 3605504*Ech^7*\[Rho]^6 + 
      2256128*Ech^8*\[Rho]^6 - 602112*Ech^9*\[Rho]^6 - 75*\[Rho]^7 + 
      1200*Ech*\[Rho]^7 - 8400*Ech^2*\[Rho]^7 + 33600*Ech^3*\[Rho]^7 - 
      84000*Ech^4*\[Rho]^7 + 134400*Ech^5*\[Rho]^7 - 134400*Ech^6*\[Rho]^7 + 
      76800*Ech^7*\[Rho]^7 - 19200*Ech^8*\[Rho]^7 + 31500*(1 - 2*Ech)^8*
       \[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ech] - 
      31500*(1 - 2*Ech)^8*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
       Log[\[Rho]]))/(33600*(1 - 2*Ech)^8*mb^4) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (-1925 + 23100*Ech - 115500*Ech^2 + 308000*Ech^3 - 469440*Ech^4 + 
      456576*Ech^5 - 514176*Ech^6 + 718848*Ech^7 + 249600*Ech^8 - 
      3568640*Ech^9 + 6632448*Ech^10 - 5480448*Ech^11 + 1777664*Ech^12 - 
      13500*\[Rho] + 183600*Ech*\[Rho] - 1047600*Ech^2*\[Rho] + 
      3225600*Ech^3*\[Rho] - 5546400*Ech^4*\[Rho] + 4118400*Ech^5*\[Rho] + 
      2908800*Ech^6*\[Rho] - 9292800*Ech^7*\[Rho] + 6796800*Ech^8*\[Rho] + 
      460800*Ech^9*\[Rho] - 1996800*Ech^10*\[Rho] + 3825*\[Rho]^2 - 
      29700*Ech*\[Rho]^2 + 51300*Ech^2*\[Rho]^2 + 187200*Ech^3*\[Rho]^2 - 
      1152000*Ech^4*\[Rho]^2 + 2868480*Ech^5*\[Rho]^2 - 
      3317760*Ech^6*\[Rho]^2 - 552960*Ech^7*\[Rho]^2 + 
      5011200*Ech^8*\[Rho]^2 - 3087360*Ech^9*\[Rho]^2 - 
      230400*Ech^10*\[Rho]^2 - 10800*\[Rho]^3 + 182400*Ech*\[Rho]^3 - 
      1228800*Ech^2*\[Rho]^3 + 4332800*Ech^3*\[Rho]^3 - 
      8803200*Ech^4*\[Rho]^3 + 11041920*Ech^5*\[Rho]^3 - 
      9589760*Ech^6*\[Rho]^3 + 6266880*Ech^7*\[Rho]^3 - 
      2365440*Ech^8*\[Rho]^3 + 235520*Ech^9*\[Rho]^3 + 26325*\[Rho]^4 - 
      310500*Ech*\[Rho]^4 + 1520100*Ech^2*\[Rho]^4 - 3945600*Ech^3*\[Rho]^4 + 
      6169200*Ech^4*\[Rho]^4 - 6096960*Ech^5*\[Rho]^4 + 
      3384000*Ech^6*\[Rho]^4 - 744960*Ech^7*\[Rho]^4 - 4500*\[Rho]^5 + 
      54000*Ech*\[Rho]^5 - 270000*Ech^2*\[Rho]^5 + 720000*Ech^3*\[Rho]^5 - 
      1280160*Ech^4*\[Rho]^5 + 1085184*Ech^5*\[Rho]^5 - 
      434304*Ech^6*\[Rho]^5 + 41472*Ech^7*\[Rho]^5 + 575*\[Rho]^6 - 
      6900*Ech*\[Rho]^6 + 34500*Ech^2*\[Rho]^6 - 92000*Ech^3*\[Rho]^6 + 
      138000*Ech^4*\[Rho]^6 - 110400*Ech^5*\[Rho]^6 + 36800*Ech^6*\[Rho]^6 + 
      300*(1 - 2*Ech)^6*\[Rho]*(36 + 27*\[Rho] + 88*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 300*(1 - 2*Ech)^6*\[Rho]*(36 + 27*\[Rho] + 
        88*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))/(14400*(1 - 2*Ech)^6*mb^4) + 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(11155 - 156170*Ech + 
      937020*Ech^2 - 3123400*Ech^3 + 6246800*Ech^4 - 7406112*Ech^5 + 
      3760512*Ech^6 + 5511168*Ech^7 - 19122432*Ech^8 + 19199488*Ech^9 + 
      34714624*Ech^10 - 139474944*Ech^11 + 195743744*Ech^12 - 
      134127616*Ech^13 + 37453824*Ech^14 + 266875*\[Rho] - 
      3988250*Ech*\[Rho] + 25693500*Ech^2*\[Rho] - 92701000*Ech^3*\[Rho] + 
      203042000*Ech^4*\[Rho] - 274188768*Ech^5*\[Rho] + 
      236670336*Ech^6*\[Rho] - 208121088*Ech^7*\[Rho] + 
      341488896*Ech^8*\[Rho] - 467801600*Ech^9*\[Rho] + 
      311643136*Ech^10*\[Rho] - 29632512*Ech^11*\[Rho] - 
      56971264*Ech^12*\[Rho] + 12443648*Ech^13*\[Rho] - 386505*\[Rho]^2 + 
      5070870*Ech*\[Rho]^2 - 28043820*Ech^2*\[Rho]^2 + 
      83953800*Ech^3*\[Rho]^2 - 144093600*Ech^4*\[Rho]^2 + 
      140622720*Ech^5*\[Rho]^2 - 104805120*Ech^6*\[Rho]^2 + 
      181117440*Ech^7*\[Rho]^2 - 309200640*Ech^8*\[Rho]^2 + 
      224555520*Ech^9*\[Rho]^2 - 13870080*Ech^10*\[Rho]^2 - 
      23439360*Ech^11*\[Rho]^2 - 16343040*Ech^12*\[Rho]^2 + 249375*\[Rho]^3 - 
      3260250*Ech*\[Rho]^3 + 17944500*Ech^2*\[Rho]^3 - 
      53347000*Ech^3*\[Rho]^3 + 90524000*Ech^4*\[Rho]^3 - 
      84665280*Ech^5*\[Rho]^3 + 35351680*Ech^6*\[Rho]^3 + 
      23591680*Ech^7*\[Rho]^3 - 99052800*Ech^8*\[Rho]^3 + 
      132769280*Ech^9*\[Rho]^3 - 57809920*Ech^10*\[Rho]^3 - 
      3225600*Ech^11*\[Rho]^3 + 13125*\[Rho]^4 - 708750*Ech*\[Rho]^4 + 
      7927500*Ech^2*\[Rho]^4 - 41125000*Ech^3*\[Rho]^4 + 
      119000000*Ech^4*\[Rho]^4 - 208958400*Ech^5*\[Rho]^4 + 
      239834560*Ech^6*\[Rho]^4 - 194794880*Ech^7*\[Rho]^4 + 
      108245760*Ech^8*\[Rho]^4 - 29478400*Ech^9*\[Rho]^4 + 
      1648640*Ech^10*\[Rho]^4 - 169155*\[Rho]^5 + 2330370*Ech*\[Rho]^5 - 
      13717620*Ech^2*\[Rho]^5 + 44667000*Ech^3*\[Rho]^5 - 
      86688000*Ech^4*\[Rho]^5 + 108014592*Ech^5*\[Rho]^5 - 
      90146112*Ech^6*\[Rho]^5 + 42521472*Ech^7*\[Rho]^5 - 
      7865088*Ech^8*\[Rho]^5 - 204288*Ech^9*\[Rho]^5 + 16625*\[Rho]^6 - 
      232750*Ech*\[Rho]^6 + 1396500*Ech^2*\[Rho]^6 - 4655000*Ech^3*\[Rho]^6 + 
      9310000*Ech^4*\[Rho]^6 - 13716192*Ech^5*\[Rho]^6 + 
      9687104*Ech^6*\[Rho]^6 - 3348352*Ech^7*\[Rho]^6 + 
      290304*Ech^8*\[Rho]^6 - 1495*\[Rho]^7 + 20930*Ech*\[Rho]^7 - 
      125580*Ech^2*\[Rho]^7 + 418600*Ech^3*\[Rho]^7 - 837200*Ech^4*\[Rho]^7 + 
      1004640*Ech^5*\[Rho]^7 - 669760*Ech^6*\[Rho]^7 + 
      191360*Ech^7*\[Rho]^7 + 2100*(-1 + 2*Ech)^7*\[Rho]*
       (60 + 81*\[Rho] - 55*\[Rho]^2 + 125*\[Rho]^3 + 9*\[Rho]^4)*
       Log[1 - 2*Ech] - 2100*(-1 + 2*Ech)^7*\[Rho]*(60 + 81*\[Rho] - 
        55*\[Rho]^2 + 125*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
    (33600*(-1 + 2*Ech)^7*mb^4)) + 
 m9*(((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(125 - 1370*Ech + 6080*Ech^2 - 
      13520*Ech^3 + 14960*Ech^4 - 8480*Ech^5 + 10880*Ech^6 - 20480*Ech^7 + 
      12800*Ech^8 - 240*\[Rho] + 2400*Ech*\[Rho] - 9600*Ech^2*\[Rho] + 
      19440*Ech^3*\[Rho] - 22560*Ech^4*\[Rho] + 21696*Ech^5*\[Rho] - 
      23424*Ech^6*\[Rho] + 13824*Ech^7*\[Rho] + 180*\[Rho]^2 - 
      1800*Ech*\[Rho]^2 + 7200*Ech^2*\[Rho]^2 - 15600*Ech^3*\[Rho]^2 + 
      19920*Ech^4*\[Rho]^2 - 14016*Ech^5*\[Rho]^2 + 4032*Ech^6*\[Rho]^2 - 
      80*\[Rho]^3 + 800*Ech*\[Rho]^3 - 3200*Ech^2*\[Rho]^3 + 
      7120*Ech^3*\[Rho]^3 - 7360*Ech^4*\[Rho]^3 + 3232*Ech^5*\[Rho]^3 - 
      192*Ech^6*\[Rho]^3 + 15*\[Rho]^4 - 150*Ech*\[Rho]^4 + 
      600*Ech^2*\[Rho]^4 - 1200*Ech^3*\[Rho]^4 + 1200*Ech^4*\[Rho]^4 - 
      480*Ech^5*\[Rho]^4 + 60*(-1 + 2*Ech)^5*Log[1 - 2*Ech] - 
      60*(-1 + 2*Ech)^5*Log[\[Rho]]))/(90*(-1 + 2*Ech)^5*mb^4) - 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (-3 + 30*Ech - 120*Ech^2 + 360*Ech^3 - 1360*Ech^4 + 4080*Ech^5 - 
      6240*Ech^6 + 2560*Ech^7 + 3840*Ech^8 - 3840*Ech^9 + 512*Ech^10 + 
      45*\[Rho] - 450*Ech*\[Rho] + 1800*Ech^2*\[Rho] - 3920*Ech^3*\[Rho] + 
      5840*Ech^4*\[Rho] - 6560*Ech^5*\[Rho] + 2560*Ech^6*\[Rho] + 
      5120*Ech^7*\[Rho] - 5120*Ech^8*\[Rho] + 70*\[Rho]^2 - 
      940*Ech*\[Rho]^2 + 4960*Ech^2*\[Rho]^2 - 13120*Ech^3*\[Rho]^2 + 
      18160*Ech^4*\[Rho]^2 - 12160*Ech^5*\[Rho]^2 + 2944*Ech^6*\[Rho]^2 - 
      256*Ech^7*\[Rho]^2 + 256*Ech^8*\[Rho]^2 - 150*\[Rho]^3 + 
      1500*Ech*\[Rho]^3 - 6000*Ech^2*\[Rho]^3 + 12480*Ech^3*\[Rho]^3 - 
      14000*Ech^4*\[Rho]^3 + 7200*Ech^5*\[Rho]^3 - 576*Ech^6*\[Rho]^3 - 
      128*Ech^7*\[Rho]^3 + 45*\[Rho]^4 - 450*Ech*\[Rho]^4 + 
      1800*Ech^2*\[Rho]^4 - 3880*Ech^3*\[Rho]^4 + 4240*Ech^4*\[Rho]^4 - 
      2128*Ech^5*\[Rho]^4 + 288*Ech^6*\[Rho]^4 - 7*\[Rho]^5 + 
      70*Ech*\[Rho]^5 - 280*Ech^2*\[Rho]^5 + 560*Ech^3*\[Rho]^5 - 
      560*Ech^4*\[Rho]^5 + 224*Ech^5*\[Rho]^5 + 120*(-1 + 2*Ech)^5*\[Rho]^2*
       Log[1 - 2*Ech] - 120*(-1 + 2*Ech)^5*\[Rho]^2*Log[\[Rho]]))/
    (30*(-1 + 2*Ech)^5*mb^4) + ((1 + \[CapitalLambda]bh)^3*
     (25 - 250*Ech + 1000*Ech^2 - 4520*Ech^3 + 34760*Ech^4 - 184256*Ech^5 + 
      576800*Ech^6 - 1110656*Ech^7 + 1335680*Ech^8 - 970240*Ech^9 + 
      374272*Ech^10 - 40960*Ech^11 - 12288*Ech^12 - 210*\[Rho] + 
      2100*Ech*\[Rho] - 8400*Ech^2*\[Rho] + 27720*Ech^3*\[Rho] - 
      141960*Ech^4*\[Rho] + 602112*Ech^5*\[Rho] - 1502592*Ech^6*\[Rho] + 
      2116800*Ech^7*\[Rho] - 1572480*Ech^8*\[Rho] + 483840*Ech^9*\[Rho] - 
      21504*Ech^10*\[Rho] + 21504*Ech^11*\[Rho] + 630*\[Rho]^2 - 
      6300*Ech*\[Rho]^2 + 25200*Ech^2*\[Rho]^2 - 67200*Ech^3*\[Rho]^2 + 
      218400*Ech^4*\[Rho]^2 - 692160*Ech^5*\[Rho]^2 + 
      1344000*Ech^6*\[Rho]^2 - 1344000*Ech^7*\[Rho]^2 + 
      537600*Ech^8*\[Rho]^2 - 6825*\[Rho]^3 + 72450*Ech*\[Rho]^3 - 
      310800*Ech^2*\[Rho]^3 + 686000*Ech^3*\[Rho]^3 - 837200*Ech^4*\[Rho]^3 + 
      644000*Ech^5*\[Rho]^3 - 515200*Ech^6*\[Rho]^3 + 448000*Ech^7*\[Rho]^3 - 
      179200*Ech^8*\[Rho]^3 + 3675*\[Rho]^4 - 24150*Ech*\[Rho]^4 + 
      33600*Ech^2*\[Rho]^4 + 105000*Ech^3*\[Rho]^4 - 373800*Ech^4*\[Rho]^4 + 
      356160*Ech^5*\[Rho]^4 + 10080*Ech^6*\[Rho]^4 - 147840*Ech^7*\[Rho]^4 + 
      26880*Ech^8*\[Rho]^4 + 3150*\[Rho]^5 - 31500*Ech*\[Rho]^5 + 
      126000*Ech^2*\[Rho]^5 - 257880*Ech^3*\[Rho]^5 + 278040*Ech^4*\[Rho]^5 - 
      132384*Ech^5*\[Rho]^5 + 12096*Ech^7*\[Rho]^5 - 490*\[Rho]^6 + 
      4900*Ech*\[Rho]^6 - 19600*Ech^2*\[Rho]^6 + 40880*Ech^3*\[Rho]^6 - 
      44240*Ech^4*\[Rho]^6 + 21728*Ech^5*\[Rho]^6 - 2688*Ech^6*\[Rho]^6 + 
      45*\[Rho]^7 - 450*Ech*\[Rho]^7 + 1800*Ech^2*\[Rho]^7 - 
      3600*Ech^3*\[Rho]^7 + 3600*Ech^4*\[Rho]^7 - 1440*Ech^5*\[Rho]^7 - 
      2100*(-1 + 2*Ech)^5*\[Rho]^3*(1 + 3*\[Rho])*Log[1 - 2*Ech] + 
      2100*(-1 + 2*Ech)^5*\[Rho]^3*(1 + 3*\[Rho])*Log[\[Rho]]))/
    (1575*(-1 + 2*Ech)^5*mb^4) + 
   ((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(-5 + 50*Ech - 200*Ech^2 + 
      840*Ech^3 - 5520*Ech^4 + 25104*Ech^5 - 65344*Ech^6 + 97600*Ech^7 - 
      79360*Ech^8 + 26880*Ech^9 + 3072*Ech^10 - 3072*Ech^11 + 30*\[Rho] - 
      300*Ech*\[Rho] + 1200*Ech^2*\[Rho] - 4200*Ech^3*\[Rho] + 
      20000*Ech^4*\[Rho] - 69040*Ech^5*\[Rho] + 128800*Ech^6*\[Rho] - 
      115200*Ech^7*\[Rho] + 32000*Ech^8*\[Rho] + 6400*Ech^9*\[Rho] + 
      2560*Ech^10*\[Rho] - 1000*\[Rho]^2 + 10600*Ech*\[Rho]^2 - 
      45400*Ech^2*\[Rho]^2 + 100800*Ech^3*\[Rho]^2 - 127200*Ech^4*\[Rho]^2 + 
      105600*Ech^5*\[Rho]^2 - 80000*Ech^6*\[Rho]^2 + 51200*Ech^7*\[Rho]^2 - 
      12800*Ech^8*\[Rho]^2 + 300*\[Rho]^3 - 600*Ech*\[Rho]^3 - 
      9600*Ech^2*\[Rho]^3 + 51600*Ech^3*\[Rho]^3 - 100800*Ech^4*\[Rho]^3 + 
      75840*Ech^5*\[Rho]^3 + 4480*Ech^6*\[Rho]^3 - 25600*Ech^7*\[Rho]^3 + 
      2560*Ech^8*\[Rho]^3 + 825*\[Rho]^4 - 8250*Ech*\[Rho]^4 + 
      33000*Ech^2*\[Rho]^4 - 67800*Ech^3*\[Rho]^4 + 73600*Ech^4*\[Rho]^4 - 
      35120*Ech^5*\[Rho]^4 + 320*Ech^6*\[Rho]^4 + 2240*Ech^7*\[Rho]^4 - 
      170*\[Rho]^5 + 1700*Ech*\[Rho]^5 - 6800*Ech^2*\[Rho]^5 + 
      14360*Ech^3*\[Rho]^5 - 15680*Ech^4*\[Rho]^5 + 7856*Ech^5*\[Rho]^5 - 
      1056*Ech^6*\[Rho]^5 + 20*\[Rho]^6 - 200*Ech*\[Rho]^6 + 
      800*Ech^2*\[Rho]^6 - 1600*Ech^3*\[Rho]^6 + 1600*Ech^4*\[Rho]^6 - 
      640*Ech^5*\[Rho]^6 - 300*(-1 + 2*Ech)^5*\[Rho]^2*(1 + 4*\[Rho])*
       Log[1 - 2*Ech] + 300*(-1 + 2*Ech)^5*\[Rho]^2*(1 + 4*\[Rho])*
       Log[\[Rho]]))/(150*(-1 + 2*Ech)^5*mb^4) + 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(39 - 468*Ech + 2340*Ech^2 - 6240*Ech^3 + 8160*Ech^4 + 
      2976*Ech^5 - 29952*Ech^6 + 32640*Ech^7 + 34560*Ech^8 - 99840*Ech^9 + 
      64512*Ech^10 - 6144*Ech^11 + 905*\[Rho] - 11700*Ech*\[Rho] + 
      63540*Ech^2*\[Rho] - 186240*Ech^3*\[Rho] + 314640*Ech^4*\[Rho] - 
      298176*Ech^5*\[Rho] + 118464*Ech^6*\[Rho] + 69120*Ech^7*\[Rho] - 
      139776*Ech^8*\[Rho] + 75776*Ech^9*\[Rho] - 540*\[Rho]^2 + 
      4680*Ech*\[Rho]^2 - 12600*Ech^2*\[Rho]^2 - 2400*Ech^3*\[Rho]^2 + 
      78960*Ech^4*\[Rho]^2 - 171456*Ech^5*\[Rho]^2 + 172416*Ech^6*\[Rho]^2 - 
      91392*Ech^7*\[Rho]^2 + 23808*Ech^8*\[Rho]^2 - 480*\[Rho]^3 + 
      5760*Ech*\[Rho]^3 - 28800*Ech^2*\[Rho]^3 + 76800*Ech^3*\[Rho]^3 - 
      122160*Ech^4*\[Rho]^3 + 116928*Ech^5*\[Rho]^3 - 55296*Ech^6*\[Rho]^3 + 
      5376*Ech^7*\[Rho]^3 + 768*Ech^8*\[Rho]^3 + 85*\[Rho]^4 - 
      1020*Ech*\[Rho]^4 + 5100*Ech^2*\[Rho]^4 - 13600*Ech^3*\[Rho]^4 + 
      23520*Ech^4*\[Rho]^4 - 19488*Ech^5*\[Rho]^4 + 7168*Ech^6*\[Rho]^4 - 
      384*Ech^7*\[Rho]^4 - 9*\[Rho]^5 + 108*Ech*\[Rho]^5 - 
      540*Ech^2*\[Rho]^5 + 1440*Ech^3*\[Rho]^5 - 2160*Ech^4*\[Rho]^5 + 
      1728*Ech^5*\[Rho]^5 - 576*Ech^6*\[Rho]^5 - 60*(1 - 2*Ech)^6*\[Rho]*
       (7 + 15*\[Rho])*Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*\[Rho]*
       (7 + 15*\[Rho])*Log[\[Rho]]))/(180*(1 - 2*Ech)^6*mb^4) - 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (-125 + 1500*Ech - 7500*Ech^2 + 20000*Ech^3 - 35040*Ech^4 + 
      84096*Ech^5 - 304896*Ech^6 + 772608*Ech^7 - 1094400*Ech^8 + 
      732160*Ech^9 - 33792*Ech^10 - 196608*Ech^11 + 57344*Ech^12 - 
      4875*\[Rho] + 62100*Ech*\[Rho] - 332100*Ech^2*\[Rho] + 
      957600*Ech^3*\[Rho] - 1562400*Ech^4*\[Rho] + 1267200*Ech^5*\[Rho] + 
      28800*Ech^6*\[Rho] - 1036800*Ech^7*\[Rho] + 748800*Ech^8*\[Rho] + 
      76800*Ech^9*\[Rho] - 230400*Ech^10*\[Rho] - 8250*\[Rho]^2 + 
      118800*Ech*\[Rho]^2 - 712800*Ech^2*\[Rho]^2 + 2296800*Ech^3*\[Rho]^2 - 
      4248000*Ech^4*\[Rho]^2 + 4409280*Ech^5*\[Rho]^2 - 
      2223360*Ech^6*\[Rho]^2 + 253440*Ech^7*\[Rho]^2 + 
      115200*Ech^8*\[Rho]^2 - 15360*Ech^9*\[Rho]^2 + 10200*\[Rho]^3 - 
      103800*Ech*\[Rho]^3 + 407400*Ech^2*\[Rho]^3 - 714400*Ech^3*\[Rho]^3 + 
      302400*Ech^4*\[Rho]^3 + 784320*Ech^5*\[Rho]^3 - 
      1112960*Ech^6*\[Rho]^3 + 353280*Ech^7*\[Rho]^3 + 92160*Ech^8*\[Rho]^3 + 
      5120*Ech^9*\[Rho]^3 + 3525*\[Rho]^4 - 42300*Ech*\[Rho]^4 + 
      211500*Ech^2*\[Rho]^4 - 564000*Ech^3*\[Rho]^4 + 882000*Ech^4*\[Rho]^4 - 
      812160*Ech^5*\[Rho]^4 + 369600*Ech^6*\[Rho]^4 - 34560*Ech^7*\[Rho]^4 - 
      525*\[Rho]^5 + 6300*Ech*\[Rho]^5 - 31500*Ech^2*\[Rho]^5 + 
      84000*Ech^3*\[Rho]^5 - 138960*Ech^4*\[Rho]^5 + 123264*Ech^5*\[Rho]^5 - 
      53184*Ech^6*\[Rho]^5 + 6912*Ech^7*\[Rho]^5 + 50*\[Rho]^6 - 
      600*Ech*\[Rho]^6 + 3000*Ech^2*\[Rho]^6 - 8000*Ech^3*\[Rho]^6 + 
      12000*Ech^4*\[Rho]^6 - 9600*Ech^5*\[Rho]^6 + 3200*Ech^6*\[Rho]^6 + 
      300*(1 - 2*Ech)^6*\[Rho]*(6 + 33*\[Rho] + 31*\[Rho]^2)*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^6*\[Rho]*(6 + 33*\[Rho] + 31*\[Rho]^2)*Log[\[Rho]]))/
    (900*(1 - 2*Ech)^6*mb^4) - (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*
     (-115 + 1380*Ech - 6900*Ech^2 + 18400*Ech^3 - 43560*Ech^4 + 
      253248*Ech^5 - 1457088*Ech^6 + 5123712*Ech^7 - 11095296*Ech^8 + 
      14896640*Ech^9 - 11759616*Ech^10 + 4478976*Ech^11 - 88064*Ech^12 - 
      319488*Ech^13 + 2730*\[Rho] - 32760*Ech*\[Rho] + 163800*Ech^2*\[Rho] - 
      436800*Ech^3*\[Rho] + 729960*Ech^4*\[Rho] - 1422624*Ech^5*\[Rho] + 
      4678464*Ech^6*\[Rho] - 12066432*Ech^7*\[Rho] + 18278400*Ech^8*\[Rho] - 
      14999040*Ech^9*\[Rho] + 5526528*Ech^10*\[Rho] - 473088*Ech^11*\[Rho] + 
      129024*Ech^12*\[Rho] + 60690*\[Rho]^2 - 778680*Ech*\[Rho]^2 + 
      4195800*Ech^2*\[Rho]^2 - 12196800*Ech^3*\[Rho]^2 + 
      20210400*Ech^4*\[Rho]^2 - 17697120*Ech^5*\[Rho]^2 + 
      4112640*Ech^6*\[Rho]^2 + 6652800*Ech^7*\[Rho]^2 - 
      6988800*Ech^8*\[Rho]^2 + 2956800*Ech^9*\[Rho]^2 - 
      645120*Ech^10*\[Rho]^2 + 215040*Ech^11*\[Rho]^2 + 53025*\[Rho]^3 - 
      842100*Ech*\[Rho]^3 + 5445300*Ech^2*\[Rho]^3 - 
      18636800*Ech^3*\[Rho]^3 + 36162000*Ech^4*\[Rho]^3 - 
      38579520*Ech^5*\[Rho]^3 + 18710720*Ech^6*\[Rho]^3 - 
      1021440*Ech^7*\[Rho]^3 + 53760*Ech^8*\[Rho]^3 - 
      1433600*Ech^9*\[Rho]^3 - 99225*\[Rho]^4 + 1052100*Ech*\[Rho]^4 - 
      4428900*Ech^2*\[Rho]^4 + 9038400*Ech^3*\[Rho]^4 - 
      7841400*Ech^4*\[Rho]^4 - 1296960*Ech^5*\[Rho]^4 + 
      6632640*Ech^6*\[Rho]^4 - 2486400*Ech^7*\[Rho]^4 - 
      792960*Ech^8*\[Rho]^4 + 53760*Ech^9*\[Rho]^4 - 19110*\[Rho]^5 + 
      229320*Ech*\[Rho]^5 - 1146600*Ech^2*\[Rho]^5 + 3057600*Ech^3*\[Rho]^5 - 
      4730040*Ech^4*\[Rho]^5 + 4254432*Ech^5*\[Rho]^5 - 
      1932672*Ech^6*\[Rho]^5 + 217728*Ech^7*\[Rho]^5 + 18816*Ech^8*\[Rho]^5 + 
      2170*\[Rho]^6 - 26040*Ech*\[Rho]^6 + 130200*Ech^2*\[Rho]^6 - 
      347200*Ech^3*\[Rho]^6 + 559440*Ech^4*\[Rho]^6 - 499296*Ech^5*\[Rho]^6 + 
      218176*Ech^6*\[Rho]^6 - 29568*Ech^7*\[Rho]^6 - 165*\[Rho]^7 + 
      1980*Ech*\[Rho]^7 - 9900*Ech^2*\[Rho]^7 + 26400*Ech^3*\[Rho]^7 - 
      39600*Ech^4*\[Rho]^7 + 31680*Ech^5*\[Rho]^7 - 10560*Ech^6*\[Rho]^7 - 
      2100*(1 - 2*Ech)^6*\[Rho]^2*(12 + 49*\[Rho] + 33*\[Rho]^2)*
       Log[1 - 2*Ech] + 2100*(1 - 2*Ech)^6*\[Rho]^2*(12 + 49*\[Rho] + 
        33*\[Rho]^2)*Log[\[Rho]]))/(2100*(1 - 2*Ech)^6*mb^4) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(-1255 + 18170*Ech - 
      113220*Ech^2 + 394200*Ech^3 - 830400*Ech^4 + 1070064*Ech^5 - 
      849088*Ech^6 + 596864*Ech^7 - 795648*Ech^8 + 883200*Ech^9 - 
      196608*Ech^10 - 528384*Ech^11 + 438272*Ech^12 - 77824*Ech^13 - 
      9035*\[Rho] + 136690*Ech*\[Rho] - 891540*Ech^2*\[Rho] + 
      3257400*Ech^3*\[Rho] - 7228800*Ech^4*\[Rho] + 9798960*Ech^5*\[Rho] - 
      7531680*Ech^6*\[Rho] + 2362560*Ech^7*\[Rho] + 397440*Ech^8*\[Rho] + 
      167680*Ech^9*\[Rho] - 965120*Ech^10*\[Rho] + 568320*Ech^11*\[Rho] - 
      30720*Ech^12*\[Rho] - 2150*\[Rho]^2 + 56500*Ech*\[Rho]^2 - 
      523800*Ech^2*\[Rho]^2 + 2485200*Ech^3*\[Rho]^2 - 
      6818400*Ech^4*\[Rho]^2 + 11137440*Ech^5*\[Rho]^2 - 
      10339200*Ech^6*\[Rho]^2 + 4389120*Ech^7*\[Rho]^2 + 
      238080*Ech^8*\[Rho]^2 - 796160*Ech^9*\[Rho]^2 + 
      194560*Ech^10*\[Rho]^2 + 11100*\[Rho]^3 - 142200*Ech*\[Rho]^3 + 
      760800*Ech^2*\[Rho]^3 - 2166400*Ech^3*\[Rho]^3 + 
      3408800*Ech^4*\[Rho]^3 - 2563680*Ech^5*\[Rho]^3 - 
      13120*Ech^6*\[Rho]^3 + 1301120*Ech^7*\[Rho]^3 - 564480*Ech^8*\[Rho]^3 - 
      46080*Ech^9*\[Rho]^3 + 1475*\[Rho]^4 - 20650*Ech*\[Rho]^4 + 
      123900*Ech^2*\[Rho]^4 - 413000*Ech^3*\[Rho]^4 + 826000*Ech^4*\[Rho]^4 - 
      1043760*Ech^5*\[Rho]^4 + 824960*Ech^6*\[Rho]^4 - 
      309760*Ech^7*\[Rho]^4 + 3840*Ech^8*\[Rho]^4 + 3840*Ech^9*\[Rho]^4 - 
      145*\[Rho]^5 + 2030*Ech*\[Rho]^5 - 12180*Ech^2*\[Rho]^5 + 
      40600*Ech^3*\[Rho]^5 - 81200*Ech^4*\[Rho]^5 + 114576*Ech^5*\[Rho]^5 - 
      79072*Ech^6*\[Rho]^5 + 24896*Ech^7*\[Rho]^5 - 1152*Ech^8*\[Rho]^5 + 
      10*\[Rho]^6 - 140*Ech*\[Rho]^6 + 840*Ech^2*\[Rho]^6 - 
      2800*Ech^3*\[Rho]^6 + 5600*Ech^4*\[Rho]^6 - 6720*Ech^5*\[Rho]^6 + 
      4480*Ech^6*\[Rho]^6 - 1280*Ech^7*\[Rho]^6 - 300*(-1 + 2*Ech)^7*
       (1 + 17*\[Rho] + 44*\[Rho]^2 + 22*\[Rho]^3)*Log[1 - 2*Ech] + 
      300*(-1 + 2*Ech)^7*(1 + 17*\[Rho] + 44*\[Rho]^2 + 22*\[Rho]^3)*
       Log[\[Rho]]))/(450*(-1 + 2*Ech)^7*mb^4) - 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*
     (590 - 8260*Ech + 49560*Ech^2 - 165200*Ech^3 + 330400*Ech^4 - 
      369936*Ech^5 - 115584*Ech^6 + 2265024*Ech^7 - 8055936*Ech^8 + 
      16749824*Ech^9 - 21027328*Ech^10 + 14558208*Ech^11 - 3627008*Ech^12 - 
      1261568*Ech^13 + 663552*Ech^14 + 38360*\[Rho] - 562240*Ech*\[Rho] + 
      3549840*Ech^2*\[Rho] - 12538400*Ech^3*\[Rho] + 26840800*Ech^4*\[Rho] - 
      35150304*Ech^5*\[Rho] + 27571488*Ech^6*\[Rho] - 15873984*Ech^7*\[Rho] + 
      17851008*Ech^8*\[Rho] - 24774400*Ech^9*\[Rho] + 
      18195968*Ech^10*\[Rho] - 4494336*Ech^11*\[Rho] - 960512*Ech^12*\[Rho] + 
      200704*Ech^13*\[Rho] + 110565*\[Rho]^2 - 1736910*Ech*\[Rho]^2 + 
      11744460*Ech^2*\[Rho]^2 - 44440200*Ech^3*\[Rho]^2 + 
      102110400*Ech^4*\[Rho]^2 - 143567760*Ech^5*\[Rho]^2 + 
      115775520*Ech^6*\[Rho]^2 - 41348160*Ech^7*\[Rho]^2 - 
      3937920*Ech^8*\[Rho]^2 + 6101760*Ech^9*\[Rho]^2 - 
      1451520*Ech^10*\[Rho]^2 + 752640*Ech^11*\[Rho]^2 - 
      215040*Ech^12*\[Rho]^2 - 28875*\[Rho]^3 + 97650*Ech*\[Rho]^3 + 
      1560300*Ech^2*\[Rho]^3 - 13785800*Ech^3*\[Rho]^3 + 
      49033600*Ech^4*\[Rho]^3 - 93051840*Ech^5*\[Rho]^3 + 
      95359040*Ech^6*\[Rho]^3 - 43711360*Ech^7*\[Rho]^3 + 
      403200*Ech^8*\[Rho]^3 + 2275840*Ech^9*\[Rho]^3 + 
      2007040*Ech^10*\[Rho]^3 - 110250*\[Rho]^4 + 1425900*Ech*\[Rho]^4 - 
      7732200*Ech^2*\[Rho]^4 + 22481200*Ech^3*\[Rho]^4 - 
      36730400*Ech^4*\[Rho]^4 + 30517200*Ech^5*\[Rho]^4 - 
      5225920*Ech^6*\[Rho]^4 - 9499840*Ech^7*\[Rho]^4 + 
      4126080*Ech^8*\[Rho]^4 + 985600*Ech^9*\[Rho]^4 + 
      17920*Ech^10*\[Rho]^4 - 11340*\[Rho]^5 + 158760*Ech*\[Rho]^5 - 
      952560*Ech^2*\[Rho]^5 + 3175200*Ech^3*\[Rho]^5 - 
      6350400*Ech^4*\[Rho]^5 + 7918176*Ech^5*\[Rho]^5 - 
      6117216*Ech^6*\[Rho]^5 + 2431296*Ech^7*\[Rho]^5 - 
      196224*Ech^8*\[Rho]^5 + 5376*Ech^9*\[Rho]^5 + 1015*\[Rho]^6 - 
      14210*Ech*\[Rho]^6 + 85260*Ech^2*\[Rho]^6 - 284200*Ech^3*\[Rho]^6 + 
      568400*Ech^4*\[Rho]^6 - 759696*Ech^5*\[Rho]^6 + 562912*Ech^6*\[Rho]^6 - 
      209216*Ech^7*\[Rho]^6 + 24192*Ech^8*\[Rho]^6 - 65*\[Rho]^7 + 
      910*Ech*\[Rho]^7 - 5460*Ech^2*\[Rho]^7 + 18200*Ech^3*\[Rho]^7 - 
      36400*Ech^4*\[Rho]^7 + 43680*Ech^5*\[Rho]^7 - 29120*Ech^6*\[Rho]^7 + 
      8320*Ech^7*\[Rho]^7 + 2100*(-1 + 2*Ech)^7*\[Rho]*
       (6 + 45*\[Rho] + 73*\[Rho]^2 + 28*\[Rho]^3)*Log[1 - 2*Ech] - 
      2100*(-1 + 2*Ech)^7*\[Rho]*(6 + 45*\[Rho] + 73*\[Rho]^2 + 28*\[Rho]^3)*
       Log[\[Rho]]))/(1050*(-1 + 2*Ech)^7*mb^4) + 
   (\[CapitalLambda]bh^3*(-37630 + 618880*Ech - 4466560*Ech^2 + 
      18493440*Ech^3 - 48115200*Ech^4 + 80747520*Ech^5 - 85583008*Ech^6 + 
      50797312*Ech^7 - 701440*Ech^8 - 47351808*Ech^9 + 91112448*Ech^10 - 
      98402304*Ech^11 + 47538176*Ech^12 + 8028160*Ech^13 - 17342464*Ech^14 + 
      4521984*Ech^15 - 412335*\[Rho] + 6987960*Ech*\[Rho] - 
      52040520*Ech^2*\[Rho] + 222744480*Ech^3*\[Rho] - 
      600608400*Ech^4*\[Rho] + 1048467840*Ech^5*\[Rho] - 
      1165853472*Ech^6*\[Rho] + 773939712*Ech^7*\[Rho] - 
      278793984*Ech^8*\[Rho] + 98574336*Ech^9*\[Rho] - 
      102036480*Ech^10*\[Rho] + 45072384*Ech^11*\[Rho] + 
      23310336*Ech^12*\[Rho] - 23396352*Ech^13*\[Rho] + 
      3268608*Ech^14*\[Rho] - 497700*\[Rho]^2 + 9475200*Ech*\[Rho]^2 - 
      78422400*Ech^2*\[Rho]^2 + 370137600*Ech^3*\[Rho]^2 - 
      1094688000*Ech^4*\[Rho]^2 + 2090188800*Ech^5*\[Rho]^2 - 
      2541215040*Ech^6*\[Rho]^2 + 1835151360*Ech^7*\[Rho]^2 - 
      641921280*Ech^8*\[Rho]^2 + 35696640*Ech^9*\[Rho]^2 - 
      7633920*Ech^10*\[Rho]^2 + 29245440*Ech^11*\[Rho]^2 - 
      6451200*Ech^12*\[Rho]^2 + 489125*\[Rho]^3 - 6293000*Ech*\[Rho]^3 + 
      31787000*Ech^2*\[Rho]^3 - 69916000*Ech^3*\[Rho]^3 + 
      3094000*Ech^4*\[Rho]^3 + 338441600*Ech^5*\[Rho]^3 - 
      794906560*Ech^6*\[Rho]^3 + 836362240*Ech^7*\[Rho]^3 - 
      374671360*Ech^8*\[Rho]^3 - 716800*Ech^9*\[Rho]^3 + 
      28349440*Ech^10*\[Rho]^3 + 8314880*Ech^11*\[Rho]^3 + 435750*\[Rho]^4 - 
      6594000*Ech*\[Rho]^4 + 43134000*Ech^2*\[Rho]^4 - 
      158424000*Ech^3*\[Rho]^4 + 353724000*Ech^4*\[Rho]^4 - 
      481286400*Ech^5*\[Rho]^4 + 365403360*Ech^6*\[Rho]^4 - 
      98138880*Ech^7*\[Rho]^4 - 45884160*Ech^8*\[Rho]^4 + 
      22471680*Ech^9*\[Rho]^4 + 5967360*Ech^10*\[Rho]^4 + 24255*\[Rho]^5 - 
      388080*Ech*\[Rho]^5 + 2716560*Ech^2*\[Rho]^5 - 
      10866240*Ech^3*\[Rho]^5 + 27165600*Ech^4*\[Rho]^5 - 
      43464960*Ech^5*\[Rho]^5 + 45574368*Ech^6*\[Rho]^5 - 
      30976512*Ech^7*\[Rho]^5 + 9945600*Ech^8*\[Rho]^5 + 
      258048*Ech^9*\[Rho]^5 - 96768*Ech^10*\[Rho]^5 - 1540*\[Rho]^6 + 
      24640*Ech*\[Rho]^6 - 172480*Ech^2*\[Rho]^6 + 689920*Ech^3*\[Rho]^6 - 
      1724800*Ech^4*\[Rho]^6 + 2759680*Ech^5*\[Rho]^6 - 
      3286528*Ech^6*\[Rho]^6 + 1942528*Ech^7*\[Rho]^6 - 
      534016*Ech^8*\[Rho]^6 + 21504*Ech^9*\[Rho]^6 + 75*\[Rho]^7 - 
      1200*Ech*\[Rho]^7 + 8400*Ech^2*\[Rho]^7 - 33600*Ech^3*\[Rho]^7 + 
      84000*Ech^4*\[Rho]^7 - 134400*Ech^5*\[Rho]^7 + 134400*Ech^6*\[Rho]^7 - 
      76800*Ech^7*\[Rho]^7 + 19200*Ech^8*\[Rho]^7 + 2100*(1 - 2*Ech)^8*
       (4 + 93*\[Rho] + 360*\[Rho]^2 + 365*\[Rho]^3 + 90*\[Rho]^4)*
       Log[1 - 2*Ech] - 2100*(1 - 2*Ech)^8*(4 + 93*\[Rho] + 360*\[Rho]^2 + 
        365*\[Rho]^3 + 90*\[Rho]^4)*Log[\[Rho]]))/
    (6300*(1 - 2*Ech)^8*mb^4)) + 
 m4*(((1 + \[CapitalLambda]bh)^3*(-11 + 110*Ech - 440*Ech^2 + 880*Ech^3 - 
      40*Ech^4 - 10064*Ech^5 + 55328*Ech^6 - 163904*Ech^7 + 295040*Ech^8 - 
      328960*Ech^9 + 220672*Ech^10 - 80896*Ech^11 + 12288*Ech^12 + 
      210*\[Rho] - 2100*Ech*\[Rho] + 8400*Ech^2*\[Rho] - 18480*Ech^3*\[Rho] + 
      34440*Ech^4*\[Rho] - 82992*Ech^5*\[Rho] + 175392*Ech^6*\[Rho] - 
      235200*Ech^7*\[Rho] + 201600*Ech^8*\[Rho] - 134400*Ech^9*\[Rho] + 
      75264*Ech^10*\[Rho] - 21504*Ech^11*\[Rho] - 1890*\[Rho]^2 + 
      18900*Ech*\[Rho]^2 - 75600*Ech^2*\[Rho]^2 + 156240*Ech^3*\[Rho]^2 - 
      204960*Ech^4*\[Rho]^2 + 295680*Ech^5*\[Rho]^2 - 537600*Ech^6*\[Rho]^2 + 
      672000*Ech^7*\[Rho]^2 - 430080*Ech^8*\[Rho]^2 + 107520*Ech^9*\[Rho]^2 - 
      3255*\[Rho]^3 + 41790*Ech*\[Rho]^3 - 213360*Ech^2*\[Rho]^3 + 
      546560*Ech^3*\[Rho]^3 - 692720*Ech^4*\[Rho]^3 + 247520*Ech^5*\[Rho]^3 + 
      371840*Ech^6*\[Rho]^3 - 439040*Ech^7*\[Rho]^3 + 143360*Ech^8*\[Rho]^3 + 
      5775*\[Rho]^4 - 55230*Ech*\[Rho]^4 + 208320*Ech^2*\[Rho]^4 - 
      386400*Ech^3*\[Rho]^4 + 340200*Ech^4*\[Rho]^4 - 58800*Ech^5*\[Rho]^4 - 
      137760*Ech^6*\[Rho]^4 + 114240*Ech^7*\[Rho]^4 - 26880*Ech^8*\[Rho]^4 - 
      1134*\[Rho]^5 + 11340*Ech*\[Rho]^5 - 45360*Ech^2*\[Rho]^5 + 
      95760*Ech^3*\[Rho]^5 - 110040*Ech^4*\[Rho]^5 + 54096*Ech^5*\[Rho]^5 + 
      7392*Ech^6*\[Rho]^5 - 12096*Ech^7*\[Rho]^5 + 350*\[Rho]^6 - 
      3500*Ech*\[Rho]^6 + 14000*Ech^2*\[Rho]^6 - 29680*Ech^3*\[Rho]^6 + 
      33040*Ech^4*\[Rho]^6 - 17248*Ech^5*\[Rho]^6 + 2688*Ech^6*\[Rho]^6 - 
      45*\[Rho]^7 + 450*Ech*\[Rho]^7 - 1800*Ech^2*\[Rho]^7 + 
      3600*Ech^3*\[Rho]^7 - 3600*Ech^4*\[Rho]^7 + 1440*Ech^5*\[Rho]^7 - 
      420*(-1 + 2*Ech)^5*\[Rho]^3*(11 + 3*\[Rho])*Log[1 - 2*Ech] + 
      420*(-1 + 2*Ech)^5*\[Rho]^3*(11 + 3*\[Rho])*Log[\[Rho]]))/
    (630*(-1 + 2*Ech)^5*mb^4) - 
   ((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(-8 + 80*Ech - 320*Ech^2 + 
      720*Ech^3 - 1520*Ech^4 + 4096*Ech^5 - 7872*Ech^6 + 5120*Ech^7 + 
      8960*Ech^8 - 20480*Ech^9 + 15360*Ech^10 - 4096*Ech^11 + 243*\[Rho] - 
      2430*Ech*\[Rho] + 9720*Ech^2*\[Rho] - 20000*Ech^3*\[Rho] + 
      25280*Ech^4*\[Rho] - 32672*Ech^5*\[Rho] + 55360*Ech^6*\[Rho] - 
      67840*Ech^7*\[Rho] + 44800*Ech^8*\[Rho] - 15360*Ech^9*\[Rho] + 
      3072*Ech^10*\[Rho] + 1260*\[Rho]^2 - 14760*Ech*\[Rho]^2 + 
      69840*Ech^2*\[Rho]^2 - 168480*Ech^3*\[Rho]^2 + 209280*Ech^4*\[Rho]^2 - 
      101760*Ech^5*\[Rho]^2 - 34560*Ech^6*\[Rho]^2 + 53760*Ech^7*\[Rho]^2 - 
      15360*Ech^8*\[Rho]^2 - 1860*\[Rho]^3 + 17760*Ech*\[Rho]^3 - 
      66840*Ech^2*\[Rho]^3 + 125040*Ech^3*\[Rho]^3 - 118240*Ech^4*\[Rho]^3 + 
      44480*Ech^5*\[Rho]^3 + 11520*Ech^6*\[Rho]^3 - 17920*Ech^7*\[Rho]^3 + 
      5120*Ech^8*\[Rho]^3 + 540*\[Rho]^4 - 5400*Ech*\[Rho]^4 + 
      21600*Ech^2*\[Rho]^4 - 46480*Ech^3*\[Rho]^4 + 56560*Ech^4*\[Rho]^4 - 
      33280*Ech^5*\[Rho]^4 + 2880*Ech^6*\[Rho]^4 + 3840*Ech^7*\[Rho]^4 - 
      207*\[Rho]^5 + 2070*Ech*\[Rho]^5 - 8280*Ech^2*\[Rho]^5 + 
      17760*Ech^3*\[Rho]^5 - 19920*Ech^4*\[Rho]^5 + 10560*Ech^5*\[Rho]^5 - 
      1728*Ech^6*\[Rho]^5 + 32*\[Rho]^6 - 320*Ech*\[Rho]^6 + 
      1280*Ech^2*\[Rho]^6 - 2560*Ech^3*\[Rho]^6 + 2560*Ech^4*\[Rho]^6 - 
      1024*Ech^5*\[Rho]^6 + 60*(-1 + 2*Ech)^5*\[Rho]^2*(18 + 7*\[Rho])*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^5*\[Rho]^2*(18 + 7*\[Rho])*
       Log[\[Rho]]))/(90*(-1 + 2*Ech)^5*mb^4) + 
   ((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(67 - 766*Ech + 3544*Ech^2 - 
      8432*Ech^3 + 10848*Ech^4 - 7616*Ech^5 + 3968*Ech^6 - 2816*Ech^7 + 
      768*Ech^8 + 512*Ech^9 - 56*\[Rho] + 560*Ech*\[Rho] - 
      2240*Ech^2*\[Rho] + 4416*Ech^3*\[Rho] - 4608*Ech^4*\[Rho] + 
      3584*Ech^5*\[Rho] - 3584*Ech^6*\[Rho] + 2048*Ech^7*\[Rho] - 
      48*\[Rho]^2 + 456*Ech*\[Rho]^2 - 1704*Ech^2*\[Rho]^2 + 
      3920*Ech^3*\[Rho]^2 - 5408*Ech^4*\[Rho]^2 + 3392*Ech^5*\[Rho]^2 - 
      768*Ech^6*\[Rho]^2 + 56*\[Rho]^3 - 560*Ech*\[Rho]^3 + 
      2240*Ech^2*\[Rho]^3 - 5184*Ech^3*\[Rho]^3 + 6080*Ech^4*\[Rho]^3 - 
      3584*Ech^5*\[Rho]^3 + 768*Ech^6*\[Rho]^3 - 19*\[Rho]^4 + 
      190*Ech*\[Rho]^4 - 760*Ech^2*\[Rho]^4 + 1520*Ech^3*\[Rho]^4 - 
      1520*Ech^4*\[Rho]^4 + 608*Ech^5*\[Rho]^4 + 12*(-1 + 2*Ech)^5*
       (4 + \[Rho]^2)*Log[1 - 2*Ech] - 12*(-1 + 2*Ech)^5*(4 + \[Rho]^2)*
       Log[\[Rho]]))/(24*(-1 + 2*Ech)^5*mb^4) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (45 - 450*Ech + 1800*Ech^2 - 3504*Ech^3 + 2464*Ech^4 + 3968*Ech^5 - 
      12800*Ech^6 + 14080*Ech^7 - 1792*Ech^8 - 9728*Ech^9 + 6144*Ech^10 - 
      1127*\[Rho] + 12038*Ech*\[Rho] - 51992*Ech^2*\[Rho] + 
      114416*Ech^3*\[Rho] - 129920*Ech^4*\[Rho] + 59648*Ech^5*\[Rho] + 
      15232*Ech^6*\[Rho] - 29440*Ech^7*\[Rho] + 14080*Ech^8*\[Rho] - 
      1536*Ech^9*\[Rho] + 1680*\[Rho]^2 - 16008*Ech*\[Rho]^2 + 
      60072*Ech^2*\[Rho]^2 - 114192*Ech^3*\[Rho]^2 + 118272*Ech^4*\[Rho]^2 - 
      66048*Ech^5*\[Rho]^2 + 13440*Ech^6*\[Rho]^2 + 6912*Ech^7*\[Rho]^2 - 
      3072*Ech^8*\[Rho]^2 - 1008*\[Rho]^3 + 10008*Ech*\[Rho]^3 - 
      39672*Ech^2*\[Rho]^3 + 86640*Ech^3*\[Rho]^3 - 110080*Ech^4*\[Rho]^3 + 
      71296*Ech^5*\[Rho]^3 - 14464*Ech^6*\[Rho]^3 - 3840*Ech^7*\[Rho]^3 + 
      515*\[Rho]^4 - 5150*Ech*\[Rho]^4 + 20600*Ech^2*\[Rho]^4 - 
      45136*Ech^3*\[Rho]^4 + 51280*Ech^4*\[Rho]^4 - 28000*Ech^5*\[Rho]^4 + 
      4992*Ech^6*\[Rho]^4 - 105*\[Rho]^5 + 1050*Ech*\[Rho]^5 - 
      4200*Ech^2*\[Rho]^5 + 8400*Ech^3*\[Rho]^5 - 8400*Ech^4*\[Rho]^5 + 
      3360*Ech^5*\[Rho]^5 + 12*(-1 + 2*Ech)^5*\[Rho]*(-32 - 33*\[Rho] + 
        3*\[Rho]^2)*Log[1 - 2*Ech] - 12*(-1 + 2*Ech)^5*\[Rho]*
       (-32 - 33*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
    (144*(-1 + 2*Ech)^5*mb^4) + 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*(15 - 180*Ech + 900*Ech^2 - 
      2400*Ech^3 + 3320*Ech^4 + 480*Ech^5 - 14720*Ech^6 + 30784*Ech^7 + 
      6912*Ech^8 - 160000*Ech^9 + 343040*Ech^10 - 353280*Ech^11 + 
      182272*Ech^12 - 36864*Ech^13 - 560*\[Rho] + 6720*Ech*\[Rho] - 
      33600*Ech^2*\[Rho] + 89600*Ech^3*\[Rho] - 133000*Ech^4*\[Rho] + 
      90048*Ech^5*\[Rho] + 56448*Ech^6*\[Rho] - 267008*Ech^7*\[Rho] + 
      456960*Ech^8*\[Rho] - 465920*Ech^9*\[Rho] + 272384*Ech^10*\[Rho] - 
      86016*Ech^11*\[Rho] + 14336*Ech^12*\[Rho] - 10878*\[Rho]^2 + 
      140616*Ech*\[Rho]^2 - 763560*Ech^2*\[Rho]^2 + 2237760*Ech^3*\[Rho]^2 - 
      3757600*Ech^4*\[Rho]^2 + 3479952*Ech^5*\[Rho]^2 - 
      1493184*Ech^6*\[Rho]^2 + 253120*Ech^7*\[Rho]^2 - 
      376320*Ech^8*\[Rho]^2 + 403200*Ech^9*\[Rho]^2 - 
      136192*Ech^10*\[Rho]^2 + 21504*Ech^11*\[Rho]^2 + 3150*\[Rho]^3 - 
      12600*Ech*\[Rho]^3 - 88200*Ech^2*\[Rho]^3 + 739200*Ech^3*\[Rho]^3 - 
      2134160*Ech^4*\[Rho]^3 + 3020640*Ech^5*\[Rho]^3 - 
      2047360*Ech^6*\[Rho]^3 + 448000*Ech^7*\[Rho]^3 + 80640*Ech^8*\[Rho]^3 - 
      17920*Ech^9*\[Rho]^3 + 8925*\[Rho]^4 - 102900*Ech*\[Rho]^4 + 
      489300*Ech^2*\[Rho]^4 - 1220800*Ech^3*\[Rho]^4 + 
      1692040*Ech^4*\[Rho]^4 - 1286880*Ech^5*\[Rho]^4 + 
      528640*Ech^6*\[Rho]^4 - 136640*Ech^7*\[Rho]^4 + 13440*Ech^8*\[Rho]^4 + 
      8960*Ech^9*\[Rho]^4 - 840*\[Rho]^5 + 10080*Ech*\[Rho]^5 - 
      50400*Ech^2*\[Rho]^5 + 134400*Ech^3*\[Rho]^5 - 221480*Ech^4*\[Rho]^5 + 
      238560*Ech^5*\[Rho]^5 - 147840*Ech^6*\[Rho]^5 + 36736*Ech^7*\[Rho]^5 + 
      2688*Ech^8*\[Rho]^5 + 210*\[Rho]^6 - 2520*Ech*\[Rho]^6 + 
      12600*Ech^2*\[Rho]^6 - 33600*Ech^3*\[Rho]^6 + 55440*Ech^4*\[Rho]^6 - 
      51408*Ech^5*\[Rho]^6 + 24192*Ech^6*\[Rho]^6 - 4032*Ech^7*\[Rho]^6 - 
      22*\[Rho]^7 + 264*Ech*\[Rho]^7 - 1320*Ech^2*\[Rho]^7 + 
      3520*Ech^3*\[Rho]^7 - 5280*Ech^4*\[Rho]^7 + 4224*Ech^5*\[Rho]^7 - 
      1408*Ech^6*\[Rho]^7 + 420*(1 - 2*Ech)^6*\[Rho]^2*
       (12 + 30*\[Rho] + 5*\[Rho]^2)*Log[1 - 2*Ech] - 
      420*(1 - 2*Ech)^6*\[Rho]^2*(12 + 30*\[Rho] + 5*\[Rho]^2)*Log[\[Rho]]))/
    (105*(1 - 2*Ech)^6*mb^4) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (-15 + 180*Ech - 900*Ech^2 + 2400*Ech^3 - 5440*Ech^4 + 24960*Ech^5 - 
      109696*Ech^6 + 274432*Ech^7 - 341760*Ech^8 + 87040*Ech^9 + 
      281600*Ech^10 - 319488*Ech^11 + 106496*Ech^12 + 11500*\[Rho] - 
      144720*Ech*\[Rho] + 763920*Ech^2*\[Rho] - 2171520*Ech^3*\[Rho] + 
      3526240*Ech^4*\[Rho] - 3154560*Ech^5*\[Rho] + 1357440*Ech^6*\[Rho] - 
      394240*Ech^7*\[Rho] + 560640*Ech^8*\[Rho] - 481280*Ech^9*\[Rho] + 
      133120*Ech^10*\[Rho] + 7555*\[Rho]^2 - 130860*Ech*\[Rho]^2 + 
      895500*Ech^2*\[Rho]^2 - 3192000*Ech^3*\[Rho]^2 + 
      6435840*Ech^4*\[Rho]^2 - 7322880*Ech^5*\[Rho]^2 + 
      4320000*Ech^6*\[Rho]^2 - 1044480*Ech^7*\[Rho]^2 + 
      72960*Ech^8*\[Rho]^2 - 5120*Ech^9*\[Rho]^2 - 15360*Ech^10*\[Rho]^2 - 
      21440*\[Rho]^3 + 246240*Ech*\[Rho]^3 - 1164960*Ech^2*\[Rho]^3 + 
      2885760*Ech^3*\[Rho]^3 - 3989120*Ech^4*\[Rho]^3 + 
      3135360*Ech^5*\[Rho]^3 - 1533440*Ech^6*\[Rho]^3 + 
      609280*Ech^7*\[Rho]^3 - 153600*Ech^8*\[Rho]^3 - 10240*Ech^9*\[Rho]^3 + 
      3215*\[Rho]^4 - 38220*Ech*\[Rho]^4 + 188940*Ech^2*\[Rho]^4 - 
      496640*Ech^3*\[Rho]^4 + 823760*Ech^4*\[Rho]^4 - 914880*Ech^5*\[Rho]^4 + 
      587840*Ech^6*\[Rho]^4 - 171520*Ech^7*\[Rho]^4 - 940*\[Rho]^5 + 
      11280*Ech*\[Rho]^5 - 56400*Ech^2*\[Rho]^5 + 150400*Ech^3*\[Rho]^5 - 
      254880*Ech^4*\[Rho]^5 + 238080*Ech^5*\[Rho]^5 - 114304*Ech^6*\[Rho]^5 + 
      19968*Ech^7*\[Rho]^5 + 125*\[Rho]^6 - 1500*Ech*\[Rho]^6 + 
      7500*Ech^2*\[Rho]^6 - 20000*Ech^3*\[Rho]^6 + 30000*Ech^4*\[Rho]^6 - 
      24000*Ech^5*\[Rho]^6 + 8000*Ech^6*\[Rho]^6 + 60*(1 - 2*Ech)^6*\[Rho]*
       (-56 - 335*\[Rho] - 92*\[Rho]^2 + 3*\[Rho]^3)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^6*\[Rho]*(-56 - 335*\[Rho] - 92*\[Rho]^2 + 3*\[Rho]^3)*
       Log[\[Rho]]))/(720*(1 - 2*Ech)^6*mb^4) + 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(-3411 + 43812*Ech - 236340*Ech^2 + 687840*Ech^3 - 
      1142400*Ech^4 + 1008384*Ech^5 - 242688*Ech^6 - 414720*Ech^7 + 
      510720*Ech^8 - 230400*Ech^9 - 52224*Ech^10 + 73728*Ech^11 + 
      9125*\[Rho] - 109980*Ech*\[Rho] + 552780*Ech^2*\[Rho] - 
      1483680*Ech^3*\[Rho] + 2245920*Ech^4*\[Rho] - 1800960*Ech^5*\[Rho] + 
      462720*Ech^6*\[Rho] + 422400*Ech^7*\[Rho] - 464640*Ech^8*\[Rho] + 
      158720*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] - 7200*\[Rho]^2 + 
      80280*Ech*\[Rho]^2 - 364680*Ech^2*\[Rho]^2 + 850080*Ech^3*\[Rho]^2 - 
      1087200*Ech^4*\[Rho]^2 + 796800*Ech^5*\[Rho]^2 - 
      355200*Ech^6*\[Rho]^2 + 69120*Ech^7*\[Rho]^2 + 7680*Ech^8*\[Rho]^2 + 
      2160*\[Rho]^3 - 24840*Ech*\[Rho]^3 + 117720*Ech^2*\[Rho]^3 - 
      292320*Ech^3*\[Rho]^3 + 487200*Ech^4*\[Rho]^3 - 570240*Ech^5*\[Rho]^3 + 
      359040*Ech^6*\[Rho]^3 - 115200*Ech^7*\[Rho]^3 + 7680*Ech^8*\[Rho]^3 - 
      845*\[Rho]^4 + 10140*Ech*\[Rho]^4 - 50700*Ech^2*\[Rho]^4 + 
      135200*Ech^3*\[Rho]^4 - 243600*Ech^4*\[Rho]^4 + 231360*Ech^5*\[Rho]^4 - 
      117440*Ech^6*\[Rho]^4 + 23040*Ech^7*\[Rho]^4 + 171*\[Rho]^5 - 
      2052*Ech*\[Rho]^5 + 10260*Ech^2*\[Rho]^5 - 27360*Ech^3*\[Rho]^5 + 
      41040*Ech^4*\[Rho]^5 - 32832*Ech^5*\[Rho]^5 + 10944*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*(24 - 4*\[Rho] - 51*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*(24 - 4*\[Rho] - 51*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(720*(1 - 2*Ech)^6*mb^4) - 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*
     (347 - 4858*Ech + 29148*Ech^2 - 97160*Ech^3 + 194320*Ech^4 - 
      256032*Ech^5 + 462336*Ech^6 - 1762560*Ech^7 + 5037312*Ech^8 - 
      7544320*Ech^9 + 2702336*Ech^10 + 9246720*Ech^11 - 15798272*Ech^12 + 
      10264576*Ech^13 - 2457600*Ech^14 + 126679*\[Rho] - 1840706*Ech*\[Rho] + 
      11514636*Ech^2*\[Rho] - 40263720*Ech^3*\[Rho] + 85231440*Ech^4*\[Rho] - 
      109779936*Ech^5*\[Rho] + 80324608*Ech^6*\[Rho] - 
      24657920*Ech^7*\[Rho] - 8434944*Ech^8*\[Rho] + 19084800*Ech^9*\[Rho] - 
      20450304*Ech^10*\[Rho] + 10364928*Ech^11*\[Rho] - 
      487424*Ech^12*\[Rho] - 745472*Ech^13*\[Rho] + 501375*\[Rho]^2 - 
      7782810*Ech*\[Rho]^2 + 52041780*Ech^2*\[Rho]^2 - 
      194852280*Ech^3*\[Rho]^2 + 443153760*Ech^4*\[Rho]^2 - 
      616828800*Ech^5*\[Rho]^2 + 493086720*Ech^6*\[Rho]^2 - 
      178590720*Ech^7*\[Rho]^2 - 3628800*Ech^8*\[Rho]^2 + 
      6504960*Ech^9*\[Rho]^2 + 8924160*Ech^10*\[Rho]^2 - 
      3655680*Ech^11*\[Rho]^2 + 860160*Ech^12*\[Rho]^2 - 344925*\[Rho]^3 + 
      3746190*Ech*\[Rho]^3 - 14897820*Ech^2*\[Rho]^3 + 
      19342120*Ech^3*\[Rho]^3 + 37108960*Ech^4*\[Rho]^3 - 
      167482560*Ech^5*\[Rho]^3 + 243608960*Ech^6*\[Rho]^3 - 
      165733120*Ech^7*\[Rho]^3 + 50292480*Ech^8*\[Rho]^3 - 
      9228800*Ech^9*\[Rho]^3 + 2974720*Ech^10*\[Rho]^3 + 
      215040*Ech^11*\[Rho]^3 - 299075*\[Rho]^4 + 4045090*Ech*\[Rho]^4 - 
      23276820*Ech^2*\[Rho]^4 + 73614520*Ech^3*\[Rho]^4 - 
      137291840*Ech^4*\[Rho]^4 + 151152960*Ech^5*\[Rho]^4 - 
      95506880*Ech^6*\[Rho]^4 + 36453760*Ech^7*\[Rho]^4 - 
      12337920*Ech^8*\[Rho]^4 + 3458560*Ech^9*\[Rho]^4 + 
      71680*Ech^10*\[Rho]^4 + 18753*\[Rho]^5 - 260022*Ech*\[Rho]^5 + 
      1542492*Ech^2*\[Rho]^5 - 5071080*Ech^3*\[Rho]^5 + 
      9965760*Ech^4*\[Rho]^5 - 13114752*Ech^5*\[Rho]^5 + 
      12479040*Ech^6*\[Rho]^5 - 7222656*Ech^7*\[Rho]^5 + 
      2059008*Ech^8*\[Rho]^5 - 53760*Ech^9*\[Rho]^5 - 3479*\[Rho]^6 + 
      48706*Ech*\[Rho]^6 - 292236*Ech^2*\[Rho]^6 + 974120*Ech^3*\[Rho]^6 - 
      1948240*Ech^4*\[Rho]^6 + 2680608*Ech^5*\[Rho]^6 - 
      2104256*Ech^6*\[Rho]^6 + 880768*Ech^7*\[Rho]^6 - 
      139776*Ech^8*\[Rho]^6 + 325*\[Rho]^7 - 4550*Ech*\[Rho]^7 + 
      27300*Ech^2*\[Rho]^7 - 91000*Ech^3*\[Rho]^7 + 182000*Ech^4*\[Rho]^7 - 
      218400*Ech^5*\[Rho]^7 + 145600*Ech^6*\[Rho]^7 - 41600*Ech^7*\[Rho]^7 - 
      420*(-1 + 2*Ech)^7*\[Rho]*(-80 - 909*\[Rho] - 1289*\[Rho]^2 - 
        169*\[Rho]^3 + 3*\[Rho]^4)*Log[1 - 2*Ech] + 420*(-1 + 2*Ech)^7*\[Rho]*
       (-80 - 909*\[Rho] - 1289*\[Rho]^2 - 169*\[Rho]^3 + 3*\[Rho]^4)*
       Log[\[Rho]]))/(1680*(-1 + 2*Ech)^7*mb^4) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(1073 - 15742*Ech + 99492*Ech^2 - 
      351800*Ech^3 + 754000*Ech^4 - 987648*Ech^5 + 764064*Ech^6 - 
      388800*Ech^7 + 359808*Ech^8 - 497920*Ech^9 + 326144*Ech^10 + 
      46080*Ech^11 - 186368*Ech^12 + 77824*Ech^13 - 4966*\[Rho] + 
      69764*Ech*\[Rho] - 420264*Ech^2*\[Rho] + 1407600*Ech^3*\[Rho] - 
      2832000*Ech^4*\[Rho] + 3426144*Ech^5*\[Rho] - 2331456*Ech^6*\[Rho] + 
      817536*Ech^7*\[Rho] - 433920*Ech^8*\[Rho] + 642560*Ech^9*\[Rho] - 
      431104*Ech^10*\[Rho] + 55296*Ech^11*\[Rho] + 36864*Ech^12*\[Rho] - 
      3085*\[Rho]^2 + 58190*Ech*\[Rho]^2 - 454140*Ech^2*\[Rho]^2 + 
      1933800*Ech^3*\[Rho]^2 - 4917600*Ech^4*\[Rho]^2 + 
      7612800*Ech^5*\[Rho]^2 - 6932160*Ech^6*\[Rho]^2 + 
      3300480*Ech^7*\[Rho]^2 - 526080*Ech^8*\[Rho]^2 - 94720*Ech^9*\[Rho]^2 + 
      20480*Ech^10*\[Rho]^2 + 7640*\[Rho]^3 - 102640*Ech*\[Rho]^3 + 
      585600*Ech^2*\[Rho]^3 - 1831040*Ech^3*\[Rho]^3 + 
      3359680*Ech^4*\[Rho]^3 - 3625920*Ech^5*\[Rho]^3 + 
      2263040*Ech^6*\[Rho]^3 - 862720*Ech^7*\[Rho]^3 + 
      261120*Ech^8*\[Rho]^3 - 76800*Ech^9*\[Rho]^3 - 785*\[Rho]^4 + 
      10630*Ech*\[Rho]^4 - 61260*Ech^2*\[Rho]^4 + 194120*Ech^3*\[Rho]^4 - 
      363040*Ech^4*\[Rho]^4 + 464160*Ech^5*\[Rho]^4 - 440480*Ech^6*\[Rho]^4 + 
      237760*Ech^7*\[Rho]^4 - 71040*Ech^8*\[Rho]^4 + 3840*Ech^9*\[Rho]^4 + 
      142*\[Rho]^5 - 1988*Ech*\[Rho]^5 + 11928*Ech^2*\[Rho]^5 - 
      39760*Ech^3*\[Rho]^5 + 79520*Ech^4*\[Rho]^5 - 116448*Ech^5*\[Rho]^5 + 
      91840*Ech^6*\[Rho]^5 - 40064*Ech^7*\[Rho]^5 + 6912*Ech^8*\[Rho]^5 - 
      19*\[Rho]^6 + 266*Ech*\[Rho]^6 - 1596*Ech^2*\[Rho]^6 + 
      5320*Ech^3*\[Rho]^6 - 10640*Ech^4*\[Rho]^6 + 12768*Ech^5*\[Rho]^6 - 
      8512*Ech^6*\[Rho]^6 + 2432*Ech^7*\[Rho]^6 + 60*(-1 + 2*Ech)^7*
       (6 - 2*\[Rho] - 125*\[Rho]^2 - 36*\[Rho]^3 + 3*\[Rho]^4)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*(6 - 2*\[Rho] - 125*\[Rho]^2 - 
        36*\[Rho]^3 + 3*\[Rho]^4)*Log[\[Rho]]))/(180*(-1 + 2*Ech)^7*mb^4) - 
   (\[CapitalLambda]bh^3*(-11547 + 191472*Ech - 1394064*Ech^2 + 
      5827136*Ech^3 - 15320480*Ech^4 + 26018048*Ech^5 - 27985216*Ech^6 + 
      17189888*Ech^7 - 2139904*Ech^8 - 9719808*Ech^9 + 17704960*Ech^10 - 
      15712256*Ech^11 + 573440*Ech^12 + 12386304*Ech^13 - 10502144*Ech^14 + 
      2883584*Ech^15 + 78701*\[Rho] - 1262576*Ech*\[Rho] + 
      8864912*Ech^2*\[Rho] - 35585088*Ech^3*\[Rho] + 89339040*Ech^4*\[Rho] - 
      143695104*Ech^5*\[Rho] + 144653376*Ech^6*\[Rho] - 
      82790400*Ech^7*\[Rho] + 16384256*Ech^8*\[Rho] + 16543744*Ech^9*\[Rho] - 
      31123456*Ech^10*\[Rho] + 30851072*Ech^11*\[Rho] - 
      12156928*Ech^12*\[Rho] - 2293760*Ech^13*\[Rho] + 
      2179072*Ech^14*\[Rho] + 343105*\[Rho]^2 - 5989480*Ech*\[Rho]^2 + 
      45924760*Ech^2*\[Rho]^2 - 202358240*Ech^3*\[Rho]^2 + 
      561873200*Ech^4*\[Rho]^2 - 1010952320*Ech^5*\[Rho]^2 + 
      1159594240*Ech^6*\[Rho]^2 - 785989120*Ech^7*\[Rho]^2 + 
      247770880*Ech^8*\[Rho]^2 + 716800*Ech^9*\[Rho]^2 - 
      2222080*Ech^10*\[Rho]^2 - 10895360*Ech^11*\[Rho]^2 + 
      2150400*Ech^12*\[Rho]^2 - 247975*\[Rho]^3 + 3299800*Ech*\[Rho]^3 - 
      17756200*Ech^2*\[Rho]^3 + 46093600*Ech^3*\[Rho]^3 - 
      40440400*Ech^4*\[Rho]^3 - 84882560*Ech^5*\[Rho]^3 + 
      286513920*Ech^6*\[Rho]^3 - 347809280*Ech^7*\[Rho]^3 + 
      202612480*Ech^8*\[Rho]^3 - 51466240*Ech^9*\[Rho]^3 + 
      6666240*Ech^10*\[Rho]^3 - 2867200*Ech^11*\[Rho]^3 - 
      143360*Ech^12*\[Rho]^3 - 171325*\[Rho]^4 + 2661400*Ech*\[Rho]^4 - 
      17991400*Ech^2*\[Rho]^4 + 68986400*Ech^3*\[Rho]^4 - 
      163528400*Ech^4*\[Rho]^4 + 243770240*Ech^5*\[Rho]^4 - 
      222837440*Ech^6*\[Rho]^4 + 119329280*Ech^7*\[Rho]^4 - 
      38187520*Ech^8*\[Rho]^4 + 10035200*Ech^9*\[Rho]^4 - 
      3046400*Ech^10*\[Rho]^4 + 9947*\[Rho]^5 - 154952*Ech*\[Rho]^5 + 
      1051064*Ech^2*\[Rho]^5 - 4047456*Ech^3*\[Rho]^5 + 
      9648240*Ech^4*\[Rho]^5 - 14496384*Ech^5*\[Rho]^5 + 
      15012032*Ech^6*\[Rho]^5 - 11809280*Ech^7*\[Rho]^5 + 
      5422592*Ech^8*\[Rho]^5 - 1462272*Ech^9*\[Rho]^5 + 
      64512*Ech^10*\[Rho]^5 - 1001*\[Rho]^6 + 16016*Ech*\[Rho]^6 - 
      112112*Ech^2*\[Rho]^6 + 448448*Ech^3*\[Rho]^6 - 
      1121120*Ech^4*\[Rho]^6 + 1793792*Ech^5*\[Rho]^6 - 
      2207744*Ech^6*\[Rho]^6 + 1483776*Ech^7*\[Rho]^6 - 
      564480*Ech^8*\[Rho]^6 + 86016*Ech^9*\[Rho]^6 + 95*\[Rho]^7 - 
      1520*Ech*\[Rho]^7 + 10640*Ech^2*\[Rho]^7 - 42560*Ech^3*\[Rho]^7 + 
      106400*Ech^4*\[Rho]^7 - 170240*Ech^5*\[Rho]^7 + 170240*Ech^6*\[Rho]^7 - 
      97280*Ech^7*\[Rho]^7 + 24320*Ech^8*\[Rho]^7 + 
      420*(1 - 2*Ech)^8*(8 - 4*\[Rho] - 595*\[Rho]^2 - 795*\[Rho]^3 - 
        95*\[Rho]^4 + 5*\[Rho]^5)*Log[1 - 2*Ech] - 420*(1 - 2*Ech)^8*
       (8 - 4*\[Rho] - 595*\[Rho]^2 - 795*\[Rho]^3 - 95*\[Rho]^4 + 
        5*\[Rho]^5)*Log[\[Rho]]))/(1680*(1 - 2*Ech)^8*mb^4)) + 
 r13*(((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(-11 + 110*Ech - 440*Ech^2 + 
      960*Ech^3 - 1440*Ech^4 + 992*Ech^5 + 4800*Ech^6 - 19200*Ech^7 + 
      29440*Ech^8 - 20480*Ech^9 + 5120*Ech^10 + 1603*\[Rho] - 
      16990*Ech*\[Rho] + 72760*Ech^2*\[Rho] - 159360*Ech^3*\[Rho] + 
      189920*Ech^4*\[Rho] - 144992*Ech^5*\[Rho] + 143680*Ech^6*\[Rho] - 
      165120*Ech^7*\[Rho] + 88320*Ech^8*\[Rho] - 10240*Ech^9*\[Rho] + 
      3072*Ech^10*\[Rho] - 1000*\[Rho]^2 + 6280*Ech*\[Rho]^2 - 
      6520*Ech^2*\[Rho]^2 - 36080*Ech^3*\[Rho]^2 + 107840*Ech^4*\[Rho]^2 - 
      98048*Ech^5*\[Rho]^2 + 23168*Ech^6*\[Rho]^2 - 18176*Ech^7*\[Rho]^2 + 
      26624*Ech^8*\[Rho]^2 - 760*\[Rho]^3 + 8440*Ech*\[Rho]^3 - 
      37960*Ech^2*\[Rho]^3 + 87280*Ech^3*\[Rho]^3 - 115840*Ech^4*\[Rho]^3 + 
      109568*Ech^5*\[Rho]^3 - 94336*Ech^6*\[Rho]^3 + 60160*Ech^7*\[Rho]^3 - 
      15360*Ech^8*\[Rho]^3 + 35*\[Rho]^4 - 350*Ech*\[Rho]^4 + 
      1400*Ech^2*\[Rho]^4 - 800*Ech^3*\[Rho]^4 + 720*Ech^4*\[Rho]^4 - 
      6336*Ech^5*\[Rho]^4 + 12736*Ech^6*\[Rho]^4 - 7680*Ech^7*\[Rho]^4 + 
      181*\[Rho]^5 - 1810*Ech*\[Rho]^5 + 7240*Ech^2*\[Rho]^5 - 
      16160*Ech^3*\[Rho]^5 + 19760*Ech^4*\[Rho]^5 - 12224*Ech^5*\[Rho]^5 + 
      2880*Ech^6*\[Rho]^5 - 48*\[Rho]^6 + 480*Ech*\[Rho]^6 - 
      1920*Ech^2*\[Rho]^6 + 3840*Ech^3*\[Rho]^6 - 3840*Ech^4*\[Rho]^6 + 
      1536*Ech^5*\[Rho]^6 - 60*(-1 + 2*Ech)^5*\[Rho]*(-8 - 31*\[Rho] + 
        7*\[Rho]^2)*Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^5*\[Rho]*
       (-8 - 31*\[Rho] + 7*\[Rho]^2)*Log[\[Rho]]))/(30*(-1 + 2*Ech)^5*mb^5) - 
   ((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(120 - 1200*Ech + 4800*Ech^2 - 
      9600*Ech^3 + 9600*Ech^4 - 3840*Ech^5 - 935*\[Rho] + 9830*Ech*\[Rho] - 
      41720*Ech^2*\[Rho] + 89360*Ech^3*\[Rho] - 93920*Ech^4*\[Rho] + 
      24128*Ech^5*\[Rho] + 42112*Ech^6*\[Rho] - 35584*Ech^7*\[Rho] + 
      256*Ech^8*\[Rho] + 7680*Ech^9*\[Rho] + 1080*\[Rho]^2 - 
      10800*Ech*\[Rho]^2 + 43200*Ech^2*\[Rho]^2 - 88800*Ech^3*\[Rho]^2 + 
      106560*Ech^4*\[Rho]^2 - 86400*Ech^5*\[Rho]^2 + 51456*Ech^6*\[Rho]^2 - 
      18432*Ech^7*\[Rho]^2 + 1140*\[Rho]^3 - 12480*Ech*\[Rho]^3 + 
      55320*Ech^2*\[Rho]^3 - 135120*Ech^3*\[Rho]^3 + 184800*Ech^4*\[Rho]^3 - 
      141312*Ech^5*\[Rho]^3 + 47232*Ech^6*\[Rho]^3 - 2080*\[Rho]^4 + 
      20800*Ech*\[Rho]^4 - 83200*Ech^2*\[Rho]^4 + 187040*Ech^3*\[Rho]^4 - 
      233600*Ech^4*\[Rho]^4 + 148160*Ech^5*\[Rho]^4 - 36480*Ech^6*\[Rho]^4 + 
      675*\[Rho]^5 - 6750*Ech*\[Rho]^5 + 27000*Ech^2*\[Rho]^5 - 
      54000*Ech^3*\[Rho]^5 + 54000*Ech^4*\[Rho]^5 - 21600*Ech^5*\[Rho]^5 + 
      60*(-1 + 2*Ech)^5*\[Rho]*(-4 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(-1 + 2*Ech)^5*\[Rho]*(-4 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (90*(-1 + 2*Ech)^5*mb^5*\[Rho]) + 
   ((1 + \[CapitalLambda]bh)^3*(-655 + 6550*Ech - 26200*Ech^2 + 67520*Ech^3 - 
      227960*Ech^4 + 920432*Ech^5 - 2711072*Ech^6 + 5359040*Ech^7 - 
      7114880*Ech^8 + 5943040*Ech^9 - 2481664*Ech^10 + 62464*Ech^11 + 
      184320*Ech^12 + 8820*\[Rho] - 88200*Ech*\[Rho] + 352800*Ech^2*\[Rho] - 
      688800*Ech^3*\[Rho] + 365400*Ech^4*\[Rho] + 2131920*Ech^5*\[Rho] - 
      8423520*Ech^6*\[Rho] + 15825600*Ech^7*\[Rho] - 15523200*Ech^8*\[Rho] + 
      6316800*Ech^9*\[Rho] + 161280*Ech^10*\[Rho] - 322560*Ech^11*\[Rho] + 
      131250*\[Rho]^2 - 1438500*Ech*\[Rho]^2 + 6384000*Ech^2*\[Rho]^2 - 
      14624400*Ech^3*\[Rho]^2 + 19034400*Ech^4*\[Rho]^2 - 
      18480000*Ech^5*\[Rho]^2 + 23520000*Ech^6*\[Rho]^2 - 
      27552000*Ech^7*\[Rho]^2 + 15052800*Ech^8*\[Rho]^2 - 
      1612800*Ech^9*\[Rho]^2 - 99225*\[Rho]^3 + 736050*Ech*\[Rho]^3 - 
      1663200*Ech^2*\[Rho]^3 + 212800*Ech^3*\[Rho]^3 + 
      2735600*Ech^4*\[Rho]^3 + 1714720*Ech^5*\[Rho]^3 - 
      10613120*Ech^6*\[Rho]^3 + 8503040*Ech^7*\[Rho]^3 - 
      1218560*Ech^8*\[Rho]^3 - 55125*\[Rho]^4 + 589050*Ech*\[Rho]^4 - 
      2545200*Ech^2*\[Rho]^4 + 5350800*Ech^3*\[Rho]^4 - 
      5279400*Ech^4*\[Rho]^4 + 1648080*Ech^5*\[Rho]^4 + 
      325920*Ech^6*\[Rho]^4 + 383040*Ech^7*\[Rho]^4 - 403200*Ech^8*\[Rho]^4 + 
      14280*\[Rho]^5 - 142800*Ech*\[Rho]^5 + 571200*Ech^2*\[Rho]^5 - 
      1031520*Ech^3*\[Rho]^5 + 923160*Ech^4*\[Rho]^5 - 
      405552*Ech^5*\[Rho]^5 + 235872*Ech^6*\[Rho]^5 - 181440*Ech^7*\[Rho]^5 + 
      1330*\[Rho]^6 - 13300*Ech*\[Rho]^6 + 53200*Ech^2*\[Rho]^6 - 
      131600*Ech^3*\[Rho]^6 + 182000*Ech^4*\[Rho]^6 - 133280*Ech^5*\[Rho]^6 + 
      40320*Ech^6*\[Rho]^6 - 675*\[Rho]^7 + 6750*Ech*\[Rho]^7 - 
      27000*Ech^2*\[Rho]^7 + 54000*Ech^3*\[Rho]^7 - 54000*Ech^4*\[Rho]^7 + 
      21600*Ech^5*\[Rho]^7 - 2100*(-1 + 2*Ech)^5*\[Rho]^2*
       (-30 - 61*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ech] + 
      2100*(-1 + 2*Ech)^5*\[Rho]^2*(-30 - 61*\[Rho] + 9*\[Rho]^2)*
       Log[\[Rho]]))/(3150*(-1 + 2*Ech)^5*mb^5) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*
     (125 - 1500*Ech + 7500*Ech^2 - 20000*Ech^3 + 37840*Ech^4 - 
      140256*Ech^5 + 757056*Ech^6 - 2733568*Ech^7 + 6159360*Ech^8 - 
      8719360*Ech^9 + 7462912*Ech^10 - 3366912*Ech^11 + 434176*Ech^12 + 
      122880*Ech^13 - 64120*\[Rho] + 803040*Ech*\[Rho] - 
      4216800*Ech^2*\[Rho] + 11916800*Ech^3*\[Rho] - 19227600*Ech^4*\[Rho] + 
      16972480*Ech^5*\[Rho] - 6023360*Ech^6*\[Rho] - 3494400*Ech^7*\[Rho] + 
      9094400*Ech^8*\[Rho] - 10572800*Ech^9*\[Rho] + 5483520*Ech^10*\[Rho] - 
      573440*Ech^11*\[Rho] - 134155*\[Rho]^2 + 1916460*Ech*\[Rho]^2 - 
      11421900*Ech^2*\[Rho]^2 + 36590400*Ech^3*\[Rho]^2 - 
      67160800*Ech^4*\[Rho]^2 + 68695200*Ech^5*\[Rho]^2 - 
      34433280*Ech^6*\[Rho]^2 + 8552320*Ech^7*\[Rho]^2 - 
      8252160*Ech^8*\[Rho]^2 + 6433280*Ech^9*\[Rho]^2 - 
      824320*Ech^10*\[Rho]^2 + 215040*Ech^11*\[Rho]^2 + 207550*\[Rho]^3 - 
      2297400*Ech*\[Rho]^3 + 10327800*Ech^2*\[Rho]^3 - 
      23676800*Ech^3*\[Rho]^3 + 27860000*Ech^4*\[Rho]^3 - 
      13077120*Ech^5*\[Rho]^3 - 2746240*Ech^6*\[Rho]^3 + 
      4659200*Ech^7*\[Rho]^3 - 2580480*Ech^8*\[Rho]^3 + 
      1433600*Ech^9*\[Rho]^3 - 10325*\[Rho]^4 + 94500*Ech*\[Rho]^4 - 
      296100*Ech^2*\[Rho]^4 + 201600*Ech^3*\[Rho]^4 + 688800*Ech^4*\[Rho]^4 - 
      1828960*Ech^5*\[Rho]^4 + 2616320*Ech^6*\[Rho]^4 - 
      2526720*Ech^7*\[Rho]^4 + 1379840*Ech^8*\[Rho]^4 - 
      268800*Ech^9*\[Rho]^4 + 2800*\[Rho]^5 - 33600*Ech*\[Rho]^5 + 
      168000*Ech^2*\[Rho]^5 - 448000*Ech^3*\[Rho]^5 + 862960*Ech^4*\[Rho]^5 - 
      995904*Ech^5*\[Rho]^5 + 610624*Ech^6*\[Rho]^5 - 100352*Ech^7*\[Rho]^5 - 
      53760*Ech^8*\[Rho]^5 - 2205*\[Rho]^6 + 26460*Ech*\[Rho]^6 - 
      132300*Ech^2*\[Rho]^6 + 352800*Ech^3*\[Rho]^6 - 596400*Ech^4*\[Rho]^6 + 
      594720*Ech^5*\[Rho]^6 - 315840*Ech^6*\[Rho]^6 + 67200*Ech^7*\[Rho]^6 + 
      330*\[Rho]^7 - 3960*Ech*\[Rho]^7 + 19800*Ech^2*\[Rho]^7 - 
      52800*Ech^3*\[Rho]^7 + 79200*Ech^4*\[Rho]^7 - 63360*Ech^5*\[Rho]^7 + 
      21120*Ech^6*\[Rho]^7 - 2100*(1 - 2*Ech)^6*\[Rho]*
       (-8 - 73*\[Rho] - 46*\[Rho]^2 + 7*\[Rho]^3)*Log[1 - 2*Ech] + 
      2100*(1 - 2*Ech)^6*\[Rho]*(-8 - 73*\[Rho] - 46*\[Rho]^2 + 7*\[Rho]^3)*
       Log[\[Rho]]))/(350*(1 - 2*Ech)^6*mb^5) + 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(80 - 960*Ech + 4800*Ech^2 - 12800*Ech^3 + 
      19200*Ech^4 - 15360*Ech^5 + 5120*Ech^6 - 1515*\[Rho] + 
      18660*Ech*\[Rho] - 96180*Ech^2*\[Rho] + 266080*Ech^3*\[Rho] - 
      418560*Ech^4*\[Rho] + 361792*Ech^5*\[Rho] - 158976*Ech^6*\[Rho] + 
      72448*Ech^7*\[Rho] - 89344*Ech^8*\[Rho] + 38912*Ech^9*\[Rho] + 
      25600*Ech^10*\[Rho] - 20480*Ech^11*\[Rho] + 585*\[Rho]^2 - 
      2940*Ech*\[Rho]^2 - 9780*Ech^2*\[Rho]^2 + 107680*Ech^3*\[Rho]^2 - 
      325920*Ech^4*\[Rho]^2 + 465920*Ech^5*\[Rho]^2 - 306048*Ech^6*\[Rho]^2 + 
      42496*Ech^7*\[Rho]^2 + 35072*Ech^8*\[Rho]^2 - 1024*Ech^9*\[Rho]^2 - 
      5120*Ech^10*\[Rho]^2 + 1000*\[Rho]^3 - 12360*Ech*\[Rho]^3 + 
      63960*Ech^2*\[Rho]^3 - 177760*Ech^3*\[Rho]^3 + 275680*Ech^4*\[Rho]^3 - 
      236160*Ech^5*\[Rho]^3 + 108928*Ech^6*\[Rho]^3 - 18944*Ech^7*\[Rho]^3 + 
      1536*Ech^8*\[Rho]^3 + 480*\[Rho]^4 - 6840*Ech*\[Rho]^4 + 
      40680*Ech^2*\[Rho]^4 - 130080*Ech^3*\[Rho]^4 + 268320*Ech^4*\[Rho]^4 - 
      350848*Ech^5*\[Rho]^4 + 279168*Ech^6*\[Rho]^4 - 111104*Ech^7*\[Rho]^4 + 
      12800*Ech^8*\[Rho]^4 - 765*\[Rho]^5 + 9180*Ech*\[Rho]^5 - 
      45900*Ech^2*\[Rho]^5 + 122400*Ech^3*\[Rho]^5 - 206800*Ech^4*\[Rho]^5 + 
      209280*Ech^5*\[Rho]^5 - 112320*Ech^6*\[Rho]^5 + 24320*Ech^7*\[Rho]^5 + 
      135*\[Rho]^6 - 1620*Ech*\[Rho]^6 + 8100*Ech^2*\[Rho]^6 - 
      21600*Ech^3*\[Rho]^6 + 32400*Ech^4*\[Rho]^6 - 25920*Ech^5*\[Rho]^6 + 
      8640*Ech^6*\[Rho]^6 - 60*(1 - 2*Ech)^6*\[Rho]*(-4 - 34*\[Rho] + 
        3*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*\[Rho]*
       (-4 - 34*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))/
    (60*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (2081 - 21290*Ech + 87560*Ech^2 - 181520*Ech^3 + 192800*Ech^4 - 
      98624*Ech^5 + 49280*Ech^6 - 62720*Ech^7 + 16640*Ech^8 + 38400*Ech^9 - 
      24576*Ech^10 + 965*\[Rho] - 20210*Ech*\[Rho] + 133640*Ech^2*\[Rho] - 
      412400*Ech^3*\[Rho] + 654560*Ech^4*\[Rho] - 531008*Ech^5*\[Rho] + 
      245888*Ech^6*\[Rho] - 156416*Ech^7*\[Rho] + 84224*Ech^8*\[Rho] + 
      7680*Ech^9*\[Rho] - 3720*\[Rho]^2 + 41160*Ech*\[Rho]^2 - 
      184440*Ech^2*\[Rho]^2 + 436560*Ech^3*\[Rho]^2 - 651360*Ech^4*\[Rho]^2 + 
      750144*Ech^5*\[Rho]^2 - 691200*Ech^6*\[Rho]^2 + 390144*Ech^7*\[Rho]^2 - 
      76800*Ech^8*\[Rho]^2 - 1640*\[Rho]^3 + 17480*Ech*\[Rho]^3 - 
      75320*Ech^2*\[Rho]^3 + 182800*Ech^3*\[Rho]^3 - 221920*Ech^4*\[Rho]^3 + 
      100672*Ech^5*\[Rho]^3 + 50688*Ech^6*\[Rho]^3 - 53760*Ech^7*\[Rho]^3 + 
      3175*\[Rho]^4 - 31750*Ech*\[Rho]^4 + 127000*Ech^2*\[Rho]^4 - 
      282320*Ech^3*\[Rho]^4 + 345200*Ech^4*\[Rho]^4 - 212960*Ech^5*\[Rho]^4 + 
      49920*Ech^6*\[Rho]^4 - 861*\[Rho]^5 + 8610*Ech*\[Rho]^5 - 
      34440*Ech^2*\[Rho]^5 + 68880*Ech^3*\[Rho]^5 - 68880*Ech^4*\[Rho]^5 + 
      27552*Ech^5*\[Rho]^5 - 60*(-1 + 2*Ech)^5*(-4 - 88*\[Rho] + 
        33*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^5*
       (-4 - 88*\[Rho] + 33*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))/
    (180*(-1 + 2*Ech)^5*mb^5) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(-60 + 840*Ech - 5040*Ech^2 + 
      16800*Ech^3 - 33600*Ech^4 + 40320*Ech^5 - 26880*Ech^6 + 7680*Ech^7 + 
      1931*\[Rho] - 27514*Ech*\[Rho] + 168444*Ech^2*\[Rho] - 
      574920*Ech^3*\[Rho] + 1183440*Ech^4*\[Rho] - 1474416*Ech^5*\[Rho] + 
      1041216*Ech^6*\[Rho] - 343680*Ech^7*\[Rho] + 33792*Ech^8*\[Rho] - 
      17920*Ech^9*\[Rho] + 32768*Ech^10*\[Rho] - 86016*Ech^11*\[Rho] + 
      98304*Ech^12*\[Rho] - 36864*Ech^13*\[Rho] + 7715*\[Rho]^2 - 
      121090*Ech*\[Rho]^2 + 818100*Ech^2*\[Rho]^2 - 3093240*Ech^3*\[Rho]^2 + 
      7102080*Ech^4*\[Rho]^2 - 9985104*Ech^5*\[Rho]^2 + 
      8104800*Ech^6*\[Rho]^2 - 3122496*Ech^7*\[Rho]^2 + 
      260736*Ech^8*\[Rho]^2 - 193792*Ech^9*\[Rho]^2 + 
      237056*Ech^10*\[Rho]^2 + 15360*Ech^11*\[Rho]^2 - 
      30720*Ech^12*\[Rho]^2 - 9475*\[Rho]^3 + 122450*Ech*\[Rho]^3 - 
      663300*Ech^2*\[Rho]^3 + 1925400*Ech^3*\[Rho]^3 - 
      3136800*Ech^4*\[Rho]^3 + 2624160*Ech^5*\[Rho]^3 - 
      575616*Ech^6*\[Rho]^3 - 661248*Ech^7*\[Rho]^3 + 459264*Ech^8*\[Rho]^3 - 
      122368*Ech^9*\[Rho]^3 + 51200*Ech^10*\[Rho]^3 - 320*\[Rho]^4 + 
      5200*Ech*\[Rho]^4 - 36240*Ech^2*\[Rho]^4 + 140960*Ech^3*\[Rho]^4 - 
      332320*Ech^4*\[Rho]^4 + 437280*Ech^5*\[Rho]^4 - 257984*Ech^6*\[Rho]^4 - 
      128*Ech^7*\[Rho]^4 + 88320*Ech^8*\[Rho]^4 - 24576*Ech^9*\[Rho]^4 - 
      155*\[Rho]^5 + 3250*Ech*\[Rho]^5 - 27060*Ech^2*\[Rho]^5 + 
      120440*Ech^3*\[Rho]^5 - 316480*Ech^4*\[Rho]^5 + 571056*Ech^5*\[Rho]^5 - 
      687872*Ech^6*\[Rho]^5 + 507136*Ech^7*\[Rho]^5 - 183552*Ech^8*\[Rho]^5 + 
      19200*Ech^9*\[Rho]^5 + 409*\[Rho]^6 - 5726*Ech*\[Rho]^6 + 
      34356*Ech^2*\[Rho]^6 - 114520*Ech^3*\[Rho]^6 + 229040*Ech^4*\[Rho]^6 - 
      307248*Ech^5*\[Rho]^6 + 257824*Ech^6*\[Rho]^6 - 117440*Ech^7*\[Rho]^6 + 
      21888*Ech^8*\[Rho]^6 - 45*\[Rho]^7 + 630*Ech*\[Rho]^7 - 
      3780*Ech^2*\[Rho]^7 + 12600*Ech^3*\[Rho]^7 - 25200*Ech^4*\[Rho]^7 + 
      30240*Ech^5*\[Rho]^7 - 20160*Ech^6*\[Rho]^7 + 5760*Ech^7*\[Rho]^7 - 
      60*(-1 + 2*Ech)^7*\[Rho]*(-4 - 109*\[Rho] - 85*\[Rho]^2 + 6*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^7*\[Rho]*
       (-4 - 109*\[Rho] - 85*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(45*(-1 + 2*Ech)^7*mb^5*\[Rho]) - 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (2097 - 25644*Ech + 131100*Ech^2 - 359200*Ech^3 + 559680*Ech^4 - 
      488448*Ech^5 + 261888*Ech^6 - 236544*Ech^7 + 357120*Ech^8 - 
      353280*Ech^9 + 242688*Ech^10 - 122880*Ech^11 + 32768*Ech^12 + 
      21610*\[Rho] - 284760*Ech*\[Rho] + 1576440*Ech^2*\[Rho] - 
      4712640*Ech^3*\[Rho] + 8082240*Ech^4*\[Rho] - 7665408*Ech^5*\[Rho] + 
      3366144*Ech^6*\[Rho] - 433152*Ech^7*\[Rho] + 446976*Ech^8*\[Rho] - 
      432128*Ech^9*\[Rho] + 30720*Ech^10*\[Rho] - 24115*\[Rho]^2 + 
      259740*Ech*\[Rho]^2 - 1120860*Ech^2*\[Rho]^2 + 2396160*Ech^3*\[Rho]^2 - 
      2396160*Ech^4*\[Rho]^2 + 349056*Ech^5*\[Rho]^2 + 
      1397376*Ech^6*\[Rho]^2 - 1333248*Ech^7*\[Rho]^2 + 
      753408*Ech^8*\[Rho]^2 - 283648*Ech^9*\[Rho]^2 - 15360*Ech^10*\[Rho]^2 + 
      880*\[Rho]^3 - 6000*Ech*\[Rho]^3 + 2640*Ech^2*\[Rho]^3 + 
      84160*Ech^3*\[Rho]^3 - 288960*Ech^4*\[Rho]^3 + 513024*Ech^5*\[Rho]^3 - 
      703744*Ech^6*\[Rho]^3 + 662016*Ech^7*\[Rho]^3 - 334848*Ech^8*\[Rho]^3 + 
      51200*Ech^9*\[Rho]^3 - 1585*\[Rho]^4 + 20100*Ech*\[Rho]^4 - 
      106980*Ech^2*\[Rho]^4 + 306880*Ech^3*\[Rho]^4 - 571440*Ech^4*\[Rho]^4 + 
      657984*Ech^5*\[Rho]^4 - 443584*Ech^6*\[Rho]^4 + 133632*Ech^7*\[Rho]^4 + 
      1318*\[Rho]^5 - 15816*Ech*\[Rho]^5 + 79080*Ech^2*\[Rho]^5 - 
      210880*Ech^3*\[Rho]^5 + 354720*Ech^4*\[Rho]^5 - 354432*Ech^5*\[Rho]^5 + 
      188032*Ech^6*\[Rho]^5 - 39936*Ech^7*\[Rho]^5 - 205*\[Rho]^6 + 
      2460*Ech*\[Rho]^6 - 12300*Ech^2*\[Rho]^6 + 32800*Ech^3*\[Rho]^6 - 
      49200*Ech^4*\[Rho]^6 + 39360*Ech^5*\[Rho]^6 - 13120*Ech^6*\[Rho]^6 + 
      60*(1 - 2*Ech)^6*(-4 - 212*\[Rho] - 247*\[Rho]^2 + 38*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*
       (-4 - 212*\[Rho] - 247*\[Rho]^2 + 38*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(180*(1 - 2*Ech)^6*mb^5) - 
   (\[CapitalLambda]bh^3*(8400 - 134400*Ech + 940800*Ech^2 - 3763200*Ech^3 + 
      9408000*Ech^4 - 15052800*Ech^5 + 15052800*Ech^6 - 8601600*Ech^7 + 
      2150400*Ech^8 - 400625*\[Rho] + 6494000*Ech*\[Rho] - 
      46130000*Ech^2*\[Rho] + 187656000*Ech^3*\[Rho] - 
      478548000*Ech^4*\[Rho] + 784492800*Ech^5*\[Rho] - 
      809203136*Ech^6*\[Rho] + 478992896*Ech^7*\[Rho] - 
      101580032*Ech^8*\[Rho] - 98660352*Ech^9*\[Rho] + 
      212244480*Ech^10*\[Rho] - 289701888*Ech^11*\[Rho] + 
      263323648*Ech^12*\[Rho] - 157351936*Ech^13*\[Rho] + 
      58015744*Ech^14*\[Rho] - 9830400*Ech^15*\[Rho] - 4846275*\[Rho]^2 + 
      82454400*Ech*\[Rho]^2 - 616492800*Ech^2*\[Rho]^2 + 
      2649427200*Ech^3*\[Rho]^2 - 7173936000*Ech^4*\[Rho]^2 + 
      12579033600*Ech^5*\[Rho]^2 - 14048166720*Ech^6*\[Rho]^2 + 
      9299727360*Ech^7*\[Rho]^2 - 3006339840*Ech^8*\[Rho]^2 + 
      221491200*Ech^9*\[Rho]^2 + 39352320*Ech^10*\[Rho]^2 - 
      139345920*Ech^11*\[Rho]^2 + 112680960*Ech^12*\[Rho]^2 + 
      20643840*Ech^13*\[Rho]^2 - 15482880*Ech^14*\[Rho]^2 + 
      1110375*\[Rho]^3 - 6111000*Ech*\[Rho]^3 - 50463000*Ech^2*\[Rho]^3 + 
      636972000*Ech^3*\[Rho]^3 - 2897790000*Ech^4*\[Rho]^3 + 
      7247184000*Ech^5*\[Rho]^3 - 10726974720*Ech^6*\[Rho]^3 + 
      9090224640*Ech^7*\[Rho]^3 - 3652104960*Ech^8*\[Rho]^3 + 
      105369600*Ech^9*\[Rho]^3 + 215255040*Ech^10*\[Rho]^3 + 
      34406400*Ech^11*\[Rho]^3 + 6451200*Ech^12*\[Rho]^3 + 4335625*\[Rho]^4 - 
      66745000*Ech*\[Rho]^4 + 446215000*Ech^2*\[Rho]^4 - 
      1686860000*Ech^3*\[Rho]^4 + 3923150000*Ech^4*\[Rho]^4 - 
      5689040000*Ech^5*\[Rho]^4 + 4915509760*Ech^6*\[Rho]^4 - 
      2157299200*Ech^7*\[Rho]^4 + 151648000*Ech^8*\[Rho]^4 + 
      245862400*Ech^9*\[Rho]^4 - 122214400*Ech^10*\[Rho]^4 + 
      44154880*Ech^11*\[Rho]^4 + 2150400*Ech^12*\[Rho]^4 - 152775*\[Rho]^5 + 
      2255400*Ech*\[Rho]^5 - 14275800*Ech^2*\[Rho]^5 + 
      50047200*Ech^3*\[Rho]^5 - 103950000*Ech^4*\[Rho]^5 + 
      123984000*Ech^5*\[Rho]^5 - 96774720*Ech^6*\[Rho]^5 + 
      97735680*Ech^7*\[Rho]^5 - 107251200*Ech^8*\[Rho]^5 + 
      72468480*Ech^9*\[Rho]^5 - 13870080*Ech^10*\[Rho]^5 - 13125*\[Rho]^6 + 
      21000*Ech*\[Rho]^6 + 1365000*Ech^2*\[Rho]^6 - 12516000*Ech^3*\[Rho]^6 + 
      52458000*Ech^4*\[Rho]^6 - 126268800*Ech^5*\[Rho]^6 + 
      210267456*Ech^6*\[Rho]^6 - 237866496*Ech^7*\[Rho]^6 + 
      162742272*Ech^8*\[Rho]^6 - 53157888*Ech^9*\[Rho]^6 + 
      4838400*Ech^10*\[Rho]^6 - 44975*\[Rho]^7 + 719600*Ech*\[Rho]^7 - 
      5037200*Ech^2*\[Rho]^7 + 20148800*Ech^3*\[Rho]^7 - 
      50372000*Ech^4*\[Rho]^7 + 80595200*Ech^5*\[Rho]^7 - 
      89438720*Ech^6*\[Rho]^7 + 63902720*Ech^7*\[Rho]^7 - 
      25168640*Ech^8*\[Rho]^7 + 4085760*Ech^9*\[Rho]^7 + 3375*\[Rho]^8 - 
      54000*Ech*\[Rho]^8 + 378000*Ech^2*\[Rho]^8 - 1512000*Ech^3*\[Rho]^8 + 
      3780000*Ech^4*\[Rho]^8 - 6048000*Ech^5*\[Rho]^8 + 
      6048000*Ech^6*\[Rho]^8 - 3456000*Ech^7*\[Rho]^8 + 
      864000*Ech^8*\[Rho]^8 - 10500*(1 - 2*Ech)^8*\[Rho]*
       (-4 - 234*\[Rho] - 555*\[Rho]^2 - 125*\[Rho]^3 + 9*\[Rho]^4 + 
        9*\[Rho]^5)*Log[1 - 2*Ech] + 10500*(1 - 2*Ech)^8*\[Rho]*
       (-4 - 234*\[Rho] - 555*\[Rho]^2 - 125*\[Rho]^3 + 9*\[Rho]^4 + 
        9*\[Rho]^5)*Log[\[Rho]]))/(6300*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(76025 - 1081150*Ech + 
      6604500*Ech^2 - 22485400*Ech^3 + 46146800*Ech^4 - 57087072*Ech^5 + 
      37655744*Ech^6 + 2089088*Ech^7 - 50136576*Ech^8 + 107842560*Ech^9 - 
      146528256*Ech^10 + 124465152*Ech^11 - 61300736*Ech^12 + 
      14221312*Ech^13 - 491520*Ech^14 + 1937705*\[Rho] - 
      28707070*Ech*\[Rho] + 183296820*Ech^2*\[Rho] - 655207000*Ech^3*\[Rho] + 
      1420958000*Ech^4*\[Rho] - 1882577760*Ech^5*\[Rho] + 
      1436662080*Ech^6*\[Rho] - 526565760*Ech^7*\[Rho] + 
      40803840*Ech^8*\[Rho] + 34227200*Ech^9*\[Rho] - 
      74905600*Ech^10*\[Rho] + 55480320*Ech^11*\[Rho] - 
      3727360*Ech^12*\[Rho] - 1146880*Ech^13*\[Rho] + 501865*\[Rho]^2 - 
      12700310*Ech*\[Rho]^2 + 115921260*Ech^2*\[Rho]^2 - 
      545281800*Ech^3*\[Rho]^2 + 1487757600*Ech^4*\[Rho]^2 - 
      2419919040*Ech^5*\[Rho]^2 + 2239399680*Ech^6*\[Rho]^2 - 
      966819840*Ech^7*\[Rho]^2 + 26691840*Ech^8*\[Rho]^2 + 
      53455360*Ech^9*\[Rho]^2 + 20608000*Ech^10*\[Rho]^2 - 
      2365440*Ech^11*\[Rho]^2 + 3440640*Ech^12*\[Rho]^2 - 2688175*\[Rho]^3 + 
      35824250*Ech*\[Rho]^3 - 202274100*Ech^2*\[Rho]^3 + 
      623561400*Ech^3*\[Rho]^3 - 1120408800*Ech^4*\[Rho]^3 + 
      1142783040*Ech^5*\[Rho]^3 - 552177920*Ech^6*\[Rho]^3 - 
      11056640*Ech^7*\[Rho]^3 + 146146560*Ech^8*\[Rho]^3 - 
      88542720*Ech^9*\[Rho]^3 + 29352960*Ech^10*\[Rho]^3 + 
      1075200*Ech^11*\[Rho]^3 + 204575*\[Rho]^4 - 2708650*Ech*\[Rho]^4 + 
      15164100*Ech^2*\[Rho]^4 - 46195800*Ech^3*\[Rho]^4 + 
      81513600*Ech^4*\[Rho]^4 - 85901760*Ech^5*\[Rho]^4 + 
      49929600*Ech^6*\[Rho]^4 + 913920*Ech^7*\[Rho]^4 - 
      22901760*Ech^8*\[Rho]^4 + 13798400*Ech^9*\[Rho]^4 - 
      1792000*Ech^10*\[Rho]^4 - 55825*\[Rho]^5 + 819350*Ech*\[Rho]^5 - 
      5180700*Ech^2*\[Rho]^5 + 18327400*Ech^3*\[Rho]^5 - 
      39300800*Ech^4*\[Rho]^5 + 57433152*Ech^5*\[Rho]^5 - 
      55896064*Ech^6*\[Rho]^5 + 33861632*Ech^7*\[Rho]^5 - 
      10343424*Ech^8*\[Rho]^5 + 752640*Ech^9*\[Rho]^5 + 26495*\[Rho]^6 - 
      370930*Ech*\[Rho]^6 + 2225580*Ech^2*\[Rho]^6 - 7418600*Ech^3*\[Rho]^6 + 
      14837200*Ech^4*\[Rho]^6 - 19901280*Ech^5*\[Rho]^6 + 
      16573760*Ech^6*\[Rho]^6 - 7530880*Ech^7*\[Rho]^6 + 
      1397760*Ech^8*\[Rho]^6 - 2665*\[Rho]^7 + 37310*Ech*\[Rho]^7 - 
      223860*Ech^2*\[Rho]^7 + 746200*Ech^3*\[Rho]^7 - 
      1492400*Ech^4*\[Rho]^7 + 1790880*Ech^5*\[Rho]^7 - 
      1193920*Ech^6*\[Rho]^7 + 341120*Ech^7*\[Rho]^7 - 
      2100*(-1 + 2*Ech)^7*(-4 - 376*\[Rho] - 1351*\[Rho]^2 - 431*\[Rho]^3 + 
        37*\[Rho]^4 + 9*\[Rho]^5)*Log[1 - 2*Ech] + 2100*(-1 + 2*Ech)^7*
       (-4 - 376*\[Rho] - 1351*\[Rho]^2 - 431*\[Rho]^3 + 37*\[Rho]^4 + 
        9*\[Rho]^5)*Log[\[Rho]]))/(2100*(-1 + 2*Ech)^7*mb^5)) + 
 \[Rho]3D*(-1/105*((1 + \[CapitalLambda]bh)^3*(15 - 150*Ech + 600*Ech^2 - 
       1760*Ech^3 + 8200*Ech^4 - 38224*Ech^5 + 114912*Ech^6 - 217408*Ech^7 + 
       265600*Ech^8 - 211200*Ech^9 + 107008*Ech^10 - 31744*Ech^11 + 
       4096*Ech^12 - 98*\[Rho] + 980*Ech*\[Rho] - 3920*Ech^2*\[Rho] + 
       8960*Ech^3*\[Rho] - 19880*Ech^4*\[Rho] + 55888*Ech^5*\[Rho] - 
       118496*Ech^6*\[Rho] + 136640*Ech^7*\[Rho] - 58240*Ech^8*\[Rho] - 
       26880*Ech^9*\[Rho] + 32256*Ech^10*\[Rho] - 7168*Ech^11*\[Rho] + 
       210*\[Rho]^2 - 2100*Ech*\[Rho]^2 + 8400*Ech^2*\[Rho]^2 - 
       16240*Ech^3*\[Rho]^2 + 10080*Ech^4*\[Rho]^2 + 26880*Ech^5*\[Rho]^2 - 
       89600*Ech^6*\[Rho]^2 + 134400*Ech^7*\[Rho]^2 - 107520*Ech^8*\[Rho]^2 + 
       35840*Ech^9*\[Rho]^2 - 1085*\[Rho]^3 + 11690*Ech*\[Rho]^3 - 
       50960*Ech^2*\[Rho]^3 + 110880*Ech^3*\[Rho]^3 - 109200*Ech^4*\[Rho]^3 - 
       10080*Ech^5*\[Rho]^3 + 129920*Ech^6*\[Rho]^3 - 116480*Ech^7*\[Rho]^3 + 
       35840*Ech^8*\[Rho]^3 + 1085*\[Rho]^4 - 10010*Ech*\[Rho]^4 + 
       35840*Ech^2*\[Rho]^4 - 59920*Ech^3*\[Rho]^4 + 37240*Ech^4*\[Rho]^4 + 
       21840*Ech^5*\[Rho]^4 - 50400*Ech^6*\[Rho]^4 + 33600*Ech^7*\[Rho]^4 - 
       8960*Ech^8*\[Rho]^4 - 210*\[Rho]^5 + 2100*Ech*\[Rho]^5 - 
       8400*Ech^2*\[Rho]^5 + 17920*Ech^3*\[Rho]^5 - 21000*Ech^4*\[Rho]^5 + 
       9744*Ech^5*\[Rho]^5 + 3808*Ech^6*\[Rho]^5 - 4032*Ech^7*\[Rho]^5 + 
       98*\[Rho]^6 - 980*Ech*\[Rho]^6 + 3920*Ech^2*\[Rho]^6 - 
       8400*Ech^3*\[Rho]^6 + 9520*Ech^4*\[Rho]^6 - 5152*Ech^5*\[Rho]^6 + 
       896*Ech^6*\[Rho]^6 - 15*\[Rho]^7 + 150*Ech*\[Rho]^7 - 
       600*Ech^2*\[Rho]^7 + 1200*Ech^3*\[Rho]^7 - 1200*Ech^4*\[Rho]^7 + 
       480*Ech^5*\[Rho]^7 - 420*(-1 + 2*Ech)^5*\[Rho]^3*(1 + \[Rho])*
        Log[1 - 2*Ech] + 420*(-1 + 2*Ech)^5*\[Rho]^3*(1 + \[Rho])*
        Log[\[Rho]]))/((-1 + 2*Ech)^5*mb^3) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (-177 + 1770*Ech - 7080*Ech^2 + 15280*Ech^3 - 26400*Ech^4 + 
      60928*Ech^5 - 131840*Ech^6 + 175360*Ech^7 - 124160*Ech^8 + 
      38400*Ech^9 - 2048*Ech^10 + 1155*\[Rho] - 11550*Ech*\[Rho] + 
      46200*Ech^2*\[Rho] - 93040*Ech^3*\[Rho] + 98880*Ech^4*\[Rho] - 
      63360*Ech^5*\[Rho] + 54400*Ech^6*\[Rho] - 57600*Ech^7*\[Rho] + 
      26880*Ech^8*\[Rho] - 2560*Ech^9*\[Rho] - 1040*\[Rho]^2 + 
      8360*Ech*\[Rho]^2 - 23240*Ech^2*\[Rho]^2 + 20240*Ech^3*\[Rho]^2 + 
      16960*Ech^4*\[Rho]^2 - 35200*Ech^5*\[Rho]^2 + 8320*Ech^6*\[Rho]^2 + 
      8960*Ech^7*\[Rho]^2 - 5120*Ech^8*\[Rho]^2 + 240*\[Rho]^3 - 
      2040*Ech*\[Rho]^3 + 6360*Ech^2*\[Rho]^3 - 12400*Ech^3*\[Rho]^3 + 
      18240*Ech^4*\[Rho]^3 - 14080*Ech^5*\[Rho]^3 + 1920*Ech^6*\[Rho]^3 + 
      1280*Ech^7*\[Rho]^3 - 255*\[Rho]^4 + 2550*Ech*\[Rho]^4 - 
      10200*Ech^2*\[Rho]^4 + 23440*Ech^3*\[Rho]^4 - 27600*Ech^4*\[Rho]^4 + 
      15840*Ech^5*\[Rho]^4 - 3200*Ech^6*\[Rho]^4 + 77*\[Rho]^5 - 
      770*Ech*\[Rho]^5 + 3080*Ech^2*\[Rho]^5 - 6160*Ech^3*\[Rho]^5 + 
      6160*Ech^4*\[Rho]^5 - 2464*Ech^5*\[Rho]^5 - 60*(-1 + 2*Ech)^5*\[Rho]^2*
       (-17 + 3*\[Rho])*Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^5*\[Rho]^2*
       (-17 + 3*\[Rho])*Log[\[Rho]]))/(60*(-1 + 2*Ech)^5*mb^3) - 
   ((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(-31 + 310*Ech - 1240*Ech^2 + 
      2720*Ech^3 - 5120*Ech^4 + 13280*Ech^5 - 31808*Ech^6 + 51200*Ech^7 - 
      55040*Ech^8 + 40960*Ech^9 - 19456*Ech^10 + 4096*Ech^11 + 117*\[Rho] - 
      1170*Ech*\[Rho] + 4680*Ech^2*\[Rho] - 8640*Ech^3*\[Rho] + 
      1440*Ech^4*\[Rho] + 32352*Ech^5*\[Rho] - 87360*Ech^6*\[Rho] + 
      119040*Ech^7*\[Rho] - 88320*Ech^8*\[Rho] + 30720*Ech^9*\[Rho] - 
      3072*Ech^10*\[Rho] - 1440*\[Rho]^2 + 15480*Ech*\[Rho]^2 - 
      67320*Ech^2*\[Rho]^2 + 146640*Ech^3*\[Rho]^2 - 148800*Ech^4*\[Rho]^2 + 
      7680*Ech^5*\[Rho]^2 + 128640*Ech^6*\[Rho]^2 - 111360*Ech^7*\[Rho]^2 + 
      30720*Ech^8*\[Rho]^2 + 1440*\[Rho]^3 - 12840*Ech*\[Rho]^3 + 
      43560*Ech^2*\[Rho]^3 - 65840*Ech^3*\[Rho]^3 + 29120*Ech^4*\[Rho]^3 + 
      35200*Ech^5*\[Rho]^3 - 49280*Ech^6*\[Rho]^3 + 24320*Ech^7*\[Rho]^3 - 
      5120*Ech^8*\[Rho]^3 - 225*\[Rho]^4 + 2250*Ech*\[Rho]^4 - 
      9000*Ech^2*\[Rho]^4 + 20160*Ech^3*\[Rho]^4 - 26640*Ech^4*\[Rho]^4 + 
      16320*Ech^5*\[Rho]^4 + 960*Ech^6*\[Rho]^4 - 3840*Ech^7*\[Rho]^4 + 
      171*\[Rho]^5 - 1710*Ech*\[Rho]^5 + 6840*Ech^2*\[Rho]^5 - 
      14880*Ech^3*\[Rho]^5 + 17040*Ech^4*\[Rho]^5 - 9408*Ech^5*\[Rho]^5 + 
      1728*Ech^6*\[Rho]^5 - 32*\[Rho]^6 + 320*Ech*\[Rho]^6 - 
      1280*Ech^2*\[Rho]^6 + 2560*Ech^3*\[Rho]^6 - 2560*Ech^4*\[Rho]^6 + 
      1024*Ech^5*\[Rho]^6 - 60*(-1 + 2*Ech)^5*\[Rho]^2*(9 + 13*\[Rho])*
       Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^5*\[Rho]^2*(9 + 13*\[Rho])*
       Log[\[Rho]]))/(45*(-1 + 2*Ech)^5*mb^3) + 
   ((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(-77 + 866*Ech - 3944*Ech^2 + 
      8912*Ech^3 - 8736*Ech^4 - 2496*Ech^5 + 14208*Ech^6 - 12032*Ech^7 + 
      2816*Ech^8 + 512*Ech^9 + 88*\[Rho] - 880*Ech*\[Rho] + 
      3520*Ech^2*\[Rho] - 6784*Ech^3*\[Rho] + 5248*Ech^4*\[Rho] + 
      1792*Ech^5*\[Rho] - 5120*Ech^6*\[Rho] + 2048*Ech^7*\[Rho] - 
      24*\[Rho]^2 + 312*Ech*\[Rho]^2 - 1608*Ech^2*\[Rho]^2 + 
      3920*Ech^3*\[Rho]^2 - 4896*Ech^4*\[Rho]^2 + 3264*Ech^5*\[Rho]^2 - 
      1024*Ech^6*\[Rho]^2 + 8*\[Rho]^3 - 80*Ech*\[Rho]^3 + 
      320*Ech^2*\[Rho]^3 - 384*Ech^3*\[Rho]^3 + 320*Ech^4*\[Rho]^3 - 
      128*Ech^5*\[Rho]^3 + 5*\[Rho]^4 - 50*Ech*\[Rho]^4 + 
      200*Ech^2*\[Rho]^4 - 400*Ech^3*\[Rho]^4 + 400*Ech^4*\[Rho]^4 - 
      160*Ech^5*\[Rho]^4 - 12*(-1 + 2*Ech)^5*(4 + 3*\[Rho]^2)*
       Log[1 - 2*Ech] + 12*(-1 + 2*Ech)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]))/
    (6*(-1 + 2*Ech)^5*mb^3) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (265 - 3180*Ech + 15900*Ech^2 - 42400*Ech^3 + 60480*Ech^4 - 
      11136*Ech^5 - 198528*Ech^6 + 645120*Ech^7 - 1155840*Ech^8 + 
      1254400*Ech^9 - 795648*Ech^10 + 270336*Ech^11 - 40960*Ech^12 - 
      3600*\[Rho] + 43200*Ech*\[Rho] - 216000*Ech^2*\[Rho] + 
      576000*Ech^3*\[Rho] - 862560*Ech^4*\[Rho] + 673920*Ech^5*\[Rho] - 
      144000*Ech^6*\[Rho] - 230400*Ech^7*\[Rho] + 345600*Ech^8*\[Rho] - 
      276480*Ech^9*\[Rho] + 92160*Ech^10*\[Rho] - 13065*\[Rho]^2 + 
      180900*Ech*\[Rho]^2 - 1049220*Ech^2*\[Rho]^2 + 3280320*Ech^3*\[Rho]^2 - 
      5884800*Ech^4*\[Rho]^2 + 5852160*Ech^5*\[Rho]^2 - 
      2649600*Ech^6*\[Rho]^2 + 61440*Ech^7*\[Rho]^2 + 149760*Ech^8*\[Rho]^2 + 
      76800*Ech^9*\[Rho]^2 - 15360*Ech^10*\[Rho]^2 + 16800*\[Rho]^3 - 
      186240*Ech*\[Rho]^3 + 839040*Ech^2*\[Rho]^3 - 1930240*Ech^3*\[Rho]^3 + 
      2302080*Ech^4*\[Rho]^3 - 1192320*Ech^5*\[Rho]^3 + 
      25600*Ech^6*\[Rho]^3 + 92160*Ech^7*\[Rho]^3 + 30720*Ech^8*\[Rho]^3 - 
      10240*Ech^9*\[Rho]^3 - 585*\[Rho]^4 + 5940*Ech*\[Rho]^4 - 
      23220*Ech^2*\[Rho]^4 + 40320*Ech^3*\[Rho]^4 - 51120*Ech^4*\[Rho]^4 + 
      83520*Ech^5*\[Rho]^4 - 77760*Ech^6*\[Rho]^4 + 23040*Ech^7*\[Rho]^4 + 
      240*\[Rho]^5 - 2880*Ech*\[Rho]^5 + 14400*Ech^2*\[Rho]^5 - 
      38400*Ech^3*\[Rho]^5 + 71520*Ech^4*\[Rho]^5 - 71424*Ech^5*\[Rho]^5 + 
      37248*Ech^6*\[Rho]^5 - 7680*Ech^7*\[Rho]^5 - 55*\[Rho]^6 + 
      660*Ech*\[Rho]^6 - 3300*Ech^2*\[Rho]^6 + 8800*Ech^3*\[Rho]^6 - 
      13200*Ech^4*\[Rho]^6 + 10560*Ech^5*\[Rho]^6 - 3520*Ech^6*\[Rho]^6 - 
      60*(1 - 2*Ech)^6*\[Rho]^2*(-201 - 128*\[Rho] + 9*\[Rho]^2)*
       Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*\[Rho]^2*(-201 - 128*\[Rho] + 
        9*\[Rho]^2)*Log[\[Rho]]))/(180*(1 - 2*Ech)^6*mb^3) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*
     (-61 + 732*Ech - 3660*Ech^2 + 9760*Ech^3 - 12960*Ech^4 - 11808*Ech^5 + 
      140352*Ech^6 - 509184*Ech^7 + 1142784*Ech^8 - 1699840*Ech^9 + 
      1689600*Ech^10 - 1093632*Ech^11 + 421888*Ech^12 - 73728*Ech^13 + 
      392*\[Rho] - 4704*Ech*\[Rho] + 23520*Ech^2*\[Rho] - 
      62720*Ech^3*\[Rho] + 97440*Ech^4*\[Rho] - 118272*Ech^5*\[Rho] + 
      259392*Ech^6*\[Rho] - 704256*Ech^7*\[Rho] + 1263360*Ech^8*\[Rho] - 
      1361920*Ech^9*\[Rho] + 838656*Ech^10*\[Rho] - 258048*Ech^11*\[Rho] + 
      28672*Ech^12*\[Rho] - 13671*\[Rho]^2 + 171612*Ech*\[Rho]^2 - 
      903420*Ech^2*\[Rho]^2 + 2560320*Ech^3*\[Rho]^2 - 
      4163040*Ech^4*\[Rho]^2 + 3895584*Ech^5*\[Rho]^2 - 
      2435328*Ech^6*\[Rho]^2 + 2298240*Ech^7*\[Rho]^2 - 
      2768640*Ech^8*\[Rho]^2 + 1774080*Ech^9*\[Rho]^2 - 
      451584*Ech^10*\[Rho]^2 + 43008*Ech^11*\[Rho]^2 - 7140*\[Rho]^3 + 
      129360*Ech*\[Rho]^3 - 908880*Ech^2*\[Rho]^3 + 3297280*Ech^3*\[Rho]^3 - 
      6679680*Ech^4*\[Rho]^3 + 7311360*Ech^5*\[Rho]^3 - 
      3324160*Ech^6*\[Rho]^3 - 645120*Ech^7*\[Rho]^3 + 
      967680*Ech^8*\[Rho]^3 - 143360*Ech^9*\[Rho]^3 + 20685*\[Rho]^4 - 
      232260*Ech*\[Rho]^4 + 1065540*Ech^2*\[Rho]^4 - 2522240*Ech^3*\[Rho]^4 + 
      3166800*Ech^4*\[Rho]^4 - 1858080*Ech^5*\[Rho]^4 + 
      224000*Ech^6*\[Rho]^4 + 134400*Ech^7*\[Rho]^4 - 26880*Ech^8*\[Rho]^4 + 
      17920*Ech^9*\[Rho]^4 - 504*\[Rho]^5 + 6048*Ech*\[Rho]^5 - 
      30240*Ech^2*\[Rho]^5 + 80640*Ech^3*\[Rho]^5 - 151200*Ech^4*\[Rho]^5 + 
      215040*Ech^5*\[Rho]^5 - 173376*Ech^6*\[Rho]^5 + 48384*Ech^7*\[Rho]^5 + 
      5376*Ech^8*\[Rho]^5 + 343*\[Rho]^6 - 4116*Ech*\[Rho]^6 + 
      20580*Ech^2*\[Rho]^6 - 54880*Ech^3*\[Rho]^6 + 92400*Ech^4*\[Rho]^6 - 
      88032*Ech^5*\[Rho]^6 + 43456*Ech^6*\[Rho]^6 - 8064*Ech^7*\[Rho]^6 - 
      44*\[Rho]^7 + 528*Ech*\[Rho]^7 - 2640*Ech^2*\[Rho]^7 + 
      7040*Ech^3*\[Rho]^7 - 10560*Ech^4*\[Rho]^7 + 8448*Ech^5*\[Rho]^7 - 
      2816*Ech^6*\[Rho]^7 + 420*(1 - 2*Ech)^6*\[Rho]^2*
       (9 + 52*\[Rho] + 19*\[Rho]^2)*Log[1 - 2*Ech] - 
      420*(1 - 2*Ech)^6*\[Rho]^2*(9 + 52*\[Rho] + 19*\[Rho]^2)*Log[\[Rho]]))/
    (105*(1 - 2*Ech)^6*mb^3) + (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*
     (-1151 + 16114*Ech - 96684*Ech^2 + 322280*Ech^3 - 644560*Ech^4 + 
      801696*Ech^5 - 932736*Ech^6 + 2833920*Ech^7 - 9864960*Ech^8 + 
      22661632*Ech^9 - 33625088*Ech^10 + 32126976*Ech^11 - 19124224*Ech^12 + 
      6594560*Ech^13 - 1081344*Ech^14 + 26005*\[Rho] - 364070*Ech*\[Rho] + 
      2184420*Ech^2*\[Rho] - 7281400*Ech^3*\[Rho] + 14562800*Ech^4*\[Rho] - 
      17486112*Ech^5*\[Rho] + 11803008*Ech^6*\[Rho] - 4263168*Ech^7*\[Rho] + 
      3198720*Ech^8*\[Rho] - 6648320*Ech^9*\[Rho] + 8479744*Ech^10*\[Rho] - 
      6322176*Ech^11*\[Rho] + 2379776*Ech^12*\[Rho] - 286720*Ech^13*\[Rho] + 
      348957*\[Rho]^2 - 5240718*Ech*\[Rho]^2 + 33931548*Ech^2*\[Rho]^2 - 
      123054120*Ech^3*\[Rho]^2 + 270980640*Ech^4*\[Rho]^2 - 
      365046528*Ech^5*\[Rho]^2 + 284024832*Ech^6*\[Rho]^2 - 
      108122112*Ech^7*\[Rho]^2 + 16746240*Ech^8*\[Rho]^2 - 
      12526080*Ech^9*\[Rho]^2 + 7676928*Ech^10*\[Rho]^2 + 
      43008*Ech^11*\[Rho]^2 + 172032*Ech^12*\[Rho]^2 - 93975*\[Rho]^3 + 
      513450*Ech*\[Rho]^3 + 2534700*Ech^2*\[Rho]^3 - 
      30910600*Ech^3*\[Rho]^3 + 117975200*Ech^4*\[Rho]^3 - 
      231577920*Ech^5*\[Rho]^3 + 244881280*Ech^6*\[Rho]^3 - 
      121399040*Ech^7*\[Rho]^3 + 9811200*Ech^8*\[Rho]^3 + 
      6863360*Ech^9*\[Rho]^3 + 1326080*Ech^10*\[Rho]^3 - 
      215040*Ech^11*\[Rho]^3 - 284025*\[Rho]^4 + 3778950*Ech*\[Rho]^4 - 
      21291900*Ech^2*\[Rho]^4 + 65445800*Ech^3*\[Rho]^4 - 
      117073600*Ech^4*\[Rho]^4 + 118991040*Ech^5*\[Rho]^4 - 
      59837120*Ech^6*\[Rho]^4 + 8176000*Ech^7*\[Rho]^4 + 
      1424640*Ech^8*\[Rho]^4 + 519680*Ech^9*\[Rho]^4 - 
      71680*Ech^10*\[Rho]^4 + 4851*\[Rho]^5 - 60354*Ech*\[Rho]^5 + 
      309204*Ech^2*\[Rho]^5 - 819000*Ech^3*\[Rho]^5 + 
      1108800*Ech^4*\[Rho]^5 - 1042944*Ech^5*\[Rho]^5 + 
      1339968*Ech^6*\[Rho]^5 - 1072512*Ech^7*\[Rho]^5 + 
      295680*Ech^8*\[Rho]^5 - 10752*Ech^9*\[Rho]^5 - 805*\[Rho]^6 + 
      11270*Ech*\[Rho]^6 - 67620*Ech^2*\[Rho]^6 + 225400*Ech^3*\[Rho]^6 - 
      450800*Ech^4*\[Rho]^6 + 706272*Ech^5*\[Rho]^6 - 605248*Ech^6*\[Rho]^6 + 
      280448*Ech^7*\[Rho]^6 - 53760*Ech^8*\[Rho]^6 + 143*\[Rho]^7 - 
      2002*Ech*\[Rho]^7 + 12012*Ech^2*\[Rho]^7 - 40040*Ech^3*\[Rho]^7 + 
      80080*Ech^4*\[Rho]^7 - 96096*Ech^5*\[Rho]^7 + 64064*Ech^6*\[Rho]^7 - 
      18304*Ech^7*\[Rho]^7 - 420*(-1 + 2*Ech)^7*\[Rho]^2*
       (-423 - 955*\[Rho] - 235*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ech] + 
      420*(-1 + 2*Ech)^7*\[Rho]^2*(-423 - 955*\[Rho] - 235*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(420*(-1 + 2*Ech)^7*mb^3) - 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(-729 + 9324*Ech - 50076*Ech^2 + 145056*Ech^3 - 
      242304*Ech^4 + 238464*Ech^5 - 173568*Ech^6 + 195072*Ech^7 - 
      237312*Ech^8 + 150528*Ech^9 - 33792*Ech^10 + 1831*\[Rho] - 
      21780*Ech*\[Rho] + 107748*Ech^2*\[Rho] - 283488*Ech^3*\[Rho] + 
      420192*Ech^4*\[Rho] - 347904*Ech^5*\[Rho] + 180864*Ech^6*\[Rho] - 
      127488*Ech^7*\[Rho] + 99072*Ech^8*\[Rho] - 23552*Ech^9*\[Rho] - 
      3072*Ech^10*\[Rho] - 1296*\[Rho]^2 + 13896*Ech*\[Rho]^2 - 
      59544*Ech^2*\[Rho]^2 + 125664*Ech^3*\[Rho]^2 - 125856*Ech^4*\[Rho]^2 + 
      35712*Ech^5*\[Rho]^2 + 23424*Ech^6*\[Rho]^2 - 13824*Ech^7*\[Rho]^2 + 
      4608*Ech^8*\[Rho]^2 + 144*\[Rho]^3 - 1080*Ech*\[Rho]^3 + 
      1512*Ech^2*\[Rho]^3 + 8928*Ech^3*\[Rho]^3 - 33312*Ech^4*\[Rho]^3 + 
      46464*Ech^5*\[Rho]^3 - 38016*Ech^6*\[Rho]^3 + 16896*Ech^7*\[Rho]^3 - 
      1536*Ech^8*\[Rho]^3 + 41*\[Rho]^4 - 492*Ech*\[Rho]^4 + 
      2460*Ech^2*\[Rho]^4 - 6560*Ech^3*\[Rho]^4 + 6480*Ech^4*\[Rho]^4 - 
      4416*Ech^5*\[Rho]^4 + 1472*Ech^6*\[Rho]^4 + 9*\[Rho]^5 - 
      108*Ech*\[Rho]^5 + 540*Ech^2*\[Rho]^5 - 1440*Ech^3*\[Rho]^5 + 
      2160*Ech^4*\[Rho]^5 - 1728*Ech^5*\[Rho]^5 + 576*Ech^6*\[Rho]^5 + 
      12*(1 - 2*Ech)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ech] - 12*(1 - 2*Ech)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 
        27*\[Rho]^3)*Log[\[Rho]]))/(36*(1 - 2*Ech)^6*mb^3) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(-1119 + 16386*Ech - 
      103356*Ech^2 + 364680*Ech^3 - 779760*Ech^4 + 1013280*Ech^5 - 
      718880*Ech^6 + 49600*Ech^7 + 620160*Ech^8 - 1104640*Ech^9 + 
      1127936*Ech^10 - 635904*Ech^11 + 169984*Ech^12 - 20480*Ech^13 + 
      4420*\[Rho] - 61400*Ech*\[Rho] + 365040*Ech^2*\[Rho] - 
      1203360*Ech^3*\[Rho] + 2373120*Ech^4*\[Rho] - 2787840*Ech^5*\[Rho] + 
      1743360*Ech^6*\[Rho] - 199680*Ech^7*\[Rho] - 660480*Ech^8*\[Rho] + 
      808960*Ech^9*\[Rho] - 512000*Ech^10*\[Rho] + 122880*Ech^11*\[Rho] + 
      5275*\[Rho]^2 - 89570*Ech*\[Rho]^2 + 647460*Ech^2*\[Rho]^2 - 
      2598360*Ech^3*\[Rho]^2 + 6297120*Ech^4*\[Rho]^2 - 
      9326400*Ech^5*\[Rho]^2 + 8034240*Ech^6*\[Rho]^2 - 
      3431040*Ech^7*\[Rho]^2 + 387840*Ech^8*\[Rho]^2 + 17920*Ech^9*\[Rho]^2 + 
      40960*Ech^10*\[Rho]^2 - 9200*\[Rho]^3 + 122080*Ech*\[Rho]^3 - 
      685440*Ech^2*\[Rho]^3 + 2096640*Ech^3*\[Rho]^3 - 
      3722880*Ech^4*\[Rho]^3 + 3736320*Ech^5*\[Rho]^3 - 
      1816960*Ech^6*\[Rho]^3 + 154880*Ech^7*\[Rho]^3 + 
      161280*Ech^8*\[Rho]^3 - 46080*Ech^9*\[Rho]^3 + 575*\[Rho]^4 - 
      6970*Ech*\[Rho]^4 + 34260*Ech^2*\[Rho]^4 - 83960*Ech^3*\[Rho]^4 + 
      92320*Ech^4*\[Rho]^4 - 14400*Ech^5*\[Rho]^4 - 62560*Ech^6*\[Rho]^4 + 
      84800*Ech^7*\[Rho]^4 - 44160*Ech^8*\[Rho]^4 + 3840*Ech^9*\[Rho]^4 + 
      44*\[Rho]^5 - 616*Ech*\[Rho]^5 + 3696*Ech^2*\[Rho]^5 - 
      12320*Ech^3*\[Rho]^5 + 24640*Ech^4*\[Rho]^5 - 20352*Ech^5*\[Rho]^5 + 
      11648*Ech^6*\[Rho]^5 - 3328*Ech^7*\[Rho]^5 + 5*\[Rho]^6 - 
      70*Ech*\[Rho]^6 + 420*Ech^2*\[Rho]^6 - 1400*Ech^3*\[Rho]^6 + 
      2800*Ech^4*\[Rho]^6 - 3360*Ech^5*\[Rho]^6 + 2240*Ech^6*\[Rho]^6 - 
      640*Ech^7*\[Rho]^6 - 60*(-1 + 2*Ech)^7*(6 + 4*\[Rho] - 131*\[Rho]^2 - 
        56*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^7*
       (6 + 4*\[Rho] - 131*\[Rho]^2 - 56*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
    (45*(-1 + 2*Ech)^7*mb^3) - 
   (\[CapitalLambda]bh^3*(11897 - 197072*Ech + 1433264*Ech^2 - 
      5983936*Ech^3 + 15712480*Ech^4 - 26645248*Ech^5 + 28699328*Ech^6 - 
      18788352*Ech^7 + 9841920*Ech^8 - 16371712*Ech^9 + 36284416*Ech^10 - 
      51724288*Ech^11 + 45989888*Ech^12 - 24313856*Ech^13 + 7061504*Ech^14 - 
      1048576*Ech^15 - 66843*\[Rho] + 1062768*Ech*\[Rho] - 
      7385616*Ech^2*\[Rho] + 29291584*Ech^3*\[Rho] - 72476320*Ech^4*\[Rho] + 
      114456832*Ech^5*\[Rho] - 112559552*Ech^6*\[Rho] + 
      63924224*Ech^7*\[Rho] - 22208256*Ech^8*\[Rho] + 21647360*Ech^9*\[Rho] - 
      37947392*Ech^10*\[Rho] + 38879232*Ech^11*\[Rho] - 
      22134784*Ech^12*\[Rho] + 5963776*Ech^13*\[Rho] - 573440*Ech^14*\[Rho] - 
      377475*\[Rho]^2 + 6531000*Ech*\[Rho]^2 - 49648200*Ech^2*\[Rho]^2 + 
      216938400*Ech^3*\[Rho]^2 - 597382800*Ech^4*\[Rho]^2 + 
      1065886080*Ech^5*\[Rho]^2 - 1212494080*Ech^6*\[Rho]^2 + 
      817420800*Ech^7*\[Rho]^2 - 263343360*Ech^8*\[Rho]^2 + 
      7598080*Ech^9*\[Rho]^2 + 7526400*Ech^10*\[Rho]^2 - 
      1720320*Ech^11*\[Rho]^2 + 2723840*Ech^12*\[Rho]^2 + 207025*\[Rho]^3 - 
      2535400*Ech*\[Rho]^3 + 11531800*Ech^2*\[Rho]^3 - 
      17119200*Ech^3*\[Rho]^3 - 44226000*Ech^4*\[Rho]^3 + 
      244809600*Ech^5*\[Rho]^3 - 477344000*Ech^6*\[Rho]^3 + 
      474145280*Ech^7*\[Rho]^3 - 221876480*Ech^8*\[Rho]^3 + 
      21934080*Ech^9*\[Rho]^3 + 9533440*Ech^10*\[Rho]^3 + 
      573440*Ech^11*\[Rho]^3 - 143360*Ech^12*\[Rho]^3 + 235375*\[Rho]^4 - 
      3627400*Ech*\[Rho]^4 + 24283000*Ech^2*\[Rho]^4 - 
      91957600*Ech^3*\[Rho]^4 + 214370800*Ech^4*\[Rho]^4 - 
      311946880*Ech^5*\[Rho]^4 + 271414080*Ech^6*\[Rho]^4 - 
      122841600*Ech^7*\[Rho]^4 + 15930880*Ech^8*\[Rho]^4 + 
      5304320*Ech^9*\[Rho]^4 - 1326080*Ech^10*\[Rho]^4 - 9597*\[Rho]^5 + 
      140952*Ech*\[Rho]^5 - 885864*Ech^2*\[Rho]^5 + 3073056*Ech^3*\[Rho]^5 - 
      6271440*Ech^4*\[Rho]^5 + 7211904*Ech^5*\[Rho]^5 - 
      4122944*Ech^6*\[Rho]^5 + 505344*Ech^7*\[Rho]^5 + 
      1300992*Ech^8*\[Rho]^5 - 831488*Ech^9*\[Rho]^5 + 
      64512*Ech^10*\[Rho]^5 - 357*\[Rho]^6 + 5712*Ech*\[Rho]^6 - 
      39984*Ech^2*\[Rho]^6 + 159936*Ech^3*\[Rho]^6 - 399840*Ech^4*\[Rho]^6 + 
      639744*Ech^5*\[Rho]^6 - 451584*Ech^6*\[Rho]^6 + 222208*Ech^7*\[Rho]^6 - 
      55552*Ech^8*\[Rho]^6 - 25*\[Rho]^7 + 400*Ech*\[Rho]^7 - 
      2800*Ech^2*\[Rho]^7 + 11200*Ech^3*\[Rho]^7 - 28000*Ech^4*\[Rho]^7 + 
      44800*Ech^5*\[Rho]^7 - 44800*Ech^6*\[Rho]^7 + 25600*Ech^7*\[Rho]^7 - 
      6400*Ech^8*\[Rho]^7 - 420*(1 - 2*Ech)^8*(8 + 8*\[Rho] - 585*\[Rho]^2 - 
        925*\[Rho]^3 - 165*\[Rho]^4 + 15*\[Rho]^5)*Log[1 - 2*Ech] + 
      420*(1 - 2*Ech)^8*(8 + 8*\[Rho] - 585*\[Rho]^2 - 925*\[Rho]^3 - 
        165*\[Rho]^4 + 15*\[Rho]^5)*Log[\[Rho]]))/(420*(1 - 2*Ech)^8*mb^3)) + 
 r17*(((1 + \[CapitalLambda]bh)^3*(-375 + 4500*Ech - 22500*Ech^2 + 
      57200*Ech^3 - 37080*Ech^4 - 333664*Ech^5 + 1638528*Ech^6 - 
      3932928*Ech^7 + 5172736*Ech^8 - 2657280*Ech^9 - 1938432*Ech^10 + 
      3620864*Ech^11 - 1890304*Ech^12 + 319488*Ech^13 + 2590*\[Rho] - 
      31080*Ech*\[Rho] + 155400*Ech^2*\[Rho] - 415520*Ech^3*\[Rho] + 
      621880*Ech^4*\[Rho] - 389984*Ech^5*\[Rho] - 651392*Ech^6*\[Rho] + 
      2925440*Ech^7*\[Rho] - 6065920*Ech^8*\[Rho] + 7687680*Ech^9*\[Rho] - 
      5906432*Ech^10*\[Rho] + 2566144*Ech^11*\[Rho] - 501760*Ech^12*\[Rho] + 
      22260*\[Rho]^2 - 292320*Ech*\[Rho]^2 + 1612800*Ech^2*\[Rho]^2 - 
      4746000*Ech^3*\[Rho]^2 + 7560000*Ech^4*\[Rho]^2 - 
      4777920*Ech^5*\[Rho]^2 - 3816960*Ech^6*\[Rho]^2 + 
      9273600*Ech^7*\[Rho]^2 - 6451200*Ech^8*\[Rho]^2 + 
      1612800*Ech^9*\[Rho]^2 - 25025*\[Rho]^3 + 270900*Ech*\[Rho]^3 - 
      1178100*Ech^2*\[Rho]^3 + 2542400*Ech^3*\[Rho]^3 - 
      2528400*Ech^4*\[Rho]^3 + 172480*Ech^5*\[Rho]^3 + 
      1789760*Ech^6*\[Rho]^3 - 1236480*Ech^7*\[Rho]^3 + 
      125440*Ech^8*\[Rho]^3 + 71680*Ech^9*\[Rho]^3 + 5075*\[Rho]^4 - 
      65100*Ech*\[Rho]^4 + 350700*Ech^2*\[Rho]^4 - 1150800*Ech^3*\[Rho]^4 + 
      2706200*Ech^4*\[Rho]^4 - 4644640*Ech^5*\[Rho]^4 + 
      5465600*Ech^6*\[Rho]^4 - 4130560*Ech^7*\[Rho]^4 + 
      1877120*Ech^8*\[Rho]^4 - 412160*Ech^9*\[Rho]^4 - 5250*\[Rho]^5 + 
      63000*Ech*\[Rho]^5 - 315000*Ech^2*\[Rho]^5 + 924000*Ech^3*\[Rho]^5 - 
      1758120*Ech^4*\[Rho]^5 + 2175264*Ech^5*\[Rho]^5 - 
      1689408*Ech^6*\[Rho]^5 + 755328*Ech^7*\[Rho]^5 - 
      153216*Ech^8*\[Rho]^5 + 560*\[Rho]^6 - 6720*Ech*\[Rho]^6 + 
      33600*Ech^2*\[Rho]^6 - 85680*Ech^3*\[Rho]^6 + 99120*Ech^4*\[Rho]^6 - 
      32256*Ech^5*\[Rho]^6 - 36288*Ech^6*\[Rho]^6 + 26880*Ech^7*\[Rho]^6 + 
      165*\[Rho]^7 - 1980*Ech*\[Rho]^7 + 9900*Ech^2*\[Rho]^7 - 
      26400*Ech^3*\[Rho]^7 + 39600*Ech^4*\[Rho]^7 - 31680*Ech^5*\[Rho]^7 + 
      10560*Ech^6*\[Rho]^7 - 2100*(1 - 2*Ech)^6*\[Rho]^2*
       (6 + 7*\[Rho] + \[Rho]^2)*Log[1 - 2*Ech] + 2100*(1 - 2*Ech)^6*\[Rho]^2*
       (6 + 7*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/(2100*(1 - 2*Ech)^6*mb^5) + 
   ((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(-385 + 5100*Ech - 28380*Ech^2 + 
      84640*Ech^3 - 136640*Ech^4 + 75904*Ech^5 + 139008*Ech^6 - 
      331264*Ech^7 + 285952*Ech^8 - 91136*Ech^9 - 5120*Ech^10 + 920*\[Rho] - 
      11040*Ech*\[Rho] + 55200*Ech^2*\[Rho] - 154240*Ech^3*\[Rho] + 
      268160*Ech^4*\[Rho] - 291328*Ech^5*\[Rho] + 170496*Ech^6*\[Rho] - 
      22528*Ech^7*\[Rho] - 16384*Ech^8*\[Rho] - 600*\[Rho]^2 + 
      7560*Ech*\[Rho]^2 - 39960*Ech^2*\[Rho]^2 + 119520*Ech^3*\[Rho]^2 - 
      216000*Ech^4*\[Rho]^2 + 232704*Ech^5*\[Rho]^2 - 140160*Ech^6*\[Rho]^2 + 
      36864*Ech^7*\[Rho]^2 - 440*\[Rho]^3 + 5280*Ech*\[Rho]^3 - 
      26400*Ech^2*\[Rho]^3 + 86400*Ech^3*\[Rho]^3 - 187840*Ech^4*\[Rho]^3 + 
      240384*Ech^5*\[Rho]^3 - 169728*Ech^6*\[Rho]^3 + 51200*Ech^7*\[Rho]^3 + 
      505*\[Rho]^4 - 6060*Ech*\[Rho]^4 + 30300*Ech^2*\[Rho]^4 - 
      80800*Ech^3*\[Rho]^4 + 121200*Ech^4*\[Rho]^4 - 96960*Ech^5*\[Rho]^4 + 
      32320*Ech^6*\[Rho]^4 + 60*(1 - 2*Ech)^6*(4 + 3*\[Rho]^2)*
       Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*(4 + 3*\[Rho]^2)*Log[\[Rho]]))/
    (120*(1 - 2*Ech)^6*mb^5) + 
   ((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(695 - 8340*Ech + 
      41700*Ech^2 - 101840*Ech^3 + 39360*Ech^4 + 601632*Ech^5 - 
      2262144*Ech^6 + 4156800*Ech^7 - 3997440*Ech^8 + 1180160*Ech^9 + 
      1176576*Ech^10 - 1001472*Ech^11 + 163840*Ech^12 + 19095*\[Rho] - 
      243540*Ech*\[Rho] + 1304100*Ech^2*\[Rho] - 3769200*Ech^3*\[Rho] + 
      6304800*Ech^4*\[Rho] - 6287520*Ech^5*\[Rho] + 4688640*Ech^6*\[Rho] - 
      5001600*Ech^7*\[Rho] + 5548800*Ech^8*\[Rho] - 3187200*Ech^9*\[Rho] + 
      629760*Ech^10*\[Rho] - 30720*Ech^11*\[Rho] - 12000*\[Rho]^2 + 
      102600*Ech*\[Rho]^2 - 264600*Ech^2*\[Rho]^2 - 110400*Ech^3*\[Rho]^2 + 
      1692000*Ech^4*\[Rho]^2 - 2689920*Ech^5*\[Rho]^2 + 
      332160*Ech^6*\[Rho]^2 + 2949120*Ech^7*\[Rho]^2 - 
      2741760*Ech^8*\[Rho]^2 + 737280*Ech^9*\[Rho]^2 - 3600*\[Rho]^3 + 
      35400*Ech*\[Rho]^3 - 130200*Ech^2*\[Rho]^3 + 54400*Ech^3*\[Rho]^3 + 
      1116000*Ech^4*\[Rho]^3 - 3909120*Ech^5*\[Rho]^3 + 
      6250880*Ech^6*\[Rho]^3 - 5468160*Ech^7*\[Rho]^3 + 
      2603520*Ech^8*\[Rho]^3 - 542720*Ech^9*\[Rho]^3 - 3975*\[Rho]^4 + 
      47700*Ech*\[Rho]^4 - 238500*Ech^2*\[Rho]^4 + 726000*Ech^3*\[Rho]^4 - 
      1513200*Ech^4*\[Rho]^4 + 2169120*Ech^5*\[Rho]^4 - 
      2051520*Ech^6*\[Rho]^4 + 1150080*Ech^7*\[Rho]^4 - 
      291840*Ech^8*\[Rho]^4 - 1095*\[Rho]^5 + 13140*Ech*\[Rho]^5 - 
      65700*Ech^2*\[Rho]^5 + 204240*Ech^3*\[Rho]^5 - 426960*Ech^4*\[Rho]^5 + 
      533088*Ech^5*\[Rho]^5 - 369216*Ech^6*\[Rho]^5 + 109440*Ech^7*\[Rho]^5 + 
      880*\[Rho]^6 - 10560*Ech*\[Rho]^6 + 52800*Ech^2*\[Rho]^6 - 
      140800*Ech^3*\[Rho]^6 + 211200*Ech^4*\[Rho]^6 - 168960*Ech^5*\[Rho]^6 + 
      56320*Ech^6*\[Rho]^6 - 300*(1 - 2*Ech)^6*\[Rho]*
       (24 + 69*\[Rho] + 13*\[Rho]^2)*Log[1 - 2*Ech] + 
      300*(1 - 2*Ech)^6*\[Rho]*(24 + 69*\[Rho] + 13*\[Rho]^2)*Log[\[Rho]]))/
    (900*(1 - 2*Ech)^6*mb^5) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (4821 - 60732*Ech + 320940*Ech^2 - 915840*Ech^3 + 1511040*Ech^4 - 
      1423680*Ech^5 + 633600*Ech^6 + 303360*Ech^7 - 1148160*Ech^8 + 
      1351680*Ech^9 - 605184*Ech^10 + 12288*Ech^11 + 1105*\[Rho] - 
      31500*Ech*\[Rho] + 266940*Ech^2*\[Rho] - 1063200*Ech^3*\[Rho] + 
      2212320*Ech^4*\[Rho] - 2225664*Ech^5*\[Rho] + 446592*Ech^6*\[Rho] + 
      889344*Ech^7*\[Rho] - 421632*Ech^8*\[Rho] - 103424*Ech^9*\[Rho] + 
      15360*Ech^10*\[Rho] - 2160*\[Rho]^2 + 19800*Ech*\[Rho]^2 - 
      62280*Ech^2*\[Rho]^2 - 68640*Ech^3*\[Rho]^2 + 1056480*Ech^4*\[Rho]^2 - 
      3173376*Ech^5*\[Rho]^2 + 4687488*Ech^6*\[Rho]^2 - 
      3758592*Ech^7*\[Rho]^2 + 1595904*Ech^8*\[Rho]^2 - 
      288768*Ech^9*\[Rho]^2 - 3120*\[Rho]^3 + 38520*Ech*\[Rho]^3 - 
      199080*Ech^2*\[Rho]^3 + 631200*Ech^3*\[Rho]^3 - 
      1355040*Ech^4*\[Rho]^3 + 1960320*Ech^5*\[Rho]^3 - 
      1835904*Ech^6*\[Rho]^3 + 993792*Ech^7*\[Rho]^3 - 
      235008*Ech^8*\[Rho]^3 - 2725*\[Rho]^4 + 32700*Ech*\[Rho]^4 - 
      163500*Ech^2*\[Rho]^4 + 504640*Ech^3*\[Rho]^4 - 
      1018320*Ech^4*\[Rho]^4 + 1225344*Ech^5*\[Rho]^4 - 
      818368*Ech^6*\[Rho]^4 + 234240*Ech^7*\[Rho]^4 + 2079*\[Rho]^5 - 
      24948*Ech*\[Rho]^5 + 124740*Ech^2*\[Rho]^5 - 332640*Ech^3*\[Rho]^5 + 
      498960*Ech^4*\[Rho]^5 - 399168*Ech^5*\[Rho]^5 + 133056*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*(-24 - 152*\[Rho] - 51*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*(-24 - 152*\[Rho] - 51*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(720*(1 - 2*Ech)^6*mb^5) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*(-2325 + 32550*Ech - 
      195300*Ech^2 + 651000*Ech^3 - 1359120*Ech^4 + 2476992*Ech^5 - 
      7378560*Ech^6 + 24935040*Ech^7 - 57867264*Ech^8 + 80618496*Ech^9 - 
      55179264*Ech^10 - 5160960*Ech^11 + 36986880*Ech^12 - 22536192*Ech^13 + 
      3883008*Ech^14 - 164780*\[Rho] + 2407720*Ech*\[Rho] - 
      15151920*Ech^2*\[Rho] + 53328800*Ech^3*\[Rho] - 
      113718640*Ech^4*\[Rho] + 147469728*Ech^5*\[Rho] - 
      105884352*Ech^6*\[Rho] + 16582272*Ech^7*\[Rho] + 
      59539200*Ech^8*\[Rho] - 100835840*Ech^9*\[Rho] + 
      92130304*Ech^10*\[Rho] - 42018816*Ech^11*\[Rho] + 
      7110656*Ech^12*\[Rho] - 1146880*Ech^13*\[Rho] - 261765*\[Rho]^2 + 
      4382910*Ech*\[Rho]^2 - 31324860*Ech^2*\[Rho]^2 + 
      124525800*Ech^3*\[Rho]^2 - 299191200*Ech^4*\[Rho]^2 + 
      438355680*Ech^5*\[Rho]^2 - 369418560*Ech^6*\[Rho]^2 + 
      149976960*Ech^7*\[Rho]^2 - 25267200*Ech^8*\[Rho]^2 + 
      31718400*Ech^9*\[Rho]^2 - 30105600*Ech^10*\[Rho]^2 + 
      6881280*Ech^11*\[Rho]^2 - 430080*Ech^12*\[Rho]^2 + 383250*\[Rho]^3 - 
      4937100*Ech*\[Rho]^3 + 26623800*Ech^2*\[Rho]^3 - 
      76750800*Ech^3*\[Rho]^3 + 124504800*Ech^4*\[Rho]^3 - 
      108951360*Ech^5*\[Rho]^3 + 49956480*Ech^6*\[Rho]^3 - 
      35992320*Ech^7*\[Rho]^3 + 53760000*Ech^8*\[Rho]^3 - 
      36126720*Ech^9*\[Rho]^3 + 7741440*Ech^10*\[Rho]^3 + 25725*\[Rho]^4 - 
      280350*Ech*\[Rho]^4 + 1123500*Ech^2*\[Rho]^4 - 1510600*Ech^3*\[Rho]^4 - 
      4429600*Ech^4*\[Rho]^4 + 25411680*Ech^5*\[Rho]^4 - 
      54743360*Ech^6*\[Rho]^4 + 62970880*Ech^7*\[Rho]^4 - 
      39728640*Ech^8*\[Rho]^4 + 13099520*Ech^9*\[Rho]^4 - 
      1899520*Ech^10*\[Rho]^4 + 18900*\[Rho]^5 - 264600*Ech*\[Rho]^5 + 
      1587600*Ech^2*\[Rho]^5 - 5292000*Ech^3*\[Rho]^5 + 
      11170320*Ech^4*\[Rho]^5 - 15584352*Ech^5*\[Rho]^5 + 
      14199360*Ech^6*\[Rho]^5 - 8319360*Ech^7*\[Rho]^5 + 
      2763264*Ech^8*\[Rho]^5 - 408576*Ech^9*\[Rho]^5 + 2205*\[Rho]^6 - 
      30870*Ech*\[Rho]^6 + 185220*Ech^2*\[Rho]^6 - 617400*Ech^3*\[Rho]^6 + 
      1449840*Ech^4*\[Rho]^6 - 2643648*Ech^5*\[Rho]^6 + 
      2954112*Ech^6*\[Rho]^6 - 1865472*Ech^7*\[Rho]^6 + 
      510720*Ech^8*\[Rho]^6 - 1210*\[Rho]^7 + 16940*Ech*\[Rho]^7 - 
      101640*Ech^2*\[Rho]^7 + 338800*Ech^3*\[Rho]^7 - 677600*Ech^4*\[Rho]^7 + 
      813120*Ech^5*\[Rho]^7 - 542080*Ech^6*\[Rho]^7 + 154880*Ech^7*\[Rho]^7 - 
      2100*(-1 + 2*Ech)^7*\[Rho]*(24 + 171*\[Rho] + 102*\[Rho]^2 + 
        19*\[Rho]^3)*Log[1 - 2*Ech] + 2100*(-1 + 2*Ech)^7*\[Rho]*
       (24 + 171*\[Rho] + 102*\[Rho]^2 + 19*\[Rho]^3)*Log[\[Rho]]))/
    (2100*(-1 + 2*Ech)^7*mb^5) - 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(2851 - 40874*Ech + 251964*Ech^2 - 866760*Ech^3 + 
      1801920*Ech^4 - 2260608*Ech^5 + 1436928*Ech^6 + 502272*Ech^7 - 
      2799360*Ech^8 + 4211200*Ech^9 - 3304448*Ech^10 + 1075200*Ech^11 - 
      605*\[Rho] + 1750*Ech*\[Rho] + 36540*Ech^2*\[Rho] - 
      309960*Ech^3*\[Rho] + 1026720*Ech^4*\[Rho] - 1548480*Ech^5*\[Rho] + 
      586368*Ech^6*\[Rho] + 920832*Ech^7*\[Rho] - 417024*Ech^8*\[Rho] - 
      879104*Ech^9*\[Rho] + 547840*Ech^10*\[Rho] + 30720*Ech^11*\[Rho] - 
      720*\[Rho]^2 + 1800*Ech*\[Rho]^2 + 47160*Ech^2*\[Rho]^2 - 
      389040*Ech^3*\[Rho]^2 + 1539360*Ech^4*\[Rho]^2 - 
      3803712*Ech^5*\[Rho]^2 + 5917824*Ech^6*\[Rho]^2 - 
      5412096*Ech^7*\[Rho]^2 + 2588160*Ech^8*\[Rho]^2 - 
      500736*Ech^9*\[Rho]^2 - 880*\[Rho]^3 + 15560*Ech*\[Rho]^3 - 
      116040*Ech^2*\[Rho]^3 + 477520*Ech^3*\[Rho]^3 - 
      1174880*Ech^4*\[Rho]^3 + 1634496*Ech^5*\[Rho]^3 - 
      1124224*Ech^6*\[Rho]^3 + 205568*Ech^7*\[Rho]^3 + 
      259584*Ech^8*\[Rho]^3 - 144384*Ech^9*\[Rho]^3 - 1555*\[Rho]^4 + 
      21770*Ech*\[Rho]^4 - 130620*Ech^2*\[Rho]^4 + 435400*Ech^3*\[Rho]^4 - 
      1035440*Ech^4*\[Rho]^4 + 1810848*Ech^5*\[Rho]^4 - 
      1930432*Ech^6*\[Rho]^4 + 1165952*Ech^7*\[Rho]^4 - 
      307200*Ech^8*\[Rho]^4 + 909*\[Rho]^5 - 12726*Ech*\[Rho]^5 + 
      76356*Ech^2*\[Rho]^5 - 254520*Ech^3*\[Rho]^5 + 509040*Ech^4*\[Rho]^5 - 
      610848*Ech^5*\[Rho]^5 + 407232*Ech^6*\[Rho]^5 - 116352*Ech^7*\[Rho]^5 - 
      60*(-1 + 2*Ech)^7*(-8 - 56*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^7*(-8 - 56*\[Rho] - 69*\[Rho]^2 + 
        27*\[Rho]^3)*Log[\[Rho]]))/(720*(-1 + 2*Ech)^7*mb^5) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (-30635 + 443290*Ech - 2760540*Ech^2 + 9605000*Ech^3 - 20191360*Ech^4 + 
      25500672*Ech^5 - 16701568*Ech^6 - 116992*Ech^7 + 9150720*Ech^8 - 
      2076160*Ech^9 - 14162944*Ech^10 + 20514816*Ech^11 - 10674176*Ech^12 + 
      1392640*Ech^13 - 184400*\[Rho] + 2831200*Ech*\[Rho] - 
      18734400*Ech^2*\[Rho] + 69436800*Ech^3*\[Rho] - 
      156405600*Ech^4*\[Rho] + 216333120*Ech^5*\[Rho] - 
      175766400*Ech^6*\[Rho] + 76857600*Ech^7*\[Rho] - 
      23155200*Ech^8*\[Rho] + 14924800*Ech^9*\[Rho] - 4106240*Ech^10*\[Rho] - 
      2150400*Ech^11*\[Rho] + 157675*\[Rho]^2 - 1909250*Ech*\[Rho]^2 + 
      9368100*Ech^2*\[Rho]^2 - 22877400*Ech^3*\[Rho]^2 + 
      25555200*Ech^4*\[Rho]^2 - 2453760*Ech^5*\[Rho]^2 - 
      14223360*Ech^6*\[Rho]^2 - 10567680*Ech^7*\[Rho]^2 + 
      35185920*Ech^8*\[Rho]^2 - 21286400*Ech^9*\[Rho]^2 + 
      3005440*Ech^10*\[Rho]^2 + 153600*Ech^11*\[Rho]^2 + 44000*\[Rho]^3 - 
      539200*Ech*\[Rho]^3 + 2697600*Ech^2*\[Rho]^3 - 6841600*Ech^3*\[Rho]^3 + 
      6915200*Ech^4*\[Rho]^3 + 8618880*Ech^5*\[Rho]^3 - 
      35810560*Ech^6*\[Rho]^3 + 46376960*Ech^7*\[Rho]^3 - 
      29214720*Ech^8*\[Rho]^3 + 8775680*Ech^9*\[Rho]^3 - 
      962560*Ech^10*\[Rho]^3 + 10475*\[Rho]^4 - 152050*Ech*\[Rho]^4 + 
      950100*Ech^2*\[Rho]^4 - 3318200*Ech^3*\[Rho]^4 + 
      7306000*Ech^4*\[Rho]^4 - 10241760*Ech^5*\[Rho]^4 + 
      8864960*Ech^6*\[Rho]^4 - 4693120*Ech^7*\[Rho]^4 + 
      1121280*Ech^8*\[Rho]^4 + 5360*\[Rho]^5 - 75040*Ech*\[Rho]^5 + 
      450240*Ech^2*\[Rho]^5 - 1500800*Ech^3*\[Rho]^5 + 
      3460960*Ech^4*\[Rho]^5 - 5840832*Ech^5*\[Rho]^5 + 
      6086528*Ech^6*\[Rho]^5 - 3612928*Ech^7*\[Rho]^5 + 
      936960*Ech^8*\[Rho]^5 - 2475*\[Rho]^6 + 34650*Ech*\[Rho]^6 - 
      207900*Ech^2*\[Rho]^6 + 693000*Ech^3*\[Rho]^6 - 
      1386000*Ech^4*\[Rho]^6 + 1663200*Ech^5*\[Rho]^6 - 
      1108800*Ech^6*\[Rho]^6 + 316800*Ech^7*\[Rho]^6 + 
      300*(-1 + 2*Ech)^7*(-24 - 416*\[Rho] - 497*\[Rho]^2 - 128*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] - 300*(-1 + 2*Ech)^7*
       (-24 - 416*\[Rho] - 497*\[Rho]^2 - 128*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(3600*(-1 + 2*Ech)^7*mb^5) - 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(-22845 + 376320*Ech - 
      2720640*Ech^2 + 11285760*Ech^3 - 29424000*Ech^4 + 49488768*Ech^5 - 
      52634528*Ech^6 + 32631296*Ech^7 - 9983744*Ech^8 + 4843520*Ech^9 - 
      13208576*Ech^10 + 20013056*Ech^11 - 16351232*Ech^12 + 6422528*Ech^13 - 
      696320*Ech^14 - 53020*\[Rho] + 965920*Ech*\[Rho] - 
      7702240*Ech^2*\[Rho] + 35199360*Ech^3*\[Rho] - 101169600*Ech^4*\[Rho] + 
      188332800*Ech^5*\[Rho] - 224471040*Ech^6*\[Rho] + 
      161909760*Ech^7*\[Rho] - 61455360*Ech^8*\[Rho] + 6533120*Ech^9*\[Rho] + 
      6430720*Ech^10*\[Rho] - 8273920*Ech^11*\[Rho] + 3686400*Ech^12*\[Rho] + 
      47225*\[Rho]^2 - 657800*Ech*\[Rho]^2 + 3822200*Ech^2*\[Rho]^2 - 
      11637600*Ech^3*\[Rho]^2 + 18140400*Ech^4*\[Rho]^2 - 
      7689600*Ech^5*\[Rho]^2 - 17363520*Ech^6*\[Rho]^2 + 
      22341120*Ech^7*\[Rho]^2 + 2334720*Ech^8*\[Rho]^2 - 
      16076800*Ech^9*\[Rho]^2 + 6507520*Ech^10*\[Rho]^2 + 
      81920*Ech^11*\[Rho]^2 + 29200*\[Rho]^3 - 433600*Ech*\[Rho]^3 + 
      2766400*Ech^2*\[Rho]^3 - 9811200*Ech^3*\[Rho]^3 + 
      20764800*Ech^4*\[Rho]^3 - 25044480*Ech^5*\[Rho]^3 + 
      11419520*Ech^6*\[Rho]^3 + 10408960*Ech^7*\[Rho]^3 - 
      17751040*Ech^8*\[Rho]^3 + 9523200*Ech^9*\[Rho]^3 - 
      1812480*Ech^10*\[Rho]^3 - 1475*\[Rho]^4 + 18200*Ech*\[Rho]^4 - 
      84200*Ech^2*\[Rho]^4 + 135200*Ech^3*\[Rho]^4 + 266800*Ech^4*\[Rho]^4 - 
      1442560*Ech^5*\[Rho]^4 + 1769440*Ech^6*\[Rho]^4 + 5120*Ech^7*\[Rho]^4 - 
      1153280*Ech^8*\[Rho]^4 + 1075200*Ech^9*\[Rho]^4 - 
      360960*Ech^10*\[Rho]^4 + 1420*\[Rho]^5 - 22720*Ech*\[Rho]^5 + 
      159040*Ech^2*\[Rho]^5 - 636160*Ech^3*\[Rho]^5 + 
      1590400*Ech^4*\[Rho]^5 - 2929408*Ech^5*\[Rho]^5 + 
      4225408*Ech^6*\[Rho]^5 - 3813376*Ech^7*\[Rho]^5 + 
      1990144*Ech^8*\[Rho]^5 - 460800*Ech^9*\[Rho]^5 - 505*\[Rho]^6 + 
      8080*Ech*\[Rho]^6 - 56560*Ech^2*\[Rho]^6 + 226240*Ech^3*\[Rho]^6 - 
      565600*Ech^4*\[Rho]^6 + 904960*Ech^5*\[Rho]^6 - 904960*Ech^6*\[Rho]^6 + 
      517120*Ech^7*\[Rho]^6 - 129280*Ech^8*\[Rho]^6 - 
      300*(1 - 2*Ech)^8*(-18 - 196*\[Rho] - 163*\[Rho]^2 - 56*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] + 300*(1 - 2*Ech)^8*
       (-18 - 196*\[Rho] - 163*\[Rho]^2 - 56*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(900*(1 - 2*Ech)^8*mb^5) + 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(251725 - 4128400*Ech + 
      29705200*Ech^2 - 122584000*Ech^3 + 317749600*Ech^4 - 531385792*Ech^5 + 
      567710528*Ech^6 - 392696576*Ech^7 + 278223104*Ech^8 - 407357440*Ech^9 + 
      496556032*Ech^10 - 161652736*Ech^11 - 403816448*Ech^12 + 
      584794112*Ech^13 - 300400640*Ech^14 + 47775744*Ech^15 + 
      3888465*\[Rho] - 65676240*Ech*\[Rho] + 487420080*Ech^2*\[Rho] - 
      2078883520*Ech^3*\[Rho] + 5584818400*Ech^4*\[Rho] - 
      9710530816*Ech^5*\[Rho] + 10737546176*Ech^6*\[Rho] - 
      6974062592*Ech^7*\[Rho] + 1992881408*Ech^8*\[Rho] + 
      382627840*Ech^9*\[Rho] - 657061888*Ech^10*\[Rho] + 
      392347648*Ech^11*\[Rho] - 5390336*Ech^12*\[Rho] - 
      102301696*Ech^13*\[Rho] + 9748480*Ech^14*\[Rho] + 611065*\[Rho]^2 - 
      20793640*Ech*\[Rho]^2 + 233688280*Ech^2*\[Rho]^2 - 
      1346039520*Ech^3*\[Rho]^2 + 4598958000*Ech^4*\[Rho]^2 - 
      9831366720*Ech^5*\[Rho]^2 + 13170017280*Ech^6*\[Rho]^2 - 
      10540615680*Ech^7*\[Rho]^2 + 4499792640*Ech^8*\[Rho]^2 - 
      994488320*Ech^9*\[Rho]^2 + 474736640*Ech^10*\[Rho]^2 - 
      240558080*Ech^11*\[Rho]^2 + 430080*Ech^12*\[Rho]^2 - 
      1720320*Ech^13*\[Rho]^2 - 3881675*\[Rho]^3 + 57457400*Ech*\[Rho]^3 - 
      365006600*Ech^2*\[Rho]^3 + 1286448800*Ech^3*\[Rho]^3 - 
      2695389200*Ech^4*\[Rho]^3 + 3292929920*Ech^5*\[Rho]^3 - 
      2066391040*Ech^6*\[Rho]^3 + 503964160*Ech^7*\[Rho]^3 - 
      427168000*Ech^8*\[Rho]^3 + 810127360*Ech^9*\[Rho]^3 - 
      444774400*Ech^10*\[Rho]^3 + 54476800*Ech^11*\[Rho]^3 + 
      2150400*Ech^12*\[Rho]^3 - 802725*\[Rho]^4 + 11856600*Ech*\[Rho]^4 - 
      75100200*Ech^2*\[Rho]^4 + 263552800*Ech^3*\[Rho]^4 - 
      548338000*Ech^4*\[Rho]^4 + 633989440*Ech^5*\[Rho]^4 - 
      212735040*Ech^6*\[Rho]^4 - 433977600*Ech^7*\[Rho]^4 + 
      637862400*Ech^8*\[Rho]^4 - 352844800*Ech^9*\[Rho]^4 + 
      81464320*Ech^10*\[Rho]^4 - 6737920*Ech^11*\[Rho]^4 - 51625*\[Rho]^5 + 
      863800*Ech*\[Rho]^5 - 6349000*Ech^2*\[Rho]^5 + 
      26807200*Ech^3*\[Rho]^5 - 71251600*Ech^4*\[Rho]^5 + 
      123394432*Ech^5*\[Rho]^5 - 129185728*Ech^6*\[Rho]^5 + 
      68486656*Ech^7*\[Rho]^5 - 13801984*Ech^8*\[Rho]^5 - 
      6451200*Ech^9*\[Rho]^5 + 3290112*Ech^10*\[Rho]^5 - 21665*\[Rho]^6 + 
      346640*Ech*\[Rho]^6 - 2426480*Ech^2*\[Rho]^6 + 9705920*Ech^3*\[Rho]^6 - 
      24264800*Ech^4*\[Rho]^6 + 43714496*Ech^5*\[Rho]^6 - 
      61569536*Ech^6*\[Rho]^6 + 54935552*Ech^7*\[Rho]^6 - 
      28491008*Ech^8*\[Rho]^6 + 6558720*Ech^9*\[Rho]^6 + 6435*\[Rho]^7 - 
      102960*Ech*\[Rho]^7 + 720720*Ech^2*\[Rho]^7 - 2882880*Ech^3*\[Rho]^7 + 
      7207200*Ech^4*\[Rho]^7 - 11531520*Ech^5*\[Rho]^7 + 
      11531520*Ech^6*\[Rho]^7 - 6589440*Ech^7*\[Rho]^7 + 
      1647360*Ech^8*\[Rho]^7 + 2100*(1 - 2*Ech)^8*(-24 - 824*\[Rho] - 
        2623*\[Rho]^2 - 1107*\[Rho]^3 - 235*\[Rho]^4 + 9*\[Rho]^5)*
       Log[1 - 2*Ech] - 2100*(1 - 2*Ech)^8*(-24 - 824*\[Rho] - 
        2623*\[Rho]^2 - 1107*\[Rho]^3 - 235*\[Rho]^4 + 9*\[Rho]^5)*
       Log[\[Rho]]))/(8400*(1 - 2*Ech)^8*mb^5) - 
   (\[CapitalLambda]bh^3*(-530595 + 9785910*Ech - 80404080*Ech^2 + 
      386508640*Ech^3 - 1199039520*Ech^4 + 2492911680*Ech^5 - 
      3482201408*Ech^6 + 3168972416*Ech^7 - 1740939008*Ech^8 + 
      511757824*Ech^9 - 104036352*Ech^10 - 73142272*Ech^11 + 
      480657408*Ech^12 - 820936704*Ech^13 + 703578112*Ech^14 - 
      296452096*Ech^15 + 42991616*Ech^16 - 3650535*\[Rho] + 
      70111230*Ech*\[Rho] - 600504240*Ech^2*\[Rho] + 
      3013629920*Ech^3*\[Rho] - 9780358560*Ech^4*\[Rho] + 
      21335442240*Ech^5*\[Rho] - 31403413440*Ech^6*\[Rho] + 
      30279697280*Ech^7*\[Rho] - 17595800320*Ech^8*\[Rho] + 
      4853327360*Ech^9*\[Rho] - 25733120*Ech^10*\[Rho] + 
      44584960*Ech^11*\[Rho] - 455884800*Ech^12*\[Rho] + 
      466780160*Ech^13*\[Rho] - 216186880*Ech^14*\[Rho] + 
      19496960*Ech^15*\[Rho] + 1187025*\[Rho]^2 - 12861450*Ech*\[Rho]^2 + 
      26346600*Ech^2*\[Rho]^2 + 285289200*Ech^3*\[Rho]^2 - 
      2284707600*Ech^4*\[Rho]^2 + 7998631200*Ech^5*\[Rho]^2 - 
      16391155200*Ech^6*\[Rho]^2 + 20677816320*Ech^7*\[Rho]^2 - 
      15595050240*Ech^8*\[Rho]^2 + 6353195520*Ech^9*\[Rho]^2 - 
      1231964160*Ech^10*\[Rho]^2 + 241274880*Ech^11*\[Rho]^2 + 
      12472320*Ech^12*\[Rho]^2 - 73113600*Ech^13*\[Rho]^2 + 
      2183125*\[Rho]^3 - 36083250*Ech*\[Rho]^3 + 259749000*Ech^2*\[Rho]^3 - 
      1057938000*Ech^3*\[Rho]^3 + 2634030000*Ech^4*\[Rho]^3 - 
      3972578400*Ech^5*\[Rho]^3 + 3162324480*Ech^6*\[Rho]^3 - 
      421980160*Ech^7*\[Rho]^3 - 1099168000*Ech^8*\[Rho]^3 + 
      188070400*Ech^9*\[Rho]^3 + 672716800*Ech^10*\[Rho]^3 - 
      349941760*Ech^11*\[Rho]^3 + 21073920*Ech^12*\[Rho]^3 + 
      1433600*Ech^13*\[Rho]^3 + 840875*\[Rho]^4 - 14442750*Ech*\[Rho]^4 + 
      109305000*Ech^2*\[Rho]^4 - 476826000*Ech^3*\[Rho]^4 + 
      1314054000*Ech^4*\[Rho]^4 - 2348690400*Ech^5*\[Rho]^4 + 
      2650786880*Ech^6*\[Rho]^4 - 1662738560*Ech^7*\[Rho]^4 + 
      262689280*Ech^8*\[Rho]^4 + 344028160*Ech^9*\[Rho]^4 - 
      224967680*Ech^10*\[Rho]^4 + 38778880*Ech^11*\[Rho]^4 - 37905*\[Rho]^5 + 
      619290*Ech*\[Rho]^5 - 4387320*Ech^2*\[Rho]^5 + 
      17450160*Ech^3*\[Rho]^5 - 41766480*Ech^4*\[Rho]^5 + 
      58131360*Ech^5*\[Rho]^5 - 42219072*Ech^6*\[Rho]^5 + 
      30893184*Ech^7*\[Rho]^5 - 53770752*Ech^8*\[Rho]^5 + 
      43846656*Ech^9*\[Rho]^5 - 23159808*Ech^10*\[Rho]^5 + 
      6064128*Ech^11*\[Rho]^5 + 10535*\[Rho]^6 - 189630*Ech*\[Rho]^6 + 
      1517040*Ech^2*\[Rho]^6 - 7079520*Ech^3*\[Rho]^6 + 
      21238560*Ech^4*\[Rho]^6 - 42477120*Ech^5*\[Rho]^6 + 
      63598080*Ech^6*\[Rho]^6 - 77808640*Ech^7*\[Rho]^6 + 
      60721920*Ech^8*\[Rho]^6 - 27829760*Ech^9*\[Rho]^6 + 
      5734400*Ech^10*\[Rho]^6 - 2525*\[Rho]^7 + 45450*Ech*\[Rho]^7 - 
      363600*Ech^2*\[Rho]^7 + 1696800*Ech^3*\[Rho]^7 - 
      5090400*Ech^4*\[Rho]^7 + 10180800*Ech^5*\[Rho]^7 - 
      13574400*Ech^6*\[Rho]^7 + 11635200*Ech^7*\[Rho]^7 - 
      5817600*Ech^8*\[Rho]^7 + 1292800*Ech^9*\[Rho]^7 + 
      2100*(-1 + 2*Ech)^9*(-56 - 1048*\[Rho] - 2025*\[Rho]^2 - 765*\[Rho]^3 - 
        165*\[Rho]^4 + 15*\[Rho]^5)*Log[1 - 2*Ech] - 
      2100*(-1 + 2*Ech)^9*(-56 - 1048*\[Rho] - 2025*\[Rho]^2 - 765*\[Rho]^3 - 
        165*\[Rho]^4 + 15*\[Rho]^5)*Log[\[Rho]]))/
    (8400*(-1 + 2*Ech)^9*mb^5)) + 
 r15*(((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(-75 + 900*Ech - 4500*Ech^2 + 
      12560*Ech^3 - 26240*Ech^4 + 66912*Ech^5 - 193024*Ech^6 + 410240*Ech^7 - 
      541440*Ech^8 + 386560*Ech^9 - 72704*Ech^10 - 79872*Ech^11 + 
      40960*Ech^12 - 15*\[Rho] + 180*Ech*\[Rho] - 900*Ech^2*\[Rho] + 
      6000*Ech^3*\[Rho] - 44000*Ech^4*\[Rho] + 185120*Ech^5*\[Rho] - 
      407040*Ech^6*\[Rho] + 406400*Ech^7*\[Rho] + 6400*Ech^8*\[Rho] - 
      345600*Ech^9*\[Rho] + 209920*Ech^10*\[Rho] - 10240*Ech^11*\[Rho] - 
      4800*\[Rho]^2 + 63000*Ech*\[Rho]^2 - 347400*Ech^2*\[Rho]^2 + 
      1019200*Ech^3*\[Rho]^2 - 1615200*Ech^4*\[Rho]^2 + 
      1057920*Ech^5*\[Rho]^2 + 525440*Ech^6*\[Rho]^2 - 
      1259520*Ech^7*\[Rho]^2 + 591360*Ech^8*\[Rho]^2 - 20480*Ech^9*\[Rho]^2 + 
      6400*\[Rho]^3 - 73800*Ech*\[Rho]^3 + 351000*Ech^2*\[Rho]^3 - 
      867200*Ech^3*\[Rho]^3 + 1143200*Ech^4*\[Rho]^3 - 
      706560*Ech^5*\[Rho]^3 + 90240*Ech^6*\[Rho]^3 + 20480*Ech^7*\[Rho]^3 + 
      69120*Ech^8*\[Rho]^3 - 30720*Ech^9*\[Rho]^3 - 2325*\[Rho]^4 + 
      27900*Ech*\[Rho]^4 - 139500*Ech^2*\[Rho]^4 + 382800*Ech^3*\[Rho]^4 - 
      634000*Ech^4*\[Rho]^4 + 642400*Ech^5*\[Rho]^4 - 365760*Ech^6*\[Rho]^4 + 
      83840*Ech^7*\[Rho]^4 + 2560*Ech^8*\[Rho]^4 + 975*\[Rho]^5 - 
      11700*Ech*\[Rho]^5 + 58500*Ech^2*\[Rho]^5 - 164560*Ech^3*\[Rho]^5 + 
      257040*Ech^4*\[Rho]^5 - 222432*Ech^5*\[Rho]^5 + 90944*Ech^6*\[Rho]^5 - 
      9600*Ech^7*\[Rho]^5 - 160*\[Rho]^6 + 1920*Ech*\[Rho]^6 - 
      9600*Ech^2*\[Rho]^6 + 25600*Ech^3*\[Rho]^6 - 38400*Ech^4*\[Rho]^6 + 
      30720*Ech^5*\[Rho]^6 - 10240*Ech^6*\[Rho]^6 + 
      300*(1 - 2*Ech)^6*\[Rho]^2*(9 + 5*\[Rho])*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^6*\[Rho]^2*(9 + 5*\[Rho])*Log[\[Rho]]))/
    (150*(1 - 2*Ech)^6*mb^5) - ((1 + \[CapitalLambda]bh)^3*
     (65 - 780*Ech + 3900*Ech^2 - 10960*Ech^3 + 36040*Ech^4 - 229984*Ech^5 + 
      1161344*Ech^6 - 3648768*Ech^7 + 7332352*Ech^8 - 9692160*Ech^9 + 
      8506368*Ech^10 - 4907008*Ech^11 + 1755136*Ech^12 - 303104*Ech^13 + 
      910*\[Rho] - 10920*Ech*\[Rho] + 54600*Ech^2*\[Rho] - 
      153440*Ech^3*\[Rho] + 307160*Ech^4*\[Rho] - 590688*Ech^5*\[Rho] + 
      1111936*Ech^6*\[Rho] - 1662080*Ech^7*\[Rho] + 2069760*Ech^8*\[Rho] - 
      2634240*Ech^9*\[Rho] + 2809856*Ech^10*\[Rho] - 1677312*Ech^11*\[Rho] + 
      358400*Ech^12*\[Rho] + 3920*\[Rho]^2 - 55440*Ech*\[Rho]^2 + 
      327600*Ech^2*\[Rho]^2 - 1083600*Ech^3*\[Rho]^2 + 
      2430400*Ech^4*\[Rho]^2 - 4751040*Ech^5*\[Rho]^2 + 
      9031680*Ech^6*\[Rho]^2 - 13484800*Ech^7*\[Rho]^2 + 
      12364800*Ech^8*\[Rho]^2 - 5555200*Ech^9*\[Rho]^2 + 
      716800*Ech^10*\[Rho]^2 + 5075*\[Rho]^3 - 73500*Ech*\[Rho]^3 + 
      443100*Ech^2*\[Rho]^3 - 1288000*Ech^3*\[Rho]^3 + 
      1178800*Ech^4*\[Rho]^3 + 3371200*Ech^5*\[Rho]^3 - 
      11748800*Ech^6*\[Rho]^3 + 14963200*Ech^7*\[Rho]^3 - 
      8691200*Ech^8*\[Rho]^3 + 1792000*Ech^9*\[Rho]^3 - 15925*\[Rho]^4 + 
      186900*Ech*\[Rho]^4 - 909300*Ech^2*\[Rho]^4 + 2242800*Ech^3*\[Rho]^4 - 
      2563400*Ech^4*\[Rho]^4 - 57120*Ech^5*\[Rho]^4 + 
      3557120*Ech^6*\[Rho]^4 - 3825920*Ech^7*\[Rho]^4 + 
      1572480*Ech^8*\[Rho]^4 - 197120*Ech^9*\[Rho]^4 + 9310*\[Rho]^5 - 
      111720*Ech*\[Rho]^5 + 558600*Ech^2*\[Rho]^5 - 1519840*Ech^3*\[Rho]^5 + 
      2407160*Ech^4*\[Rho]^5 - 2098656*Ech^5*\[Rho]^5 + 
      688576*Ech^6*\[Rho]^5 + 253568*Ech^7*\[Rho]^5 - 185472*Ech^8*\[Rho]^5 - 
      4060*\[Rho]^6 + 48720*Ech*\[Rho]^6 - 243600*Ech^2*\[Rho]^6 + 
      682640*Ech^3*\[Rho]^6 - 1092560*Ech^4*\[Rho]^6 + 
      983808*Ech^5*\[Rho]^6 - 437696*Ech^6*\[Rho]^6 + 62720*Ech^7*\[Rho]^6 + 
      705*\[Rho]^7 - 8460*Ech*\[Rho]^7 + 42300*Ech^2*\[Rho]^7 - 
      112800*Ech^3*\[Rho]^7 + 169200*Ech^4*\[Rho]^7 - 135360*Ech^5*\[Rho]^7 + 
      45120*Ech^6*\[Rho]^7 - 2100*(1 - 2*Ech)^6*\[Rho]^2*
       (2 + 3*\[Rho] + \[Rho]^2)*Log[1 - 2*Ech] + 2100*(1 - 2*Ech)^6*\[Rho]^2*
       (2 + 3*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/(1050*(1 - 2*Ech)^6*mb^5) + 
   ((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(-80 + 960*Ech - 4800*Ech^2 + 
      12800*Ech^3 - 19200*Ech^4 + 15360*Ech^5 - 5120*Ech^6 + 375*\[Rho] - 
      4980*Ech*\[Rho] + 27780*Ech^2*\[Rho] - 84320*Ech^3*\[Rho] + 
      152640*Ech^4*\[Rho] - 178816*Ech^5*\[Rho] + 167168*Ech^6*\[Rho] - 
      157184*Ech^7*\[Rho] + 111872*Ech^8*\[Rho] - 29696*Ech^9*\[Rho] - 
      5120*Ech^10*\[Rho] - 200*\[Rho]^2 + 2400*Ech*\[Rho]^2 - 
      12000*Ech^2*\[Rho]^2 + 35200*Ech^3*\[Rho]^2 - 71680*Ech^4*\[Rho]^2 + 
      109056*Ech^5*\[Rho]^2 - 119808*Ech^6*\[Rho]^2 + 81920*Ech^7*\[Rho]^2 - 
      24576*Ech^8*\[Rho]^2 - 280*\[Rho]^3 + 3720*Ech*\[Rho]^3 - 
      20760*Ech^2*\[Rho]^3 + 60640*Ech^3*\[Rho]^3 - 102080*Ech^4*\[Rho]^3 + 
      105984*Ech^5*\[Rho]^3 - 67456*Ech^6*\[Rho]^3 + 19456*Ech^7*\[Rho]^3 + 
      120*\[Rho]^4 - 1440*Ech*\[Rho]^4 + 7200*Ech^2*\[Rho]^4 - 
      18560*Ech^3*\[Rho]^4 + 14400*Ech^4*\[Rho]^4 + 6912*Ech^5*\[Rho]^4 - 
      20224*Ech^6*\[Rho]^4 + 10240*Ech^7*\[Rho]^4 + 65*\[Rho]^5 - 
      780*Ech*\[Rho]^5 + 3900*Ech^2*\[Rho]^5 - 10400*Ech^3*\[Rho]^5 + 
      15600*Ech^4*\[Rho]^5 - 12480*Ech^5*\[Rho]^5 + 4160*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*\[Rho]*(-4 + 3*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^6*\[Rho]*(-4 + 3*\[Rho]^2)*Log[\[Rho]]))/
    (60*(1 - 2*Ech)^6*mb^5*\[Rho]) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*
     (565 - 7910*Ech + 47460*Ech^2 - 158200*Ech^3 + 314720*Ech^4 - 
      364896*Ech^5 + 247296*Ech^6 - 543360*Ech^7 + 2956800*Ech^8 - 
      9562112*Ech^9 + 19597312*Ech^10 - 26836992*Ech^11 + 24227840*Ech^12 - 
      13189120*Ech^13 + 3293184*Ech^14 - 2520*\[Rho] + 35280*Ech*\[Rho] - 
      211680*Ech^2*\[Rho] + 705600*Ech^3*\[Rho] - 1434720*Ech^4*\[Rho] + 
      1963584*Ech^5*\[Rho] - 2270016*Ech^6*\[Rho] + 1846656*Ech^7*\[Rho] + 
      3951360*Ech^8*\[Rho] - 19192320*Ech^9*\[Rho] + 32965632*Ech^10*\[Rho] - 
      27998208*Ech^11*\[Rho] + 10579968*Ech^12*\[Rho] - 
      860160*Ech^13*\[Rho] + 141015*\[Rho]^2 - 2062410*Ech*\[Rho]^2 + 
      12991860*Ech^2*\[Rho]^2 - 45775800*Ech^3*\[Rho]^2 + 
      98095200*Ech^4*\[Rho]^2 - 131473440*Ech^5*\[Rho]^2 + 
      115711680*Ech^6*\[Rho]^2 - 87319680*Ech^7*\[Rho]^2 + 
      80640000*Ech^8*\[Rho]^2 - 59673600*Ech^9*\[Rho]^2 + 
      16773120*Ech^10*\[Rho]^2 + 2580480*Ech^11*\[Rho]^2 - 
      430080*Ech^12*\[Rho]^2 + 6300*\[Rho]^3 - 474600*Ech*\[Rho]^3 + 
      5552400*Ech^2*\[Rho]^3 - 29327200*Ech^3*\[Rho]^3 + 
      85030400*Ech^4*\[Rho]^3 - 140152320*Ech^5*\[Rho]^3 + 
      119069440*Ech^6*\[Rho]^3 - 24281600*Ech^7*\[Rho]^3 - 
      34728960*Ech^8*\[Rho]^3 + 20572160*Ech^9*\[Rho]^3 - 
      1146880*Ech^10*\[Rho]^3 - 164325*\[Rho]^4 + 2237550*Ech*\[Rho]^4 - 
      12984300*Ech^2*\[Rho]^4 + 41517000*Ech^3*\[Rho]^4 - 
      78565200*Ech^4*\[Rho]^4 + 87736320*Ech^5*\[Rho]^4 - 
      54936000*Ech^6*\[Rho]^4 + 19057920*Ech^7*\[Rho]^4 - 
      6370560*Ech^8*\[Rho]^4 + 2688000*Ech^9*\[Rho]^4 - 
      322560*Ech^10*\[Rho]^4 + 24360*\[Rho]^5 - 341040*Ech*\[Rho]^5 + 
      2046240*Ech^2*\[Rho]^5 - 6820800*Ech^3*\[Rho]^5 + 
      14189280*Ech^4*\[Rho]^5 - 19301184*Ech^5*\[Rho]^5 + 
      17097024*Ech^6*\[Rho]^5 - 9233280*Ech^7*\[Rho]^5 + 
      2177280*Ech^8*\[Rho]^5 + 10752*Ech^9*\[Rho]^5 - 6055*\[Rho]^6 + 
      84770*Ech*\[Rho]^6 - 508620*Ech^2*\[Rho]^6 + 1695400*Ech^3*\[Rho]^6 - 
      3669680*Ech^4*\[Rho]^6 + 4628736*Ech^5*\[Rho]^6 - 
      3399424*Ech^6*\[Rho]^6 + 1240064*Ech^7*\[Rho]^6 - 
      134400*Ech^8*\[Rho]^6 + 660*\[Rho]^7 - 9240*Ech*\[Rho]^7 + 
      55440*Ech^2*\[Rho]^7 - 184800*Ech^3*\[Rho]^7 + 369600*Ech^4*\[Rho]^7 - 
      443520*Ech^5*\[Rho]^7 + 295680*Ech^6*\[Rho]^7 - 84480*Ech^7*\[Rho]^7 + 
      2100*(-1 + 2*Ech)^7*\[Rho]^2*(21 + 92*\[Rho] + 15*\[Rho]^2)*
       Log[1 - 2*Ech] - 2100*(-1 + 2*Ech)^7*\[Rho]^2*(21 + 92*\[Rho] + 
        15*\[Rho]^2)*Log[\[Rho]]))/(1050*(-1 + 2*Ech)^7*mb^5) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (365 - 3420*Ech + 11340*Ech^2 - 15360*Ech^3 + 28800*Ech^4 - 
      184128*Ech^5 + 596736*Ech^6 - 956160*Ech^7 + 787200*Ech^8 - 
      286720*Ech^9 + 9216*Ech^10 + 12288*Ech^11 - 8455*\[Rho] + 
      105300*Ech*\[Rho] - 549540*Ech^2*\[Rho] + 1532640*Ech^3*\[Rho] - 
      2366880*Ech^4*\[Rho] + 1741824*Ech^5*\[Rho] + 18048*Ech^6*\[Rho] - 
      843264*Ech^7*\[Rho] + 352512*Ech^8*\[Rho] + 11264*Ech^9*\[Rho] + 
      15360*Ech^10*\[Rho] + 10320*\[Rho]^2 - 115560*Ech*\[Rho]^2 + 
      528120*Ech^2*\[Rho]^2 - 1232160*Ech^3*\[Rho]^2 + 
      1503840*Ech^4*\[Rho]^2 - 907776*Ech^5*\[Rho]^2 + 
      405120*Ech^6*\[Rho]^2 - 489984*Ech^7*\[Rho]^2 + 373248*Ech^8*\[Rho]^2 - 
      67584*Ech^9*\[Rho]^2 - 3920*\[Rho]^3 + 48120*Ech*\[Rho]^3 - 
      247080*Ech^2*\[Rho]^3 + 697760*Ech^3*\[Rho]^3 - 
      1218720*Ech^4*\[Rho]^3 + 1393536*Ech^5*\[Rho]^3 - 
      1005440*Ech^6*\[Rho]^3 + 373248*Ech^7*\[Rho]^3 - 44544*Ech^8*\[Rho]^3 + 
      1795*\[Rho]^4 - 21540*Ech*\[Rho]^4 + 107700*Ech^2*\[Rho]^4 - 
      301120*Ech^3*\[Rho]^4 + 425520*Ech^4*\[Rho]^4 - 306048*Ech^5*\[Rho]^4 + 
      68416*Ech^6*\[Rho]^4 + 19200*Ech^7*\[Rho]^4 - 105*\[Rho]^5 + 
      1260*Ech*\[Rho]^5 - 6300*Ech^2*\[Rho]^5 + 16800*Ech^3*\[Rho]^5 - 
      25200*Ech^4*\[Rho]^5 + 20160*Ech^5*\[Rho]^5 - 6720*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*(8 + 32*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*(8 + 32*\[Rho] + 69*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(360*(1 - 2*Ech)^6*mb^5) + 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(480 - 6720*Ech + 40320*Ech^2 - 134400*Ech^3 + 
      268800*Ech^4 - 322560*Ech^5 + 215040*Ech^6 - 61440*Ech^7 - 
      7883*\[Rho] + 115162*Ech*\[Rho] - 724572*Ech^2*\[Rho] + 
      2549640*Ech^3*\[Rho] - 5438400*Ech^4*\[Rho] + 7097472*Ech^5*\[Rho] - 
      5439744*Ech^6*\[Rho] + 2379264*Ech^7*\[Rho] - 1102080*Ech^8*\[Rho] + 
      1093120*Ech^9*\[Rho] - 668672*Ech^10*\[Rho] + 153600*Ech^11*\[Rho] + 
      13445*\[Rho]^2 - 184390*Ech*\[Rho]^2 + 1079460*Ech^2*\[Rho]^2 - 
      3490680*Ech^3*\[Rho]^2 + 6689760*Ech^4*\[Rho]^2 - 
      7433280*Ech^5*\[Rho]^2 + 4017024*Ech^6*\[Rho]^2 - 
      69888*Ech^7*\[Rho]^2 - 738048*Ech^8*\[Rho]^2 - 79360*Ech^9*\[Rho]^2 + 
      238592*Ech^10*\[Rho]^2 - 30720*Ech^11*\[Rho]^2 - 5520*\[Rho]^3 + 
      71160*Ech*\[Rho]^3 - 384120*Ech^2*\[Rho]^3 + 1109040*Ech^3*\[Rho]^3 - 
      1752480*Ech^4*\[Rho]^3 + 1310016*Ech^5*\[Rho]^3 - 
      259200*Ech^6*\[Rho]^3 + 300288*Ech^7*\[Rho]^3 - 812544*Ech^8*\[Rho]^3 + 
      414720*Ech^9*\[Rho]^3 + 80*\[Rho]^4 - 4360*Ech*\[Rho]^4 + 
      48840*Ech^2*\[Rho]^4 - 253520*Ech^3*\[Rho]^4 + 732640*Ech^4*\[Rho]^4 - 
      1237440*Ech^5*\[Rho]^4 + 1324928*Ech^6*\[Rho]^4 - 
      926464*Ech^7*\[Rho]^4 + 238080*Ech^8*\[Rho]^4 + 33792*Ech^9*\[Rho]^4 - 
      485*\[Rho]^5 + 6790*Ech*\[Rho]^5 - 40740*Ech^2*\[Rho]^5 + 
      135800*Ech^3*\[Rho]^5 - 281680*Ech^4*\[Rho]^5 + 199776*Ech^5*\[Rho]^5 + 
      16576*Ech^6*\[Rho]^5 - 127616*Ech^7*\[Rho]^5 + 61440*Ech^8*\[Rho]^5 - 
      117*\[Rho]^6 + 1638*Ech*\[Rho]^6 - 9828*Ech^2*\[Rho]^6 + 
      32760*Ech^3*\[Rho]^6 - 65520*Ech^4*\[Rho]^6 + 78624*Ech^5*\[Rho]^6 - 
      52416*Ech^6*\[Rho]^6 + 14976*Ech^7*\[Rho]^6 + 60*(-1 + 2*Ech)^7*\[Rho]*
       (-40 - 32*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ech] - 
      60*(-1 + 2*Ech)^7*\[Rho]*(-40 - 32*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]]))/(360*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(-600 + 9600*Ech - 67200*Ech^2 + 
      268800*Ech^3 - 672000*Ech^4 + 1075200*Ech^5 - 1075200*Ech^6 + 
      614400*Ech^7 - 153600*Ech^8 + 19025*\[Rho] - 312800*Ech*\[Rho] + 
      2256800*Ech^2*\[Rho] - 9340800*Ech^3*\[Rho] + 24292800*Ech^4*\[Rho] - 
      40737024*Ech^5*\[Rho] + 43069984*Ech^6*\[Rho] - 25673728*Ech^7*\[Rho] + 
      3473152*Ech^8*\[Rho] + 9441280*Ech^9*\[Rho] - 13652992*Ech^10*\[Rho] + 
      11272192*Ech^11*\[Rho] - 4358144*Ech^12*\[Rho] - 262144*Ech^13*\[Rho] + 
      532480*Ech^14*\[Rho] - 25540*\[Rho]^2 + 367840*Ech*\[Rho]^2 - 
      2248480*Ech^2*\[Rho]^2 + 7470720*Ech^3*\[Rho]^2 - 
      14107200*Ech^4*\[Rho]^2 + 13463040*Ech^5*\[Rho]^2 - 
      1512960*Ech^6*\[Rho]^2 - 8939520*Ech^7*\[Rho]^2 + 
      7219200*Ech^8*\[Rho]^2 - 3973120*Ech^9*\[Rho]^2 + 
      6922240*Ech^10*\[Rho]^2 - 7045120*Ech^11*\[Rho]^2 + 
      2457600*Ech^12*\[Rho]^2 - 26225*\[Rho]^3 + 494600*Ech*\[Rho]^3 - 
      4062200*Ech^2*\[Rho]^3 + 19048800*Ech^3*\[Rho]^3 - 
      56022000*Ech^4*\[Rho]^3 + 106300800*Ech^5*\[Rho]^3 - 
      127980480*Ech^6*\[Rho]^3 + 91161600*Ech^7*\[Rho]^3 - 
      32808960*Ech^8*\[Rho]^3 + 5877760*Ech^9*\[Rho]^3 - 
      4049920*Ech^10*\[Rho]^3 + 2007040*Ech^11*\[Rho]^3 + 31400*\[Rho]^4 - 
      483200*Ech*\[Rho]^4 + 3228800*Ech^2*\[Rho]^4 - 
      12198400*Ech^3*\[Rho]^4 + 28345600*Ech^4*\[Rho]^4 - 
      40994560*Ech^5*\[Rho]^4 + 35402880*Ech^6*\[Rho]^4 - 
      17402880*Ech^7*\[Rho]^4 + 7541760*Ech^8*\[Rho]^4 - 
      5898240*Ech^9*\[Rho]^4 + 2181120*Ech^10*\[Rho]^4 + 1375*\[Rho]^5 - 
      16600*Ech*\[Rho]^5 + 73000*Ech^2*\[Rho]^5 - 90400*Ech^3*\[Rho]^5 - 
      378800*Ech^4*\[Rho]^5 + 1915520*Ech^5*\[Rho]^5 - 
      3651680*Ech^6*\[Rho]^5 + 3875840*Ech^7*\[Rho]^5 - 
      2789120*Ech^8*\[Rho]^5 + 706560*Ech^9*\[Rho]^5 + 
      84480*Ech^10*\[Rho]^5 + 500*\[Rho]^6 - 8000*Ech*\[Rho]^6 + 
      56000*Ech^2*\[Rho]^6 - 224000*Ech^3*\[Rho]^6 + 560000*Ech^4*\[Rho]^6 - 
      962816*Ech^5*\[Rho]^6 + 634496*Ech^6*\[Rho]^6 - 69632*Ech^7*\[Rho]^6 - 
      189952*Ech^8*\[Rho]^6 + 92160*Ech^9*\[Rho]^6 + 65*\[Rho]^7 - 
      1040*Ech*\[Rho]^7 + 7280*Ech^2*\[Rho]^7 - 29120*Ech^3*\[Rho]^7 + 
      72800*Ech^4*\[Rho]^7 - 116480*Ech^5*\[Rho]^7 + 116480*Ech^6*\[Rho]^7 - 
      66560*Ech^7*\[Rho]^7 + 16640*Ech^8*\[Rho]^7 + 300*(1 - 2*Ech)^8*\[Rho]*
       (-14 - 68*\[Rho] + 125*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*
       Log[1 - 2*Ech] - 300*(1 - 2*Ech)^8*\[Rho]*(-14 - 68*\[Rho] + 
        125*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
    (450*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (1005 - 18870*Ech + 146820*Ech^2 - 623800*Ech^3 + 1608320*Ech^4 - 
      2786304*Ech^5 + 4288896*Ech^6 - 8238336*Ech^7 + 15479040*Ech^8 - 
      19975680*Ech^9 + 14803968*Ech^10 - 4257792*Ech^11 - 1466368*Ech^12 + 
      1064960*Ech^13 + 28000*\[Rho] - 387200*Ech*\[Rho] + 
      2289600*Ech^2*\[Rho] - 7497600*Ech^3*\[Rho] + 14695200*Ech^4*\[Rho] - 
      17449920*Ech^5*\[Rho] + 12508800*Ech^6*\[Rho] - 5856000*Ech^7*\[Rho] + 
      652800*Ech^8*\[Rho] + 6016000*Ech^9*\[Rho] - 8898560*Ech^10*\[Rho] + 
      3993600*Ech^11*\[Rho] + 80675*\[Rho]^2 - 1330450*Ech*\[Rho]^2 + 
      9389700*Ech^2*\[Rho]^2 - 36927000*Ech^3*\[Rho]^2 + 
      87724800*Ech^4*\[Rho]^2 - 126424320*Ech^5*\[Rho]^2 + 
      102812160*Ech^6*\[Rho]^2 - 35927040*Ech^7*\[Rho]^2 - 
      2016000*Ech^8*\[Rho]^2 + 565760*Ech^9*\[Rho]^2 + 
      1940480*Ech^10*\[Rho]^2 + 153600*Ech^11*\[Rho]^2 - 118400*\[Rho]^3 + 
      1595200*Ech*\[Rho]^3 - 9134400*Ech^2*\[Rho]^3 + 
      28700800*Ech^3*\[Rho]^3 - 53014400*Ech^4*\[Rho]^3 + 
      57386880*Ech^5*\[Rho]^3 - 35641600*Ech^6*\[Rho]^3 + 
      15595520*Ech^7*\[Rho]^3 - 9000960*Ech^8*\[Rho]^3 + 
      3737600*Ech^9*\[Rho]^3 - 225280*Ech^10*\[Rho]^3 + 12275*\[Rho]^4 - 
      177250*Ech*\[Rho]^4 + 1101300*Ech^2*\[Rho]^4 - 3822200*Ech^3*\[Rho]^4 + 
      8314000*Ech^4*\[Rho]^4 - 11843040*Ech^5*\[Rho]^4 + 
      11284160*Ech^6*\[Rho]^4 - 6981760*Ech^7*\[Rho]^4 + 
      1920000*Ech^8*\[Rho]^4 - 3680*\[Rho]^5 + 51520*Ech*\[Rho]^5 - 
      309120*Ech^2*\[Rho]^5 + 1030400*Ech^3*\[Rho]^5 - 
      2233120*Ech^4*\[Rho]^5 + 2497344*Ech^5*\[Rho]^5 - 
      1479296*Ech^6*\[Rho]^5 + 269056*Ech^7*\[Rho]^5 + 76800*Ech^8*\[Rho]^5 + 
      125*\[Rho]^6 - 1750*Ech*\[Rho]^6 + 10500*Ech^2*\[Rho]^6 - 
      35000*Ech^3*\[Rho]^6 + 70000*Ech^4*\[Rho]^6 - 84000*Ech^5*\[Rho]^6 + 
      56000*Ech^6*\[Rho]^6 - 16000*Ech^7*\[Rho]^6 + 300*(-1 + 2*Ech)^7*
       (8 - 8*\[Rho] + 335*\[Rho]^2 + 104*\[Rho]^3 + 9*\[Rho]^4)*
       Log[1 - 2*Ech] - 300*(-1 + 2*Ech)^7*(8 - 8*\[Rho] + 335*\[Rho]^2 + 
        104*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/(1800*(-1 + 2*Ech)^7*mb^5) + 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(-19555 + 346480*Ech - 
      2694160*Ech^2 + 12031040*Ech^3 - 33840800*Ech^4 + 61479488*Ech^5 - 
      68673472*Ech^6 + 28563712*Ech^7 + 66672896*Ech^8 - 205277184*Ech^9 + 
      320452608*Ech^10 - 284368896*Ech^11 + 76496896*Ech^12 + 
      111362048*Ech^13 - 121290752*Ech^14 + 39124992*Ech^15 + 160265*\[Rho] - 
      2833040*Ech*\[Rho] + 21981680*Ech^2*\[Rho] - 97961920*Ech^3*\[Rho] + 
      275010400*Ech^4*\[Rho] - 500324608*Ech^5*\[Rho] + 
      581155008*Ech^6*\[Rho] - 398340096*Ech^7*\[Rho] + 
      97676544*Ech^8*\[Rho] + 156692480*Ech^9*\[Rho] - 
      380033024*Ech^10*\[Rho] + 487768064*Ech^11*\[Rho] - 
      330416128*Ech^12*\[Rho] + 83034112*Ech^13*\[Rho] + 
      7454720*Ech^14*\[Rho] - 3157175*\[Rho]^2 + 53005400*Ech*\[Rho]^2 - 
      390962600*Ech^2*\[Rho]^2 + 1656832800*Ech^3*\[Rho]^2 - 
      4421029200*Ech^4*\[Rho]^2 + 7634719680*Ech^5*\[Rho]^2 - 
      8408547840*Ech^6*\[Rho]^2 + 5567815680*Ech^7*\[Rho]^2 - 
      2009683200*Ech^8*\[Rho]^2 + 502190080*Ech^9*\[Rho]^2 - 
      255539200*Ech^10*\[Rho]^2 + 24371200*Ech^11*\[Rho]^2 + 
      52039680*Ech^12*\[Rho]^2 - 1720320*Ech^13*\[Rho]^2 + 1644125*\[Rho]^3 - 
      20707400*Ech*\[Rho]^3 + 100163000*Ech^2*\[Rho]^3 - 
      191637600*Ech^3*\[Rho]^3 - 147949200*Ech^4*\[Rho]^3 + 
      1486558080*Ech^5*\[Rho]^3 - 3136555520*Ech^6*\[Rho]^3 + 
      3187950080*Ech^7*\[Rho]^3 - 1503514880*Ech^8*\[Rho]^3 + 
      196546560*Ech^9*\[Rho]^3 - 7526400*Ech^10*\[Rho]^3 + 
      29245440*Ech^11*\[Rho]^3 + 2150400*Ech^12*\[Rho]^3 + 1428875*\[Rho]^4 - 
      22303400*Ech*\[Rho]^4 + 151655000*Ech^2*\[Rho]^4 - 
      585765600*Ech^3*\[Rho]^4 + 1401850800*Ech^4*\[Rho]^4 - 
      2120314560*Ech^5*\[Rho]^4 + 1980699840*Ech^6*\[Rho]^4 - 
      1095978240*Ech^7*\[Rho]^4 + 402393600*Ech^8*\[Rho]^4 - 
      171351040*Ech^9*\[Rho]^4 + 52648960*Ech^10*\[Rho]^4 - 
      1576960*Ech^11*\[Rho]^4 - 70945*\[Rho]^5 + 1172920*Ech*\[Rho]^5 - 
      8512840*Ech^2*\[Rho]^5 + 35462560*Ech^3*\[Rho]^5 - 
      92890000*Ech^4*\[Rho]^5 + 163714432*Ech^5*\[Rho]^5 - 
      195713728*Ech^6*\[Rho]^5 + 155964928*Ech^7*\[Rho]^5 - 
      84507136*Ech^8*\[Rho]^5 + 19697664*Ech^9*\[Rho]^5 + 
      623616*Ech^10*\[Rho]^5 + 14735*\[Rho]^6 - 235760*Ech*\[Rho]^6 + 
      1650320*Ech^2*\[Rho]^6 - 6601280*Ech^3*\[Rho]^6 + 
      16503200*Ech^4*\[Rho]^6 - 29191232*Ech^5*\[Rho]^6 + 
      27141632*Ech^6*\[Rho]^6 - 13819904*Ech^7*\[Rho]^6 + 
      2245376*Ech^8*\[Rho]^6 + 537600*Ech^9*\[Rho]^6 - 325*\[Rho]^7 + 
      5200*Ech*\[Rho]^7 - 36400*Ech^2*\[Rho]^7 + 145600*Ech^3*\[Rho]^7 - 
      364000*Ech^4*\[Rho]^7 + 582400*Ech^5*\[Rho]^7 - 582400*Ech^6*\[Rho]^7 + 
      332800*Ech^7*\[Rho]^7 - 83200*Ech^8*\[Rho]^7 + 
      2100*(1 - 2*Ech)^8*(8 - 64*\[Rho] + 593*\[Rho]^2 + 1333*\[Rho]^3 + 
        133*\[Rho]^4 + 9*\[Rho]^5)*Log[1 - 2*Ech] - 2100*(1 - 2*Ech)^8*
       (8 - 64*\[Rho] + 593*\[Rho]^2 + 1333*\[Rho]^3 + 133*\[Rho]^4 + 
        9*\[Rho]^5)*Log[\[Rho]]))/(4200*(1 - 2*Ech)^8*mb^5) - 
   (\[CapitalLambda]bh^3*(5600 - 100800*Ech + 806400*Ech^2 - 3763200*Ech^3 + 
      11289600*Ech^4 - 22579200*Ech^5 + 30105600*Ech^6 - 25804800*Ech^7 + 
      12902400*Ech^8 - 2867200*Ech^9 - 279955*\[Rho] + 5139990*Ech*\[Rho] - 
      42027120*Ech^2*\[Rho] + 200964960*Ech^3*\[Rho] - 
      619829280*Ech^4*\[Rho] + 1280301120*Ech^5*\[Rho] - 
      1775054400*Ech^6*\[Rho] + 1602736256*Ech^7*\[Rho] - 
      886759168*Ech^8*\[Rho] + 339398144*Ech^9*\[Rho] - 
      332552192*Ech^10*\[Rho] + 564637696*Ech^11*\[Rho] - 
      613466112*Ech^12*\[Rho] + 358055936*Ech^13*\[Rho] - 
      32063488*Ech^14*\[Rho] - 83460096*Ech^15*\[Rho] + 
      34603008*Ech^16*\[Rho] - 282975*\[Rho]^2 + 6437550*Ech*\[Rho]^2 - 
      63596400*Ech^2*\[Rho]^2 + 361295200*Ech^3*\[Rho]^2 - 
      1309677600*Ech^4*\[Rho]^2 + 3161256000*Ech^5*\[Rho]^2 - 
      5118348480*Ech^6*\[Rho]^2 + 5419621760*Ech^7*\[Rho]^2 - 
      3473191680*Ech^8*\[Rho]^2 + 1031779840*Ech^9*\[Rho]^2 + 
      236615680*Ech^10*\[Rho]^2 - 612003840*Ech^11*\[Rho]^2 + 
      669204480*Ech^12*\[Rho]^2 - 393379840*Ech^13*\[Rho]^2 + 
      70533120*Ech^14*\[Rho]^2 + 14909440*Ech^15*\[Rho]^2 + 
      3219825*\[Rho]^3 - 60203850*Ech*\[Rho]^3 + 501853800*Ech^2*\[Rho]^3 - 
      2449840400*Ech^3*\[Rho]^3 + 7727017200*Ech^4*\[Rho]^3 - 
      16360024800*Ech^5*\[Rho]^3 + 23326535680*Ech^6*\[Rho]^3 - 
      21744450560*Ech^7*\[Rho]^3 + 12241232640*Ech^8*\[Rho]^3 - 
      3396574720*Ech^9*\[Rho]^3 + 130242560*Ech^10*\[Rho]^3 + 
      170741760*Ech^11*\[Rho]^3 - 167587840*Ech^12*\[Rho]^3 + 
      75980800*Ech^13*\[Rho]^3 - 1939875*\[Rho]^4 + 30906750*Ech*\[Rho]^4 - 
      211155000*Ech^2*\[Rho]^4 + 792862000*Ech^3*\[Rho]^4 - 
      1704738000*Ech^4*\[Rho]^4 + 1792240800*Ech^5*\[Rho]^4 + 
      301772800*Ech^6*\[Rho]^4 - 3324697600*Ech^7*\[Rho]^4 + 
      3990112000*Ech^8*\[Rho]^4 - 2077017600*Ech^9*\[Rho]^4 + 
      522188800*Ech^10*\[Rho]^4 - 184217600*Ech^11*\[Rho]^4 + 
      62361600*Ech^12*\[Rho]^4 + 1433600*Ech^13*\[Rho]^4 - 690725*\[Rho]^5 + 
      12118050*Ech*\[Rho]^5 - 94109400*Ech^2*\[Rho]^5 + 
      424057200*Ech^3*\[Rho]^5 - 1219251600*Ech^4*\[Rho]^5 + 
      2311495200*Ech^5*\[Rho]^5 - 2872076480*Ech^6*\[Rho]^5 + 
      2238355840*Ech^7*\[Rho]^5 - 1025041920*Ech^8*\[Rho]^5 + 
      344744960*Ech^9*\[Rho]^5 - 192711680*Ech^10*\[Rho]^5 + 
      59136000*Ech^11*\[Rho]^5 - 27545*\[Rho]^6 + 432810*Ech*\[Rho]^6 - 
      2895480*Ech^2*\[Rho]^6 + 10488240*Ech^3*\[Rho]^6 - 
      20880720*Ech^4*\[Rho]^6 + 16359840*Ech^5*\[Rho]^6 + 
      25556160*Ech^6*\[Rho]^6 - 76644736*Ech^7*\[Rho]^6 + 
      81704448*Ech^8*\[Rho]^6 - 59945984*Ech^9*\[Rho]^6 + 
      14830592*Ech^10*\[Rho]^6 + 1419264*Ech^11*\[Rho]^6 - 4025*\[Rho]^7 + 
      72450*Ech*\[Rho]^7 - 579600*Ech^2*\[Rho]^7 + 2704800*Ech^3*\[Rho]^7 - 
      8114400*Ech^4*\[Rho]^7 + 16228800*Ech^5*\[Rho]^7 - 
      23708160*Ech^6*\[Rho]^7 + 14228480*Ech^7*\[Rho]^7 - 
      2499840*Ech^8*\[Rho]^7 - 2311680*Ech^9*\[Rho]^7 + 
      1146880*Ech^10*\[Rho]^7 - 325*\[Rho]^8 + 5850*Ech*\[Rho]^8 - 
      46800*Ech^2*\[Rho]^8 + 218400*Ech^3*\[Rho]^8 - 655200*Ech^4*\[Rho]^8 + 
      1310400*Ech^5*\[Rho]^8 - 1747200*Ech^6*\[Rho]^8 + 
      1497600*Ech^7*\[Rho]^8 - 748800*Ech^8*\[Rho]^8 + 
      166400*Ech^9*\[Rho]^8 + 2100*(-1 + 2*Ech)^9*\[Rho]*
       (-24 - 320*\[Rho] + 535*\[Rho]^2 + 955*\[Rho]^3 + 75*\[Rho]^4 + 
        15*\[Rho]^5)*Log[1 - 2*Ech] - 2100*(-1 + 2*Ech)^9*\[Rho]*
       (-24 - 320*\[Rho] + 535*\[Rho]^2 + 955*\[Rho]^3 + 75*\[Rho]^4 + 
        15*\[Rho]^5)*Log[\[Rho]]))/(4200*(-1 + 2*Ech)^9*mb^5*\[Rho])) + 
 r14*(((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(30 - 360*Ech + 1800*Ech^2 - 
      4800*Ech^3 + 7200*Ech^4 - 5760*Ech^5 + 1920*Ech^6 + 65*\[Rho] - 
      1080*Ech*\[Rho] + 7200*Ech^2*\[Rho] - 25200*Ech^3*\[Rho] + 
      49080*Ech^4*\[Rho] - 47136*Ech^5*\[Rho] - 672*Ech^6*\[Rho] + 
      55296*Ech^7*\[Rho] - 64128*Ech^8*\[Rho] + 34304*Ech^9*\[Rho] - 
      7680*Ech^10*\[Rho] - 180*\[Rho]^2 + 2160*Ech*\[Rho]^2 - 
      10800*Ech^2*\[Rho]^2 + 29280*Ech^3*\[Rho]^2 - 47280*Ech^4*\[Rho]^2 + 
      47040*Ech^5*\[Rho]^2 - 28032*Ech^6*\[Rho]^2 + 8448*Ech^7*\[Rho]^2 - 
      768*Ech^8*\[Rho]^2 + 780*\[Rho]^3 - 9900*Ech*\[Rho]^3 + 
      52740*Ech^2*\[Rho]^3 - 157440*Ech^3*\[Rho]^3 + 292920*Ech^4*\[Rho]^3 - 
      342432*Ech^5*\[Rho]^3 + 229536*Ech^6*\[Rho]^3 - 67584*Ech^7*\[Rho]^3 - 
      1010*\[Rho]^4 + 12120*Ech*\[Rho]^4 - 60600*Ech^2*\[Rho]^4 + 
      170480*Ech^3*\[Rho]^4 - 294000*Ech^4*\[Rho]^4 + 300480*Ech^5*\[Rho]^4 - 
      164672*Ech^6*\[Rho]^4 + 36864*Ech^7*\[Rho]^4 + 315*\[Rho]^5 - 
      3780*Ech*\[Rho]^5 + 18900*Ech^2*\[Rho]^5 - 50400*Ech^3*\[Rho]^5 + 
      75600*Ech^4*\[Rho]^5 - 60480*Ech^5*\[Rho]^5 + 20160*Ech^6*\[Rho]^5 - 
      30*(1 - 2*Ech)^6*\[Rho]*(5 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 
      30*(1 - 2*Ech)^6*\[Rho]*(5 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (45*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
   ((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(-325 + 3900*Ech - 
      19500*Ech^2 + 55600*Ech^3 - 123840*Ech^4 + 314496*Ech^5 - 
      808416*Ech^6 + 1554048*Ech^7 - 2044800*Ech^8 + 1832960*Ech^9 - 
      1070592*Ech^10 + 325632*Ech^11 - 14336*Ech^12 - 8940*\[Rho] + 
      114480*Ech*\[Rho] - 615600*Ech^2*\[Rho] + 1798800*Ech^3*\[Rho] - 
      3142800*Ech^4*\[Rho] + 3705600*Ech^5*\[Rho] - 4113600*Ech^6*\[Rho] + 
      5241600*Ech^7*\[Rho] - 5088000*Ech^8*\[Rho] + 2611200*Ech^9*\[Rho] - 
      599040*Ech^10*\[Rho] + 122880*Ech^11*\[Rho] + 6600*\[Rho]^2 - 
      59400*Ech*\[Rho]^2 + 178200*Ech^2*\[Rho]^2 - 76800*Ech^3*\[Rho]^2 - 
      684000*Ech^4*\[Rho]^2 + 1474560*Ech^5*\[Rho]^2 - 
      977280*Ech^6*\[Rho]^2 - 92160*Ech^7*\[Rho]^2 + 161280*Ech^8*\[Rho]^2 + 
      92160*Ech^9*\[Rho]^2 + 3900*\[Rho]^3 - 52800*Ech*\[Rho]^3 + 
      300000*Ech^2*\[Rho]^3 - 970400*Ech^3*\[Rho]^3 + 
      2042400*Ech^4*\[Rho]^3 - 3039360*Ech^5*\[Rho]^3 + 
      3372800*Ech^6*\[Rho]^3 - 2787840*Ech^7*\[Rho]^3 + 
      1543680*Ech^8*\[Rho]^3 - 419840*Ech^9*\[Rho]^3 - 375*\[Rho]^4 + 
      4500*Ech*\[Rho]^4 - 22500*Ech^2*\[Rho]^4 + 82800*Ech^3*\[Rho]^4 - 
      212400*Ech^4*\[Rho]^4 + 375360*Ech^5*\[Rho]^4 - 495840*Ech^6*\[Rho]^4 + 
      432000*Ech^7*\[Rho]^4 - 174720*Ech^8*\[Rho]^4 - 1200*\[Rho]^5 + 
      14400*Ech*\[Rho]^5 - 72000*Ech^2*\[Rho]^5 + 200400*Ech^3*\[Rho]^5 - 
      354960*Ech^4*\[Rho]^5 + 376704*Ech^5*\[Rho]^5 - 218304*Ech^6*\[Rho]^5 + 
      52992*Ech^7*\[Rho]^5 + 340*\[Rho]^6 - 4080*Ech*\[Rho]^6 + 
      20400*Ech^2*\[Rho]^6 - 54400*Ech^3*\[Rho]^6 + 81600*Ech^4*\[Rho]^6 - 
      65280*Ech^5*\[Rho]^6 + 21760*Ech^6*\[Rho]^6 - 300*(1 - 2*Ech)^6*\[Rho]*
       (-12 - 33*\[Rho] + 10*\[Rho]^2)*Log[1 - 2*Ech] + 
      300*(1 - 2*Ech)^6*\[Rho]*(-12 - 33*\[Rho] + 10*\[Rho]^2)*Log[\[Rho]]))/
    (450*(1 - 2*Ech)^6*mb^5) - ((1 + \[CapitalLambda]bh)^3*
     (25 - 300*Ech + 1500*Ech^2 + 27920*Ech^3 - 500520*Ech^4 + 
      3535968*Ech^5 - 14293632*Ech^6 + 36672768*Ech^7 - 61796352*Ech^8 + 
      67886080*Ech^9 - 45843456*Ech^10 + 15704064*Ech^11 - 403456*Ech^12 - 
      1007616*Ech^13 + 1890*\[Rho] - 22680*Ech*\[Rho] + 113400*Ech^2*\[Rho] - 
      265440*Ech^3*\[Rho] - 140280*Ech^4*\[Rho] + 3628128*Ech^5*\[Rho] - 
      14421120*Ech^6*\[Rho] + 30807168*Ech^7*\[Rho] - 36906240*Ech^8*\[Rho] + 
      20267520*Ech^9*\[Rho] + 1634304*Ech^10*\[Rho] - 6236160*Ech^11*\[Rho] + 
      1419264*Ech^12*\[Rho] + 55650*\[Rho]^2 - 718200*Ech*\[Rho]^2 + 
      3893400*Ech^2*\[Rho]^2 - 11550000*Ech^3*\[Rho]^2 + 
      21201600*Ech^4*\[Rho]^2 - 29332800*Ech^5*\[Rho]^2 + 
      42470400*Ech^6*\[Rho]^2 - 61420800*Ech^7*\[Rho]^2 + 
      60480000*Ech^8*\[Rho]^2 - 30643200*Ech^9*\[Rho]^2 + 
      5376000*Ech^10*\[Rho]^2 - 85575*\[Rho]^3 + 955500*Ech*\[Rho]^3 - 
      4349100*Ech^2*\[Rho]^3 + 10068800*Ech^3*\[Rho]^3 - 
      11583600*Ech^4*\[Rho]^3 + 4226880*Ech^5*\[Rho]^3 + 
      1812160*Ech^6*\[Rho]^3 + 2526720*Ech^7*\[Rho]^3 - 
      6504960*Ech^8*\[Rho]^3 + 2938880*Ech^9*\[Rho]^3 - 4725*\[Rho]^4 + 
      170100*Ech*\[Rho]^4 - 1530900*Ech^2*\[Rho]^4 + 6762000*Ech^3*\[Rho]^4 - 
      17182200*Ech^4*\[Rho]^4 + 25821600*Ech^5*\[Rho]^4 - 
      21840000*Ech^6*\[Rho]^4 + 9058560*Ech^7*\[Rho]^4 - 
      1626240*Ech^8*\[Rho]^4 + 483840*Ech^9*\[Rho]^4 + 38850*\[Rho]^5 - 
      466200*Ech*\[Rho]^5 + 2331000*Ech^2*\[Rho]^5 - 6474720*Ech^3*\[Rho]^5 + 
      10729320*Ech^4*\[Rho]^5 - 10368288*Ech^5*\[Rho]^5 + 
      5285952*Ech^6*\[Rho]^5 - 1077888*Ech^7*\[Rho]^5 + 
      24192*Ech^8*\[Rho]^5 - 6790*\[Rho]^6 + 81480*Ech*\[Rho]^6 - 
      407400*Ech^2*\[Rho]^6 + 1125040*Ech^3*\[Rho]^6 - 
      1728720*Ech^4*\[Rho]^6 + 1448832*Ech^5*\[Rho]^6 - 
      548800*Ech^6*\[Rho]^6 + 37632*Ech^7*\[Rho]^6 + 675*\[Rho]^7 - 
      8100*Ech*\[Rho]^7 + 40500*Ech^2*\[Rho]^7 - 108000*Ech^3*\[Rho]^7 + 
      162000*Ech^4*\[Rho]^7 - 129600*Ech^5*\[Rho]^7 + 43200*Ech^6*\[Rho]^7 + 
      2100*(1 - 2*Ech)^6*\[Rho]^2*(-12 - 17*\[Rho] + 27*\[Rho]^2)*
       Log[1 - 2*Ech] - 2100*(1 - 2*Ech)^6*\[Rho]^2*(-12 - 17*\[Rho] + 
        27*\[Rho]^2)*Log[\[Rho]]))/(6300*(1 - 2*Ech)^6*mb^5) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (-391 + 4932*Ech - 26100*Ech^2 + 74520*Ech^3 - 122400*Ech^4 + 
      111552*Ech^5 - 34944*Ech^6 - 69120*Ech^7 + 180480*Ech^8 - 
      225280*Ech^9 + 138240*Ech^10 - 30720*Ech^11 - 990*\[Rho] + 
      14220*Ech*\[Rho] - 85140*Ech^2*\[Rho] + 272160*Ech^3*\[Rho] - 
      486840*Ech^4*\[Rho] + 443040*Ech^5*\[Rho] - 97440*Ech^6*\[Rho] - 
      126720*Ech^7*\[Rho] + 55680*Ech^8*\[Rho] + 7680*Ech^9*\[Rho] + 
      7680*Ech^10*\[Rho] + 960*\[Rho]^2 - 10440*Ech*\[Rho]^2 + 
      45720*Ech^2*\[Rho]^2 - 104880*Ech^3*\[Rho]^2 + 147960*Ech^4*\[Rho]^2 - 
      191712*Ech^5*\[Rho]^2 + 318144*Ech^6*\[Rho]^2 - 421632*Ech^7*\[Rho]^2 + 
      299904*Ech^8*\[Rho]^2 - 84480*Ech^9*\[Rho]^2 + 1390*\[Rho]^3 - 
      17220*Ech*\[Rho]^3 + 89340*Ech^2*\[Rho]^3 - 252640*Ech^3*\[Rho]^3 + 
      425640*Ech^4*\[Rho]^3 - 414624*Ech^5*\[Rho]^3 + 170752*Ech^6*\[Rho]^3 + 
      45696*Ech^7*\[Rho]^3 - 52608*Ech^8*\[Rho]^3 - 1305*\[Rho]^4 + 
      15660*Ech*\[Rho]^4 - 78300*Ech^2*\[Rho]^4 + 218520*Ech^3*\[Rho]^4 - 
      372840*Ech^4*\[Rho]^4 + 375264*Ech^5*\[Rho]^4 - 201696*Ech^6*\[Rho]^4 + 
      43776*Ech^7*\[Rho]^4 + 336*\[Rho]^5 - 4032*Ech*\[Rho]^5 + 
      20160*Ech^2*\[Rho]^5 - 53760*Ech^3*\[Rho]^5 + 80640*Ech^4*\[Rho]^5 - 
      64512*Ech^5*\[Rho]^5 + 21504*Ech^6*\[Rho]^5 - 
      30*(1 - 2*Ech)^6*(-4 - 39*\[Rho] - 18*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] + 30*(1 - 2*Ech)^6*(-4 - 39*\[Rho] - 18*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(90*(1 - 2*Ech)^6*mb^5) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*(2685 - 37590*Ech + 
      225540*Ech^2 - 751800*Ech^3 + 1408680*Ech^4 - 326256*Ech^5 - 
      8971200*Ech^6 + 40323456*Ech^7 - 104170752*Ech^8 + 177655296*Ech^9 - 
      201965568*Ech^10 + 147087360*Ech^11 - 60598272*Ech^12 + 
      8515584*Ech^13 + 1671168*Ech^14 + 147770*\[Rho] - 2169580*Ech*\[Rho] + 
      13723080*Ech^2*\[Rho] - 48566000*Ech^3*\[Rho] + 
      104163640*Ech^4*\[Rho] - 135662352*Ech^5*\[Rho] + 
      96290880*Ech^6*\[Rho] - 9211776*Ech^7*\[Rho] - 65597952*Ech^8*\[Rho] + 
      98954240*Ech^9*\[Rho] - 77679616*Ech^10*\[Rho] + 
      25159680*Ech^11*\[Rho] + 673792*Ech^12*\[Rho] + 200704*Ech^13*\[Rho] + 
      186060*\[Rho]^2 - 3184440*Ech*\[Rho]^2 + 23163840*Ech^2*\[Rho]^2 - 
      93441600*Ech^3*\[Rho]^2 + 227472000*Ech^4*\[Rho]^2 - 
      338768640*Ech^5*\[Rho]^2 + 298905600*Ech^6*\[Rho]^2 - 
      157516800*Ech^7*\[Rho]^2 + 95155200*Ech^8*\[Rho]^2 - 
      106444800*Ech^9*\[Rho]^2 + 72253440*Ech^10*\[Rho]^2 - 
      20643840*Ech^11*\[Rho]^2 + 3440640*Ech^12*\[Rho]^2 - 399525*\[Rho]^3 + 
      5328750*Ech*\[Rho]^3 - 30120300*Ech^2*\[Rho]^3 + 
      92992200*Ech^3*\[Rho]^3 - 166496400*Ech^4*\[Rho]^3 + 
      162513120*Ech^5*\[Rho]^3 - 52288320*Ech^6*\[Rho]^3 - 
      52859520*Ech^7*\[Rho]^3 + 62630400*Ech^8*\[Rho]^3 - 
      25912320*Ech^9*\[Rho]^3 + 4730880*Ech^10*\[Rho]^3 + 64575*\[Rho]^4 - 
      807450*Ech*\[Rho]^4 + 4168500*Ech^2*\[Rho]^4 - 
      11190200*Ech^3*\[Rho]^4 + 14287000*Ech^4*\[Rho]^4 + 
      1530480*Ech^5*\[Rho]^4 - 32455360*Ech^6*\[Rho]^4 + 
      47277440*Ech^7*\[Rho]^4 - 33237120*Ech^8*\[Rho]^4 + 
      13054720*Ech^9*\[Rho]^4 - 2938880*Ech^10*\[Rho]^4 - 6510*\[Rho]^5 + 
      91140*Ech*\[Rho]^5 - 546840*Ech^2*\[Rho]^5 + 1822800*Ech^3*\[Rho]^5 - 
      3256680*Ech^4*\[Rho]^5 + 3383856*Ech^5*\[Rho]^5 - 
      2728320*Ech^6*\[Rho]^5 + 1338624*Ech^7*\[Rho]^5 + 
      185472*Ech^8*\[Rho]^5 - 489216*Ech^9*\[Rho]^5 + 5880*\[Rho]^6 - 
      82320*Ech*\[Rho]^6 + 493920*Ech^2*\[Rho]^6 - 1646400*Ech^3*\[Rho]^6 + 
      3371760*Ech^4*\[Rho]^6 - 4831008*Ech^5*\[Rho]^6 + 
      4374720*Ech^6*\[Rho]^6 - 2239104*Ech^7*\[Rho]^6 + 
      494592*Ech^8*\[Rho]^6 - 935*\[Rho]^7 + 13090*Ech*\[Rho]^7 - 
      78540*Ech^2*\[Rho]^7 + 261800*Ech^3*\[Rho]^7 - 523600*Ech^4*\[Rho]^7 + 
      628320*Ech^5*\[Rho]^7 - 418880*Ech^6*\[Rho]^7 + 119680*Ech^7*\[Rho]^7 - 
      2100*(-1 + 2*Ech)^7*\[Rho]*(-24 - 138*\[Rho] - 63*\[Rho]^2 + 
        23*\[Rho]^3)*Log[1 - 2*Ech] + 2100*(-1 + 2*Ech)^7*\[Rho]*
       (-24 - 138*\[Rho] - 63*\[Rho]^2 + 23*\[Rho]^3)*Log[\[Rho]]))/
    (2100*(-1 + 2*Ech)^7*mb^5) + 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(-60 + 840*Ech - 5040*Ech^2 + 16800*Ech^3 - 
      33600*Ech^4 + 40320*Ech^5 - 26880*Ech^6 + 7680*Ech^7 - 416*\[Rho] + 
      6664*Ech*\[Rho] - 45864*Ech^2*\[Rho] + 176400*Ech^3*\[Rho] - 
      411360*Ech^4*\[Rho] + 587520*Ech^5*\[Rho] - 500352*Ech^6*\[Rho] + 
      298752*Ech^7*\[Rho] - 353280*Ech^8*\[Rho] + 593920*Ech^9*\[Rho] - 
      598016*Ech^10*\[Rho] + 319488*Ech^11*\[Rho] - 73728*Ech^12*\[Rho] + 
      1685*\[Rho]^2 - 24610*Ech*\[Rho]^2 + 154800*Ech^2*\[Rho]^2 - 
      544560*Ech^3*\[Rho]^2 + 1156920*Ech^4*\[Rho]^2 - 
      1470096*Ech^5*\[Rho]^2 + 971232*Ech^6*\[Rho]^2 - 95808*Ech^7*\[Rho]^2 - 
      251520*Ech^8*\[Rho]^2 + 73472*Ech^9*\[Rho]^2 + 43520*Ech^10*\[Rho]^2 - 
      15360*Ech^11*\[Rho]^2 - 750*\[Rho]^3 + 8340*Ech*\[Rho]^3 - 
      34920*Ech^2*\[Rho]^3 + 55920*Ech^3*\[Rho]^3 + 53640*Ech^4*\[Rho]^3 - 
      420528*Ech^5*\[Rho]^3 + 887424*Ech^6*\[Rho]^3 - 994560*Ech^7*\[Rho]^3 + 
      590208*Ech^8*\[Rho]^3 - 149760*Ech^9*\[Rho]^3 - 1420*\[Rho]^4 + 
      21500*Ech*\[Rho]^4 - 140340*Ech^2*\[Rho]^4 + 513160*Ech^3*\[Rho]^4 - 
      1178120*Ech^4*\[Rho]^4 + 1830192*Ech^5*\[Rho]^4 - 
      1944640*Ech^6*\[Rho]^4 + 1287296*Ech^7*\[Rho]^4 - 
      436608*Ech^8*\[Rho]^4 + 42240*Ech^9*\[Rho]^4 + 1150*\[Rho]^5 - 
      16100*Ech*\[Rho]^5 + 96600*Ech^2*\[Rho]^5 - 322000*Ech^3*\[Rho]^5 + 
      671480*Ech^4*\[Rho]^5 - 924240*Ech^5*\[Rho]^5 + 791392*Ech^6*\[Rho]^5 - 
      373568*Ech^7*\[Rho]^5 + 73728*Ech^8*\[Rho]^5 - 189*\[Rho]^6 + 
      2646*Ech*\[Rho]^6 - 15876*Ech^2*\[Rho]^6 + 52920*Ech^3*\[Rho]^6 - 
      105840*Ech^4*\[Rho]^6 + 127008*Ech^5*\[Rho]^6 - 84672*Ech^6*\[Rho]^6 + 
      24192*Ech^7*\[Rho]^6 - 30*(-1 + 2*Ech)^7*\[Rho]*
       (14 - 17*\[Rho] - 36*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ech] + 
      30*(-1 + 2*Ech)^7*\[Rho]*(14 - 17*\[Rho] - 36*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]]))/(90*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (2425 - 35150*Ech + 219300*Ech^2 - 764600*Ech^3 + 1616800*Ech^4 - 
      2122848*Ech^5 + 1856096*Ech^6 - 1807168*Ech^7 + 3209856*Ech^8 - 
      5267200*Ech^9 + 5828096*Ech^10 - 4088832*Ech^11 + 1591296*Ech^12 - 
      233472*Ech^13 + 18475*\[Rho] - 279950*Ech*\[Rho] + 
      1828800*Ech^2*\[Rho] - 6692400*Ech^3*\[Rho] + 14889000*Ech^4*\[Rho] - 
      20410800*Ech^5*\[Rho] + 16836000*Ech^6*\[Rho] - 8721600*Ech^7*\[Rho] + 
      5020800*Ech^8*\[Rho] - 4064000*Ech^9*\[Rho] + 1523200*Ech^10*\[Rho] + 
      76800*Ech^11*\[Rho] - 9750*\[Rho]^2 + 97800*Ech*\[Rho]^2 - 
      315900*Ech^2*\[Rho]^2 - 30600*Ech^3*\[Rho]^2 + 2784000*Ech^4*\[Rho]^2 - 
      7752960*Ech^5*\[Rho]^2 + 9661920*Ech^6*\[Rho]^2 - 
      5350080*Ech^7*\[Rho]^2 + 595200*Ech^8*\[Rho]^2 + 
      145920*Ech^9*\[Rho]^2 + 115200*Ech^10*\[Rho]^2 + 
      76800*Ech^11*\[Rho]^2 - 7650*\[Rho]^3 + 93600*Ech*\[Rho]^3 - 
      467100*Ech^2*\[Rho]^3 + 1179000*Ech^3*\[Rho]^3 - 
      1437600*Ech^4*\[Rho]^3 + 282240*Ech^5*\[Rho]^3 + 
      1263040*Ech^6*\[Rho]^3 - 1041920*Ech^7*\[Rho]^3 - 
      410880*Ech^8*\[Rho]^3 + 801280*Ech^9*\[Rho]^3 - 
      281600*Ech^10*\[Rho]^3 - 5875*\[Rho]^4 + 84950*Ech*\[Rho]^4 - 
      528600*Ech^2*\[Rho]^4 + 1837600*Ech^3*\[Rho]^4 - 
      3927200*Ech^4*\[Rho]^4 + 5508960*Ech^5*\[Rho]^4 - 
      5190400*Ech^6*\[Rho]^4 + 2996480*Ech^7*\[Rho]^4 - 
      810240*Ech^8*\[Rho]^4 + 2775*\[Rho]^5 - 38850*Ech*\[Rho]^5 + 
      233100*Ech^2*\[Rho]^5 - 777000*Ech^3*\[Rho]^5 + 
      1611000*Ech^4*\[Rho]^5 - 2211792*Ech^5*\[Rho]^5 + 
      1886304*Ech^6*\[Rho]^5 - 889152*Ech^7*\[Rho]^5 + 
      175104*Ech^8*\[Rho]^5 - 400*\[Rho]^6 + 5600*Ech*\[Rho]^6 - 
      33600*Ech^2*\[Rho]^6 + 112000*Ech^3*\[Rho]^6 - 224000*Ech^4*\[Rho]^6 + 
      268800*Ech^5*\[Rho]^6 - 179200*Ech^6*\[Rho]^6 + 51200*Ech^7*\[Rho]^6 - 
      150*(-1 + 2*Ech)^7*(-4 - 71*\[Rho] - 129*\[Rho]^2 - 45*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] + 150*(-1 + 2*Ech)^7*
       (-4 - 71*\[Rho] - 129*\[Rho]^2 - 45*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(450*(-1 + 2*Ech)^7*mb^5) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(300 - 4800*Ech + 33600*Ech^2 - 
      134400*Ech^3 + 336000*Ech^4 - 537600*Ech^5 + 537600*Ech^6 - 
      307200*Ech^7 + 76800*Ech^8 + 5615*\[Rho] - 96440*Ech*\[Rho] + 
      727880*Ech^2*\[Rho] - 3157920*Ech^3*\[Rho] + 8634000*Ech^4*\[Rho] - 
      15289920*Ech^5*\[Rho] + 17197536*Ech^6*\[Rho] - 10953216*Ech^7*\[Rho] + 
      797952*Ech^8*\[Rho] + 8486912*Ech^9*\[Rho] - 16256000*Ech^10*\[Rho] + 
      19202048*Ech^11*\[Rho] - 13897728*Ech^12*\[Rho] + 
      5554176*Ech^13*\[Rho] - 958464*Ech^14*\[Rho] - 28945*\[Rho]^2 + 
      474520*Ech*\[Rho]^2 - 3412840*Ech^2*\[Rho]^2 + 
      14076960*Ech^3*\[Rho]^2 - 36469200*Ech^4*\[Rho]^2 + 
      60941760*Ech^5*\[Rho]^2 - 64748160*Ech^6*\[Rho]^2 + 
      41748480*Ech^7*\[Rho]^2 - 16354560*Ech^8*\[Rho]^2 + 
      6103040*Ech^9*\[Rho]^2 - 1372160*Ech^10*\[Rho]^2 - 
      3481600*Ech^11*\[Rho]^2 + 3256320*Ech^12*\[Rho]^2 - 
      737280*Ech^13*\[Rho]^2 - 2800*\[Rho]^3 + 101200*Ech*\[Rho]^3 - 
      1159600*Ech^2*\[Rho]^3 + 6744000*Ech^3*\[Rho]^3 - 
      23176800*Ech^4*\[Rho]^3 + 49610880*Ech^5*\[Rho]^3 - 
      65371200*Ech^6*\[Rho]^3 + 47285760*Ech^7*\[Rho]^3 - 
      9200640*Ech^8*\[Rho]^3 - 10547200*Ech^9*\[Rho]^3 + 
      6323200*Ech^10*\[Rho]^3 - 655360*Ech^11*\[Rho]^3 + 23800*\[Rho]^4 - 
      348400*Ech*\[Rho]^4 + 2179600*Ech^2*\[Rho]^4 - 7508800*Ech^3*\[Rho]^4 + 
      15143200*Ech^4*\[Rho]^4 - 16650880*Ech^5*\[Rho]^4 + 
      4280320*Ech^6*\[Rho]^4 + 14466560*Ech^7*\[Rho]^4 - 
      21424640*Ech^8*\[Rho]^4 + 12595200*Ech^9*\[Rho]^4 - 
      2887680*Ech^10*\[Rho]^4 + 5725*\[Rho]^5 - 102400*Ech*\[Rho]^5 + 
      803200*Ech^2*\[Rho]^5 - 3616000*Ech^3*\[Rho]^5 + 
      10249600*Ech^4*\[Rho]^5 - 19307200*Ech^5*\[Rho]^5 + 
      25638880*Ech^6*\[Rho]^5 - 24378880*Ech^7*\[Rho]^5 + 
      14844160*Ech^8*\[Rho]^5 - 4669440*Ech^9*\[Rho]^5 + 
      422400*Ech^10*\[Rho]^5 - 4115*\[Rho]^6 + 65840*Ech*\[Rho]^6 - 
      460880*Ech^2*\[Rho]^6 + 1843520*Ech^3*\[Rho]^6 - 
      4608800*Ech^4*\[Rho]^6 + 7607360*Ech^5*\[Rho]^6 - 
      8638976*Ech^6*\[Rho]^6 + 6296576*Ech^7*\[Rho]^6 - 
      2569472*Ech^8*\[Rho]^6 + 442368*Ech^9*\[Rho]^6 + 420*\[Rho]^7 - 
      6720*Ech*\[Rho]^7 + 47040*Ech^2*\[Rho]^7 - 188160*Ech^3*\[Rho]^7 + 
      470400*Ech^4*\[Rho]^7 - 752640*Ech^5*\[Rho]^7 + 752640*Ech^6*\[Rho]^7 - 
      430080*Ech^7*\[Rho]^7 + 107520*Ech^8*\[Rho]^7 - 
      300*(1 - 2*Ech)^8*\[Rho]*(11 - 19*\[Rho] - 94*\[Rho]^2 - 54*\[Rho]^3 + 
        18*\[Rho]^4)*Log[1 - 2*Ech] + 300*(1 - 2*Ech)^8*\[Rho]*
       (11 - 19*\[Rho] - 94*\[Rho]^2 - 54*\[Rho]^3 + 18*\[Rho]^4)*
       Log[\[Rho]]))/(450*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(-38235 + 628560*Ech - 
      4534320*Ech^2 + 18764480*Ech^3 - 48792800*Ech^4 + 81648896*Ech^5 - 
      83826400*Ech^6 + 31721344*Ech^7 + 79598336*Ech^8 - 262664192*Ech^9 + 
      487230464*Ech^10 - 606556160*Ech^11 + 493330432*Ech^12 - 
      241303552*Ech^13 + 57155584*Ech^14 - 2260992*Ech^15 - 526610*\[Rho] + 
      8891960*Ech*\[Rho] - 65973320*Ech^2*\[Rho] + 281298080*Ech^3*\[Rho] - 
      755459600*Ech^4*\[Rho] + 1313086208*Ech^5*\[Rho] - 
      1450966496*Ech^6*\[Rho] + 938653184*Ech^7*\[Rho] - 
      255449600*Ech^8*\[Rho] - 78360576*Ech^9*\[Rho] + 
      110982144*Ech^10*\[Rho] - 45416448*Ech^11*\[Rho] - 
      27783168*Ech^12*\[Rho] + 30965760*Ech^13*\[Rho] - 
      3268608*Ech^14*\[Rho] - 338555*\[Rho]^2 + 7151480*Ech*\[Rho]^2 - 
      63937160*Ech^2*\[Rho]^2 + 320507040*Ech^3*\[Rho]^2 - 
      995542800*Ech^4*\[Rho]^2 + 1981277760*Ech^5*\[Rho]^2 - 
      2499766080*Ech^6*\[Rho]^2 + 1884153600*Ech^7*\[Rho]^2 - 
      752747520*Ech^8*\[Rho]^2 + 201349120*Ech^9*\[Rho]^2 - 
      182748160*Ech^10*\[Rho]^2 + 127160320*Ech^11*\[Rho]^2 - 
      34406400*Ech^12*\[Rho]^2 + 8601600*Ech^13*\[Rho]^2 + 638400*\[Rho]^3 - 
      9122400*Ech*\[Rho]^3 + 55120800*Ech^2*\[Rho]^3 - 
      179715200*Ech^3*\[Rho]^3 + 326984000*Ech^4*\[Rho]^3 - 
      276899840*Ech^5*\[Rho]^3 - 59908800*Ech^6*\[Rho]^3 + 
      342128640*Ech^7*\[Rho]^3 - 266461440*Ech^8*\[Rho]^3 + 
      68526080*Ech^9*\[Rho]^3 - 9712640*Ech^10*\[Rho]^3 + 
      5734400*Ech^11*\[Rho]^3 + 2150400*Ech^12*\[Rho]^3 + 212275*\[Rho]^4 - 
      3056200*Ech*\[Rho]^4 + 18671800*Ech^2*\[Rho]^4 - 
      61986400*Ech^3*\[Rho]^4 + 116863600*Ech^4*\[Rho]^4 - 
      111408640*Ech^5*\[Rho]^4 + 7099680*Ech^6*\[Rho]^4 + 
      103797120*Ech^7*\[Rho]^4 - 107600640*Ech^8*\[Rho]^4 + 
      36162560*Ech^9*\[Rho]^4 + 3566080*Ech^10*\[Rho]^4 - 
      3942400*Ech^11*\[Rho]^4 + 73010*\[Rho]^5 - 1205960*Ech*\[Rho]^5 + 
      8744120*Ech^2*\[Rho]^5 - 36387680*Ech^3*\[Rho]^5 + 
      95202800*Ech^4*\[Rho]^5 - 162477056*Ech^5*\[Rho]^5 + 
      189019040*Ech^6*\[Rho]^5 - 155585024*Ech^7*\[Rho]^5 + 
      83600384*Ech^8*\[Rho]^5 - 23697408*Ech^9*\[Rho]^5 + 
      1473024*Ech^10*\[Rho]^5 - 22365*\[Rho]^6 + 357840*Ech*\[Rho]^6 - 
      2504880*Ech^2*\[Rho]^6 + 10019520*Ech^3*\[Rho]^6 - 
      25048800*Ech^4*\[Rho]^6 + 41130432*Ech^5*\[Rho]^6 - 
      46792704*Ech^6*\[Rho]^6 + 34169856*Ech^7*\[Rho]^6 - 
      14058240*Ech^8*\[Rho]^6 + 2451456*Ech^9*\[Rho]^6 + 2080*\[Rho]^7 - 
      33280*Ech*\[Rho]^7 + 232960*Ech^2*\[Rho]^7 - 931840*Ech^3*\[Rho]^7 + 
      2329600*Ech^4*\[Rho]^7 - 3727360*Ech^5*\[Rho]^7 + 
      3727360*Ech^6*\[Rho]^7 - 2129920*Ech^7*\[Rho]^7 + 
      532480*Ech^8*\[Rho]^7 - 2100*(1 - 2*Ech)^8*(-4 - 111*\[Rho] - 
        413*\[Rho]^2 - 260*\[Rho]^3 - 81*\[Rho]^4 + 9*\[Rho]^5)*
       Log[1 - 2*Ech] + 2100*(1 - 2*Ech)^8*(-4 - 111*\[Rho] - 413*\[Rho]^2 - 
        260*\[Rho]^3 - 81*\[Rho]^4 + 9*\[Rho]^5)*Log[\[Rho]]))/
    (2100*(1 - 2*Ech)^8*mb^5) + 
   (\[CapitalLambda]bh^3*(600 - 10800*Ech + 86400*Ech^2 - 403200*Ech^3 + 
      1209600*Ech^4 - 2419200*Ech^5 + 3225600*Ech^6 - 2764800*Ech^7 + 
      1382400*Ech^8 - 307200*Ech^9 + 23965*\[Rho] - 451770*Ech*\[Rho] + 
      3797760*Ech^2*\[Rho] - 18702080*Ech^3*\[Rho] + 59533440*Ech^4*\[Rho] - 
      127292160*Ech^5*\[Rho] + 183474976*Ech^6*\[Rho] - 
      173709888*Ech^7*\[Rho] + 104964864*Ech^8*\[Rho] - 
      59551232*Ech^9*\[Rho] + 100801536*Ech^10*\[Rho] - 
      203077632*Ech^11*\[Rho] + 276299776*Ech^12*\[Rho] - 
      243990528*Ech^13*\[Rho] + 131211264*Ech^14*\[Rho] - 
      37240832*Ech^15*\[Rho] + 3932160*Ech^16*\[Rho] - 118170*\[Rho]^2 + 
      2143260*Ech*\[Rho]^2 - 17291880*Ech^2*\[Rho]^2 + 
      81473040*Ech^3*\[Rho]^2 - 247140720*Ech^4*\[Rho]^2 + 
      500813280*Ech^5*\[Rho]^2 - 678543072*Ech^6*\[Rho]^2 + 
      592944576*Ech^7*\[Rho]^2 - 300476928*Ech^8*\[Rho]^2 + 
      58481664*Ech^9*\[Rho]^2 + 7799808*Ech^10*\[Rho]^2 + 
      29374464*Ech^11*\[Rho]^2 - 77402112*Ech^12*\[Rho]^2 + 
      78913536*Ech^13*\[Rho]^2 - 36691968*Ech^14*\[Rho]^2 + 
      5750784*Ech^15*\[Rho]^2 - 138825*\[Rho]^3 + 2885850*Ech*\[Rho]^3 - 
      26569800*Ech^2*\[Rho]^3 + 142568400*Ech^3*\[Rho]^3 - 
      492721200*Ech^4*\[Rho]^3 + 1141480800*Ech^5*\[Rho]^3 - 
      1782396480*Ech^6*\[Rho]^3 + 1829535360*Ech^7*\[Rho]^3 - 
      1161561600*Ech^8*\[Rho]^3 + 424934400*Ech^9*\[Rho]^3 - 
      132633600*Ech^10*\[Rho]^3 + 86722560*Ech^11*\[Rho]^3 - 
      30597120*Ech^12*\[Rho]^3 - 1228800*Ech^13*\[Rho]^3 + 100750*\[Rho]^4 - 
      1447500*Ech*\[Rho]^4 + 8286000*Ech^2*\[Rho]^4 - 
      21100000*Ech^3*\[Rho]^4 + 1812000*Ech^4*\[Rho]^4 + 
      143947200*Ech^5*\[Rho]^4 - 436984000*Ech^6*\[Rho]^4 + 
      645306240*Ech^7*\[Rho]^4 - 488451840*Ech^8*\[Rho]^4 + 
      103646720*Ech^9*\[Rho]^4 + 99671040*Ech^10*\[Rho]^4 - 
      60856320*Ech^11*\[Rho]^4 + 7598080*Ech^12*\[Rho]^4 - 
      614400*Ech^13*\[Rho]^4 + 130275*\[Rho]^5 - 2209950*Ech*\[Rho]^5 + 
      16464600*Ech^2*\[Rho]^5 - 70354800*Ech^3*\[Rho]^5 + 
      188384400*Ech^4*\[Rho]^5 - 322336800*Ech^5*\[Rho]^5 + 
      336924960*Ech^6*\[Rho]^5 - 165963840*Ech^7*\[Rho]^5 - 
      56705280*Ech^8*\[Rho]^5 + 142103040*Ech^9*\[Rho]^5 - 
      82245120*Ech^10*\[Rho]^5 + 17034240*Ech^11*\[Rho]^5 + 7410*\[Rho]^6 - 
      160380*Ech*\[Rho]^6 + 1526040*Ech^2*\[Rho]^6 - 8417520*Ech^3*\[Rho]^6 + 
      29788560*Ech^4*\[Rho]^6 - 70463520*Ech^5*\[Rho]^6 + 
      114378144*Ech^6*\[Rho]^6 - 134060352*Ech^7*\[Rho]^6 + 
      116246016*Ech^8*\[Rho]^6 - 65553408*Ech^9*\[Rho]^6 + 
      18983424*Ech^10*\[Rho]^6 - 1520640*Ech^11*\[Rho]^6 - 6455*\[Rho]^7 + 
      116190*Ech*\[Rho]^7 - 929520*Ech^2*\[Rho]^7 + 4337760*Ech^3*\[Rho]^7 - 
      13013280*Ech^4*\[Rho]^7 + 26026560*Ech^5*\[Rho]^7 - 
      35524608*Ech^6*\[Rho]^7 + 34258944*Ech^7*\[Rho]^7 - 
      21687552*Ech^8*\[Rho]^7 + 7768576*Ech^9*\[Rho]^7 - 
      1179648*Ech^10*\[Rho]^7 + 450*\[Rho]^8 - 8100*Ech*\[Rho]^8 + 
      64800*Ech^2*\[Rho]^8 - 302400*Ech^3*\[Rho]^8 + 907200*Ech^4*\[Rho]^8 - 
      1814400*Ech^5*\[Rho]^8 + 2419200*Ech^6*\[Rho]^8 - 
      2073600*Ech^7*\[Rho]^8 + 1036800*Ech^8*\[Rho]^8 - 
      230400*Ech^9*\[Rho]^8 + 300*(-1 + 2*Ech)^9*\[Rho]*
       (34 - 27*\[Rho] - 645*\[Rho]^2 - 610*\[Rho]^3 - 225*\[Rho]^4 + 
        45*\[Rho]^5)*Log[1 - 2*Ech] - 300*(-1 + 2*Ech)^9*\[Rho]*
       (34 - 27*\[Rho] - 645*\[Rho]^2 - 610*\[Rho]^3 - 225*\[Rho]^4 + 
        45*\[Rho]^5)*Log[\[Rho]]))/(900*(-1 + 2*Ech)^9*mb^5*\[Rho])) + 
 r8*((\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*
     (55 - 770*Ech + 4620*Ech^2 - 15400*Ech^3 + 12440*Ech^4 + 247584*Ech^5 - 
      1903680*Ech^6 + 7454784*Ech^7 - 18017664*Ech^8 + 27720448*Ech^9 - 
      26259968*Ech^10 + 13317120*Ech^11 - 1527808*Ech^12 - 1503232*Ech^13 + 
      466944*Ech^14 - 550*\[Rho] + 7700*Ech*\[Rho] - 46200*Ech^2*\[Rho] + 
      154000*Ech^3*\[Rho] - 302600*Ech^4*\[Rho] + 291984*Ech^5*\[Rho] + 
      235872*Ech^6*\[Rho] - 1617216*Ech^7*\[Rho] + 3626112*Ech^8*\[Rho] - 
      4883200*Ech^9*\[Rho] + 4024832*Ech^10*\[Rho] - 1895424*Ech^11*\[Rho] + 
      458752*Ech^12*\[Rho] - 57344*Ech^13*\[Rho] + 2970*\[Rho]^2 - 
      41580*Ech*\[Rho]^2 + 249480*Ech^2*\[Rho]^2 - 831600*Ech^3*\[Rho]^2 + 
      1678800*Ech^4*\[Rho]^2 - 2187600*Ech^5*\[Rho]^2 + 
      2325600*Ech^6*\[Rho]^2 - 3201600*Ech^7*\[Rho]^2 + 
      4732800*Ech^8*\[Rho]^2 - 4780800*Ech^9*\[Rho]^2 + 
      2910720*Ech^10*\[Rho]^2 - 1121280*Ech^11*\[Rho]^2 + 
      276480*Ech^12*\[Rho]^2 - 2475*\[Rho]^3 + 28050*Ech*\[Rho]^3 - 
      122100*Ech^2*\[Rho]^3 + 222200*Ech^3*\[Rho]^3 + 105200*Ech^4*\[Rho]^3 - 
      1548960*Ech^5*\[Rho]^3 + 4133440*Ech^6*\[Rho]^3 - 
      6258560*Ech^7*\[Rho]^3 + 5760000*Ech^8*\[Rho]^3 - 
      2959360*Ech^9*\[Rho]^3 + 634880*Ech^10*\[Rho]^3 - 2475*\[Rho]^4 + 
      41250*Ech*\[Rho]^4 - 293700*Ech^2*\[Rho]^4 + 1163800*Ech^3*\[Rho]^4 - 
      2982200*Ech^4*\[Rho]^4 + 5401440*Ech^5*\[Rho]^4 - 
      7036480*Ech^6*\[Rho]^4 + 6361280*Ech^7*\[Rho]^4 - 
      3747840*Ech^8*\[Rho]^4 + 1288960*Ech^9*\[Rho]^4 - 
      243200*Ech^10*\[Rho]^4 + 2970*\[Rho]^5 - 41580*Ech*\[Rho]^5 + 
      249480*Ech^2*\[Rho]^5 - 831600*Ech^3*\[Rho]^5 + 
      1806360*Ech^4*\[Rho]^5 - 2581104*Ech^5*\[Rho]^5 + 
      2250720*Ech^6*\[Rho]^5 - 1164864*Ech^7*\[Rho]^5 + 
      294144*Ech^8*\[Rho]^5 - 27648*Ech^9*\[Rho]^5 - 550*\[Rho]^6 + 
      7700*Ech*\[Rho]^6 - 46200*Ech^2*\[Rho]^6 + 154000*Ech^3*\[Rho]^6 - 
      348800*Ech^4*\[Rho]^6 + 413616*Ech^5*\[Rho]^6 - 260512*Ech^6*\[Rho]^6 + 
      61376*Ech^7*\[Rho]^6 + 6528*Ech^8*\[Rho]^6 + 55*\[Rho]^7 - 
      770*Ech*\[Rho]^7 + 4620*Ech^2*\[Rho]^7 - 15400*Ech^3*\[Rho]^7 + 
      30800*Ech^4*\[Rho]^7 - 36960*Ech^5*\[Rho]^7 + 24640*Ech^6*\[Rho]^7 - 
      7040*Ech^7*\[Rho]^7 - 3300*(-1 + 2*Ech)^7*(-1 + \[Rho])*\[Rho]^3*
       Log[1 - 2*Ech] + 3300*(-1 + 2*Ech)^7*(-1 + \[Rho])*\[Rho]^3*
       Log[\[Rho]]))/(150*(-1 + 2*Ech)^7*mb^5) + 
   ((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(155 - 1860*Ech + 
      9300*Ech^2 - 36680*Ech^3 + 191760*Ech^4 - 885552*Ech^5 + 
      2617728*Ech^6 - 4699968*Ech^7 + 4945920*Ech^8 - 2679040*Ech^9 + 
      359424*Ech^10 + 236544*Ech^11 - 57344*Ech^12 - 630*\[Rho] + 
      7560*Ech*\[Rho] - 37800*Ech^2*\[Rho] + 94200*Ech^3*\[Rho] - 
      72000*Ech^4*\[Rho] - 277200*Ech^5*\[Rho] + 1041600*Ech^6*\[Rho] - 
      1713600*Ech^7*\[Rho] + 1612800*Ech^8*\[Rho] - 940800*Ech^9*\[Rho] + 
      414720*Ech^10*\[Rho] - 138240*Ech^11*\[Rho] + 2100*\[Rho]^2 - 
      27000*Ech*\[Rho]^2 + 145800*Ech^2*\[Rho]^2 - 414000*Ech^3*\[Rho]^2 + 
      597600*Ech^4*\[Rho]^2 - 187200*Ech^5*\[Rho]^2 - 720000*Ech^6*\[Rho]^2 + 
      1094400*Ech^7*\[Rho]^2 - 576000*Ech^8*\[Rho]^2 + 76800*Ech^9*\[Rho]^2 - 
      5700*\[Rho]^3 + 73200*Ech*\[Rho]^3 - 394800*Ech^2*\[Rho]^3 + 
      1217200*Ech^3*\[Rho]^3 - 2460000*Ech^4*\[Rho]^3 + 
      3539520*Ech^5*\[Rho]^3 - 3811840*Ech^6*\[Rho]^3 + 
      3083520*Ech^7*\[Rho]^3 - 1712640*Ech^8*\[Rho]^3 + 
      486400*Ech^9*\[Rho]^3 + 5625*\[Rho]^4 - 67500*Ech*\[Rho]^4 + 
      337500*Ech^2*\[Rho]^4 - 983400*Ech^3*\[Rho]^4 + 
      1800000*Ech^4*\[Rho]^4 - 2074320*Ech^5*\[Rho]^4 + 
      1502400*Ech^6*\[Rho]^4 - 642240*Ech^7*\[Rho]^4 + 
      138240*Ech^8*\[Rho]^4 - 1830*\[Rho]^5 + 21960*Ech*\[Rho]^5 - 
      109800*Ech^2*\[Rho]^5 + 315480*Ech^3*\[Rho]^5 - 466560*Ech^4*\[Rho]^5 + 
      356112*Ech^5*\[Rho]^5 - 101568*Ech^6*\[Rho]^5 - 9792*Ech^7*\[Rho]^5 + 
      280*\[Rho]^6 - 3360*Ech*\[Rho]^6 + 16800*Ech^2*\[Rho]^6 - 
      44800*Ech^3*\[Rho]^6 + 67200*Ech^4*\[Rho]^6 - 53760*Ech^5*\[Rho]^6 + 
      17920*Ech^6*\[Rho]^6 + 300*(1 - 2*Ech)^6*\[Rho]^2*(-3 + 8*\[Rho])*
       Log[1 - 2*Ech] - 300*(1 - 2*Ech)^6*\[Rho]^2*(-3 + 8*\[Rho])*
       Log[\[Rho]]))/(450*(1 - 2*Ech)^6*mb^5) + 
   ((1 + \[CapitalLambda]bh)^3*(35 - 420*Ech + 2100*Ech^2 + 8560*Ech^3 - 
      206040*Ech^4 + 1410720*Ech^5 - 5336448*Ech^6 + 12516096*Ech^7 - 
      18631680*Ech^8 + 16962560*Ech^9 - 8064000*Ech^10 + 516096*Ech^11 + 
      1189888*Ech^12 - 368640*Ech^13 - 1050*\[Rho] + 12600*Ech*\[Rho] - 
      63000*Ech^2*\[Rho] + 171360*Ech^3*\[Rho] - 295560*Ech^4*\[Rho] + 
      427680*Ech^5*\[Rho] - 619392*Ech^6*\[Rho] + 376704*Ech^7*\[Rho] + 
      1301760*Ech^8*\[Rho] - 3740160*Ech^9*\[Rho] + 4239360*Ech^10*\[Rho] - 
      2267136*Ech^11*\[Rho] + 448512*Ech^12*\[Rho] + 4410*\[Rho]^2 - 
      52920*Ech*\[Rho]^2 + 264600*Ech^2*\[Rho]^2 - 728400*Ech^3*\[Rho]^2 + 
      1339200*Ech^4*\[Rho]^2 - 2301120*Ech^5*\[Rho]^2 + 
      4362240*Ech^6*\[Rho]^2 - 6624000*Ech^7*\[Rho]^2 + 
      6105600*Ech^8*\[Rho]^2 - 2841600*Ech^9*\[Rho]^2 + 
      460800*Ech^10*\[Rho]^2 - 8025*\[Rho]^3 + 95700*Ech*\[Rho]^3 - 
      474900*Ech^2*\[Rho]^3 + 1240000*Ech^3*\[Rho]^3 - 
      1722000*Ech^4*\[Rho]^3 + 957120*Ech^5*\[Rho]^3 + 
      415040*Ech^6*\[Rho]^3 - 683520*Ech^7*\[Rho]^3 + 53760*Ech^8*\[Rho]^3 + 
      133120*Ech^9*\[Rho]^3 + 825*\[Rho]^4 - 900*Ech*\[Rho]^4 - 
      49500*Ech^2*\[Rho]^4 + 361200*Ech^3*\[Rho]^4 - 1168200*Ech^4*\[Rho]^4 + 
      1956960*Ech^5*\[Rho]^4 - 1526400*Ech^6*\[Rho]^4 + 
      126720*Ech^7*\[Rho]^4 + 489600*Ech^8*\[Rho]^4 - 176640*Ech^9*\[Rho]^4 + 
      6390*\[Rho]^5 - 76680*Ech*\[Rho]^5 + 383400*Ech^2*\[Rho]^5 - 
      1088160*Ech^3*\[Rho]^5 + 1842840*Ech^4*\[Rho]^5 - 
      1720800*Ech^5*\[Rho]^5 + 619968*Ech^6*\[Rho]^5 + 
      226944*Ech^7*\[Rho]^5 - 190080*Ech^8*\[Rho]^5 - 3350*\[Rho]^6 + 
      40200*Ech*\[Rho]^6 - 201000*Ech^2*\[Rho]^6 + 572240*Ech^3*\[Rho]^6 - 
      931440*Ech^4*\[Rho]^6 + 862080*Ech^5*\[Rho]^6 - 404288*Ech^6*\[Rho]^6 + 
      66816*Ech^7*\[Rho]^6 + 765*\[Rho]^7 - 9180*Ech*\[Rho]^7 + 
      45900*Ech^2*\[Rho]^7 - 122400*Ech^3*\[Rho]^7 + 183600*Ech^4*\[Rho]^7 - 
      146880*Ech^5*\[Rho]^7 + 48960*Ech^6*\[Rho]^7 + 
      300*(1 - 2*Ech)^6*\[Rho]^3*(-1 + 15*\[Rho])*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^6*\[Rho]^3*(-1 + 15*\[Rho])*Log[\[Rho]]))/
    (900*(1 - 2*Ech)^6*mb^5) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (-525 + 6300*Ech - 31500*Ech^2 + 84800*Ech^3 - 135680*Ech^4 + 
      151104*Ech^5 - 182528*Ech^6 + 285440*Ech^7 - 387840*Ech^8 + 
      389120*Ech^9 - 263168*Ech^10 + 86016*Ech^11 + 3215*\[Rho] - 
      39060*Ech*\[Rho] + 198180*Ech^2*\[Rho] - 528800*Ech^3*\[Rho] + 
      731040*Ech^4*\[Rho] - 285952*Ech^5*\[Rho] - 616064*Ech^6*\[Rho] + 
      993792*Ech^7*\[Rho] - 583936*Ech^8*\[Rho] + 140288*Ech^9*\[Rho] - 
      15360*Ech^10*\[Rho] - 4800*\[Rho]^2 + 57000*Ech*\[Rho]^2 - 
      281400*Ech^2*\[Rho]^2 + 771680*Ech^3*\[Rho]^2 - 
      1348960*Ech^4*\[Rho]^2 + 1718784*Ech^5*\[Rho]^2 - 
      1854080*Ech^6*\[Rho]^2 + 1711616*Ech^7*\[Rho]^2 - 
      1085952*Ech^8*\[Rho]^2 + 321536*Ech^9*\[Rho]^2 + 1680*\[Rho]^3 - 
      19800*Ech*\[Rho]^3 + 96840*Ech^2*\[Rho]^3 - 292320*Ech^3*\[Rho]^3 + 
      575520*Ech^4*\[Rho]^3 - 766336*Ech^5*\[Rho]^3 + 761216*Ech^6*\[Rho]^3 - 
      519680*Ech^7*\[Rho]^3 + 177664*Ech^8*\[Rho]^3 + 1165*\[Rho]^4 - 
      13980*Ech*\[Rho]^4 + 69900*Ech^2*\[Rho]^4 - 198720*Ech^3*\[Rho]^4 + 
      426320*Ech^4*\[Rho]^4 - 561792*Ech^5*\[Rho]^4 + 407232*Ech^6*\[Rho]^4 - 
      125696*Ech^7*\[Rho]^4 - 735*\[Rho]^5 + 8820*Ech*\[Rho]^5 - 
      44100*Ech^2*\[Rho]^5 + 117600*Ech^3*\[Rho]^5 - 176400*Ech^4*\[Rho]^5 + 
      141120*Ech^5*\[Rho]^5 - 47040*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*\[Rho]*(-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^6*\[Rho]*(-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
    (240*(1 - 2*Ech)^6*mb^5) + 
   ((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(985 - 11340*Ech + 53820*Ech^2 - 
      128160*Ech^3 + 120000*Ech^4 + 149376*Ech^5 - 599808*Ech^6 + 
      781824*Ech^7 - 460032*Ech^8 + 50176*Ech^9 + 46080*Ech^10 - 
      3720*\[Rho] + 44640*Ech*\[Rho] - 223200*Ech^2*\[Rho] + 
      604800*Ech^3*\[Rho] - 938880*Ech^4*\[Rho] + 751104*Ech^5*\[Rho] - 
      102912*Ech^6*\[Rho] - 276480*Ech^7*\[Rho] + 147456*Ech^8*\[Rho] + 
      720*\[Rho]^2 - 7560*Ech*\[Rho]^2 + 31320*Ech^2*\[Rho]^2 - 
      65760*Ech^3*\[Rho]^2 - 14400*Ech^4*\[Rho]^2 + 301824*Ech^5*\[Rho]^2 - 
      417408*Ech^6*\[Rho]^2 + 184320*Ech^7*\[Rho]^2 + 5000*\[Rho]^3 - 
      60000*Ech*\[Rho]^3 + 300000*Ech^2*\[Rho]^3 - 872960*Ech^3*\[Rho]^3 + 
      1709760*Ech^4*\[Rho]^3 - 2049792*Ech^5*\[Rho]^3 + 
      1360640*Ech^6*\[Rho]^3 - 387072*Ech^7*\[Rho]^3 - 2985*\[Rho]^4 + 
      35820*Ech*\[Rho]^4 - 179100*Ech^2*\[Rho]^4 + 477600*Ech^3*\[Rho]^4 - 
      716400*Ech^4*\[Rho]^4 + 573120*Ech^5*\[Rho]^4 - 191040*Ech^6*\[Rho]^4 + 
      60*(1 - 2*Ech)^6*(4 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^6*(4 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (360*(1 - 2*Ech)^6*mb^5) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (8065 - 112910*Ech + 677460*Ech^2 - 2258200*Ech^3 + 4415360*Ech^4 - 
      4005888*Ech^5 - 4869760*Ech^6 + 27282176*Ech^7 - 56894208*Ech^8 + 
      69224960*Ech^9 - 48262144*Ech^10 + 16803840*Ech^11 - 2711552*Ech^12 + 
      802816*Ech^13 + 17000*\[Rho] - 307600*Ech*\[Rho] + 
      2332800*Ech^2*\[Rho] - 9724800*Ech^3*\[Rho] + 24228000*Ech^4*\[Rho] - 
      35939520*Ech^5*\[Rho] + 27676800*Ech^6*\[Rho] - 2246400*Ech^7*\[Rho] - 
      14092800*Ech^8*\[Rho] + 10726400*Ech^9*\[Rho] - 2959360*Ech^10*\[Rho] + 
      307200*Ech^11*\[Rho] - 95025*\[Rho]^2 + 1436550*Ech*\[Rho]^2 - 
      9362700*Ech^2*\[Rho]^2 + 34182600*Ech^3*\[Rho]^2 - 
      76291200*Ech^4*\[Rho]^2 + 107043840*Ech^5*\[Rho]^2 - 
      94886400*Ech^6*\[Rho]^2 + 55557120*Ech^7*\[Rho]^2 - 
      27313920*Ech^8*\[Rho]^2 + 13539840*Ech^9*\[Rho]^2 - 
      3363840*Ech^10*\[Rho]^2 - 460800*Ech^11*\[Rho]^2 + 81200*\[Rho]^3 - 
      1124800*Ech*\[Rho]^3 + 6664800*Ech^2*\[Rho]^3 - 
      21880000*Ech^3*\[Rho]^3 + 44585600*Ech^4*\[Rho]^3 - 
      61200000*Ech^5*\[Rho]^3 + 61533440*Ech^6*\[Rho]^3 - 
      49792000*Ech^7*\[Rho]^3 + 32962560*Ech^8*\[Rho]^3 - 
      14571520*Ech^9*\[Rho]^3 + 3215360*Ech^10*\[Rho]^3 - 4625*\[Rho]^4 + 
      59350*Ech*\[Rho]^4 - 318300*Ech^2*\[Rho]^4 + 909800*Ech^3*\[Rho]^4 - 
      2417200*Ech^4*\[Rho]^4 + 3269280*Ech^5*\[Rho]^4 + 
      226240*Ech^6*\[Rho]^4 - 2453120*Ech^7*\[Rho]^4 + 
      1367040*Ech^8*\[Rho]^4 - 9240*\[Rho]^5 + 129360*Ech*\[Rho]^5 - 
      776160*Ech^2*\[Rho]^5 + 2587200*Ech^3*\[Rho]^5 - 
      5177760*Ech^4*\[Rho]^5 + 8582208*Ech^5*\[Rho]^5 - 
      9260160*Ech^6*\[Rho]^5 + 5662464*Ech^7*\[Rho]^5 - 
      1508352*Ech^8*\[Rho]^5 + 2625*\[Rho]^6 - 36750*Ech*\[Rho]^6 + 
      220500*Ech^2*\[Rho]^6 - 735000*Ech^3*\[Rho]^6 + 
      1470000*Ech^4*\[Rho]^6 - 1764000*Ech^5*\[Rho]^6 + 
      1176000*Ech^6*\[Rho]^6 - 336000*Ech^7*\[Rho]^6 + 
      300*(-1 + 2*Ech)^7*\[Rho]*(116 - 177*\[Rho] - 20*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 300*(-1 + 2*Ech)^7*\[Rho]*(116 - 177*\[Rho] - 
        20*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))/(3600*(-1 + 2*Ech)^7*mb^5) + 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(8009 - 119806*Ech + 772596*Ech^2 - 2790360*Ech^3 + 
      6116160*Ech^4 - 8185728*Ech^5 + 6307584*Ech^6 - 2486784*Ech^7 + 
      1063680*Ech^8 - 2030080*Ech^9 + 2554880*Ech^10 - 1787904*Ech^11 + 
      589824*Ech^12 - 17615*\[Rho] + 249970*Ech*\[Rho] - 
      1523340*Ech^2*\[Rho] + 5171880*Ech^3*\[Rho] - 10594080*Ech^4*\[Rho] + 
      13130688*Ech^5*\[Rho] - 8980608*Ech^6*\[Rho] + 1902336*Ech^7*\[Rho] + 
      1618176*Ech^8*\[Rho] - 1134080*Ech^9*\[Rho] + 87040*Ech^10*\[Rho] + 
      92160*Ech^11*\[Rho] + 10080*\[Rho]^2 - 137160*Ech*\[Rho]^2 + 
      795240*Ech^2*\[Rho]^2 - 2539920*Ech^3*\[Rho]^2 + 
      4925280*Ech^4*\[Rho]^2 - 5892288*Ech^5*\[Rho]^2 + 
      3844992*Ech^6*\[Rho]^2 - 566016*Ech^7*\[Rho]^2 - 
      720384*Ech^8*\[Rho]^2 + 328704*Ech^9*\[Rho]^2 + 4240*\[Rho]^3 - 
      62600*Ech*\[Rho]^3 + 398280*Ech^2*\[Rho]^3 - 1418320*Ech^3*\[Rho]^3 + 
      3125600*Ech^4*\[Rho]^3 - 5265600*Ech^5*\[Rho]^3 + 
      7156096*Ech^6*\[Rho]^3 - 6106880*Ech^7*\[Rho]^3 + 
      2769408*Ech^8*\[Rho]^3 - 482304*Ech^9*\[Rho]^3 - 6505*\[Rho]^4 + 
      91070*Ech*\[Rho]^4 - 546420*Ech^2*\[Rho]^4 + 1821400*Ech^3*\[Rho]^4 - 
      3825680*Ech^4*\[Rho]^4 + 5830368*Ech^5*\[Rho]^4 - 
      5712448*Ech^6*\[Rho]^4 + 3180416*Ech^7*\[Rho]^4 - 
      774144*Ech^8*\[Rho]^4 + 1791*\[Rho]^5 - 25074*Ech*\[Rho]^5 + 
      150444*Ech^2*\[Rho]^5 - 501480*Ech^3*\[Rho]^5 + 
      1002960*Ech^4*\[Rho]^5 - 1203552*Ech^5*\[Rho]^5 + 
      802368*Ech^6*\[Rho]^5 - 229248*Ech^7*\[Rho]^5 + 
      60*(-1 + 2*Ech)^7*(64 - 28*\[Rho] - 33*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*(64 - 28*\[Rho] - 33*\[Rho]^2 + 
        27*\[Rho]^3)*Log[\[Rho]]))/(720*(-1 + 2*Ech)^7*mb^5) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(-36875 + 612800*Ech - 
      4472000*Ech^2 + 18739200*Ech^3 - 49401600*Ech^4 + 84119808*Ech^5 - 
      90504160*Ech^6 + 54834688*Ech^7 - 6439168*Ech^8 - 23885824*Ech^9 + 
      34561024*Ech^10 - 29777920*Ech^11 + 15663104*Ech^12 - 5341184*Ech^13 + 
      1384448*Ech^14 + 23670*\[Rho] - 288720*Ech*\[Rho] + 
      1301040*Ech^2*\[Rho] - 1844160*Ech^3*\[Rho] - 5469600*Ech^4*\[Rho] + 
      28932480*Ech^5*\[Rho] - 55902720*Ech^6*\[Rho] + 54912000*Ech^7*\[Rho] - 
      24215040*Ech^8*\[Rho] + 675840*Ech^9*\[Rho] + 61440*Ech^10*\[Rho] + 
      4423680*Ech^11*\[Rho] - 4055040*Ech^12*\[Rho] + 1474560*Ech^13*\[Rho] + 
      34675*\[Rho]^2 - 602200*Ech*\[Rho]^2 + 4594600*Ech^2*\[Rho]^2 - 
      20148000*Ech^3*\[Rho]^2 + 55678800*Ech^4*\[Rho]^2 - 
      100095360*Ech^5*\[Rho]^2 + 116508480*Ech^6*\[Rho]^2 - 
      83596800*Ech^7*\[Rho]^2 + 31488000*Ech^8*\[Rho]^2 - 
      2355200*Ech^9*\[Rho]^2 - 1530880*Ech^10*\[Rho]^2 + 
      163840*Ech^11*\[Rho]^2 - 18200*\[Rho]^3 + 279200*Ech*\[Rho]^3 - 
      1858400*Ech^2*\[Rho]^3 + 6985600*Ech^3*\[Rho]^3 - 
      16120000*Ech^4*\[Rho]^3 + 23668480*Ech^5*\[Rho]^3 - 
      21025920*Ech^6*\[Rho]^3 + 6051840*Ech^7*\[Rho]^3 + 
      8202240*Ech^8*\[Rho]^3 - 7680000*Ech^9*\[Rho]^3 + 
      2119680*Ech^10*\[Rho]^3 - 8325*\[Rho]^4 + 138600*Ech*\[Rho]^4 - 
      1013400*Ech^2*\[Rho]^4 + 4255200*Ech^3*\[Rho]^4 - 
      11242800*Ech^4*\[Rho]^4 + 19309440*Ech^5*\[Rho]^4 - 
      25223520*Ech^6*\[Rho]^4 + 28001280*Ech^7*\[Rho]^4 - 
      20294400*Ech^8*\[Rho]^4 + 7956480*Ech^9*\[Rho]^4 - 
      1205760*Ech^10*\[Rho]^4 + 6050*\[Rho]^5 - 96800*Ech*\[Rho]^5 + 
      677600*Ech^2*\[Rho]^5 - 2710400*Ech^3*\[Rho]^5 + 
      6776000*Ech^4*\[Rho]^5 - 11116928*Ech^5*\[Rho]^5 + 
      13819520*Ech^6*\[Rho]^5 - 11429888*Ech^7*\[Rho]^5 + 
      5470208*Ech^8*\[Rho]^5 - 1161216*Ech^9*\[Rho]^5 - 995*\[Rho]^6 + 
      15920*Ech*\[Rho]^6 - 111440*Ech^2*\[Rho]^6 + 445760*Ech^3*\[Rho]^6 - 
      1114400*Ech^4*\[Rho]^6 + 1783040*Ech^5*\[Rho]^6 - 
      1783040*Ech^6*\[Rho]^6 + 1018880*Ech^7*\[Rho]^6 - 
      254720*Ech^8*\[Rho]^6 + 300*(1 - 2*Ech)^8*(38 + 150*\[Rho] - 
        79*\[Rho]^2 - 20*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^8*(38 + 150*\[Rho] - 79*\[Rho]^2 - 20*\[Rho]^3 + 
        9*\[Rho]^4)*Log[\[Rho]]))/(900*(1 - 2*Ech)^8*mb^5) - 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(8405 - 134480*Ech + 
      941360*Ech^2 - 3765440*Ech^3 + 9413600*Ech^4 - 15354944*Ech^5 + 
      19783744*Ech^6 - 41916160*Ech^7 + 136593664*Ech^8 - 339605504*Ech^9 + 
      549484544*Ech^10 - 554344448*Ech^11 + 313180160*Ech^12 - 
      64176128*Ech^13 - 16433152*Ech^14 + 6094848*Ech^15 + 188245*\[Rho] - 
      3196720*Ech*\[Rho] + 23855440*Ech^2*\[Rho] - 102320960*Ech^3*\[Rho] + 
      276500000*Ech^4*\[Rho] - 483696512*Ech^5*\[Rho] + 
      537347776*Ech^6*\[Rho] - 343779328*Ech^7*\[Rho] + 
      67965184*Ech^8*\[Rho] + 97394688*Ech^9*\[Rho] - 
      143210496*Ech^10*\[Rho] + 110542848*Ech^11*\[Rho] - 
      40075264*Ech^12*\[Rho] + 2916352*Ech^13*\[Rho] - 802816*Ech^14*\[Rho] - 
      349975*\[Rho]^2 + 5431000*Ech*\[Rho]^2 - 36668200*Ech^2*\[Rho]^2 + 
      140378400*Ech^3*\[Rho]^2 - 332062800*Ech^4*\[Rho]^2 + 
      493041600*Ech^5*\[Rho]^2 - 438812160*Ech^6*\[Rho]^2 + 
      195363840*Ech^7*\[Rho]^2 - 9565440*Ech^8*\[Rho]^2 - 
      9502720*Ech^9*\[Rho]^2 - 25917440*Ech^10*\[Rho]^2 + 
      33136640*Ech^11*\[Rho]^2 - 19722240*Ech^12*\[Rho]^2 + 
      5160960*Ech^13*\[Rho]^2 + 63625*\[Rho]^3 - 610600*Ech*\[Rho]^3 + 
      1015000*Ech^2*\[Rho]^3 + 11149600*Ech^3*\[Rho]^3 - 
      73502800*Ech^4*\[Rho]^3 + 212452480*Ech^5*\[Rho]^3 - 
      359582720*Ech^6*\[Rho]^3 + 387407360*Ech^7*\[Rho]^3 - 
      282318080*Ech^8*\[Rho]^3 + 153149440*Ech^9*\[Rho]^3 - 
      62740480*Ech^10*\[Rho]^3 + 11468800*Ech^11*\[Rho]^3 + 
      921600*Ech^12*\[Rho]^3 + 93875*\[Rho]^4 - 1490600*Ech*\[Rho]^4 + 
      10343000*Ech^2*\[Rho]^4 - 40946400*Ech^3*\[Rho]^4 + 
      101089200*Ech^4*\[Rho]^4 - 164208960*Ech^5*\[Rho]^4 + 
      183554240*Ech^6*\[Rho]^4 - 144584960*Ech^7*\[Rho]^4 + 
      84369920*Ech^8*\[Rho]^4 - 42951680*Ech^9*\[Rho]^4 + 
      15211520*Ech^10*\[Rho]^4 - 3215360*Ech^11*\[Rho]^4 + 595*\[Rho]^5 - 
      14920*Ech*\[Rho]^5 + 147640*Ech^2*\[Rho]^5 - 792160*Ech^3*\[Rho]^5 + 
      2585200*Ech^4*\[Rho]^5 - 2841856*Ech^5*\[Rho]^5 + 
      3823936*Ech^6*\[Rho]^5 - 14056960*Ech^7*\[Rho]^5 + 
      15233536*Ech^8*\[Rho]^5 - 7305216*Ech^9*\[Rho]^5 + 
      1065984*Ech^10*\[Rho]^5 - 5745*\[Rho]^6 + 91920*Ech*\[Rho]^6 - 
      643440*Ech^2*\[Rho]^6 + 2573760*Ech^3*\[Rho]^6 - 
      6434400*Ech^4*\[Rho]^6 + 9907392*Ech^5*\[Rho]^6 - 
      13334016*Ech^6*\[Rho]^6 + 12177408*Ech^7*\[Rho]^6 - 
      6438144*Ech^8*\[Rho]^6 + 1508352*Ech^9*\[Rho]^6 + 975*\[Rho]^7 - 
      15600*Ech*\[Rho]^7 + 109200*Ech^2*\[Rho]^7 - 436800*Ech^3*\[Rho]^7 + 
      1092000*Ech^4*\[Rho]^7 - 1747200*Ech^5*\[Rho]^7 + 
      1747200*Ech^6*\[Rho]^7 - 998400*Ech^7*\[Rho]^7 + 
      249600*Ech^8*\[Rho]^7 - 300*(1 - 2*Ech)^8*\[Rho]*
       (308 + 281*\[Rho] - 679*\[Rho]^2 - 19*\[Rho]^3 + 9*\[Rho]^4)*
       Log[1 - 2*Ech] + 300*(1 - 2*Ech)^8*\[Rho]*(308 + 281*\[Rho] - 
        679*\[Rho]^2 - 19*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
    (1200*(1 - 2*Ech)^8*mb^5) - 
   (\[CapitalLambda]bh^3*(2223815 - 41171070*Ech + 339650160*Ech^2 - 
      1639869280*Ech^3 + 5111531040*Ech^4 - 10683677760*Ech^5 + 
      15016484672*Ech^6 - 13810399872*Ech^7 + 8008778496*Ech^8 - 
      3980113408*Ech^9 + 5391611904*Ech^10 - 9106944000*Ech^11 + 
      9897918464*Ech^12 - 6336970752*Ech^13 + 1962295296*Ech^14 - 
      107511808*Ech^15 - 18874368*Ech^16 + 5787495*\[Rho] - 
      115918110*Ech*\[Rho] + 1033033680*Ech^2*\[Rho] - 
      5384497440*Ech^3*\[Rho] + 18126349920*Ech^4*\[Rho] - 
      40987558080*Ech^5*\[Rho] + 62537893824*Ech^6*\[Rho] - 
      62577228672*Ech^7*\[Rho] + 37785920256*Ech^8*\[Rho] - 
      10449212928*Ech^9*\[Rho] - 1668151296*Ech^10*\[Rho] + 
      3377590272*Ech^11*\[Rho] - 2905276416*Ech^12*\[Rho] + 
      1552416768*Ech^13*\[Rho] - 440745984*Ech^14*\[Rho] + 
      116293632*Ech^15*\[Rho] - 10613925*\[Rho]^2 + 184813650*Ech*\[Rho]^2 - 
      1422376200*Ech^2*\[Rho]^2 + 6338379600*Ech^3*\[Rho]^2 - 
      17967322800*Ech^4*\[Rho]^2 + 33419887200*Ech^5*\[Rho]^2 - 
      40346557440*Ech^6*\[Rho]^2 + 29629393920*Ech^7*\[Rho]^2 - 
      10750682880*Ech^8*\[Rho]^2 + 183805440*Ech^9*\[Rho]^2 + 
      502548480*Ech^10*\[Rho]^2 + 491581440*Ech^11*\[Rho]^2 - 
      330731520*Ech^12*\[Rho]^2 + 90316800*Ech^13*\[Rho]^2 + 
      1806875*\[Rho]^3 - 27336750*Ech*\[Rho]^3 + 172011000*Ech^2*\[Rho]^3 - 
      553742000*Ech^3*\[Rho]^3 + 789810000*Ech^4*\[Rho]^3 + 
      511778400*Ech^5*\[Rho]^3 - 4238205440*Ech^6*\[Rho]^3 + 
      8000563200*Ech^7*\[Rho]^3 - 7751089920*Ech^8*\[Rho]^3 + 
      3687093760*Ech^9*\[Rho]^3 - 461690880*Ech^10*\[Rho]^3 - 
      77844480*Ech^11*\[Rho]^3 + 19066880*Ech^12*\[Rho]^3 - 
      12902400*Ech^13*\[Rho]^3 + 632625*\[Rho]^4 - 10820250*Ech*\[Rho]^4 + 
      81459000*Ech^2*\[Rho]^4 - 352926000*Ech^3*\[Rho]^4 + 
      963522000*Ech^4*\[Rho]^4 - 1698429600*Ech^5*\[Rho]^4 + 
      1946159040*Ech^6*\[Rho]^4 - 1277216640*Ech^7*\[Rho]^4 - 
      266273280*Ech^8*\[Rho]^4 + 1435069440*Ech^9*\[Rho]^4 - 
      937681920*Ech^10*\[Rho]^4 + 218695680*Ech^11*\[Rho]^4 + 
      283185*\[Rho]^5 - 5286330*Ech*\[Rho]^5 + 43991640*Ech^2*\[Rho]^5 - 
      214366320*Ech^3*\[Rho]^5 + 674850960*Ech^4*\[Rho]^5 - 
      1425906720*Ech^5*\[Rho]^5 + 2020135488*Ech^6*\[Rho]^5 - 
      2176691328*Ech^7*\[Rho]^5 + 2092414464*Ech^8*\[Rho]^5 - 
      1339548672*Ech^9*\[Rho]^5 + 463389696*Ech^10*\[Rho]^5 - 
      60770304*Ech^11*\[Rho]^5 - 134995*\[Rho]^6 + 2429910*Ech*\[Rho]^6 - 
      19439280*Ech^2*\[Rho]^6 + 90716640*Ech^3*\[Rho]^6 - 
      272149920*Ech^4*\[Rho]^6 + 544299840*Ech^5*\[Rho]^6 - 
      732393984*Ech^6*\[Rho]^6 + 767757312*Ech^7*\[Rho]^6 - 
      549271296*Ech^8*\[Rho]^6 + 230440448*Ech^9*\[Rho]^6 - 
      43352064*Ech^10*\[Rho]^6 + 14925*\[Rho]^7 - 268650*Ech*\[Rho]^7 + 
      2149200*Ech^2*\[Rho]^7 - 10029600*Ech^3*\[Rho]^7 + 
      30088800*Ech^4*\[Rho]^7 - 60177600*Ech^5*\[Rho]^7 + 
      80236800*Ech^6*\[Rho]^7 - 68774400*Ech^7*\[Rho]^7 + 
      34387200*Ech^8*\[Rho]^7 - 7641600*Ech^9*\[Rho]^7 + 
      2100*(-1 + 2*Ech)^9*(272 + 2796*\[Rho] + 1485*\[Rho]^2 - 
        1235*\[Rho]^3 - 135*\[Rho]^4 + 45*\[Rho]^5)*Log[1 - 2*Ech] - 
      2100*(-1 + 2*Ech)^9*(272 + 2796*\[Rho] + 1485*\[Rho]^2 - 
        1235*\[Rho]^3 - 135*\[Rho]^4 + 45*\[Rho]^5)*Log[\[Rho]]))/
    (25200*(-1 + 2*Ech)^9*mb^5)) + 
 r12*(-1/225*((1 + \[CapitalLambda]bh)^3*(-25 + 300*Ech - 1500*Ech^2 + 
       4240*Ech^3 - 7920*Ech^4 + 4992*Ech^5 + 51264*Ech^6 - 273792*Ech^7 + 
       694272*Ech^8 - 1016320*Ech^9 + 854016*Ech^10 - 350208*Ech^11 + 
       16384*Ech^12 + 24576*Ech^13 - 60*\[Rho] + 720*Ech*\[Rho] - 
       3600*Ech^2*\[Rho] + 4800*Ech^3*\[Rho] + 53520*Ech^4*\[Rho] - 
       399168*Ech^5*\[Rho] + 1368768*Ech^6*\[Rho] - 2724864*Ech^7*\[Rho] + 
       3168000*Ech^8*\[Rho] - 1889280*Ech^9*\[Rho] + 254976*Ech^10*\[Rho] + 
       221184*Ech^11*\[Rho] - 49152*Ech^12*\[Rho] - 6165*\[Rho]^2 + 
       79380*Ech*\[Rho]^2 - 429300*Ech^2*\[Rho]^2 + 1258800*Ech^3*\[Rho]^2 - 
       2181600*Ech^4*\[Rho]^2 + 2450880*Ech^5*\[Rho]^2 - 
       2463360*Ech^6*\[Rho]^2 + 3052800*Ech^7*\[Rho]^2 - 
       3052800*Ech^8*\[Rho]^2 + 1536000*Ech^9*\[Rho]^2 - 
       230400*Ech^10*\[Rho]^2 + 6750*\[Rho]^3 - 72600*Ech*\[Rho]^3 + 
       312600*Ech^2*\[Rho]^3 - 660800*Ech^3*\[Rho]^3 + 
       621600*Ech^4*\[Rho]^3 + 3840*Ech^5*\[Rho]^3 - 411520*Ech^6*\[Rho]^3 + 
       168960*Ech^7*\[Rho]^3 + 30720*Ech^8*\[Rho]^3 + 10240*Ech^9*\[Rho]^3 - 
       975*\[Rho]^4 + 9900*Ech*\[Rho]^4 - 38700*Ech^2*\[Rho]^4 + 
       61200*Ech^3*\[Rho]^4 + 33600*Ech^4*\[Rho]^4 - 325440*Ech^5*\[Rho]^4 + 
       643200*Ech^6*\[Rho]^4 - 666240*Ech^7*\[Rho]^4 + 
       368640*Ech^8*\[Rho]^4 - 84480*Ech^9*\[Rho]^4 + 900*\[Rho]^5 - 
       10800*Ech*\[Rho]^5 + 54000*Ech^2*\[Rho]^5 - 147840*Ech^3*\[Rho]^5 + 
       231120*Ech^4*\[Rho]^5 - 176832*Ech^5*\[Rho]^5 + 2496*Ech^6*\[Rho]^5 + 
       87552*Ech^7*\[Rho]^5 - 41472*Ech^8*\[Rho]^5 - 515*\[Rho]^6 + 
       6180*Ech*\[Rho]^6 - 30900*Ech^2*\[Rho]^6 + 86000*Ech^3*\[Rho]^6 - 
       139920*Ech^4*\[Rho]^6 + 129408*Ech^5*\[Rho]^6 - 60608*Ech^6*\[Rho]^6 + 
       9984*Ech^7*\[Rho]^6 + 90*\[Rho]^7 - 1080*Ech*\[Rho]^7 + 
       5400*Ech^2*\[Rho]^7 - 14400*Ech^3*\[Rho]^7 + 21600*Ech^4*\[Rho]^7 - 
       17280*Ech^5*\[Rho]^7 + 5760*Ech^6*\[Rho]^7 - 300*(1 - 2*Ech)^6*
        \[Rho]^2*(-9 - 14*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] + 
       300*(1 - 2*Ech)^6*\[Rho]^2*(-9 - 14*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
     ((1 - 2*Ech)^6*mb^5) - 
   ((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(125 - 1500*Ech + 
      7500*Ech^2 - 15920*Ech^3 - 29280*Ech^4 + 348000*Ech^5 - 1304256*Ech^6 + 
      2831232*Ech^7 - 3793920*Ech^8 + 3038720*Ech^9 - 1290240*Ech^10 + 
      202752*Ech^11 + 4096*Ech^12 - 12675*\[Rho] + 159300*Ech*\[Rho] - 
      839700*Ech^2*\[Rho] + 2389200*Ech^3*\[Rho] - 3955200*Ech^4*\[Rho] + 
      4019040*Ech^5*\[Rho] - 3338880*Ech^6*\[Rho] + 3868800*Ech^7*\[Rho] - 
      4204800*Ech^8*\[Rho] + 2496000*Ech^9*\[Rho] - 660480*Ech^10*\[Rho] + 
      92160*Ech^11*\[Rho] + 10800*\[Rho]^2 - 102600*Ech*\[Rho]^2 + 
      351000*Ech^2*\[Rho]^2 - 374400*Ech^3*\[Rho]^2 - 684000*Ech^4*\[Rho]^2 + 
      2407680*Ech^5*\[Rho]^2 - 2759040*Ech^6*\[Rho]^2 + 
      1566720*Ech^7*\[Rho]^2 - 668160*Ech^8*\[Rho]^2 + 
      276480*Ech^9*\[Rho]^2 - 1800*\[Rho]^3 + 17400*Ech*\[Rho]^3 - 
      61800*Ech^2*\[Rho]^3 + 40000*Ech^3*\[Rho]^3 + 448800*Ech^4*\[Rho]^3 - 
      1862400*Ech^5*\[Rho]^3 + 3635840*Ech^6*\[Rho]^3 - 
      3978240*Ech^7*\[Rho]^3 + 2311680*Ech^8*\[Rho]^3 - 
      542720*Ech^9*\[Rho]^3 + 7275*\[Rho]^4 - 87300*Ech*\[Rho]^4 + 
      436500*Ech^2*\[Rho]^4 - 1191600*Ech^3*\[Rho]^4 + 
      1870800*Ech^4*\[Rho]^4 - 1504800*Ech^5*\[Rho]^4 + 
      199680*Ech^6*\[Rho]^4 + 551040*Ech^7*\[Rho]^4 - 288000*Ech^8*\[Rho]^4 - 
      4725*\[Rho]^5 + 56700*Ech*\[Rho]^5 - 283500*Ech^2*\[Rho]^5 + 
      792720*Ech^3*\[Rho]^5 - 1311120*Ech^4*\[Rho]^5 + 
      1248480*Ech^5*\[Rho]^5 - 615744*Ech^6*\[Rho]^5 + 
      114048*Ech^7*\[Rho]^5 + 1000*\[Rho]^6 - 12000*Ech*\[Rho]^6 + 
      60000*Ech^2*\[Rho]^6 - 160000*Ech^3*\[Rho]^6 + 240000*Ech^4*\[Rho]^6 - 
      192000*Ech^5*\[Rho]^6 + 64000*Ech^6*\[Rho]^6 - 300*(1 - 2*Ech)^6*\[Rho]*
       (-12 - 45*\[Rho] + 7*\[Rho]^2)*Log[1 - 2*Ech] + 
      300*(1 - 2*Ech)^6*\[Rho]*(-12 - 45*\[Rho] + 7*\[Rho]^2)*Log[\[Rho]]))/
    (450*(1 - 2*Ech)^6*mb^5) + 
   ((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(-180 + 2160*Ech - 10800*Ech^2 + 
      28800*Ech^3 - 43200*Ech^4 + 34560*Ech^5 - 11520*Ech^6 - 25*\[Rho] + 
      1260*Ech*\[Rho] - 12060*Ech^2*\[Rho] + 51360*Ech^3*\[Rho] - 
      117600*Ech^4*\[Rho] + 159360*Ech^5*\[Rho] - 157440*Ech^6*\[Rho] + 
      161280*Ech^7*\[Rho] - 134400*Ech^8*\[Rho] + 35840*Ech^9*\[Rho] + 
      15360*Ech^10*\[Rho] + 480*\[Rho]^2 - 5760*Ech*\[Rho]^2 + 
      28800*Ech^2*\[Rho]^2 - 78720*Ech^3*\[Rho]^2 + 137760*Ech^4*\[Rho]^2 - 
      192384*Ech^5*\[Rho]^2 + 244224*Ech^6*\[Rho]^2 - 219648*Ech^7*\[Rho]^2 + 
      87552*Ech^8*\[Rho]^2 - 1980*\[Rho]^3 + 24840*Ech*\[Rho]^3 - 
      130680*Ech^2*\[Rho]^3 + 388320*Ech^3*\[Rho]^3 - 720000*Ech^4*\[Rho]^3 + 
      836928*Ech^5*\[Rho]^3 - 559488*Ech^6*\[Rho]^3 + 163584*Ech^7*\[Rho]^3 + 
      2500*\[Rho]^4 - 30000*Ech*\[Rho]^4 + 150000*Ech^2*\[Rho]^4 - 
      424960*Ech^3*\[Rho]^4 + 726720*Ech^4*\[Rho]^4 - 729408*Ech^5*\[Rho]^4 + 
      389632*Ech^6*\[Rho]^4 - 83712*Ech^7*\[Rho]^4 - 795*\[Rho]^5 + 
      9540*Ech*\[Rho]^5 - 47700*Ech^2*\[Rho]^5 + 127200*Ech^3*\[Rho]^5 - 
      190800*Ech^4*\[Rho]^5 + 152640*Ech^5*\[Rho]^5 - 50880*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*\[Rho]*(8 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^6*\[Rho]*(8 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (90*(1 - 2*Ech)^6*mb^5*\[Rho]) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*
     (60 - 840*Ech + 5040*Ech^2 - 16800*Ech^3 + 63000*Ech^4 - 537264*Ech^5 + 
      3736320*Ech^6 - 16033152*Ech^7 + 44061696*Ech^8 - 79672320*Ech^9 + 
      94123008*Ech^10 - 69027840*Ech^11 + 27224064*Ech^12 - 3182592*Ech^13 - 
      737280*Ech^14 - 95620*\[Rho] + 1389080*Ech*\[Rho] - 
      8687280*Ech^2*\[Rho] + 30368800*Ech^3*\[Rho] - 64247960*Ech^4*\[Rho] + 
      82355280*Ech^5*\[Rho] - 57349824*Ech^6*\[Rho] + 5421696*Ech^7*\[Rho] + 
      37277184*Ech^8*\[Rho] - 55874560*Ech^9*\[Rho] + 
      44334080*Ech^10*\[Rho] - 15009792*Ech^11*\[Rho] - 
      100352*Ech^12*\[Rho] + 28672*Ech^13*\[Rho] - 169575*\[Rho]^2 + 
      2815050*Ech*\[Rho]^2 - 19977300*Ech^2*\[Rho]^2 + 
      78939000*Ech^3*\[Rho]^2 - 188664000*Ech^4*\[Rho]^2 + 
      275449440*Ech^5*\[Rho]^2 - 234400320*Ech^6*\[Rho]^2 + 
      108366720*Ech^7*\[Rho]^2 - 48115200*Ech^8*\[Rho]^2 + 
      56985600*Ech^9*\[Rho]^2 - 40212480*Ech^10*\[Rho]^2 + 
      9891840*Ech^11*\[Rho]^2 - 1290240*Ech^12*\[Rho]^2 + 311325*\[Rho]^3 - 
      4169550*Ech*\[Rho]^3 + 23694300*Ech^2*\[Rho]^3 - 
      73689000*Ech^3*\[Rho]^3 + 133803600*Ech^4*\[Rho]^3 - 
      136452960*Ech^5*\[Rho]^3 + 58766400*Ech^6*\[Rho]^3 + 
      18614400*Ech^7*\[Rho]^3 - 33062400*Ech^8*\[Rho]^3 + 
      16665600*Ech^9*\[Rho]^3 - 4730880*Ech^10*\[Rho]^3 - 71400*\[Rho]^4 + 
      982800*Ech*\[Rho]^4 - 5779200*Ech^2*\[Rho]^4 + 
      18793600*Ech^3*\[Rho]^4 - 36499400*Ech^4*\[Rho]^4 + 
      41806800*Ech^5*\[Rho]^4 - 23060800*Ech^6*\[Rho]^4 - 
      4453120*Ech^7*\[Rho]^4 + 15980160*Ech^8*\[Rho]^4 - 
      9632000*Ech^9*\[Rho]^4 + 1899520*Ech^10*\[Rho]^4 + 34440*\[Rho]^5 - 
      482160*Ech*\[Rho]^5 + 2892960*Ech^2*\[Rho]^5 - 9643200*Ech^3*\[Rho]^5 + 
      19895400*Ech^4*\[Rho]^5 - 26420016*Ech^5*\[Rho]^5 + 
      21759360*Ech^6*\[Rho]^5 - 9477888*Ech^7*\[Rho]^5 + 
      1083264*Ech^8*\[Rho]^5 + 403200*Ech^9*\[Rho]^5 - 10605*\[Rho]^6 + 
      148470*Ech*\[Rho]^6 - 890820*Ech^2*\[Rho]^6 + 2969400*Ech^3*\[Rho]^6 - 
      6246240*Ech^4*\[Rho]^6 + 8396640*Ech^5*\[Rho]^6 - 
      6839616*Ech^6*\[Rho]^6 + 3018624*Ech^7*\[Rho]^6 - 
      532224*Ech^8*\[Rho]^6 + 1375*\[Rho]^7 - 19250*Ech*\[Rho]^7 + 
      115500*Ech^2*\[Rho]^7 - 385000*Ech^3*\[Rho]^7 + 770000*Ech^4*\[Rho]^7 - 
      924000*Ech^5*\[Rho]^7 + 616000*Ech^6*\[Rho]^7 - 176000*Ech^7*\[Rho]^7 + 
      2100*(-1 + 2*Ech)^7*\[Rho]*(-12 - 105*\[Rho] - 45*\[Rho]^2 + 
        4*\[Rho]^3)*Log[1 - 2*Ech] - 2100*(-1 + 2*Ech)^7*\[Rho]*
       (-12 - 105*\[Rho] - 45*\[Rho]^2 + 4*\[Rho]^3)*Log[\[Rho]]))/
    (1050*(-1 + 2*Ech)^7*mb^5) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (-209 + 2988*Ech - 17820*Ech^2 + 59520*Ech^3 - 133440*Ech^4 + 
      247296*Ech^5 - 413952*Ech^6 + 522240*Ech^7 - 387840*Ech^8 + 
      148480*Ech^9 - 70656*Ech^10 + 49152*Ech^11 + 1175*\[Rho] - 
      16740*Ech*\[Rho] + 99540*Ech^2*\[Rho] - 322560*Ech^3*\[Rho] + 
      616800*Ech^4*\[Rho] - 680064*Ech^5*\[Rho] + 316032*Ech^6*\[Rho] + 
      190464*Ech^7*\[Rho] - 367872*Ech^8*\[Rho] + 183296*Ech^9*\[Rho] - 
      15360*Ech^10*\[Rho] + 720*\[Rho]^2 - 8280*Ech*\[Rho]^2 + 
      39240*Ech^2*\[Rho]^2 - 86400*Ech^3*\[Rho]^2 + 29280*Ech^4*\[Rho]^2 + 
      309120*Ech^5*\[Rho]^2 - 810624*Ech^6*\[Rho]^2 + 989184*Ech^7*\[Rho]^2 - 
      634368*Ech^8*\[Rho]^2 + 172032*Ech^9*\[Rho]^2 - 4840*\[Rho]^3 + 
      59160*Ech*\[Rho]^3 - 302280*Ech^2*\[Rho]^3 + 855040*Ech^3*\[Rho]^3 - 
      1444320*Ech^4*\[Rho]^3 + 1398912*Ech^5*\[Rho]^3 - 
      595840*Ech^6*\[Rho]^3 - 86016*Ech^7*\[Rho]^3 + 124416*Ech^8*\[Rho]^3 + 
      4225*\[Rho]^4 - 50700*Ech*\[Rho]^4 + 253500*Ech^2*\[Rho]^4 - 
      712480*Ech^3*\[Rho]^4 + 1195920*Ech^4*\[Rho]^4 - 
      1167168*Ech^5*\[Rho]^4 + 598720*Ech^6*\[Rho]^4 - 
      119808*Ech^7*\[Rho]^4 - 1071*\[Rho]^5 + 12852*Ech*\[Rho]^5 - 
      64260*Ech^2*\[Rho]^5 + 171360*Ech^3*\[Rho]^5 - 257040*Ech^4*\[Rho]^5 + 
      205632*Ech^5*\[Rho]^5 - 68544*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*(4 - 22*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*(4 - 22*\[Rho] + 3*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(180*(1 - 2*Ech)^6*mb^5) + 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(360 - 5040*Ech + 30240*Ech^2 - 100800*Ech^3 + 
      201600*Ech^4 - 241920*Ech^5 + 161280*Ech^6 - 46080*Ech^7 + 
      2363*\[Rho] - 37162*Ech*\[Rho] + 251532*Ech^2*\[Rho] - 
      952680*Ech^3*\[Rho] + 2192160*Ech^4*\[Rho] - 3098496*Ech^5*\[Rho] + 
      2563584*Ech^6*\[Rho] - 1065984*Ech^7*\[Rho] + 103680*Ech^8*\[Rho] + 
      74240*Ech^9*\[Rho] + 5120*Ech^10*\[Rho] - 153600*Ech^11*\[Rho] + 
      122880*Ech^12*\[Rho] - 3325*\[Rho]^2 + 45350*Ech*\[Rho]^2 - 
      263700*Ech^2*\[Rho]^2 + 845400*Ech^3*\[Rho]^2 - 
      1602720*Ech^4*\[Rho]^2 + 1725888*Ech^5*\[Rho]^2 - 
      649344*Ech^6*\[Rho]^2 - 1006848*Ech^7*\[Rho]^2 + 
      1976064*Ech^8*\[Rho]^2 - 1556992*Ech^9*\[Rho]^2 + 
      465920*Ech^10*\[Rho]^2 + 30720*Ech^11*\[Rho]^2 - 720*\[Rho]^3 + 
      12600*Ech*\[Rho]^3 - 93240*Ech^2*\[Rho]^3 + 381360*Ech^3*\[Rho]^3 - 
      984480*Ech^4*\[Rho]^3 + 1790016*Ech^5*\[Rho]^3 - 
      2486016*Ech^6*\[Rho]^3 + 2574336*Ech^7*\[Rho]^3 - 
      1680384*Ech^8*\[Rho]^3 + 485376*Ech^9*\[Rho]^3 + 3640*\[Rho]^4 - 
      54200*Ech*\[Rho]^4 + 347880*Ech^2*\[Rho]^4 - 1250320*Ech^3*\[Rho]^4 + 
      2853920*Ech^4*\[Rho]^4 - 4414272*Ech^5*\[Rho]^4 + 
      4597504*Ech^6*\[Rho]^4 - 2948096*Ech^7*\[Rho]^4 + 
      952320*Ech^8*\[Rho]^4 - 86016*Ech^9*\[Rho]^4 - 2795*\[Rho]^5 + 
      39130*Ech*\[Rho]^5 - 234780*Ech^2*\[Rho]^5 + 782600*Ech^3*\[Rho]^5 - 
      1651600*Ech^4*\[Rho]^5 + 2262432*Ech^5*\[Rho]^5 - 
      1905344*Ech^6*\[Rho]^5 + 879232*Ech^7*\[Rho]^5 - 
      167424*Ech^8*\[Rho]^5 + 477*\[Rho]^6 - 6678*Ech*\[Rho]^6 + 
      40068*Ech^2*\[Rho]^6 - 133560*Ech^3*\[Rho]^6 + 267120*Ech^4*\[Rho]^6 - 
      320544*Ech^5*\[Rho]^6 + 213696*Ech^6*\[Rho]^6 - 61056*Ech^7*\[Rho]^6 + 
      60*(-1 + 2*Ech)^7*\[Rho]*(34 + 10*\[Rho] - 21*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*\[Rho]*(34 + 10*\[Rho] - 
        21*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))/(180*(-1 + 2*Ech)^7*mb^5*
     \[Rho]) + ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (1865 - 28510*Ech + 187860*Ech^2 - 693400*Ech^3 + 1538240*Ech^4 - 
      1891584*Ech^5 + 155264*Ech^6 + 4812032*Ech^7 - 11751168*Ech^8 + 
      15843840*Ech^9 - 12844032*Ech^10 + 5916672*Ech^11 - 1531904*Ech^12 + 
      311296*Ech^13 - 39350*\[Rho] + 580900*Ech*\[Rho] - 
      3695400*Ech^2*\[Rho] + 13158000*Ech^3*\[Rho] - 28394400*Ech^4*\[Rho] + 
      37283520*Ech^5*\[Rho] - 27945600*Ech^6*\[Rho] + 10617600*Ech^7*\[Rho] - 
      4761600*Ech^8*\[Rho] + 7782400*Ech^9*\[Rho] - 6410240*Ech^10*\[Rho] + 
      1843200*Ech^11*\[Rho] + 38525*\[Rho]^2 - 491950*Ech*\[Rho]^2 + 
      2619900*Ech^2*\[Rho]^2 - 7405800*Ech^3*\[Rho]^2 + 
      11424000*Ech^4*\[Rho]^2 - 7889280*Ech^5*\[Rho]^2 - 
      1585920*Ech^6*\[Rho]^2 + 5775360*Ech^7*\[Rho]^2 - 
      2254080*Ech^8*\[Rho]^2 - 616960*Ech^9*\[Rho]^2 + 
      496640*Ech^10*\[Rho]^2 - 153600*Ech^11*\[Rho]^2 - 13400*\[Rho]^3 + 
      199600*Ech*\[Rho]^3 - 1281600*Ech^2*\[Rho]^3 + 4608000*Ech^3*\[Rho]^3 - 
      10171200*Ech^4*\[Rho]^3 + 14175360*Ech^5*\[Rho]^3 - 
      12001280*Ech^6*\[Rho]^3 + 4741120*Ech^7*\[Rho]^3 + 
      1182720*Ech^8*\[Rho]^3 - 2037760*Ech^9*\[Rho]^3 + 
      573440*Ech^10*\[Rho]^3 + 19775*\[Rho]^4 - 282250*Ech*\[Rho]^4 + 
      1731300*Ech^2*\[Rho]^4 - 5922200*Ech^3*\[Rho]^4 + 
      12658000*Ech^4*\[Rho]^4 - 17804640*Ech^5*\[Rho]^4 + 
      16256960*Ech^6*\[Rho]^4 - 8709760*Ech^7*\[Rho]^4 + 
      2073600*Ech^8*\[Rho]^4 - 8690*\[Rho]^5 + 121660*Ech*\[Rho]^5 - 
      729960*Ech^2*\[Rho]^5 + 2433200*Ech^3*\[Rho]^5 - 
      5122240*Ech^4*\[Rho]^5 + 6946944*Ech^5*\[Rho]^5 - 
      5755904*Ech^6*\[Rho]^5 + 2603008*Ech^7*\[Rho]^5 - 
      479232*Ech^8*\[Rho]^5 + 1275*\[Rho]^6 - 17850*Ech*\[Rho]^6 + 
      107100*Ech^2*\[Rho]^6 - 357000*Ech^3*\[Rho]^6 + 714000*Ech^4*\[Rho]^6 - 
      856800*Ech^5*\[Rho]^6 + 571200*Ech^6*\[Rho]^6 - 163200*Ech^7*\[Rho]^6 + 
      300*(-1 + 2*Ech)^7*(4 - 50*\[Rho] - 79*\[Rho]^2 - 20*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] - 300*(-1 + 2*Ech)^7*
       (4 - 50*\[Rho] - 79*\[Rho]^2 - 20*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
    (900*(-1 + 2*Ech)^7*mb^5) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(-450 + 7200*Ech - 50400*Ech^2 + 
      201600*Ech^3 - 504000*Ech^4 + 806400*Ech^5 - 806400*Ech^6 + 
      460800*Ech^7 - 115200*Ech^8 - 9685*\[Rho] + 164560*Ech*\[Rho] - 
      1228720*Ech^2*\[Rho] + 5273280*Ech^3*\[Rho] - 14258400*Ech^4*\[Rho] + 
      24958032*Ech^5*\[Rho] - 27744704*Ech^6*\[Rho] + 17805056*Ech^7*\[Rho] - 
      3799040*Ech^8*\[Rho] - 4242944*Ech^9*\[Rho] + 6419456*Ech^10*\[Rho] - 
      5599232*Ech^11*\[Rho] + 3125248*Ech^12*\[Rho] - 1208320*Ech^13*\[Rho] + 
      360448*Ech^14*\[Rho] + 10015*\[Rho]^2 - 146440*Ech*\[Rho]^2 + 
      914680*Ech^2*\[Rho]^2 - 3143520*Ech^3*\[Rho]^2 + 
      6313200*Ech^4*\[Rho]^2 - 7010640*Ech^5*\[Rho]^2 + 
      2950080*Ech^6*\[Rho]^2 + 1271040*Ech^7*\[Rho]^2 + 
      368640*Ech^8*\[Rho]^2 - 5465600*Ech^9*\[Rho]^2 + 
      7224320*Ech^10*\[Rho]^2 - 4198400*Ech^11*\[Rho]^2 + 
      614400*Ech^12*\[Rho]^2 + 307200*Ech^13*\[Rho]^2 + 2825*\[Rho]^3 - 
      48200*Ech*\[Rho]^3 + 361400*Ech^2*\[Rho]^3 - 1557600*Ech^3*\[Rho]^3 + 
      4230000*Ech^4*\[Rho]^3 - 7371360*Ech^5*\[Rho]^3 + 
      7600320*Ech^6*\[Rho]^3 - 2288640*Ech^7*\[Rho]^3 - 
      5706240*Ech^8*\[Rho]^3 + 9305600*Ech^9*\[Rho]^3 - 
      5995520*Ech^10*\[Rho]^3 + 1433600*Ech^11*\[Rho]^3 - 850*\[Rho]^4 + 
      4000*Ech*\[Rho]^4 + 48800*Ech^2*\[Rho]^4 - 553600*Ech^3*\[Rho]^4 + 
      2459200*Ech^4*\[Rho]^4 - 6403360*Ech^5*\[Rho]^4 + 
      11365440*Ech^6*\[Rho]^4 - 14676480*Ech^7*\[Rho]^4 + 
      13163520*Ech^8*\[Rho]^4 - 6950400*Ech^9*\[Rho]^4 + 
      1520640*Ech^10*\[Rho]^4 - 4075*\[Rho]^5 + 70600*Ech*\[Rho]^5 - 
      537400*Ech^2*\[Rho]^5 + 2351200*Ech^3*\[Rho]^5 - 
      6482800*Ech^4*\[Rho]^5 + 12044560*Ech^5*\[Rho]^5 - 
      15846400*Ech^6*\[Rho]^5 + 14583040*Ech^7*\[Rho]^5 - 
      8439040*Ech^8*\[Rho]^5 + 2484480*Ech^9*\[Rho]^5 - 
      215040*Ech^10*\[Rho]^5 + 2485*\[Rho]^6 - 39760*Ech*\[Rho]^6 + 
      278320*Ech^2*\[Rho]^6 - 1113280*Ech^3*\[Rho]^6 + 
      2783200*Ech^4*\[Rho]^6 - 4659472*Ech^5*\[Rho]^6 + 
      5279104*Ech^6*\[Rho]^6 - 3786496*Ech^7*\[Rho]^6 + 
      1511680*Ech^8*\[Rho]^6 - 251136*Ech^9*\[Rho]^6 - 265*\[Rho]^7 + 
      4240*Ech*\[Rho]^7 - 29680*Ech^2*\[Rho]^7 + 118720*Ech^3*\[Rho]^7 - 
      296800*Ech^4*\[Rho]^7 + 474880*Ech^5*\[Rho]^7 - 474880*Ech^6*\[Rho]^7 + 
      271360*Ech^7*\[Rho]^7 - 67840*Ech^8*\[Rho]^7 + 300*(1 - 2*Ech)^8*\[Rho]*
       (16 + 23*\[Rho] - 5*\[Rho]^2 - 16*\[Rho]^3 + 9*\[Rho]^4)*
       Log[1 - 2*Ech] - 300*(1 - 2*Ech)^8*\[Rho]*(16 + 23*\[Rho] - 
        5*\[Rho]^2 - 16*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
    (225*(1 - 2*Ech)^8*mb^5*\[Rho]) - 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(19155 - 323280*Ech + 
      2397360*Ech^2 - 10216640*Ech^3 + 27423200*Ech^4 - 47843264*Ech^5 + 
      56116032*Ech^6 - 60346368*Ech^7 + 123160320*Ech^8 - 309270528*Ech^9 + 
      555792384*Ech^10 - 652345344*Ech^11 + 477331456*Ech^12 - 
      195543040*Ech^13 + 34226176*Ech^14 - 786432*Ech^15 - 529235*\[Rho] + 
      8761760*Ech*\[Rho] - 63684320*Ech^2*\[Rho] + 265713280*Ech^3*\[Rho] - 
      697211200*Ech^4*\[Rho] + 1181712448*Ech^5*\[Rho] - 
      1272864320*Ech^6*\[Rho] + 817445888*Ech^7*\[Rho] - 
      276163328*Ech^8*\[Rho] + 45889536*Ech^9*\[Rho] + 
      9590784*Ech^10*\[Rho] - 46448640*Ech^11*\[Rho] + 
      29302784*Ech^12*\[Rho] + 802816*Ech^13*\[Rho] - 2179072*Ech^14*\[Rho] - 
      133665*\[Rho]^2 + 3713640*Ech*\[Rho]^2 - 38595480*Ech^2*\[Rho]^2 + 
      213181920*Ech^3*\[Rho]^2 - 709354800*Ech^4*\[Rho]^2 + 
      1486894080*Ech^5*\[Rho]^2 - 1950385920*Ech^6*\[Rho]^2 + 
      1498398720*Ech^7*\[Rho]^2 - 566388480*Ech^8*\[Rho]^2 + 
      112896000*Ech^9*\[Rho]^2 - 158054400*Ech^10*\[Rho]^2 + 
      148807680*Ech^11*\[Rho]^2 - 46878720*Ech^12*\[Rho]^2 + 
      6881280*Ech^13*\[Rho]^2 + 679525*\[Rho]^3 - 10582600*Ech*\[Rho]^3 + 
      71759800*Ech^2*\[Rho]^3 - 276220000*Ech^3*\[Rho]^3 + 
      658092400*Ech^4*\[Rho]^3 - 988180480*Ech^5*\[Rho]^3 + 
      901949440*Ech^6*\[Rho]^3 - 438323200*Ech^7*\[Rho]^3 + 
      56170240*Ech^8*\[Rho]^3 + 44943360*Ech^9*\[Rho]^3 - 
      34191360*Ech^10*\[Rho]^3 + 12902400*Ech^11*\[Rho]^3 + 
      2150400*Ech^12*\[Rho]^3 - 132475*\[Rho]^4 + 2350600*Ech*\[Rho]^4 - 
      18302200*Ech^2*\[Rho]^4 + 81832800*Ech^3*\[Rho]^4 - 
      230454000*Ech^4*\[Rho]^4 + 426014400*Ech^5*\[Rho]^4 - 
      527544640*Ech^6*\[Rho]^4 + 435527680*Ech^7*\[Rho]^4 - 
      220111360*Ech^8*\[Rho]^4 + 43402240*Ech^9*\[Rho]^4 + 
      11648000*Ech^10*\[Rho]^4 - 4014080*Ech^11*\[Rho]^4 + 127995*\[Rho]^5 - 
      2085720*Ech*\[Rho]^5 + 14902440*Ech^2*\[Rho]^5 - 
      61020960*Ech^3*\[Rho]^5 + 156786000*Ech^4*\[Rho]^5 - 
      266849856*Ech^5*\[Rho]^5 + 311803968*Ech^6*\[Rho]^5 - 
      247360512*Ech^7*\[Rho]^5 + 121282560*Ech^8*\[Rho]^5 - 
      29740032*Ech^9*\[Rho]^5 + 1741824*Ech^10*\[Rho]^5 - 34615*\[Rho]^6 + 
      553840*Ech*\[Rho]^6 - 3876880*Ech^2*\[Rho]^6 + 
      15507520*Ech^3*\[Rho]^6 - 38768800*Ech^4*\[Rho]^6 + 
      64916992*Ech^5*\[Rho]^6 - 73185280*Ech^6*\[Rho]^6 + 
      51960832*Ech^7*\[Rho]^6 - 20538112*Ech^8*\[Rho]^6 + 
      3354624*Ech^9*\[Rho]^6 + 3315*\[Rho]^7 - 53040*Ech*\[Rho]^7 + 
      371280*Ech^2*\[Rho]^7 - 1485120*Ech^3*\[Rho]^7 + 
      3712800*Ech^4*\[Rho]^7 - 5940480*Ech^5*\[Rho]^7 + 
      5940480*Ech^6*\[Rho]^7 - 3394560*Ech^7*\[Rho]^7 + 
      848640*Ech^8*\[Rho]^7 - 2100*(1 - 2*Ech)^8*(4 - 70*\[Rho] - 
        375*\[Rho]^2 - 69*\[Rho]^3 - 55*\[Rho]^4 + 9*\[Rho]^5)*
       Log[1 - 2*Ech] + 2100*(1 - 2*Ech)^8*(4 - 70*\[Rho] - 375*\[Rho]^2 - 
        69*\[Rho]^3 - 55*\[Rho]^4 + 9*\[Rho]^5)*Log[\[Rho]]))/
    (2100*(1 - 2*Ech)^8*mb^5) - 
   (\[CapitalLambda]bh^3*(12600 - 226800*Ech + 1814400*Ech^2 - 
      8467200*Ech^3 + 25401600*Ech^4 - 50803200*Ech^5 + 67737600*Ech^6 - 
      58060800*Ech^7 + 29030400*Ech^8 - 6451200*Ech^9 + 591445*\[Rho] - 
      11091210*Ech*\[Rho] + 92736480*Ech^2*\[Rho] - 454139840*Ech^3*\[Rho] + 
      1437213120*Ech^4*\[Rho] - 3053930880*Ech^5*\[Rho] + 
      4371547264*Ech^6*\[Rho] - 4096655616*Ech^7*\[Rho] + 
      2362944768*Ech^8*\[Rho] - 901466624*Ech^9*\[Rho] + 
      801411072*Ech^10*\[Rho] - 1436639232*Ech^11*\[Rho] + 
      1745723392*Ech^12*\[Rho] - 1331183616*Ech^13*\[Rho] + 
      594444288*Ech^14*\[Rho] - 139526144*Ech^15*\[Rho] + 
      18874368*Ech^16*\[Rho] + 29925*\[Rho]^2 - 2176650*Ech*\[Rho]^2 + 
      32155200*Ech^2*\[Rho]^2 - 228681600*Ech^3*\[Rho]^2 + 
      961228800*Ech^4*\[Rho]^2 - 2582899200*Ech^5*\[Rho]^2 + 
      4544031744*Ech^6*\[Rho]^2 - 5147369472*Ech^7*\[Rho]^2 + 
      3496018176*Ech^8*\[Rho]^2 - 1159807488*Ech^9*\[Rho]^2 + 
      76468224*Ech^10*\[Rho]^2 - 63479808*Ech^11*\[Rho]^2 + 
      102703104*Ech^12*\[Rho]^2 - 4472832*Ech^13*\[Rho]^2 - 
      53673984*Ech^14*\[Rho]^2 + 30277632*Ech^15*\[Rho]^2 - 366975*\[Rho]^3 + 
      6038550*Ech*\[Rho]^3 - 43205400*Ech^2*\[Rho]^3 + 
      174409200*Ech^3*\[Rho]^3 - 427971600*Ech^4*\[Rho]^3 + 
      627328800*Ech^5*\[Rho]^3 - 457242240*Ech^6*\[Rho]^3 - 
      18466560*Ech^7*\[Rho]^3 + 188455680*Ech^8*\[Rho]^3 + 
      296808960*Ech^9*\[Rho]^3 - 938004480*Ech^10*\[Rho]^3 + 
      1029611520*Ech^11*\[Rho]^3 - 556953600*Ech^12*\[Rho]^3 + 
      116121600*Ech^13*\[Rho]^3 - 452375*\[Rho]^4 + 7743750*Ech*\[Rho]^4 - 
      58359000*Ech^2*\[Rho]^4 + 253190000*Ech^3*\[Rho]^4 - 
      692538000*Ech^4*\[Rho]^4 + 1224199200*Ech^5*\[Rho]^4 - 
      1348332160*Ech^6*\[Rho]^4 + 716970240*Ech^7*\[Rho]^4 + 
      340596480*Ech^8*\[Rho]^4 - 1081239040*Ech^9*\[Rho]^4 + 
      1027461120*Ech^10*\[Rho]^4 - 455024640*Ech^11*\[Rho]^4 + 
      65228800*Ech^12*\[Rho]^4 - 4300800*Ech^13*\[Rho]^4 + 142275*\[Rho]^5 - 
      1993950*Ech*\[Rho]^5 + 10848600*Ech^2*\[Rho]^5 - 
      23410800*Ech^3*\[Rho]^5 - 25023600*Ech^4*\[Rho]^5 + 
      278661600*Ech^5*\[Rho]^5 - 790298880*Ech^6*\[Rho]^5 + 
      1351257600*Ech^7*\[Rho]^5 - 1609574400*Ech^8*\[Rho]^5 + 
      1294540800*Ech^9*\[Rho]^5 - 588134400*Ech^10*\[Rho]^5 + 
      101928960*Ech^11*\[Rho]^5 + 93555*\[Rho]^6 - 1872990*Ech*\[Rho]^6 + 
      16684920*Ech^2*\[Rho]^6 - 86934960*Ech^3*\[Rho]^6 + 
      292556880*Ech^4*\[Rho]^6 - 661318560*Ech^5*\[Rho]^6 + 
      1044172416*Ech^6*\[Rho]^6 - 1201584384*Ech^7*\[Rho]^6 + 
      994194432*Ech^8*\[Rho]^6 - 523493376*Ech^9*\[Rho]^6 + 
      139603968*Ech^10*\[Rho]^6 - 10838016*Ech^11*\[Rho]^6 - 54425*\[Rho]^7 + 
      979650*Ech*\[Rho]^7 - 7837200*Ech^2*\[Rho]^7 + 
      36573600*Ech^3*\[Rho]^7 - 109720800*Ech^4*\[Rho]^7 + 
      219441600*Ech^5*\[Rho]^7 - 304141824*Ech^6*\[Rho]^7 + 
      293164032*Ech^7*\[Rho]^7 - 182681856*Ech^8*\[Rho]^7 + 
      64035328*Ech^9*\[Rho]^7 - 9375744*Ech^10*\[Rho]^7 + 3975*\[Rho]^8 - 
      71550*Ech*\[Rho]^8 + 572400*Ech^2*\[Rho]^8 - 2671200*Ech^3*\[Rho]^8 + 
      8013600*Ech^4*\[Rho]^8 - 16027200*Ech^5*\[Rho]^8 + 
      21369600*Ech^6*\[Rho]^8 - 18316800*Ech^7*\[Rho]^8 + 
      9158400*Ech^8*\[Rho]^8 - 2035200*Ech^9*\[Rho]^8 + 
      2100*(-1 + 2*Ech)^9*\[Rho]*(106 + 390*\[Rho] + 135*\[Rho]^2 + 
        95*\[Rho]^3 - 135*\[Rho]^4 + 45*\[Rho]^5)*Log[1 - 2*Ech] - 
      2100*(-1 + 2*Ech)^9*\[Rho]*(106 + 390*\[Rho] + 135*\[Rho]^2 + 
        95*\[Rho]^3 - 135*\[Rho]^4 + 45*\[Rho]^5)*Log[\[Rho]]))/
    (6300*(-1 + 2*Ech)^9*mb^5*\[Rho])) + 
 r9*(((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(145 - 1740*Ech + 
      8700*Ech^2 - 23680*Ech^3 + 31680*Ech^4 + 58080*Ech^5 - 545184*Ech^6 + 
      1801728*Ech^7 - 3377280*Ech^8 + 3719680*Ech^9 - 2265600*Ech^10 + 
      626688*Ech^11 - 34816*Ech^12 - 2340*\[Rho] + 28080*Ech*\[Rho] - 
      140400*Ech^2*\[Rho] + 379200*Ech^3*\[Rho] - 625200*Ech^4*\[Rho] + 
      810720*Ech^5*\[Rho] - 1295040*Ech^6*\[Rho] + 2198400*Ech^7*\[Rho] - 
      2592000*Ech^8*\[Rho] + 1804800*Ech^9*\[Rho] - 660480*Ech^10*\[Rho] + 
      92160*Ech^11*\[Rho] + 1200*\[Rho]^2 - 5400*Ech*\[Rho]^2 - 
      27000*Ech^2*\[Rho]^2 + 266400*Ech^3*\[Rho]^2 - 871200*Ech^4*\[Rho]^2 + 
      1497600*Ech^5*\[Rho]^2 - 1411200*Ech^6*\[Rho]^2 + 
      576000*Ech^7*\[Rho]^2 + 115200*Ech^8*\[Rho]^2 - 153600*Ech^9*\[Rho]^2 + 
      3900*\[Rho]^3 - 55200*Ech*\[Rho]^3 + 326400*Ech^2*\[Rho]^3 - 
      1076800*Ech^3*\[Rho]^3 + 2248800*Ech^4*\[Rho]^3 - 
      3194880*Ech^5*\[Rho]^3 + 3162880*Ech^6*\[Rho]^3 - 
      2119680*Ech^7*\[Rho]^3 + 913920*Ech^8*\[Rho]^3 - 
      225280*Ech^9*\[Rho]^3 - 2925*\[Rho]^4 + 35100*Ech*\[Rho]^4 - 
      175500*Ech^2*\[Rho]^4 + 484800*Ech^3*\[Rho]^4 - 829200*Ech^4*\[Rho]^4 + 
      920160*Ech^5*\[Rho]^4 - 665760*Ech^6*\[Rho]^4 + 314880*Ech^7*\[Rho]^4 - 
      86400*Ech^8*\[Rho]^4 - 120*\[Rho]^5 + 1440*Ech*\[Rho]^5 - 
      7200*Ech^2*\[Rho]^5 + 22080*Ech^3*\[Rho]^5 - 56880*Ech^4*\[Rho]^5 + 
      87840*Ech^5*\[Rho]^5 - 71616*Ech^6*\[Rho]^5 + 24192*Ech^7*\[Rho]^5 + 
      140*\[Rho]^6 - 1680*Ech*\[Rho]^6 + 8400*Ech^2*\[Rho]^6 - 
      22400*Ech^3*\[Rho]^6 + 33600*Ech^4*\[Rho]^6 - 26880*Ech^5*\[Rho]^6 + 
      8960*Ech^6*\[Rho]^6 - 300*(1 - 2*Ech)^6*\[Rho]^2*(-15 + 14*\[Rho])*
       Log[1 - 2*Ech] + 300*(1 - 2*Ech)^6*\[Rho]^2*(-15 + 14*\[Rho])*
       Log[\[Rho]]))/(450*(1 - 2*Ech)^6*mb^5) + 
   ((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(60 - 720*Ech + 3600*Ech^2 - 
      9600*Ech^3 + 14400*Ech^4 - 11520*Ech^5 + 3840*Ech^6 + 95*\[Rho] - 
      1440*Ech*\[Rho] + 9000*Ech^2*\[Rho] - 30000*Ech^3*\[Rho] + 
      57960*Ech^4*\[Rho] - 69024*Ech^5*\[Rho] + 63072*Ech^6*\[Rho] - 
      62976*Ech^7*\[Rho] + 48768*Ech^8*\[Rho] - 8704*Ech^9*\[Rho] - 
      7680*Ech^10*\[Rho] - 300*\[Rho]^2 + 3600*Ech*\[Rho]^2 - 
      18000*Ech^2*\[Rho]^2 + 49440*Ech^3*\[Rho]^2 - 85920*Ech^4*\[Rho]^2 + 
      112128*Ech^5*\[Rho]^2 - 126336*Ech^6*\[Rho]^2 + 104448*Ech^7*\[Rho]^2 - 
      39936*Ech^8*\[Rho]^2 + 660*\[Rho]^3 - 8460*Ech*\[Rho]^3 + 
      45540*Ech^2*\[Rho]^3 - 137280*Ech^3*\[Rho]^3 + 255960*Ech^4*\[Rho]^3 - 
      299520*Ech^5*\[Rho]^3 + 203808*Ech^6*\[Rho]^3 - 61056*Ech^7*\[Rho]^3 - 
      680*\[Rho]^4 + 8160*Ech*\[Rho]^4 - 40800*Ech^2*\[Rho]^4 + 
      113360*Ech^3*\[Rho]^4 - 190320*Ech^4*\[Rho]^4 + 187296*Ech^5*\[Rho]^4 - 
      96704*Ech^6*\[Rho]^4 + 19584*Ech^7*\[Rho]^4 + 165*\[Rho]^5 - 
      1980*Ech*\[Rho]^5 + 9900*Ech^2*\[Rho]^5 - 26400*Ech^3*\[Rho]^5 + 
      39600*Ech^4*\[Rho]^5 - 31680*Ech^5*\[Rho]^5 + 10560*Ech^6*\[Rho]^5 - 
      30*(1 - 2*Ech)^6*\[Rho]*(5 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 
      30*(1 - 2*Ech)^6*\[Rho]*(5 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (45*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
   ((1 + \[CapitalLambda]bh)^3*(635 - 7620*Ech + 38100*Ech^2 - 120080*Ech^3 + 
      453960*Ech^4 - 2380512*Ech^5 + 10217856*Ech^6 - 30241536*Ech^7 + 
      60939264*Ech^8 - 82416640*Ech^9 + 71230464*Ech^10 - 34947072*Ech^11 + 
      6817792*Ech^12 + 417792*Ech^13 + 2310*\[Rho] - 27720*Ech*\[Rho] + 
      138600*Ech^2*\[Rho] - 420000*Ech^3*\[Rho] + 1185240*Ech^4*\[Rho] - 
      3765216*Ech^5*\[Rho] + 9588096*Ech^6*\[Rho] - 15270528*Ech^7*\[Rho] + 
      13036800*Ech^8*\[Rho] - 3279360*Ech^9*\[Rho] - 3268608*Ech^10*\[Rho] + 
      2623488*Ech^11*\[Rho] - 559104*Ech^12*\[Rho] + 26670*\[Rho]^2 - 
      370440*Ech*\[Rho]^2 + 2154600*Ech^2*\[Rho]^2 - 6526800*Ech^3*\[Rho]^2 + 
      9374400*Ech^4*\[Rho]^2 + 2237760*Ech^5*\[Rho]^2 - 
      35320320*Ech^6*\[Rho]^2 + 68947200*Ech^7*\[Rho]^2 - 
      70156800*Ech^8*\[Rho]^2 + 39244800*Ech^9*\[Rho]^2 - 
      9676800*Ech^10*\[Rho]^2 - 42525*\[Rho]^3 + 531300*Ech*\[Rho]^3 - 
      2782500*Ech^2*\[Rho]^3 + 7672000*Ech^3*\[Rho]^3 - 
      10760400*Ech^4*\[Rho]^3 + 2627520*Ech^5*\[Rho]^3 + 
      16600640*Ech^6*\[Rho]^3 - 29406720*Ech^7*\[Rho]^3 + 
      22632960*Ech^8*\[Rho]^3 - 7239680*Ech^9*\[Rho]^3 + 44625*\[Rho]^4 - 
      598500*Ech*\[Rho]^4 + 3370500*Ech^2*\[Rho]^4 - 
      10323600*Ech^3*\[Rho]^4 + 18576600*Ech^4*\[Rho]^4 - 
      19410720*Ech^5*\[Rho]^4 + 9985920*Ech^6*\[Rho]^4 - 
      295680*Ech^7*\[Rho]^4 - 1438080*Ech^8*\[Rho]^4 - 53760*Ech^9*\[Rho]^4 - 
      38010*\[Rho]^5 + 456120*Ech*\[Rho]^5 - 2280600*Ech^2*\[Rho]^5 + 
      6192480*Ech^3*\[Rho]^5 - 9885960*Ech^4*\[Rho]^5 + 
      9166752*Ech^5*\[Rho]^5 - 4339776*Ech^6*\[Rho]^5 + 
      637056*Ech^7*\[Rho]^5 + 72576*Ech^8*\[Rho]^5 + 6790*\[Rho]^6 - 
      81480*Ech*\[Rho]^6 + 407400*Ech^2*\[Rho]^6 - 1111600*Ech^3*\[Rho]^6 + 
      1708560*Ech^4*\[Rho]^6 - 1432704*Ech^5*\[Rho]^6 + 
      543424*Ech^6*\[Rho]^6 - 37632*Ech^7*\[Rho]^6 - 495*\[Rho]^7 + 
      5940*Ech*\[Rho]^7 - 29700*Ech^2*\[Rho]^7 + 79200*Ech^3*\[Rho]^7 - 
      118800*Ech^4*\[Rho]^7 + 95040*Ech^5*\[Rho]^7 - 31680*Ech^6*\[Rho]^7 - 
      2100*(1 - 2*Ech)^6*\[Rho]^2*(12 - 5*\[Rho] + 15*\[Rho]^2)*
       Log[1 - 2*Ech] + 2100*(1 - 2*Ech)^6*\[Rho]^2*(12 - 5*\[Rho] + 
        15*\[Rho]^2)*Log[\[Rho]]))/(6300*(1 - 2*Ech)^6*mb^5) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*(-175 + 2450*Ech - 
      14700*Ech^2 + 49000*Ech^3 - 97880*Ech^4 + 141648*Ech^5 - 461376*Ech^6 + 
      2610048*Ech^7 - 9897216*Ech^8 + 23528960*Ech^9 - 35639296*Ech^10 + 
      33595392*Ech^11 - 18016256*Ech^12 + 4206592*Ech^13 + 3790*\[Rho] - 
      53060*Ech*\[Rho] + 318360*Ech^2*\[Rho] - 1061200*Ech^3*\[Rho] + 
      2112440*Ech^4*\[Rho] - 2413200*Ech^5*\[Rho] + 941376*Ech^6*\[Rho] + 
      1827456*Ech^7*\[Rho] - 4010496*Ech^8*\[Rho] + 3619840*Ech^9*\[Rho] - 
      896000*Ech^10*\[Rho] - 940032*Ech^11*\[Rho] + 493568*Ech^12*\[Rho] + 
      69632*Ech^13*\[Rho] + 30180*\[Rho]^2 - 462120*Ech*\[Rho]^2 + 
      3049920*Ech^2*\[Rho]^2 - 11275200*Ech^3*\[Rho]^2 + 
      25305600*Ech^4*\[Rho]^2 - 34693440*Ech^5*\[Rho]^2 + 
      27480960*Ech^6*\[Rho]^2 - 11746560*Ech^7*\[Rho]^2 + 
      6720000*Ech^8*\[Rho]^2 - 10982400*Ech^9*\[Rho]^2 + 
      9922560*Ech^10*\[Rho]^2 - 3747840*Ech^11*\[Rho]^2 + 
      368640*Ech^12*\[Rho]^2 - 38325*\[Rho]^3 + 499950*Ech*\[Rho]^3 - 
      2743500*Ech^2*\[Rho]^3 + 8120200*Ech^3*\[Rho]^3 - 
      13571600*Ech^4*\[Rho]^3 + 11213280*Ech^5*\[Rho]^3 + 
      363200*Ech^6*\[Rho]^3 - 10092160*Ech^7*\[Rho]^3 + 
      9269760*Ech^8*\[Rho]^3 - 3077120*Ech^9*\[Rho]^3 - 
      20480*Ech^10*\[Rho]^3 + 2475*\[Rho]^4 - 19650*Ech*\[Rho]^4 + 
      12900*Ech^2*\[Rho]^4 + 377000*Ech^3*\[Rho]^4 - 1925800*Ech^4*\[Rho]^4 + 
      4956720*Ech^5*\[Rho]^4 - 8079680*Ech^6*\[Rho]^4 + 
      8406400*Ech^7*\[Rho]^4 - 5020800*Ech^8*\[Rho]^4 + 
      1468160*Ech^9*\[Rho]^4 - 225280*Ech^10*\[Rho]^4 + 1950*\[Rho]^5 - 
      27300*Ech*\[Rho]^5 + 163800*Ech^2*\[Rho]^5 - 546000*Ech^3*\[Rho]^5 + 
      1131480*Ech^4*\[Rho]^5 - 1556688*Ech^5*\[Rho]^5 + 
      1435776*Ech^6*\[Rho]^5 - 814848*Ech^7*\[Rho]^5 + 
      237696*Ech^8*\[Rho]^5 - 34560*Ech^9*\[Rho]^5 + 160*\[Rho]^6 - 
      2240*Ech*\[Rho]^6 + 13440*Ech^2*\[Rho]^6 - 44800*Ech^3*\[Rho]^6 + 
      91760*Ech^4*\[Rho]^6 - 157920*Ech^5*\[Rho]^6 + 180544*Ech^6*\[Rho]^6 - 
      116096*Ech^7*\[Rho]^6 + 32256*Ech^8*\[Rho]^6 - 55*\[Rho]^7 + 
      770*Ech*\[Rho]^7 - 4620*Ech^2*\[Rho]^7 + 15400*Ech^3*\[Rho]^7 - 
      30800*Ech^4*\[Rho]^7 + 36960*Ech^5*\[Rho]^7 - 24640*Ech^6*\[Rho]^7 + 
      7040*Ech^7*\[Rho]^7 - 300*(-1 + 2*Ech)^7*\[Rho]^2*
       (-66 - 61*\[Rho] + 25*\[Rho]^2)*Log[1 - 2*Ech] + 
      300*(-1 + 2*Ech)^7*\[Rho]^2*(-66 - 61*\[Rho] + 25*\[Rho]^2)*
       Log[\[Rho]]))/(300*(-1 + 2*Ech)^7*mb^5) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (157 - 2124*Ech + 12060*Ech^2 - 37560*Ech^3 + 72480*Ech^4 - 
      102048*Ech^5 + 135936*Ech^6 - 174720*Ech^7 + 165120*Ech^8 - 
      104960*Ech^9 + 58368*Ech^10 - 24576*Ech^11 + 30*\[Rho] - 
      180*Ech*\[Rho] - 180*Ech^2*\[Rho] + 7200*Ech^3*\[Rho] - 
      41400*Ech^4*\[Rho] + 115104*Ech^5*\[Rho] - 154272*Ech^6*\[Rho] + 
      51456*Ech^7*\[Rho] + 89472*Ech^8*\[Rho] - 78336*Ech^9*\[Rho] + 
      7680*Ech^10*\[Rho] - 60*\[Rho]^2 - 360*Ech*\[Rho]^2 + 
      8280*Ech^2*\[Rho]^2 - 49200*Ech^3*\[Rho]^2 + 159480*Ech^4*\[Rho]^2 - 
      320928*Ech^5*\[Rho]^2 + 406464*Ech^6*\[Rho]^2 - 320256*Ech^7*\[Rho]^2 + 
      158592*Ech^8*\[Rho]^2 - 44544*Ech^9*\[Rho]^2 + 410*\[Rho]^3 - 
      5460*Ech*\[Rho]^3 + 30540*Ech^2*\[Rho]^3 - 93920*Ech^3*\[Rho]^3 + 
      169320*Ech^4*\[Rho]^3 - 171168*Ech^5*\[Rho]^3 + 69632*Ech^6*\[Rho]^3 + 
      27264*Ech^7*\[Rho]^3 - 28032*Ech^8*\[Rho]^3 - 705*\[Rho]^4 + 
      8460*Ech*\[Rho]^4 - 42300*Ech^2*\[Rho]^4 + 117480*Ech^3*\[Rho]^4 - 
      199080*Ech^4*\[Rho]^4 + 199296*Ech^5*\[Rho]^4 - 106080*Ech^6*\[Rho]^4 + 
      22656*Ech^7*\[Rho]^4 + 168*\[Rho]^5 - 2016*Ech*\[Rho]^5 + 
      10080*Ech^2*\[Rho]^5 - 26880*Ech^3*\[Rho]^5 + 40320*Ech^4*\[Rho]^5 - 
      32256*Ech^5*\[Rho]^5 + 10752*Ech^6*\[Rho]^5 - 
      30*(1 - 2*Ech)^6*(4 - 3*\[Rho] + 18*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] + 30*(1 - 2*Ech)^6*(4 - 3*\[Rho] + 18*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(90*(1 - 2*Ech)^6*mb^5) - 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(120 - 1680*Ech + 10080*Ech^2 - 33600*Ech^3 + 
      67200*Ech^4 - 80640*Ech^5 + 53760*Ech^6 - 15360*Ech^7 + 776*\[Rho] - 
      12064*Ech*\[Rho] + 80784*Ech^2*\[Rho] - 302880*Ech^3*\[Rho] + 
      689520*Ech^4*\[Rho] - 958080*Ech^5*\[Rho] + 749568*Ech^6*\[Rho] - 
      211968*Ech^7*\[Rho] - 130560*Ech^8*\[Rho] + 112640*Ech^9*\[Rho] + 
      45056*Ech^10*\[Rho] - 122880*Ech^11*\[Rho] + 61440*Ech^12*\[Rho] - 
      755*\[Rho]^2 + 9430*Ech*\[Rho]^2 - 48600*Ech^2*\[Rho]^2 + 
      130080*Ech^3*\[Rho]^2 - 177240*Ech^4*\[Rho]^2 + 48336*Ech^5*\[Rho]^2 + 
      284064*Ech^6*\[Rho]^2 - 694464*Ech^7*\[Rho]^2 + 939648*Ech^8*\[Rho]^2 - 
      718592*Ech^9*\[Rho]^2 + 214528*Ech^10*\[Rho]^2 + 
      15360*Ech^11*\[Rho]^2 - 30*\[Rho]^3 + 780*Ech*\[Rho]^3 - 
      7200*Ech^2*\[Rho]^3 + 34080*Ech^3*\[Rho]^3 - 105960*Ech^4*\[Rho]^3 + 
      262512*Ech^5*\[Rho]^3 - 535104*Ech^6*\[Rho]^3 + 772992*Ech^7*\[Rho]^3 - 
      641664*Ech^8*\[Rho]^3 + 218880*Ech^9*\[Rho]^3 + 520*\[Rho]^4 - 
      8900*Ech*\[Rho]^4 + 64740*Ech^2*\[Rho]^4 - 261160*Ech^3*\[Rho]^4 + 
      659240*Ech^4*\[Rho]^4 - 1109232*Ech^5*\[Rho]^4 + 
      1245952*Ech^6*\[Rho]^4 - 856832*Ech^7*\[Rho]^4 + 
      286848*Ech^8*\[Rho]^4 - 22272*Ech^9*\[Rho]^4 - 730*\[Rho]^5 + 
      10220*Ech*\[Rho]^5 - 61320*Ech^2*\[Rho]^5 + 204400*Ech^3*\[Rho]^5 - 
      422600*Ech^4*\[Rho]^5 + 569424*Ech^5*\[Rho]^5 - 474208*Ech^6*\[Rho]^5 + 
      213824*Ech^7*\[Rho]^5 - 39168*Ech^8*\[Rho]^5 + 99*\[Rho]^6 - 
      1386*Ech*\[Rho]^6 + 8316*Ech^2*\[Rho]^6 - 27720*Ech^3*\[Rho]^6 + 
      55440*Ech^4*\[Rho]^6 - 66528*Ech^5*\[Rho]^6 + 44352*Ech^6*\[Rho]^6 - 
      12672*Ech^7*\[Rho]^6 + 30*(-1 + 2*Ech)^7*\[Rho]*
       (20 + 19*\[Rho] - 6*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ech] - 
      30*(-1 + 2*Ech)^7*\[Rho]*(20 + 19*\[Rho] - 6*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]]))/(90*(-1 + 2*Ech)^7*mb^5*\[Rho]) - 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (635 - 9490*Ech + 61140*Ech^2 - 220600*Ech^3 + 482240*Ech^4 - 
      627984*Ech^5 + 341584*Ech^6 + 533152*Ech^7 - 1975488*Ech^8 + 
      3495040*Ech^9 - 3859712*Ech^10 + 2545152*Ech^11 - 881664*Ech^12 + 
      116736*Ech^13 - 5050*\[Rho] + 73550*Ech*\[Rho] - 461250*Ech^2*\[Rho] + 
      1617300*Ech^3*\[Rho] - 3428100*Ech^4*\[Rho] + 4381560*Ech^5*\[Rho] - 
      3066000*Ech^6*\[Rho] + 818400*Ech^7*\[Rho] - 158400*Ech^8*\[Rho] + 
      848000*Ech^9*\[Rho] - 958720*Ech^10*\[Rho] + 345600*Ech^11*\[Rho] + 
      4875*\[Rho]^2 - 62400*Ech*\[Rho]^2 + 333450*Ech^2*\[Rho]^2 - 
      947700*Ech^3*\[Rho]^2 + 1462800*Ech^4*\[Rho]^2 - 
      903360*Ech^5*\[Rho]^2 - 749040*Ech^6*\[Rho]^2 + 
      1851360*Ech^7*\[Rho]^2 - 1238400*Ech^8*\[Rho]^2 + 
      34560*Ech^9*\[Rho]^2 + 264960*Ech^10*\[Rho]^2 - 38400*Ech^11*\[Rho]^2 - 
      375*\[Rho]^3 + 3900*Ech*\[Rho]^3 - 13950*Ech^2*\[Rho]^3 + 
      8700*Ech^3*\[Rho]^3 + 96000*Ech^4*\[Rho]^3 - 423360*Ech^5*\[Rho]^3 + 
      939680*Ech^6*\[Rho]^3 - 1187200*Ech^7*\[Rho]^3 + 
      808320*Ech^8*\[Rho]^3 - 298240*Ech^9*\[Rho]^3 + 74240*Ech^10*\[Rho]^3 + 
      550*\[Rho]^4 - 9050*Ech*\[Rho]^4 + 63750*Ech^2*\[Rho]^4 - 
      250300*Ech^3*\[Rho]^4 + 607400*Ech^4*\[Rho]^4 - 956160*Ech^5*\[Rho]^4 + 
      980320*Ech^6*\[Rho]^4 - 608960*Ech^7*\[Rho]^4 + 174720*Ech^8*\[Rho]^4 - 
      735*\[Rho]^5 + 10290*Ech*\[Rho]^5 - 61740*Ech^2*\[Rho]^5 + 
      205800*Ech^3*\[Rho]^5 - 424740*Ech^4*\[Rho]^5 + 579384*Ech^5*\[Rho]^5 - 
      493584*Ech^6*\[Rho]^5 + 231648*Ech^7*\[Rho]^5 - 45312*Ech^8*\[Rho]^5 + 
      100*\[Rho]^6 - 1400*Ech*\[Rho]^6 + 8400*Ech^2*\[Rho]^6 - 
      28000*Ech^3*\[Rho]^6 + 56000*Ech^4*\[Rho]^6 - 67200*Ech^5*\[Rho]^6 + 
      44800*Ech^6*\[Rho]^6 - 12800*Ech^7*\[Rho]^6 + 
      75*(-1 + 2*Ech)^7*(4 - 19*\[Rho] - 39*\[Rho]^2 + 9*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] - 75*(-1 + 2*Ech)^7*
       (4 - 19*\[Rho] - 39*\[Rho]^2 + 9*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
    (225*(-1 + 2*Ech)^7*mb^5) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(600 - 9600*Ech + 67200*Ech^2 - 
      268800*Ech^3 + 672000*Ech^4 - 1075200*Ech^5 + 1075200*Ech^6 - 
      614400*Ech^7 + 153600*Ech^8 + 11455*\[Rho] - 194680*Ech*\[Rho] + 
      1453960*Ech^2*\[Rho] - 6241440*Ech^3*\[Rho] + 16880400*Ech^4*\[Rho] - 
      29563296*Ech^5*\[Rho] + 32968352*Ech^6*\[Rho] - 21644288*Ech^7*\[Rho] + 
      5907200*Ech^8*\[Rho] + 3679232*Ech^9*\[Rho] - 9325568*Ech^10*\[Rho] + 
      12886016*Ech^11*\[Rho] - 10645504*Ech^12*\[Rho] + 
      4710400*Ech^13*\[Rho] - 876544*Ech^14*\[Rho] - 5945*\[Rho]^2 + 
      72920*Ech*\[Rho]^2 - 332840*Ech^2*\[Rho]^2 + 502560*Ech^3*\[Rho]^2 + 
      1230000*Ech^4*\[Rho]^2 - 6925920*Ech^5*\[Rho]^2 + 
      13328640*Ech^6*\[Rho]^2 - 11834880*Ech^7*\[Rho]^2 + 
      610560*Ech^8*\[Rho]^2 + 10408960*Ech^9*\[Rho]^2 - 
      12175360*Ech^10*\[Rho]^2 + 6062080*Ech^11*\[Rho]^2 - 
      307200*Ech^12*\[Rho]^2 - 614400*Ech^13*\[Rho]^2 - 10600*\[Rho]^3 + 
      168400*Ech*\[Rho]^3 - 1169200*Ech^2*\[Rho]^3 + 4632000*Ech^3*\[Rho]^3 - 
      11445600*Ech^4*\[Rho]^3 + 17983680*Ech^5*\[Rho]^3 - 
      17017920*Ech^6*\[Rho]^3 + 6581760*Ech^7*\[Rho]^3 + 
      6174720*Ech^8*\[Rho]^3 - 12559360*Ech^9*\[Rho]^3 + 
      9579520*Ech^10*\[Rho]^3 - 2867200*Ech^11*\[Rho]^3 + 7900*\[Rho]^4 - 
      120400*Ech*\[Rho]^4 + 794800*Ech^2*\[Rho]^4 - 2955200*Ech^3*\[Rho]^4 + 
      6716000*Ech^4*\[Rho]^4 - 9206720*Ech^5*\[Rho]^4 + 
      6003840*Ech^6*\[Rho]^4 + 2557440*Ech^7*\[Rho]^4 - 
      9100800*Ech^8*\[Rho]^4 + 7664640*Ech^9*\[Rho]^4 - 
      2304000*Ech^10*\[Rho]^4 - 1075*\[Rho]^5 + 6400*Ech*\[Rho]^5 + 
      41600*Ech^2*\[Rho]^5 - 569600*Ech^3*\[Rho]^5 + 2633600*Ech^4*\[Rho]^5 - 
      6895520*Ech^5*\[Rho]^5 + 11689760*Ech^6*\[Rho]^5 - 
      13061120*Ech^7*\[Rho]^5 + 8756480*Ech^8*\[Rho]^5 - 
      2803200*Ech^9*\[Rho]^5 + 222720*Ech^10*\[Rho]^5 - 2555*\[Rho]^6 + 
      40880*Ech*\[Rho]^6 - 286160*Ech^2*\[Rho]^6 + 1144640*Ech^3*\[Rho]^6 - 
      2861600*Ech^4*\[Rho]^6 + 4692896*Ech^5*\[Rho]^6 - 
      5230592*Ech^6*\[Rho]^6 + 3726848*Ech^7*\[Rho]^6 - 
      1460480*Ech^8*\[Rho]^6 + 235008*Ech^9*\[Rho]^6 + 220*\[Rho]^7 - 
      3520*Ech*\[Rho]^7 + 24640*Ech^2*\[Rho]^7 - 98560*Ech^3*\[Rho]^7 + 
      246400*Ech^4*\[Rho]^7 - 394240*Ech^5*\[Rho]^7 + 394240*Ech^6*\[Rho]^7 - 
      225280*Ech^7*\[Rho]^7 + 56320*Ech^8*\[Rho]^7 - 300*(1 - 2*Ech)^8*\[Rho]*
       (19 + 37*\[Rho] + 2*\[Rho]^2 - 10*\[Rho]^3 + 18*\[Rho]^4)*
       Log[1 - 2*Ech] + 300*(1 - 2*Ech)^8*\[Rho]*(19 + 37*\[Rho] + 
        2*\[Rho]^2 - 10*\[Rho]^3 + 18*\[Rho]^4)*Log[\[Rho]]))/
    (450*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(23565 - 393840*Ech + 
      2891280*Ech^2 - 12192320*Ech^3 + 32362400*Ech^4 - 55565888*Ech^5 + 
      61339936*Ech^6 - 47953792*Ech^7 + 66611968*Ech^8 - 200488960*Ech^9 + 
      468536320*Ech^10 - 713961472*Ech^11 + 689905664*Ech^12 - 
      390742016*Ech^13 + 105390080*Ech^14 - 5603328*Ech^15 - 286510*\[Rho] + 
      4697560*Ech*\[Rho] - 33790120*Ech^2*\[Rho] + 139394080*Ech^3*\[Rho] - 
      361186000*Ech^4*\[Rho] + 603457792*Ech^5*\[Rho] - 
      639140320*Ech^6*\[Rho] + 403820032*Ech^7*\[Rho] - 
      146632192*Ech^8*\[Rho] + 74747904*Ech^9*\[Rho] - 
      109046784*Ech^10*\[Rho] + 123863040*Ech^11*\[Rho] - 
      92811264*Ech^12*\[Rho] + 36470784*Ech^13*\[Rho] - 
      3268608*Ech^14*\[Rho] - 282415*\[Rho]^2 + 5530840*Ech*\[Rho]^2 - 
      46813480*Ech^2*\[Rho]^2 + 225042720*Ech^3*\[Rho]^2 - 
      675973200*Ech^4*\[Rho]^2 + 1307160960*Ech^5*\[Rho]^2 - 
      1598318400*Ech^6*\[Rho]^2 + 1126621440*Ech^7*\[Rho]^2 - 
      315248640*Ech^8*\[Rho]^2 - 63723520*Ech^9*\[Rho]^2 - 
      21324800*Ech^10*\[Rho]^2 + 103362560*Ech^11*\[Rho]^2 - 
      53329920*Ech^12*\[Rho]^2 + 6881280*Ech^13*\[Rho]^2 + 504000*\[Rho]^3 - 
      7543200*Ech*\[Rho]^3 + 48636000*Ech^2*\[Rho]^3 - 
      175100800*Ech^3*\[Rho]^3 + 379422400*Ech^4*\[Rho]^3 - 
      488212480*Ech^5*\[Rho]^3 + 311626560*Ech^6*\[Rho]^3 + 
      37632000*Ech^7*\[Rho]^3 - 244742400*Ech^8*\[Rho]^3 + 
      205004800*Ech^9*\[Rho]^3 - 71357440*Ech^10*\[Rho]^3 + 
      1146880*Ech^11*\[Rho]^3 + 2150400*Ech^12*\[Rho]^3 + 42875*\[Rho]^4 - 
      648200*Ech*\[Rho]^4 + 4235000*Ech^2*\[Rho]^4 - 
      15528800*Ech^3*\[Rho]^4 + 34588400*Ech^4*\[Rho]^4 - 
      47956160*Ech^5*\[Rho]^4 + 45968160*Ech^6*\[Rho]^4 - 
      46488960*Ech^7*\[Rho]^4 + 53679360*Ech^8*\[Rho]^4 - 
      38635520*Ech^9*\[Rho]^4 + 12454400*Ech^10*\[Rho]^4 - 
      2078720*Ech^11*\[Rho]^4 + 9310*\[Rho]^5 - 186760*Ech*\[Rho]^5 + 
      1609720*Ech^2*\[Rho]^5 - 7850080*Ech^3*\[Rho]^5 + 
      23858800*Ech^4*\[Rho]^5 - 47229952*Ech^5*\[Rho]^5 + 
      62955424*Ech^6*\[Rho]^5 - 57154048*Ech^7*\[Rho]^5 + 
      33144832*Ech^8*\[Rho]^5 - 10106880*Ech^9*\[Rho]^5 + 
      784896*Ech^10*\[Rho]^5 - 11865*\[Rho]^6 + 189840*Ech*\[Rho]^6 - 
      1328880*Ech^2*\[Rho]^6 + 5315520*Ech^3*\[Rho]^6 - 
      13288800*Ech^4*\[Rho]^6 + 21721728*Ech^5*\[Rho]^6 - 
      24514560*Ech^6*\[Rho]^6 + 17891328*Ech^7*\[Rho]^6 - 
      7327488*Ech^8*\[Rho]^6 + 1268736*Ech^9*\[Rho]^6 + 1040*\[Rho]^7 - 
      16640*Ech*\[Rho]^7 + 116480*Ech^2*\[Rho]^7 - 465920*Ech^3*\[Rho]^7 + 
      1164800*Ech^4*\[Rho]^7 - 1863680*Ech^5*\[Rho]^7 + 
      1863680*Ech^6*\[Rho]^7 - 1064960*Ech^7*\[Rho]^7 + 
      266240*Ech^8*\[Rho]^7 - 2100*(1 - 2*Ech)^8*(4 - 27*\[Rho] - 
        241*\[Rho]^2 - 124*\[Rho]^3 - 9*\[Rho]^4 + 9*\[Rho]^5)*
       Log[1 - 2*Ech] + 2100*(1 - 2*Ech)^8*(4 - 27*\[Rho] - 241*\[Rho]^2 - 
        124*\[Rho]^3 - 9*\[Rho]^4 + 9*\[Rho]^5)*Log[\[Rho]]))/
    (2100*(1 - 2*Ech)^8*mb^5) + 
   (\[CapitalLambda]bh^3*(8400 - 151200*Ech + 1209600*Ech^2 - 5644800*Ech^3 + 
      16934400*Ech^4 - 33868800*Ech^5 + 45158400*Ech^6 - 38707200*Ech^7 + 
      19353600*Ech^8 - 4300800*Ech^9 + 350905*\[Rho] - 6585090*Ech*\[Rho] + 
      55099920*Ech^2*\[Rho] - 270035360*Ech^3*\[Rho] + 
      855264480*Ech^4*\[Rho] - 1818909120*Ech^5*\[Rho] + 
      2605832992*Ech^6*\[Rho] - 2440729152*Ech^7*\[Rho] + 
      1388173056*Ech^8*\[Rho] - 473036288*Ech^9*\[Rho] + 
      421714944*Ech^10*\[Rho] - 1044019200*Ech^11*\[Rho] + 
      1720950784*Ech^12*\[Rho] - 1786724352*Ech^13*\[Rho] + 
      1100292096*Ech^14*\[Rho] - 340410368*Ech^15*\[Rho] + 
      32243712*Ech^16*\[Rho] + 126630*\[Rho]^2 - 3325140*Ech*\[Rho]^2 + 
      36013320*Ech^2*\[Rho]^2 - 218260560*Ech^3*\[Rho]^2 + 
      830476080*Ech^4*\[Rho]^2 - 2082618720*Ech^5*\[Rho]^2 + 
      3479786016*Ech^6*\[Rho]^2 - 3788893248*Ech^7*\[Rho]^2 + 
      2517010944*Ech^8*\[Rho]^2 - 895491072*Ech^9*\[Rho]^2 + 
      169645056*Ech^10*\[Rho]^2 - 7268352*Ech^11*\[Rho]^2 - 
      228716544*Ech^12*\[Rho]^2 + 352837632*Ech^13*\[Rho]^2 - 
      200073216*Ech^14*\[Rho]^2 + 36814848*Ech^15*\[Rho]^2 - 
      483525*\[Rho]^3 + 8262450*Ech*\[Rho]^3 - 62130600*Ech^2*\[Rho]^3 + 
      268774800*Ech^3*\[Rho]^3 - 732236400*Ech^4*\[Rho]^3 + 
      1286661600*Ech^5*\[Rho]^3 - 1419378240*Ech^6*\[Rho]^3 + 
      882161280*Ech^7*\[Rho]^3 - 225469440*Ech^8*\[Rho]^3 + 
      112465920*Ech^9*\[Rho]^3 - 429327360*Ech^10*\[Rho]^3 + 
      608348160*Ech^11*\[Rho]^3 - 404275200*Ech^12*\[Rho]^3 + 
      103219200*Ech^13*\[Rho]^3 - 250250*\[Rho]^4 + 4798500*Ech*\[Rho]^4 - 
      41034000*Ech^2*\[Rho]^4 + 205604000*Ech^3*\[Rho]^4 - 
      666204000*Ech^4*\[Rho]^4 + 1450948800*Ech^5*\[Rho]^4 - 
      2129848000*Ech^6*\[Rho]^4 + 2032759680*Ech^7*\[Rho]^4 - 
      1111246080*Ech^8*\[Rho]^4 + 133091840*Ech^9*\[Rho]^4 + 
      290196480*Ech^10*\[Rho]^4 - 238909440*Ech^11*\[Rho]^4 + 
      70389760*Ech^12*\[Rho]^4 - 4300800*Ech^13*\[Rho]^4 + 345975*\[Rho]^5 - 
      6038550*Ech*\[Rho]^5 + 46607400*Ech^2*\[Rho]^5 - 
      208429200*Ech^3*\[Rho]^5 + 593535600*Ech^4*\[Rho]^5 - 
      1110866400*Ech^5*\[Rho]^5 + 1346637600*Ech^6*\[Rho]^5 - 
      955053120*Ech^7*\[Rho]^5 + 204476160*Ech^8*\[Rho]^5 + 
      268638720*Ech^9*\[Rho]^5 - 246812160*Ech^10*\[Rho]^5 + 
      64404480*Ech^11*\[Rho]^5 - 72030*\[Rho]^6 + 1107540*Ech*\[Rho]^6 - 
      7159320*Ech^2*\[Rho]^6 + 24338160*Ech^3*\[Rho]^6 - 
      41262480*Ech^4*\[Rho]^6 + 6320160*Ech^5*\[Rho]^6 + 
      126530208*Ech^6*\[Rho]^6 - 303283008*Ech^7*\[Rho]^6 + 
      372847104*Ech^8*\[Rho]^6 - 249940992*Ech^9*\[Rho]^6 + 
      75833856*Ech^10*\[Rho]^6 - 5612544*Ech^11*\[Rho]^6 - 27755*\[Rho]^7 + 
      499590*Ech*\[Rho]^7 - 3996720*Ech^2*\[Rho]^7 + 
      18651360*Ech^3*\[Rho]^7 - 55954080*Ech^4*\[Rho]^7 + 
      111908160*Ech^5*\[Rho]^7 - 151958016*Ech^6*\[Rho]^7 + 
      144012288*Ech^7*\[Rho]^7 - 89397504*Ech^8*\[Rho]^7 + 
      30833152*Ech^9*\[Rho]^7 - 4386816*Ech^10*\[Rho]^7 + 1650*\[Rho]^8 - 
      29700*Ech*\[Rho]^8 + 237600*Ech^2*\[Rho]^8 - 1108800*Ech^3*\[Rho]^8 + 
      3326400*Ech^4*\[Rho]^8 - 6652800*Ech^5*\[Rho]^8 + 
      8870400*Ech^6*\[Rho]^8 - 7603200*Ech^7*\[Rho]^8 + 
      3801600*Ech^8*\[Rho]^8 - 844800*Ech^9*\[Rho]^8 + 
      2100*(-1 + 2*Ech)^9*\[Rho]*(64 + 249*\[Rho] + 105*\[Rho]^2 - 
        70*\[Rho]^3 - 45*\[Rho]^4 + 45*\[Rho]^5)*Log[1 - 2*Ech] - 
      2100*(-1 + 2*Ech)^9*\[Rho]*(64 + 249*\[Rho] + 105*\[Rho]^2 - 
        70*\[Rho]^3 - 45*\[Rho]^4 + 45*\[Rho]^5)*Log[\[Rho]]))/
    (6300*(-1 + 2*Ech)^9*mb^5*\[Rho])) + 
 r11*(((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(-75 + 900*Ech - 4500*Ech^2 + 
      13360*Ech^3 - 35040*Ech^4 + 104032*Ech^5 - 258304*Ech^6 + 
      405120*Ech^7 - 336640*Ech^8 + 79360*Ech^9 + 70656*Ech^10 - 
      38912*Ech^11 + 4495*\[Rho] - 56340*Ech*\[Rho] + 296100*Ech^2*\[Rho] - 
      842000*Ech^3*\[Rho] + 1410400*Ech^4*\[Rho] - 1516320*Ech^5*\[Rho] + 
      1418240*Ech^6*\[Rho] - 1609600*Ech^7*\[Rho] + 1478400*Ech^8*\[Rho] - 
      678400*Ech^9*\[Rho] + 117760*Ech^10*\[Rho] - 30720*Ech^11*\[Rho] - 
      4800*\[Rho]^2 + 48600*Ech*\[Rho]^2 - 189000*Ech^2*\[Rho]^2 + 
      316800*Ech^3*\[Rho]^2 - 50400*Ech^4*\[Rho]^2 - 660480*Ech^5*\[Rho]^2 + 
      1165440*Ech^6*\[Rho]^2 - 1105920*Ech^7*\[Rho]^2 + 
      744960*Ech^8*\[Rho]^2 - 276480*Ech^9*\[Rho]^2 + 800*\[Rho]^3 - 
      5400*Ech*\[Rho]^3 + 1800*Ech^2*\[Rho]^3 + 89600*Ech^3*\[Rho]^3 - 
      415200*Ech^4*\[Rho]^3 + 1015040*Ech^5*\[Rho]^3 - 
      1567360*Ech^6*\[Rho]^3 + 1505280*Ech^7*\[Rho]^3 - 
      801280*Ech^8*\[Rho]^3 + 174080*Ech^9*\[Rho]^3 - 1525*\[Rho]^4 + 
      18300*Ech*\[Rho]^4 - 91500*Ech^2*\[Rho]^4 + 255600*Ech^3*\[Rho]^4 - 
      410800*Ech^4*\[Rho]^4 + 319200*Ech^5*\[Rho]^4 + 5440*Ech^6*\[Rho]^4 - 
      184960*Ech^7*\[Rho]^4 + 92160*Ech^8*\[Rho]^4 + 1425*\[Rho]^5 - 
      17100*Ech*\[Rho]^5 + 85500*Ech^2*\[Rho]^5 - 239760*Ech^3*\[Rho]^5 + 
      398640*Ech^4*\[Rho]^5 - 382752*Ech^5*\[Rho]^5 + 191424*Ech^6*\[Rho]^5 - 
      36480*Ech^7*\[Rho]^5 - 320*\[Rho]^6 + 3840*Ech*\[Rho]^6 - 
      19200*Ech^2*\[Rho]^6 + 51200*Ech^3*\[Rho]^6 - 76800*Ech^4*\[Rho]^6 + 
      61440*Ech^5*\[Rho]^6 - 20480*Ech^6*\[Rho]^6 + 300*(1 - 2*Ech)^6*\[Rho]*
       (-4 - 15*\[Rho] + 7*\[Rho]^2)*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^6*\[Rho]*(-4 - 15*\[Rho] + 7*\[Rho]^2)*Log[\[Rho]]))/
    (150*(1 - 2*Ech)^6*mb^5) - 
   ((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(60 - 720*Ech + 3600*Ech^2 - 
      9600*Ech^3 + 14400*Ech^4 - 11520*Ech^5 + 3840*Ech^6 - 1265*\[Rho] + 
      16380*Ech*\[Rho] - 89100*Ech^2*\[Rho] + 260640*Ech^3*\[Rho] - 
      428160*Ech^4*\[Rho] + 347904*Ech^5*\[Rho] - 16512*Ech^6*\[Rho] - 
      198144*Ech^7*\[Rho] + 122112*Ech^8*\[Rho] + 1024*Ech^9*\[Rho] - 
      15360*Ech^10*\[Rho] + 1440*\[Rho]^2 - 17280*Ech*\[Rho]^2 + 
      86400*Ech^2*\[Rho]^2 - 233280*Ech^3*\[Rho]^2 + 370080*Ech^4*\[Rho]^2 - 
      353664*Ech^5*\[Rho]^2 + 202752*Ech^6*\[Rho]^2 - 69120*Ech^7*\[Rho]^2 + 
      13824*Ech^8*\[Rho]^2 + 1380*\[Rho]^3 - 17640*Ech*\[Rho]^3 + 
      94680*Ech^2*\[Rho]^3 - 287520*Ech^3*\[Rho]^3 + 537120*Ech^4*\[Rho]^3 - 
      616896*Ech^5*\[Rho]^3 + 405504*Ech^6*\[Rho]^3 - 117504*Ech^7*\[Rho]^3 - 
      2380*\[Rho]^4 + 28560*Ech*\[Rho]^4 - 142800*Ech^2*\[Rho]^4 + 
      404800*Ech^3*\[Rho]^4 - 693120*Ech^4*\[Rho]^4 + 697152*Ech^5*\[Rho]^4 - 
      373504*Ech^6*\[Rho]^4 + 80640*Ech^7*\[Rho]^4 + 765*\[Rho]^5 - 
      9180*Ech*\[Rho]^5 + 45900*Ech^2*\[Rho]^5 - 122400*Ech^3*\[Rho]^5 + 
      183600*Ech^4*\[Rho]^5 - 146880*Ech^5*\[Rho]^5 + 48960*Ech^6*\[Rho]^5 - 
      60*(1 - 2*Ech)^6*\[Rho]*(-10 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 
      60*(1 - 2*Ech)^6*\[Rho]*(-10 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (90*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
   ((1 + \[CapitalLambda]bh)^3*(-115 + 1380*Ech - 6900*Ech^2 + 20080*Ech^3 - 
      55320*Ech^4 + 244512*Ech^5 - 1108992*Ech^6 + 3561984*Ech^7 - 
      7520256*Ech^8 + 10004480*Ech^9 - 7609344*Ech^10 + 2371584*Ech^11 + 
      428032*Ech^12 - 319488*Ech^13 + 40320*Ech^3*\[Rho] - 
      551880*Ech^4*\[Rho] + 3243744*Ech^5*\[Rho] - 10620288*Ech^6*\[Rho] + 
      20926080*Ech^7*\[Rho] - 24756480*Ech^8*\[Rho] + 15966720*Ech^9*\[Rho] - 
      3483648*Ech^10*\[Rho] - 1419264*Ech^11*\[Rho] + 645120*Ech^12*\[Rho] + 
      37590*\[Rho]^2 - 476280*Ech*\[Rho]^2 + 2532600*Ech^2*\[Rho]^2 - 
      7350000*Ech^3*\[Rho]^2 + 13104000*Ech^4*\[Rho]^2 - 
      17398080*Ech^5*\[Rho]^2 + 24380160*Ech^6*\[Rho]^2 - 
      35078400*Ech^7*\[Rho]^2 + 34675200*Ech^8*\[Rho]^2 - 
      17740800*Ech^9*\[Rho]^2 + 3225600*Ech^10*\[Rho]^2 - 50925*\[Rho]^3 + 
      556500*Ech*\[Rho]^3 - 2454900*Ech^2*\[Rho]^3 + 5521600*Ech^3*\[Rho]^3 - 
      6661200*Ech^4*\[Rho]^3 + 4872000*Ech^5*\[Rho]^3 - 
      4715200*Ech^6*\[Rho]^3 + 6182400*Ech^7*\[Rho]^3 - 
      4032000*Ech^8*\[Rho]^3 + 716800*Ech^9*\[Rho]^3 + 14175*\[Rho]^4 - 
      132300*Ech*\[Rho]^4 + 434700*Ech^2*\[Rho]^4 - 478800*Ech^3*\[Rho]^4 - 
      642600*Ech^4*\[Rho]^4 + 2993760*Ech^5*\[Rho]^4 - 
      5362560*Ech^6*\[Rho]^4 + 5967360*Ech^7*\[Rho]^4 - 
      3911040*Ech^8*\[Rho]^4 + 1128960*Ech^9*\[Rho]^4 - 5460*\[Rho]^5 + 
      65520*Ech*\[Rho]^5 - 327600*Ech^2*\[Rho]^5 + 981120*Ech^3*\[Rho]^5 - 
      1761480*Ech^4*\[Rho]^5 + 1518048*Ech^5*\[Rho]^5 + 
      44352*Ech^6*\[Rho]^5 - 1056384*Ech^7*\[Rho]^5 + 556416*Ech^8*\[Rho]^5 + 
      5950*\[Rho]^6 - 71400*Ech*\[Rho]^6 + 357000*Ech^2*\[Rho]^6 - 
      1000720*Ech^3*\[Rho]^6 + 1648080*Ech^4*\[Rho]^6 - 
      1553664*Ech^5*\[Rho]^6 + 753088*Ech^6*\[Rho]^6 - 
      134400*Ech^7*\[Rho]^6 - 1215*\[Rho]^7 + 14580*Ech*\[Rho]^7 - 
      72900*Ech^2*\[Rho]^7 + 194400*Ech^3*\[Rho]^7 - 291600*Ech^4*\[Rho]^7 + 
      233280*Ech^5*\[Rho]^7 - 77760*Ech^6*\[Rho]^7 + 
      2100*(1 - 2*Ech)^6*\[Rho]^2*(-6 - 13*\[Rho] + 9*\[Rho]^2)*
       Log[1 - 2*Ech] - 2100*(1 - 2*Ech)^6*\[Rho]^2*(-6 - 13*\[Rho] + 
        9*\[Rho]^2)*Log[\[Rho]]))/(3150*(1 - 2*Ech)^6*mb^5) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*
     (15 - 210*Ech + 1260*Ech^2 - 4200*Ech^3 + 7840*Ech^4 - 7392*Ech^5 + 
      39872*Ech^6 - 389120*Ech^7 + 1783040*Ech^8 - 4626944*Ech^9 + 
      7261184*Ech^10 - 6723584*Ech^11 + 3153920*Ech^12 - 286720*Ech^13 - 
      212992*Ech^14 - 31570*\[Rho] + 458780*Ech*\[Rho] - 
      2870280*Ech^2*\[Rho] + 10038000*Ech^3*\[Rho] - 21248640*Ech^4*\[Rho] + 
      27276928*Ech^5*\[Rho] - 19104512*Ech^6*\[Rho] + 1946112*Ech^7*\[Rho] + 
      12776960*Ech^8*\[Rho] - 20464640*Ech^9*\[Rho] + 
      17905664*Ech^10*\[Rho] - 7540736*Ech^11*\[Rho] + 802816*Ech^12*\[Rho] - 
      45465*\[Rho]^2 + 775110*Ech*\[Rho]^2 - 5620860*Ech^2*\[Rho]^2 + 
      22617000*Ech^3*\[Rho]^2 - 54880000*Ech^4*\[Rho]^2 + 
      80880800*Ech^5*\[Rho]^2 - 67623360*Ech^6*\[Rho]^2 + 
      25029760*Ech^7*\[Rho]^2 - 627200*Ech^8*\[Rho]^2 + 
      3225600*Ech^9*\[Rho]^2 - 5232640*Ech^10*\[Rho]^2 + 
      1863680*Ech^11*\[Rho]^2 - 430080*Ech^12*\[Rho]^2 + 113400*\[Rho]^3 - 
      1562400*Ech*\[Rho]^3 + 9198000*Ech^2*\[Rho]^3 - 
      29954400*Ech^3*\[Rho]^3 + 58060800*Ech^4*\[Rho]^3 - 
      65824640*Ech^5*\[Rho]^3 + 36090880*Ech^6*\[Rho]^3 + 
      4032000*Ech^7*\[Rho]^3 - 19281920*Ech^8*\[Rho]^3 + 
      12113920*Ech^9*\[Rho]^3 - 3010560*Ech^10*\[Rho]^3 - 42175*\[Rho]^4 + 
      561050*Ech*\[Rho]^4 - 3160500*Ech^2*\[Rho]^4 + 9711800*Ech^3*\[Rho]^4 - 
      17474800*Ech^4*\[Rho]^4 + 17810240*Ech^5*\[Rho]^4 - 
      7257600*Ech^6*\[Rho]^4 - 4511360*Ech^7*\[Rho]^4 + 
      7239680*Ech^8*\[Rho]^4 - 3494400*Ech^9*\[Rho]^4 + 
      609280*Ech^10*\[Rho]^4 + 8610*\[Rho]^5 - 120540*Ech*\[Rho]^5 + 
      723240*Ech^2*\[Rho]^5 - 2410800*Ech^3*\[Rho]^5 + 
      5054560*Ech^4*\[Rho]^5 - 6913088*Ech^5*\[Rho]^5 + 
      5835648*Ech^6*\[Rho]^5 - 2589440*Ech^7*\[Rho]^5 + 
      286720*Ech^8*\[Rho]^5 + 129024*Ech^9*\[Rho]^5 - 3255*\[Rho]^6 + 
      45570*Ech*\[Rho]^6 - 273420*Ech^2*\[Rho]^6 + 911400*Ech^3*\[Rho]^6 - 
      1921360*Ech^4*\[Rho]^6 + 2593472*Ech^5*\[Rho]^6 - 
      2126208*Ech^6*\[Rho]^6 + 947968*Ech^7*\[Rho]^6 - 
      170240*Ech^8*\[Rho]^6 + 440*\[Rho]^7 - 6160*Ech*\[Rho]^7 + 
      36960*Ech^2*\[Rho]^7 - 123200*Ech^3*\[Rho]^7 + 246400*Ech^4*\[Rho]^7 - 
      295680*Ech^5*\[Rho]^7 + 197120*Ech^6*\[Rho]^7 - 56320*Ech^7*\[Rho]^7 + 
      2100*(-1 + 2*Ech)^7*\[Rho]*(-4 - 33*\[Rho] - 6*\[Rho]^2 + 7*\[Rho]^3)*
       Log[1 - 2*Ech] - 2100*(-1 + 2*Ech)^7*\[Rho]*(-4 - 33*\[Rho] - 
        6*\[Rho]^2 + 7*\[Rho]^3)*Log[\[Rho]]))/(350*(-1 + 2*Ech)^7*mb^5) + 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(40 - 560*Ech + 3360*Ech^2 - 11200*Ech^3 + 
      22400*Ech^4 - 26880*Ech^5 + 17920*Ech^6 - 5120*Ech^7 - 2173*\[Rho] + 
      31622*Ech*\[Rho] - 198132*Ech^2*\[Rho] + 694040*Ech^3*\[Rho] - 
      1473440*Ech^4*\[Rho] + 1919872*Ech^5*\[Rho] - 1511424*Ech^6*\[Rho] + 
      815104*Ech^7*\[Rho] - 602880*Ech^8*\[Rho] + 524800*Ech^9*\[Rho] - 
      166912*Ech^10*\[Rho] - 71680*Ech^11*\[Rho] + 40960*Ech^12*\[Rho] + 
      1415*\[Rho]^2 - 15010*Ech*\[Rho]^2 + 56460*Ech^2*\[Rho]^2 - 
      53800*Ech^3*\[Rho]^2 - 230400*Ech^4*\[Rho]^2 + 826880*Ech^5*\[Rho]^2 - 
      1112576*Ech^6*\[Rho]^2 + 607232*Ech^7*\[Rho]^2 + 45312*Ech^8*\[Rho]^2 - 
      151040*Ech^9*\[Rho]^2 + 13312*Ech^10*\[Rho]^2 + 10240*Ech^11*\[Rho]^2 + 
      680*\[Rho]^3 - 9880*Ech*\[Rho]^3 + 61800*Ech^2*\[Rho]^3 - 
      216080*Ech^3*\[Rho]^3 + 451520*Ech^4*\[Rho]^3 - 557824*Ech^5*\[Rho]^3 + 
      368640*Ech^6*\[Rho]^3 - 72192*Ech^7*\[Rho]^3 - 54784*Ech^8*\[Rho]^3 + 
      25600*Ech^9*\[Rho]^3 + 760*\[Rho]^4 - 11720*Ech*\[Rho]^4 + 
      77880*Ech^2*\[Rho]^4 - 289840*Ech^3*\[Rho]^4 + 692160*Ech^4*\[Rho]^4 - 
      1120000*Ech^5*\[Rho]^4 + 1203968*Ech^6*\[Rho]^4 - 
      794624*Ech^7*\[Rho]^4 + 268800*Ech^8*\[Rho]^4 - 27648*Ech^9*\[Rho]^4 - 
      875*\[Rho]^5 + 12250*Ech*\[Rho]^5 - 73500*Ech^2*\[Rho]^5 + 
      245000*Ech^3*\[Rho]^5 - 517680*Ech^4*\[Rho]^5 + 711136*Ech^5*\[Rho]^5 - 
      601664*Ech^6*\[Rho]^5 + 279424*Ech^7*\[Rho]^5 - 53760*Ech^8*\[Rho]^5 + 
      153*\[Rho]^6 - 2142*Ech*\[Rho]^6 + 12852*Ech^2*\[Rho]^6 - 
      42840*Ech^3*\[Rho]^6 + 85680*Ech^4*\[Rho]^6 - 102816*Ech^5*\[Rho]^6 + 
      68544*Ech^6*\[Rho]^6 - 19584*Ech^7*\[Rho]^6 + 60*(-1 + 2*Ech)^7*\[Rho]*
       (-10 - 40*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ech] - 
      60*(-1 + 2*Ech)^7*\[Rho]*(-10 - 40*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*
       Log[\[Rho]]))/(60*(-1 + 2*Ech)^7*mb^5*\[Rho]) - 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (-1889 + 23148*Ech - 118620*Ech^2 + 328800*Ech^3 - 544320*Ech^4 + 
      620160*Ech^5 - 695040*Ech^6 + 852480*Ech^7 - 695040*Ech^8 + 
      179200*Ech^9 + 101376*Ech^10 - 49152*Ech^11 + 195*\[Rho] + 
      6300*Ech*\[Rho] - 83340*Ech^2*\[Rho] + 401280*Ech^3*\[Rho] - 
      997440*Ech^4*\[Rho] + 1394688*Ech^5*\[Rho] - 1131264*Ech^6*\[Rho] + 
      617472*Ech^7*\[Rho] - 335616*Ech^8*\[Rho] + 119808*Ech^9*\[Rho] + 
      15360*Ech^10*\[Rho] + 1320*\[Rho]^2 - 19800*Ech*\[Rho]^2 + 
      122760*Ech^2*\[Rho]^2 - 427200*Ech^3*\[Rho]^2 + 979200*Ech^4*\[Rho]^2 - 
      1646592*Ech^5*\[Rho]^2 + 2071680*Ech^6*\[Rho]^2 - 
      1778688*Ech^7*\[Rho]^2 + 869376*Ech^8*\[Rho]^2 - 
      165888*Ech^9*\[Rho]^2 + 3320*\[Rho]^3 - 40920*Ech*\[Rho]^3 + 
      211080*Ech^2*\[Rho]^3 - 608000*Ech^3*\[Rho]^3 + 
      1034880*Ech^4*\[Rho]^3 - 972288*Ech^5*\[Rho]^3 + 
      348800*Ech^6*\[Rho]^3 + 139776*Ech^7*\[Rho]^3 - 119808*Ech^8*\[Rho]^3 - 
      3975*\[Rho]^4 + 47700*Ech*\[Rho]^4 - 238500*Ech^2*\[Rho]^4 + 
      671040*Ech^3*\[Rho]^4 - 1128720*Ech^4*\[Rho]^4 + 
      1105344*Ech^5*\[Rho]^4 - 570048*Ech^6*\[Rho]^4 + 
      115200*Ech^7*\[Rho]^4 + 1029*\[Rho]^5 - 12348*Ech*\[Rho]^5 + 
      61740*Ech^2*\[Rho]^5 - 164640*Ech^3*\[Rho]^5 + 246960*Ech^4*\[Rho]^5 - 
      197568*Ech^5*\[Rho]^5 + 65856*Ech^6*\[Rho]^5 - 
      60*(1 - 2*Ech)^6*(-4 - 72*\[Rho] + 33*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*(-4 - 72*\[Rho] + 33*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(180*(1 - 2*Ech)^6*mb^5) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(-150 + 2400*Ech - 16800*Ech^2 + 
      67200*Ech^3 - 168000*Ech^4 + 268800*Ech^5 - 268800*Ech^6 + 
      153600*Ech^7 - 38400*Ech^8 + 12570*\[Rho] - 206520*Ech*\[Rho] + 
      1488840*Ech^2*\[Rho] - 6156960*Ech^3*\[Rho] + 15997200*Ech^4*\[Rho] - 
      26796912*Ech^5*\[Rho] + 28288992*Ech^6*\[Rho] - 16760064*Ech^7*\[Rho] + 
      1925376*Ech^8*\[Rho] + 6781440*Ech^9*\[Rho] - 8933376*Ech^10*\[Rho] + 
      5861376*Ech^11*\[Rho] - 786432*Ech^12*\[Rho] - 1093632*Ech^13*\[Rho] + 
      368640*Ech^14*\[Rho] + 30230*\[Rho]^2 - 549680*Ech*\[Rho]^2 + 
      4375760*Ech^2*\[Rho]^2 - 19967040*Ech^3*\[Rho]^2 + 
      57309600*Ech^4*\[Rho]^2 - 106470480*Ech^5*\[Rho]^2 + 
      126150720*Ech^6*\[Rho]^2 - 89199360*Ech^7*\[Rho]^2 + 
      32505600*Ech^8*\[Rho]^2 - 6991360*Ech^9*\[Rho]^2 + 
      6200320*Ech^10*\[Rho]^2 - 3420160*Ech^11*\[Rho]^2 - 
      307200*Ech^12*\[Rho]^2 + 307200*Ech^13*\[Rho]^2 - 46325*\[Rho]^3 + 
      704600*Ech*\[Rho]^3 - 4639400*Ech^2*\[Rho]^3 + 
      17191200*Ech^3*\[Rho]^3 - 38878800*Ech^4*\[Rho]^3 + 
      53997600*Ech^5*\[Rho]^3 - 42858240*Ech^6*\[Rho]^3 + 
      14054400*Ech^7*\[Rho]^3 + 3601920*Ech^8*\[Rho]^3 - 
      3883520*Ech^9*\[Rho]^3 + 1034240*Ech^10*\[Rho]^3 - 
      327680*Ech^11*\[Rho]^3 + 3750*\[Rho]^4 - 56400*Ech*\[Rho]^4 + 
      366000*Ech^2*\[Rho]^4 - 1329600*Ech^3*\[Rho]^4 + 
      2920800*Ech^4*\[Rho]^4 - 4104480*Ech^5*\[Rho]^4 + 
      4261440*Ech^6*\[Rho]^4 - 4131840*Ech^7*\[Rho]^4 + 
      3617280*Ech^8*\[Rho]^4 - 2065920*Ech^9*\[Rho]^4 + 
      476160*Ech^10*\[Rho]^4 - 2150*\[Rho]^5 + 39800*Ech*\[Rho]^5 - 
      321800*Ech^2*\[Rho]^5 + 1488800*Ech^3*\[Rho]^5 - 
      4326800*Ech^4*\[Rho]^5 + 8561360*Ech^5*\[Rho]^5 - 
      12057440*Ech^6*\[Rho]^5 + 11697920*Ech^7*\[Rho]^5 - 
      7055360*Ech^8*\[Rho]^5 + 2177280*Ech^9*\[Rho]^5 - 
      207360*Ech^10*\[Rho]^5 + 2330*\[Rho]^6 - 37280*Ech*\[Rho]^6 + 
      260960*Ech^2*\[Rho]^6 - 1043840*Ech^3*\[Rho]^6 + 
      2609600*Ech^4*\[Rho]^6 - 4373648*Ech^5*\[Rho]^6 + 
      4969088*Ech^6*\[Rho]^6 - 3581696*Ech^7*\[Rho]^6 + 
      1439744*Ech^8*\[Rho]^6 - 241920*Ech^9*\[Rho]^6 - 255*\[Rho]^7 + 
      4080*Ech*\[Rho]^7 - 28560*Ech^2*\[Rho]^7 + 114240*Ech^3*\[Rho]^7 - 
      285600*Ech^4*\[Rho]^7 + 456960*Ech^5*\[Rho]^7 - 456960*Ech^6*\[Rho]^7 + 
      261120*Ech^7*\[Rho]^7 - 65280*Ech^8*\[Rho]^7 + 300*(1 - 2*Ech)^8*\[Rho]*
       (-9 - 110*\[Rho] - 61*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*
       Log[1 - 2*Ech] - 300*(1 - 2*Ech)^8*\[Rho]*(-9 - 110*\[Rho] - 
        61*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
    (225*(1 - 2*Ech)^8*mb^5*\[Rho]) - 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (8545 - 122030*Ech + 748980*Ech^2 - 2563800*Ech^3 + 5283840*Ech^4 - 
      6451968*Ech^5 + 3615232*Ech^6 + 2188288*Ech^7 - 7461120*Ech^8 + 
      8855040*Ech^9 - 5059584*Ech^10 + 55296*Ech^11 + 1245184*Ech^12 - 
      327680*Ech^13 + 71150*\[Rho] - 1087300*Ech*\[Rho] + 
      7162200*Ech^2*\[Rho] - 26427600*Ech^3*\[Rho] + 59222400*Ech^4*\[Rho] - 
      81200640*Ech^5*\[Rho] + 64473600*Ech^6*\[Rho] - 26112000*Ech^7*\[Rho] + 
      7334400*Ech^8*\[Rho] - 7552000*Ech^9*\[Rho] + 4474880*Ech^10*\[Rho] - 
      307200*Ech^11*\[Rho] - 99975*\[Rho]^2 + 1325850*Ech*\[Rho]^2 - 
      7438500*Ech^2*\[Rho]^2 + 22728600*Ech^3*\[Rho]^2 - 
      40152000*Ech^4*\[Rho]^2 + 38568960*Ech^5*\[Rho]^2 - 
      11863680*Ech^6*\[Rho]^2 - 14081280*Ech^7*\[Rho]^2 + 
      18528000*Ech^8*\[Rho]^2 - 10068480*Ech^9*\[Rho]^2 + 
      2472960*Ech^10*\[Rho]^2 + 153600*Ech^11*\[Rho]^2 + 27600*\[Rho]^3 - 
      363600*Ech*\[Rho]^3 + 2022000*Ech^2*\[Rho]^3 - 6101600*Ech^3*\[Rho]^3 + 
      10672000*Ech^4*\[Rho]^3 - 10103040*Ech^5*\[Rho]^3 + 
      2156800*Ech^6*\[Rho]^3 + 6384640*Ech^7*\[Rho]^3 - 
      7633920*Ech^8*\[Rho]^3 + 3532800*Ech^9*\[Rho]^3 - 
      552960*Ech^10*\[Rho]^3 - 14225*\[Rho]^4 + 204550*Ech*\[Rho]^4 - 
      1265100*Ech^2*\[Rho]^4 + 4368200*Ech^3*\[Rho]^4 - 
      9535600*Ech^4*\[Rho]^4 + 13775520*Ech^5*\[Rho]^4 - 
      12802880*Ech^6*\[Rho]^4 + 6954880*Ech^7*\[Rho]^4 - 
      1689600*Ech^8*\[Rho]^4 + 8130*\[Rho]^5 - 113820*Ech*\[Rho]^5 + 
      682920*Ech^2*\[Rho]^5 - 2276400*Ech^3*\[Rho]^5 + 
      4798560*Ech^4*\[Rho]^5 - 6526272*Ech^5*\[Rho]^5 + 
      5432448*Ech^6*\[Rho]^5 - 2473728*Ech^7*\[Rho]^5 + 
      460800*Ech^8*\[Rho]^5 - 1225*\[Rho]^6 + 17150*Ech*\[Rho]^6 - 
      102900*Ech^2*\[Rho]^6 + 343000*Ech^3*\[Rho]^6 - 686000*Ech^4*\[Rho]^6 + 
      823200*Ech^5*\[Rho]^6 - 548800*Ech^6*\[Rho]^6 + 156800*Ech^7*\[Rho]^6 - 
      300*(-1 + 2*Ech)^7*(-4 - 152*\[Rho] - 123*\[Rho]^2 + 38*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] + 300*(-1 + 2*Ech)^7*
       (-4 - 152*\[Rho] - 123*\[Rho]^2 + 38*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(900*(-1 + 2*Ech)^7*mb^5) + 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(8335 - 135760*Ech + 
      969520*Ech^2 - 3967680*Ech^3 + 10188000*Ech^4 - 16845888*Ech^5 + 
      17679232*Ech^6 - 11529472*Ech^7 + 6471424*Ech^8 - 8349696*Ech^9 + 
      11292672*Ech^10 - 6856704*Ech^11 - 2441216*Ech^12 + 6275072*Ech^13 - 
      2981888*Ech^14 + 196608*Ech^15 + 167175*\[Rho] - 2818800*Ech*\[Rho] + 
      20883600*Ech^2*\[Rho] - 88910400*Ech^3*\[Rho] + 
      238404000*Ech^4*\[Rho] - 413737152*Ech^5*\[Rho] + 
      456983552*Ech^6*\[Rho] - 298087424*Ech^7*\[Rho] + 
      88583936*Ech^8*\[Rho] + 16107520*Ech^9*\[Rho] - 
      41353216*Ech^10*\[Rho] + 40370176*Ech^11*\[Rho] - 
      17661952*Ech^12*\[Rho] + 606208*Ech^13*\[Rho] + 327680*Ech^14*\[Rho] - 
      30745*\[Rho]^2 + 60520*Ech*\[Rho]^2 + 3027560*Ech^2*\[Rho]^2 - 
      28215840*Ech^3*\[Rho]^2 + 118856400*Ech^4*\[Rho]^2 - 
      286540800*Ech^5*\[Rho]^2 + 412594560*Ech^6*\[Rho]^2 - 
      333534720*Ech^7*\[Rho]^2 + 107093760*Ech^8*\[Rho]^2 + 
      33413120*Ech^9*\[Rho]^2 - 31047680*Ech^10*\[Rho]^2 + 
      4014080*Ech^11*\[Rho]^2 + 1167360*Ech^12*\[Rho]^2 - 
      983040*Ech^13*\[Rho]^2 - 201825*\[Rho]^3 + 3225000*Ech*\[Rho]^3 - 
      22541400*Ech^2*\[Rho]^3 + 90008800*Ech^3*\[Rho]^3 - 
      224551600*Ech^4*\[Rho]^3 + 358232320*Ech^5*\[Rho]^3 - 
      354673280*Ech^6*\[Rho]^3 + 188318720*Ech^7*\[Rho]^3 - 
      10430720*Ech^8*\[Rho]^3 - 53852160*Ech^9*\[Rho]^3 + 
      34406400*Ech^10*\[Rho]^3 - 7741440*Ech^11*\[Rho]^3 - 
      307200*Ech^12*\[Rho]^3 + 66425*\[Rho]^4 - 1040600*Ech*\[Rho]^4 + 
      7106600*Ech^2*\[Rho]^4 - 27597600*Ech^3*\[Rho]^4 + 
      66507600*Ech^4*\[Rho]^4 - 102229440*Ech^5*\[Rho]^4 + 
      98959360*Ech^6*\[Rho]^4 - 55164160*Ech^7*\[Rho]^4 + 
      10547200*Ech^8*\[Rho]^4 + 6128640*Ech^9*\[Rho]^4 - 
      3932160*Ech^10*\[Rho]^4 + 552960*Ech^11*\[Rho]^4 - 13535*\[Rho]^5 + 
      221960*Ech*\[Rho]^5 - 1596920*Ech^2*\[Rho]^5 + 6589280*Ech^3*\[Rho]^5 - 
      17078000*Ech^4*\[Rho]^5 + 29609408*Ech^5*\[Rho]^5 - 
      35583872*Ech^6*\[Rho]^5 + 28915712*Ech^7*\[Rho]^5 - 
      14511104*Ech^8*\[Rho]^5 + 3695616*Ech^9*\[Rho]^5 - 
      239616*Ech^10*\[Rho]^5 + 4625*\[Rho]^6 - 74000*Ech*\[Rho]^6 + 
      518000*Ech^2*\[Rho]^6 - 2072000*Ech^3*\[Rho]^6 + 
      5180000*Ech^4*\[Rho]^6 - 8684288*Ech^5*\[Rho]^6 + 
      9817088*Ech^6*\[Rho]^6 - 7003136*Ech^7*\[Rho]^6 + 
      2787584*Ech^8*\[Rho]^6 - 460800*Ech^9*\[Rho]^6 - 455*\[Rho]^7 + 
      7280*Ech*\[Rho]^7 - 50960*Ech^2*\[Rho]^7 + 203840*Ech^3*\[Rho]^7 - 
      509600*Ech^4*\[Rho]^7 + 815360*Ech^5*\[Rho]^7 - 815360*Ech^6*\[Rho]^7 + 
      465920*Ech^7*\[Rho]^7 - 116480*Ech^8*\[Rho]^7 + 
      300*(1 - 2*Ech)^8*(-4 - 240*\[Rho] - 719*\[Rho]^2 - 7*\[Rho]^3 + 
        37*\[Rho]^4 + 9*\[Rho]^5)*Log[1 - 2*Ech] - 300*(1 - 2*Ech)^8*
       (-4 - 240*\[Rho] - 719*\[Rho]^2 - 7*\[Rho]^3 + 37*\[Rho]^4 + 
        9*\[Rho]^5)*Log[\[Rho]]))/(300*(1 - 2*Ech)^8*mb^5) + 
   (\[CapitalLambda]bh^3*(-4200 + 75600*Ech - 604800*Ech^2 + 2822400*Ech^3 - 
      8467200*Ech^4 + 16934400*Ech^5 - 22579200*Ech^6 + 19353600*Ech^7 - 
      9676800*Ech^8 + 2150400*Ech^9 + 448535*\[Rho] - 8233230*Ech*\[Rho] + 
      67302240*Ech^2*\[Rho] - 321737920*Ech^3*\[Rho] + 
      992026560*Ech^4*\[Rho] - 2048403840*Ech^5*\[Rho] + 
      2838772160*Ech^6*\[Rho] - 2561119104*Ech^7*\[Rho] + 
      1412358912*Ech^8*\[Rho] - 529040896*Ech^9*\[Rho] + 
      494635008*Ech^10*\[Rho] - 799002624*Ech^11*\[Rho] + 
      771104768*Ech^12*\[Rho] - 330645504*Ech^13*\[Rho] - 
      61882368*Ech^14*\[Rho] + 104628224*Ech^15*\[Rho] - 
      20447232*Ech^16*\[Rho] + 3716685*\[Rho]^2 - 71133930*Ech*\[Rho]^2 + 
      607173840*Ech^2*\[Rho]^2 - 3036690720*Ech^3*\[Rho]^2 + 
      9821316960*Ech^4*\[Rho]^2 - 21349621440*Ech^5*\[Rho]^2 + 
      31311685440*Ech^6*\[Rho]^2 - 30092227200*Ech^7*\[Rho]^2 + 
      17466220800*Ech^8*\[Rho]^2 - 4785984000*Ech^9*\[Rho]^2 - 
      438036480*Ech^10*\[Rho]^2 + 1227018240*Ech^11*\[Rho]^2 - 
      1088962560*Ech^12*\[Rho]^2 + 402554880*Ech^13*\[Rho]^2 + 
      56770560*Ech^14*\[Rho]^2 - 30965760*Ech^15*\[Rho]^2 - 
      2077425*\[Rho]^3 + 29392650*Ech*\[Rho]^3 - 163132200*Ech^2*\[Rho]^3 + 
      377235600*Ech^3*\[Rho]^3 + 212461200*Ech^4*\[Rho]^3 - 
      3650925600*Ech^5*\[Rho]^3 + 10241575680*Ech^6*\[Rho]^3 - 
      14887272960*Ech^7*\[Rho]^3 + 11879965440*Ech^8*\[Rho]^3 - 
      4264619520*Ech^9*\[Rho]^3 - 152893440*Ech^10*\[Rho]^3 + 
      347074560*Ech^11*\[Rho]^3 + 24514560*Ech^12*\[Rho]^3 + 
      12902400*Ech^13*\[Rho]^3 - 2587375*\[Rho]^4 + 46341750*Ech*\[Rho]^4 - 
      368655000*Ech^2*\[Rho]^4 + 1709302000*Ech^3*\[Rho]^4 - 
      5089098000*Ech^4*\[Rho]^4 + 10085056800*Ech^5*\[Rho]^4 - 
      13300044800*Ech^6*\[Rho]^4 + 11260032000*Ech^7*\[Rho]^4 - 
      5516179200*Ech^8*\[Rho]^4 + 1006835200*Ech^9*\[Rho]^4 + 
      383846400*Ech^10*\[Rho]^4 - 286003200*Ech^11*\[Rho]^4 + 
      72396800*Ech^12*\[Rho]^4 + 4300800*Ech^13*\[Rho]^4 + 489825*\[Rho]^5 - 
      8627850*Ech*\[Rho]^5 + 67321800*Ech^2*\[Rho]^5 - 
      305096400*Ech^3*\[Rho]^5 + 883537200*Ech^4*\[Rho]^5 - 
      1690869600*Ech^5*\[Rho]^5 + 2160889920*Ech^6*\[Rho]^5 - 
      1885484160*Ech^7*\[Rho]^5 + 1211374080*Ech^8*\[Rho]^5 - 
      631895040*Ech^9*\[Rho]^5 + 244177920*Ech^10*\[Rho]^5 - 
      41932800*Ech^11*\[Rho]^5 - 33285*\[Rho]^6 + 788130*Ech*\[Rho]^6 - 
      8006040*Ech^2*\[Rho]^6 + 46433520*Ech^3*\[Rho]^6 - 
      171052560*Ech^4*\[Rho]^6 + 418309920*Ech^5*\[Rho]^6 - 
      718589760*Ech^6*\[Rho]^6 + 904869504*Ech^7*\[Rho]^6 - 
      803561472*Ech^8*\[Rho]^6 + 445003776*Ech^9*\[Rho]^6 - 
      124443648*Ech^10*\[Rho]^6 + 10450944*Ech^11*\[Rho]^6 + 51065*\[Rho]^7 - 
      919170*Ech*\[Rho]^7 + 7353360*Ech^2*\[Rho]^7 - 
      34315680*Ech^3*\[Rho]^7 + 102947040*Ech^4*\[Rho]^7 - 
      205894080*Ech^5*\[Rho]^7 + 285626880*Ech^6*\[Rho]^7 - 
      276003840*Ech^7*\[Rho]^7 + 172811520*Ech^8*\[Rho]^7 - 
      60981760*Ech^9*\[Rho]^7 + 9031680*Ech^10*\[Rho]^7 - 3825*\[Rho]^8 + 
      68850*Ech*\[Rho]^8 - 550800*Ech^2*\[Rho]^8 + 2570400*Ech^3*\[Rho]^8 - 
      7711200*Ech^4*\[Rho]^8 + 15422400*Ech^5*\[Rho]^8 - 
      20563200*Ech^6*\[Rho]^8 + 17625600*Ech^7*\[Rho]^8 - 
      8812800*Ech^8*\[Rho]^8 + 1958400*Ech^9*\[Rho]^8 - 
      2100*(-1 + 2*Ech)^9*\[Rho]*(-38 - 1008*\[Rho] - 1905*\[Rho]^2 - 
        55*\[Rho]^3 + 45*\[Rho]^4 + 45*\[Rho]^5)*Log[1 - 2*Ech] + 
      2100*(-1 + 2*Ech)^9*\[Rho]*(-38 - 1008*\[Rho] - 1905*\[Rho]^2 - 
        55*\[Rho]^3 + 45*\[Rho]^4 + 45*\[Rho]^5)*Log[\[Rho]]))/
    (6300*(-1 + 2*Ech)^9*mb^5*\[Rho])) + 
 r10*(-1/150*((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
       3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
        (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(-435 + 5220*Ech - 
       26100*Ech^2 + 73840*Ech^3 - 161760*Ech^4 + 418528*Ech^5 - 
       1129216*Ech^6 + 2225280*Ech^7 - 2824960*Ech^8 + 2199040*Ech^9 - 
       961536*Ech^10 + 182272*Ech^11 + 3535*\[Rho] - 44820*Ech*\[Rho] + 
       238500*Ech^2*\[Rho] - 685200*Ech^3*\[Rho] + 1141600*Ech^4*\[Rho] - 
       1140000*Ech^5*\[Rho] + 844800*Ech^6*\[Rho] - 841600*Ech^7*\[Rho] + 
       864000*Ech^8*\[Rho] - 473600*Ech^9*\[Rho] + 117760*Ech^10*\[Rho] - 
       30720*Ech^11*\[Rho] - 9600*\[Rho]^2 + 120600*Ech*\[Rho]^2 - 
       635400*Ech^2*\[Rho]^2 + 1824000*Ech^3*\[Rho]^2 - 
       3122400*Ech^4*\[Rho]^2 + 3352320*Ech^5*\[Rho]^2 - 
       2444160*Ech^6*\[Rho]^2 + 1351680*Ech^7*\[Rho]^2 - 
       483840*Ech^8*\[Rho]^2 + 30720*Ech^9*\[Rho]^2 + 5600*\[Rho]^3 - 
       63000*Ech*\[Rho]^3 + 289800*Ech^2*\[Rho]^3 - 716800*Ech^3*\[Rho]^3 + 
       1082400*Ech^4*\[Rho]^3 - 1166080*Ech^5*\[Rho]^3 + 
       1089920*Ech^6*\[Rho]^3 - 829440*Ech^7*\[Rho]^3 + 
       366080*Ech^8*\[Rho]^3 - 71680*Ech^9*\[Rho]^3 + 2675*\[Rho]^4 - 
       32100*Ech*\[Rho]^4 + 160500*Ech^2*\[Rho]^4 - 453200*Ech^3*\[Rho]^4 + 
       770000*Ech^4*\[Rho]^4 - 719520*Ech^5*\[Rho]^4 + 
       230720*Ech^6*\[Rho]^4 + 129920*Ech^7*\[Rho]^4 - 92160*Ech^8*\[Rho]^4 - 
       2415*\[Rho]^5 + 28980*Ech*\[Rho]^5 - 144900*Ech^2*\[Rho]^5 + 
       414960*Ech^3*\[Rho]^5 - 684240*Ech^4*\[Rho]^5 + 
       644832*Ech^5*\[Rho]^5 - 312384*Ech^6*\[Rho]^5 + 55680*Ech^7*\[Rho]^5 + 
       640*\[Rho]^6 - 7680*Ech*\[Rho]^6 + 38400*Ech^2*\[Rho]^6 - 
       102400*Ech^3*\[Rho]^6 + 153600*Ech^4*\[Rho]^6 - 
       122880*Ech^5*\[Rho]^6 + 40960*Ech^6*\[Rho]^6 + 
       300*(1 - 2*Ech)^6*\[Rho]*(-4 + 9*\[Rho] + 7*\[Rho]^2)*Log[1 - 2*Ech] - 
       300*(1 - 2*Ech)^6*\[Rho]*(-4 + 9*\[Rho] + 7*\[Rho]^2)*Log[\[Rho]]))/
     ((1 - 2*Ech)^6*mb^5) + 
   ((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(180 - 2160*Ech + 10800*Ech^2 - 
      28800*Ech^3 + 43200*Ech^4 - 34560*Ech^5 + 11520*Ech^6 - 785*\[Rho] + 
      10620*Ech*\[Rho] - 60300*Ech^2*\[Rho] + 187680*Ech^3*\[Rho] - 
      355200*Ech^4*\[Rho] + 446208*Ech^5*\[Rho] - 434304*Ech^6*\[Rho] + 
      379392*Ech^7*\[Rho] - 258816*Ech^8*\[Rho] + 99328*Ech^9*\[Rho] - 
      15360*Ech^10*\[Rho] + 360*\[Rho]^2 - 4320*Ech*\[Rho]^2 + 
      21600*Ech^2*\[Rho]^2 - 66240*Ech^3*\[Rho]^2 + 164640*Ech^4*\[Rho]^2 - 
      341376*Ech^5*\[Rho]^2 + 479232*Ech^6*\[Rho]^2 - 370176*Ech^7*\[Rho]^2 + 
      118272*Ech^8*\[Rho]^2 + 540*\[Rho]^3 - 7560*Ech*\[Rho]^3 + 
      44280*Ech^2*\[Rho]^3 - 126240*Ech^3*\[Rho]^3 + 185760*Ech^4*\[Rho]^3 - 
      142272*Ech^5*\[Rho]^3 + 53760*Ech^6*\[Rho]^3 - 6912*Ech^7*\[Rho]^3 + 
      20*\[Rho]^4 - 240*Ech*\[Rho]^4 + 1200*Ech^2*\[Rho]^4 - 
      19520*Ech^3*\[Rho]^4 + 44160*Ech^4*\[Rho]^4 - 53952*Ech^5*\[Rho]^4 + 
      38144*Ech^6*\[Rho]^4 - 11520*Ech^7*\[Rho]^4 - 315*\[Rho]^5 + 
      3780*Ech*\[Rho]^5 - 18900*Ech^2*\[Rho]^5 + 50400*Ech^3*\[Rho]^5 - 
      75600*Ech^4*\[Rho]^5 + 60480*Ech^5*\[Rho]^5 - 20160*Ech^6*\[Rho]^5 - 
      60*(1 - 2*Ech)^6*\[Rho]*(-10 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 
      60*(1 - 2*Ech)^6*\[Rho]*(-10 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (90*(1 - 2*Ech)^6*mb^5*\[Rho]) - 
   ((1 + \[CapitalLambda]bh)^3*(2225 - 26700*Ech + 133500*Ech^2 - 
      381200*Ech^3 + 922920*Ech^4 - 3086304*Ech^5 + 10733568*Ech^6 - 
      27176448*Ech^7 + 46887936*Ech^8 - 55060480*Ech^9 + 43496448*Ech^10 - 
      22204416*Ech^11 + 6670336*Ech^12 - 909312*Ech^13 + 3780*\[Rho] - 
      45360*Ech*\[Rho] + 226800*Ech^2*\[Rho] - 745920*Ech^3*\[Rho] + 
      2660280*Ech^4*\[Rho] - 9930144*Ech^5*\[Rho] + 26667648*Ech^6*\[Rho] - 
      44822400*Ech^7*\[Rho] + 45454080*Ech^8*\[Rho] - 27256320*Ech^9*\[Rho] + 
      10364928*Ech^10*\[Rho] - 3311616*Ech^11*\[Rho] + 645120*Ech^12*\[Rho] - 
      1890*\[Rho]^2 - 52920*Ech*\[Rho]^2 + 718200*Ech^2*\[Rho]^2 - 
      3385200*Ech^3*\[Rho]^2 + 7862400*Ech^4*\[Rho]^2 - 
      9817920*Ech^5*\[Rho]^2 + 8682240*Ech^6*\[Rho]^2 - 
      12499200*Ech^7*\[Rho]^2 + 18547200*Ech^8*\[Rho]^2 - 
      13440000*Ech^9*\[Rho]^2 + 3225600*Ech^10*\[Rho]^2 - 92925*\[Rho]^3 + 
      1312500*Ech*\[Rho]^3 - 7746900*Ech^2*\[Rho]^3 + 
      25345600*Ech^3*\[Rho]^3 - 52155600*Ech^4*\[Rho]^3 + 
      75055680*Ech^5*\[Rho]^3 - 83688640*Ech^6*\[Rho]^3 + 
      72414720*Ech^7*\[Rho]^3 - 40373760*Ech^8*\[Rho]^3 + 
      9748480*Ech^9*\[Rho]^3 + 70875*\[Rho]^4 - 812700*Ech*\[Rho]^4 + 
      3836700*Ech^2*\[Rho]^4 - 10155600*Ech^3*\[Rho]^4 + 
      18442200*Ech^4*\[Rho]^4 - 27918240*Ech^5*\[Rho]^4 + 
      35683200*Ech^6*\[Rho]^4 - 31234560*Ech^7*\[Rho]^4 + 
      14689920*Ech^8*\[Rho]^4 - 2741760*Ech^9*\[Rho]^4 + 37800*\[Rho]^5 - 
      453600*Ech*\[Rho]^5 + 2268000*Ech^2*\[Rho]^5 - 6216000*Ech^3*\[Rho]^5 + 
      9749880*Ech^4*\[Rho]^5 - 7521696*Ech^5*\[Rho]^5 + 
      178752*Ech^6*\[Rho]^5 + 3685248*Ech^7*\[Rho]^5 - 
      1766016*Ech^8*\[Rho]^5 - 25130*\[Rho]^6 + 301560*Ech*\[Rho]^6 - 
      1507800*Ech^2*\[Rho]^6 + 4254320*Ech^3*\[Rho]^6 - 
      6940080*Ech^4*\[Rho]^6 + 6445824*Ech^5*\[Rho]^6 - 
      3042368*Ech^6*\[Rho]^6 + 510720*Ech^7*\[Rho]^6 + 5265*\[Rho]^7 - 
      63180*Ech*\[Rho]^7 + 315900*Ech^2*\[Rho]^7 - 842400*Ech^3*\[Rho]^7 + 
      1263600*Ech^4*\[Rho]^7 - 1010880*Ech^5*\[Rho]^7 + 
      336960*Ech^6*\[Rho]^7 + 2100*(1 - 2*Ech)^6*\[Rho]^2*
       (-18 + 47*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
      2100*(1 - 2*Ech)^6*\[Rho]^2*(-18 + 47*\[Rho] + 9*\[Rho]^2)*
       Log[\[Rho]]))/(3150*(1 - 2*Ech)^6*mb^5) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (-1633 + 19116*Ech - 92700*Ech^2 + 240480*Ech^3 - 371520*Ech^4 + 
      417408*Ech^5 - 519936*Ech^6 + 668160*Ech^7 - 510720*Ech^8 + 
      97280*Ech^9 + 101376*Ech^10 - 49152*Ech^11 + 5395*\[Rho] - 
      62820*Ech*\[Rho] + 302580*Ech^2*\[Rho] - 762240*Ech^3*\[Rho] + 
      999360*Ech^4*\[Rho] - 385536*Ech^5*\[Rho] - 805632*Ech^6*\[Rho] + 
      1453056*Ech^7*\[Rho] - 1060608*Ech^8*\[Rho] + 308224*Ech^9*\[Rho] + 
      15360*Ech^10*\[Rho] - 3720*\[Rho]^2 + 40680*Ech*\[Rho]^2 - 
      179640*Ech^2*\[Rho]^2 + 394560*Ech^3*\[Rho]^2 - 364800*Ech^4*\[Rho]^2 - 
      190464*Ech^5*\[Rho]^2 + 815232*Ech^6*\[Rho]^2 - 795648*Ech^7*\[Rho]^2 + 
      316416*Ech^8*\[Rho]^2 - 18432*Ech^9*\[Rho]^2 - 1400*\[Rho]^3 + 
      15720*Ech*\[Rho]^3 - 72120*Ech^2*\[Rho]^3 + 212480*Ech^3*\[Rho]^3 - 
      435840*Ech^4*\[Rho]^3 + 537600*Ech^5*\[Rho]^3 - 315776*Ech^6*\[Rho]^3 + 
      35328*Ech^7*\[Rho]^3 + 27648*Ech^8*\[Rho]^3 + 2345*\[Rho]^4 - 
      28140*Ech*\[Rho]^4 + 140700*Ech^2*\[Rho]^4 - 420800*Ech^3*\[Rho]^4 + 
      710640*Ech^4*\[Rho]^4 - 688704*Ech^5*\[Rho]^4 + 350528*Ech^6*\[Rho]^4 - 
      69120*Ech^7*\[Rho]^4 - 987*\[Rho]^5 + 11844*Ech*\[Rho]^5 - 
      59220*Ech^2*\[Rho]^5 + 157920*Ech^3*\[Rho]^5 - 236880*Ech^4*\[Rho]^5 + 
      189504*Ech^5*\[Rho]^5 - 63168*Ech^6*\[Rho]^5 - 
      60*(1 - 2*Ech)^6*(4 - 16*\[Rho] + 33*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*(4 - 16*\[Rho] + 33*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(180*(1 - 2*Ech)^6*mb^5) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*(-4145 + 58030*Ech - 
      348180*Ech^2 + 1160600*Ech^3 - 2232160*Ech^4 + 1366176*Ech^5 + 
      8137920*Ech^6 - 40289280*Ech^7 + 106622208*Ech^8 - 185088512*Ech^9 + 
      214617088*Ech^10 - 162355200*Ech^11 + 75407360*Ech^12 - 
      18866176*Ech^13 + 1818624*Ech^14 + 101010*\[Rho] - 1464540*Ech*\[Rho] + 
      9140040*Ech^2*\[Rho] - 31878000*Ech^3*\[Rho] + 67327680*Ech^4*\[Rho] - 
      86774016*Ech^5*\[Rho] + 64049664*Ech^6*\[Rho] - 18084864*Ech^7*\[Rho] - 
      20267520*Ech^8*\[Rho] + 49351680*Ech^9*\[Rho] - 
      58533888*Ech^10*\[Rho] + 35008512*Ech^11*\[Rho] - 
      7913472*Ech^12*\[Rho] - 425565*\[Rho]^2 + 5995710*Ech*\[Rho]^2 - 
      36238860*Ech^2*\[Rho]^2 + 121854600*Ech^3*\[Rho]^2 - 
      246019200*Ech^4*\[Rho]^2 + 296274720*Ech^5*\[Rho]^2 - 
      188395200*Ech^6*\[Rho]^2 + 24259200*Ech^7*\[Rho]^2 + 
      47040000*Ech^8*\[Rho]^2 - 35481600*Ech^9*\[Rho]^2 + 
      15697920*Ech^10*\[Rho]^2 - 5591040*Ech^11*\[Rho]^2 + 
      1290240*Ech^12*\[Rho]^2 + 100800*\[Rho]^3 - 562800*Ech*\[Rho]^3 - 
      2562000*Ech^2*\[Rho]^3 + 32295200*Ech^3*\[Rho]^3 - 
      125305600*Ech^4*\[Rho]^3 + 255534720*Ech^5*\[Rho]^3 - 
      298511360*Ech^6*\[Rho]^3 + 197424640*Ech^7*\[Rho]^3 - 
      68812800*Ech^8*\[Rho]^3 + 10250240*Ech^9*\[Rho]^3 + 
      1003520*Ech^10*\[Rho]^3 + 221025*\[Rho]^4 - 3006150*Ech*\[Rho]^4 + 
      17419500*Ech^2*\[Rho]^4 - 55595400*Ech^3*\[Rho]^4 + 
      105210000*Ech^4*\[Rho]^4 - 117821760*Ech^5*\[Rho]^4 + 
      73355520*Ech^6*\[Rho]^4 - 22968960*Ech^7*\[Rho]^4 + 
      4730880*Ech^8*\[Rho]^4 - 1559040*Ech^9*\[Rho]^4 + 
      752640*Ech^10*\[Rho]^4 + 18270*\[Rho]^5 - 255780*Ech*\[Rho]^5 + 
      1534680*Ech^2*\[Rho]^5 - 5115600*Ech^3*\[Rho]^5 + 
      11729760*Ech^4*\[Rho]^5 - 19338816*Ech^5*\[Rho]^5 + 
      20200320*Ech^6*\[Rho]^5 - 11262720*Ech^7*\[Rho]^5 + 
      2107392*Ech^8*\[Rho]^5 + 387072*Ech^9*\[Rho]^5 - 14035*\[Rho]^6 + 
      196490*Ech*\[Rho]^6 - 1178940*Ech^2*\[Rho]^6 + 3929800*Ech^3*\[Rho]^6 - 
      8692880*Ech^4*\[Rho]^6 + 11825856*Ech^5*\[Rho]^6 - 
      9702784*Ech^6*\[Rho]^6 + 4331264*Ech^7*\[Rho]^6 - 
      779520*Ech^8*\[Rho]^6 + 2640*\[Rho]^7 - 36960*Ech*\[Rho]^7 + 
      221760*Ech^2*\[Rho]^7 - 739200*Ech^3*\[Rho]^7 + 
      1478400*Ech^4*\[Rho]^7 - 1774080*Ech^5*\[Rho]^7 + 
      1182720*Ech^6*\[Rho]^7 - 337920*Ech^7*\[Rho]^7 - 
      2100*(-1 + 2*Ech)^7*\[Rho]*(-12 + 9*\[Rho] + 202*\[Rho]^2 + 
        21*\[Rho]^3)*Log[1 - 2*Ech] + 2100*(-1 + 2*Ech)^7*\[Rho]*
       (-12 + 9*\[Rho] + 202*\[Rho]^2 + 21*\[Rho]^3)*Log[\[Rho]]))/
    (1050*(-1 + 2*Ech)^7*mb^5) + 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(-360 + 5040*Ech - 30240*Ech^2 + 100800*Ech^3 - 
      201600*Ech^4 + 241920*Ech^5 - 161280*Ech^6 + 46080*Ech^7 + 
      8351*\[Rho] - 122434*Ech*\[Rho] + 773244*Ech^2*\[Rho] - 
      2732040*Ech^3*\[Rho] + 5850720*Ech^4*\[Rho] - 7648128*Ech^5*\[Rho] + 
      5795328*Ech^6*\[Rho] - 2331648*Ech^7*\[Rho] + 825600*Ech^8*\[Rho] - 
      755200*Ech^9*\[Rho] + 238592*Ech^10*\[Rho] + 215040*Ech^11*\[Rho] - 
      122880*Ech^12*\[Rho] - 9645*\[Rho]^2 + 126390*Ech*\[Rho]^2 - 
      697860*Ech^2*\[Rho]^2 + 2084280*Ech^3*\[Rho]^2 - 
      3542400*Ech^4*\[Rho]^2 + 3083520*Ech^5*\[Rho]^2 - 
      294912*Ech^6*\[Rho]^2 - 2193408*Ech^7*\[Rho]^2 + 
      2370816*Ech^8*\[Rho]^2 - 1242624*Ech^9*\[Rho]^2 + 
      353280*Ech^10*\[Rho]^2 - 30720*Ech^11*\[Rho]^2 + 1080*\[Rho]^3 - 
      14040*Ech*\[Rho]^3 + 76680*Ech^2*\[Rho]^3 - 225360*Ech^3*\[Rho]^3 + 
      325440*Ech^4*\[Rho]^3 + 50688*Ech^5*\[Rho]^3 - 999936*Ech^6*\[Rho]^3 + 
      1534464*Ech^7*\[Rho]^3 - 990720*Ech^8*\[Rho]^3 + 
      267264*Ech^9*\[Rho]^3 + 280*\[Rho]^4 - 680*Ech*\[Rho]^4 - 
      18600*Ech^2*\[Rho]^4 + 152720*Ech^3*\[Rho]^4 - 425920*Ech^4*\[Rho]^4 + 
      569856*Ech^5*\[Rho]^4 - 475904*Ech^6*\[Rho]^4 + 283648*Ech^7*\[Rho]^4 - 
      93696*Ech^8*\[Rho]^4 + 9216*Ech^9*\[Rho]^4 + 105*\[Rho]^5 - 
      1470*Ech*\[Rho]^5 + 8820*Ech^2*\[Rho]^5 - 29400*Ech^3*\[Rho]^5 - 
      19440*Ech^4*\[Rho]^5 + 76128*Ech^5*\[Rho]^5 - 98112*Ech^6*\[Rho]^5 + 
      74112*Ech^7*\[Rho]^5 - 23040*Ech^8*\[Rho]^5 + 189*\[Rho]^6 - 
      2646*Ech*\[Rho]^6 + 15876*Ech^2*\[Rho]^6 - 52920*Ech^3*\[Rho]^6 + 
      105840*Ech^4*\[Rho]^6 - 127008*Ech^5*\[Rho]^6 + 84672*Ech^6*\[Rho]^6 - 
      24192*Ech^7*\[Rho]^6 - 60*(-1 + 2*Ech)^7*\[Rho]*
       (-46 - 72*\[Rho] + 9*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ech] + 
      60*(-1 + 2*Ech)^7*\[Rho]*(-46 - 72*\[Rho] + 9*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]]))/(180*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(450 - 7200*Ech + 50400*Ech^2 - 
      201600*Ech^3 + 504000*Ech^4 - 806400*Ech^5 + 806400*Ech^6 - 
      460800*Ech^7 + 115200*Ech^8 - 20630*\[Rho] + 340280*Ech*\[Rho] - 
      2463560*Ech^2*\[Rho] + 10235040*Ech^3*\[Rho] - 26730000*Ech^4*\[Rho] + 
      45039408*Ech^5*\[Rho] - 47889888*Ech^6*\[Rho] + 28682496*Ech^7*\[Rho] - 
      3458304*Ech^8*\[Rho] - 12177920*Ech^9*\[Rho] + 17936384*Ech^10*\[Rho] - 
      14987264*Ech^11*\[Rho] + 6094848*Ech^12*\[Rho] - 233472*Ech^13*\[Rho] - 
      368640*Ech^14*\[Rho] + 11130*\[Rho]^2 - 124080*Ech*\[Rho]^2 + 
      436560*Ech^2*\[Rho]^2 + 269760*Ech^3*\[Rho]^2 - 
      6722400*Ech^4*\[Rho]^2 + 22827600*Ech^5*\[Rho]^2 - 
      38706240*Ech^6*\[Rho]^2 + 34901760*Ech^7*\[Rho]^2 - 
      13474560*Ech^8*\[Rho]^2 - 545280*Ech^9*\[Rho]^2 + 
      107520*Ech^10*\[Rho]^2 + 1044480*Ech^11*\[Rho]^2 + 
      307200*Ech^12*\[Rho]^2 - 307200*Ech^13*\[Rho]^2 + 21725*\[Rho]^3 - 
      375800*Ech*\[Rho]^3 + 2856200*Ech^2*\[Rho]^3 - 
      12477600*Ech^3*\[Rho]^3 + 34352400*Ech^4*\[Rho]^3 - 
      61188000*Ech^5*\[Rho]^3 + 68743680*Ech^6*\[Rho]^3 - 
      43130880*Ech^7*\[Rho]^3 + 7288320*Ech^8*\[Rho]^3 + 
      8153600*Ech^9*\[Rho]^3 - 5396480*Ech^10*\[Rho]^3 + 
      1310720*Ech^11*\[Rho]^3 - 10450*\[Rho]^4 + 163600*Ech*\[Rho]^4 - 
      1116400*Ech^2*\[Rho]^4 + 4331200*Ech^3*\[Rho]^4 - 
      10424800*Ech^4*\[Rho]^4 + 15577120*Ech^5*\[Rho]^4 - 
      12969280*Ech^6*\[Rho]^4 + 3420160*Ech^7*\[Rho]^4 + 
      2716160*Ech^8*\[Rho]^4 - 2112000*Ech^9*\[Rho]^4 + 
      568320*Ech^10*\[Rho]^4 - 1950*\[Rho]^5 + 25800*Ech*\[Rho]^5 - 
      137400*Ech^2*\[Rho]^5 + 348000*Ech^3*\[Rho]^5 - 265200*Ech^4*\[Rho]^5 - 
      306960*Ech^5*\[Rho]^5 + 678240*Ech^6*\[Rho]^5 - 910080*Ech^7*\[Rho]^5 + 
      798720*Ech^8*\[Rho]^5 - 288000*Ech^9*\[Rho]^5 + 23040*Ech^10*\[Rho]^5 - 
      170*\[Rho]^6 + 2720*Ech*\[Rho]^6 - 19040*Ech^2*\[Rho]^6 + 
      76160*Ech^3*\[Rho]^6 - 190400*Ech^4*\[Rho]^6 + 67472*Ech^5*\[Rho]^6 + 
      62848*Ech^6*\[Rho]^6 - 123136*Ech^7*\[Rho]^6 + 108544*Ech^8*\[Rho]^6 - 
      34560*Ech^9*\[Rho]^6 - 105*\[Rho]^7 + 1680*Ech*\[Rho]^7 - 
      11760*Ech^2*\[Rho]^7 + 47040*Ech^3*\[Rho]^7 - 117600*Ech^4*\[Rho]^7 + 
      188160*Ech^5*\[Rho]^7 - 188160*Ech^6*\[Rho]^7 + 107520*Ech^7*\[Rho]^7 - 
      26880*Ech^8*\[Rho]^7 - 300*(1 - 2*Ech)^8*\[Rho]*
       (-17 - 90*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*
       Log[1 - 2*Ech] + 300*(1 - 2*Ech)^8*\[Rho]*(-17 - 90*\[Rho] + 
        47*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
    (225*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (6065 - 82510*Ech + 478260*Ech^2 - 1527000*Ech^3 + 2847360*Ech^4 - 
      2641152*Ech^5 - 1567232*Ech^6 + 11594752*Ech^7 - 25708800*Ech^8 + 
      34332160*Ech^9 - 27554816*Ech^10 + 11556864*Ech^11 - 1409024*Ech^12 - 
      327680*Ech^13 + 3550*\[Rho] - 102500*Ech*\[Rho] + 984600*Ech^2*\[Rho] - 
      4760400*Ech^3*\[Rho] + 13219200*Ech^4*\[Rho] - 21803520*Ech^5*\[Rho] + 
      20620800*Ech^6*\[Rho] - 9984000*Ech^7*\[Rho] + 2726400*Ech^8*\[Rho] - 
      2432000*Ech^9*\[Rho] + 1853440*Ech^10*\[Rho] - 307200*Ech^11*\[Rho] - 
      67175*\[Rho]^2 + 1044250*Ech*\[Rho]^2 - 6992100*Ech^2*\[Rho]^2 + 
      26213400*Ech^3*\[Rho]^2 - 59736000*Ech^4*\[Rho]^2 + 
      83343360*Ech^5*\[Rho]^2 - 66023040*Ech^6*\[Rho]^2 + 
      20110080*Ech^7*\[Rho]^2 + 9434880*Ech^8*\[Rho]^2 - 
      10150400*Ech^9*\[Rho]^2 + 2882560*Ech^10*\[Rho]^2 + 
      153600*Ech^11*\[Rho]^2 + 57200*\[Rho]^3 - 778000*Ech*\[Rho]^3 + 
      4508400*Ech^2*\[Rho]^3 - 14389600*Ech^3*\[Rho]^3 + 
      27017600*Ech^4*\[Rho]^3 - 28750080*Ech^5*\[Rho]^3 + 
      13436160*Ech^6*\[Rho]^3 + 2749440*Ech^7*\[Rho]^3 - 
      5729280*Ech^8*\[Rho]^3 + 2181120*Ech^9*\[Rho]^3 - 
      61440*Ech^10*\[Rho]^3 + 2975*\[Rho]^4 - 36250*Ech*\[Rho]^4 + 
      179700*Ech^2*\[Rho]^4 - 447800*Ech^3*\[Rho]^4 + 
      1162000*Ech^4*\[Rho]^4 - 2943840*Ech^5*\[Rho]^4 + 
      4149440*Ech^6*\[Rho]^4 - 2865280*Ech^7*\[Rho]^4 + 
      798720*Ech^8*\[Rho]^4 - 3790*\[Rho]^5 + 53060*Ech*\[Rho]^5 - 
      318360*Ech^2*\[Rho]^5 + 1061200*Ech^3*\[Rho]^5 - 
      2521760*Ech^4*\[Rho]^5 + 3548352*Ech^5*\[Rho]^5 - 
      3004288*Ech^6*\[Rho]^5 + 1411328*Ech^7*\[Rho]^5 - 
      276480*Ech^8*\[Rho]^5 + 1175*\[Rho]^6 - 16450*Ech*\[Rho]^6 + 
      98700*Ech^2*\[Rho]^6 - 329000*Ech^3*\[Rho]^6 + 658000*Ech^4*\[Rho]^6 - 
      789600*Ech^5*\[Rho]^6 + 526400*Ech^6*\[Rho]^6 - 150400*Ech^7*\[Rho]^6 - 
      300*(-1 + 2*Ech)^7*(4 - 88*\[Rho] + 173*\[Rho]^2 + 38*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] + 300*(-1 + 2*Ech)^7*
       (4 - 88*\[Rho] + 173*\[Rho]^2 + 38*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(900*(-1 + 2*Ech)^7*mb^5) - 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(32225 - 498800*Ech + 
      3357200*Ech^2 - 12801600*Ech^3 + 30122400*Ech^4 - 44947392*Ech^5 + 
      47849088*Ech^6 - 79209216*Ech^7 + 257589504*Ech^8 - 679598080*Ech^9 + 
      1195651072*Ech^10 - 1384800256*Ech^11 + 1019461632*Ech^12 - 
      435929088*Ech^13 + 86999040*Ech^14 - 3342336*Ech^15 + 567385*\[Rho] - 
      9850960*Ech*\[Rho] + 75139120*Ech^2*\[Rho] - 329407680*Ech^3*\[Rho] + 
      910072800*Ech^4*\[Rho] - 1628966976*Ech^5*\[Rho] + 
      1855702016*Ech^6*\[Rho] - 1228731392*Ech^7*\[Rho] + 
      279765248*Ech^8*\[Rho] + 327219200*Ech^9*\[Rho] - 
      575848448*Ech^10*\[Rho] + 567246848*Ech^11*\[Rho] - 
      308740096*Ech^12*\[Rho] + 63422464*Ech^13*\[Rho] + 
      2293760*Ech^14*\[Rho] - 3098655*\[Rho]^2 + 51128280*Ech*\[Rho]^2 - 
      370296360*Ech^2*\[Rho]^2 + 1539044640*Ech^3*\[Rho]^2 - 
      4021189200*Ech^4*\[Rho]^2 + 6779996160*Ech^5*\[Rho]^2 - 
      7235491200*Ech^6*\[Rho]^2 + 4513850880*Ech^7*\[Rho]^2 - 
      1322899200*Ech^8*\[Rho]^2 + 102574080*Ech^9*\[Rho]^2 - 
      98058240*Ech^10*\[Rho]^2 + 60211200*Ech^11*\[Rho]^2 + 
      8171520*Ech^12*\[Rho]^2 - 6881280*Ech^13*\[Rho]^2 + 1768025*\[Rho]^3 - 
      24084200*Ech*\[Rho]^3 + 134955800*Ech^2*\[Rho]^3 - 
      382866400*Ech^3*\[Rho]^3 + 486295600*Ech^4*\[Rho]^3 + 
      165105920*Ech^5*\[Rho]^3 - 1427834240*Ech^6*\[Rho]^3 + 
      1897333760*Ech^7*\[Rho]^3 - 970592000*Ech^8*\[Rho]^3 - 
      18851840*Ech^9*\[Rho]^3 + 186368000*Ech^10*\[Rho]^3 - 
      53043200*Ech^11*\[Rho]^3 - 2150400*Ech^12*\[Rho]^3 + 726775*\[Rho]^4 - 
      11473000*Ech*\[Rho]^4 + 79067800*Ech^2*\[Rho]^4 - 
      310469600*Ech^3*\[Rho]^4 + 758769200*Ech^4*\[Rho]^4 - 
      1172010560*Ech^5*\[Rho]^4 + 1088693760*Ech^6*\[Rho]^4 - 
      507360000*Ech^7*\[Rho]^4 + 22579200*Ech^8*\[Rho]^4 + 
      74726400*Ech^9*\[Rho]^4 - 28385280*Ech^10*\[Rho]^4 + 
      430080*Ech^11*\[Rho]^4 + 14175*\[Rho]^5 - 189000*Ech*\[Rho]^5 + 
      1020600*Ech^2*\[Rho]^5 - 2671200*Ech^3*\[Rho]^5 + 
      2444400*Ech^4*\[Rho]^5 - 8127168*Ech^5*\[Rho]^5 + 
      35210112*Ech^6*\[Rho]^5 - 52168704*Ech^7*\[Rho]^5 + 
      35030016*Ech^8*\[Rho]^5 - 9999360*Ech^9*\[Rho]^5 + 
      387072*Ech^10*\[Rho]^5 - 12985*\[Rho]^6 + 207760*Ech*\[Rho]^6 - 
      1454320*Ech^2*\[Rho]^6 + 5817280*Ech^3*\[Rho]^6 - 
      14543200*Ech^4*\[Rho]^6 + 28623616*Ech^5*\[Rho]^6 - 
      34241536*Ech^6*\[Rho]^6 + 25295872*Ech^7*\[Rho]^6 - 
      10678528*Ech^8*\[Rho]^6 + 1935360*Ech^9*\[Rho]^6 + 3055*\[Rho]^7 - 
      48880*Ech*\[Rho]^7 + 342160*Ech^2*\[Rho]^7 - 1368640*Ech^3*\[Rho]^7 + 
      3421600*Ech^4*\[Rho]^7 - 5474560*Ech^5*\[Rho]^7 + 
      5474560*Ech^6*\[Rho]^7 - 3128320*Ech^7*\[Rho]^7 + 
      782080*Ech^8*\[Rho]^7 + 2100*(1 - 2*Ech)^8*(4 - 184*\[Rho] + 
        369*\[Rho]^2 + 1001*\[Rho]^3 + 37*\[Rho]^4 + 9*\[Rho]^5)*
       Log[1 - 2*Ech] - 2100*(1 - 2*Ech)^8*(4 - 184*\[Rho] + 369*\[Rho]^2 + 
        1001*\[Rho]^3 + 37*\[Rho]^4 + 9*\[Rho]^5)*Log[\[Rho]]))/
    (2100*(1 - 2*Ech)^8*mb^5) - 
   (\[CapitalLambda]bh^3*(-1800 + 32400*Ech - 259200*Ech^2 + 1209600*Ech^3 - 
      3628800*Ech^4 + 7257600*Ech^5 - 9676800*Ech^6 + 8294400*Ech^7 - 
      4147200*Ech^8 + 921600*Ech^9 + 125585*\[Rho] - 2312130*Ech*\[Rho] + 
      18961440*Ech^2*\[Rho] - 90963520*Ech^3*\[Rho] + 
      281559360*Ech^4*\[Rho] - 583923840*Ech^5*\[Rho] + 
      813411392*Ech^6*\[Rho] - 739618944*Ech^7*\[Rho] + 
      420156672*Ech^8*\[Rho] - 197986816*Ech^9*\[Rho] + 
      269334528*Ech^10*\[Rho] - 483766272*Ech^11*\[Rho] + 
      572776448*Ech^12*\[Rho] - 419610624*Ech^13*\[Rho] + 
      167657472*Ech^14*\[Rho] - 24150016*Ech^15*\[Rho] - 
      1572864*Ech^16*\[Rho] + 174555*\[Rho]^2 - 3746790*Ech*\[Rho]^2 + 
      35417520*Ech^2*\[Rho]^2 - 194312160*Ech^3*\[Rho]^2 + 
      684542880*Ech^4*\[Rho]^2 - 1612941120*Ech^5*\[Rho]^2 + 
      2556999360*Ech^6*\[Rho]^2 - 2655553920*Ech^7*\[Rho]^2 + 
      1668622080*Ech^8*\[Rho]^2 - 483171840*Ech^9*\[Rho]^2 - 
      108042240*Ech^10*\[Rho]^2 + 261795840*Ech^11*\[Rho]^2 - 
      267632640*Ech^12*\[Rho]^2 + 142049280*Ech^13*\[Rho]^2 - 
      19415040*Ech^14*\[Rho]^2 - 4423680*Ech^15*\[Rho]^2 - 1050975*\[Rho]^3 + 
      19430550*Ech*\[Rho]^3 - 160061400*Ech^2*\[Rho]^3 + 
      771577200*Ech^3*\[Rho]^3 - 2400915600*Ech^4*\[Rho]^3 + 
      5008672800*Ech^5*\[Rho]^3 - 7023379200*Ech^6*\[Rho]^3 + 
      6419243520*Ech^7*\[Rho]^3 - 3531651840*Ech^8*\[Rho]^3 + 
      987717120*Ech^9*\[Rho]^3 - 138332160*Ech^10*\[Rho]^3 + 
      79073280*Ech^11*\[Rho]^3 - 29921280*Ech^12*\[Rho]^3 + 
      1843200*Ech^13*\[Rho]^3 + 623375*\[Rho]^4 - 10173750*Ech*\[Rho]^4 + 
      71967000*Ech^2*\[Rho]^4 - 285590000*Ech^3*\[Rho]^4 + 
      680874000*Ech^4*\[Rho]^4 - 939597600*Ech^5*\[Rho]^4 + 
      551111680*Ech^6*\[Rho]^4 + 317168640*Ech^7*\[Rho]^4 - 
      714912000*Ech^8*\[Rho]^4 + 342899200*Ech^9*\[Rho]^4 + 
      45004800*Ech^10*\[Rho]^4 - 74280960*Ech^11*\[Rho]^4 + 
      18206720*Ech^12*\[Rho]^4 + 614400*Ech^13*\[Rho]^4 + 113175*\[Rho]^5 - 
      2010150*Ech*\[Rho]^5 + 15838200*Ech^2*\[Rho]^5 - 
      72615600*Ech^3*\[Rho]^5 + 213310800*Ech^4*\[Rho]^5 - 
      415735200*Ech^5*\[Rho]^5 + 530527680*Ech^6*\[Rho]^5 - 
      408178560*Ech^7*\[Rho]^5 + 146849280*Ech^8*\[Rho]^5 + 
      3548160*Ech^9*\[Rho]^5 - 14638080*Ech^10*\[Rho]^5 + 
      4577280*Ech^11*\[Rho]^5 + 15165*\[Rho]^6 - 245970*Ech*\[Rho]^6 + 
      1724760*Ech^2*\[Rho]^6 - 6752880*Ech^3*\[Rho]^6 + 
      15722640*Ech^4*\[Rho]^6 - 20558880*Ech^5*\[Rho]^6 + 
      15551808*Ech^6*\[Rho]^6 - 8032896*Ech^7*\[Rho]^6 - 
      2598912*Ech^8*\[Rho]^6 + 6567936*Ech^9*\[Rho]^6 - 
      2515968*Ech^10*\[Rho]^6 + 165888*Ech^11*\[Rho]^6 + 695*\[Rho]^7 - 
      12510*Ech*\[Rho]^7 + 100080*Ech^2*\[Rho]^7 - 467040*Ech^3*\[Rho]^7 + 
      1401120*Ech^4*\[Rho]^7 - 2802240*Ech^5*\[Rho]^7 + 
      1451520*Ech^6*\[Rho]^7 - 168960*Ech^7*\[Rho]^7 - 
      472320*Ech^8*\[Rho]^7 + 565760*Ech^9*\[Rho]^7 - 
      184320*Ech^10*\[Rho]^7 + 225*\[Rho]^8 - 4050*Ech*\[Rho]^8 + 
      32400*Ech^2*\[Rho]^8 - 151200*Ech^3*\[Rho]^8 + 453600*Ech^4*\[Rho]^8 - 
      907200*Ech^5*\[Rho]^8 + 1209600*Ech^6*\[Rho]^8 - 
      1036800*Ech^7*\[Rho]^8 + 518400*Ech^8*\[Rho]^8 - 
      115200*Ech^9*\[Rho]^8 - 300*(-1 + 2*Ech)^9*\[Rho]*
       (-86 - 1008*\[Rho] + 855*\[Rho]^2 + 1745*\[Rho]^3 + 45*\[Rho]^4 + 
        45*\[Rho]^5)*Log[1 - 2*Ech] + 300*(-1 + 2*Ech)^9*\[Rho]*
       (-86 - 1008*\[Rho] + 855*\[Rho]^2 + 1745*\[Rho]^3 + 45*\[Rho]^4 + 
        45*\[Rho]^5)*Log[\[Rho]]))/(900*(-1 + 2*Ech)^9*mb^5*\[Rho])) + 
 r16*(((1 + \[CapitalLambda]bh)^3*(-65 + 650*Ech - 2600*Ech^2 + 16960*Ech^3 - 
      128680*Ech^4 + 503056*Ech^5 - 866656*Ech^6 + 1600*Ech^7 + 
      2591360*Ech^8 - 4622080*Ech^9 + 3839488*Ech^10 - 1635328*Ech^11 + 
      307200*Ech^12 - 3570*\[Rho] + 35700*Ech*\[Rho] - 142800*Ech^2*\[Rho] + 
      235200*Ech^3*\[Rho] + 323400*Ech^4*\[Rho] - 2958480*Ech^5*\[Rho] + 
      8316000*Ech^6*\[Rho] - 12868800*Ech^7*\[Rho] + 11222400*Ech^8*\[Rho] - 
      5241600*Ech^9*\[Rho] + 1559040*Ech^10*\[Rho] - 537600*Ech^11*\[Rho] - 
      134400*\[Rho]^2 + 1470000*Ech*\[Rho]^2 - 6510000*Ech^2*\[Rho]^2 + 
      14540400*Ech^3*\[Rho]^2 - 15842400*Ech^4*\[Rho]^2 + 
      4300800*Ech^5*\[Rho]^2 + 6720000*Ech^6*\[Rho]^2 - 
      6048000*Ech^7*\[Rho]^2 + 2419200*Ech^8*\[Rho]^2 - 
      1075200*Ech^9*\[Rho]^2 + 137025*\[Rho]^3 - 1189650*Ech*\[Rho]^3 + 
      3855600*Ech^2*\[Rho]^3 - 5000800*Ech^3*\[Rho]^3 - 
      551600*Ech^4*\[Rho]^3 + 8392160*Ech^5*\[Rho]^3 - 
      8498560*Ech^6*\[Rho]^3 + 3377920*Ech^7*\[Rho]^3 - 
      609280*Ech^8*\[Rho]^3 - 3675*\[Rho]^4 + 24150*Ech*\[Rho]^4 - 
      33600*Ech^2*\[Rho]^4 - 126000*Ech^3*\[Rho]^4 + 222600*Ech^4*\[Rho]^4 + 
      744240*Ech^5*\[Rho]^4 - 2247840*Ech^6*\[Rho]^4 + 
      2089920*Ech^7*\[Rho]^4 - 672000*Ech^8*\[Rho]^4 + 3990*\[Rho]^5 - 
      39900*Ech*\[Rho]^5 + 159600*Ech^2*\[Rho]^5 - 356160*Ech^3*\[Rho]^5 + 
      703080*Ech^4*\[Rho]^5 - 1035216*Ech^5*\[Rho]^5 + 
      855456*Ech^6*\[Rho]^5 - 302400*Ech^7*\[Rho]^5 + 1820*\[Rho]^6 - 
      18200*Ech*\[Rho]^6 + 72800*Ech^2*\[Rho]^6 - 187600*Ech^3*\[Rho]^6 + 
      271600*Ech^4*\[Rho]^6 - 209440*Ech^5*\[Rho]^6 + 67200*Ech^6*\[Rho]^6 - 
      1125*\[Rho]^7 + 11250*Ech*\[Rho]^7 - 45000*Ech^2*\[Rho]^7 + 
      90000*Ech^3*\[Rho]^7 - 90000*Ech^4*\[Rho]^7 + 36000*Ech^5*\[Rho]^7 + 
      2100*(-1 + 2*Ech)^5*\[Rho]^2*(-30 - 43*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ech] - 2100*(-1 + 2*Ech)^5*\[Rho]^2*(-30 - 43*\[Rho] + 
        3*\[Rho]^2)*Log[\[Rho]]))/(6300*(-1 + 2*Ech)^5*mb^5) + 
   ((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(-9 + 90*Ech - 360*Ech^2 + 
      160*Ech^3 + 5760*Ech^4 - 31072*Ech^5 + 81472*Ech^6 - 120320*Ech^7 + 
      96000*Ech^8 - 30720*Ech^9 - 5120*Ech^10 + 4096*Ech^11 - 1501*\[Rho] + 
      15970*Ech*\[Rho] - 68680*Ech^2*\[Rho] + 149760*Ech^3*\[Rho] - 
      167840*Ech^4*\[Rho] + 88864*Ech^5*\[Rho] - 47040*Ech^6*\[Rho] + 
      85760*Ech^7*\[Rho] - 75520*Ech^8*\[Rho] + 20480*Ech^9*\[Rho] - 
      1024*Ech^10*\[Rho] + 1520*\[Rho]^2 - 12440*Ech*\[Rho]^2 + 
      35960*Ech^2*\[Rho]^2 - 32080*Ech^3*\[Rho]^2 - 40640*Ech^4*\[Rho]^2 + 
      98816*Ech^5*\[Rho]^2 - 45696*Ech^6*\[Rho]^2 - 23808*Ech^7*\[Rho]^2 + 
      18432*Ech^8*\[Rho]^2 - 80*\[Rho]^3 + 200*Ech*\[Rho]^3 + 
      2200*Ech^2*\[Rho]^3 - 9680*Ech^3*\[Rho]^3 + 1600*Ech^4*\[Rho]^3 + 
      50304*Ech^5*\[Rho]^3 - 96128*Ech^6*\[Rho]^3 + 67840*Ech^7*\[Rho]^3 - 
      15360*Ech^8*\[Rho]^3 + 25*\[Rho]^4 - 250*Ech*\[Rho]^4 + 
      1000*Ech^2*\[Rho]^4 - 4480*Ech^3*\[Rho]^4 + 18960*Ech^4*\[Rho]^4 - 
      35648*Ech^5*\[Rho]^4 + 29248*Ech^6*\[Rho]^4 - 8960*Ech^7*\[Rho]^4 + 
      109*\[Rho]^5 - 1090*Ech*\[Rho]^5 + 4360*Ech^2*\[Rho]^5 - 
      11040*Ech^3*\[Rho]^5 + 15600*Ech^4*\[Rho]^5 - 11712*Ech^5*\[Rho]^5 + 
      3648*Ech^6*\[Rho]^5 - 64*\[Rho]^6 + 640*Ech*\[Rho]^6 - 
      2560*Ech^2*\[Rho]^6 + 5120*Ech^3*\[Rho]^6 - 5120*Ech^4*\[Rho]^6 + 
      2048*Ech^5*\[Rho]^6 + 60*(-1 + 2*Ech)^5*\[Rho]*(-8 - 23*\[Rho] + 
        5*\[Rho]^2)*Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^5*\[Rho]*
       (-8 - 23*\[Rho] + 5*\[Rho]^2)*Log[\[Rho]]))/(60*(-1 + 2*Ech)^5*mb^5) + 
   ((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(240 - 2400*Ech + 9600*Ech^2 - 
      19200*Ech^3 + 19200*Ech^4 - 7680*Ech^5 - 2605*\[Rho] + 
      28450*Ech*\[Rho] - 125800*Ech^2*\[Rho] + 283600*Ech^3*\[Rho] - 
      334240*Ech^4*\[Rho] + 192832*Ech^5*\[Rho] - 80512*Ech^6*\[Rho] + 
      89344*Ech^7*\[Rho] - 46336*Ech^8*\[Rho] - 7680*Ech^9*\[Rho] + 
      2040*\[Rho]^2 - 20400*Ech*\[Rho]^2 + 81600*Ech^2*\[Rho]^2 - 
      151680*Ech^3*\[Rho]^2 + 96000*Ech^4*\[Rho]^2 + 69120*Ech^5*\[Rho]^2 - 
      109056*Ech^6*\[Rho]^2 + 33792*Ech^7*\[Rho]^2 + 840*\[Rho]^3 - 
      9480*Ech*\[Rho]^3 + 43320*Ech^2*\[Rho]^3 - 116400*Ech^3*\[Rho]^3 + 
      211680*Ech^4*\[Rho]^3 - 214848*Ech^5*\[Rho]^3 + 89088*Ech^6*\[Rho]^3 + 
      760*\[Rho]^4 - 7600*Ech*\[Rho]^4 + 30400*Ech^2*\[Rho]^4 - 
      103040*Ech^3*\[Rho]^4 + 180800*Ech^4*\[Rho]^4 - 164480*Ech^5*\[Rho]^4 + 
      61440*Ech^6*\[Rho]^4 - 1275*\[Rho]^5 + 12750*Ech*\[Rho]^5 - 
      51000*Ech^2*\[Rho]^5 + 102000*Ech^3*\[Rho]^5 - 102000*Ech^4*\[Rho]^5 + 
      40800*Ech^5*\[Rho]^5 + 60*(-1 + 2*Ech)^5*\[Rho]*(-20 + 9*\[Rho]^2)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^5*\[Rho]*(-20 + 9*\[Rho]^2)*
       Log[\[Rho]]))/(360*(-1 + 2*Ech)^5*mb^5*\[Rho]) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (-4429 + 45250*Ech - 185800*Ech^2 + 392560*Ech^3 - 487840*Ech^4 + 
      526336*Ech^5 - 736000*Ech^6 + 774400*Ech^7 - 344320*Ech^8 + 
      7680*Ech^9 + 6144*Ech^10 + 1415*\[Rho] + 6970*Ech*\[Rho] - 
      133480*Ech^2*\[Rho] + 558160*Ech^3*\[Rho] - 1024960*Ech^4*\[Rho] + 
      794752*Ech^5*\[Rho] - 7552*Ech^6*\[Rho] - 302336*Ech^7*\[Rho] + 
      99584*Ech^8*\[Rho] + 7680*Ech^9*\[Rho] + 2640*\[Rho]^2 - 
      34680*Ech*\[Rho]^2 + 180120*Ech^2*\[Rho]^2 - 419760*Ech^3*\[Rho]^2 + 
      275520*Ech^4*\[Rho]^2 + 564864*Ech^5*\[Rho]^2 - 
      1130880*Ech^6*\[Rho]^2 + 685824*Ech^7*\[Rho]^2 - 
      107520*Ech^8*\[Rho]^2 - 80*\[Rho]^3 - 280*Ech*\[Rho]^3 + 
      6520*Ech^2*\[Rho]^3 - 75440*Ech^3*\[Rho]^3 + 345920*Ech^4*\[Rho]^3 - 
      597248*Ech^5*\[Rho]^3 + 421248*Ech^6*\[Rho]^3 - 96000*Ech^7*\[Rho]^3 + 
      2365*\[Rho]^4 - 23650*Ech*\[Rho]^4 + 94600*Ech^2*\[Rho]^4 - 
      255920*Ech^3*\[Rho]^4 + 383600*Ech^4*\[Rho]^4 - 306080*Ech^5*\[Rho]^4 + 
      101760*Ech^6*\[Rho]^4 - 1911*\[Rho]^5 + 19110*Ech*\[Rho]^5 - 
      76440*Ech^2*\[Rho]^5 + 152880*Ech^3*\[Rho]^5 - 152880*Ech^4*\[Rho]^5 + 
      61152*Ech^5*\[Rho]^5 + 60*(-1 + 2*Ech)^5*(-8 - 176*\[Rho] + 
        69*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^5*
       (-8 - 176*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))/
    (720*(-1 + 2*Ech)^5*mb^5) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*
     (815 - 9780*Ech + 48900*Ech^2 - 130400*Ech^3 + 240960*Ech^4 - 
      772704*Ech^5 + 3639744*Ech^6 - 11588352*Ech^7 + 22325760*Ech^8 - 
      25200640*Ech^9 + 14082048*Ech^10 - 135168*Ech^11 - 3854336*Ech^12 + 
      1351680*Ech^13 + 184380*\[Rho] - 2313360*Ech*\[Rho] + 
      12171600*Ech^2*\[Rho] - 34473600*Ech^3*\[Rho] + 55776000*Ech^4*\[Rho] - 
      49472640*Ech^5*\[Rho] + 17895360*Ech^6*\[Rho] + 10026240*Ech^7*\[Rho] - 
      27820800*Ech^8*\[Rho] + 34406400*Ech^9*\[Rho] - 
      20106240*Ech^10*\[Rho] + 3870720*Ech^11*\[Rho] - 430080*Ech^12*\[Rho] + 
      283605*\[Rho]^2 - 4222260*Ech*\[Rho]^2 + 26025300*Ech^2*\[Rho]^2 - 
      85780800*Ech^3*\[Rho]^2 + 160860000*Ech^4*\[Rho]^2 - 
      163581600*Ech^5*\[Rho]^2 + 66689280*Ech^6*\[Rho]^2 + 
      14743680*Ech^7*\[Rho]^2 - 12445440*Ech^8*\[Rho]^2 - 
      3924480*Ech^9*\[Rho]^2 + 1182720*Ech^10*\[Rho]^2 - 
      215040*Ech^11*\[Rho]^2 - 541800*\[Rho]^3 + 6182400*Ech*\[Rho]^3 - 
      28996800*Ech^2*\[Rho]^3 + 70940800*Ech^3*\[Rho]^3 - 
      93307200*Ech^4*\[Rho]^3 + 57630720*Ech^5*\[Rho]^3 - 
      6146560*Ech^6*\[Rho]^3 - 3225600*Ech^7*\[Rho]^3 - 
      5483520*Ech^8*\[Rho]^3 + 2867200*Ech^9*\[Rho]^3 + 78225*\[Rho]^4 - 
      875700*Ech*\[Rho]^4 + 4000500*Ech^2*\[Rho]^4 - 9408000*Ech^3*\[Rho]^4 + 
      11986800*Ech^4*\[Rho]^4 - 9807840*Ech^5*\[Rho]^4 + 
      10039680*Ech^6*\[Rho]^4 - 10778880*Ech^7*\[Rho]^4 + 
      5564160*Ech^8*\[Rho]^4 - 806400*Ech^9*\[Rho]^4 - 2940*\[Rho]^5 + 
      35280*Ech*\[Rho]^5 - 176400*Ech^2*\[Rho]^5 + 470400*Ech^3*\[Rho]^5 - 
      658560*Ech^4*\[Rho]^5 + 1190784*Ech^5*\[Rho]^5 - 
      1788864*Ech^6*\[Rho]^5 + 1059072*Ech^7*\[Rho]^5 - 
      188160*Ech^8*\[Rho]^5 - 3605*\[Rho]^6 + 43260*Ech*\[Rho]^6 - 
      216300*Ech^2*\[Rho]^6 + 576800*Ech^3*\[Rho]^6 - 
      1150800*Ech^4*\[Rho]^6 + 1367520*Ech^5*\[Rho]^6 - 
      902720*Ech^6*\[Rho]^6 + 255360*Ech^7*\[Rho]^6 + 1320*\[Rho]^7 - 
      15840*Ech*\[Rho]^7 + 79200*Ech^2*\[Rho]^7 - 211200*Ech^3*\[Rho]^7 + 
      316800*Ech^4*\[Rho]^7 - 253440*Ech^5*\[Rho]^7 + 84480*Ech^6*\[Rho]^7 + 
      2100*(1 - 2*Ech)^6*\[Rho]*(-24 - 195*\[Rho] - 76*\[Rho]^2 + 
        15*\[Rho]^3)*Log[1 - 2*Ech] - 2100*(1 - 2*Ech)^6*\[Rho]*
       (-24 - 195*\[Rho] - 76*\[Rho]^2 + 15*\[Rho]^3)*Log[\[Rho]]))/
    (2100*(1 - 2*Ech)^6*mb^5) + 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(-480 + 5760*Ech - 28800*Ech^2 + 76800*Ech^3 - 
      115200*Ech^4 + 92160*Ech^5 - 30720*Ech^6 + 18115*\[Rho] - 
      226980*Ech*\[Rho] + 1192500*Ech^2*\[Rho] - 3372000*Ech^3*\[Rho] + 
      5450880*Ech^4*\[Rho] - 4911744*Ech^5*\[Rho] + 2345472*Ech^6*\[Rho] - 
      1076736*Ech^7*\[Rho] + 1160448*Ech^8*\[Rho] - 656384*Ech^9*\[Rho] + 
      76800*Ech^10*\[Rho] - 17805*\[Rho]^2 + 181980*Ech*\[Rho]^2 - 
      719820*Ech^2*\[Rho]^2 + 1285920*Ech^3*\[Rho]^2 - 
      683040*Ech^4*\[Rho]^2 - 817920*Ech^5*\[Rho]^2 + 790656*Ech^6*\[Rho]^2 + 
      603648*Ech^7*\[Rho]^2 - 831744*Ech^8*\[Rho]^2 + 242688*Ech^9*\[Rho]^2 - 
      15360*Ech^10*\[Rho]^2 - 240*\[Rho]^3 + 9000*Ech*\[Rho]^3 - 
      81720*Ech^2*\[Rho]^3 + 340320*Ech^3*\[Rho]^3 - 656160*Ech^4*\[Rho]^3 + 
      240000*Ech^5*\[Rho]^3 + 998784*Ech^6*\[Rho]^3 - 
      1347072*Ech^7*\[Rho]^3 + 526848*Ech^8*\[Rho]^3 + 560*\[Rho]^4 - 
      3480*Ech*\[Rho]^4 - 2040*Ech^2*\[Rho]^4 + 70240*Ech^3*\[Rho]^4 - 
      208800*Ech^4*\[Rho]^4 + 395136*Ech^5*\[Rho]^4 - 409216*Ech^6*\[Rho]^4 + 
      96768*Ech^7*\[Rho]^4 + 53760*Ech^8*\[Rho]^4 - 915*\[Rho]^5 + 
      10980*Ech*\[Rho]^5 - 54900*Ech^2*\[Rho]^5 + 146400*Ech^3*\[Rho]^5 - 
      370800*Ech^4*\[Rho]^5 + 515520*Ech^5*\[Rho]^5 - 386880*Ech^6*\[Rho]^5 + 
      122880*Ech^7*\[Rho]^5 + 765*\[Rho]^6 - 9180*Ech*\[Rho]^6 + 
      45900*Ech^2*\[Rho]^6 - 122400*Ech^3*\[Rho]^6 + 183600*Ech^4*\[Rho]^6 - 
      146880*Ech^5*\[Rho]^6 + 48960*Ech^6*\[Rho]^6 + 
      60*(1 - 2*Ech)^6*\[Rho]*(-80 - 264*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*\[Rho]*(-80 - 264*\[Rho] + 
        51*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))/(720*(1 - 2*Ech)^6*mb^5*
     \[Rho]) + ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(120 - 1680*Ech + 10080*Ech^2 - 
      33600*Ech^3 + 67200*Ech^4 - 80640*Ech^5 + 53760*Ech^6 - 15360*Ech^7 - 
      9497*\[Rho] + 137038*Ech*\[Rho] - 850788*Ech^2*\[Rho] + 
      2950200*Ech^3*\[Rho] - 6186000*Ech^4*\[Rho] + 7874784*Ech^5*\[Rho] - 
      5639648*Ech^6*\[Rho] + 1500736*Ech^7*\[Rho] + 1109376*Ech^8*\[Rho] - 
      2039040*Ech^9*\[Rho] + 1927680*Ech^10*\[Rho] - 838656*Ech^11*\[Rho] + 
      10240*Ech^12*\[Rho] + 53248*Ech^13*\[Rho] - 15900*\[Rho]^2 + 
      267240*Ech*\[Rho]^2 - 1915920*Ech^2*\[Rho]^2 + 7636320*Ech^3*\[Rho]^2 - 
      18397440*Ech^4*\[Rho]^2 + 27081216*Ech^5*\[Rho]^2 - 
      23112960*Ech^6*\[Rho]^2 + 9782784*Ech^7*\[Rho]^2 - 
      1680384*Ech^8*\[Rho]^2 + 1333248*Ech^9*\[Rho]^2 - 
      1204224*Ech^10*\[Rho]^2 + 245760*Ech^11*\[Rho]^2 + 29525*\[Rho]^3 - 
      397630*Ech*\[Rho]^3 + 2275740*Ech^2*\[Rho]^3 - 7145640*Ech^3*\[Rho]^3 + 
      13190880*Ech^4*\[Rho]^3 - 14105280*Ech^5*\[Rho]^3 + 
      7927104*Ech^6*\[Rho]^3 - 2133888*Ech^7*\[Rho]^3 + 
      1169664*Ech^8*\[Rho]^3 - 1105408*Ech^9*\[Rho]^3 + 
      327680*Ech^10*\[Rho]^3 - 3720*\[Rho]^4 + 48240*Ech*\[Rho]^4 - 
      262560*Ech^2*\[Rho]^4 + 767680*Ech^3*\[Rho]^4 - 
      1266560*Ech^4*\[Rho]^4 + 1140480*Ech^5*\[Rho]^4 - 
      719744*Ech^6*\[Rho]^4 + 915712*Ech^7*\[Rho]^4 - 975360*Ech^8*\[Rho]^4 + 
      359424*Ech^9*\[Rho]^4 - 615*\[Rho]^5 + 7530*Ech*\[Rho]^5 - 
      37620*Ech^2*\[Rho]^5 + 95160*Ech^3*\[Rho]^5 - 114720*Ech^4*\[Rho]^5 + 
      77376*Ech^5*\[Rho]^5 + 7008*Ech^6*\[Rho]^5 - 93504*Ech^7*\[Rho]^5 + 
      10368*Ech^8*\[Rho]^5 + 26880*Ech^9*\[Rho]^5 + 172*\[Rho]^6 - 
      2408*Ech*\[Rho]^6 + 14448*Ech^2*\[Rho]^6 - 48160*Ech^3*\[Rho]^6 + 
      96320*Ech^4*\[Rho]^6 - 189312*Ech^5*\[Rho]^6 + 214144*Ech^6*\[Rho]^6 - 
      134912*Ech^7*\[Rho]^6 + 36864*Ech^8*\[Rho]^6 - 85*\[Rho]^7 + 
      1190*Ech*\[Rho]^7 - 7140*Ech^2*\[Rho]^7 + 23800*Ech^3*\[Rho]^7 - 
      47600*Ech^4*\[Rho]^7 + 57120*Ech^5*\[Rho]^7 - 38080*Ech^6*\[Rho]^7 + 
      10880*Ech^7*\[Rho]^7 + 60*(-1 + 2*Ech)^7*\[Rho]*
       (-34 - 372*\[Rho] - 131*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*\[Rho]*(-34 - 372*\[Rho] - 
        131*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
    (180*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (4343 - 53076*Ech + 271140*Ech^2 - 742240*Ech^3 + 1141440*Ech^4 - 
      836736*Ech^5 - 342144*Ech^6 + 1984512*Ech^7 - 3267840*Ech^8 + 
      2923520*Ech^9 - 1121280*Ech^10 - 73728*Ech^11 + 106496*Ech^12 + 
      43680*\[Rho] - 578880*Ech*\[Rho] + 3222720*Ech^2*\[Rho] - 
      9688320*Ech^3*\[Rho] + 16706400*Ech^4*\[Rho] - 15914112*Ech^5*\[Rho] + 
      7019136*Ech^6*\[Rho] - 1133568*Ech^7*\[Rho] + 1657344*Ech^8*\[Rho] - 
      1738752*Ech^9*\[Rho] + 399360*Ech^10*\[Rho] - 58535*\[Rho]^2 + 
      660060*Ech*\[Rho]^2 - 3046140*Ech^2*\[Rho]^2 + 7275840*Ech^3*\[Rho]^2 - 
      9221760*Ech^4*\[Rho]^2 + 5412864*Ech^5*\[Rho]^2 - 
      846336*Ech^6*\[Rho]^2 + 688128*Ech^7*\[Rho]^2 - 
      1390848*Ech^8*\[Rho]^2 + 529408*Ech^9*\[Rho]^2 + 
      15360*Ech^10*\[Rho]^2 + 10880*\[Rho]^3 - 118080*Ech*\[Rho]^3 + 
      515520*Ech^2*\[Rho]^3 - 1125120*Ech^3*\[Rho]^3 + 
      1299840*Ech^4*\[Rho]^3 - 1163904*Ech^5*\[Rho]^3 + 
      1726464*Ech^6*\[Rho]^3 - 1959936*Ech^7*\[Rho]^3 + 
      903168*Ech^8*\[Rho]^3 - 71680*Ech^9*\[Rho]^3 + 105*\[Rho]^4 - 
      180*Ech*\[Rho]^4 - 5580*Ech^2*\[Rho]^4 + 36480*Ech^3*\[Rho]^4 - 
      87120*Ech^4*\[Rho]^4 + 248256*Ech^5*\[Rho]^4 - 376896*Ech^6*\[Rho]^4 + 
      173568*Ech^7*\[Rho]^4 - 928*\[Rho]^5 + 11136*Ech*\[Rho]^5 - 
      55680*Ech^2*\[Rho]^5 + 148480*Ech^3*\[Rho]^5 - 317280*Ech^4*\[Rho]^5 + 
      397056*Ech^5*\[Rho]^5 - 274816*Ech^6*\[Rho]^5 + 81408*Ech^7*\[Rho]^5 + 
      455*\[Rho]^6 - 5460*Ech*\[Rho]^6 + 27300*Ech^2*\[Rho]^6 - 
      72800*Ech^3*\[Rho]^6 + 109200*Ech^4*\[Rho]^6 - 87360*Ech^5*\[Rho]^6 + 
      29120*Ech^6*\[Rho]^6 + 60*(1 - 2*Ech)^6*(-8 - 456*\[Rho] - 
        353*\[Rho]^2 + 104*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^6*(-8 - 456*\[Rho] - 353*\[Rho]^2 + 104*\[Rho]^3 + 
        9*\[Rho]^4)*Log[\[Rho]]))/(720*(1 - 2*Ech)^6*mb^5) + 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(-22635 + 321690*Ech - 
      1963740*Ech^2 + 6680200*Ech^3 - 13696400*Ech^4 + 17051424*Ech^5 - 
      13003648*Ech^6 + 10985984*Ech^7 - 25897728*Ech^8 + 55206400*Ech^9 - 
      71287808*Ech^10 + 50681856*Ech^11 - 12914688*Ech^12 - 4644864*Ech^13 + 
      2457600*Ech^14 - 620895*\[Rho] + 9201330*Ech*\[Rho] - 
      58769580*Ech^2*\[Rho] + 210145000*Ech^3*\[Rho] - 
      455906000*Ech^4*\[Rho] + 604172640*Ech^5*\[Rho] - 
      460222080*Ech^6*\[Rho] + 162620160*Ech^7*\[Rho] + 
      7637760*Ech^8*\[Rho] - 48806400*Ech^9*\[Rho] + 63206400*Ech^10*\[Rho] - 
      38492160*Ech^11*\[Rho] + 5017600*Ech^12*\[Rho] + 532480*Ech^13*\[Rho] + 
      110545*\[Rho]^2 + 35770*Ech*\[Rho]^2 - 11298420*Ech^2*\[Rho]^2 + 
      81996600*Ech^3*\[Rho]^2 - 274831200*Ech^4*\[Rho]^2 + 
      506638080*Ech^5*\[Rho]^2 - 511349760*Ech^6*\[Rho]^2 + 
      236513280*Ech^7*\[Rho]^2 - 11930880*Ech^8*\[Rho]^2 - 
      3115520*Ech^9*\[Rho]^2 - 16256000*Ech^10*\[Rho]^2 + 
      3655680*Ech^11*\[Rho]^2 - 122880*Ech^12*\[Rho]^2 + 666725*\[Rho]^3 - 
      9212350*Ech*\[Rho]^3 + 54421500*Ech^2*\[Rho]^3 - 
      177994600*Ech^3*\[Rho]^3 + 347463200*Ech^4*\[Rho]^3 - 
      403721280*Ech^5*\[Rho]^3 + 259552640*Ech^6*\[Rho]^3 - 
      80638720*Ech^7*\[Rho]^3 + 22913280*Ech^8*\[Rho]^3 - 
      19279360*Ech^9*\[Rho]^3 + 5934080*Ech^10*\[Rho]^3 + 
      153600*Ech^11*\[Rho]^3 - 134125*\[Rho]^4 + 1797950*Ech*\[Rho]^4 - 
      10229100*Ech^2*\[Rho]^4 + 31862600*Ech^3*\[Rho]^4 - 
      58139200*Ech^4*\[Rho]^4 + 61590720*Ech^5*\[Rho]^4 - 
      38897600*Ech^6*\[Rho]^4 + 23589760*Ech^7*\[Rho]^4 - 
      18190080*Ech^8*\[Rho]^4 + 6899200*Ech^9*\[Rho]^4 - 
      358400*Ech^10*\[Rho]^4 - 1465*\[Rho]^5 + 15110*Ech*\[Rho]^5 - 
      52860*Ech^2*\[Rho]^5 + 25000*Ech^3*\[Rho]^5 + 328000*Ech^4*\[Rho]^5 - 
      267264*Ech^5*\[Rho]^5 + 358208*Ech^6*\[Rho]^5 - 
      1231744*Ech^7*\[Rho]^5 + 323328*Ech^8*\[Rho]^5 + 
      192000*Ech^9*\[Rho]^5 + 2695*\[Rho]^6 - 37730*Ech*\[Rho]^6 + 
      226380*Ech^2*\[Rho]^6 - 754600*Ech^3*\[Rho]^6 + 
      1509200*Ech^4*\[Rho]^6 - 2574240*Ech^5*\[Rho]^6 + 
      2672320*Ech^6*\[Rho]^6 - 1577600*Ech^7*\[Rho]^6 + 
      407040*Ech^8*\[Rho]^6 - 845*\[Rho]^7 + 11830*Ech*\[Rho]^7 - 
      70980*Ech^2*\[Rho]^7 + 236600*Ech^3*\[Rho]^7 - 473200*Ech^4*\[Rho]^7 + 
      567840*Ech^5*\[Rho]^7 - 378560*Ech^6*\[Rho]^7 + 108160*Ech^7*\[Rho]^7 + 
      300*(-1 + 2*Ech)^7*(-8 - 848*\[Rho] - 2639*\[Rho]^2 - 203*\[Rho]^3 + 
        133*\[Rho]^4 + 9*\[Rho]^5)*Log[1 - 2*Ech] - 300*(-1 + 2*Ech)^7*
       (-8 - 848*\[Rho] - 2639*\[Rho]^2 - 203*\[Rho]^3 + 133*\[Rho]^4 + 
        9*\[Rho]^5)*Log[\[Rho]]))/(1200*(-1 + 2*Ech)^7*mb^5) - 
   (\[CapitalLambda]bh^3*(-16800 + 268800*Ech - 1881600*Ech^2 + 
      7526400*Ech^3 - 18816000*Ech^4 + 30105600*Ech^5 - 30105600*Ech^6 + 
      17203200*Ech^7 - 4300800*Ech^8 + 2288785*\[Rho] - 37494160*Ech*\[Rho] + 
      269447920*Ech^2*\[Rho] - 1110406080*Ech^3*\[Rho] + 
      2873858400*Ech^4*\[Rho] - 4793859840*Ech^5*\[Rho] + 
      5056402624*Ech^6*\[Rho] - 3136835584*Ech^7*\[Rho] + 
      1052132608*Ech^8*\[Rho] - 620777472*Ech^9*\[Rho] + 
      1322280960*Ech^10*\[Rho] - 1801863168*Ech^11*\[Rho] + 
      1379811328*Ech^12*\[Rho] - 446365696*Ech^13*\[Rho] - 
      56508416*Ech^14*\[Rho] + 47185920*Ech^15*\[Rho] + 15734565*\[Rho]^2 - 
      271207440*Ech*\[Rho]^2 + 2054087280*Ech^2*\[Rho]^2 - 
      8942646720*Ech^3*\[Rho]^2 + 24535509600*Ech^4*\[Rho]^2 - 
      43614600960*Ech^5*\[Rho]^2 + 49424316480*Ech^6*\[Rho]^2 - 
      33205401600*Ech^7*\[Rho]^2 + 10646872320*Ech^8*\[Rho]^2 + 
      52039680*Ech^9*\[Rho]^2 - 1452165120*Ech^10*\[Rho]^2 + 
      1577533440*Ech^11*\[Rho]^2 - 941015040*Ech^12*\[Rho]^2 + 
      103219200*Ech^13*\[Rho]^2 + 22364160*Ech^14*\[Rho]^2 - 
      11410875*\[Rho]^3 + 151515000*Ech*\[Rho]^3 - 812133000*Ech^2*\[Rho]^3 + 
      2088996000*Ech^3*\[Rho]^3 - 1743882000*Ech^4*\[Rho]^3 - 
      4167004800*Ech^5*\[Rho]^3 + 13446209280*Ech^6*\[Rho]^3 - 
      15670556160*Ech^7*\[Rho]^3 + 8068381440*Ech^8*\[Rho]^3 - 
      1352601600*Ech^9*\[Rho]^3 + 501258240*Ech^10*\[Rho]^3 - 
      593510400*Ech^11*\[Rho]^3 + 113971200*Ech^12*\[Rho]^3 - 
      8243375*\[Rho]^4 + 131999000*Ech*\[Rho]^4 - 924833000*Ech^2*\[Rho]^4 + 
      3703252000*Ech^3*\[Rho]^4 - 9269890000*Ech^4*\[Rho]^4 + 
      14855344000*Ech^5*\[Rho]^4 - 14906205440*Ech^6*\[Rho]^4 + 
      8720499200*Ech^7*\[Rho]^4 - 2767520000*Ech^8*\[Rho]^4 + 
      903884800*Ech^9*\[Rho]^4 - 575948800*Ech^10*\[Rho]^4 + 
      147374080*Ech^11*\[Rho]^4 + 2150400*Ech^12*\[Rho]^4 + 
      1505175*\[Rho]^5 - 23137800*Ech*\[Rho]^5 + 154404600*Ech^2*\[Rho]^5 - 
      582338400*Ech^3*\[Rho]^5 + 1350006000*Ech^4*\[Rho]^5 - 
      1948329600*Ech^5*\[Rho]^5 + 1669980480*Ech^6*\[Rho]^5 - 
      819141120*Ech^7*\[Rho]^5 + 422284800*Ech^8*\[Rho]^5 - 
      356536320*Ech^9*\[Rho]^5 + 120529920*Ech^10*\[Rho]^5 + 
      155715*\[Rho]^6 - 2302440*Ech*\[Rho]^6 + 14605080*Ech^2*\[Rho]^6 - 
      51364320*Ech^3*\[Rho]^6 + 107242800*Ech^4*\[Rho]^6 - 
      129252480*Ech^5*\[Rho]^6 + 105422016*Ech^6*\[Rho]^6 - 
      59705856*Ech^7*\[Rho]^6 - 2999808*Ech^8*\[Rho]^6 - 
      1978368*Ech^9*\[Rho]^6 + 6773760*Ech^10*\[Rho]^6 - 19565*\[Rho]^7 + 
      313040*Ech*\[Rho]^7 - 2191280*Ech^2*\[Rho]^7 + 8765120*Ech^3*\[Rho]^7 - 
      21912800*Ech^4*\[Rho]^7 + 35060480*Ech^5*\[Rho]^7 - 
      55946240*Ech^6*\[Rho]^7 + 53150720*Ech^7*\[Rho]^7 - 
      28770560*Ech^8*\[Rho]^7 + 6881280*Ech^9*\[Rho]^7 + 6375*\[Rho]^8 - 
      102000*Ech*\[Rho]^8 + 714000*Ech^2*\[Rho]^8 - 2856000*Ech^3*\[Rho]^8 + 
      7140000*Ech^4*\[Rho]^8 - 11424000*Ech^5*\[Rho]^8 + 
      11424000*Ech^6*\[Rho]^8 - 6528000*Ech^7*\[Rho]^8 + 
      1632000*Ech^8*\[Rho]^8 + 2100*(1 - 2*Ech)^8*\[Rho]*
       (-208 - 4632*\[Rho] - 7395*\[Rho]^2 + 25*\[Rho]^3 + 225*\[Rho]^4 + 
        45*\[Rho]^5)*Log[1 - 2*Ech] - 2100*(1 - 2*Ech)^8*\[Rho]*
       (-208 - 4632*\[Rho] - 7395*\[Rho]^2 + 25*\[Rho]^3 + 225*\[Rho]^4 + 
        45*\[Rho]^5)*Log[\[Rho]]))/(25200*(1 - 2*Ech)^8*mb^5*\[Rho])) + 
 r18*(((1 + \[CapitalLambda]bh)^3*(475 - 5700*Ech + 28500*Ech^2 - 
      77680*Ech^3 + 145080*Ech^4 - 371424*Ech^5 + 1570176*Ech^6 - 
      5484288*Ech^7 + 12900864*Ech^8 - 19973120*Ech^9 + 19842048*Ech^10 - 
      11968512*Ech^11 + 3946496*Ech^12 - 565248*Ech^13 + 210*\[Rho] - 
      2520*Ech*\[Rho] + 12600*Ech^2*\[Rho] - 60480*Ech^3*\[Rho] + 
      380520*Ech^4*\[Rho] - 1762656*Ech^5*\[Rho] + 5010432*Ech^6*\[Rho] - 
      8991360*Ech^7*\[Rho] + 10993920*Ech^8*\[Rho] - 10375680*Ech^9*\[Rho] + 
      8128512*Ech^10*\[Rho] - 4429824*Ech^11*\[Rho] + 1075200*Ech^12*\[Rho] - 
      43260*\[Rho]^2 + 544320*Ech*\[Rho]^2 - 2872800*Ech^2*\[Rho]^2 + 
      8089200*Ech^3*\[Rho]^2 - 12364800*Ech^4*\[Rho]^2 + 
      7398720*Ech^5*\[Rho]^2 + 7176960*Ech^6*\[Rho]^2 - 
      18681600*Ech^7*\[Rho]^2 + 17740800*Ech^8*\[Rho]^2 - 
      9139200*Ech^9*\[Rho]^2 + 2150400*Ech^10*\[Rho]^2 + 34125*\[Rho]^3 - 
      329700*Ech*\[Rho]^3 + 1169700*Ech^2*\[Rho]^3 - 1456000*Ech^3*\[Rho]^3 - 
      1537200*Ech^4*\[Rho]^3 + 6834240*Ech^5*\[Rho]^3 - 
      7891520*Ech^6*\[Rho]^3 + 3279360*Ech^7*\[Rho]^3 + 
      376320*Ech^8*\[Rho]^3 - 501760*Ech^9*\[Rho]^3 + 15225*\[Rho]^4 - 
      195300*Ech*\[Rho]^4 + 1052100*Ech^2*\[Rho]^4 - 2914800*Ech^3*\[Rho]^4 + 
      3717000*Ech^4*\[Rho]^4 + 762720*Ech^5*\[Rho]^4 - 
      9354240*Ech^6*\[Rho]^4 + 12821760*Ech^7*\[Rho]^4 - 
      7593600*Ech^8*\[Rho]^4 + 1666560*Ech^9*\[Rho]^4 - 11550*\[Rho]^5 + 
      138600*Ech*\[Rho]^5 - 693000*Ech^2*\[Rho]^5 + 1807680*Ech^3*\[Rho]^5 - 
      2324280*Ech^4*\[Rho]^5 + 522144*Ech^5*\[Rho]^5 + 
      2192064*Ech^6*\[Rho]^5 - 2416512*Ech^7*\[Rho]^5 + 
      798336*Ech^8*\[Rho]^5 + 6440*\[Rho]^6 - 77280*Ech*\[Rho]^6 + 
      386400*Ech^2*\[Rho]^6 - 1095920*Ech^3*\[Rho]^6 + 
      1849680*Ech^4*\[Rho]^6 - 1809024*Ech^5*\[Rho]^6 + 
      932288*Ech^6*\[Rho]^6 - 188160*Ech^7*\[Rho]^6 - 1665*\[Rho]^7 + 
      19980*Ech*\[Rho]^7 - 99900*Ech^2*\[Rho]^7 + 266400*Ech^3*\[Rho]^7 - 
      399600*Ech^4*\[Rho]^7 + 319680*Ech^5*\[Rho]^7 - 106560*Ech^6*\[Rho]^7 - 
      2100*(1 - 2*Ech)^6*\[Rho]^2*(-6 - 19*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ech] + 2100*(1 - 2*Ech)^6*\[Rho]^2*(-6 - 19*\[Rho] + 
        3*\[Rho]^2)*Log[\[Rho]]))/(3150*(1 - 2*Ech)^6*mb^5) + 
   ((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(-65 + 780*Ech - 3900*Ech^2 + 
      8560*Ech^3 + 8960*Ech^4 - 128288*Ech^5 + 445696*Ech^6 - 867200*Ech^7 + 
      1007360*Ech^8 - 637440*Ech^9 + 121856*Ech^10 + 83968*Ech^11 - 
      40960*Ech^12 - 4225*\[Rho] + 53100*Ech*\[Rho] - 279900*Ech^2*\[Rho] + 
      793200*Ech^3*\[Rho] - 1280800*Ech^4*\[Rho] + 1156960*Ech^5*\[Rho] - 
      645120*Ech^6*\[Rho] + 630400*Ech^7*\[Rho] - 928000*Ech^8*\[Rho] + 
      704000*Ech^9*\[Rho] - 209920*Ech^10*\[Rho] + 10240*Ech^11*\[Rho] + 
      4200*\[Rho]^2 - 41400*Ech*\[Rho]^2 + 153000*Ech^2*\[Rho]^2 - 
      222400*Ech^3*\[Rho]^2 - 64800*Ech^4*\[Rho]^2 + 579840*Ech^5*\[Rho]^2 - 
      533120*Ech^6*\[Rho]^2 - 138240*Ech^7*\[Rho]^2 + 453120*Ech^8*\[Rho]^2 - 
      194560*Ech^9*\[Rho]^2 + 600*\[Rho]^3 - 10200*Ech*\[Rho]^3 + 
      69000*Ech^2*\[Rho]^3 - 220800*Ech^3*\[Rho]^3 + 277600*Ech^4*\[Rho]^3 + 
      235520*Ech^5*\[Rho]^3 - 1214080*Ech^6*\[Rho]^3 + 
      1561600*Ech^7*\[Rho]^3 - 878080*Ech^8*\[Rho]^3 + 
      174080*Ech^9*\[Rho]^3 - 1175*\[Rho]^4 + 14100*Ech*\[Rho]^4 - 
      70500*Ech^2*\[Rho]^4 + 177200*Ech^3*\[Rho]^4 - 186800*Ech^4*\[Rho]^4 - 
      86560*Ech^5*\[Rho]^4 + 406720*Ech^6*\[Rho]^4 - 356480*Ech^7*\[Rho]^4 + 
      104960*Ech^8*\[Rho]^4 + 1065*\[Rho]^5 - 12780*Ech*\[Rho]^5 + 
      63900*Ech^2*\[Rho]^5 - 185360*Ech^3*\[Rho]^5 + 326640*Ech^4*\[Rho]^5 - 
      338592*Ech^5*\[Rho]^5 + 190144*Ech^6*\[Rho]^5 - 44160*Ech^7*\[Rho]^5 - 
      400*\[Rho]^6 + 4800*Ech*\[Rho]^6 - 24000*Ech^2*\[Rho]^6 + 
      64000*Ech^3*\[Rho]^6 - 96000*Ech^4*\[Rho]^6 + 76800*Ech^5*\[Rho]^6 - 
      25600*Ech^6*\[Rho]^6 - 300*(1 - 2*Ech)^6*\[Rho]*
       (-4 - 15*\[Rho] + 5*\[Rho]^2)*Log[1 - 2*Ech] + 
      300*(1 - 2*Ech)^6*\[Rho]*(-4 - 15*\[Rho] + 5*\[Rho]^2)*Log[\[Rho]]))/
    (150*(1 - 2*Ech)^6*mb^5) + 
   ((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(120 - 1440*Ech + 7200*Ech^2 - 
      19200*Ech^3 + 28800*Ech^4 - 23040*Ech^5 + 7680*Ech^6 - 1225*\[Rho] + 
      15660*Ech*\[Rho] - 84060*Ech^2*\[Rho] + 244320*Ech^3*\[Rho] - 
      417600*Ech^4*\[Rho] + 451200*Ech^5*\[Rho] - 399360*Ech^6*\[Rho] + 
      407040*Ech^7*\[Rho] - 326400*Ech^8*\[Rho] + 97280*Ech^9*\[Rho] + 
      15360*Ech^10*\[Rho] + 600*\[Rho]^2 - 7200*Ech*\[Rho]^2 + 
      36000*Ech^2*\[Rho]^2 - 83520*Ech^3*\[Rho]^2 + 54720*Ech^4*\[Rho]^2 + 
      123648*Ech^5*\[Rho]^2 - 250368*Ech^6*\[Rho]^2 + 147456*Ech^7*\[Rho]^2 - 
      21504*Ech^8*\[Rho]^2 + 600*\[Rho]^3 - 8280*Ech*\[Rho]^3 + 
      47880*Ech^2*\[Rho]^3 - 157920*Ech^3*\[Rho]^3 + 337920*Ech^4*\[Rho]^3 - 
      472320*Ech^5*\[Rho]^3 + 382848*Ech^6*\[Rho]^3 - 132096*Ech^7*\[Rho]^3 + 
      1360*\[Rho]^4 - 16320*Ech*\[Rho]^4 + 81600*Ech^2*\[Rho]^4 - 
      266560*Ech^3*\[Rho]^4 + 557760*Ech^4*\[Rho]^4 - 689664*Ech^5*\[Rho]^4 + 
      471808*Ech^6*\[Rho]^4 - 138240*Ech^7*\[Rho]^4 - 1455*\[Rho]^5 + 
      17460*Ech*\[Rho]^5 - 87300*Ech^2*\[Rho]^5 + 232800*Ech^3*\[Rho]^5 - 
      349200*Ech^4*\[Rho]^5 + 279360*Ech^5*\[Rho]^5 - 93120*Ech^6*\[Rho]^5 - 
      60*(1 - 2*Ech)^6*\[Rho]*(-8 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 
      60*(1 - 2*Ech)^6*\[Rho]*(-8 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (180*(1 - 2*Ech)^6*mb^5*\[Rho]) - 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (2893 - 35676*Ech + 184140*Ech^2 - 512640*Ech^3 + 835200*Ech^4 - 
      861504*Ech^5 + 768768*Ech^6 - 864000*Ech^7 + 787200*Ech^8 - 
      327680*Ech^9 + 9216*Ech^10 + 12288*Ech^11 - 1975*\[Rho] + 
      10260*Ech*\[Rho] + 29340*Ech^2*\[Rho] - 352800*Ech^3*\[Rho] + 
      1108320*Ech^4*\[Rho] - 1646592*Ech^5*\[Rho] + 1090176*Ech^6*\[Rho] - 
      19968*Ech^7*\[Rho] - 335616*Ech^8*\[Rho] + 109568*Ech^9*\[Rho] + 
      15360*Ech^10*\[Rho] - 1680*\[Rho]^2 + 28440*Ech*\[Rho]^2 - 
      191880*Ech^2*\[Rho]^2 + 614880*Ech^3*\[Rho]^2 - 823200*Ech^4*\[Rho]^2 - 
      307200*Ech^5*\[Rho]^2 + 2389632*Ech^6*\[Rho]^2 - 
      2959872*Ech^7*\[Rho]^2 + 1503744*Ech^8*\[Rho]^2 - 
      239616*Ech^9*\[Rho]^2 + 2480*\[Rho]^3 - 28680*Ech*\[Rho]^3 + 
      136920*Ech^2*\[Rho]^3 - 307040*Ech^3*\[Rho]^3 + 167520*Ech^4*\[Rho]^3 + 
      617856*Ech^5*\[Rho]^3 - 1280896*Ech^6*\[Rho]^3 + 
      907776*Ech^7*\[Rho]^3 - 216576*Ech^8*\[Rho]^3 - 3965*\[Rho]^4 + 
      47580*Ech*\[Rho]^4 - 237900*Ech^2*\[Rho]^4 + 714560*Ech^3*\[Rho]^4 - 
      1333200*Ech^4*\[Rho]^4 + 1477248*Ech^5*\[Rho]^4 - 
      902336*Ech^6*\[Rho]^4 + 234240*Ech^7*\[Rho]^4 + 2247*\[Rho]^5 - 
      26964*Ech*\[Rho]^5 + 134820*Ech^2*\[Rho]^5 - 359520*Ech^3*\[Rho]^5 + 
      539280*Ech^4*\[Rho]^5 - 431424*Ech^5*\[Rho]^5 + 143808*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*(-8 - 112*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*(-8 - 112*\[Rho] + 69*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(360*(1 - 2*Ech)^6*mb^5) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*
     (485 - 6790*Ech + 40740*Ech^2 - 135800*Ech^3 + 291760*Ech^4 - 
      628992*Ech^5 + 2192064*Ech^6 - 7292160*Ech^7 + 15972096*Ech^8 - 
      20618752*Ech^9 + 11561984*Ech^10 + 6408192*Ech^11 - 15626240*Ech^12 + 
      10436608*Ech^13 - 2605056*Ech^14 + 101430*\[Rho] - 1470420*Ech*\[Rho] + 
      9175320*Ech^2*\[Rho] - 31995600*Ech^3*\[Rho] + 67588080*Ech^4*\[Rho] - 
      87422496*Ech^5*\[Rho] + 66536064*Ech^6*\[Rho] - 26229504*Ech^7*\[Rho] - 
      2956800*Ech^8*\[Rho] + 26772480*Ech^9*\[Rho] - 41975808*Ech^10*\[Rho] + 
      30277632*Ech^11*\[Rho] - 9203712*Ech^12*\[Rho] + 860160*Ech^13*\[Rho] + 
      213675*\[Rho]^2 - 3508050*Ech*\[Rho]^2 + 24664500*Ech^2*\[Rho]^2 - 
      96679800*Ech^3*\[Rho]^2 + 229152000*Ech^4*\[Rho]^2 - 
      329162400*Ech^5*\[Rho]^2 + 261320640*Ech^6*\[Rho]^2 - 
      69363840*Ech^7*\[Rho]^2 - 45158400*Ech^8*\[Rho]^2 + 
      30643200*Ech^9*\[Rho]^2 - 2580480*Ech^11*\[Rho]^2 + 
      430080*Ech^12*\[Rho]^2 - 370650*\[Rho]^3 + 4970700*Ech*\[Rho]^3 - 
      28295400*Ech^2*\[Rho]^3 + 88202800*Ech^3*\[Rho]^3 - 
      161252000*Ech^4*\[Rho]^3 + 170103360*Ech^5*\[Rho]^3 - 
      93036160*Ech^6*\[Rho]^3 + 22964480*Ech^7*\[Rho]^3 - 
      14730240*Ech^8*\[Rho]^3 + 17489920*Ech^9*\[Rho]^3 - 
      6164480*Ech^10*\[Rho]^3 + 49875*\[Rho]^4 - 635250*Ech*\[Rho]^4 + 
      3370500*Ech^2*\[Rho]^4 - 9471000*Ech^3*\[Rho]^4 + 
      15153600*Ech^4*\[Rho]^4 - 15889440*Ech^5*\[Rho]^4 + 
      19165440*Ech^6*\[Rho]^4 - 29715840*Ech^7*\[Rho]^4 + 
      29541120*Ech^8*\[Rho]^4 - 13332480*Ech^9*\[Rho]^4 + 
      1827840*Ech^10*\[Rho]^4 + 10290*\[Rho]^5 - 144060*Ech*\[Rho]^5 + 
      864360*Ech^2*\[Rho]^5 - 2881200*Ech^3*\[Rho]^5 + 
      5935440*Ech^4*\[Rho]^5 - 7243488*Ech^5*\[Rho]^5 + 
      3647616*Ech^6*\[Rho]^5 + 1370880*Ech^7*\[Rho]^5 - 
      1886976*Ech^8*\[Rho]^5 + 440832*Ech^9*\[Rho]^5 - 6755*\[Rho]^6 + 
      94570*Ech*\[Rho]^6 - 567420*Ech^2*\[Rho]^6 + 1891400*Ech^3*\[Rho]^6 - 
      4162480*Ech^4*\[Rho]^6 + 6086976*Ech^5*\[Rho]^6 - 
      5500544*Ech^6*\[Rho]^6 + 2808064*Ech^7*\[Rho]^6 - 
      618240*Ech^8*\[Rho]^6 + 1650*\[Rho]^7 - 23100*Ech*\[Rho]^7 + 
      138600*Ech^2*\[Rho]^7 - 462000*Ech^3*\[Rho]^7 + 924000*Ech^4*\[Rho]^7 - 
      1108800*Ech^5*\[Rho]^7 + 739200*Ech^6*\[Rho]^7 - 
      211200*Ech^7*\[Rho]^7 - 2100*(-1 + 2*Ech)^7*\[Rho]*
       (-12 - 123*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3)*Log[1 - 2*Ech] + 
      2100*(-1 + 2*Ech)^7*\[Rho]*(-12 - 123*\[Rho] - 52*\[Rho]^2 + 
        15*\[Rho]^3)*Log[\[Rho]]))/(1050*(-1 + 2*Ech)^7*mb^5) + 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(-240 + 3360*Ech - 20160*Ech^2 + 67200*Ech^3 - 
      134400*Ech^4 + 161280*Ech^5 - 107520*Ech^6 + 30720*Ech^7 + 
      10327*\[Rho] - 149858*Ech*\[Rho] + 936108*Ech^2*\[Rho] - 
      3268200*Ech^3*\[Rho] + 6908160*Ech^4*\[Rho] - 8907264*Ech^5*\[Rho] + 
      6675456*Ech^6*\[Rho] - 2727936*Ech^7*\[Rho] + 1102080*Ech^8*\[Rho] - 
      1134080*Ech^9*\[Rho] + 701440*Ech^10*\[Rho] - 153600*Ech^11*\[Rho] - 
      12825*\[Rho]^2 + 163710*Ech*\[Rho]^2 - 871380*Ech^2*\[Rho]^2 + 
      2461080*Ech^3*\[Rho]^2 - 3839520*Ech^4*\[Rho]^2 + 
      3026880*Ech^5*\[Rho]^2 - 876672*Ech^6*\[Rho]^2 + 
      458496*Ech^7*\[Rho]^2 - 1344768*Ech^8*\[Rho]^2 + 
      1181184*Ech^9*\[Rho]^2 - 402432*Ech^10*\[Rho]^2 + 
      30720*Ech^11*\[Rho]^2 + 1680*\[Rho]^3 - 17400*Ech*\[Rho]^3 + 
      61560*Ech^2*\[Rho]^3 - 33840*Ech^3*\[Rho]^3 - 264480*Ech^4*\[Rho]^3 + 
      350016*Ech^5*\[Rho]^3 + 963456*Ech^6*\[Rho]^3 - 
      2848512*Ech^7*\[Rho]^3 + 2655744*Ech^8*\[Rho]^3 - 
      881664*Ech^9*\[Rho]^3 + 1760*\[Rho]^4 - 21400*Ech*\[Rho]^4 + 
      105720*Ech^2*\[Rho]^4 - 261680*Ech^3*\[Rho]^4 + 364000*Ech^4*\[Rho]^4 - 
      259776*Ech^5*\[Rho]^4 - 75904*Ech^6*\[Rho]^4 + 225536*Ech^7*\[Rho]^4 + 
      62976*Ech^8*\[Rho]^4 - 119808*Ech^9*\[Rho]^4 - 1575*\[Rho]^5 + 
      22050*Ech*\[Rho]^5 - 132300*Ech^2*\[Rho]^5 + 441000*Ech^3*\[Rho]^5 - 
      1060080*Ech^4*\[Rho]^5 + 1786656*Ech^5*\[Rho]^5 - 
      1842624*Ech^6*\[Rho]^5 + 1079424*Ech^7*\[Rho]^5 - 
      276480*Ech^8*\[Rho]^5 + 873*\[Rho]^6 - 12222*Ech*\[Rho]^6 + 
      73332*Ech^2*\[Rho]^6 - 244440*Ech^3*\[Rho]^6 + 488880*Ech^4*\[Rho]^6 - 
      586656*Ech^5*\[Rho]^6 + 391104*Ech^6*\[Rho]^6 - 111744*Ech^7*\[Rho]^6 - 
      60*(-1 + 2*Ech)^7*\[Rho]*(-44 - 132*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^7*\[Rho]*(-44 - 132*\[Rho] + 
        51*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))/(360*(-1 + 2*Ech)^7*mb^5*
     \[Rho]) - ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(-300 + 4800*Ech - 33600*Ech^2 + 
      134400*Ech^3 - 336000*Ech^4 + 537600*Ech^5 - 537600*Ech^6 + 
      307200*Ech^7 - 76800*Ech^8 + 32655*\[Rho] - 536880*Ech*\[Rho] + 
      3873360*Ech^2*\[Rho] - 16031040*Ech^3*\[Rho] + 41690400*Ech^4*\[Rho] - 
      69925056*Ech^5*\[Rho] + 74140576*Ech^6*\[Rho] - 45425152*Ech^7*\[Rho] + 
      10517248*Ech^8*\[Rho] + 6871040*Ech^9*\[Rho] - 11475968*Ech^10*\[Rho] + 
      10231808*Ech^11*\[Rho] - 4161536*Ech^12*\[Rho] - 311296*Ech^13*\[Rho] + 
      532480*Ech^14*\[Rho] + 48190*\[Rho]^2 - 921040*Ech*\[Rho]^2 + 
      7647280*Ech^2*\[Rho]^2 - 36189120*Ech^3*\[Rho]^2 + 
      107272800*Ech^4*\[Rho]^2 - 205253760*Ech^5*\[Rho]^2 + 
      250204800*Ech^6*\[Rho]^2 - 182069760*Ech^7*\[Rho]^2 + 
      67107840*Ech^8*\[Rho]^2 - 10496000*Ech^9*\[Rho]^2 + 
      8898560*Ech^10*\[Rho]^2 - 8560640*Ech^11*\[Rho]^2 + 
      2457600*Ech^12*\[Rho]^2 - 101725*\[Rho]^3 + 1592200*Ech*\[Rho]^3 - 
      10862200*Ech^2*\[Rho]^3 + 42127200*Ech^3*\[Rho]^3 - 
      101353200*Ech^4*\[Rho]^3 + 154464000*Ech^5*\[Rho]^3 - 
      145723200*Ech^6*\[Rho]^3 + 80555520*Ech^7*\[Rho]^3 - 
      28093440*Ech^8*\[Rho]^3 + 14581760*Ech^9*\[Rho]^3 - 
      9958400*Ech^10*\[Rho]^3 + 2908160*Ech^11*\[Rho]^3 + 16900*\[Rho]^4 - 
      251200*Ech*\[Rho]^4 + 1604800*Ech^2*\[Rho]^4 - 5702400*Ech^3*\[Rho]^4 + 
      12105600*Ech^4*\[Rho]^4 - 15267840*Ech^5*\[Rho]^4 + 
      11283200*Ech^6*\[Rho]^4 - 7569920*Ech^7*\[Rho]^4 + 
      9989120*Ech^8*\[Rho]^4 - 9431040*Ech^9*\[Rho]^4 + 
      3133440*Ech^10*\[Rho]^4 + 5225*\[Rho]^5 - 78200*Ech*\[Rho]^5 + 
      504200*Ech^2*\[Rho]^5 - 1815200*Ech^3*\[Rho]^5 + 
      3933200*Ech^4*\[Rho]^5 - 5541440*Ech^5*\[Rho]^5 + 
      5478560*Ech^6*\[Rho]^5 - 3415040*Ech^7*\[Rho]^5 + 
      992000*Ech^8*\[Rho]^5 - 522240*Ech^9*\[Rho]^5 + 
      299520*Ech^10*\[Rho]^5 - 1430*\[Rho]^6 + 22880*Ech*\[Rho]^6 - 
      160160*Ech^2*\[Rho]^6 + 640640*Ech^3*\[Rho]^6 - 
      1601600*Ech^4*\[Rho]^6 + 3003776*Ech^5*\[Rho]^6 - 
      4178816*Ech^6*\[Rho]^6 + 3648512*Ech^7*\[Rho]^6 - 
      1845248*Ech^8*\[Rho]^6 + 414720*Ech^9*\[Rho]^6 + 485*\[Rho]^7 - 
      7760*Ech*\[Rho]^7 + 54320*Ech^2*\[Rho]^7 - 217280*Ech^3*\[Rho]^7 + 
      543200*Ech^4*\[Rho]^7 - 869120*Ech^5*\[Rho]^7 + 869120*Ech^6*\[Rho]^7 - 
      496640*Ech^7*\[Rho]^7 + 124160*Ech^8*\[Rho]^7 + 
      300*(1 - 2*Ech)^8*\[Rho]*(-24 - 250*\[Rho] - 59*\[Rho]^2 + 
        32*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ech] - 300*(1 - 2*Ech)^8*\[Rho]*
       (-24 - 250*\[Rho] - 59*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(450*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (15995 - 228730*Ech + 1405980*Ech^2 - 4821000*Ech^3 + 9966720*Ech^4 - 
      12321024*Ech^5 + 7513216*Ech^6 + 2593024*Ech^7 - 12960000*Ech^8 + 
      18910720*Ech^9 - 15229952*Ech^10 + 4651008*Ech^11 + 1564672*Ech^12 - 
      1064960*Ech^13 + 151400*\[Rho] - 2311600*Ech*\[Rho] + 
      15213600*Ech^2*\[Rho] - 56088000*Ech^3*\[Rho] + 
      125532000*Ech^4*\[Rho] - 171389760*Ech^5*\[Rho] + 
      133065600*Ech^6*\[Rho] - 46137600*Ech^7*\[Rho] + 3340800*Ech^8*\[Rho] - 
      10316800*Ech^9*\[Rho] + 12830720*Ech^10*\[Rho] - 
      3993600*Ech^11*\[Rho] - 218675*\[Rho]^2 + 2931250*Ech*\[Rho]^2 - 
      16676100*Ech^2*\[Rho]^2 + 51941400*Ech^3*\[Rho]^2 - 
      94934400*Ech^4*\[Rho]^2 + 100623360*Ech^5*\[Rho]^2 - 
      57131520*Ech^6*\[Rho]^2 + 18447360*Ech^7*\[Rho]^2 - 
      14234880*Ech^8*\[Rho]^2 + 13872640*Ech^9*\[Rho]^2 - 
      4643840*Ech^10*\[Rho]^2 - 153600*Ech^11*\[Rho]^2 + 46400*\[Rho]^3 - 
      587200*Ech*\[Rho]^3 + 3086400*Ech^2*\[Rho]^3 - 8540800*Ech^3*\[Rho]^3 + 
      13337600*Ech^4*\[Rho]^3 - 13507200*Ech^5*\[Rho]^3 + 
      15863040*Ech^6*\[Rho]^3 - 24053760*Ech^7*\[Rho]^3 + 
      22794240*Ech^8*\[Rho]^3 - 9246720*Ech^9*\[Rho]^3 + 
      798720*Ech^10*\[Rho]^3 + 9925*\[Rho]^4 - 133550*Ech*\[Rho]^4 + 
      763500*Ech^2*\[Rho]^4 - 2393800*Ech^3*\[Rho]^4 + 
      4626800*Ech^4*\[Rho]^4 - 5279520*Ech^5*\[Rho]^4 + 
      2209600*Ech^6*\[Rho]^4 + 1344640*Ech^7*\[Rho]^4 - 
      1029120*Ech^8*\[Rho]^4 - 7720*\[Rho]^5 + 108080*Ech*\[Rho]^5 - 
      648480*Ech^2*\[Rho]^5 + 2161600*Ech^3*\[Rho]^5 - 
      4903520*Ech^4*\[Rho]^5 + 7571904*Ech^5*\[Rho]^5 - 
      7240576*Ech^6*\[Rho]^5 + 3942656*Ech^7*\[Rho]^5 - 
      936960*Ech^8*\[Rho]^5 + 2675*\[Rho]^6 - 37450*Ech*\[Rho]^6 + 
      224700*Ech^2*\[Rho]^6 - 749000*Ech^3*\[Rho]^6 + 
      1498000*Ech^4*\[Rho]^6 - 1797600*Ech^5*\[Rho]^6 + 
      1198400*Ech^6*\[Rho]^6 - 342400*Ech^7*\[Rho]^6 - 
      300*(-1 + 2*Ech)^7*(-8 - 320*\[Rho] - 217*\[Rho]^2 + 104*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] + 300*(-1 + 2*Ech)^7*
       (-8 - 320*\[Rho] - 217*\[Rho]^2 + 104*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(1800*(-1 + 2*Ech)^7*mb^5) - 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(126605 - 2059280*Ech + 
      14683760*Ech^2 - 59989440*Ech^3 + 153736800*Ech^4 - 253606080*Ech^5 + 
      265473600*Ech^6 - 175172352*Ech^7 + 118655232*Ech^8 - 215885824*Ech^9 + 
      389380096*Ech^10 - 421765120*Ech^11 + 213663744*Ech^12 + 
      37502976*Ech^13 - 98353152*Ech^14 + 33619968*Ech^15 + 3277225*\[Rho] - 
      55123600*Ech*\[Rho] + 407369200*Ech^2*\[Rho] - 
      1729828800*Ech^3*\[Rho] + 4625628000*Ech^4*\[Rho] - 
      8004444672*Ech^5*\[Rho] + 8821760192*Ech^6*\[Rho] - 
      5795385344*Ech^7*\[Rho] + 1945185536*Ech^8*\[Rho] - 
      215756800*Ech^9*\[Rho] - 179787776*Ech^10*\[Rho] + 
      449232896*Ech^11*\[Rho] - 349683712*Ech^12*\[Rho] + 
      70647808*Ech^13*\[Rho] + 7454720*Ech^14*\[Rho] - 683655*\[Rho]^2 + 
      2609880*Ech*\[Rho]^2 + 48359640*Ech^2*\[Rho]^2 - 
      504372960*Ech^3*\[Rho]^2 + 2193735600*Ech^4*\[Rho]^2 - 
      5373963840*Ech^5*\[Rho]^2 + 7842347520*Ech^6*\[Rho]^2 - 
      6520657920*Ech^7*\[Rho]^2 + 2461428480*Ech^8*\[Rho]^2 + 
      75264000*Ech^9*\[Rho]^2 - 149452800*Ech^10*\[Rho]^2 - 
      121282560*Ech^11*\[Rho]^2 + 52039680*Ech^12*\[Rho]^2 - 
      1720320*Ech^13*\[Rho]^2 - 3521875*\[Rho]^3 + 55967800*Ech*\[Rho]^3 - 
      388717000*Ech^2*\[Rho]^3 + 1540599200*Ech^3*\[Rho]^3 - 
      3808691600*Ech^4*\[Rho]^3 + 6014744960*Ech^5*\[Rho]^3 - 
      5953364480*Ech^6*\[Rho]^3 + 3490296320*Ech^7*\[Rho]^3 - 
      1193857280*Ech^8*\[Rho]^3 + 448000000*Ech^9*\[Rho]^3 - 
      277043200*Ech^10*\[Rho]^3 + 75120640*Ech^11*\[Rho]^3 + 
      2150400*Ech^12*\[Rho]^3 + 754075*\[Rho]^4 - 11506600*Ech*\[Rho]^4 + 
      76077400*Ech^2*\[Rho]^4 - 283455200*Ech^3*\[Rho]^4 + 
      646074800*Ech^4*\[Rho]^4 - 913841600*Ech^5*\[Rho]^4 + 
      794700480*Ech^6*\[Rho]^4 - 479351040*Ech^7*\[Rho]^4 + 
      346483200*Ech^8*\[Rho]^4 - 269552640*Ech^9*\[Rho]^4 + 
      95370240*Ech^10*\[Rho]^4 - 5591040*Ech^11*\[Rho]^4 + 71295*\[Rho]^5 - 
      1102920*Ech*\[Rho]^5 + 7418040*Ech^2*\[Rho]^5 - 
      28260960*Ech^3*\[Rho]^5 + 66418800*Ech^4*\[Rho]^5 - 
      105893760*Ech^5*\[Rho]^5 + 120294720*Ech^6*\[Rho]^5 - 
      82672128*Ech^7*\[Rho]^5 + 23213568*Ech^8*\[Rho]^5 - 
      5677056*Ech^9*\[Rho]^5 + 3032064*Ech^10*\[Rho]^5 - 30625*\[Rho]^6 + 
      490000*Ech*\[Rho]^6 - 3430000*Ech^2*\[Rho]^6 + 
      13720000*Ech^3*\[Rho]^6 - 34300000*Ech^4*\[Rho]^6 + 
      61577152*Ech^5*\[Rho]^6 - 79432192*Ech^6*\[Rho]^6 + 
      65142784*Ech^7*\[Rho]^6 - 31042816*Ech^8*\[Rho]^6 + 
      6558720*Ech^9*\[Rho]^6 + 6955*\[Rho]^7 - 111280*Ech*\[Rho]^7 + 
      778960*Ech^2*\[Rho]^7 - 3115840*Ech^3*\[Rho]^7 + 
      7789600*Ech^4*\[Rho]^7 - 12463360*Ech^5*\[Rho]^7 + 
      12463360*Ech^6*\[Rho]^7 - 7121920*Ech^7*\[Rho]^7 + 
      1780480*Ech^8*\[Rho]^7 + 2100*(1 - 2*Ech)^8*(-8 - 640*\[Rho] - 
        1983*\[Rho]^2 - 91*\[Rho]^3 + 133*\[Rho]^4 + 9*\[Rho]^5)*
       Log[1 - 2*Ech] - 2100*(1 - 2*Ech)^8*(-8 - 640*\[Rho] - 1983*\[Rho]^2 - 
        91*\[Rho]^3 + 133*\[Rho]^4 + 9*\[Rho]^5)*Log[\[Rho]]))/
    (4200*(1 - 2*Ech)^8*mb^5) + 
   (\[CapitalLambda]bh^3*(8400 - 151200*Ech + 1209600*Ech^2 - 5644800*Ech^3 + 
      16934400*Ech^4 - 33868800*Ech^5 + 45158400*Ech^6 - 38707200*Ech^7 + 
      19353600*Ech^8 - 4300800*Ech^9 - 1789765*\[Rho] + 32938170*Ech*\[Rho] - 
      270006960*Ech^2*\[Rho] + 1294707680*Ech^3*\[Rho] - 
      4005486240*Ech^4*\[Rho] + 8302244160*Ech^5*\[Rho] - 
      11555352256*Ech^6*\[Rho] + 10464255360*Ech^7*\[Rho] - 
      5691244800*Ech^8*\[Rho] + 1669521920*Ech^9*\[Rho] - 
      755435520*Ech^10*\[Rho] + 1420038144*Ech^11*\[Rho] - 
      1755873280*Ech^12*\[Rho] + 1176698880*Ech^13*\[Rho] - 
      214548480*Ech^14*\[Rho] - 202670080*Ech^15*\[Rho] + 
      92798976*Ech^16*\[Rho] - 11693745*\[Rho]^2 + 225254610*Ech*\[Rho]^2 - 
      1934941680*Ech^2*\[Rho]^2 + 9738553440*Ech^3*\[Rho]^2 - 
      31696549920*Ech^4*\[Rho]^2 + 69347234880*Ech^5*\[Rho]^2 - 
      102387754560*Ech^6*\[Rho]^2 + 99116357760*Ech^7*\[Rho]^2 - 
      58125661440*Ech^8*\[Rho]^2 + 16783710720*Ech^9*\[Rho]^2 - 
      539965440*Ech^10*\[Rho]^2 - 1225297920*Ech^11*\[Rho]^2 + 
      1668710400*Ech^12*\[Rho]^2 - 1176698880*Ech^13*\[Rho]^2 + 
      184074240*Ech^14*\[Rho]^2 + 44728320*Ech^15*\[Rho]^2 + 
      9476775*\[Rho]^3 - 148342950*Ech*\[Rho]^3 + 986592600*Ech^2*\[Rho]^3 - 
      3536626800*Ech^3*\[Rho]^3 + 6873728400*Ech^4*\[Rho]^3 - 
      4780692000*Ech^5*\[Rho]^3 - 8576924160*Ech^6*\[Rho]^3 + 
      24486389760*Ech^7*\[Rho]^3 - 25252335360*Ech^8*\[Rho]^3 + 
      11737044480*Ech^9*\[Rho]^3 - 1851709440*Ech^10*\[Rho]^3 + 
      672215040*Ech^11*\[Rho]^3 - 826183680*Ech^12*\[Rho]^3 + 
      227942400*Ech^13*\[Rho]^3 + 5439875*\[Rho]^4 - 99282750*Ech*\[Rho]^4 + 
      806547000*Ech^2*\[Rho]^4 - 3829406000*Ech^3*\[Rho]^4 + 
      11717538000*Ech^4*\[Rho]^4 - 23985444000*Ech^5*\[Rho]^4 + 
      32921244160*Ech^6*\[Rho]^4 - 29474027520*Ech^7*\[Rho]^4 + 
      16302316800*Ech^8*\[Rho]^4 - 5572313600*Ech^9*\[Rho]^4 + 
      2026752000*Ech^10*\[Rho]^4 - 1087672320*Ech^11*\[Rho]^4 + 
      265072640*Ech^12*\[Rho]^4 + 4300800*Ech^13*\[Rho]^4 - 
      1234275*\[Rho]^5 + 21271950*Ech*\[Rho]^5 - 161670600*Ech^2*\[Rho]^5 + 
      709102800*Ech^3*\[Rho]^5 - 1968548400*Ech^4*\[Rho]^5 + 
      3556072800*Ech^5*\[Rho]^5 - 4101948480*Ech^6*\[Rho]^5 + 
      2828649600*Ech^7*\[Rho]^5 - 1172236800*Ech^8*\[Rho]^5 + 
      717696000*Ech^9*\[Rho]^5 - 662860800*Ech^10*\[Rho]^5 + 
      212674560*Ech^11*\[Rho]^5 - 231735*\[Rho]^6 + 3982230*Ech*\[Rho]^6 - 
      30156840*Ech^2*\[Rho]^6 + 131659920*Ech^3*\[Rho]^6 - 
      363227760*Ech^4*\[Rho]^6 + 650250720*Ech^5*\[Rho]^6 - 
      785179584*Ech^6*\[Rho]^6 + 686071680*Ech^7*\[Rho]^6 - 
      407877120*Ech^8*\[Rho]^6 + 120099840*Ech^9*\[Rho]^6 - 
      37309440*Ech^10*\[Rho]^6 + 15095808*Ech^11*\[Rho]^6 + 31745*\[Rho]^7 - 
      571410*Ech*\[Rho]^7 + 4571280*Ech^2*\[Rho]^7 - 
      21332640*Ech^3*\[Rho]^7 + 63997920*Ech^4*\[Rho]^7 - 
      127995840*Ech^5*\[Rho]^7 + 196062720*Ech^6*\[Rho]^7 - 
      231490560*Ech^7*\[Rho]^7 + 174746880*Ech^8*\[Rho]^7 - 
      77539840*Ech^9*\[Rho]^7 + 15482880*Ech^10*\[Rho]^7 - 7275*\[Rho]^8 + 
      130950*Ech*\[Rho]^8 - 1047600*Ech^2*\[Rho]^8 + 4888800*Ech^3*\[Rho]^8 - 
      14666400*Ech^4*\[Rho]^8 + 29332800*Ech^5*\[Rho]^8 - 
      39110400*Ech^6*\[Rho]^8 + 33523200*Ech^7*\[Rho]^8 - 
      16761600*Ech^8*\[Rho]^8 + 3724800*Ech^9*\[Rho]^8 + 
      2100*(-1 + 2*Ech)^9*\[Rho]*(-172 - 3516*\[Rho] - 5295*\[Rho]^2 + 
        325*\[Rho]^3 + 225*\[Rho]^4 + 45*\[Rho]^5)*Log[1 - 2*Ech] - 
      2100*(-1 + 2*Ech)^9*\[Rho]*(-172 - 3516*\[Rho] - 5295*\[Rho]^2 + 
        325*\[Rho]^3 + 225*\[Rho]^4 + 45*\[Rho]^5)*Log[\[Rho]]))/
    (12600*(-1 + 2*Ech)^9*mb^5*\[Rho])) + 
 m6*(((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (105 - 1050*Ech + 4200*Ech^2 - 6320*Ech^3 - 12640*Ech^4 + 80896*Ech^5 - 
      162560*Ech^6 + 131840*Ech^7 + 21760*Ech^8 - 99840*Ech^9 + 
      43008*Ech^10 + 165*\[Rho] - 1650*Ech*\[Rho] + 6600*Ech^2*\[Rho] - 
      12240*Ech^3*\[Rho] - 3840*Ech^4*\[Rho] + 92160*Ech^5*\[Rho] - 
      251520*Ech^6*\[Rho] + 303360*Ech^7*\[Rho] - 134400*Ech^8*\[Rho] - 
      7680*Ech^9*\[Rho] - 1800*Ech*\[Rho]^2 + 16200*Ech^2*\[Rho]^2 - 
      71760*Ech^3*\[Rho]^2 + 216960*Ech^4*\[Rho]^2 - 445440*Ech^5*\[Rho]^2 + 
      540288*Ech^6*\[Rho]^2 - 321792*Ech^7*\[Rho]^2 + 64512*Ech^8*\[Rho]^2 + 
      480*\[Rho]^3 - 5160*Ech*\[Rho]^3 + 22440*Ech^2*\[Rho]^3 - 
      45520*Ech^3*\[Rho]^3 + 31360*Ech^4*\[Rho]^3 + 30080*Ech^5*\[Rho]^3 - 
      62592*Ech^6*\[Rho]^3 + 33024*Ech^7*\[Rho]^3 - 1065*\[Rho]^4 + 
      10650*Ech*\[Rho]^4 - 42600*Ech^2*\[Rho]^4 + 93360*Ech^3*\[Rho]^4 - 
      123120*Ech^4*\[Rho]^4 + 84384*Ech^5*\[Rho]^4 - 23424*Ech^6*\[Rho]^4 + 
      315*\[Rho]^5 - 3150*Ech*\[Rho]^5 + 12600*Ech^2*\[Rho]^5 - 
      25200*Ech^3*\[Rho]^5 + 25200*Ech^4*\[Rho]^5 - 10080*Ech^5*\[Rho]^5 + 
      180*(-1 + 2*Ech)^5*\[Rho]^2*(5 + \[Rho])*Log[1 - 2*Ech] - 
      180*(-1 + 2*Ech)^5*\[Rho]^2*(5 + \[Rho])*Log[\[Rho]]))/
    (240*(-1 + 2*Ech)^5*mb^4) - 
   ((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(5 - 50*Ech + 200*Ech^2 + 
      360*Ech^3 - 8480*Ech^4 + 43056*Ech^5 - 111616*Ech^6 + 158400*Ech^7 - 
      106240*Ech^8 - 1280*Ech^9 + 43008*Ech^10 - 17408*Ech^11 + 45*\[Rho] - 
      450*Ech*\[Rho] + 1800*Ech^2*\[Rho] - 7000*Ech^3*\[Rho] + 
      36000*Ech^4*\[Rho] - 122160*Ech^5*\[Rho] + 215200*Ech^6*\[Rho] - 
      172800*Ech^7*\[Rho] + 38400*Ech^8*\[Rho] - 6400*Ech^9*\[Rho] + 
      23040*Ech^10*\[Rho] - 1300*\[Rho]^2 + 13600*Ech*\[Rho]^2 - 
      57400*Ech^2*\[Rho]^2 + 124000*Ech^3*\[Rho]^2 - 138400*Ech^4*\[Rho]^2 + 
      44800*Ech^5*\[Rho]^2 + 99200*Ech^6*\[Rho]^2 - 166400*Ech^7*\[Rho]^2 + 
      89600*Ech^8*\[Rho]^2 + 600*\[Rho]^3 - 3000*Ech*\[Rho]^3 - 
      3000*Ech^2*\[Rho]^3 + 50400*Ech^3*\[Rho]^3 - 143200*Ech^4*\[Rho]^3 + 
      207360*Ech^5*\[Rho]^3 - 183680*Ech^6*\[Rho]^3 + 102400*Ech^7*\[Rho]^3 - 
      28160*Ech^8*\[Rho]^3 + 675*\[Rho]^4 - 6750*Ech*\[Rho]^4 + 
      27000*Ech^2*\[Rho]^4 - 56600*Ech^3*\[Rho]^4 + 68400*Ech^4*\[Rho]^4 - 
      49680*Ech^5*\[Rho]^4 + 23680*Ech^6*\[Rho]^4 - 8640*Ech^7*\[Rho]^4 - 
      5*\[Rho]^5 + 50*Ech*\[Rho]^5 - 200*Ech^2*\[Rho]^5 + 40*Ech^3*\[Rho]^5 + 
      2480*Ech^4*\[Rho]^5 - 4016*Ech^5*\[Rho]^5 + 2016*Ech^6*\[Rho]^5 - 
      20*\[Rho]^6 + 200*Ech*\[Rho]^6 - 800*Ech^2*\[Rho]^6 + 
      1600*Ech^3*\[Rho]^6 - 1600*Ech^4*\[Rho]^6 + 640*Ech^5*\[Rho]^6 - 
      300*(-1 + 2*Ech)^5*\[Rho]^2*(1 + 5*\[Rho])*Log[1 - 2*Ech] + 
      300*(-1 + 2*Ech)^5*\[Rho]^2*(1 + 5*\[Rho])*Log[\[Rho]]))/
    (150*(-1 + 2*Ech)^5*mb^4) + ((1 + \[CapitalLambda]bh)^3*
     (-145 + 1450*Ech - 5800*Ech^2 + 23360*Ech^3 - 160280*Ech^4 + 
      808688*Ech^5 - 2418080*Ech^6 + 4395968*Ech^7 - 4903040*Ech^8 + 
      3224320*Ech^9 - 1086976*Ech^10 + 87040*Ech^11 + 36864*Ech^12 + 
      1260*\[Rho] - 12600*Ech*\[Rho] + 50400*Ech^2*\[Rho] - 
      154560*Ech^3*\[Rho] + 711480*Ech^4*\[Rho] - 2913456*Ech^5*\[Rho] + 
      7145376*Ech^6*\[Rho] - 9844800*Ech^7*\[Rho] + 7002240*Ech^8*\[Rho] - 
      1854720*Ech^9*\[Rho] - 96768*Ech^10*\[Rho] - 64512*Ech^11*\[Rho] - 
      5040*\[Rho]^2 + 50400*Ech*\[Rho]^2 - 201600*Ech^2*\[Rho]^2 + 
      495600*Ech^3*\[Rho]^2 - 1327200*Ech^4*\[Rho]^2 + 
      3857280*Ech^5*\[Rho]^2 - 7392000*Ech^6*\[Rho]^2 + 
      7392000*Ech^7*\[Rho]^2 - 2956800*Ech^8*\[Rho]^2 + 20475*\[Rho]^3 - 
      208950*Ech*\[Rho]^3 + 856800*Ech^2*\[Rho]^3 - 1836800*Ech^3*\[Rho]^3 + 
      2433200*Ech^4*\[Rho]^3 - 2760800*Ech^5*\[Rho]^3 + 
      3203200*Ech^6*\[Rho]^3 - 2464000*Ech^7*\[Rho]^3 + 
      716800*Ech^8*\[Rho]^3 - 7875*\[Rho]^4 + 40950*Ech*\[Rho]^4 + 
      25200*Ech^2*\[Rho]^4 - 546000*Ech^3*\[Rho]^4 + 1239000*Ech^4*\[Rho]^4 - 
      858480*Ech^5*\[Rho]^4 - 332640*Ech^6*\[Rho]^4 + 544320*Ech^7*\[Rho]^4 - 
      80640*Ech^8*\[Rho]^4 - 10080*\[Rho]^5 + 100800*Ech*\[Rho]^5 - 
      403200*Ech^2*\[Rho]^5 + 819840*Ech^3*\[Rho]^5 - 867720*Ech^4*\[Rho]^5 + 
      395472*Ech^5*\[Rho]^5 + 10080*Ech^6*\[Rho]^5 - 36288*Ech^7*\[Rho]^5 + 
      1540*\[Rho]^6 - 15400*Ech*\[Rho]^6 + 61600*Ech^2*\[Rho]^6 - 
      128240*Ech^3*\[Rho]^6 + 138320*Ech^4*\[Rho]^6 - 67424*Ech^5*\[Rho]^6 + 
      8064*Ech^6*\[Rho]^6 - 135*\[Rho]^7 + 1350*Ech*\[Rho]^7 - 
      5400*Ech^2*\[Rho]^7 + 10800*Ech^3*\[Rho]^7 - 10800*Ech^4*\[Rho]^7 + 
      4320*Ech^5*\[Rho]^7 + 2100*(-1 + 2*Ech)^5*\[Rho]^3*(1 + 9*\[Rho])*
       Log[1 - 2*Ech] - 2100*(-1 + 2*Ech)^5*\[Rho]^3*(1 + 9*\[Rho])*
       Log[\[Rho]]))/(3150*(-1 + 2*Ech)^5*mb^4) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (-335 + 4020*Ech - 20100*Ech^2 + 53600*Ech^3 - 95680*Ech^4 + 
      253312*Ech^5 - 996992*Ech^6 + 2676736*Ech^7 - 4038400*Ech^8 + 
      2872320*Ech^9 + 60416*Ech^10 - 1335296*Ech^11 + 565248*Ech^12 + 
      1200*\[Rho] - 14400*Ech*\[Rho] + 72000*Ech^2*\[Rho] - 
      192000*Ech^3*\[Rho] + 316000*Ech^4*\[Rho] - 489600*Ech^5*\[Rho] + 
      988800*Ech^6*\[Rho] - 1408000*Ech^7*\[Rho] + 576000*Ech^8*\[Rho] + 
      768000*Ech^9*\[Rho] - 665600*Ech^10*\[Rho] - 16425*\[Rho]^2 + 
      209700*Ech*\[Rho]^2 - 1124100*Ech^2*\[Rho]^2 + 3249600*Ech^3*\[Rho]^2 - 
      5318400*Ech^4*\[Rho]^2 + 4277760*Ech^5*\[Rho]^2 + 
      526080*Ech^6*\[Rho]^2 - 4945920*Ech^7*\[Rho]^2 + 
      4819200*Ech^8*\[Rho]^2 - 1643520*Ech^9*\[Rho]^2 - 
      76800*Ech^10*\[Rho]^2 + 15200*\[Rho]^3 - 163200*Ech*\[Rho]^3 + 
      700800*Ech^2*\[Rho]^3 - 1484800*Ech^3*\[Rho]^3 + 
      1360000*Ech^4*\[Rho]^3 + 525440*Ech^5*\[Rho]^3 - 
      2718720*Ech^6*\[Rho]^3 + 2882560*Ech^7*\[Rho]^3 - 
      1300480*Ech^8*\[Rho]^3 + 215040*Ech^9*\[Rho]^3 - 1425*\[Rho]^4 + 
      18900*Ech*\[Rho]^4 - 105300*Ech^2*\[Rho]^4 + 316800*Ech^3*\[Rho]^4 - 
      564400*Ech^4*\[Rho]^4 + 655680*Ech^5*\[Rho]^4 - 523200*Ech^6*\[Rho]^4 + 
      212480*Ech^7*\[Rho]^4 + 2160*\[Rho]^5 - 25920*Ech*\[Rho]^5 + 
      129600*Ech^2*\[Rho]^5 - 345600*Ech^3*\[Rho]^5 + 562080*Ech^4*\[Rho]^5 - 
      617472*Ech^5*\[Rho]^5 + 369792*Ech^6*\[Rho]^5 - 93696*Ech^7*\[Rho]^5 - 
      375*\[Rho]^6 + 4500*Ech*\[Rho]^6 - 22500*Ech^2*\[Rho]^6 + 
      60000*Ech^3*\[Rho]^6 - 90000*Ech^4*\[Rho]^6 + 72000*Ech^5*\[Rho]^6 - 
      24000*Ech^6*\[Rho]^6 + 300*(1 - 2*Ech)^6*\[Rho]^2*
       (21 + 32*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^6*\[Rho]^2*(21 + 32*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
    (1200*(1 - 2*Ech)^6*mb^4) + 
   ((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(-1285 + 13810*Ech - 60040*Ech^2 + 
      130960*Ech^3 - 135520*Ech^4 + 22720*Ech^5 + 68480*Ech^6 - 24320*Ech^7 - 
      37120*Ech^8 + 23040*Ech^9 + 1800*\[Rho] - 18000*Ech*\[Rho] + 
      72000*Ech^2*\[Rho] - 157440*Ech^3*\[Rho] + 243840*Ech^4*\[Rho] - 
      327936*Ech^5*\[Rho] + 313344*Ech^6*\[Rho] - 129024*Ech^7*\[Rho] + 
      1440*\[Rho]^2 - 15480*Ech*\[Rho]^2 + 67320*Ech^2*\[Rho]^2 - 
      150960*Ech^3*\[Rho]^2 + 181920*Ech^4*\[Rho]^2 - 110784*Ech^5*\[Rho]^2 + 
      27648*Ech^6*\[Rho]^2 - 3080*\[Rho]^3 + 30800*Ech*\[Rho]^3 - 
      123200*Ech^2*\[Rho]^3 + 275200*Ech^3*\[Rho]^3 - 370240*Ech^4*\[Rho]^3 + 
      258688*Ech^5*\[Rho]^3 - 73728*Ech^6*\[Rho]^3 + 1125*\[Rho]^4 - 
      11250*Ech*\[Rho]^4 + 45000*Ech^2*\[Rho]^4 - 90000*Ech^3*\[Rho]^4 + 
      90000*Ech^4*\[Rho]^4 - 36000*Ech^5*\[Rho]^4 + 
      60*(-1 + 2*Ech)^5*(-8 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(-1 + 2*Ech)^5*(-8 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (360*(-1 + 2*Ech)^5*mb^4) + 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*(-305 + 3660*Ech - 
      18300*Ech^2 + 48800*Ech^3 - 107640*Ech^4 + 553152*Ech^5 - 
      3085632*Ech^6 + 10654848*Ech^7 - 22450944*Ech^8 + 28648960*Ech^9 - 
      20066304*Ech^10 + 4552704*Ech^11 + 2668544*Ech^12 - 1400832*Ech^13 + 
      3570*\[Rho] - 42840*Ech*\[Rho] + 214200*Ech^2*\[Rho] - 
      571200*Ech^3*\[Rho] + 1034040*Ech^4*\[Rho] - 2797536*Ech^5*\[Rho] + 
      10696896*Ech^6*\[Rho] - 27608448*Ech^7*\[Rho] + 40857600*Ech^8*\[Rho] - 
      32309760*Ech^9*\[Rho] + 11246592*Ech^10*\[Rho] - 
      1247232*Ech^11*\[Rho] + 731136*Ech^12*\[Rho] + 63210*\[Rho]^2 - 
      808920*Ech*\[Rho]^2 + 4347000*Ech^2*\[Rho]^2 - 
      12600000*Ech^3*\[Rho]^2 + 20714400*Ech^4*\[Rho]^2 - 
      17347680*Ech^5*\[Rho]^2 + 1935360*Ech^6*\[Rho]^2 + 
      8265600*Ech^7*\[Rho]^2 - 3225600*Ech^8*\[Rho]^2 - 
      3494400*Ech^9*\[Rho]^2 + 645120*Ech^10*\[Rho]^2 + 
      1935360*Ech^11*\[Rho]^2 + 81375*\[Rho]^3 - 1224300*Ech*\[Rho]^3 + 
      7608300*Ech^2*\[Rho]^3 - 25244800*Ech^3*\[Rho]^3 + 
      47670000*Ech^4*\[Rho]^3 - 48713280*Ech^5*\[Rho]^3 + 
      18114880*Ech^6*\[Rho]^3 + 11773440*Ech^7*\[Rho]^3 - 
      14568960*Ech^8*\[Rho]^3 + 4659200*Ech^9*\[Rho]^3 - 133875*\[Rho]^4 + 
      1442700*Ech*\[Rho]^4 - 6230700*Ech^2*\[Rho]^4 + 
      13339200*Ech^3*\[Rho]^4 - 13175400*Ech^4*\[Rho]^4 + 
      759360*Ech^5*\[Rho]^4 + 10167360*Ech^6*\[Rho]^4 - 
      8400000*Ech^7*\[Rho]^4 + 2674560*Ech^8*\[Rho]^4 - 
      591360*Ech^9*\[Rho]^4 - 14070*\[Rho]^5 + 168840*Ech*\[Rho]^5 - 
      844200*Ech^2*\[Rho]^5 + 2251200*Ech^3*\[Rho]^5 - 
      3485160*Ech^4*\[Rho]^5 + 3151008*Ech^5*\[Rho]^5 - 
      1481088*Ech^6*\[Rho]^5 + 266112*Ech^7*\[Rho]^5 - 72576*Ech^8*\[Rho]^5 - 
      70*\[Rho]^6 + 840*Ech*\[Rho]^6 - 4200*Ech^2*\[Rho]^6 + 
      11200*Ech^3*\[Rho]^6 - 21840*Ech^4*\[Rho]^6 + 116256*Ech^5*\[Rho]^6 - 
      137536*Ech^6*\[Rho]^6 + 56448*Ech^7*\[Rho]^6 + 165*\[Rho]^7 - 
      1980*Ech*\[Rho]^7 + 9900*Ech^2*\[Rho]^7 - 26400*Ech^3*\[Rho]^7 + 
      39600*Ech^4*\[Rho]^7 - 31680*Ech^5*\[Rho]^7 + 10560*Ech^6*\[Rho]^7 - 
      2100*(1 - 2*Ech)^6*\[Rho]^2*(12 + 59*\[Rho] + 39*\[Rho]^2)*
       Log[1 - 2*Ech] + 2100*(1 - 2*Ech)^6*\[Rho]^2*(12 + 59*\[Rho] + 
        39*\[Rho]^2)*Log[\[Rho]]))/(2100*(1 - 2*Ech)^6*mb^4) - 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(-1545 + 21630*Ech - 
      129780*Ech^2 + 432600*Ech^3 - 865200*Ech^4 + 869344*Ech^5 + 
      1770496*Ech^6 - 15280896*Ech^7 + 54381824*Ech^8 - 115150336*Ech^9 + 
      145431552*Ech^10 - 95578112*Ech^11 + 10350592*Ech^12 + 
      24256512*Ech^13 - 10518528*Ech^14 + 15155*\[Rho] - 212170*Ech*\[Rho] + 
      1273020*Ech^2*\[Rho] - 4243400*Ech^3*\[Rho] + 8486800*Ech^4*\[Rho] - 
      9609824*Ech^5*\[Rho] - 145152*Ech^6*\[Rho] + 32969216*Ech^7*\[Rho] - 
      93705472*Ech^8*\[Rho] + 140940800*Ech^9*\[Rho] - 
      110595072*Ech^10*\[Rho] + 30091264*Ech^11*\[Rho] + 
      9146368*Ech^12*\[Rho] - 3956736*Ech^13*\[Rho] - 165725*\[Rho]^2 + 
      2366350*Ech*\[Rho]^2 - 14521500*Ech^2*\[Rho]^2 + 
      49698600*Ech^3*\[Rho]^2 - 102631200*Ech^4*\[Rho]^2 + 
      128352000*Ech^5*\[Rho]^2 - 92171520*Ech^6*\[Rho]^2 + 
      41018880*Ech^7*\[Rho]^2 - 42981120*Ech^8*\[Rho]^2 + 
      71733760*Ech^9*\[Rho]^2 - 56161280*Ech^10*\[Rho]^2 + 
      10106880*Ech^11*\[Rho]^2 + 6021120*Ech^12*\[Rho]^2 - 146825*\[Rho]^3 + 
      2656150*Ech*\[Rho]^3 - 20141100*Ech^2*\[Rho]^3 + 
      83953800*Ech^3*\[Rho]^3 - 209949600*Ech^4*\[Rho]^3 + 
      317764160*Ech^5*\[Rho]^3 - 265605760*Ech^6*\[Rho]^3 + 
      62711040*Ech^7*\[Rho]^3 + 92691200*Ech^8*\[Rho]^3 - 
      89295360*Ech^9*\[Rho]^3 + 24048640*Ech^10*\[Rho]^3 + 
      1075200*Ech^11*\[Rho]^3 + 299425*\[Rho]^4 - 3960950*Ech*\[Rho]^4 + 
      22148700*Ech^2*\[Rho]^4 - 67361000*Ech^3*\[Rho]^4 + 
      118552000*Ech^4*\[Rho]^4 - 115393600*Ech^5*\[Rho]^4 + 
      44367680*Ech^6*\[Rho]^4 + 19608960*Ech^7*\[Rho]^4 - 
      25957120*Ech^8*\[Rho]^4 + 8691200*Ech^9*\[Rho]^4 - 
      1505280*Ech^10*\[Rho]^4 - 8155*\[Rho]^5 + 126770*Ech*\[Rho]^5 - 
      848820*Ech^2*\[Rho]^5 + 3182200*Ech^3*\[Rho]^5 - 
      7246400*Ech^4*\[Rho]^5 + 10502016*Ech^5*\[Rho]^5 - 
      11171776*Ech^6*\[Rho]^5 + 9543296*Ech^7*\[Rho]^5 - 
      4349184*Ech^8*\[Rho]^5 + 462336*Ech^9*\[Rho]^5 + 8645*\[Rho]^6 - 
      121030*Ech*\[Rho]^6 + 726180*Ech^2*\[Rho]^6 - 2420600*Ech^3*\[Rho]^6 + 
      4841200*Ech^4*\[Rho]^6 - 6184416*Ech^5*\[Rho]^6 + 
      5698112*Ech^6*\[Rho]^6 - 2939776*Ech^7*\[Rho]^6 + 
      655872*Ech^8*\[Rho]^6 - 975*\[Rho]^7 + 13650*Ech*\[Rho]^7 - 
      81900*Ech^2*\[Rho]^7 + 273000*Ech^3*\[Rho]^7 - 546000*Ech^4*\[Rho]^7 + 
      655200*Ech^5*\[Rho]^7 - 436800*Ech^6*\[Rho]^7 + 124800*Ech^7*\[Rho]^7 - 
      2100*(-1 + 2*Ech)^7*\[Rho]^2*(11 + 143*\[Rho] + 55*\[Rho]^2 + 
        3*\[Rho]^3)*Log[1 - 2*Ech] + 2100*(-1 + 2*Ech)^7*\[Rho]^2*
       (11 + 143*\[Rho] + 55*\[Rho]^2 + 3*\[Rho]^3)*Log[\[Rho]]))/
    (2800*(-1 + 2*Ech)^7*mb^4) - 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(-1825 + 22860*Ech - 120060*Ech^2 + 339360*Ech^3 - 
      550400*Ech^4 + 514944*Ech^5 - 319488*Ech^6 + 258560*Ech^7 - 
      188160*Ech^8 - 87040*Ech^9 + 228352*Ech^10 - 98304*Ech^11 + 
      1135*\[Rho] - 8820*Ech*\[Rho] + 15300*Ech^2*\[Rho] + 
      55200*Ech^3*\[Rho] - 282080*Ech^4*\[Rho] + 519168*Ech^5*\[Rho] - 
      559232*Ech^6*\[Rho] + 509440*Ech^7*\[Rho] - 413952*Ech^8*\[Rho] + 
      177152*Ech^9*\[Rho] - 15360*Ech^10*\[Rho] + 720*\[Rho]^2 - 
      9720*Ech*\[Rho]^2 + 55080*Ech^2*\[Rho]^2 - 168480*Ech^3*\[Rho]^2 + 
      311200*Ech^4*\[Rho]^2 - 404352*Ech^5*\[Rho]^2 + 442752*Ech^6*\[Rho]^2 - 
      356864*Ech^7*\[Rho]^2 + 124416*Ech^8*\[Rho]^2 + 880*\[Rho]^3 - 
      11640*Ech*\[Rho]^3 + 64680*Ech^2*\[Rho]^3 - 194080*Ech^3*\[Rho]^3 + 
      356640*Ech^4*\[Rho]^3 - 445824*Ech^5*\[Rho]^3 + 380288*Ech^6*\[Rho]^3 - 
      178688*Ech^7*\[Rho]^3 + 32256*Ech^8*\[Rho]^3 - 1135*\[Rho]^4 + 
      13620*Ech*\[Rho]^4 - 68100*Ech^2*\[Rho]^4 + 181600*Ech^3*\[Rho]^4 - 
      299760*Ech^4*\[Rho]^4 + 329664*Ech^5*\[Rho]^4 - 195904*Ech^6*\[Rho]^4 + 
      49152*Ech^7*\[Rho]^4 + 225*\[Rho]^5 - 2700*Ech*\[Rho]^5 + 
      13500*Ech^2*\[Rho]^5 - 36000*Ech^3*\[Rho]^5 + 54000*Ech^4*\[Rho]^5 - 
      43200*Ech^5*\[Rho]^5 + 14400*Ech^6*\[Rho]^5 - 
      60*(1 - 2*Ech)^6*(-8 - 40*\[Rho] + 9*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*(-8 - 40*\[Rho] + 9*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(240*(1 - 2*Ech)^6*mb^4) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(-10535 + 152290*Ech - 
      947340*Ech^2 + 3292200*Ech^3 - 6920400*Ech^4 + 8815968*Ech^5 - 
      6102816*Ech^6 + 412608*Ech^7 + 4742784*Ech^8 - 7289600*Ech^9 + 
      4847104*Ech^10 + 986112*Ech^11 - 3311616*Ech^12 + 1339392*Ech^13 - 
      32000*\[Rho] + 510400*Ech*\[Rho] - 3499200*Ech^2*\[Rho] + 
      13411200*Ech^3*\[Rho] - 31190400*Ech^4*\[Rho] + 44423040*Ech^5*\[Rho] - 
      36637440*Ech^6*\[Rho] + 14476800*Ech^7*\[Rho] - 568320*Ech^8*\[Rho] - 
      1955840*Ech^9*\[Rho] + 2928640*Ech^10*\[Rho] - 2580480*Ech^11*\[Rho] + 
      737280*Ech^12*\[Rho] + 55825*\[Rho]^2 - 753350*Ech*\[Rho]^2 + 
      4322700*Ech^2*\[Rho]^2 - 13619400*Ech^3*\[Rho]^2 + 
      25264800*Ech^4*\[Rho]^2 - 27021120*Ech^5*\[Rho]^2 + 
      13617600*Ech^6*\[Rho]^2 + 2451840*Ech^7*\[Rho]^2 - 
      9104640*Ech^8*\[Rho]^2 + 7022080*Ech^9*\[Rho]^2 - 
      2170880*Ech^10*\[Rho]^2 - 13600*\[Rho]^3 + 176000*Ech*\[Rho]^3 - 
      955200*Ech^2*\[Rho]^3 + 2780800*Ech^3*\[Rho]^3 - 
      4553600*Ech^4*\[Rho]^3 + 3824640*Ech^5*\[Rho]^3 - 
      691840*Ech^6*\[Rho]^3 - 1480960*Ech^7*\[Rho]^3 + 
      1251840*Ech^8*\[Rho]^3 - 322560*Ech^9*\[Rho]^3 + 2975*\[Rho]^4 - 
      47050*Ech*\[Rho]^4 + 320100*Ech^2*\[Rho]^4 - 1218200*Ech^3*\[Rho]^4 + 
      2814400*Ech^4*\[Rho]^4 - 4235520*Ech^5*\[Rho]^4 + 
      4687520*Ech^6*\[Rho]^4 - 3824320*Ech^7*\[Rho]^4 + 
      1630080*Ech^8*\[Rho]^4 - 241920*Ech^9*\[Rho]^4 - 3040*\[Rho]^5 + 
      42560*Ech*\[Rho]^5 - 255360*Ech^2*\[Rho]^5 + 851200*Ech^3*\[Rho]^5 - 
      1702400*Ech^4*\[Rho]^5 + 2205312*Ech^5*\[Rho]^5 - 
      2015104*Ech^6*\[Rho]^5 + 1018112*Ech^7*\[Rho]^5 - 
      221184*Ech^8*\[Rho]^5 + 375*\[Rho]^6 - 5250*Ech*\[Rho]^6 + 
      31500*Ech^2*\[Rho]^6 - 105000*Ech^3*\[Rho]^6 + 210000*Ech^4*\[Rho]^6 - 
      252000*Ech^5*\[Rho]^6 + 168000*Ech^6*\[Rho]^6 - 48000*Ech^7*\[Rho]^6 + 
      300*(-1 + 2*Ech)^7*(-8 - 104*\[Rho] - 47*\[Rho]^2 + 24*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] - 300*(-1 + 2*Ech)^7*
       (-8 - 104*\[Rho] - 47*\[Rho]^2 + 24*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(900*(-1 + 2*Ech)^7*mb^4) + 
   (\[CapitalLambda]bh^3*(-403225 + 6619600*Ech - 47681200*Ech^2 + 
      196996800*Ech^3 - 511308000*Ech^4 + 855724800*Ech^5 - 907504192*Ech^6 + 
      584286208*Ech^7 - 311399680*Ech^8 + 533557248*Ech^9 - 
      1116960768*Ech^10 + 1386921984*Ech^11 - 840318976*Ech^12 - 
      29818880*Ech^13 + 328515584*Ech^14 - 127401984*Ech^15 - 
      3573045*\[Rho] + 61099920*Ech*\[Rho] - 459149040*Ech^2*\[Rho] + 
      1983360960*Ech^3*\[Rho] - 5398696800*Ech^4*\[Rho] + 
      9518503680*Ech^5*\[Rho] - 10689298368*Ech^6*\[Rho] + 
      7075074048*Ech^7*\[Rho] - 2066217216*Ech^8*\[Rho] - 
      491237376*Ech^9*\[Rho] + 954562560*Ech^10*\[Rho] - 
      685031424*Ech^11*\[Rho] + 27869184*Ech^12*\[Rho] + 
      284884992*Ech^13*\[Rho] - 112508928*Ech^14*\[Rho] + 2653875*\[Rho]^2 - 
      35091000*Ech*\[Rho]^2 + 186669000*Ech^2*\[Rho]^2 - 
      471492000*Ech^3*\[Rho]^2 + 353178000*Ech^4*\[Rho]^2 + 
      1086019200*Ech^5*\[Rho]^2 - 3282639360*Ech^6*\[Rho]^2 + 
      3706160640*Ech^7*\[Rho]^2 - 1595569920*Ech^8*\[Rho]^2 - 
      508784640*Ech^9*\[Rho]^2 + 998430720*Ech^10*\[Rho]^2 - 
      631357440*Ech^11*\[Rho]^2 + 187084800*Ech^12*\[Rho]^2 + 
      2867375*\[Rho]^3 - 47999000*Ech*\[Rho]^3 + 352961000*Ech^2*\[Rho]^3 - 
      1491028000*Ech^3*\[Rho]^3 + 3965122000*Ech^4*\[Rho]^3 - 
      6819299200*Ech^5*\[Rho]^3 + 7441871360*Ech^6*\[Rho]^3 - 
      4691939840*Ech^7*\[Rho]^3 + 1051823360*Ech^8*\[Rho]^3 + 
      696012800*Ech^9*\[Rho]^3 - 633866240*Ech^10*\[Rho]^3 + 
      162283520*Ech^11*\[Rho]^3 + 6451200*Ech^12*\[Rho]^3 - 
      1551375*\[Rho]^4 + 23877000*Ech*\[Rho]^4 - 159579000*Ech^2*\[Rho]^4 + 
      603036000*Ech^3*\[Rho]^4 - 1401750000*Ech^4*\[Rho]^4 + 
      2031120000*Ech^5*\[Rho]^4 - 1754477760*Ech^6*\[Rho]^4 + 
      794196480*Ech^7*\[Rho]^4 - 151011840*Ech^8*\[Rho]^4 + 
      42577920*Ech^9*\[Rho]^4 - 19676160*Ech^10*\[Rho]^4 + 67725*\[Rho]^5 - 
      1272600*Ech*\[Rho]^5 + 10420200*Ech^2*\[Rho]^5 - 
      48736800*Ech^3*\[Rho]^5 + 143010000*Ech^4*\[Rho]^5 - 
      271152000*Ech^5*\[Rho]^5 + 345089472*Ech^6*\[Rho]^5 - 
      335666688*Ech^7*\[Rho]^5 + 256381440*Ech^8*\[Rho]^5 - 
      98316288*Ech^9*\[Rho]^5 + 12192768*Ech^10*\[Rho]^5 - 66955*\[Rho]^6 + 
      1071280*Ech*\[Rho]^6 - 7498960*Ech^2*\[Rho]^6 + 
      29995840*Ech^3*\[Rho]^6 - 74989600*Ech^4*\[Rho]^6 + 
      119983360*Ech^5*\[Rho]^6 - 127547392*Ech^6*\[Rho]^6 + 
      99269632*Ech^7*\[Rho]^6 - 43396864*Ech^8*\[Rho]^6 + 
      8257536*Ech^9*\[Rho]^6 + 5625*\[Rho]^7 - 90000*Ech*\[Rho]^7 + 
      630000*Ech^2*\[Rho]^7 - 2520000*Ech^3*\[Rho]^7 + 
      6300000*Ech^4*\[Rho]^7 - 10080000*Ech^5*\[Rho]^7 + 
      10080000*Ech^6*\[Rho]^7 - 5760000*Ech^7*\[Rho]^7 + 
      1440000*Ech^8*\[Rho]^7 - 2100*(1 - 2*Ech)^8*(-40 - 936*\[Rho] - 
        1755*\[Rho]^2 + 505*\[Rho]^3 + 225*\[Rho]^4 + 45*\[Rho]^5)*
       Log[1 - 2*Ech] + 2100*(1 - 2*Ech)^8*(-40 - 936*\[Rho] - 
        1755*\[Rho]^2 + 505*\[Rho]^3 + 225*\[Rho]^4 + 45*\[Rho]^5)*
       Log[\[Rho]]))/(25200*(1 - 2*Ech)^8*mb^4)) + 
 r2*((-2*(\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(-255 + 3570*Ech - 21420*Ech^2 + 
      71400*Ech^3 - 142800*Ech^4 + 171360*Ech^5 - 114240*Ech^6 + 
      32640*Ech^7 + 200*\[Rho] - 1750*Ech*\[Rho] + 3150*Ech^2*\[Rho] + 
      20620*Ech^3*\[Rho] - 132100*Ech^4*\[Rho] + 356440*Ech^5*\[Rho] - 
      572400*Ech^6*\[Rho] + 602400*Ech^7*\[Rho] - 431040*Ech^8*\[Rho] + 
      208000*Ech^9*\[Rho] - 65280*Ech^10*\[Rho] + 12800*Ech^11*\[Rho] - 
      100*\[Rho]^2 + 1400*Ech*\[Rho]^2 - 8400*Ech^2*\[Rho]^2 + 
      26120*Ech^3*\[Rho]^2 - 39080*Ech^4*\[Rho]^2 + 6096*Ech^5*\[Rho]^2 + 
      66688*Ech^6*\[Rho]^2 - 92032*Ech^7*\[Rho]^2 + 44160*Ech^8*\[Rho]^2 - 
      4352*Ech^9*\[Rho]^2 + 150*\[Rho]^3 - 2550*Ech*\[Rho]^3 + 
      18450*Ech^2*\[Rho]^3 - 68020*Ech^3*\[Rho]^3 + 141260*Ech^4*\[Rho]^3 - 
      180600*Ech^5*\[Rho]^3 + 154064*Ech^6*\[Rho]^3 - 85216*Ech^7*\[Rho]^3 + 
      22656*Ech^8*\[Rho]^3 + 175*\[Rho]^4 - 2450*Ech*\[Rho]^4 + 
      14700*Ech^2*\[Rho]^4 - 56120*Ech^3*\[Rho]^4 + 137800*Ech^4*\[Rho]^4 - 
      205440*Ech^5*\[Rho]^4 + 188160*Ech^6*\[Rho]^4 - 98560*Ech^7*\[Rho]^4 + 
      22400*Ech^8*\[Rho]^4 - 170*\[Rho]^5 + 2380*Ech*\[Rho]^5 - 
      14280*Ech^2*\[Rho]^5 + 47600*Ech^3*\[Rho]^5 - 95200*Ech^4*\[Rho]^5 + 
      114240*Ech^5*\[Rho]^5 - 76160*Ech^6*\[Rho]^5 + 21760*Ech^7*\[Rho]^5 + 
      75*(-1 + 2*Ech)^7*\[Rho]*(-7 + 3*\[Rho]^2)*Log[1 - 2*Ech] - 
      75*(-1 + 2*Ech)^7*\[Rho]*(-7 + 3*\[Rho]^2)*Log[\[Rho]]))/
    (75*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
   ((1 + \[CapitalLambda]bh)^3*(1615 - 22610*Ech + 135660*Ech^2 - 
      463960*Ech^3 + 1078280*Ech^4 - 2209200*Ech^5 + 4902464*Ech^6 - 
      10174464*Ech^7 + 16403968*Ech^8 - 20349952*Ech^9 + 21253120*Ech^10 - 
      19253248*Ech^11 + 13232128*Ech^12 - 5533696*Ech^13 + 999424*Ech^14 - 
      8330*\[Rho] + 116620*Ech*\[Rho] - 699720*Ech^2*\[Rho] + 
      2324560*Ech^3*\[Rho] - 4501000*Ech^4*\[Rho] + 4149936*Ech^5*\[Rho] + 
      3463488*Ech^6*\[Rho] - 21243264*Ech^7*\[Rho] + 44932608*Ech^8*\[Rho] - 
      58956800*Ech^9*\[Rho] + 48821248*Ech^10*\[Rho] - 
      23525376*Ech^11*\[Rho] + 5490688*Ech^12*\[Rho] - 372736*Ech^13*\[Rho] - 
      61530*\[Rho]^2 + 911820*Ech*\[Rho]^2 - 5823720*Ech^2*\[Rho]^2 + 
      20759200*Ech^3*\[Rho]^2 - 44324000*Ech^4*\[Rho]^2 + 
      54989760*Ech^5*\[Rho]^2 - 29760640*Ech^6*\[Rho]^2 - 
      15957760*Ech^7*\[Rho]^2 + 42470400*Ech^8*\[Rho]^2 - 
      39065600*Ech^9*\[Rho]^2 + 22220800*Ech^10*\[Rho]^2 - 
      6451200*Ech^11*\[Rho]^2 - 2625*\[Rho]^3 + 242550*Ech*\[Rho]^3 - 
      2895900*Ech^2*\[Rho]^3 + 15717800*Ech^3*\[Rho]^3 - 
      48851600*Ech^4*\[Rho]^3 + 95564000*Ech^5*\[Rho]^3 - 
      124801600*Ech^6*\[Rho]^3 + 115964800*Ech^7*\[Rho]^3 - 
      81625600*Ech^8*\[Rho]^3 + 41395200*Ech^9*\[Rho]^3 - 
      10752000*Ech^10*\[Rho]^3 + 73325*\[Rho]^4 - 1005550*Ech*\[Rho]^4 + 
      5886300*Ech^2*\[Rho]^4 - 19299000*Ech^3*\[Rho]^4 + 
      39296600*Ech^4*\[Rho]^4 - 53170320*Ech^5*\[Rho]^4 + 
      52651200*Ech^6*\[Rho]^4 - 43688960*Ech^7*\[Rho]^4 + 
      30495360*Ech^8*\[Rho]^4 - 14129920*Ech^9*\[Rho]^4 + 
      2974720*Ech^10*\[Rho]^4 + 2310*\[Rho]^5 - 32340*Ech*\[Rho]^5 + 
      194040*Ech^2*\[Rho]^5 - 654640*Ech^3*\[Rho]^5 + 
      1469720*Ech^4*\[Rho]^5 - 1950480*Ech^5*\[Rho]^5 + 
      269696*Ech^6*\[Rho]^5 + 3148544*Ech^7*\[Rho]^5 - 
      4007808*Ech^8*\[Rho]^5 + 1596672*Ech^9*\[Rho]^5 - 6370*\[Rho]^6 + 
      89180*Ech*\[Rho]^6 - 535080*Ech^2*\[Rho]^6 + 1839040*Ech^3*\[Rho]^6 - 
      4018000*Ech^4*\[Rho]^6 + 5492704*Ech^5*\[Rho]^6 - 
      4556608*Ech^6*\[Rho]^6 + 2068864*Ech^7*\[Rho]^6 - 
      383488*Ech^8*\[Rho]^6 + 1605*\[Rho]^7 - 22470*Ech*\[Rho]^7 + 
      134820*Ech^2*\[Rho]^7 - 449400*Ech^3*\[Rho]^7 + 898800*Ech^4*\[Rho]^7 - 
      1078560*Ech^5*\[Rho]^7 + 719040*Ech^6*\[Rho]^7 - 
      205440*Ech^7*\[Rho]^7 - 2100*(-1 + 2*Ech)^7*\[Rho]^2*
       (12 + 49*\[Rho] + 5*\[Rho]^2)*Log[1 - 2*Ech] + 
      2100*(-1 + 2*Ech)^7*\[Rho]^2*(12 + 49*\[Rho] + 5*\[Rho]^2)*
       Log[\[Rho]]))/(2100*(-1 + 2*Ech)^7*mb^5) - 
   ((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(605 - 8470*Ech + 
      50820*Ech^2 - 167960*Ech^3 + 319360*Ech^4 - 298464*Ech^5 - 
      33248*Ech^6 + 301120*Ech^7 + 169344*Ech^8 - 1245440*Ech^9 + 
      1704448*Ech^10 - 973824*Ech^11 + 112640*Ech^12 + 69632*Ech^13 + 
      11580*\[Rho] - 169320*Ech*\[Rho] + 1066320*Ech^2*\[Rho] - 
      3744000*Ech^3*\[Rho] + 7856400*Ech^4*\[Rho] - 9510720*Ech^5*\[Rho] + 
      4798080*Ech^6*\[Rho] + 3275520*Ech^7*\[Rho] - 7680000*Ech^8*\[Rho] + 
      6835200*Ech^9*\[Rho] - 3962880*Ech^10*\[Rho] + 1413120*Ech^11*\[Rho] - 
      184320*Ech^12*\[Rho] + 7800*\[Rho]^2 - 157800*Ech*\[Rho]^2 + 
      1287000*Ech^2*\[Rho]^2 - 5713200*Ech^3*\[Rho]^2 + 
      15444000*Ech^4*\[Rho]^2 - 26779200*Ech^5*\[Rho]^2 + 
      30825600*Ech^6*\[Rho]^2 - 24864000*Ech^7*\[Rho]^2 + 
      15398400*Ech^8*\[Rho]^2 - 7296000*Ech^9*\[Rho]^2 + 
      1843200*Ech^10*\[Rho]^2 - 17900*\[Rho]^3 + 242200*Ech*\[Rho]^3 - 
      1394400*Ech^2*\[Rho]^3 + 4441600*Ech^3*\[Rho]^3 - 
      8583200*Ech^4*\[Rho]^3 + 10685760*Ech^5*\[Rho]^3 - 
      9739520*Ech^6*\[Rho]^3 + 8220160*Ech^7*\[Rho]^3 - 
      6305280*Ech^8*\[Rho]^3 + 3005440*Ech^9*\[Rho]^3 - 
      573440*Ech^10*\[Rho]^3 - 6225*\[Rho]^4 + 87150*Ech*\[Rho]^4 - 
      522900*Ech^2*\[Rho]^4 + 1817400*Ech^3*\[Rho]^4 - 
      4064400*Ech^4*\[Rho]^4 + 5810880*Ech^5*\[Rho]^4 - 
      4696800*Ech^6*\[Rho]^4 + 1243200*Ech^7*\[Rho]^4 + 
      858240*Ech^8*\[Rho]^4 - 533760*Ech^9*\[Rho]^4 + 5520*\[Rho]^5 - 
      77280*Ech*\[Rho]^5 + 463680*Ech^2*\[Rho]^5 - 1599840*Ech^3*\[Rho]^5 + 
      3453840*Ech^4*\[Rho]^5 - 4628736*Ech^5*\[Rho]^5 + 
      3725568*Ech^6*\[Rho]^5 - 1612800*Ech^7*\[Rho]^5 + 
      274176*Ech^8*\[Rho]^5 - 1380*\[Rho]^6 + 19320*Ech*\[Rho]^6 - 
      115920*Ech^2*\[Rho]^6 + 386400*Ech^3*\[Rho]^6 - 772800*Ech^4*\[Rho]^6 + 
      927360*Ech^5*\[Rho]^6 - 618240*Ech^6*\[Rho]^6 + 176640*Ech^7*\[Rho]^6 + 
      300*(-1 + 2*Ech)^7*\[Rho]*(12 + 81*\[Rho] + 14*\[Rho]^2)*
       Log[1 - 2*Ech] - 300*(-1 + 2*Ech)^7*\[Rho]*(12 + 81*\[Rho] + 
        14*\[Rho]^2)*Log[\[Rho]]))/(450*(-1 + 2*Ech)^7*mb^5) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (1833 - 27102*Ech + 172692*Ech^2 - 612960*Ech^3 + 1293840*Ech^4 - 
      1547232*Ech^5 + 694848*Ech^6 + 657792*Ech^7 - 1159680*Ech^8 + 
      721920*Ech^9 - 288768*Ech^10 + 141312*Ech^11 - 49152*Ech^12 - 
      3940*\[Rho] + 55220*Ech*\[Rho] - 331740*Ech^2*\[Rho] + 
      1105320*Ech^3*\[Rho] - 2191080*Ech^4*\[Rho] + 2518320*Ech^5*\[Rho] - 
      1353120*Ech^6*\[Rho] - 179520*Ech^7*\[Rho] + 581760*Ech^8*\[Rho] - 
      183040*Ech^9*\[Rho] - 33280*Ech^10*\[Rho] + 15360*Ech^11*\[Rho] + 
      1860*\[Rho]^2 - 24960*Ech*\[Rho]^2 + 142200*Ech^2*\[Rho]^2 - 
      439200*Ech^3*\[Rho]^2 + 775560*Ech^4*\[Rho]^2 - 747312*Ech^5*\[Rho]^2 + 
      327552*Ech^6*\[Rho]^2 - 70272*Ech^7*\[Rho]^2 + 119424*Ech^8*\[Rho]^2 - 
      105216*Ech^9*\[Rho]^2 + 21504*Ech^10*\[Rho]^2 + 1110*\[Rho]^3 - 
      15000*Ech*\[Rho]^3 + 86220*Ech^2*\[Rho]^3 - 296520*Ech^3*\[Rho]^3 + 
      683640*Ech^4*\[Rho]^3 - 1034448*Ech^5*\[Rho]^3 + 
      922176*Ech^6*\[Rho]^3 - 373632*Ech^7*\[Rho]^3 - 21888*Ech^8*\[Rho]^3 + 
      48384*Ech^9*\[Rho]^3 - 1325*\[Rho]^4 + 18550*Ech*\[Rho]^4 - 
      111300*Ech^2*\[Rho]^4 + 389840*Ech^3*\[Rho]^4 - 857320*Ech^4*\[Rho]^4 + 
      1167216*Ech^5*\[Rho]^4 - 958496*Ech^6*\[Rho]^4 + 
      428992*Ech^7*\[Rho]^4 - 77568*Ech^8*\[Rho]^4 + 462*\[Rho]^5 - 
      6468*Ech*\[Rho]^5 + 38808*Ech^2*\[Rho]^5 - 129360*Ech^3*\[Rho]^5 + 
      258720*Ech^4*\[Rho]^5 - 310464*Ech^5*\[Rho]^5 + 206976*Ech^6*\[Rho]^5 - 
      59136*Ech^7*\[Rho]^5 - 30*(-1 + 2*Ech)^7*(-24 + \[Rho] + 18*\[Rho]^2 + 
        9*\[Rho]^3)*Log[1 - 2*Ech] + 30*(-1 + 2*Ech)^7*
       (-24 + \[Rho] + 18*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))/
    (90*(-1 + 2*Ech)^7*mb^5) - (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*
     (2885 - 46160*Ech + 323120*Ech^2 - 1292480*Ech^3 + 3253880*Ech^4 - 
      5503232*Ech^5 + 7178528*Ech^6 - 8850944*Ech^7 + 6075392*Ech^8 + 
      20557824*Ech^9 - 85392384*Ech^10 + 153452544*Ech^11 - 
      159516672*Ech^12 + 97714176*Ech^13 - 32268288*Ech^14 + 4325376*Ech^15 + 
      199570*\[Rho] - 3293920*Ech*\[Rho] + 23863840*Ech^2*\[Rho] - 
      99218560*Ech^3*\[Rho] + 259456120*Ech^4*\[Rho] - 
      439145728*Ech^5*\[Rho] + 476929376*Ech^6*\[Rho] - 
      321757184*Ech^7*\[Rho] + 136935680*Ech^8*\[Rho] - 
      52240384*Ech^9*\[Rho] + 23059456*Ech^10*\[Rho] - 
      10780672*Ech^11*\[Rho] + 16242688*Ech^12*\[Rho] - 
      11468800*Ech^13*\[Rho] + 974848*Ech^14*\[Rho] + 1184120*\[Rho]^2 - 
      20516720*Ech*\[Rho]^2 + 156183440*Ech^2*\[Rho]^2 - 
      683376960*Ech^3*\[Rho]^2 + 1883212800*Ech^4*\[Rho]^2 - 
      3351727680*Ech^5*\[Rho]^2 + 3752071680*Ech^6*\[Rho]^2 - 
      2337269760*Ech^7*\[Rho]^2 + 378685440*Ech^8*\[Rho]^2 + 
      484198400*Ech^9*\[Rho]^2 - 375173120*Ech^10*\[Rho]^2 + 
      162283520*Ech^11*\[Rho]^2 - 55050240*Ech^12*\[Rho]^2 + 
      5160960*Ech^13*\[Rho]^2 - 1026025*\[Rho]^3 + 14287000*Ech*\[Rho]^3 - 
      82973800*Ech^2*\[Rho]^3 + 252397600*Ech^3*\[Rho]^3 - 
      390896800*Ech^4*\[Rho]^3 + 132186880*Ech^5*\[Rho]^3 + 
      577140480*Ech^6*\[Rho]^3 - 1063372800*Ech^7*\[Rho]^3 + 
      835296000*Ech^8*\[Rho]^3 - 350873600*Ech^9*\[Rho]^3 + 
      102717440*Ech^10*\[Rho]^3 - 23797760*Ech^11*\[Rho]^3 - 
      345625*\[Rho]^4 + 5425000*Ech*\[Rho]^4 - 37135000*Ech^2*\[Rho]^4 + 
      144620000*Ech^3*\[Rho]^4 - 349189400*Ech^4*\[Rho]^4 + 
      530741120*Ech^5*\[Rho]^4 - 487799200*Ech^6*\[Rho]^4 + 
      240647680*Ech^7*\[Rho]^4 - 48711040*Ech^8*\[Rho]^4 + 
      9605120*Ech^9*\[Rho]^4 - 10841600*Ech^10*\[Rho]^4 + 
      4014080*Ech^11*\[Rho]^4 - 33110*\[Rho]^5 + 529760*Ech*\[Rho]^5 - 
      3708320*Ech^2*\[Rho]^5 + 14833280*Ech^3*\[Rho]^5 - 
      39197480*Ech^4*\[Rho]^5 + 76264832*Ech^5*\[Rho]^5 - 
      108563168*Ech^6*\[Rho]^5 + 100481024*Ech^7*\[Rho]^5 - 
      51158912*Ech^8*\[Rho]^5 + 8902656*Ech^9*\[Rho]^5 + 
      1494528*Ech^10*\[Rho]^5 + 21980*\[Rho]^6 - 351680*Ech*\[Rho]^6 + 
      2461760*Ech^2*\[Rho]^6 - 9847040*Ech^3*\[Rho]^6 + 
      25543280*Ech^4*\[Rho]^6 - 45252032*Ech^5*\[Rho]^6 + 
      52070144*Ech^6*\[Rho]^6 - 37431296*Ech^7*\[Rho]^6 + 
      15115520*Ech^8*\[Rho]^6 - 2558976*Ech^9*\[Rho]^6 - 3795*\[Rho]^7 + 
      60720*Ech*\[Rho]^7 - 425040*Ech^2*\[Rho]^7 + 1700160*Ech^3*\[Rho]^7 - 
      4250400*Ech^4*\[Rho]^7 + 6800640*Ech^5*\[Rho]^7 - 
      6800640*Ech^6*\[Rho]^7 + 3886080*Ech^7*\[Rho]^7 - 
      971520*Ech^8*\[Rho]^7 - 2100*(1 - 2*Ech)^8*\[Rho]*
       (24 + 374*\[Rho] + 507*\[Rho]^2 + 25*\[Rho]^3)*Log[1 - 2*Ech] + 
      2100*(1 - 2*Ech)^8*\[Rho]*(24 + 374*\[Rho] + 507*\[Rho]^2 + 
        25*\[Rho]^3)*Log[\[Rho]]))/(2100*(1 - 2*Ech)^8*mb^5) - 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(3060 - 48960*Ech + 342720*Ech^2 - 1370880*Ech^3 + 
      3427200*Ech^4 - 5483520*Ech^5 + 5483520*Ech^6 - 3133440*Ech^7 + 
      783360*Ech^8 + 27013*\[Rho] - 471688*Ech*\[Rho] + 
      3617656*Ech^2*\[Rho] - 15944544*Ech^3*\[Rho] + 44259600*Ech^4*\[Rho] - 
      79393056*Ech^5*\[Rho] + 89847936*Ech^6*\[Rho] - 57626112*Ech^7*\[Rho] + 
      12787968*Ech^8*\[Rho] + 6046720*Ech^9*\[Rho] - 3604480*Ech^10*\[Rho] + 
      1392640*Ech^11*\[Rho] - 1536000*Ech^12*\[Rho] + 614400*Ech^13*\[Rho] - 
      35300*\[Rho]^2 + 547100*Ech*\[Rho]^2 - 3688100*Ech^2*\[Rho]^2 + 
      14091600*Ech^3*\[Rho]^2 - 33212520*Ech^4*\[Rho]^2 + 
      48872448*Ech^5*\[Rho]^2 - 42432768*Ech^6*\[Rho]^2 + 
      17389056*Ech^7*\[Rho]^2 + 321792*Ech^8*\[Rho]^2 - 
      1166336*Ech^9*\[Rho]^2 - 1235968*Ech^10*\[Rho]^2 + 
      397312*Ech^11*\[Rho]^2 + 153600*Ech^12*\[Rho]^2 + 3150*\[Rho]^3 - 
      52200*Ech*\[Rho]^3 + 379800*Ech^2*\[Rho]^3 - 1586400*Ech^3*\[Rho]^3 + 
      4040760*Ech^4*\[Rho]^3 - 6124224*Ech^5*\[Rho]^3 + 
      5082912*Ech^6*\[Rho]^3 - 2291712*Ech^7*\[Rho]^3 + 
      1716864*Ech^8*\[Rho]^3 - 1975296*Ech^9*\[Rho]^3 + 
      787968*Ech^10*\[Rho]^3 + 2300*\[Rho]^4 - 28700*Ech*\[Rho]^4 + 
      136100*Ech^2*\[Rho]^4 - 242000*Ech^3*\[Rho]^4 - 6280*Ech^4*\[Rho]^4 + 
      410560*Ech^5*\[Rho]^4 - 412768*Ech^6*\[Rho]^4 + 510208*Ech^7*\[Rho]^4 - 
      497536*Ech^8*\[Rho]^4 + 98304*Ech^9*\[Rho]^4 + 53760*Ech^10*\[Rho]^4 - 
      835*\[Rho]^5 + 13360*Ech*\[Rho]^5 - 93520*Ech^2*\[Rho]^5 + 
      374080*Ech^3*\[Rho]^5 - 1114840*Ech^4*\[Rho]^5 + 
      2402080*Ech^5*\[Rho]^5 - 3143680*Ech^6*\[Rho]^5 + 
      2575360*Ech^7*\[Rho]^5 - 1248640*Ech^8*\[Rho]^5 + 
      268800*Ech^9*\[Rho]^5 + 612*\[Rho]^6 - 9792*Ech*\[Rho]^6 + 
      68544*Ech^2*\[Rho]^6 - 274176*Ech^3*\[Rho]^6 + 685440*Ech^4*\[Rho]^6 - 
      1096704*Ech^5*\[Rho]^6 + 1096704*Ech^6*\[Rho]^6 - 
      626688*Ech^7*\[Rho]^6 + 156672*Ech^8*\[Rho]^6 + 
      30*(1 - 2*Ech)^8*\[Rho]*(-658 - 295*\[Rho] - 30*\[Rho]^2 + 
        135*\[Rho]^3)*Log[1 - 2*Ech] - 30*(1 - 2*Ech)^8*\[Rho]*
       (-658 - 295*\[Rho] - 30*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]))/
    (450*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (-5855 + 97280*Ech - 709760*Ech^2 + 2973440*Ech^3 - 7843520*Ech^4 + 
      13439504*Ech^5 - 14980496*Ech^6 + 10972160*Ech^7 - 6104576*Ech^8 + 
      3396096*Ech^9 - 972288*Ech^10 - 811008*Ech^11 + 307200*Ech^12 + 
      479232*Ech^13 - 233472*Ech^14 + 18125*\[Rho] - 285350*Ech*\[Rho] + 
      1960250*Ech^2*\[Rho] - 7667400*Ech^3*\[Rho] + 18650100*Ech^4*\[Rho] - 
      28828800*Ech^5*\[Rho] + 27600000*Ech^6*\[Rho] - 15014400*Ech^7*\[Rho] + 
      3676800*Ech^8*\[Rho] + 396800*Ech^9*\[Rho] - 1702400*Ech^10*\[Rho] + 
      1894400*Ech^11*\[Rho] - 691200*Ech^12*\[Rho] - 1850*\[Rho]^2 - 
      10150*Ech*\[Rho]^2 + 389050*Ech^2*\[Rho]^2 - 3040200*Ech^3*\[Rho]^2 + 
      12058200*Ech^4*\[Rho]^2 - 28272480*Ech^5*\[Rho]^2 + 
      40547280*Ech^6*\[Rho]^2 - 34493760*Ech^7*\[Rho]^2 + 
      15622080*Ech^8*\[Rho]^2 - 3069440*Ech^9*\[Rho]^2 + 
      692480*Ech^10*\[Rho]^2 - 465920*Ech^11*\[Rho]^2 + 
      76800*Ech^12*\[Rho]^2 - 9575*\[Rho]^3 + 151850*Ech*\[Rho]^3 - 
      1052150*Ech^2*\[Rho]^3 + 4158200*Ech^3*\[Rho]^3 - 
      10161800*Ech^4*\[Rho]^3 + 15398720*Ech^5*\[Rho]^3 - 
      13460640*Ech^6*\[Rho]^3 + 5160000*Ech^7*\[Rho]^3 + 
      670080*Ech^8*\[Rho]^3 - 993280*Ech^9*\[Rho]^3 + 
      133120*Ech^10*\[Rho]^3 + 35840*Ech^11*\[Rho]^3 - 1700*\[Rho]^4 + 
      25850*Ech*\[Rho]^4 - 170150*Ech^2*\[Rho]^4 + 630200*Ech^3*\[Rho]^4 - 
      1582400*Ech^4*\[Rho]^4 + 3105680*Ech^5*\[Rho]^4 - 
      4580000*Ech^6*\[Rho]^4 + 4350080*Ech^7*\[Rho]^4 - 
      2324480*Ech^8*\[Rho]^4 + 533760*Ech^9*\[Rho]^4 + 1130*\[Rho]^5 - 
      18080*Ech*\[Rho]^5 + 126560*Ech^2*\[Rho]^5 - 506240*Ech^3*\[Rho]^5 + 
      1339820*Ech^4*\[Rho]^5 - 2440064*Ech^5*\[Rho]^5 + 
      2861696*Ech^6*\[Rho]^5 - 2097920*Ech^7*\[Rho]^5 + 
      873536*Ech^8*\[Rho]^5 - 155136*Ech^9*\[Rho]^5 - 275*\[Rho]^6 + 
      4400*Ech*\[Rho]^6 - 30800*Ech^2*\[Rho]^6 + 123200*Ech^3*\[Rho]^6 - 
      308000*Ech^4*\[Rho]^6 + 492800*Ech^5*\[Rho]^6 - 492800*Ech^6*\[Rho]^6 + 
      281600*Ech^7*\[Rho]^6 - 70400*Ech^8*\[Rho]^6 - 
      75*(1 - 2*Ech)^8*(-24 - 31*\[Rho] + 265*\[Rho]^2 + 9*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ech] + 75*(1 - 2*Ech)^8*
       (-24 - 31*\[Rho] + 265*\[Rho]^2 + 9*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(225*(1 - 2*Ech)^8*mb^5) - 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(-3060 + 55080*Ech - 
      440640*Ech^2 + 2056320*Ech^3 - 6168960*Ech^4 + 12337920*Ech^5 - 
      16450560*Ech^6 + 14100480*Ech^7 - 7050240*Ech^8 + 1566720*Ech^9 - 
      80543*\[Rho] + 1524054*Ech*\[Rho] - 12860952*Ech^2*\[Rho] + 
      63583216*Ech^3*\[Rho] - 203228688*Ech^4*\[Rho] + 
      436445376*Ech^5*\[Rho] - 632337952*Ech^6*\[Rho] + 
      601876416*Ech^7*\[Rho] - 352873728*Ech^8*\[Rho] + 
      115285504*Ech^9*\[Rho] - 23952384*Ech^10*\[Rho] + 
      5818368*Ech^11*\[Rho] + 3444736*Ech^12*\[Rho] + 294912*Ech^13*\[Rho] - 
      4694016*Ech^14*\[Rho] + 1753088*Ech^15*\[Rho] + 106697*\[Rho]^2 - 
      1809066*Ech*\[Rho]^2 + 13469208*Ech^2*\[Rho]^2 - 
      57505264*Ech^3*\[Rho]^2 + 153787152*Ech^4*\[Rho]^2 - 
      262684032*Ech^5*\[Rho]^2 + 275959872*Ech^6*\[Rho]^2 - 
      153811200*Ech^7*\[Rho]^2 + 19715328*Ech^8*\[Rho]^2 + 
      15643136*Ech^9*\[Rho]^2 - 4368384*Ech^10*\[Rho]^2 + 
      9093120*Ech^11*\[Rho]^2 - 8876032*Ech^12*\[Rho]^2 + 
      1228800*Ech^14*\[Rho]^2 - 10100*\[Rho]^3 + 89400*Ech*\[Rho]^3 + 
      116400*Ech^2*\[Rho]^3 - 4978400*Ech^3*\[Rho]^3 + 
      30458400*Ech^4*\[Rho]^3 - 97990656*Ech^5*\[Rho]^3 + 
      191460288*Ech^6*\[Rho]^3 - 231831168*Ech^7*\[Rho]^3 + 
      167073792*Ech^8*\[Rho]^3 - 66477056*Ech^9*\[Rho]^3 + 
      18017280*Ech^10*\[Rho]^3 - 8693760*Ech^11*\[Rho]^3 + 
      2572288*Ech^12*\[Rho]^3 - 6800*\[Rho]^4 + 128400*Ech*\[Rho]^4 - 
      1081200*Ech^2*\[Rho]^4 + 5333600*Ech^3*\[Rho]^4 - 
      17008800*Ech^4*\[Rho]^4 + 35701632*Ech^5*\[Rho]^4 - 
      47015552*Ech^6*\[Rho]^4 + 34151424*Ech^7*\[Rho]^4 - 
      10163712*Ech^8*\[Rho]^4 + 1898496*Ech^9*\[Rho]^4 - 
      3336192*Ech^10*\[Rho]^4 + 1302528*Ech^11*\[Rho]^4 - 6365*\[Rho]^5 + 
      103770*Ech*\[Rho]^5 - 732960*Ech^2*\[Rho]^5 + 2902080*Ech^3*\[Rho]^5 - 
      6891840*Ech^4*\[Rho]^5 + 10396320*Ech^5*\[Rho]^5 - 
      11422752*Ech^6*\[Rho]^5 + 9763776*Ech^7*\[Rho]^5 - 
      4708608*Ech^8*\[Rho]^5 + 738304*Ech^9*\[Rho]^5 - 
      87552*Ech^10*\[Rho]^5 + 107520*Ech^11*\[Rho]^5 + 443*\[Rho]^6 - 
      7974*Ech*\[Rho]^6 + 63792*Ech^2*\[Rho]^6 - 297696*Ech^3*\[Rho]^6 + 
      893088*Ech^4*\[Rho]^6 - 2179872*Ech^5*\[Rho]^6 + 
      4258752*Ech^6*\[Rho]^6 - 4962816*Ech^7*\[Rho]^6 + 
      3633408*Ech^8*\[Rho]^6 - 1613824*Ech^9*\[Rho]^6 + 
      322560*Ech^10*\[Rho]^6 - 272*\[Rho]^7 + 4896*Ech*\[Rho]^7 - 
      39168*Ech^2*\[Rho]^7 + 182784*Ech^3*\[Rho]^7 - 548352*Ech^4*\[Rho]^7 + 
      1096704*Ech^5*\[Rho]^7 - 1462272*Ech^6*\[Rho]^7 + 
      1253376*Ech^7*\[Rho]^7 - 626688*Ech^8*\[Rho]^7 + 
      139264*Ech^9*\[Rho]^7 + 60*(-1 + 2*Ech)^9*\[Rho]*
       (-619 - 929*\[Rho] + 770*\[Rho]^2 - 50*\[Rho]^3 + 90*\[Rho]^4)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^9*\[Rho]*(-619 - 929*\[Rho] + 
        770*\[Rho]^2 - 50*\[Rho]^3 + 90*\[Rho]^4)*Log[\[Rho]]))/
    (450*(-1 + 2*Ech)^9*mb^5*\[Rho]) + 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(187015 - 3467070*Ech + 
      28643760*Ech^2 - 138509280*Ech^3 + 432462240*Ech^4 - 905315712*Ech^5 + 
      1271253088*Ech^6 - 1144391232*Ech^7 + 548107776*Ech^8 + 
      30787072*Ech^9 - 201858048*Ech^10 - 20772864*Ech^11 + 
      337526784*Ech^12 - 398426112*Ech^13 + 195649536*Ech^14 - 
      28983296*Ech^15 - 2555904*Ech^16 - 762230*\[Rho] + 
      13455540*Ech*\[Rho] - 105262920*Ech^2*\[Rho] + 478526160*Ech^3*\[Rho] - 
      1391125680*Ech^4*\[Rho] + 2675467872*Ech^5*\[Rho] - 
      3388055328*Ech^6*\[Rho] + 2691898944*Ech^7*\[Rho] - 
      1163592192*Ech^8*\[Rho] + 139181056*Ech^9*\[Rho] + 
      29051904*Ech^10*\[Rho] + 129755136*Ech^11*\[Rho] - 
      235081728*Ech^12*\[Rho] + 171515904*Ech^13*\[Rho] - 
      38019072*Ech^14*\[Rho] - 6537216*Ech^15*\[Rho] - 3193085*\[Rho]^2 + 
      62460930*Ech*\[Rho]^2 - 544556040*Ech^2*\[Rho]^2 + 
      2780560720*Ech^3*\[Rho]^2 - 9179229360*Ech^4*\[Rho]^2 + 
      20367147360*Ech^5*\[Rho]^2 - 30489063360*Ech^6*\[Rho]^2 + 
      29869069440*Ech^7*\[Rho]^2 - 17518394880*Ech^8*\[Rho]^2 + 
      4611389440*Ech^9*\[Rho]^2 + 453841920*Ech^10*\[Rho]^2 - 
      536524800*Ech^11*\[Rho]^2 + 229089280*Ech^12*\[Rho]^2 - 
      113541120*Ech^13*\[Rho]^2 + 13762560*Ech^14*\[Rho]^2 + 
      3364900*\[Rho]^3 - 56032200*Ech*\[Rho]^3 + 407433600*Ech^2*\[Rho]^3 - 
      1683628800*Ech^3*\[Rho]^3 + 4288838400*Ech^4*\[Rho]^3 - 
      6750024960*Ech^5*\[Rho]^3 + 5958581440*Ech^6*\[Rho]^3 - 
      1627248000*Ech^7*\[Rho]^3 - 1847381760*Ech^8*\[Rho]^3 + 
      1702202880*Ech^9*\[Rho]^3 - 358149120*Ech^10*\[Rho]^3 - 
      32040960*Ech^11*\[Rho]^3 - 4444160*Ech^12*\[Rho]^3 + 
      4300800*Ech^13*\[Rho]^3 + 375025*\[Rho]^4 - 6788250*Ech*\[Rho]^4 + 
      54646200*Ech^2*\[Rho]^4 - 256830000*Ech^3*\[Rho]^4 + 
      776840400*Ech^4*\[Rho]^4 - 1559386080*Ech^5*\[Rho]^4 + 
      2036797280*Ech^6*\[Rho]^4 - 1584582720*Ech^7*\[Rho]^4 + 
      543943680*Ech^8*\[Rho]^4 + 88578560*Ech^9*\[Rho]^4 - 
      120261120*Ech^10*\[Rho]^4 + 27847680*Ech^11*\[Rho]^4 + 
      1003520*Ech^12*\[Rho]^4 + 41510*\[Rho]^5 - 709380*Ech*\[Rho]^5 + 
      5334840*Ech^2*\[Rho]^5 - 23081520*Ech^3*\[Rho]^5 + 
      62894160*Ech^4*\[Rho]^5 - 121154208*Ech^5*\[Rho]^5 + 
      196513632*Ech^6*\[Rho]^5 - 263809728*Ech^7*\[Rho]^5 + 
      235490304*Ech^8*\[Rho]^5 - 121741312*Ech^9*\[Rho]^5 + 
      29578752*Ech^10*\[Rho]^5 - 1354752*Ech^11*\[Rho]^5 - 15995*\[Rho]^6 + 
      287910*Ech*\[Rho]^6 - 2303280*Ech^2*\[Rho]^6 + 
      10748640*Ech^3*\[Rho]^6 - 32245920*Ech^4*\[Rho]^6 + 
      68096448*Ech^5*\[Rho]^6 - 105299712*Ech^6*\[Rho]^6 + 
      107390976*Ech^7*\[Rho]^6 - 69850368*Ech^8*\[Rho]^6 + 
      26381824*Ech^9*\[Rho]^6 - 4343808*Ech^10*\[Rho]^6 + 2860*\[Rho]^7 - 
      51480*Ech*\[Rho]^7 + 411840*Ech^2*\[Rho]^7 - 1921920*Ech^3*\[Rho]^7 + 
      5765760*Ech^4*\[Rho]^7 - 11531520*Ech^5*\[Rho]^7 + 
      15375360*Ech^6*\[Rho]^7 - 13178880*Ech^7*\[Rho]^7 + 
      6589440*Ech^8*\[Rho]^7 - 1464320*Ech^9*\[Rho]^7 - 
      2100*(-1 + 2*Ech)^9*(-24 - 63*\[Rho] + 1187*\[Rho]^2 + 1080*\[Rho]^3 - 
        9*\[Rho]^4 + 9*\[Rho]^5)*Log[1 - 2*Ech] + 2100*(-1 + 2*Ech)^9*
       (-24 - 63*\[Rho] + 1187*\[Rho]^2 + 1080*\[Rho]^3 - 9*\[Rho]^4 + 
        9*\[Rho]^5)*Log[\[Rho]]))/(2100*(-1 + 2*Ech)^9*mb^5) - 
   (\[CapitalLambda]bh^3*(-14280 + 285600*Ech - 2570400*Ech^2 + 
      13708800*Ech^3 - 47980800*Ech^4 + 115153920*Ech^5 - 191923200*Ech^6 + 
      219340800*Ech^7 - 164505600*Ech^8 + 73113600*Ech^9 - 14622720*Ech^10 - 
      738835*\[Rho] + 15322700*Ech*\[Rho] - 143364300*Ech^2*\[Rho] + 
      797369600*Ech^3*\[Rho] - 2921833600*Ech^4*\[Rho] + 
      7379312640*Ech^5*\[Rho] - 13032347552*Ech^6*\[Rho] + 
      15937564800*Ech^7*\[Rho] - 12969688960*Ech^8*\[Rho] + 
      6344279040*Ech^9*\[Rho] - 1277665280*Ech^10*\[Rho] - 
      304812032*Ech^11*\[Rho] + 118558720*Ech^12*\[Rho] + 
      268369920*Ech^13*\[Rho] - 337223680*Ech^14*\[Rho] + 
      110919680*Ech^15*\[Rho] + 32079872*Ech^16*\[Rho] - 
      15728640*Ech^17*\[Rho] + 739872*\[Rho]^2 - 13145160*Ech*\[Rho]^2 + 
      101783640*Ech^2*\[Rho]^2 - 443709280*Ech^3*\[Rho]^2 + 
      1156435280*Ech^4*\[Rho]^2 - 1665112512*Ech^5*\[Rho]^2 + 
      553962528*Ech^6*\[Rho]^2 + 2546477696*Ech^7*\[Rho]^2 - 
      5122341504*Ech^8*\[Rho]^2 + 4513904640*Ech^9*\[Rho]^2 - 
      1954735104*Ech^10*\[Rho]^2 + 286003200*Ech^11*\[Rho]^2 + 
      211140608*Ech^12*\[Rho]^2 - 353124352*Ech^13*\[Rho]^2 + 
      190095360*Ech^14*\[Rho]^2 + 17203200*Ech^15*\[Rho]^2 - 
      24543232*Ech^16*\[Rho]^2 + 2525355*\[Rho]^3 - 53871300*Ech*\[Rho]^3 + 
      518483700*Ech^2*\[Rho]^3 - 2967098400*Ech^3*\[Rho]^3 + 
      11192252400*Ech^4*\[Rho]^3 - 29122148160*Ech^5*\[Rho]^3 + 
      53059233920*Ech^6*\[Rho]^3 - 67103792896*Ech^7*\[Rho]^3 + 
      56791166208*Ech^8*\[Rho]^3 - 29483847680*Ech^9*\[Rho]^3 + 
      7353902080*Ech^10*\[Rho]^3 + 199987200*Ech^11*\[Rho]^3 - 
      538144768*Ech^12*\[Rho]^3 + 224559104*Ech^13*\[Rho]^3 - 
      68812800*Ech^14*\[Rho]^3 - 2417800*\[Rho]^4 + 45768800*Ech*\[Rho]^4 - 
      386047200*Ech^2*\[Rho]^4 + 1903686400*Ech^3*\[Rho]^4 - 
      6041974400*Ech^4*\[Rho]^4 + 12762140160*Ech^5*\[Rho]^4 - 
      17799539520*Ech^6*\[Rho]^4 + 15423674112*Ech^7*\[Rho]^4 - 
      6735719424*Ech^8*\[Rho]^4 - 175508480*Ech^9*\[Rho]^4 + 
      1399838720*Ech^10*\[Rho]^4 - 445706240*Ech^11*\[Rho]^4 + 
      75350016*Ech^12*\[Rho]^4 - 20529152*Ech^13*\[Rho]^4 + 
      2867200*Ech^14*\[Rho]^4 - 43645*\[Rho]^5 + 935900*Ech*\[Rho]^5 - 
      9053100*Ech^2*\[Rho]^5 + 52063200*Ech^3*\[Rho]^5 - 
      197341200*Ech^4*\[Rho]^5 + 515954880*Ech^5*\[Rho]^5 - 
      929457760*Ech^6*\[Rho]^5 + 1083223680*Ech^7*\[Rho]^5 - 
      688920960*Ech^8*\[Rho]^5 + 126336000*Ech^9*\[Rho]^5 + 
      44925440*Ech^10*\[Rho]^5 + 6236160*Ech^11*\[Rho]^5 - 
      4802560*Ech^12*\[Rho]^5 - 51240*\[Rho]^6 + 961800*Ech*\[Rho]^6 - 
      8026200*Ech^2*\[Rho]^6 + 39026400*Ech^3*\[Rho]^6 - 
      121472400*Ech^4*\[Rho]^6 + 249197760*Ech^5*\[Rho]^6 - 
      343951328*Ech^6*\[Rho]^6 + 340590208*Ech^7*\[Rho]^6 - 
      250911360*Ech^8*\[Rho]^6 + 110817280*Ech^9*\[Rho]^6 - 
      21056000*Ech^10*\[Rho]^6 + 2107392*Ech^11*\[Rho]^6 - 
      903168*Ech^12*\[Rho]^6 + 1253*\[Rho]^7 - 25060*Ech*\[Rho]^7 + 
      225540*Ech^2*\[Rho]^7 - 1202880*Ech^3*\[Rho]^7 + 
      4210080*Ech^4*\[Rho]^7 - 10104192*Ech^5*\[Rho]^7 + 
      20892032*Ech^6*\[Rho]^7 - 38062080*Ech^7*\[Rho]^7 + 
      40149760*Ech^8*\[Rho]^7 - 26485760*Ech^9*\[Rho]^7 + 
      10816512*Ech^10*\[Rho]^7 - 2007040*Ech^11*\[Rho]^7 - 680*\[Rho]^8 + 
      13600*Ech*\[Rho]^8 - 122400*Ech^2*\[Rho]^8 + 652800*Ech^3*\[Rho]^8 - 
      2284800*Ech^4*\[Rho]^8 + 5483520*Ech^5*\[Rho]^8 - 
      9139200*Ech^6*\[Rho]^8 + 10444800*Ech^7*\[Rho]^8 - 
      7833600*Ech^8*\[Rho]^8 + 3481600*Ech^9*\[Rho]^8 - 
      696320*Ech^10*\[Rho]^8 - 420*(1 - 2*Ech)^10*\[Rho]*
       (-650 - 1967*\[Rho] + 4005*\[Rho]^2 + 3080*\[Rho]^3 - 75*\[Rho]^4 + 
        75*\[Rho]^5)*Log[1 - 2*Ech] + 420*(1 - 2*Ech)^10*\[Rho]*
       (-650 - 1967*\[Rho] + 4005*\[Rho]^2 + 3080*\[Rho]^3 - 75*\[Rho]^4 + 
        75*\[Rho]^5)*Log[\[Rho]]))/(2100*(1 - 2*Ech)^10*mb^5*\[Rho])) + 
 m5*(-1/45*((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
       3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
        (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(5 - 50*Ech + 200*Ech^2 - 
       820*Ech^3 + 5200*Ech^4 - 22888*Ech^5 + 56800*Ech^6 - 77920*Ech^7 + 
       52480*Ech^8 - 7040*Ech^9 - 8704*Ech^10 + 2560*Ech^11 + 63*\[Rho] - 
       630*Ech*\[Rho] + 2520*Ech^2*\[Rho] - 4740*Ech^3*\[Rho] + 
       1920*Ech^4*\[Rho] + 11208*Ech^5*\[Rho] - 29040*Ech^6*\[Rho] + 
       34560*Ech^7*\[Rho] - 21120*Ech^8*\[Rho] + 5760*Ech^9*\[Rho] - 
       768*Ech^10*\[Rho] - 30*\[Rho]^2 - 60*Ech*\[Rho]^2 + 
       2040*Ech^2*\[Rho]^2 - 10200*Ech^3*\[Rho]^2 + 27120*Ech^4*\[Rho]^2 - 
       48000*Ech^5*\[Rho]^2 + 57600*Ech^6*\[Rho]^2 - 40320*Ech^7*\[Rho]^2 + 
       11520*Ech^8*\[Rho]^2 + 60*\[Rho]^3 - 480*Ech*\[Rho]^3 + 
       1320*Ech^2*\[Rho]^3 + 1000*Ech^3*\[Rho]^3 - 16240*Ech^4*\[Rho]^3 + 
       43840*Ech^5*\[Rho]^3 - 55040*Ech^6*\[Rho]^3 + 33920*Ech^7*\[Rho]^3 - 
       8960*Ech^8*\[Rho]^3 - 225*\[Rho]^4 + 2250*Ech*\[Rho]^4 - 
       9000*Ech^2*\[Rho]^4 + 18780*Ech^3*\[Rho]^4 - 19920*Ech^4*\[Rho]^4 + 
       5640*Ech^5*\[Rho]^4 + 7200*Ech^6*\[Rho]^4 - 5280*Ech^7*\[Rho]^4 + 
       165*\[Rho]^5 - 1650*Ech*\[Rho]^5 + 6600*Ech^2*\[Rho]^5 - 
       14580*Ech^3*\[Rho]^5 + 17280*Ech^4*\[Rho]^5 - 10152*Ech^5*\[Rho]^5 + 
       2160*Ech^6*\[Rho]^5 - 38*\[Rho]^6 + 380*Ech*\[Rho]^6 - 
       1520*Ech^2*\[Rho]^6 + 3040*Ech^3*\[Rho]^6 - 3040*Ech^4*\[Rho]^6 + 
       1216*Ech^5*\[Rho]^6 - 60*(-1 + 2*Ech)^5*(-3 + \[Rho])*\[Rho]^2*
        Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^5*(-3 + \[Rho])*\[Rho]^2*
        Log[\[Rho]]))/((-1 + 2*Ech)^5*mb^4) + 
   ((1 + \[CapitalLambda]bh)^3*(11 - 110*Ech + 440*Ech^2 - 2560*Ech^3 + 
      23560*Ech^4 - 133072*Ech^5 + 439264*Ech^6 - 897856*Ech^7 + 
      1156480*Ech^8 - 907520*Ech^9 + 381440*Ech^10 - 48128*Ech^11 - 
      12288*Ech^12 + 42*\[Rho] - 420*Ech*\[Rho] + 1680*Ech^2*\[Rho] - 
      3360*Ech^3*\[Rho] + 2520*Ech^4*\[Rho] + 9744*Ech^5*\[Rho] - 
      61152*Ech^6*\[Rho] + 181440*Ech^7*\[Rho] - 309120*Ech^8*\[Rho] + 
      295680*Ech^9*\[Rho] - 139776*Ech^10*\[Rho] + 21504*Ech^11*\[Rho] - 
      630*\[Rho]^2 + 6300*Ech*\[Rho]^2 - 25200*Ech^2*\[Rho]^2 + 
      55440*Ech^3*\[Rho]^2 - 104160*Ech^4*\[Rho]^2 + 255360*Ech^5*\[Rho]^2 - 
      537600*Ech^6*\[Rho]^2 + 672000*Ech^7*\[Rho]^2 - 430080*Ech^8*\[Rho]^2 + 
      107520*Ech^9*\[Rho]^2 + 1575*\[Rho]^3 - 14910*Ech*\[Rho]^3 + 
      55440*Ech^2*\[Rho]^3 - 99680*Ech^3*\[Rho]^3 + 87920*Ech^4*\[Rho]^3 - 
      59360*Ech^5*\[Rho]^3 + 112000*Ech^6*\[Rho]^3 - 152320*Ech^7*\[Rho]^3 + 
      71680*Ech^8*\[Rho]^3 - 735*\[Rho]^4 + 4830*Ech*\[Rho]^4 - 
      6720*Ech^2*\[Rho]^4 - 25200*Ech^3*\[Rho]^4 + 106680*Ech^4*\[Rho]^4 - 
      166320*Ech^5*\[Rho]^4 + 137760*Ech^6*\[Rho]^4 - 73920*Ech^7*\[Rho]^4 + 
      26880*Ech^8*\[Rho]^4 - 126*\[Rho]^5 + 1260*Ech*\[Rho]^5 - 
      5040*Ech^2*\[Rho]^5 + 10080*Ech^3*\[Rho]^5 - 14280*Ech^4*\[Rho]^5 + 
      21840*Ech^5*\[Rho]^5 - 24864*Ech^6*\[Rho]^5 + 12096*Ech^7*\[Rho]^5 - 
      182*\[Rho]^6 + 1820*Ech*\[Rho]^6 - 7280*Ech^2*\[Rho]^6 + 
      16240*Ech^3*\[Rho]^6 - 19600*Ech^4*\[Rho]^6 + 11872*Ech^5*\[Rho]^6 - 
      2688*Ech^6*\[Rho]^6 + 45*\[Rho]^7 - 450*Ech*\[Rho]^7 + 
      1800*Ech^2*\[Rho]^7 - 3600*Ech^3*\[Rho]^7 + 3600*Ech^4*\[Rho]^7 - 
      1440*Ech^5*\[Rho]^7 + 420*(-1 + 2*Ech)^5*\[Rho]^3*(-1 + 3*\[Rho])*
       Log[1 - 2*Ech] - 420*(-1 + 2*Ech)^5*\[Rho]^3*(-1 + 3*\[Rho])*
       Log[\[Rho]]))/(315*(-1 + 2*Ech)^5*mb^4) - 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (-123 + 1230*Ech - 4920*Ech^2 + 12560*Ech^3 - 35040*Ech^4 + 
      92672*Ech^5 - 136960*Ech^6 + 55040*Ech^7 + 78080*Ech^8 - 69120*Ech^9 + 
      2048*Ech^10 + 465*\[Rho] - 4650*Ech*\[Rho] + 18600*Ech^2*\[Rho] - 
      47120*Ech^3*\[Rho] + 120960*Ech^4*\[Rho] - 288000*Ech^5*\[Rho] + 
      421760*Ech^6*\[Rho] - 295680*Ech^7*\[Rho] + 65280*Ech^8*\[Rho] + 
      2560*Ech^9*\[Rho] + 1280*\[Rho]^2 - 15080*Ech*\[Rho]^2 + 
      71720*Ech^2*\[Rho]^2 - 164240*Ech^3*\[Rho]^2 + 151040*Ech^4*\[Rho]^2 + 
      60160*Ech^5*\[Rho]^2 - 219520*Ech^6*\[Rho]^2 + 136960*Ech^7*\[Rho]^2 - 
      25600*Ech^8*\[Rho]^2 - 3360*\[Rho]^3 + 34680*Ech*\[Rho]^3 - 
      144120*Ech^2*\[Rho]^3 + 317680*Ech^3*\[Rho]^3 - 387840*Ech^4*\[Rho]^3 + 
      231040*Ech^5*\[Rho]^3 - 28800*Ech^6*\[Rho]^3 - 24320*Ech^7*\[Rho]^3 + 
      2235*\[Rho]^4 - 22350*Ech*\[Rho]^4 + 89400*Ech^2*\[Rho]^4 - 
      196240*Ech^3*\[Rho]^4 + 229200*Ech^4*\[Rho]^4 - 131040*Ech^5*\[Rho]^4 + 
      26240*Ech^6*\[Rho]^4 - 497*\[Rho]^5 + 4970*Ech*\[Rho]^5 - 
      19880*Ech^2*\[Rho]^5 + 39760*Ech^3*\[Rho]^5 - 39760*Ech^4*\[Rho]^5 + 
      15904*Ech^5*\[Rho]^5 - 60*(-1 + 2*Ech)^5*\[Rho]^2*(-19 + 9*\[Rho])*
       Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^5*\[Rho]^2*(-19 + 9*\[Rho])*
       Log[\[Rho]]))/(240*(-1 + 2*Ech)^5*mb^4) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*
     (-57 + 684*Ech - 3420*Ech^2 + 9120*Ech^3 - 26280*Ech^4 + 192384*Ech^5 - 
      1132608*Ech^6 + 3947904*Ech^7 - 8425728*Ech^8 + 11082240*Ech^9 - 
      8478720*Ech^10 + 3041280*Ech^11 + 18432*Ech^12 - 221184*Ech^13 + 
      2198*\[Rho] - 26376*Ech*\[Rho] + 131880*Ech^2*\[Rho] - 
      351680*Ech^3*\[Rho] + 541800*Ech^4*\[Rho] - 602784*Ech^5*\[Rho] + 
      1111488*Ech^6*\[Rho] - 2862720*Ech^7*\[Rho] + 4999680*Ech^8*\[Rho] - 
      5178880*Ech^9*\[Rho] + 2989056*Ech^10*\[Rho] - 817152*Ech^11*\[Rho] + 
      71680*Ech^12*\[Rho] + 18564*\[Rho]^2 - 247968*Ech*\[Rho]^2 + 
      1391040*Ech^2*\[Rho]^2 - 4213440*Ech^3*\[Rho]^2 + 
      7301280*Ech^4*\[Rho]^2 - 6829536*Ech^5*\[Rho]^2 + 
      2322432*Ech^6*\[Rho]^2 + 1115520*Ech^7*\[Rho]^2 - 
      913920*Ech^8*\[Rho]^2 - 53760*Ech^9*\[Rho]^2 + 86016*Ech^10*\[Rho]^2 + 
      43008*Ech^11*\[Rho]^2 - 24675*\[Rho]^3 + 278460*Ech*\[Rho]^3 - 
      1286460*Ech^2*\[Rho]^3 + 3077760*Ech^3*\[Rho]^3 - 
      3835440*Ech^4*\[Rho]^3 + 1673280*Ech^5*\[Rho]^3 + 
      1659840*Ech^6*\[Rho]^3 - 2741760*Ech^7*\[Rho]^3 + 
      1451520*Ech^8*\[Rho]^3 - 215040*Ech^9*\[Rho]^3 + 7245*\[Rho]^4 - 
      86100*Ech*\[Rho]^4 + 425460*Ech^2*\[Rho]^4 - 1117760*Ech^3*\[Rho]^4 + 
      1623720*Ech^4*\[Rho]^4 - 1075200*Ech^5*\[Rho]^4 - 
      266560*Ech^6*\[Rho]^4 + 927360*Ech^7*\[Rho]^4 - 524160*Ech^8*\[Rho]^4 + 
      125440*Ech^9*\[Rho]^4 - 4578*\[Rho]^5 + 54936*Ech*\[Rho]^5 - 
      274680*Ech^2*\[Rho]^5 + 732480*Ech^3*\[Rho]^5 - 
      1175160*Ech^4*\[Rho]^5 + 1152480*Ech^5*\[Rho]^5 - 
      591360*Ech^6*\[Rho]^5 + 99456*Ech^7*\[Rho]^5 + 29568*Ech^8*\[Rho]^5 + 
      1512*\[Rho]^6 - 18144*Ech*\[Rho]^6 + 90720*Ech^2*\[Rho]^6 - 
      241920*Ech^3*\[Rho]^6 + 408240*Ech^4*\[Rho]^6 - 397152*Ech^5*\[Rho]^6 + 
      202944*Ech^6*\[Rho]^6 - 40320*Ech^7*\[Rho]^6 - 209*\[Rho]^7 + 
      2508*Ech*\[Rho]^7 - 12540*Ech^2*\[Rho]^7 + 33440*Ech^3*\[Rho]^7 - 
      50160*Ech^4*\[Rho]^7 + 40128*Ech^5*\[Rho]^7 - 13376*Ech^6*\[Rho]^7 + 
      420*(1 - 2*Ech)^6*\[Rho]^2*(-30 - 21*\[Rho] + \[Rho]^2)*
       Log[1 - 2*Ech] - 420*(1 - 2*Ech)^6*\[Rho]^2*(-30 - 21*\[Rho] + 
        \[Rho]^2)*Log[\[Rho]]))/(420*(1 - 2*Ech)^6*mb^4) + 
   ((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(397 - 4354*Ech + 19336*Ech^2 - 
      42640*Ech^3 + 42208*Ech^4 + 1088*Ech^5 - 34688*Ech^6 + 18176*Ech^7 + 
      256*Ech^8 + 1536*Ech^9 - 744*\[Rho] + 7440*Ech*\[Rho] - 
      29760*Ech^2*\[Rho] + 58368*Ech^3*\[Rho] - 51840*Ech^4*\[Rho] + 
      5376*Ech^5*\[Rho] + 18432*Ech^6*\[Rho] - 6144*Ech^7*\[Rho] + 
      1008*\[Rho]^2 - 10728*Ech*\[Rho]^2 + 46152*Ech^2*\[Rho]^2 - 
      106704*Ech^3*\[Rho]^2 + 141024*Ech^4*\[Rho]^2 - 100416*Ech^5*\[Rho]^2 + 
      30720*Ech^6*\[Rho]^2 - 856*\[Rho]^3 + 8560*Ech*\[Rho]^3 - 
      34240*Ech^2*\[Rho]^3 + 75008*Ech^3*\[Rho]^3 - 86720*Ech^4*\[Rho]^3 + 
      48512*Ech^5*\[Rho]^3 - 9216*Ech^6*\[Rho]^3 + 195*\[Rho]^4 - 
      1950*Ech*\[Rho]^4 + 7800*Ech^2*\[Rho]^4 - 15600*Ech^3*\[Rho]^4 + 
      15600*Ech^4*\[Rho]^4 - 6240*Ech^5*\[Rho]^4 + 12*(-1 + 2*Ech)^5*
       (16 + 27*\[Rho]^2)*Log[1 - 2*Ech] - 12*(-1 + 2*Ech)^5*
       (16 + 27*\[Rho]^2)*Log[\[Rho]]))/(72*(-1 + 2*Ech)^5*mb^4) - 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (-37 + 444*Ech - 2220*Ech^2 + 5920*Ech^3 - 22080*Ech^4 + 162432*Ech^5 - 
      756096*Ech^6 + 1910784*Ech^7 - 2592000*Ech^8 + 1571840*Ech^9 + 
      82944*Ech^10 - 466944*Ech^11 + 90112*Ech^12 - 8160*\[Rho] + 
      103680*Ech*\[Rho] - 552960*Ech^2*\[Rho] + 1589760*Ech^3*\[Rho] - 
      2582880*Ech^4*\[Rho] + 2056320*Ech^5*\[Rho] + 224640*Ech^6*\[Rho] - 
      2196480*Ech^7*\[Rho] + 2004480*Ech^8*\[Rho] - 522240*Ech^9*\[Rho] - 
      153600*Ech^10*\[Rho] - 4035*\[Rho]^2 + 71820*Ech*\[Rho]^2 - 
      499500*Ech^2*\[Rho]^2 + 1800000*Ech^3*\[Rho]^2 - 
      3682560*Ech^4*\[Rho]^2 + 4400640*Ech^5*\[Rho]^2 - 
      3191040*Ech^6*\[Rho]^2 + 1689600*Ech^7*\[Rho]^2 - 
      748800*Ech^8*\[Rho]^2 + 107520*Ech^9*\[Rho]^2 + 15360*Ech^10*\[Rho]^2 + 
      8160*\[Rho]^3 - 78720*Ech*\[Rho]^3 + 278400*Ech^2*\[Rho]^3 - 
      358400*Ech^3*\[Rho]^3 - 255360*Ech^4*\[Rho]^3 + 
      1223040*Ech^5*\[Rho]^3 - 1162240*Ech^6*\[Rho]^3 + 
      261120*Ech^7*\[Rho]^3 + 92160*Ech^8*\[Rho]^3 - 51200*Ech^9*\[Rho]^3 + 
      6405*\[Rho]^4 - 80100*Ech*\[Rho]^4 + 419940*Ech^2*\[Rho]^4 - 
      1184640*Ech^3*\[Rho]^4 + 2033520*Ech^4*\[Rho]^4 - 
      2180160*Ech^5*\[Rho]^4 + 1325760*Ech^6*\[Rho]^4 - 
      376320*Ech^7*\[Rho]^4 - 2688*\[Rho]^5 + 32256*Ech*\[Rho]^5 - 
      161280*Ech^2*\[Rho]^5 + 430080*Ech^3*\[Rho]^5 - 719520*Ech^4*\[Rho]^5 + 
      686592*Ech^5*\[Rho]^5 - 339072*Ech^6*\[Rho]^5 + 62976*Ech^7*\[Rho]^5 + 
      355*\[Rho]^6 - 4260*Ech*\[Rho]^6 + 21300*Ech^2*\[Rho]^6 - 
      56800*Ech^3*\[Rho]^6 + 85200*Ech^4*\[Rho]^6 - 68160*Ech^5*\[Rho]^6 + 
      22720*Ech^6*\[Rho]^6 - 60*(1 - 2*Ech)^6*\[Rho]*(-48 - 195*\[Rho] - 
        160*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ech] + 
      60*(1 - 2*Ech)^6*\[Rho]*(-48 - 195*\[Rho] - 160*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]]))/(720*(1 - 2*Ech)^6*mb^4) - 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(249 - 3180*Ech + 17052*Ech^2 - 49312*Ech^3 + 
      82688*Ech^4 - 84352*Ech^5 + 66560*Ech^6 - 59904*Ech^7 + 30464*Ech^8 + 
      21504*Ech^9 - 23552*Ech^10 - 567*\[Rho] + 6612*Ech*\[Rho] - 
      31908*Ech^2*\[Rho] + 81248*Ech^3*\[Rho] - 115872*Ech^4*\[Rho] + 
      94720*Ech^5*\[Rho] - 54656*Ech^6*\[Rho] + 31232*Ech^7*\[Rho] + 
      256*Ech^8*\[Rho] - 13312*Ech^9*\[Rho] - 1024*Ech^10*\[Rho] + 
      240*\[Rho]^2 - 1992*Ech*\[Rho]^2 + 4632*Ech^2*\[Rho]^2 + 
      5408*Ech^3*\[Rho]^2 - 47392*Ech^4*\[Rho]^2 + 100736*Ech^5*\[Rho]^2 - 
      108928*Ech^6*\[Rho]^2 + 68096*Ech^7*\[Rho]^2 - 24064*Ech^8*\[Rho]^2 + 
      336*\[Rho]^3 - 4680*Ech*\[Rho]^3 + 27288*Ech^2*\[Rho]^3 - 
      85728*Ech^3*\[Rho]^3 + 166752*Ech^4*\[Rho]^3 - 204928*Ech^5*\[Rho]^3 + 
      144000*Ech^6*\[Rho]^3 - 48640*Ech^7*\[Rho]^3 + 2560*Ech^8*\[Rho]^3 - 
      297*\[Rho]^4 + 3564*Ech*\[Rho]^4 - 17820*Ech^2*\[Rho]^4 + 
      47520*Ech^3*\[Rho]^4 - 79120*Ech^4*\[Rho]^4 + 74304*Ech^5*\[Rho]^4 - 
      35520*Ech^6*\[Rho]^4 + 6144*Ech^7*\[Rho]^4 + 39*\[Rho]^5 - 
      468*Ech*\[Rho]^5 + 2340*Ech^2*\[Rho]^5 - 6240*Ech^3*\[Rho]^5 + 
      9360*Ech^4*\[Rho]^5 - 7488*Ech^5*\[Rho]^5 + 2496*Ech^6*\[Rho]^5 - 
      12*(1 - 2*Ech)^6*(8 + 8*\[Rho] - 37*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ech] + 12*(1 - 2*Ech)^6*(8 + 8*\[Rho] - 37*\[Rho]^2 + 
        27*\[Rho]^3)*Log[\[Rho]]))/(48*(1 - 2*Ech)^6*mb^4) + 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(-1091 + 15274*Ech - 
      91644*Ech^2 + 305480*Ech^3 - 610960*Ech^4 + 575904*Ech^5 + 
      1747200*Ech^6 - 13529856*Ech^7 + 46615296*Ech^8 - 95846912*Ech^9 + 
      118752256*Ech^10 - 81156096*Ech^11 + 20615168*Ech^12 + 5562368*Ech^13 - 
      2850816*Ech^14 - 129647*\[Rho] + 1895698*Ech*\[Rho] - 
      11938668*Ech^2*\[Rho] + 42053480*Ech^3*\[Rho] - 89751760*Ech^4*\[Rho] + 
      117139680*Ech^5*\[Rho] - 91671552*Ech^6*\[Rho] + 
      53803008*Ech^7*\[Rho] - 64205568*Ech^8*\[Rho] + 93452800*Ech^9*\[Rho] - 
      75256832*Ech^10*\[Rho] + 25761792*Ech^11*\[Rho] - 
      200704*Ech^12*\[Rho] - 630784*Ech^13*\[Rho] - 248703*\[Rho]^2 + 
      4043802*Ech*\[Rho]^2 - 28196532*Ech^2*\[Rho]^2 + 
      109723320*Ech^3*\[Rho]^2 - 258783840*Ech^4*\[Rho]^2 + 
      372809472*Ech^5*\[Rho]^2 - 305534208*Ech^6*\[Rho]^2 + 
      101058048*Ech^7*\[Rho]^2 + 35132160*Ech^8*\[Rho]^2 - 
      40696320*Ech^9*\[Rho]^2 + 11117568*Ech^10*\[Rho]^2 + 
      43008*Ech^11*\[Rho]^2 + 172032*Ech^12*\[Rho]^2 + 150045*\[Rho]^3 - 
      1461390*Ech*\[Rho]^3 + 4293660*Ech^2*\[Rho]^3 + 
      3586520*Ech^3*\[Rho]^3 - 51919840*Ech^4*\[Rho]^3 + 
      134205120*Ech^5*\[Rho]^3 - 163721600*Ech^6*\[Rho]^3 + 
      96490240*Ech^7*\[Rho]^3 - 24057600*Ech^8*\[Rho]^3 + 
      4928000*Ech^9*\[Rho]^3 - 1254400*Ech^10*\[Rho]^3 - 
      215040*Ech^11*\[Rho]^3 + 203595*\[Rho]^4 - 2594130*Ech*\[Rho]^4 + 
      13771380*Ech^2*\[Rho]^4 - 38731000*Ech^3*\[Rho]^4 + 
      59528000*Ech^4*\[Rho]^4 - 41334720*Ech^5*\[Rho]^4 - 
      7165760*Ech^6*\[Rho]^4 + 28201600*Ech^7*\[Rho]^4 - 
      12176640*Ech^8*\[Rho]^4 + 1057280*Ech^9*\[Rho]^4 + 
      358400*Ech^10*\[Rho]^4 + 35511*\[Rho]^5 - 519834*Ech*\[Rho]^5 + 
      3277764*Ech^2*\[Rho]^5 - 11560920*Ech^3*\[Rho]^5 + 
      24709440*Ech^4*\[Rho]^5 - 34323072*Ech^5*\[Rho]^5 + 
      31614912*Ech^6*\[Rho]^5 - 17141376*Ech^7*\[Rho]^5 + 
      4779264*Ech^8*\[Rho]^5 - 204288*Ech^9*\[Rho]^5 - 10633*\[Rho]^6 + 
      148862*Ech*\[Rho]^6 - 893172*Ech^2*\[Rho]^6 + 2977240*Ech^3*\[Rho]^6 - 
      5954480*Ech^4*\[Rho]^6 + 7988064*Ech^5*\[Rho]^6 - 
      6362944*Ech^6*\[Rho]^6 + 2699648*Ech^7*\[Rho]^6 - 
      440832*Ech^8*\[Rho]^6 + 923*\[Rho]^7 - 12922*Ech*\[Rho]^7 + 
      77532*Ech^2*\[Rho]^7 - 258440*Ech^3*\[Rho]^7 + 516880*Ech^4*\[Rho]^7 - 
      620256*Ech^5*\[Rho]^7 + 413504*Ech^6*\[Rho]^7 - 118144*Ech^7*\[Rho]^7 + 
      420*(-1 + 2*Ech)^7*\[Rho]*(-96 - 669*\[Rho] - 761*\[Rho]^2 - 
        305*\[Rho]^3 + 27*\[Rho]^4)*Log[1 - 2*Ech] - 
      420*(-1 + 2*Ech)^7*\[Rho]*(-96 - 669*\[Rho] - 761*\[Rho]^2 - 
        305*\[Rho]^3 + 27*\[Rho]^4)*Log[\[Rho]]))/
    (1680*(-1 + 2*Ech)^7*mb^4) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(611 - 9034*Ech + 57564*Ech^2 - 
      205320*Ech^3 + 444240*Ech^4 - 578784*Ech^5 + 350368*Ech^6 + 
      298816*Ech^7 - 1137792*Ech^8 + 1519360*Ech^9 - 851456*Ech^10 - 
      138240*Ech^11 + 305152*Ech^12 - 45056*Ech^13 - 5240*\[Rho] + 
      75280*Ech*\[Rho] - 465120*Ech^2*\[Rho] + 1604160*Ech^3*\[Rho] - 
      3342720*Ech^4*\[Rho] + 4208640*Ech^5*\[Rho] - 2864640*Ech^6*\[Rho] + 
      368640*Ech^7*\[Rho] + 1044480*Ech^8*\[Rho] - 757760*Ech^9*\[Rho] - 
      81920*Ech^10*\[Rho] + 245760*Ech^11*\[Rho] - 5785*\[Rho]^2 + 
      98870*Ech*\[Rho]^2 - 718380*Ech^2*\[Rho]^2 + 2895240*Ech^3*\[Rho]^2 - 
      7042080*Ech^4*\[Rho]^2 + 10447680*Ech^5*\[Rho]^2 - 
      8928960*Ech^6*\[Rho]^2 + 3546240*Ech^7*\[Rho]^2 + 
      88320*Ech^8*\[Rho]^2 - 540160*Ech^9*\[Rho]^2 + 204800*Ech^10*\[Rho]^2 + 
      10880*\[Rho]^3 - 141760*Ech*\[Rho]^3 + 776640*Ech^2*\[Rho]^3 - 
      2293120*Ech^3*\[Rho]^3 + 3847040*Ech^4*\[Rho]^3 - 
      3344640*Ech^5*\[Rho]^3 + 612480*Ech^6*\[Rho]^3 + 
      1363200*Ech^7*\[Rho]^3 - 1098240*Ech^8*\[Rho]^3 + 
      322560*Ech^9*\[Rho]^3 + 245*\[Rho]^4 - 6670*Ech*\[Rho]^4 + 
      62700*Ech^2*\[Rho]^4 - 299720*Ech^3*\[Rho]^4 + 826240*Ech^4*\[Rho]^4 - 
      1486080*Ech^5*\[Rho]^4 + 1748960*Ech^6*\[Rho]^4 - 
      1161280*Ech^7*\[Rho]^4 + 374400*Ech^8*\[Rho]^4 - 19200*Ech^9*\[Rho]^4 - 
      776*\[Rho]^5 + 10864*Ech*\[Rho]^5 - 65184*Ech^2*\[Rho]^5 + 
      217280*Ech^3*\[Rho]^5 - 434560*Ech^4*\[Rho]^5 + 579072*Ech^5*\[Rho]^5 - 
      452480*Ech^6*\[Rho]^5 + 184576*Ech^7*\[Rho]^5 - 27648*Ech^8*\[Rho]^5 + 
      65*\[Rho]^6 - 910*Ech*\[Rho]^6 + 5460*Ech^2*\[Rho]^6 - 
      18200*Ech^3*\[Rho]^6 + 36400*Ech^4*\[Rho]^6 - 43680*Ech^5*\[Rho]^6 + 
      29120*Ech^6*\[Rho]^6 - 8320*Ech^7*\[Rho]^6 + 60*(-1 + 2*Ech)^7*
       (4 - 16*\[Rho] - 149*\[Rho]^2 - 88*\[Rho]^3 + 27*\[Rho]^4)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*(4 - 16*\[Rho] - 149*\[Rho]^2 - 
        88*\[Rho]^3 + 27*\[Rho]^4)*Log[\[Rho]]))/(180*(-1 + 2*Ech)^7*mb^4) - 
   (\[CapitalLambda]bh^3*(-4177 + 73552*Ech - 568624*Ech^2 + 2525376*Ech^3 - 
      7066080*Ech^4 + 12811008*Ech^5 - 15308608*Ech^6 + 17084416*Ech^7 - 
      44940544*Ech^8 + 138915840*Ech^9 - 276584448*Ech^10 + 
      325828608*Ech^11 - 200359936*Ech^12 + 30736384*Ech^13 + 
      25149440*Ech^14 - 7864320*Ech^15 + 442323*\[Rho] - 7339248*Ech*\[Rho] + 
      53471376*Ech^2*\[Rho] - 223669824*Ech^3*\[Rho] + 
      588527520*Ech^4*\[Rho] - 1000349952*Ech^5*\[Rho] + 
      1080007488*Ech^6*\[Rho] - 699740160*Ech^7*\[Rho] + 
      283868928*Ech^8*\[Rho] - 211857408*Ech^9*\[Rho] + 
      287250432*Ech^10*\[Rho] - 203341824*Ech^11*\[Rho] + 
      37502976*Ech^12*\[Rho] + 20643840*Ech^13*\[Rho] - 
      3784704*Ech^14*\[Rho] + 1028475*\[Rho]^2 - 18459000*Ech*\[Rho]^2 + 
      145240200*Ech^2*\[Rho]^2 - 655754400*Ech^3*\[Rho]^2 + 
      1863766800*Ech^4*\[Rho]^2 - 3430788480*Ech^5*\[Rho]^2 + 
      4028129280*Ech^6*\[Rho]^2 - 2805250560*Ech^7*\[Rho]^2 + 
      922548480*Ech^8*\[Rho]^2 + 7311360*Ech^9*\[Rho]^2 - 
      50104320*Ech^10*\[Rho]^2 - 18923520*Ech^11*\[Rho]^2 + 
      15052800*Ech^12*\[Rho]^2 - 606025*\[Rho]^3 + 7071400*Ech*\[Rho]^3 - 
      28499800*Ech^2*\[Rho]^3 + 15999200*Ech^3*\[Rho]^3 + 
      254002000*Ech^4*\[Rho]^3 - 994403200*Ech^5*\[Rho]^3 + 
      1774760960*Ech^6*\[Rho]^3 - 1663316480*Ech^7*\[Rho]^3 + 
      691846400*Ech^8*\[Rho]^3 + 14766080*Ech^9*\[Rho]^3 - 
      82503680*Ech^10*\[Rho]^3 + 17776640*Ech^11*\[Rho]^3 - 
      430080*Ech^12*\[Rho]^3 - 900375*\[Rho]^4 + 13763400*Ech*\[Rho]^4 - 
      91203000*Ech^2*\[Rho]^4 + 340821600*Ech^3*\[Rho]^4 - 
      780082800*Ech^4*\[Rho]^4 + 1104190080*Ech^5*\[Rho]^4 - 
      901763520*Ech^6*\[Rho]^4 + 302615040*Ech^7*\[Rho]^4 + 
      91338240*Ech^8*\[Rho]^4 - 96768000*Ech^9*\[Rho]^4 + 
      24622080*Ech^10*\[Rho]^4 + 23877*\[Rho]^5 - 268632*Ech*\[Rho]^5 + 
      973224*Ech^2*\[Rho]^5 + 340704*Ech^3*\[Rho]^5 - 
      13552560*Ech^4*\[Rho]^5 + 47085696*Ech^5*\[Rho]^5 - 
      90974016*Ech^6*\[Rho]^5 + 109036032*Ech^7*\[Rho]^5 - 
      69232128*Ech^8*\[Rho]^5 + 21073920*Ech^9*\[Rho]^5 - 
      967680*Ech^10*\[Rho]^5 + 16877*\[Rho]^6 - 270032*Ech*\[Rho]^6 + 
      1890224*Ech^2*\[Rho]^6 - 7560896*Ech^3*\[Rho]^6 + 
      18902240*Ech^4*\[Rho]^6 - 30243584*Ech^5*\[Rho]^6 + 
      33517568*Ech^6*\[Rho]^6 - 22356992*Ech^7*\[Rho]^6 + 
      7911680*Ech^8*\[Rho]^6 - 1032192*Ech^9*\[Rho]^6 - 975*\[Rho]^7 + 
      15600*Ech*\[Rho]^7 - 109200*Ech^2*\[Rho]^7 + 436800*Ech^3*\[Rho]^7 - 
      1092000*Ech^4*\[Rho]^7 + 1747200*Ech^5*\[Rho]^7 - 
      1747200*Ech^6*\[Rho]^7 + 998400*Ech^7*\[Rho]^7 - 
      249600*Ech^8*\[Rho]^7 + 420*(1 - 2*Ech)^8*(8 - 312*\[Rho] - 
        2385*\[Rho]^2 - 3125*\[Rho]^3 - 765*\[Rho]^4 + 135*\[Rho]^5)*
       Log[1 - 2*Ech] - 420*(1 - 2*Ech)^8*(8 - 312*\[Rho] - 2385*\[Rho]^2 - 
        3125*\[Rho]^3 - 765*\[Rho]^4 + 135*\[Rho]^5)*Log[\[Rho]]))/
    (5040*(1 - 2*Ech)^8*mb^4)) + 
 m2*(((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(-55 + 660*Ech - 3300*Ech^2 + 
      9340*Ech^3 - 21000*Ech^4 + 59544*Ech^5 - 178128*Ech^6 + 386400*Ech^7 - 
      544320*Ech^8 + 479360*Ech^9 - 246528*Ech^10 + 62976*Ech^11 - 
      5120*Ech^12 - 27*\[Rho] + 324*Ech*\[Rho] - 1620*Ech^2*\[Rho] + 
      4380*Ech^3*\[Rho] - 7320*Ech^4*\[Rho] + 10248*Ech^5*\[Rho] - 
      18816*Ech^6*\[Rho] + 35040*Ech^7*\[Rho] - 44160*Ech^8*\[Rho] + 
      32640*Ech^9*\[Rho] - 12288*Ech^10*\[Rho] + 1536*Ech^11*\[Rho] - 
      930*\[Rho]^2 + 12960*Ech*\[Rho]^2 - 75600*Ech^2*\[Rho]^2 + 
      239160*Ech^3*\[Rho]^2 - 443520*Ech^4*\[Rho]^2 + 488160*Ech^5*\[Rho]^2 - 
      318720*Ech^6*\[Rho]^2 + 144000*Ech^7*\[Rho]^2 - 69120*Ech^8*\[Rho]^2 + 
      23040*Ech^9*\[Rho]^2 + 1080*\[Rho]^3 - 12840*Ech*\[Rho]^3 + 
      63480*Ech^2*\[Rho]^3 - 168680*Ech^3*\[Rho]^3 + 264480*Ech^4*\[Rho]^3 - 
      267360*Ech^5*\[Rho]^3 + 210560*Ech^6*\[Rho]^3 - 147840*Ech^7*\[Rho]^3 + 
      69120*Ech^8*\[Rho]^3 - 12800*Ech^9*\[Rho]^3 + 135*\[Rho]^4 - 
      1620*Ech*\[Rho]^4 + 8100*Ech^2*\[Rho]^4 - 25620*Ech^3*\[Rho]^4 + 
      50520*Ech^4*\[Rho]^4 - 51000*Ech^5*\[Rho]^4 + 11280*Ech^6*\[Rho]^4 + 
      20640*Ech^7*\[Rho]^4 - 12480*Ech^8*\[Rho]^4 - 285*\[Rho]^5 + 
      3420*Ech*\[Rho]^5 - 17100*Ech^2*\[Rho]^5 + 49260*Ech^3*\[Rho]^5 - 
      81720*Ech^4*\[Rho]^5 + 77976*Ech^5*\[Rho]^5 - 38592*Ech^6*\[Rho]^5 + 
      7200*Ech^7*\[Rho]^5 + 82*\[Rho]^6 - 984*Ech*\[Rho]^6 + 
      4920*Ech^2*\[Rho]^6 - 13120*Ech^3*\[Rho]^6 + 19680*Ech^4*\[Rho]^6 - 
      15744*Ech^5*\[Rho]^6 + 5248*Ech^6*\[Rho]^6 + 60*(1 - 2*Ech)^6*\[Rho]^2*
       (15 + \[Rho])*Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*\[Rho]^2*(15 + \[Rho])*
       Log[\[Rho]]))/(45*(1 - 2*Ech)^6*mb^4) + 
   ((1 + \[CapitalLambda]bh)^3*(167 - 2004*Ech + 10020*Ech^2 - 28400*Ech^3 + 
      62760*Ech^4 - 166464*Ech^5 + 473472*Ech^6 - 1038336*Ech^7 + 
      1622016*Ech^8 - 1838080*Ech^9 + 1520640*Ech^10 - 872448*Ech^11 + 
      305152*Ech^12 - 49152*Ech^13 - 420*\[Rho] + 5040*Ech*\[Rho] - 
      25200*Ech^2*\[Rho] + 62160*Ech^3*\[Rho] - 31080*Ech^4*\[Rho] - 
      337344*Ech^5*\[Rho] + 1391040*Ech^6*\[Rho] - 2978304*Ech^7*\[Rho] + 
      3978240*Ech^8*\[Rho] - 3333120*Ech^9*\[Rho] + 1655808*Ech^10*\[Rho] - 
      430080*Ech^11*\[Rho] + 43008*Ech^12*\[Rho] - 2520*\[Rho]^2 + 
      30240*Ech*\[Rho]^2 - 151200*Ech^2*\[Rho]^2 + 409920*Ech^3*\[Rho]^2 - 
      682080*Ech^4*\[Rho]^2 + 846720*Ech^5*\[Rho]^2 - 
      1034880*Ech^6*\[Rho]^2 + 1075200*Ech^7*\[Rho]^2 - 
      483840*Ech^8*\[Rho]^2 - 215040*Ech^9*\[Rho]^2 + 
      215040*Ech^10*\[Rho]^2 - 3885*\[Rho]^3 + 62580*Ech*\[Rho]^3 - 
      408660*Ech^2*\[Rho]^3 + 1425760*Ech^3*\[Rho]^3 - 
      2924880*Ech^4*\[Rho]^3 + 3702720*Ech^5*\[Rho]^3 - 
      3156160*Ech^6*\[Rho]^3 + 2257920*Ech^7*\[Rho]^3 - 
      1451520*Ech^8*\[Rho]^3 + 501760*Ech^9*\[Rho]^3 + 6405*\[Rho]^4 - 
      74340*Ech*\[Rho]^4 + 356580*Ech^2*\[Rho]^4 - 915600*Ech^3*\[Rho]^4 + 
      1396920*Ech^4*\[Rho]^4 - 1444800*Ech^5*\[Rho]^4 + 
      1303680*Ech^6*\[Rho]^4 - 1075200*Ech^7*\[Rho]^4 + 
      551040*Ech^8*\[Rho]^4 - 107520*Ech^9*\[Rho]^4 + 1008*\[Rho]^5 - 
      12096*Ech*\[Rho]^5 + 60480*Ech^2*\[Rho]^5 - 173040*Ech^3*\[Rho]^5 + 
      291480*Ech^4*\[Rho]^5 - 241920*Ech^5*\[Rho]^5 + 5376*Ech^6*\[Rho]^5 + 
      139776*Ech^7*\[Rho]^5 - 72576*Ech^8*\[Rho]^5 - 980*\[Rho]^6 + 
      11760*Ech*\[Rho]^6 - 58800*Ech^2*\[Rho]^6 + 166880*Ech^3*\[Rho]^6 - 
      273840*Ech^4*\[Rho]^6 + 256704*Ech^5*\[Rho]^6 - 123200*Ech^6*\[Rho]^6 + 
      21504*Ech^7*\[Rho]^6 + 225*\[Rho]^7 - 2700*Ech*\[Rho]^7 + 
      13500*Ech^2*\[Rho]^7 - 36000*Ech^3*\[Rho]^7 + 54000*Ech^4*\[Rho]^7 - 
      43200*Ech^5*\[Rho]^7 + 14400*Ech^6*\[Rho]^7 + 
      420*(1 - 2*Ech)^6*\[Rho]^3*(19 + 3*\[Rho])*Log[1 - 2*Ech] - 
      420*(1 - 2*Ech)^6*\[Rho]^3*(19 + 3*\[Rho])*Log[\[Rho]]))/
    (315*(1 - 2*Ech)^6*mb^4) - (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*
     (661 - 9254*Ech + 55524*Ech^2 - 185080*Ech^3 + 352520*Ech^4 - 
      157584*Ech^5 - 1764672*Ech^6 + 8525568*Ech^7 - 23063040*Ech^8 + 
      41187328*Ech^9 - 49366016*Ech^10 + 38922240*Ech^11 - 19167232*Ech^12 + 
      5304320*Ech^13 - 638976*Ech^14 - 266*\[Rho] + 3724*Ech*\[Rho] - 
      22344*Ech^2*\[Rho] + 74480*Ech^3*\[Rho] - 153160*Ech^4*\[Rho] + 
      236208*Ech^5*\[Rho] - 454272*Ech^6*\[Rho] + 1112832*Ech^7*\[Rho] - 
      2069760*Ech^8*\[Rho] + 2383360*Ech^9*\[Rho] - 1605632*Ech^10*\[Rho] + 
      688128*Ech^11*\[Rho] - 329728*Ech^12*\[Rho] + 143360*Ech^13*\[Rho] + 
      118776*\[Rho]^2 - 1758624*Ech*\[Rho]^2 + 11222064*Ech^2*\[Rho]^2 - 
      40088160*Ech^3*\[Rho]^2 + 86866080*Ech^4*\[Rho]^2 - 
      114889824*Ech^5*\[Rho]^2 + 87318336*Ech^6*\[Rho]^2 - 
      32113536*Ech^7*\[Rho]^2 + 5080320*Ech^8*\[Rho]^2 - 
      4354560*Ech^9*\[Rho]^2 + 2386944*Ech^10*\[Rho]^2 + 
      129024*Ech^11*\[Rho]^2 + 86016*Ech^12*\[Rho]^2 - 79065*\[Rho]^3 + 
      889350*Ech*\[Rho]^3 - 3813180*Ech^2*\[Rho]^3 + 6618920*Ech^3*\[Rho]^3 + 
      2090480*Ech^4*\[Rho]^3 - 27770400*Ech^5*\[Rho]^3 + 
      46298560*Ech^6*\[Rho]^3 - 34133120*Ech^7*\[Rho]^3 + 
      11558400*Ech^8*\[Rho]^3 - 2759680*Ech^9*\[Rho]^3 + 
      1003520*Ech^10*\[Rho]^3 - 42105*\[Rho]^4 + 588630*Ech*\[Rho]^4 - 
      3525900*Ech^2*\[Rho]^4 + 11729480*Ech^3*\[Rho]^4 - 
      23310280*Ech^4*\[Rho]^4 + 27674640*Ech^5*\[Rho]^4 - 
      18751040*Ech^6*\[Rho]^4 + 7006720*Ech^7*\[Rho]^4 - 
      2029440*Ech^8*\[Rho]^4 + 761600*Ech^9*\[Rho]^4 - 
      179200*Ech^10*\[Rho]^4 + 294*\[Rho]^5 - 4116*Ech*\[Rho]^5 + 
      24696*Ech^2*\[Rho]^5 - 82320*Ech^3*\[Rho]^5 - 131880*Ech^4*\[Rho]^5 + 
      1097712*Ech^5*\[Rho]^5 - 1901760*Ech^6*\[Rho]^5 + 
      1378944*Ech^7*\[Rho]^5 - 282240*Ech^8*\[Rho]^5 - 69888*Ech^9*\[Rho]^5 + 
      2156*\[Rho]^6 - 30184*Ech*\[Rho]^6 + 181104*Ech^2*\[Rho]^6 - 
      603680*Ech^3*\[Rho]^6 + 1350160*Ech^4*\[Rho]^6 - 
      1853376*Ech^5*\[Rho]^6 + 1549184*Ech^6*\[Rho]^6 - 
      711424*Ech^7*\[Rho]^6 + 134400*Ech^8*\[Rho]^6 - 451*\[Rho]^7 + 
      6314*Ech*\[Rho]^7 - 37884*Ech^2*\[Rho]^7 + 126280*Ech^3*\[Rho]^7 - 
      252560*Ech^4*\[Rho]^7 + 303072*Ech^5*\[Rho]^7 - 202048*Ech^6*\[Rho]^7 + 
      57728*Ech^7*\[Rho]^7 + 420*(-1 + 2*Ech)^7*\[Rho]^2*
       (114 + 259*\[Rho] + \[Rho]^2)*Log[1 - 2*Ech] - 
      420*(-1 + 2*Ech)^7*\[Rho]^2*(114 + 259*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/
    (420*(-1 + 2*Ech)^7*mb^4) + 
   ((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(-533 + 6588*Ech - 34092*Ech^2 + 
      93984*Ech^3 - 140928*Ech^4 + 86400*Ech^5 + 59904*Ech^6 - 155136*Ech^7 + 
      122112*Ech^8 - 41984*Ech^9 + 3072*Ech^10 + 1032*\[Rho] - 
      12384*Ech*\[Rho] + 61920*Ech^2*\[Rho] - 162816*Ech^3*\[Rho] + 
      227712*Ech^4*\[Rho] - 127488*Ech^5*\[Rho] - 62976*Ech^6*\[Rho] + 
      122880*Ech^7*\[Rho] - 49152*Ech^8*\[Rho] - 720*\[Rho]^2 + 
      9288*Ech*\[Rho]^2 - 50328*Ech^2*\[Rho]^2 + 143328*Ech^3*\[Rho]^2 - 
      233472*Ech^4*\[Rho]^2 + 221184*Ech^5*\[Rho]^2 - 113280*Ech^6*\[Rho]^2 + 
      24576*Ech^7*\[Rho]^2 + 56*\[Rho]^3 - 672*Ech*\[Rho]^3 + 
      3360*Ech^2*\[Rho]^3 - 2048*Ech^3*\[Rho]^3 - 9024*Ech^4*\[Rho]^3 + 
      28416*Ech^5*\[Rho]^3 - 30976*Ech^6*\[Rho]^3 + 12288*Ech^7*\[Rho]^3 + 
      165*\[Rho]^4 - 1980*Ech*\[Rho]^4 + 9900*Ech^2*\[Rho]^4 - 
      26400*Ech^3*\[Rho]^4 + 39600*Ech^4*\[Rho]^4 - 31680*Ech^5*\[Rho]^4 + 
      10560*Ech^6*\[Rho]^4 + 12*(1 - 2*Ech)^6*(8 + 27*\[Rho]^2)*
       Log[1 - 2*Ech] - 12*(1 - 2*Ech)^6*(8 + 27*\[Rho]^2)*Log[\[Rho]]))/
    (72*(1 - 2*Ech)^6*mb^4) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (1551 - 18612*Ech + 93060*Ech^2 - 259200*Ech^3 + 510720*Ech^4 - 
      1032384*Ech^5 + 2227968*Ech^6 - 3621120*Ech^7 + 3590400*Ech^8 - 
      1904640*Ech^9 + 420864*Ech^10 - 12288*Ech^11 - 9965*\[Rho] + 
      127260*Ech*\[Rho] - 682380*Ech^2*\[Rho] + 1966560*Ech^3*\[Rho] - 
      3171360*Ech^4*\[Rho] + 2434560*Ech^5*\[Rho] + 382080*Ech^6*\[Rho] - 
      2557440*Ech^7*\[Rho] + 2215680*Ech^8*\[Rho] - 711680*Ech^9*\[Rho] - 
      15360*Ech^10*\[Rho] + 13440*\[Rho]^2 - 168120*Ech*\[Rho]^2 + 
      881640*Ech^2*\[Rho]^2 - 2482080*Ech^3*\[Rho]^2 + 
      3988320*Ech^4*\[Rho]^2 - 3567360*Ech^5*\[Rho]^2 + 
      1560960*Ech^6*\[Rho]^2 - 238080*Ech^7*\[Rho]^2 + 84480*Ech^8*\[Rho]^2 - 
      92160*Ech^9*\[Rho]^2 - 3360*\[Rho]^3 + 43560*Ech*\[Rho]^3 - 
      237240*Ech^2*\[Rho]^3 + 627360*Ech^3*\[Rho]^3 - 880800*Ech^4*\[Rho]^3 + 
      731520*Ech^5*\[Rho]^3 - 458880*Ech^6*\[Rho]^3 + 284160*Ech^7*\[Rho]^3 - 
      99840*Ech^8*\[Rho]^3 - 3535*\[Rho]^4 + 42420*Ech*\[Rho]^4 - 
      212100*Ech^2*\[Rho]^4 + 647680*Ech^3*\[Rho]^4 - 
      1130160*Ech^4*\[Rho]^4 + 1165440*Ech^5*\[Rho]^4 - 
      650560*Ech^6*\[Rho]^4 + 149760*Ech^7*\[Rho]^4 + 1869*\[Rho]^5 - 
      22428*Ech*\[Rho]^5 + 112140*Ech^2*\[Rho]^5 - 299040*Ech^3*\[Rho]^5 + 
      448560*Ech^4*\[Rho]^5 - 358848*Ech^5*\[Rho]^5 + 119616*Ech^6*\[Rho]^5 + 
      60*(1 - 2*Ech)^6*\[Rho]*(64 - 57*\[Rho] + 27*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^6*\[Rho]*(64 - 57*\[Rho] + 27*\[Rho]^2)*Log[\[Rho]]))/
    (720*(1 - 2*Ech)^6*mb^4) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (-1557 + 21798*Ech - 130788*Ech^2 + 435960*Ech^3 - 850560*Ech^4 + 
      733440*Ech^5 + 1291648*Ech^6 - 6962432*Ech^7 + 15950592*Ech^8 - 
      22489600*Ech^9 + 19647488*Ech^10 - 9873408*Ech^11 + 2400256*Ech^12 - 
      180224*Ech^13 + 24560*\[Rho] - 351520*Ech*\[Rho] + 
      2162880*Ech^2*\[Rho] - 7424640*Ech^3*\[Rho] + 15369120*Ech^4*\[Rho] - 
      19112640*Ech^5*\[Rho] + 12685440*Ech^6*\[Rho] - 1570560*Ech^7*\[Rho] - 
      4293120*Ech^8*\[Rho] + 3906560*Ech^9*\[Rho] - 1730560*Ech^10*\[Rho] + 
      307200*Ech^11*\[Rho] - 15715*\[Rho]^2 + 160850*Ech*\[Rho]^2 - 
      550980*Ech^2*\[Rho]^2 + 180120*Ech^3*\[Rho]^2 + 
      3795840*Ech^4*\[Rho]^2 - 11328000*Ech^5*\[Rho]^2 + 
      14734080*Ech^6*\[Rho]^2 - 8947200*Ech^7*\[Rho]^2 + 
      1463040*Ech^8*\[Rho]^2 + 826880*Ech^9*\[Rho]^2 - 
      363520*Ech^10*\[Rho]^2 - 30720*Ech^11*\[Rho]^2 - 10400*\[Rho]^3 + 
      164800*Ech*\[Rho]^3 - 1123200*Ech^2*\[Rho]^3 + 4281600*Ech^3*\[Rho]^3 - 
      9828480*Ech^4*\[Rho]^3 + 13706880*Ech^5*\[Rho]^3 - 
      11319040*Ech^6*\[Rho]^3 + 5288960*Ech^7*\[Rho]^3 - 
      1351680*Ech^8*\[Rho]^3 + 215040*Ech^9*\[Rho]^3 - 
      61440*Ech^10*\[Rho]^3 + 2485*\[Rho]^4 - 38030*Ech*\[Rho]^4 + 
      250860*Ech^2*\[Rho]^4 - 926920*Ech^3*\[Rho]^4 + 
      1842800*Ech^4*\[Rho]^4 - 1892640*Ech^5*\[Rho]^4 + 
      919360*Ech^6*\[Rho]^4 - 68480*Ech^7*\[Rho]^4 - 46080*Ech^8*\[Rho]^4 + 
      1072*\[Rho]^5 - 15008*Ech*\[Rho]^5 + 90048*Ech^2*\[Rho]^5 - 
      300160*Ech^3*\[Rho]^5 + 740960*Ech^4*\[Rho]^5 - 
      1089216*Ech^5*\[Rho]^5 + 1004416*Ech^6*\[Rho]^5 - 
      526592*Ech^7*\[Rho]^5 + 119808*Ech^8*\[Rho]^5 - 445*\[Rho]^6 + 
      6230*Ech*\[Rho]^6 - 37380*Ech^2*\[Rho]^6 + 124600*Ech^3*\[Rho]^6 - 
      249200*Ech^4*\[Rho]^6 + 299040*Ech^5*\[Rho]^6 - 199360*Ech^6*\[Rho]^6 + 
      56960*Ech^7*\[Rho]^6 + 60*(-1 + 2*Ech)^7*\[Rho]*
       (64 + 493*\[Rho] - 160*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ech] - 
      60*(-1 + 2*Ech)^7*\[Rho]*(64 + 493*\[Rho] - 160*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]]))/(720*(-1 + 2*Ech)^7*mb^4) + 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(-125 + 2518*Ech - 20484*Ech^2 + 89784*Ech^3 - 
      235968*Ech^4 + 400512*Ech^5 - 521472*Ech^6 + 726528*Ech^7 - 
      1060608*Ech^8 + 1102336*Ech^9 - 625664*Ech^10 + 141312*Ech^11 + 
      947*\[Rho] - 16330*Ech*\[Rho] + 119484*Ech^2*\[Rho] - 
      484296*Ech^3*\[Rho] + 1182048*Ech^4*\[Rho] - 1750848*Ech^5*\[Rho] + 
      1468800*Ech^6*\[Rho] - 509184*Ech^7*\[Rho] - 149760*Ech^8*\[Rho] + 
      212480*Ech^9*\[Rho] - 87040*Ech^10*\[Rho] + 6144*Ech^11*\[Rho] - 
      1008*\[Rho]^2 + 16776*Ech*\[Rho]^2 - 119304*Ech^2*\[Rho]^2 + 
      472272*Ech^3*\[Rho]^2 - 1118880*Ech^4*\[Rho]^2 + 
      1601088*Ech^5*\[Rho]^2 - 1353600*Ech^6*\[Rho]^2 + 
      652032*Ech^7*\[Rho]^2 - 173568*Ech^8*\[Rho]^2 + 21504*Ech^9*\[Rho]^2 + 
      368*\[Rho]^3 - 7096*Ech*\[Rho]^3 + 56184*Ech^2*\[Rho]^3 - 
      241712*Ech^3*\[Rho]^3 + 581344*Ech^4*\[Rho]^3 - 825024*Ech^5*\[Rho]^3 + 
      718976*Ech^6*\[Rho]^3 - 347392*Ech^7*\[Rho]^3 + 66048*Ech^8*\[Rho]^3 + 
      9216*Ech^9*\[Rho]^3 - 83*\[Rho]^4 + 1162*Ech*\[Rho]^4 - 
      6972*Ech^2*\[Rho]^4 + 23240*Ech^3*\[Rho]^4 - 16240*Ech^4*\[Rho]^4 - 
      17376*Ech^5*\[Rho]^4 + 67648*Ech^6*\[Rho]^4 - 68480*Ech^7*\[Rho]^4 + 
      24576*Ech^8*\[Rho]^4 - 99*\[Rho]^5 + 1386*Ech*\[Rho]^5 - 
      8316*Ech^2*\[Rho]^5 + 27720*Ech^3*\[Rho]^5 - 55440*Ech^4*\[Rho]^5 + 
      66528*Ech^5*\[Rho]^5 - 44352*Ech^6*\[Rho]^5 + 12672*Ech^7*\[Rho]^5 + 
      12*(-1 + 2*Ech)^7*(-32 + 128*\[Rho] - 111*\[Rho]^2 + 81*\[Rho]^3)*
       Log[1 - 2*Ech] - 12*(-1 + 2*Ech)^7*(-32 + 128*\[Rho] - 111*\[Rho]^2 + 
        81*\[Rho]^3)*Log[\[Rho]]))/(144*(-1 + 2*Ech)^7*mb^4) - 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(-9987 + 159792*Ech - 
      1118544*Ech^2 + 4474176*Ech^3 - 11185440*Ech^4 + 18158784*Ech^5 - 
      22249024*Ech^6 + 42152704*Ech^7 - 138235648*Ech^8 + 367962112*Ech^9 - 
      660502528*Ech^10 + 786472960*Ech^11 - 604291072*Ech^12 + 
      280870912*Ech^13 - 69812224*Ech^14 + 7274496*Ech^15 + 263921*\[Rho] - 
      4276496*Ech*\[Rho] + 30365552*Ech^2*\[Rho] - 123469248*Ech^3*\[Rho] + 
      314694240*Ech^4*\[Rho] - 515910528*Ech^5*\[Rho] + 
      536760896*Ech^6*\[Rho] - 349712384*Ech^7*\[Rho] + 
      199834880*Ech^8*\[Rho] - 248930304*Ech^9*\[Rho] + 
      339720192*Ech^10*\[Rho] - 287981568*Ech^11*\[Rho] + 
      138199040*Ech^12*\[Rho] - 30507008*Ech^13*\[Rho] + 
      1261568*Ech^14*\[Rho] + 1177057*\[Rho]^2 - 20717032*Ech*\[Rho]^2 + 
      160092184*Ech^2*\[Rho]^2 - 710709216*Ech^3*\[Rho]^2 + 
      1987794480*Ech^4*\[Rho]^2 - 3602131008*Ech^5*\[Rho]^2 + 
      4160771328*Ech^6*\[Rho]^2 - 2841624576*Ech^7*\[Rho]^2 + 
      908216064*Ech^8*\[Rho]^2 + 2007040*Ech^9*\[Rho]^2 - 
      32499712*Ech^10*\[Rho]^2 - 10723328*Ech^11*\[Rho]^2 + 
      86016*Ech^12*\[Rho]^2 - 344064*Ech^13*\[Rho]^2 - 1441475*\[Rho]^3 + 
      21471800*Ech*\[Rho]^3 - 137568200*Ech^2*\[Rho]^3 + 
      490845600*Ech^3*\[Rho]^3 - 1048832400*Ech^4*\[Rho]^3 + 
      1321810560*Ech^5*\[Rho]^3 - 845008640*Ech^6*\[Rho]^3 + 
      60085760*Ech^7*\[Rho]^3 + 231965440*Ech^8*\[Rho]^3 - 
      96624640*Ech^9*\[Rho]^3 + 2652160*Ech^10*\[Rho]^3 + 
      2293760*Ech^11*\[Rho]^3 + 430080*Ech^12*\[Rho]^3 - 4725*\[Rho]^4 + 
      331800*Ech*\[Rho]^4 - 4372200*Ech^2*\[Rho]^4 + 
      27053600*Ech^3*\[Rho]^4 - 96328400*Ech^4*\[Rho]^4 + 
      208134080*Ech^5*\[Rho]^4 - 271821760*Ech^6*\[Rho]^4 + 
      208042240*Ech^7*\[Rho]^4 - 88936960*Ech^8*\[Rho]^4 + 
      18816000*Ech^9*\[Rho]^4 - 1182720*Ech^10*\[Rho]^4 + 
      430080*Ech^11*\[Rho]^4 + 12887*\[Rho]^5 - 228872*Ech*\[Rho]^5 + 
      1783544*Ech^2*\[Rho]^5 - 7980896*Ech^3*\[Rho]^5 + 
      22492400*Ech^4*\[Rho]^5 - 36350720*Ech^5*\[Rho]^5 + 
      30215360*Ech^6*\[Rho]^5 - 10927616*Ech^7*\[Rho]^5 - 
      1652224*Ech^8*\[Rho]^5 + 1763328*Ech^9*\[Rho]^5 - 
      279552*Ech^10*\[Rho]^5 + 3479*\[Rho]^6 - 55664*Ech*\[Rho]^6 + 
      389648*Ech^2*\[Rho]^6 - 1558592*Ech^3*\[Rho]^6 + 
      3896480*Ech^4*\[Rho]^6 - 8101184*Ech^5*\[Rho]^6 + 
      10174976*Ech^6*\[Rho]^6 - 8314880*Ech^7*\[Rho]^6 + 
      3965696*Ech^8*\[Rho]^6 - 838656*Ech^9*\[Rho]^6 - 1157*\[Rho]^7 + 
      18512*Ech*\[Rho]^7 - 129584*Ech^2*\[Rho]^7 + 518336*Ech^3*\[Rho]^7 - 
      1295840*Ech^4*\[Rho]^7 + 2073344*Ech^5*\[Rho]^7 - 
      2073344*Ech^6*\[Rho]^7 + 1184768*Ech^7*\[Rho]^7 - 
      296192*Ech^8*\[Rho]^7 - 420*(1 - 2*Ech)^8*\[Rho]*
       (64 + 2243*\[Rho] + 1895*\[Rho]^2 - 305*\[Rho]^3 + 27*\[Rho]^4)*
       Log[1 - 2*Ech] + 420*(1 - 2*Ech)^8*\[Rho]*(64 + 2243*\[Rho] + 
        1895*\[Rho]^2 - 305*\[Rho]^3 + 27*\[Rho]^4)*Log[\[Rho]]))/
    (1680*(1 - 2*Ech)^8*mb^4) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(2629 - 44464*Ech + 330448*Ech^2 - 
      1411392*Ech^3 + 3797280*Ech^4 - 6601728*Ech^5 + 7158176*Ech^6 - 
      3689984*Ech^7 - 2571520*Ech^8 + 9168896*Ech^9 - 13214720*Ech^10 + 
      11608064*Ech^11 - 5791744*Ech^12 + 1343488*Ech^13 - 90112*Ech^14 - 
      17280*\[Rho] + 285120*Ech*\[Rho] - 2064960*Ech^2*\[Rho] + 
      8582400*Ech^3*\[Rho] - 22423680*Ech^4*\[Rho] + 37800960*Ech^5*\[Rho] - 
      40227840*Ech^6*\[Rho] + 24360960*Ech^7*\[Rho] - 4608000*Ech^8*\[Rho] - 
      4669440*Ech^9*\[Rho] + 4915200*Ech^10*\[Rho] - 2457600*Ech^11*\[Rho] + 
      491520*Ech^12*\[Rho] + 19425*\[Rho]^2 - 293160*Ech*\[Rho]^2 + 
      1911000*Ech^2*\[Rho]^2 - 6985440*Ech^3*\[Rho]^2 + 
      15487920*Ech^4*\[Rho]^2 - 20841600*Ech^5*\[Rho]^2 + 
      15577920*Ech^6*\[Rho]^2 - 4078080*Ech^7*\[Rho]^2 - 
      2365440*Ech^8*\[Rho]^2 + 2150400*Ech^9*\[Rho]^2 - 
      629760*Ech^10*\[Rho]^2 - 5600*\[Rho]^3 + 79040*Ech*\[Rho]^3 - 
      468800*Ech^2*\[Rho]^3 + 1480960*Ech^3*\[Rho]^3 - 
      2519680*Ech^4*\[Rho]^3 + 1768960*Ech^5*\[Rho]^3 + 
      1046400*Ech^6*\[Rho]^3 - 3194880*Ech^7*\[Rho]^3 + 
      2903040*Ech^8*\[Rho]^3 - 1351680*Ech^9*\[Rho]^3 + 
      276480*Ech^10*\[Rho]^3 + 675*\[Rho]^4 - 7560*Ech*\[Rho]^4 + 
      27000*Ech^2*\[Rho]^4 + 12960*Ech^3*\[Rho]^4 - 395280*Ech^4*\[Rho]^4 + 
      1180800*Ech^5*\[Rho]^4 - 1728480*Ech^6*\[Rho]^4 + 
      1566720*Ech^7*\[Rho]^4 - 771840*Ech^8*\[Rho]^4 + 
      153600*Ech^9*\[Rho]^4 + 23040*Ech^10*\[Rho]^4 + 96*\[Rho]^5 - 
      1536*Ech*\[Rho]^5 + 10752*Ech^2*\[Rho]^5 - 43008*Ech^3*\[Rho]^5 + 
      107520*Ech^4*\[Rho]^5 - 84480*Ech^5*\[Rho]^5 + 4992*Ech^6*\[Rho]^5 + 
      104448*Ech^7*\[Rho]^5 - 109056*Ech^8*\[Rho]^5 + 36864*Ech^9*\[Rho]^5 + 
      55*\[Rho]^6 - 880*Ech*\[Rho]^6 + 6160*Ech^2*\[Rho]^6 - 
      24640*Ech^3*\[Rho]^6 + 61600*Ech^4*\[Rho]^6 - 98560*Ech^5*\[Rho]^6 + 
      98560*Ech^6*\[Rho]^6 - 56320*Ech^7*\[Rho]^6 + 14080*Ech^8*\[Rho]^6 + 
      60*(1 - 2*Ech)^8*(-20 + 72*\[Rho] + 147*\[Rho]^2 - 88*\[Rho]^3 + 
        27*\[Rho]^4)*Log[1 - 2*Ech] - 60*(1 - 2*Ech)^8*
       (-20 + 72*\[Rho] + 147*\[Rho]^2 - 88*\[Rho]^3 + 27*\[Rho]^4)*
       Log[\[Rho]]))/(180*(1 - 2*Ech)^8*mb^4) - 
   (\[CapitalLambda]bh^3*(-158887 + 2967486*Ech - 24707568*Ech^2 + 
      120462944*Ech^3 - 379452192*Ech^4 + 802256448*Ech^5 - 
      1142728384*Ech^6 + 1074819456*Ech^7 - 692460288*Ech^8 + 
      588260864*Ech^9 - 1180010496*Ech^10 + 2120552448*Ech^11 - 
      2528296960*Ech^12 + 1923317760*Ech^13 - 867287040*Ech^14 + 
      200769536*Ech^15 - 18874368*Ech^16 + 1385685*\[Rho] - 
      25345530*Ech*\[Rho] + 206393040*Ech^2*\[Rho] - 982521120*Ech^3*\[Rho] + 
      3015300960*Ech^4*\[Rho] - 6193172160*Ech^5*\[Rho] + 
      8530033344*Ech^6*\[Rho] - 7642626432*Ech^7*\[Rho] + 
      4189952256*Ech^8*\[Rho] - 1539998208*Ech^9*\[Rho] + 
      1223706624*Ech^10*\[Rho] - 1676709888*Ech^11*\[Rho] + 
      1428209664*Ech^12*\[Rho] - 673677312*Ech^13*\[Rho] + 
      144162816*Ech^14*\[Rho] - 7569408*Ech^15*\[Rho] + 1378125*\[Rho]^2 - 
      29758050*Ech*\[Rho]^2 + 282630600*Ech^2*\[Rho]^2 - 
      1556629200*Ech^3*\[Rho]^2 + 5501790000*Ech^4*\[Rho]^2 - 
      13000145760*Ech^5*\[Rho]^2 + 20660424960*Ech^6*\[Rho]^2 - 
      21498355200*Ech^7*\[Rho]^2 + 13513409280*Ech^8*\[Rho]^2 - 
      3984637440*Ech^9*\[Rho]^2 - 270735360*Ech^10*\[Rho]^2 + 
      507064320*Ech^11*\[Rho]^2 - 163000320*Ech^12*\[Rho]^2 + 
      30105600*Ech^13*\[Rho]^2 - 3158575*\[Rho]^3 + 55212150*Ech*\[Rho]^3 - 
      426917400*Ech^2*\[Rho]^3 + 1913455600*Ech^3*\[Rho]^3 - 
      5464477200*Ech^4*\[Rho]^3 + 10266819360*Ech^5*\[Rho]^3 - 
      12590278400*Ech^6*\[Rho]^3 + 9546539520*Ech^7*\[Rho]^3 - 
      3806449920*Ech^8*\[Rho]^3 + 259033600*Ech^9*\[Rho]^3 + 
      364922880*Ech^10*\[Rho]^3 - 131174400*Ech^11*\[Rho]^3 + 
      13045760*Ech^12*\[Rho]^3 - 860160*Ech^13*\[Rho]^3 + 610575*\[Rho]^4 - 
      10347750*Ech*\[Rho]^4 + 76998600*Ech^2*\[Rho]^4 - 
      328482000*Ech^3*\[Rho]^4 + 877489200*Ech^4*\[Rho]^4 - 
      1495882080*Ech^5*\[Rho]^4 + 1577983680*Ech^6*\[Rho]^4 - 
      913745280*Ech^7*\[Rho]^4 + 126819840*Ech^8*\[Rho]^4 + 
      189127680*Ech^9*\[Rho]^4 - 119239680*Ech^10*\[Rho]^4 + 
      23439360*Ech^11*\[Rho]^4 - 53613*\[Rho]^5 + 851634*Ech*\[Rho]^5 - 
      5792472*Ech^2*\[Rho]^5 + 21588336*Ech^3*\[Rho]^5 - 
      45713808*Ech^4*\[Rho]^5 + 45704736*Ech^5*\[Rho]^5 - 
      1057728*Ech^6*\[Rho]^5 - 48289920*Ech^7*\[Rho]^5 + 
      68221440*Ech^8*\[Rho]^5 - 38599680*Ech^9*\[Rho]^5 + 
      8537088*Ech^10*\[Rho]^5 + 1161216*Ech^11*\[Rho]^5 - 2485*\[Rho]^6 + 
      44730*Ech*\[Rho]^6 - 357840*Ech^2*\[Rho]^6 + 1669920*Ech^3*\[Rho]^6 - 
      5009760*Ech^4*\[Rho]^6 + 10019520*Ech^5*\[Rho]^6 - 
      7601664*Ech^6*\[Rho]^6 + 2429952*Ech^7*\[Rho]^6 + 
      3757824*Ech^8*\[Rho]^6 - 4275712*Ech^9*\[Rho]^6 + 
      1376256*Ech^10*\[Rho]^6 - 825*\[Rho]^7 + 14850*Ech*\[Rho]^7 - 
      118800*Ech^2*\[Rho]^7 + 554400*Ech^3*\[Rho]^7 - 
      1663200*Ech^4*\[Rho]^7 + 3326400*Ech^5*\[Rho]^7 - 
      4435200*Ech^6*\[Rho]^7 + 3801600*Ech^7*\[Rho]^7 - 
      1900800*Ech^8*\[Rho]^7 + 422400*Ech^9*\[Rho]^7 + 
      420*(-1 + 2*Ech)^9*(-128 + 480*\[Rho] + 5895*\[Rho]^2 + 1955*\[Rho]^3 - 
        765*\[Rho]^4 + 135*\[Rho]^5)*Log[1 - 2*Ech] - 
      420*(-1 + 2*Ech)^9*(-128 + 480*\[Rho] + 5895*\[Rho]^2 + 1955*\[Rho]^3 - 
        765*\[Rho]^4 + 135*\[Rho]^5)*Log[\[Rho]]))/
    (5040*(-1 + 2*Ech)^9*mb^4)) + 
 r6*(((1 + \[CapitalLambda]bh)^3*(6305 - 88270*Ech + 529620*Ech^2 - 
      1864520*Ech^3 + 5099080*Ech^4 - 15240624*Ech^5 + 47904192*Ech^6 - 
      120366336*Ech^7 + 215351808*Ech^8 - 269323264*Ech^9 + 
      235547648*Ech^10 - 143345664*Ech^11 + 59164672*Ech^12 - 
      15282176*Ech^13 + 1916928*Ech^14 - 16590*\[Rho] + 232260*Ech*\[Rho] - 
      1393560*Ech^2*\[Rho] + 4500720*Ech^3*\[Rho] - 7164360*Ech^4*\[Rho] - 
      2484048*Ech^5*\[Rho] + 42420672*Ech^6*\[Rho] - 112221312*Ech^7*\[Rho] + 
      170849280*Ech^8*\[Rho] - 168591360*Ech^9*\[Rho] + 
      111369216*Ech^10*\[Rho] - 51308544*Ech^11*\[Rho] + 
      16902144*Ech^12*\[Rho] - 3010560*Ech^13*\[Rho] + 264600*\[Rho]^2 - 
      3931200*Ech*\[Rho]^2 + 25174800*Ech^2*\[Rho]^2 - 
      89838000*Ech^3*\[Rho]^2 + 190864800*Ech^4*\[Rho]^2 - 
      230731200*Ech^5*\[Rho]^2 + 108662400*Ech^6*\[Rho]^2 + 
      87494400*Ech^7*\[Rho]^2 - 157248000*Ech^8*\[Rho]^2 + 
      85478400*Ech^9*\[Rho]^2 - 16128000*Ech^10*\[Rho]^2 - 275625*\[Rho]^3 + 
      3577350*Ech*\[Rho]^3 - 19494300*Ech^2*\[Rho]^3 + 
      57068200*Ech^3*\[Rho]^3 - 93674000*Ech^4*\[Rho]^3 + 
      75583200*Ech^5*\[Rho]^3 - 347200*Ech^6*\[Rho]^3 - 
      55350400*Ech^7*\[Rho]^3 + 50265600*Ech^8*\[Rho]^3 - 
      22400000*Ech^9*\[Rho]^3 + 5017600*Ech^10*\[Rho]^3 + 54075*\[Rho]^4 - 
      744450*Ech*\[Rho]^4 + 4378500*Ech^2*\[Rho]^4 - 
      14586600*Ech^3*\[Rho]^4 + 29715000*Ech^4*\[Rho]^4 - 
      34293840*Ech^5*\[Rho]^4 + 9831360*Ech^6*\[Rho]^4 + 
      30804480*Ech^7*\[Rho]^4 - 45467520*Ech^8*\[Rho]^4 + 
      25401600*Ech^9*\[Rho]^4 - 5053440*Ech^10*\[Rho]^4 - 51030*\[Rho]^5 + 
      714420*Ech*\[Rho]^5 - 4286520*Ech^2*\[Rho]^5 + 
      14681520*Ech^3*\[Rho]^5 - 30741480*Ech^4*\[Rho]^5 + 
      38216304*Ech^5*\[Rho]^5 - 23933952*Ech^6*\[Rho]^5 + 
      1161216*Ech^7*\[Rho]^5 + 7120512*Ech^8*\[Rho]^5 - 
      2854656*Ech^9*\[Rho]^5 + 22540*\[Rho]^6 - 315560*Ech*\[Rho]^6 + 
      1893360*Ech^2*\[Rho]^6 - 6511120*Ech^3*\[Rho]^6 + 
      13692560*Ech^4*\[Rho]^6 - 17842272*Ech^5*\[Rho]^6 + 
      13776448*Ech^6*\[Rho]^6 - 5548928*Ech^7*\[Rho]^6 + 
      806400*Ech^8*\[Rho]^6 - 4275*\[Rho]^7 + 59850*Ech*\[Rho]^7 - 
      359100*Ech^2*\[Rho]^7 + 1197000*Ech^3*\[Rho]^7 - 
      2394000*Ech^4*\[Rho]^7 + 2872800*Ech^5*\[Rho]^7 - 
      1915200*Ech^6*\[Rho]^7 + 547200*Ech^7*\[Rho]^7 - 
      2100*(-1 + 2*Ech)^7*\[Rho]^2*(-54 - 67*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ech] + 2100*(-1 + 2*Ech)^7*\[Rho]^2*(-54 - 67*\[Rho] + 
        3*\[Rho]^2)*Log[\[Rho]]))/(6300*(-1 + 2*Ech)^7*mb^5) - 
   ((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(6480 - 90720*Ech + 544320*Ech^2 - 
      1814400*Ech^3 + 3628800*Ech^4 - 4354560*Ech^5 + 2903040*Ech^6 - 
      829440*Ech^7 - 14375*\[Rho] + 213250*Ech*\[Rho] - 
      1363500*Ech^2*\[Rho] + 4821480*Ech^3*\[Rho] - 9868800*Ech^4*\[Rho] + 
      10191360*Ech^5*\[Rho] + 691200*Ech^6*\[Rho] - 16435200*Ech^7*\[Rho] + 
      21507840*Ech^8*\[Rho] - 12915200*Ech^9*\[Rho] + 3066880*Ech^10*\[Rho] + 
      153600*Ech^11*\[Rho] + 6600*\[Rho]^2 - 92400*Ech*\[Rho]^2 + 
      554400*Ech^2*\[Rho]^2 - 1753920*Ech^3*\[Rho]^2 + 
      2810880*Ech^4*\[Rho]^2 - 969216*Ech^5*\[Rho]^2 - 
      4336128*Ech^6*\[Rho]^2 + 7959552*Ech^7*\[Rho]^2 - 
      5867520*Ech^8*\[Rho]^2 + 1708032*Ech^9*\[Rho]^2 + 5400*\[Rho]^3 - 
      70200*Ech*\[Rho]^3 + 383400*Ech^2*\[Rho]^3 - 1259280*Ech^3*\[Rho]^3 + 
      2730240*Ech^4*\[Rho]^3 - 3818880*Ech^5*\[Rho]^3 + 
      3206016*Ech^6*\[Rho]^3 - 1407744*Ech^7*\[Rho]^3 + 
      221184*Ech^8*\[Rho]^3 - 14200*\[Rho]^4 + 198800*Ech*\[Rho]^4 - 
      1192800*Ech^2*\[Rho]^4 + 4323520*Ech^3*\[Rho]^4 - 
      10203200*Ech^4*\[Rho]^4 + 15638400*Ech^5*\[Rho]^4 - 
      14882560*Ech^6*\[Rho]^4 + 8061440*Ech^7*\[Rho]^4 - 
      1904640*Ech^8*\[Rho]^4 + 10095*\[Rho]^5 - 141330*Ech*\[Rho]^5 + 
      847980*Ech^2*\[Rho]^5 - 2826600*Ech^3*\[Rho]^5 + 
      5653200*Ech^4*\[Rho]^5 - 6783840*Ech^5*\[Rho]^5 + 
      4522560*Ech^6*\[Rho]^5 - 1292160*Ech^7*\[Rho]^5 - 
      300*(-1 + 2*Ech)^7*\[Rho]*(20 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 
      300*(-1 + 2*Ech)^7*\[Rho]*(20 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (1800*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
   ((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(-3975 + 55650*Ech - 
      333900*Ech^2 + 1128600*Ech^3 - 2454240*Ech^4 + 4127328*Ech^5 - 
      7089472*Ech^6 + 12705152*Ech^7 - 18439680*Ech^8 + 18780160*Ech^9 - 
      13193216*Ech^10 + 6549504*Ech^11 - 2166784*Ech^12 + 327680*Ech^13 + 
      33825*\[Rho] - 487950*Ech*\[Rho] + 3028500*Ech^2*\[Rho] - 
      10456200*Ech^3*\[Rho] + 21436800*Ech^4*\[Rho] - 24729120*Ech^5*\[Rho] + 
      9670080*Ech^6*\[Rho] + 14056320*Ech^7*\[Rho] - 24768000*Ech^8*\[Rho] + 
      17971200*Ech^9*\[Rho] - 7004160*Ech^10*\[Rho] + 1290240*Ech^11*\[Rho] - 
      61440*Ech^12*\[Rho] - 39600*\[Rho]^2 + 523800*Ech*\[Rho]^2 - 
      2928600*Ech^2*\[Rho]^2 + 8912400*Ech^3*\[Rho]^2 - 
      15650400*Ech^4*\[Rho]^2 + 14740800*Ech^5*\[Rho]^2 - 
      3561600*Ech^6*\[Rho]^2 - 7660800*Ech^7*\[Rho]^2 + 
      9715200*Ech^8*\[Rho]^2 - 5299200*Ech^9*\[Rho]^2 + 
      1228800*Ech^10*\[Rho]^2 + 15200*\[Rho]^3 - 205000*Ech*\[Rho]^3 + 
      1175400*Ech^2*\[Rho]^3 - 3754800*Ech^3*\[Rho]^3 + 
      7130400*Ech^4*\[Rho]^3 - 7187520*Ech^5*\[Rho]^3 + 
      231040*Ech^6*\[Rho]^3 + 9460480*Ech^7*\[Rho]^3 - 
      12157440*Ech^8*\[Rho]^3 + 6712320*Ech^9*\[Rho]^3 - 
      1413120*Ech^10*\[Rho]^3 - 10425*\[Rho]^4 + 145950*Ech*\[Rho]^4 - 
      875700*Ech^2*\[Rho]^4 + 2992200*Ech^3*\[Rho]^4 - 
      6174000*Ech^4*\[Rho]^4 + 7276800*Ech^5*\[Rho]^4 - 
      3609600*Ech^6*\[Rho]^4 - 1413120*Ech^7*\[Rho]^4 + 
      2561280*Ech^8*\[Rho]^4 - 890880*Ech^9*\[Rho]^4 + 6975*\[Rho]^5 - 
      97650*Ech*\[Rho]^5 + 585900*Ech^2*\[Rho]^5 - 2035800*Ech^3*\[Rho]^5 + 
      4397040*Ech^4*\[Rho]^5 - 5983488*Ech^5*\[Rho]^5 + 
      4929792*Ech^6*\[Rho]^5 - 2214912*Ech^7*\[Rho]^5 + 
      403200*Ech^8*\[Rho]^5 - 2000*\[Rho]^6 + 28000*Ech*\[Rho]^6 - 
      168000*Ech^2*\[Rho]^6 + 560000*Ech^3*\[Rho]^6 - 
      1120000*Ech^4*\[Rho]^6 + 1344000*Ech^5*\[Rho]^6 - 
      896000*Ech^6*\[Rho]^6 + 256000*Ech^7*\[Rho]^6 - 
      300*(-1 + 2*Ech)^7*\[Rho]*(-24 - 51*\[Rho] + 13*\[Rho]^2)*
       Log[1 - 2*Ech] + 300*(-1 + 2*Ech)^7*\[Rho]*(-24 - 51*\[Rho] + 
        13*\[Rho]^2)*Log[\[Rho]]))/(900*(-1 + 2*Ech)^7*mb^5) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (3075 - 37290*Ech + 183420*Ech^2 - 463080*Ech^3 + 675840*Ech^4 - 
      1021632*Ech^5 + 2959488*Ech^6 - 7143168*Ech^7 + 10417920*Ech^8 - 
      9177600*Ech^9 + 4783104*Ech^10 - 1222656*Ech^11 + 24576*Ech^12 - 
      8825*\[Rho] + 113950*Ech*\[Rho] - 616500*Ech^2*\[Rho] + 
      1811160*Ech^3*\[Rho] - 3154080*Ech^4*\[Rho] + 3468480*Ech^5*\[Rho] - 
      2924160*Ech^6*\[Rho] + 2784000*Ech^7*\[Rho] - 2776320*Ech^8*\[Rho] + 
      1922560*Ech^9*\[Rho] - 680960*Ech^10*\[Rho] + 30720*Ech^11*\[Rho] + 
      8880*\[Rho]^2 - 118200*Ech*\[Rho]^2 + 666360*Ech^2*\[Rho]^2 - 
      2091120*Ech^3*\[Rho]^2 + 3930720*Ech^4*\[Rho]^2 - 
      4070208*Ech^5*\[Rho]^2 + 696192*Ech^6*\[Rho]^2 + 
      4104960*Ech^7*\[Rho]^2 - 5611008*Ech^8*\[Rho]^2 + 
      3161088*Ech^9*\[Rho]^2 - 675840*Ech^10*\[Rho]^2 - 7440*\[Rho]^3 + 
      103080*Ech*\[Rho]^3 - 610920*Ech^2*\[Rho]^3 + 2065680*Ech^3*\[Rho]^3 - 
      4223520*Ech^4*\[Rho]^3 + 4915008*Ech^5*\[Rho]^3 - 
      2339712*Ech^6*\[Rho]^3 - 1074432*Ech^7*\[Rho]^3 + 
      1767936*Ech^8*\[Rho]^3 - 592896*Ech^9*\[Rho]^3 + 7565*\[Rho]^4 - 
      105910*Ech*\[Rho]^4 + 635460*Ech^2*\[Rho]^4 - 2240600*Ech^3*\[Rho]^4 + 
      5006800*Ech^4*\[Rho]^4 - 7159584*Ech^5*\[Rho]^4 + 
      6297536*Ech^6*\[Rho]^4 - 3104896*Ech^7*\[Rho]^4 + 
      652800*Ech^8*\[Rho]^4 - 3255*\[Rho]^5 + 45570*Ech*\[Rho]^5 - 
      273420*Ech^2*\[Rho]^5 + 911400*Ech^3*\[Rho]^5 - 
      1822800*Ech^4*\[Rho]^5 + 2187360*Ech^5*\[Rho]^5 - 
      1458240*Ech^6*\[Rho]^5 + 416640*Ech^7*\[Rho]^5 + 
      60*(-1 + 2*Ech)^7*(-48 + 80*\[Rho] - 51*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*(-48 + 80*\[Rho] - 51*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(720*(-1 + 2*Ech)^7*mb^5) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*(13385 - 214160*Ech + 
      1499120*Ech^2 - 5996480*Ech^3 + 14850080*Ech^4 - 21579488*Ech^5 + 
      5711104*Ech^6 + 67670144*Ech^7 - 232083200*Ech^8 + 464364544*Ech^9 - 
      636977152*Ech^10 + 611602432*Ech^11 - 409550848*Ech^12 + 
      187801600*Ech^13 - 54919168*Ech^14 + 7766016*Ech^15 - 303240*\[Rho] + 
      4952640*Ech*\[Rho] - 35474880*Ech^2*\[Rho] + 145662720*Ech^3*\[Rho] - 
      375733680*Ech^4*\[Rho] + 627591552*Ech^5*\[Rho] - 
      681347072*Ech^6*\[Rho] + 502283264*Ech^7*\[Rho] - 
      348862976*Ech^8*\[Rho] + 348078080*Ech^9*\[Rho] - 
      318746624*Ech^10*\[Rho] + 181551104*Ech^11*\[Rho] - 
      62763008*Ech^12*\[Rho] + 15368192*Ech^13*\[Rho] - 
      2293760*Ech^14*\[Rho] - 351575*\[Rho]^2 + 6855800*Ech*\[Rho]^2 - 
      57835400*Ech^2*\[Rho]^2 + 277284000*Ech^3*\[Rho]^2 - 
      830701200*Ech^4*\[Rho]^2 + 1600028640*Ech^5*\[Rho]^2 - 
      1938128640*Ech^6*\[Rho]^2 + 1318356480*Ech^7*\[Rho]^2 - 
      257214720*Ech^8*\[Rho]^2 - 290124800*Ech^9*\[Rho]^2 + 
      234321920*Ech^10*\[Rho]^2 - 76267520*Ech^11*\[Rho]^2 + 
      14192640*Ech^12*\[Rho]^2 - 860160*Ech^13*\[Rho]^2 + 717850*\[Rho]^3 - 
      11040400*Ech*\[Rho]^3 + 73721200*Ech^2*\[Rho]^3 - 
      278264000*Ech^3*\[Rho]^3 + 646688000*Ech^4*\[Rho]^3 - 
      940916480*Ech^5*\[Rho]^3 + 821712640*Ech^6*\[Rho]^3 - 
      359833600*Ech^7*\[Rho]^3 - 6003200*Ech^8*\[Rho]^3 + 
      93184000*Ech^9*\[Rho]^3 - 53616640*Ech^10*\[Rho]^3 + 
      13189120*Ech^11*\[Rho]^3 - 92225*\[Rho]^4 + 1395800*Ech*\[Rho]^4 - 
      9132200*Ech^2*\[Rho]^4 + 33549600*Ech^3*\[Rho]^4 - 
      76650000*Ech^4*\[Rho]^4 + 113685600*Ech^5*\[Rho]^4 - 
      105253120*Ech^6*\[Rho]^4 + 40647040*Ech^7*\[Rho]^4 + 
      33044480*Ech^8*\[Rho]^4 - 53706240*Ech^9*\[Rho]^4 + 
      27525120*Ech^10*\[Rho]^4 - 4945920*Ech^11*\[Rho]^4 + 27440*\[Rho]^5 - 
      439040*Ech*\[Rho]^5 + 3073280*Ech^2*\[Rho]^5 - 
      12293120*Ech^3*\[Rho]^5 + 32427920*Ech^4*\[Rho]^5 - 
      58739072*Ech^5*\[Rho]^5 + 70036736*Ech^6*\[Rho]^5 - 
      50000384*Ech^7*\[Rho]^5 + 17050880*Ech^8*\[Rho]^5 + 
      86016*Ech^9*\[Rho]^5 - 1247232*Ech^10*\[Rho]^5 - 14385*\[Rho]^6 + 
      230160*Ech*\[Rho]^6 - 1611120*Ech^2*\[Rho]^6 + 6444480*Ech^3*\[Rho]^6 - 
      16890720*Ech^4*\[Rho]^6 + 29627808*Ech^5*\[Rho]^6 - 
      34583808*Ech^6*\[Rho]^6 + 25406976*Ech^7*\[Rho]^6 - 
      10585344*Ech^8*\[Rho]^6 + 1881600*Ech^9*\[Rho]^6 + 2750*\[Rho]^7 - 
      44000*Ech*\[Rho]^7 + 308000*Ech^2*\[Rho]^7 - 1232000*Ech^3*\[Rho]^7 + 
      3080000*Ech^4*\[Rho]^7 - 4928000*Ech^5*\[Rho]^7 + 
      4928000*Ech^6*\[Rho]^7 - 2816000*Ech^7*\[Rho]^7 + 
      704000*Ech^8*\[Rho]^7 - 2100*(1 - 2*Ech)^8*\[Rho]*
       (-24 - 293*\[Rho] - 106*\[Rho]^2 + 19*\[Rho]^3)*Log[1 - 2*Ech] + 
      2100*(1 - 2*Ech)^8*\[Rho]*(-24 - 293*\[Rho] - 106*\[Rho]^2 + 
        19*\[Rho]^3)*Log[\[Rho]]))/(2100*(1 - 2*Ech)^8*mb^5) + 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(4320 - 69120*Ech + 483840*Ech^2 - 1935360*Ech^3 + 
      4838400*Ech^4 - 7741440*Ech^5 + 7741440*Ech^6 - 4423680*Ech^7 + 
      1105920*Ech^8 - 35219*\[Rho] + 576944*Ech*\[Rho] - 
      4146128*Ech^2*\[Rho] + 17086272*Ech^3*\[Rho] - 44270800*Ech^4*\[Rho] + 
      74441728*Ech^5*\[Rho] - 81786368*Ech^6*\[Rho] + 61382656*Ech^7*\[Rho] - 
      42083584*Ech^8*\[Rho] + 38768640*Ech^9*\[Rho] - 
      32706560*Ech^10*\[Rho] + 16302080*Ech^11*\[Rho] - 
      3584000*Ech^12*\[Rho] + 38125*\[Rho]^2 - 571600*Ech*\[Rho]^2 + 
      3694000*Ech^2*\[Rho]^2 - 13342400*Ech^3*\[Rho]^2 + 
      29185360*Ech^4*\[Rho]^2 - 39253504*Ech^5*\[Rho]^2 + 
      32441344*Ech^6*\[Rho]^2 - 19806208*Ech^7*\[Rho]^2 + 
      17561344*Ech^8*\[Rho]^2 - 18173952*Ech^9*\[Rho]^2 + 
      10850304*Ech^10*\[Rho]^2 - 2605056*Ech^11*\[Rho]^2 - 
      102400*Ech^12*\[Rho]^2 - 10800*\[Rho]^3 + 159000*Ech*\[Rho]^3 - 
      1002600*Ech^2*\[Rho]^3 + 3495200*Ech^3*\[Rho]^3 - 
      7438080*Ech^4*\[Rho]^3 + 10302592*Ech^5*\[Rho]^3 - 
      9897216*Ech^6*\[Rho]^3 + 6831616*Ech^7*\[Rho]^3 - 
      3018752*Ech^8*\[Rho]^3 + 483328*Ech^9*\[Rho]^3 + 
      96256*Ech^10*\[Rho]^3 + 6800*\[Rho]^4 - 103400*Ech*\[Rho]^4 + 
      680600*Ech^2*\[Rho]^4 - 2520800*Ech^3*\[Rho]^4 + 
      6170240*Ech^4*\[Rho]^4 - 10968960*Ech^5*\[Rho]^4 + 
      14287104*Ech^6*\[Rho]^4 - 12952064*Ech^7*\[Rho]^4 + 
      7682048*Ech^8*\[Rho]^4 - 2875392*Ech^9*\[Rho]^4 + 
      563200*Ech^10*\[Rho]^4 - 5245*\[Rho]^5 + 83920*Ech*\[Rho]^5 - 
      587440*Ech^2*\[Rho]^5 + 2349760*Ech^3*\[Rho]^5 - 
      6310080*Ech^4*\[Rho]^5 + 11869440*Ech^5*\[Rho]^5 - 
      15298560*Ech^6*\[Rho]^5 + 12569600*Ech^7*\[Rho]^5 - 
      5999360*Ech^8*\[Rho]^5 + 1269760*Ech^9*\[Rho]^5 + 2019*\[Rho]^6 - 
      32304*Ech*\[Rho]^6 + 226128*Ech^2*\[Rho]^6 - 904512*Ech^3*\[Rho]^6 + 
      2261280*Ech^4*\[Rho]^6 - 3618048*Ech^5*\[Rho]^6 + 
      3618048*Ech^6*\[Rho]^6 - 2067456*Ech^7*\[Rho]^6 + 
      516864*Ech^8*\[Rho]^6 + 60*(1 - 2*Ech)^8*\[Rho]*
       (112 + 320*\[Rho] - 115*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^8*\[Rho]*(112 + 320*\[Rho] - 115*\[Rho]^2 + 45*\[Rho]^3)*
       Log[\[Rho]]))/(1200*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (-2765 + 15440*Ech + 122320*Ech^2 - 1564480*Ech^3 + 7238800*Ech^4 - 
      19455232*Ech^5 + 37310592*Ech^6 - 65316864*Ech^7 + 117232896*Ech^8 - 
      181882880*Ech^9 + 204898304*Ech^10 - 155992064*Ech^11 + 
      77262848*Ech^12 - 22740992*Ech^13 + 2785280*Ech^14 - 227200*\[Rho] + 
      3932800*Ech*\[Rho] - 29910400*Ech^2*\[Rho] + 130752000*Ech^3*\[Rho] - 
      360285600*Ech^4*\[Rho] + 643699200*Ech^5*\[Rho] - 
      734246400*Ech^6*\[Rho] + 497203200*Ech^7*\[Rho] - 
      160128000*Ech^8*\[Rho] + 3891200*Ech^9*\[Rho] - 1433600*Ech^10*\[Rho] + 
      10649600*Ech^11*\[Rho] - 4300800*Ech^12*\[Rho] + 303325*\[Rho]^2 - 
      4724200*Ech*\[Rho]^2 + 32037400*Ech^2*\[Rho]^2 - 
      123333600*Ech^3*\[Rho]^2 + 294382800*Ech^4*\[Rho]^2 - 
      445666560*Ech^5*\[Rho]^2 + 416847360*Ech^6*\[Rho]^2 - 
      215162880*Ech^7*\[Rho]^2 + 31722240*Ech^8*\[Rho]^2 + 
      27105280*Ech^9*\[Rho]^2 - 16414720*Ech^10*\[Rho]^2 + 
      2252800*Ech^11*\[Rho]^2 + 307200*Ech^12*\[Rho]^2 - 84000*\[Rho]^3 + 
      1267200*Ech*\[Rho]^3 - 8256000*Ech^2*\[Rho]^3 + 
      30156800*Ech^3*\[Rho]^3 - 67760000*Ech^4*\[Rho]^3 + 
      96260480*Ech^5*\[Rho]^3 - 81935360*Ech^6*\[Rho]^3 + 
      27123200*Ech^7*\[Rho]^3 + 22743040*Ech^8*\[Rho]^3 - 
      31651840*Ech^9*\[Rho]^3 + 14417920*Ech^10*\[Rho]^3 - 
      2252800*Ech^11*\[Rho]^3 + 21325*\[Rho]^4 - 335800*Ech*\[Rho]^4 + 
      2307400*Ech^2*\[Rho]^4 - 9028000*Ech^3*\[Rho]^4 + 
      23353600*Ech^4*\[Rho]^4 - 42238720*Ech^5*\[Rho]^4 + 
      51936640*Ech^6*\[Rho]^4 - 40245760*Ech^7*\[Rho]^4 + 
      17324800*Ech^8*\[Rho]^4 - 3164160*Ech^9*\[Rho]^4 - 14560*\[Rho]^5 + 
      232960*Ech*\[Rho]^5 - 1630720*Ech^2*\[Rho]^5 + 6522880*Ech^3*\[Rho]^5 - 
      17250400*Ech^4*\[Rho]^5 + 31184512*Ech^5*\[Rho]^5 - 
      38125312*Ech^6*\[Rho]^5 + 29630464*Ech^7*\[Rho]^5 - 
      13282816*Ech^8*\[Rho]^5 + 2611200*Ech^9*\[Rho]^5 + 3875*\[Rho]^6 - 
      62000*Ech*\[Rho]^6 + 434000*Ech^2*\[Rho]^6 - 1736000*Ech^3*\[Rho]^6 + 
      4340000*Ech^4*\[Rho]^6 - 6944000*Ech^5*\[Rho]^6 + 
      6944000*Ech^6*\[Rho]^6 - 3968000*Ech^7*\[Rho]^6 + 
      992000*Ech^8*\[Rho]^6 + 300*(1 - 2*Ech)^8*(-48 + 496*\[Rho] + 
        215*\[Rho]^2 - 128*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^8*(-48 + 496*\[Rho] + 215*\[Rho]^2 - 128*\[Rho]^3 + 
        9*\[Rho]^4)*Log[\[Rho]]))/(3600*(1 - 2*Ech)^8*mb^5) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(-3240 + 58320*Ech - 
      466560*Ech^2 + 2177280*Ech^3 - 6531840*Ech^4 + 13063680*Ech^5 - 
      17418240*Ech^6 + 14929920*Ech^7 - 7464960*Ech^8 + 1658880*Ech^9 + 
      61823*\[Rho] - 1131294*Ech*\[Rho] + 9216672*Ech^2*\[Rho] - 
      43898176*Ech^3*\[Rho] + 134799168*Ech^4*\[Rho] - 
      276979968*Ech^5*\[Rho] + 380743264*Ech^6*\[Rho] - 
      334126272*Ech^7*\[Rho] + 152284416*Ech^8*\[Rho] + 
      28923392*Ech^9*\[Rho] - 124701696*Ech^10*\[Rho] + 
      144119808*Ech^11*\[Rho] - 109133824*Ech^12*\[Rho] + 
      51904512*Ech^13*\[Rho] - 13541376*Ech^14*\[Rho] + 
      1392640*Ech^15*\[Rho] + 54848*\[Rho]^2 - 1225344*Ech*\[Rho]^2 + 
      11945472*Ech^2*\[Rho]^2 - 67173376*Ech^3*\[Rho]^2 + 
      241517568*Ech^4*\[Rho]^2 - 579211008*Ech^5*\[Rho]^2 + 
      934195968*Ech^6*\[Rho]^2 - 992755200*Ech^7*\[Rho]^2 + 
      659530752*Ech^8*\[Rho]^2 - 257099776*Ech^9*\[Rho]^2 + 
      80400384*Ech^10*\[Rho]^2 - 54927360*Ech^11*\[Rho]^2 + 
      31834112*Ech^12*\[Rho]^2 - 7372800*Ech^13*\[Rho]^2 - 148975*\[Rho]^3 + 
      2635350*Ech*\[Rho]^3 - 20667000*Ech^2*\[Rho]^3 + 
      94228400*Ech^3*\[Rho]^3 - 274923600*Ech^4*\[Rho]^3 + 
      531723936*Ech^5*\[Rho]^3 - 681887808*Ech^6*\[Rho]^3 + 
      561971328*Ech^7*\[Rho]^3 - 276667392*Ech^8*\[Rho]^3 + 
      71008256*Ech^9*\[Rho]^3 - 9815040*Ech^10*\[Rho]^3 + 
      4147200*Ech^11*\[Rho]^3 - 1835008*Ech^12*\[Rho]^3 + 41000*\[Rho]^4 - 
      704400*Ech*\[Rho]^4 + 5332800*Ech^2*\[Rho]^4 - 
      23273600*Ech^3*\[Rho]^4 + 64176000*Ech^4*\[Rho]^4 - 
      115790592*Ech^5*\[Rho]^4 + 137677952*Ech^6*\[Rho]^4 - 
      106001664*Ech^7*\[Rho]^4 + 49093632*Ech^8*\[Rho]^4 - 
      9517056*Ech^9*\[Rho]^4 - 2193408*Ech^10*\[Rho]^4 + 
      1093632*Ech^11*\[Rho]^4 - 7535*\[Rho]^5 + 130230*Ech*\[Rho]^5 - 
      993240*Ech^2*\[Rho]^5 + 4375920*Ech^3*\[Rho]^5 - 
      12220560*Ech^4*\[Rho]^5 + 23532960*Ech^5*\[Rho]^5 - 
      33826848*Ech^6*\[Rho]^5 + 37191744*Ech^7*\[Rho]^5 - 
      29521152*Ech^8*\[Rho]^5 + 15294976*Ech^9*\[Rho]^5 - 
      4981248*Ech^10*\[Rho]^5 + 844800*Ech^11*\[Rho]^5 + 2752*\[Rho]^6 - 
      49536*Ech*\[Rho]^6 + 396288*Ech^2*\[Rho]^6 - 1849344*Ech^3*\[Rho]^6 + 
      5548032*Ech^4*\[Rho]^6 - 11771136*Ech^5*\[Rho]^6 + 
      18212736*Ech^6*\[Rho]^6 - 20060928*Ech^7*\[Rho]^6 + 
      14344704*Ech^8*\[Rho]^6 - 6044672*Ech^9*\[Rho]^6 + 
      1142784*Ech^10*\[Rho]^6 - 673*\[Rho]^7 + 12114*Ech*\[Rho]^7 - 
      96912*Ech^2*\[Rho]^7 + 452256*Ech^3*\[Rho]^7 - 1356768*Ech^4*\[Rho]^7 + 
      2713536*Ech^5*\[Rho]^7 - 3618048*Ech^6*\[Rho]^7 + 
      3101184*Ech^7*\[Rho]^7 - 1550592*Ech^8*\[Rho]^7 + 
      344576*Ech^9*\[Rho]^7 + 60*(-1 + 2*Ech)^9*\[Rho]*
       (154 + 1984*\[Rho] + 385*\[Rho]^2 - 280*\[Rho]^3 + 45*\[Rho]^4)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^9*\[Rho]*(154 + 1984*\[Rho] + 
        385*\[Rho]^2 - 280*\[Rho]^3 + 45*\[Rho]^4)*Log[\[Rho]]))/
    (900*(-1 + 2*Ech)^9*mb^5*\[Rho]) + 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(-35285 + 836730*Ech - 
      8508240*Ech^2 + 49381920*Ech^3 - 182014560*Ech^4 + 443958144*Ech^5 - 
      705372864*Ech^6 + 592564608*Ech^7 + 358615296*Ech^8 - 
      2436781568*Ech^9 + 5330884608*Ech^10 - 7637446656*Ech^11 + 
      7616200704*Ech^12 - 5244567552*Ech^13 + 2422358016*Ech^14 - 
      696287232*Ech^15 + 95551488*Ech^16 + 6470695*\[Rho] - 
      121512510*Ech*\[Rho] + 1017460080*Ech^2*\[Rho] - 
      4990067040*Ech^3*\[Rho] + 15816921120*Ech^4*\[Rho] - 
      33665722944*Ech^5*\[Rho] + 48273576512*Ech^6*\[Rho] - 
      45254944896*Ech^7*\[Rho] + 25587733248*Ech^8*\[Rho] - 
      7132665344*Ech^9*\[Rho] + 388405248*Ech^10*\[Rho] + 
      347590656*Ech^11*\[Rho] - 759349248*Ech^12*\[Rho] + 
      676429824*Ech^13*\[Rho] - 214351872*Ech^14*\[Rho] + 
      19496960*Ech^15*\[Rho] - 1649025*\[Rho]^2 + 15129450*Ech*\[Rho]^2 + 
      9941400*Ech^2*\[Rho]^2 - 744937200*Ech^3*\[Rho]^2 + 
      4679715600*Ech^4*\[Rho]^2 - 15231454560*Ech^5*\[Rho]^2 + 
      30118596480*Ech^6*\[Rho]^2 - 37049886720*Ech^7*\[Rho]^2 + 
      26779925760*Ech^8*\[Rho]^2 - 8894753280*Ech^9*\[Rho]^2 - 
      786401280*Ech^10*\[Rho]^2 + 1351741440*Ech^11*\[Rho]^2 - 
      256757760*Ech^12*\[Rho]^2 + 2580480*Ech^13*\[Rho]^2 - 
      3440640*Ech^14*\[Rho]^2 - 5872125*\[Rho]^3 + 103862850*Ech*\[Rho]^3 - 
      814384200*Ech^2*\[Rho]^3 + 3712360400*Ech^3*\[Rho]^3 - 
      10828734000*Ech^4*\[Rho]^3 + 20935874400*Ech^5*\[Rho]^3 - 
      26813758720*Ech^6*\[Rho]^3 + 21939402240*Ech^7*\[Rho]^3 - 
      10320280320*Ech^8*\[Rho]^3 + 1759260160*Ech^9*\[Rho]^3 + 
      697374720*Ech^10*\[Rho]^3 - 438251520*Ech^11*\[Rho]^3 + 
      60928000*Ech^12*\[Rho]^3 + 4300800*Ech^13*\[Rho]^3 + 1159725*\[Rho]^4 - 
      19888050*Ech*\[Rho]^4 + 150221400*Ech^2*\[Rho]^4 - 
      653657200*Ech^3*\[Rho]^4 + 1795155600*Ech^4*\[Rho]^4 - 
      3222344160*Ech^5*\[Rho]^4 + 3800637120*Ech^6*\[Rho]^4 - 
      2849804160*Ech^7*\[Rho]^4 + 1148206080*Ech^8*\[Rho]^4 + 
      22364160*Ech^9*\[Rho]^4 - 270197760*Ech^10*\[Rho]^4 + 
      112896000*Ech^11*\[Rho]^4 - 15769600*Ech^12*\[Rho]^4 - 
      120015*\[Rho]^5 + 2122470*Ech*\[Rho]^5 - 16639560*Ech^2*\[Rho]^5 + 
      75836880*Ech^3*\[Rho]^5 - 221160240*Ech^4*\[Rho]^5 + 
      455658336*Ech^5*\[Rho]^5 - 707977536*Ech^6*\[Rho]^5 + 
      811262592*Ech^7*\[Rho]^5 - 630852096*Ech^8*\[Rho]^5 + 
      298195968*Ech^9*\[Rho]^5 - 77607936*Ech^10*\[Rho]^5 + 
      8300544*Ech^11*\[Rho]^5 + 56105*\[Rho]^6 - 1009890*Ech*\[Rho]^6 + 
      8079120*Ech^2*\[Rho]^6 - 37702560*Ech^3*\[Rho]^6 + 
      113107680*Ech^4*\[Rho]^6 - 237879936*Ech^5*\[Rho]^6 + 
      356727168*Ech^6*\[Rho]^6 - 375481344*Ech^7*\[Rho]^6 + 
      256419072*Ech^8*\[Rho]^6 - 102678016*Ech^9*\[Rho]^6 + 
      18278400*Ech^10*\[Rho]^6 - 10075*\[Rho]^7 + 181350*Ech*\[Rho]^7 - 
      1450800*Ech^2*\[Rho]^7 + 6770400*Ech^3*\[Rho]^7 - 
      20311200*Ech^4*\[Rho]^7 + 40622400*Ech^5*\[Rho]^7 - 
      54163200*Ech^6*\[Rho]^7 + 46425600*Ech^7*\[Rho]^7 - 
      23212800*Ech^8*\[Rho]^7 + 5158400*Ech^9*\[Rho]^7 + 
      2100*(-1 + 2*Ech)^9*(-48 + 1200*\[Rho] + 3465*\[Rho]^2 + 437*\[Rho]^3 - 
        235*\[Rho]^4 + 9*\[Rho]^5)*Log[1 - 2*Ech] - 2100*(-1 + 2*Ech)^9*
       (-48 + 1200*\[Rho] + 3465*\[Rho]^2 + 437*\[Rho]^3 - 235*\[Rho]^4 + 
        9*\[Rho]^5)*Log[\[Rho]]))/(8400*(-1 + 2*Ech)^9*mb^5) - 
   (\[CapitalLambda]bh^3*(90720 - 1814400*Ech + 16329600*Ech^2 - 
      87091200*Ech^3 + 304819200*Ech^4 - 731566080*Ech^5 + 1219276800*Ech^6 - 
      1393459200*Ech^7 + 1045094400*Ech^8 - 464486400*Ech^9 + 
      92897280*Ech^10 - 3255295*\[Rho] + 65979500*Ech*\[Rho] - 
      602551500*Ech^2*\[Rho] + 3266024000*Ech^3*\[Rho] - 
      11640748000*Ech^4*\[Rho] + 28524854400*Ech^5*\[Rho] - 
      48719715520*Ech^6*\[Rho] + 57425364224*Ech^7*\[Rho] - 
      45265351680*Ech^8*\[Rho] + 23636311040*Ech^9*\[Rho] - 
      12676817920*Ech^10*\[Rho] + 16730972160*Ech^11*\[Rho] - 
      24053456896*Ech^12*\[Rho] + 24224399360*Ech^13*\[Rho] - 
      16628858880*Ech^14*\[Rho] + 7459635200*Ech^15*\[Rho] - 
      2003107840*Ech^16*\[Rho] + 257949696*Ech^17*\[Rho] - 
      18994563*\[Rho]^2 + 405454140*Ech*\[Rho]^2 - 3904716060*Ech^2*
       \[Rho]^2 + 22358925120*Ech^3*\[Rho]^2 - 84391329120*Ech^4*\[Rho]^2 + 
      219717445248*Ech^5*\[Rho]^2 - 400542590784*Ech^6*\[Rho]^2 + 
      506722465536*Ech^7*\[Rho]^2 - 428428460544*Ech^8*\[Rho]^2 + 
      220721679360*Ech^9*\[Rho]^2 - 51487048704*Ech^10*\[Rho]^2 - 
      7702044672*Ech^11*\[Rho]^2 + 12184854528*Ech^12*\[Rho]^2 - 
      9753526272*Ech^13*\[Rho]^2 + 5334712320*Ech^14*\[Rho]^2 - 
      1355612160*Ech^15*\[Rho]^2 + 116981760*Ech^16*\[Rho]^2 + 
      13547205*\[Rho]^3 - 233862300*Ech*\[Rho]^3 + 1733942700*Ech^2*
       \[Rho]^3 - 7022786400*Ech^3*\[Rho]^3 + 15680120400*Ech^4*\[Rho]^3 - 
      12713319360*Ech^5*\[Rho]^3 - 28681369920*Ech^6*\[Rho]^3 + 
      104279583744*Ech^7*\[Rho]^3 - 150601957632*Ech^8*\[Rho]^3 + 
      116888325120*Ech^9*\[Rho]^3 - 45260651520*Ech^10*\[Rho]^3 + 
      5447393280*Ech^11*\[Rho]^3 - 451842048*Ech^12*\[Rho]^3 + 
      1318109184*Ech^13*\[Rho]^3 - 438681600*Ech^14*\[Rho]^3 + 
      11402825*\[Rho]^4 - 227178700*Ech*\[Rho]^4 + 2035830300*Ech^2*
       \[Rho]^4 - 10805093600*Ech^3*\[Rho]^4 + 37607155600*Ech^4*\[Rho]^4 - 
      89667291840*Ech^5*\[Rho]^4 + 148348419520*Ech^6*\[Rho]^4 - 
      168481768448*Ech^7*\[Rho]^4 + 126569700096*Ech^8*\[Rho]^4 - 
      57886868480*Ech^9*\[Rho]^4 + 12774200320*Ech^10*\[Rho]^4 + 
      372449280*Ech^11*\[Rho]^4 - 693489664*Ech^12*\[Rho]^4 + 
      4702208*Ech^13*\[Rho]^4 + 8601600*Ech^14*\[Rho]^4 - 3029145*\[Rho]^5 + 
      58503900*Ech*\[Rho]^5 - 505745100*Ech^2*\[Rho]^5 + 
      2572567200*Ech^3*\[Rho]^5 - 8505025200*Ech^4*\[Rho]^5 + 
      19014972480*Ech^5*\[Rho]^5 - 29024486400*Ech^6*\[Rho]^5 + 
      29935368960*Ech^7*\[Rho]^5 - 20224968960*Ech^8*\[Rho]^5 + 
      8294092800*Ech^9*\[Rho]^5 - 1545384960*Ech^10*\[Rho]^5 - 
      162140160*Ech^11*\[Rho]^5 + 77844480*Ech^12*\[Rho]^5 + 
      287595*\[Rho]^6 - 5562900*Ech*\[Rho]^6 + 48176100*Ech^2*\[Rho]^6 - 
      245599200*Ech^3*\[Rho]^6 + 814237200*Ech^4*\[Rho]^6 - 
      1827161280*Ech^5*\[Rho]^6 + 2903160960*Ech^6*\[Rho]^6 - 
      3475858176*Ech^7*\[Rho]^6 + 3249711360*Ech^8*\[Rho]^6 - 
      2255339520*Ech^9*\[Rho]^6 + 1016386560*Ech^10*\[Rho]^6 - 
      287207424*Ech^11*\[Rho]^6 + 42577920*Ech^12*\[Rho]^6 - 59437*\[Rho]^7 + 
      1188740*Ech*\[Rho]^7 - 10698660*Ech^2*\[Rho]^7 + 
      57059520*Ech^3*\[Rho]^7 - 199708320*Ech^4*\[Rho]^7 + 
      479299968*Ech^5*\[Rho]^7 - 839588736*Ech^6*\[Rho]^7 + 
      1099284480*Ech^7*\[Rho]^7 - 1054798080*Ech^8*\[Rho]^7 + 
      666014720*Ech^9*\[Rho]^7 - 250528768*Ech^10*\[Rho]^7 + 
      42663936*Ech^11*\[Rho]^7 + 10095*\[Rho]^8 - 201900*Ech*\[Rho]^8 + 
      1817100*Ech^2*\[Rho]^8 - 9691200*Ech^3*\[Rho]^8 + 
      33919200*Ech^4*\[Rho]^8 - 81406080*Ech^5*\[Rho]^8 + 
      135676800*Ech^6*\[Rho]^8 - 155059200*Ech^7*\[Rho]^8 + 
      116294400*Ech^8*\[Rho]^8 - 51686400*Ech^9*\[Rho]^8 + 
      10337280*Ech^10*\[Rho]^8 + 420*(1 - 2*Ech)^10*\[Rho]*
       (1040 + 30432*\[Rho] + 44145*\[Rho]^2 + 1045*\[Rho]^3 - 
        2475*\[Rho]^4 + 225*\[Rho]^5)*Log[1 - 2*Ech] - 
      420*(1 - 2*Ech)^10*\[Rho]*(1040 + 30432*\[Rho] + 44145*\[Rho]^2 + 
        1045*\[Rho]^3 - 2475*\[Rho]^4 + 225*\[Rho]^5)*Log[\[Rho]]))/
    (25200*(1 - 2*Ech)^10*mb^5*\[Rho])) + 
 r4*(-1/225*((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
       3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
        (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
       3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
        (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
       \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(-1530 + 21420*Ech - 
       128520*Ech^2 + 428400*Ech^3 - 856800*Ech^4 + 1028160*Ech^5 - 
       685440*Ech^6 + 195840*Ech^7 + 3275*\[Rho] - 46150*Ech*\[Rho] + 
       279000*Ech^2*\[Rho] - 931680*Ech^3*\[Rho] + 1817400*Ech^4*\[Rho] - 
       1905360*Ech^5*\[Rho] + 458400*Ech^6*\[Rho] + 1339200*Ech^7*\[Rho] - 
       1741440*Ech^8*\[Rho] + 992000*Ech^9*\[Rho] - 340480*Ech^10*\[Rho] + 
       76800*Ech^11*\[Rho] - 1800*\[Rho]^2 + 25200*Ech*\[Rho]^2 - 
       151200*Ech^2*\[Rho]^2 + 503520*Ech^3*\[Rho]^2 - 
       1014480*Ech^4*\[Rho]^2 + 1284576*Ech^5*\[Rho]^2 - 
       1078272*Ech^6*\[Rho]^2 + 695808*Ech^7*\[Rho]^2 - 
       387840*Ech^8*\[Rho]^2 + 127488*Ech^9*\[Rho]^2 + 3600*\[Rho]^3 - 
       53100*Ech*\[Rho]^3 + 337500*Ech^2*\[Rho]^3 - 1242120*Ech^3*\[Rho]^3 + 
       2941560*Ech^4*\[Rho]^3 - 4621200*Ech^5*\[Rho]^3 + 
       4687584*Ech^6*\[Rho]^3 - 2776896*Ech^7*\[Rho]^3 + 
       731136*Ech^8*\[Rho]^3 - 5750*\[Rho]^4 + 80500*Ech*\[Rho]^4 - 
       483000*Ech^2*\[Rho]^4 + 1681280*Ech^3*\[Rho]^4 - 
       3701200*Ech^4*\[Rho]^4 + 5235360*Ech^5*\[Rho]^4 - 
       4571840*Ech^6*\[Rho]^4 + 2227840*Ech^7*\[Rho]^4 - 
       460800*Ech^8*\[Rho]^4 + 2205*\[Rho]^5 - 30870*Ech*\[Rho]^5 + 
       185220*Ech^2*\[Rho]^5 - 617400*Ech^3*\[Rho]^5 + 
       1234800*Ech^4*\[Rho]^5 - 1481760*Ech^5*\[Rho]^5 + 
       987840*Ech^6*\[Rho]^5 - 282240*Ech^7*\[Rho]^5 + 
       150*(-1 + 2*Ech)^7*\[Rho]*(1 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
       150*(-1 + 2*Ech)^7*\[Rho]*(1 + 9*\[Rho]^2)*Log[\[Rho]]))/
     ((-1 + 2*Ech)^7*mb^5*\[Rho]) - 
   ((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(-1365 + 19110*Ech - 
      114660*Ech^2 + 389640*Ech^3 - 875040*Ech^4 + 1637376*Ech^5 - 
      3301088*Ech^6 + 6529600*Ech^7 - 9883776*Ech^8 + 10223360*Ech^9 - 
      6948352*Ech^10 + 2958336*Ech^11 - 665600*Ech^12 + 28672*Ech^13 + 
      13740*\[Rho] - 199560*Ech*\[Rho] + 1247760*Ech^2*\[Rho] - 
      4328400*Ech^3*\[Rho] + 8782800*Ech^4*\[Rho] - 9281760*Ech^5*\[Rho] + 
      248640*Ech^6*\[Rho] + 13791360*Ech^7*\[Rho] - 20179200*Ech^8*\[Rho] + 
      14630400*Ech^9*\[Rho] - 5821440*Ech^10*\[Rho] + 1320960*Ech^11*\[Rho] - 
      245760*Ech^12*\[Rho] - 15000*\[Rho]^2 + 201000*Ech*\[Rho]^2 - 
      1143000*Ech^2*\[Rho]^2 + 3541200*Ech^3*\[Rho]^2 - 
      6261600*Ech^4*\[Rho]^2 + 5534400*Ech^5*\[Rho]^2 + 
      144000*Ech^6*\[Rho]^2 - 5664000*Ech^7*\[Rho]^2 + 
      5721600*Ech^8*\[Rho]^2 - 2380800*Ech^9*\[Rho]^2 + 
      307200*Ech^10*\[Rho]^2 + 3100*\[Rho]^3 - 49400*Ech*\[Rho]^3 + 
      338400*Ech^2*\[Rho]^3 - 1327200*Ech^3*\[Rho]^3 + 
      3391200*Ech^4*\[Rho]^3 - 6191040*Ech^5*\[Rho]^3 + 
      8698880*Ech^6*\[Rho]^3 - 9687040*Ech^7*\[Rho]^3 + 
      8133120*Ech^8*\[Rho]^3 - 4469760*Ech^9*\[Rho]^3 + 
      1167360*Ech^10*\[Rho]^3 + 3225*\[Rho]^4 - 45150*Ech*\[Rho]^4 + 
      270900*Ech^2*\[Rho]^4 - 957000*Ech^3*\[Rho]^4 + 
      2108400*Ech^4*\[Rho]^4 - 2721120*Ech^5*\[Rho]^4 + 
      1495200*Ech^6*\[Rho]^4 + 763200*Ech^7*\[Rho]^4 - 
      1560960*Ech^8*\[Rho]^4 + 656640*Ech^9*\[Rho]^4 - 5160*\[Rho]^5 + 
      72240*Ech*\[Rho]^5 - 433440*Ech^2*\[Rho]^5 + 1506960*Ech^3*\[Rho]^5 - 
      3242160*Ech^4*\[Rho]^5 + 4392864*Ech^5*\[Rho]^5 - 
      3605952*Ech^6*\[Rho]^5 + 1610880*Ech^7*\[Rho]^5 - 
      290304*Ech^8*\[Rho]^5 + 1460*\[Rho]^6 - 20440*Ech*\[Rho]^6 + 
      122640*Ech^2*\[Rho]^6 - 408800*Ech^3*\[Rho]^6 + 817600*Ech^4*\[Rho]^6 - 
      981120*Ech^5*\[Rho]^6 + 654080*Ech^6*\[Rho]^6 - 186880*Ech^7*\[Rho]^6 + 
      300*(-1 + 2*Ech)^7*\[Rho]*(12 + 15*\[Rho] + 10*\[Rho]^2)*
       Log[1 - 2*Ech] - 300*(-1 + 2*Ech)^7*\[Rho]*(12 + 15*\[Rho] + 
        10*\[Rho]^2)*Log[\[Rho]]))/(450*(-1 + 2*Ech)^7*mb^5) - 
   ((1 + \[CapitalLambda]bh)^3*(3055 - 42770*Ech + 256620*Ech^2 - 
      887320*Ech^3 + 2180360*Ech^4 - 5098800*Ech^5 + 12898368*Ech^6 - 
      28950528*Ech^7 + 49491456*Ech^8 - 62526464*Ech^9 + 57379840*Ech^10 - 
      34277376*Ech^11 + 8185856*Ech^12 + 3411968*Ech^13 - 2015232*Ech^14 + 
      5670*\[Rho] - 79380*Ech*\[Rho] + 476280*Ech^2*\[Rho] - 
      1866480*Ech^3*\[Rho] + 7371000*Ech^4*\[Rho] - 31285968*Ech^5*\[Rho] + 
      104655936*Ech^6*\[Rho] - 235605888*Ech^7*\[Rho] + 
      340118016*Ech^8*\[Rho] - 297292800*Ech^9*\[Rho] + 
      133088256*Ech^10*\[Rho] - 8558592*Ech^11*\[Rho] - 
      13891584*Ech^12*\[Rho] + 2838528*Ech^13*\[Rho] + 71190*\[Rho]^2 - 
      1147860*Ech*\[Rho]^2 + 7945560*Ech^2*\[Rho]^2 - 
      30156000*Ech^3*\[Rho]^2 + 64360800*Ech^4*\[Rho]^2 - 
      58658880*Ech^5*\[Rho]^2 - 59364480*Ech^6*\[Rho]^2 + 
      250548480*Ech^7*\[Rho]^2 - 338150400*Ech^8*\[Rho]^2 + 
      237619200*Ech^9*\[Rho]^2 - 83865600*Ech^10*\[Rho]^2 + 
      10752000*Ech^11*\[Rho]^2 - 53025*\[Rho]^3 + 746550*Ech*\[Rho]^3 - 
      4508700*Ech^2*\[Rho]^3 + 15113000*Ech^3*\[Rho]^3 - 
      30125200*Ech^4*\[Rho]^3 + 34456800*Ech^5*\[Rho]^3 - 
      16385600*Ech^6*\[Rho]^3 - 9833600*Ech^7*\[Rho]^3 + 
      20160000*Ech^8*\[Rho]^3 - 13081600*Ech^9*\[Rho]^3 + 
      3584000*Ech^10*\[Rho]^3 - 33075*\[Rho]^4 + 349650*Ech*\[Rho]^4 - 
      1304100*Ech^2*\[Rho]^4 + 1163400*Ech^3*\[Rho]^4 + 
      6816600*Ech^4*\[Rho]^4 - 29421840*Ech^5*\[Rho]^4 + 
      59371200*Ech^6*\[Rho]^4 - 73221120*Ech^7*\[Rho]^4 + 
      57160320*Ech^8*\[Rho]^4 - 26960640*Ech^9*\[Rho]^4 + 
      6128640*Ech^10*\[Rho]^4 + 30870*\[Rho]^5 - 432180*Ech*\[Rho]^5 + 
      2593080*Ech^2*\[Rho]^5 - 9191280*Ech^3*\[Rho]^5 + 
      20303640*Ech^4*\[Rho]^5 - 26370960*Ech^5*\[Rho]^5 + 
      15937152*Ech^6*\[Rho]^5 + 2757888*Ech^7*\[Rho]^5 - 
      9534336*Ech^8*\[Rho]^5 + 3919104*Ech^9*\[Rho]^5 - 31570*\[Rho]^6 + 
      441980*Ech*\[Rho]^6 - 2651880*Ech^2*\[Rho]^6 + 9177280*Ech^3*\[Rho]^6 - 
      19384400*Ech^4*\[Rho]^6 + 25387488*Ech^5*\[Rho]^6 - 
      19759936*Ech^6*\[Rho]^6 + 8075648*Ech^7*\[Rho]^6 - 
      1214976*Ech^8*\[Rho]^6 + 6885*\[Rho]^7 - 96390*Ech*\[Rho]^7 + 
      578340*Ech^2*\[Rho]^7 - 1927800*Ech^3*\[Rho]^7 + 
      3855600*Ech^4*\[Rho]^7 - 4626720*Ech^5*\[Rho]^7 + 
      3084480*Ech^6*\[Rho]^7 - 881280*Ech^7*\[Rho]^7 + 
      2100*(-1 + 2*Ech)^7*\[Rho]^2*(36 - \[Rho] + 27*\[Rho]^2)*
       Log[1 - 2*Ech] - 2100*(-1 + 2*Ech)^7*\[Rho]^2*
       (36 - \[Rho] + 27*\[Rho]^2)*Log[\[Rho]]))/(6300*(-1 + 2*Ech)^7*mb^5) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (525 - 8790*Ech + 62820*Ech^2 - 246000*Ech^3 + 550320*Ech^4 - 
      594240*Ech^5 - 174720*Ech^6 + 1505280*Ech^7 - 2208000*Ech^8 + 
      1743360*Ech^9 - 875520*Ech^10 + 307200*Ech^11 - 61440*Ech^12 + 
      340*\[Rho] - 4460*Ech*\[Rho] + 24660*Ech^2*\[Rho] - 
      74040*Ech^3*\[Rho] + 125400*Ech^4*\[Rho] - 90960*Ech^5*\[Rho] - 
      89760*Ech^6*\[Rho] + 319680*Ech^7*\[Rho] - 385920*Ech^8*\[Rho] + 
      236800*Ech^9*\[Rho] - 74240*Ech^10*\[Rho] + 15360*Ech^11*\[Rho] - 
      720*\[Rho]^2 + 9000*Ech*\[Rho]^2 - 46440*Ech^2*\[Rho]^2 + 
      129120*Ech^3*\[Rho]^2 - 220920*Ech^4*\[Rho]^2 + 301968*Ech^5*\[Rho]^2 - 
      499968*Ech^6*\[Rho]^2 + 859008*Ech^7*\[Rho]^2 - 
      1017216*Ech^8*\[Rho]^2 + 678144*Ech^9*\[Rho]^2 - 
      193536*Ech^10*\[Rho]^2 - 1470*\[Rho]^3 + 21120*Ech*\[Rho]^3 - 
      130500*Ech^2*\[Rho]^3 + 465240*Ech^3*\[Rho]^3 - 
      1046280*Ech^4*\[Rho]^3 + 1490352*Ech^5*\[Rho]^3 - 
      1232064*Ech^6*\[Rho]^3 + 386688*Ech^7*\[Rho]^3 + 
      177792*Ech^8*\[Rho]^3 - 135936*Ech^9*\[Rho]^3 + 1955*\[Rho]^4 - 
      27370*Ech*\[Rho]^4 + 164220*Ech^2*\[Rho]^4 - 570560*Ech^3*\[Rho]^4 + 
      1241080*Ech^4*\[Rho]^4 - 1719024*Ech^5*\[Rho]^4 + 
      1458464*Ech^6*\[Rho]^4 - 683968*Ech^7*\[Rho]^4 + 
      133632*Ech^8*\[Rho]^4 - 630*\[Rho]^5 + 8820*Ech*\[Rho]^5 - 
      52920*Ech^2*\[Rho]^5 + 176400*Ech^3*\[Rho]^5 - 352800*Ech^4*\[Rho]^5 + 
      423360*Ech^5*\[Rho]^5 - 282240*Ech^6*\[Rho]^5 + 80640*Ech^7*\[Rho]^5 - 
      30*(-1 + 2*Ech)^7*(-24 + 5*\[Rho] - 18*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] + 30*(-1 + 2*Ech)^7*(-24 + 5*\[Rho] - 18*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(90*(-1 + 2*Ech)^7*mb^5) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*(-7445 + 119120*Ech - 
      833840*Ech^2 + 3335360*Ech^3 - 8290520*Ech^4 + 12544448*Ech^5 - 
      7397152*Ech^6 - 18669824*Ech^7 + 75118592*Ech^8 - 157997056*Ech^9 + 
      232938496*Ech^10 - 245948416*Ech^11 + 176662528*Ech^12 - 
      73744384*Ech^13 + 8937472*Ech^14 + 3342336*Ech^15 + 236670*\[Rho] - 
      3887520*Ech*\[Rho] + 28019040*Ech^2*\[Rho] - 115839360*Ech^3*\[Rho] + 
      301402920*Ech^4*\[Rho] - 511905408*Ech^5*\[Rho] + 
      586982816*Ech^6*\[Rho] - 532066304*Ech^7*\[Rho] + 
      570295040*Ech^8*\[Rho] - 713560064*Ech^9*\[Rho] + 
      655778816*Ech^10*\[Rho] - 338788352*Ech^11*\[Rho] + 
      72009728*Ech^12*\[Rho] + 1146880*Ech^13*\[Rho] + 401408*Ech^14*\[Rho] + 
      65660*\[Rho]^2 - 1814960*Ech*\[Rho]^2 + 18819920*Ech^2*\[Rho]^2 - 
      103817280*Ech^3*\[Rho]^2 + 344467200*Ech^4*\[Rho]^2 - 
      713610240*Ech^5*\[Rho]^2 + 891287040*Ech^6*\[Rho]^2 - 
      533191680*Ech^7*\[Rho]^2 - 142894080*Ech^8*\[Rho]^2 + 
      517529600*Ech^9*\[Rho]^2 - 413020160*Ech^10*\[Rho]^2 + 
      174325760*Ech^11*\[Rho]^2 - 44728320*Ech^12*\[Rho]^2 + 
      6881280*Ech^13*\[Rho]^2 - 220675*\[Rho]^3 + 3325000*Ech*\[Rho]^3 - 
      21628600*Ech^2*\[Rho]^3 + 78831200*Ech^3*\[Rho]^3 - 
      174322400*Ech^4*\[Rho]^3 + 235988480*Ech^5*\[Rho]^3 - 
      189387520*Ech^6*\[Rho]^3 + 94796800*Ech^7*\[Rho]^3 - 
      61331200*Ech^8*\[Rho]^3 + 60569600*Ech^9*\[Rho]^3 - 
      31324160*Ech^10*\[Rho]^3 + 4874240*Ech^11*\[Rho]^3 - 96775*\[Rho]^4 + 
      1451800*Ech*\[Rho]^4 - 9389800*Ech^2*\[Rho]^4 + 
      33952800*Ech^3*\[Rho]^4 - 74915400*Ech^4*\[Rho]^4 + 
      101142720*Ech^5*\[Rho]^4 - 70767200*Ech^6*\[Rho]^4 - 
      7678720*Ech^7*\[Rho]^4 + 66828160*Ech^8*\[Rho]^4 - 
      65479680*Ech^9*\[Rho]^4 + 33062400*Ech^10*\[Rho]^4 - 
      8171520*Ech^11*\[Rho]^4 + 42070*\[Rho]^5 - 673120*Ech*\[Rho]^5 + 
      4711840*Ech^2*\[Rho]^5 - 18847360*Ech^3*\[Rho]^5 + 
      49598920*Ech^4*\[Rho]^5 - 90028288*Ech^5*\[Rho]^5 + 
      110851552*Ech^6*\[Rho]^5 - 87678976*Ech^7*\[Rho]^5 + 
      38324608*Ech^8*\[Rho]^5 - 4644864*Ech^9*\[Rho]^5 - 
      1838592*Ech^10*\[Rho]^5 - 23520*\[Rho]^6 + 376320*Ech*\[Rho]^6 - 
      2634240*Ech^2*\[Rho]^6 + 10536960*Ech^3*\[Rho]^6 - 
      27550320*Ech^4*\[Rho]^6 + 47701248*Ech^5*\[Rho]^6 - 
      54679296*Ech^6*\[Rho]^6 + 39373824*Ech^7*\[Rho]^6 - 
      15939840*Ech^8*\[Rho]^6 + 2709504*Ech^9*\[Rho]^6 + 4015*\[Rho]^7 - 
      64240*Ech*\[Rho]^7 + 449680*Ech^2*\[Rho]^7 - 1798720*Ech^3*\[Rho]^7 + 
      4496800*Ech^4*\[Rho]^7 - 7194880*Ech^5*\[Rho]^7 + 
      7194880*Ech^6*\[Rho]^7 - 4111360*Ech^7*\[Rho]^7 + 
      1027840*Ech^8*\[Rho]^7 - 2100*(1 - 2*Ech)^8*\[Rho]*
       (24 + 182*\[Rho] + 49*\[Rho]^2 + 23*\[Rho]^3)*Log[1 - 2*Ech] + 
      2100*(1 - 2*Ech)^8*\[Rho]*(24 + 182*\[Rho] + 49*\[Rho]^2 + 23*\[Rho]^3)*
       Log[\[Rho]]))/(2100*(1 - 2*Ech)^8*mb^5) + 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(-3060 + 48960*Ech - 342720*Ech^2 + 1370880*Ech^3 - 
      3427200*Ech^4 + 5483520*Ech^5 - 5483520*Ech^6 + 3133440*Ech^7 - 
      783360*Ech^8 + 3102*\[Rho] - 37752*Ech*\[Rho] + 169224*Ech^2*\[Rho] - 
      233376*Ech^3*\[Rho] - 720000*Ech^4*\[Rho] + 3487296*Ech^5*\[Rho] - 
      5237376*Ech^6*\[Rho] + 110592*Ech^7*\[Rho] + 11277312*Ech^8*\[Rho] - 
      18769920*Ech^9*\[Rho] + 16343040*Ech^10*\[Rho] - 
      9216000*Ech^11*\[Rho] + 3563520*Ech^12*\[Rho] - 737280*Ech^13*\[Rho] - 
      3475*\[Rho]^2 + 49900*Ech*\[Rho]^2 - 303700*Ech^2*\[Rho]^2 + 
      1002000*Ech^3*\[Rho]^2 - 1882680*Ech^4*\[Rho]^2 + 
      1853952*Ech^5*\[Rho]^2 - 498432*Ech^6*\[Rho]^2 - 
      723456*Ech^7*\[Rho]^2 + 811008*Ech^8*\[Rho]^2 - 523264*Ech^9*\[Rho]^2 + 
      160768*Ech^10*\[Rho]^2 + 217088*Ech^11*\[Rho]^2 - 
      153600*Ech^12*\[Rho]^2 + 1350*\[Rho]^3 - 10800*Ech*\[Rho]^3 - 
      10800*Ech^2*\[Rho]^3 + 446400*Ech^3*\[Rho]^3 - 2414760*Ech^4*\[Rho]^3 + 
      7065024*Ech^5*\[Rho]^3 - 13372512*Ech^6*\[Rho]^3 + 
      17306112*Ech^7*\[Rho]^3 - 15060864*Ech^8*\[Rho]^3 + 
      7965696*Ech^9*\[Rho]^3 - 1939968*Ech^10*\[Rho]^3 + 7500*\[Rho]^4 - 
      128100*Ech*\[Rho]^4 + 961500*Ech^2*\[Rho]^4 - 4148400*Ech^3*\[Rho]^4 + 
      11614680*Ech^4*\[Rho]^4 - 22455360*Ech^5*\[Rho]^4 + 
      30612768*Ech^6*\[Rho]^4 - 28670208*Ech^7*\[Rho]^4 + 
      16849536*Ech^8*\[Rho]^4 - 5167104*Ech^9*\[Rho]^4 + 
      483840*Ech^10*\[Rho]^4 - 6740*\[Rho]^5 + 107840*Ech*\[Rho]^5 - 
      754880*Ech^2*\[Rho]^5 + 3019520*Ech^3*\[Rho]^5 - 
      7807160*Ech^4*\[Rho]^5 + 13593920*Ech^5*\[Rho]^5 - 
      15941120*Ech^6*\[Rho]^5 + 11901440*Ech^7*\[Rho]^5 - 
      5048960*Ech^8*\[Rho]^5 + 921600*Ech^9*\[Rho]^5 + 1323*\[Rho]^6 - 
      21168*Ech*\[Rho]^6 + 148176*Ech^2*\[Rho]^6 - 592704*Ech^3*\[Rho]^6 + 
      1481760*Ech^4*\[Rho]^6 - 2370816*Ech^5*\[Rho]^6 + 
      2370816*Ech^6*\[Rho]^6 - 1354752*Ech^7*\[Rho]^6 + 
      338688*Ech^8*\[Rho]^6 - 30*(1 - 2*Ech)^8*\[Rho]*
       (-198 + 95*\[Rho] - 180*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ech] + 
      30*(1 - 2*Ech)^8*\[Rho]*(-198 + 95*\[Rho] - 180*\[Rho]^2 + 
        135*\[Rho]^3)*Log[\[Rho]]))/(450*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (-6855 + 116880*Ech - 875760*Ech^2 + 3771840*Ech^3 - 10255440*Ech^4 + 
      18284448*Ech^5 - 22086432*Ech^6 + 20736000*Ech^7 - 21987072*Ech^8 + 
      28296192*Ech^9 - 29899776*Ech^10 + 21725184*Ech^11 - 10752000*Ech^12 + 
      3416064*Ech^13 - 466944*Ech^14 + 21825*\[Rho] - 359100*Ech*\[Rho] + 
      2592900*Ech^2*\[Rho] - 10741200*Ech^3*\[Rho] + 27963000*Ech^4*\[Rho] - 
      46944000*Ech^5*\[Rho] + 49670400*Ech^6*\[Rho] - 29721600*Ech^7*\[Rho] + 
      5414400*Ech^8*\[Rho] + 4992000*Ech^9*\[Rho] - 3916800*Ech^10*\[Rho] + 
      921600*Ech^11*\[Rho] + 153600*Ech^12*\[Rho] - 24200*\[Rho]^2 + 
      383900*Ech*\[Rho]^2 - 2660900*Ech^2*\[Rho]^2 + 
      10520400*Ech^3*\[Rho]^2 - 25950000*Ech^4*\[Rho]^2 + 
      40899840*Ech^5*\[Rho]^2 - 40143840*Ech^6*\[Rho]^2 + 
      21924480*Ech^7*\[Rho]^2 - 3661440*Ech^8*\[Rho]^2 - 
      2478080*Ech^9*\[Rho]^2 + 1487360*Ech^10*\[Rho]^2 - 
      419840*Ech^11*\[Rho]^2 + 153600*Ech^12*\[Rho]^2 + 5250*\[Rho]^3 - 
      70500*Ech*\[Rho]^3 + 385500*Ech^2*\[Rho]^3 - 1038000*Ech^3*\[Rho]^3 + 
      1016400*Ech^4*\[Rho]^3 + 1823040*Ech^5*\[Rho]^3 - 
      7078080*Ech^6*\[Rho]^3 + 9456000*Ech^7*\[Rho]^3 - 
      5610240*Ech^8*\[Rho]^3 + 138240*Ech^9*\[Rho]^3 + 
      1597440*Ech^10*\[Rho]^3 - 645120*Ech^11*\[Rho]^3 + 7425*\[Rho]^4 - 
      121500*Ech*\[Rho]^4 + 872100*Ech^2*\[Rho]^4 - 3589200*Ech^3*\[Rho]^4 + 
      9556800*Ech^4*\[Rho]^4 - 17377440*Ech^5*\[Rho]^4 + 
      21835200*Ech^6*\[Rho]^4 - 18435840*Ech^7*\[Rho]^4 + 
      9450240*Ech^8*\[Rho]^4 - 2234880*Ech^9*\[Rho]^4 - 4195*\[Rho]^5 + 
      67120*Ech*\[Rho]^5 - 469840*Ech^2*\[Rho]^5 + 1879360*Ech^3*\[Rho]^5 - 
      4876360*Ech^4*\[Rho]^5 + 8462272*Ech^5*\[Rho]^5 - 
      9822208*Ech^6*\[Rho]^5 + 7221760*Ech^7*\[Rho]^5 - 
      3008128*Ech^8*\[Rho]^5 + 534528*Ech^9*\[Rho]^5 + 750*\[Rho]^6 - 
      12000*Ech*\[Rho]^6 + 84000*Ech^2*\[Rho]^6 - 336000*Ech^3*\[Rho]^6 + 
      840000*Ech^4*\[Rho]^6 - 1344000*Ech^5*\[Rho]^6 + 
      1344000*Ech^6*\[Rho]^6 - 768000*Ech^7*\[Rho]^6 + 
      192000*Ech^8*\[Rho]^6 - 150*(1 - 2*Ech)^8*(-24 + 33*\[Rho] + 
        11*\[Rho]^2 - 45*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ech] + 
      150*(1 - 2*Ech)^8*(-24 + 33*\[Rho] + 11*\[Rho]^2 - 45*\[Rho]^3 + 
        9*\[Rho]^4)*Log[\[Rho]]))/(450*(1 - 2*Ech)^8*mb^5) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(3060 - 55080*Ech + 440640*Ech^2 - 
      2056320*Ech^3 + 6168960*Ech^4 - 12337920*Ech^5 + 16450560*Ech^6 - 
      14100480*Ech^7 + 7050240*Ech^8 - 1566720*Ech^9 + 17413*\[Rho] - 
      345714*Ech*\[Rho] + 3056232*Ech^2*\[Rho] - 15811856*Ech^3*\[Rho] + 
      52858608*Ech^4*\[Rho] - 118783776*Ech^5*\[Rho] + 
      180787872*Ech^6*\[Rho] - 184358976*Ech^7*\[Rho] + 
      128548608*Ech^8*\[Rho] - 82425344*Ech^9*\[Rho] + 
      83303424*Ech^10*\[Rho] - 89683968*Ech^11*\[Rho] + 
      68030464*Ech^12*\[Rho] - 35315712*Ech^13*\[Rho] + 
      12066816*Ech^14*\[Rho] - 1916928*Ech^15*\[Rho] - 42787*\[Rho]^2 + 
      782286*Ech*\[Rho]^2 - 6367368*Ech^2*\[Rho]^2 + 
      30296144*Ech^3*\[Rho]^2 - 92924592*Ech^4*\[Rho]^2 + 
      190792992*Ech^5*\[Rho]^2 - 263146752*Ech^6*\[Rho]^2 + 
      237815040*Ech^7*\[Rho]^2 - 134370048*Ech^8*\[Rho]^2 + 
      49370624*Ech^9*\[Rho]^2 - 23986176*Ech^10*\[Rho]^2 + 
      21749760*Ech^11*\[Rho]^2 - 15659008*Ech^12*\[Rho]^2 + 
      7249920*Ech^13*\[Rho]^2 - 1474560*Ech^14*\[Rho]^2 + 45000*\[Rho]^3 - 
      813600*Ech*\[Rho]^3 + 6541200*Ech^2*\[Rho]^3 - 
      30698400*Ech^3*\[Rho]^3 + 92700000*Ech^4*\[Rho]^3 - 
      186778944*Ech^5*\[Rho]^3 + 250562112*Ech^6*\[Rho]^3 - 
      212706432*Ech^7*\[Rho]^3 + 93892608*Ech^8*\[Rho]^3 + 
      4601856*Ech^9*\[Rho]^3 - 29076480*Ech^10*\[Rho]^3 + 
      13916160*Ech^11*\[Rho]^3 - 2162688*Ech^12*\[Rho]^3 - 20200*\[Rho]^4 + 
      331200*Ech*\[Rho]^4 - 2358000*Ech^2*\[Rho]^4 + 9448800*Ech^3*\[Rho]^4 - 
      22903200*Ech^4*\[Rho]^4 + 32107968*Ech^5*\[Rho]^4 - 
      16117248*Ech^6*\[Rho]^4 - 28237824*Ech^7*\[Rho]^4 + 
      67149312*Ech^8*\[Rho]^4 - 65053696*Ech^9*\[Rho]^4 + 
      32366592*Ech^10*\[Rho]^4 - 6832128*Ech^11*\[Rho]^4 - 6785*\[Rho]^5 + 
      132930*Ech*\[Rho]^5 - 1160640*Ech^2*\[Rho]^5 + 5934720*Ech^3*\[Rho]^5 - 
      19618560*Ech^4*\[Rho]^5 + 44671680*Ech^5*\[Rho]^5 - 
      72951648*Ech^6*\[Rho]^5 + 86706624*Ech^7*\[Rho]^5 - 
      72974592*Ech^8*\[Rho]^5 + 39287296*Ech^9*\[Rho]^5 - 
      11125248*Ech^10*\[Rho]^5 + 967680*Ech^11*\[Rho]^5 + 4887*\[Rho]^6 - 
      87966*Ech*\[Rho]^6 + 703728*Ech^2*\[Rho]^6 - 3284064*Ech^3*\[Rho]^6 + 
      9852192*Ech^4*\[Rho]^6 - 20227968*Ech^5*\[Rho]^6 + 
      28971648*Ech^6*\[Rho]^6 - 28790784*Ech^7*\[Rho]^6 + 
      18600192*Ech^8*\[Rho]^6 - 6898176*Ech^9*\[Rho]^6 + 
      1105920*Ech^10*\[Rho]^6 - 588*\[Rho]^7 + 10584*Ech*\[Rho]^7 - 
      84672*Ech^2*\[Rho]^7 + 395136*Ech^3*\[Rho]^7 - 1185408*Ech^4*\[Rho]^7 + 
      2370816*Ech^5*\[Rho]^7 - 3161088*Ech^6*\[Rho]^7 + 
      2709504*Ech^7*\[Rho]^7 - 1354752*Ech^8*\[Rho]^7 + 
      301056*Ech^9*\[Rho]^7 - 60*(-1 + 2*Ech)^9*\[Rho]*
       (-269 + 101*\[Rho] - 30*\[Rho]^2 - 270*\[Rho]^3 + 90*\[Rho]^4)*
       Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^9*\[Rho]*(-269 + 101*\[Rho] - 
        30*\[Rho]^2 - 270*\[Rho]^3 + 90*\[Rho]^4)*Log[\[Rho]]))/
    (450*(-1 + 2*Ech)^9*mb^5*\[Rho]) + 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(131895 - 2474910*Ech + 
      20706480*Ech^2 - 101468640*Ech^3 + 321340320*Ech^4 - 683011392*Ech^5 + 
      973597408*Ech^6 - 877330752*Ech^7 + 345563136*Ech^8 + 344059392*Ech^9 - 
      936004608*Ech^10 + 1287530496*Ech^11 - 1257209856*Ech^12 + 
      876331008*Ech^13 - 410394624*Ech^14 + 103727104*Ech^15 - 
      4521984*Ech^16 - 817810*\[Rho] + 14976780*Ech*\[Rho] - 
      122120040*Ech^2*\[Rho] + 582191120*Ech^3*\[Rho] - 
      1789614960*Ech^4*\[Rho] + 3682715232*Ech^5*\[Rho] - 
      5085823008*Ech^6*\[Rho] + 4582315584*Ech^7*\[Rho] - 
      2555008512*Ech^8*\[Rho] + 954684416*Ech^9*\[Rho] - 
      581661696*Ech^10*\[Rho] + 516827136*Ech^11*\[Rho] - 
      186339328*Ech^12*\[Rho] - 69328896*Ech^13*\[Rho] + 
      65200128*Ech^14*\[Rho] - 6537216*Ech^15*\[Rho] + 183575*\[Rho]^2 - 
      1561350*Ech*\[Rho]^2 - 3196200*Ech^2*\[Rho]^2 + 
      98579600*Ech^3*\[Rho]^2 - 588562800*Ech^4*\[Rho]^2 + 
      1879775520*Ech^5*\[Rho]^2 - 3673535040*Ech^6*\[Rho]^2 + 
      4450750080*Ech^7*\[Rho]^2 - 3068352000*Ech^8*\[Rho]^2 + 
      713216000*Ech^9*\[Rho]^2 + 577704960*Ech^10*\[Rho]^2 - 
      576952320*Ech^11*\[Rho]^2 + 254320640*Ech^12*\[Rho]^2 - 
      77414400*Ech^13*\[Rho]^2 + 17203200*Ech^14*\[Rho]^2 + 734300*\[Rho]^3 - 
      13251000*Ech*\[Rho]^3 + 106310400*Ech^2*\[Rho]^3 - 
      497728000*Ech^3*\[Rho]^3 + 1498828800*Ech^4*\[Rho]^3 - 
      3010613760*Ech^5*\[Rho]^3 + 4032539840*Ech^6*\[Rho]^3 - 
      3467452800*Ech^7*\[Rho]^3 + 1716906240*Ech^8*\[Rho]^3 - 
      327774720*Ech^9*\[Rho]^3 - 65694720*Ech^10*\[Rho]^3 + 
      28170240*Ech^11*\[Rho]^3 - 4444160*Ech^12*\[Rho]^3 + 
      4300800*Ech^13*\[Rho]^3 - 162575*\[Rho]^4 + 2586150*Ech*\[Rho]^4 - 
      17627400*Ech^2*\[Rho]^4 + 65931600*Ech^3*\[Rho]^4 - 
      140641200*Ech^4*\[Rho]^4 + 136573920*Ech^5*\[Rho]^4 + 
      94291680*Ech^6*\[Rho]^4 - 476454720*Ech^7*\[Rho]^4 + 
      653882880*Ech^8*\[Rho]^4 - 453501440*Ech^9*\[Rho]^4 + 
      143162880*Ech^10*\[Rho]^4 - 107520*Ech^11*\[Rho]^4 - 
      9031680*Ech^12*\[Rho]^4 - 99470*\[Rho]^5 + 1828260*Ech*\[Rho]^5 - 
      14966280*Ech^2*\[Rho]^5 + 71657040*Ech^3*\[Rho]^5 - 
      221321520*Ech^4*\[Rho]^5 + 468902112*Ech^5*\[Rho]^5 - 
      704315808*Ech^6*\[Rho]^5 + 754834752*Ech^7*\[Rho]^5 - 
      565211136*Ech^8*\[Rho]^5 + 270635008*Ech^9*\[Rho]^5 - 
      67189248*Ech^10*\[Rho]^5 + 3806208*Ech^11*\[Rho]^5 + 33985*\[Rho]^6 - 
      611730*Ech*\[Rho]^6 + 4893840*Ech^2*\[Rho]^6 - 
      22837920*Ech^3*\[Rho]^6 + 68513760*Ech^4*\[Rho]^6 - 
      141466752*Ech^5*\[Rho]^6 + 202812288*Ech^6*\[Rho]^6 - 
      200653824*Ech^7*\[Rho]^6 + 128524032*Ech^8*\[Rho]^6 - 
      47269376*Ech^9*\[Rho]^6 + 7483392*Ech^10*\[Rho]^6 - 3900*\[Rho]^7 + 
      70200*Ech*\[Rho]^7 - 561600*Ech^2*\[Rho]^7 + 2620800*Ech^3*\[Rho]^7 - 
      7862400*Ech^4*\[Rho]^7 + 15724800*Ech^5*\[Rho]^7 - 
      20966400*Ech^6*\[Rho]^7 + 17971200*Ech^7*\[Rho]^7 - 
      8985600*Ech^8*\[Rho]^7 + 1996800*Ech^9*\[Rho]^7 - 
      2100*(-1 + 2*Ech)^9*(-24 + 61*\[Rho] + 415*\[Rho]^2 - 8*\[Rho]^3 - 
        81*\[Rho]^4 + 9*\[Rho]^5)*Log[1 - 2*Ech] + 2100*(-1 + 2*Ech)^9*
       (-24 + 61*\[Rho] + 415*\[Rho]^2 - 8*\[Rho]^3 - 81*\[Rho]^4 + 
        9*\[Rho]^5)*Log[\[Rho]]))/(2100*(-1 + 2*Ech)^9*mb^5) - 
   (\[CapitalLambda]bh^3*(-6120 + 122400*Ech - 1101600*Ech^2 + 
      5875200*Ech^3 - 20563200*Ech^4 + 49351680*Ech^5 - 82252800*Ech^6 + 
      94003200*Ech^7 - 70502400*Ech^8 + 31334400*Ech^9 - 6266880*Ech^10 - 
      115135*\[Rho] + 2423900*Ech*\[Rho] - 23027100*Ech^2*\[Rho] + 
      130083200*Ech^3*\[Rho] - 484379200*Ech^4*\[Rho] + 
      1243956480*Ech^5*\[Rho] - 2235970528*Ech^6*\[Rho] + 
      2785189760*Ech^7*\[Rho] - 2300327040*Ech^8*\[Rho] + 
      1083407360*Ech^9*\[Rho] + 1034240*Ech^10*\[Rho] - 
      577794048*Ech^11*\[Rho] + 808202240*Ech^12*\[Rho] - 
      781189120*Ech^13*\[Rho] + 539566080*Ech^14*\[Rho] - 
      257720320*Ech^15*\[Rho] + 74743808*Ech^16*\[Rho] - 
      7864320*Ech^17*\[Rho] + 316098*\[Rho]^2 - 6301440*Ech*\[Rho]^2 + 
      56507760*Ech^2*\[Rho]^2 - 300143520*Ech^3*\[Rho]^2 + 
      1045577520*Ech^4*\[Rho]^2 - 2495596608*Ech^5*\[Rho]^2 + 
      4131488352*Ech^6*\[Rho]^2 - 4679001216*Ech^7*\[Rho]^2 + 
      3450912384*Ech^8*\[Rho]^2 - 1442365440*Ech^9*\[Rho]^2 + 
      126434304*Ech^10*\[Rho]^2 + 261795840*Ech^11*\[Rho]^2 - 
      307642368*Ech^12*\[Rho]^2 + 288571392*Ech^13*\[Rho]^2 - 
      197468160*Ech^14*\[Rho]^2 + 79134720*Ech^15*\[Rho]^2 - 
      11501568*Ech^16*\[Rho]^2 - 86805*\[Rho]^3 + 1266300*Ech*\[Rho]^3 - 
      6698700*Ech^2*\[Rho]^3 + 7538400*Ech^3*\[Rho]^3 + 
      86367600*Ech^4*\[Rho]^3 - 522987840*Ech^5*\[Rho]^3 + 
      1503022080*Ech^6*\[Rho]^3 - 2618313984*Ech^7*\[Rho]^3 + 
      2852351232*Ech^8*\[Rho]^3 - 1810053120*Ech^9*\[Rho]^3 + 
      455685120*Ech^10*\[Rho]^3 + 173568000*Ech^11*\[Rho]^3 - 
      158134272*Ech^12*\[Rho]^3 + 34799616*Ech^13*\[Rho]^3 + 
      2457600*Ech^14*\[Rho]^3 - 230950*\[Rho]^4 + 4728200*Ech*\[Rho]^4 - 
      43645800*Ech^2*\[Rho]^4 + 239329600*Ech^3*\[Rho]^4 - 
      863861600*Ech^4*\[Rho]^4 + 2146650240*Ech^5*\[Rho]^4 - 
      3722434880*Ech^6*\[Rho]^4 + 4444066048*Ech^7*\[Rho]^4 - 
      3457322496*Ech^8*\[Rho]^4 + 1461806080*Ech^9*\[Rho]^4 - 
      11448320*Ech^10*\[Rho]^4 - 320655360*Ech^11*\[Rho]^4 + 
      141860864*Ech^12*\[Rho]^4 - 20267008*Ech^13*\[Rho]^4 + 
      1228800*Ech^14*\[Rho]^4 + 119295*\[Rho]^5 - 2250900*Ech*\[Rho]^5 + 
      18908100*Ech^2*\[Rho]^5 - 92743200*Ech^3*\[Rho]^5 + 
      292201200*Ech^4*\[Rho]^5 - 610562880*Ech^5*\[Rho]^5 + 
      829995360*Ech^6*\[Rho]^5 - 645079680*Ech^7*\[Rho]^5 + 
      82700160*Ech^8*\[Rho]^5 + 397440000*Ech^9*\[Rho]^5 - 
      441469440*Ech^10*\[Rho]^5 + 208803840*Ech^11*\[Rho]^5 - 
      39229440*Ech^12*\[Rho]^5 + 10710*\[Rho]^6 - 241200*Ech*\[Rho]^6 + 
      2440800*Ech^2*\[Rho]^6 - 14637600*Ech^3*\[Rho]^6 + 
      57711600*Ech^4*\[Rho]^6 - 156651840*Ech^5*\[Rho]^6 + 
      303818208*Ech^6*\[Rho]^6 - 433024128*Ech^7*\[Rho]^6 + 
      458463360*Ech^8*\[Rho]^6 - 351252480*Ech^9*\[Rho]^6 + 
      174113280*Ech^10*\[Rho]^6 - 45238272*Ech^11*\[Rho]^6 + 
      3483648*Ech^12*\[Rho]^6 - 7723*\[Rho]^7 + 154460*Ech*\[Rho]^7 - 
      1390140*Ech^2*\[Rho]^7 + 7414080*Ech^3*\[Rho]^7 - 
      25949280*Ech^4*\[Rho]^7 + 62278272*Ech^5*\[Rho]^7 - 
      106038912*Ech^6*\[Rho]^7 + 128839680*Ech^7*\[Rho]^7 - 
      110895360*Ech^8*\[Rho]^7 + 63042560*Ech^9*\[Rho]^7 - 
      20718592*Ech^10*\[Rho]^7 + 2949120*Ech^11*\[Rho]^7 + 630*\[Rho]^8 - 
      12600*Ech*\[Rho]^8 + 113400*Ech^2*\[Rho]^8 - 604800*Ech^3*\[Rho]^8 + 
      2116800*Ech^4*\[Rho]^8 - 5080320*Ech^5*\[Rho]^8 + 
      8467200*Ech^6*\[Rho]^8 - 9676800*Ech^7*\[Rho]^8 + 
      7257600*Ech^8*\[Rho]^8 - 3225600*Ech^9*\[Rho]^8 + 
      645120*Ech^10*\[Rho]^8 - 60*(1 - 2*Ech)^10*\[Rho]*
       (-1010 - 171*\[Rho] + 3915*\[Rho]^2 - 910*\[Rho]^3 - 1125*\[Rho]^4 + 
        225*\[Rho]^5)*Log[1 - 2*Ech] + 60*(1 - 2*Ech)^10*\[Rho]*
       (-1010 - 171*\[Rho] + 3915*\[Rho]^2 - 910*\[Rho]^3 - 1125*\[Rho]^4 + 
        225*\[Rho]^5)*Log[\[Rho]]))/(900*(1 - 2*Ech)^10*mb^5*\[Rho])) + 
 r1*(-1/150*(\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*
      (-945 + 15120*Ech - 105840*Ech^2 + 423360*Ech^3 - 1036440*Ech^4 + 
       1309680*Ech^5 + 1292672*Ech^6 - 12633920*Ech^7 + 39844352*Ech^8 - 
       79718912*Ech^9 + 108222464*Ech^10 - 99313664*Ech^11 + 
       60016640*Ech^12 - 23220224*Ech^13 + 5832704*Ech^14 - 933888*Ech^15 + 
       4570*\[Rho] - 73120*Ech*\[Rho] + 511840*Ech^2*\[Rho] - 
       2047360*Ech^3*\[Rho] + 5098840*Ech^4*\[Rho] - 7878496*Ech^5*\[Rho] + 
       6031424*Ech^6*\[Rho] + 3850240*Ech^7*\[Rho] - 19783936*Ech^8*\[Rho] + 
       32592896*Ech^9*\[Rho] - 30937088*Ech^10*\[Rho] + 
       15613952*Ech^11*\[Rho] - 2140160*Ech^12*\[Rho] - 
       974848*Ech^13*\[Rho] + 114688*Ech^14*\[Rho] - 6750*\[Rho]^2 + 
       108000*Ech*\[Rho]^2 - 756000*Ech^2*\[Rho]^2 + 3024000*Ech^3*\[Rho]^2 - 
       7544400*Ech^4*\[Rho]^2 + 11873040*Ech^5*\[Rho]^2 - 
       10717440*Ech^6*\[Rho]^2 + 2100480*Ech^7*\[Rho]^2 + 
       8647680*Ech^8*\[Rho]^2 - 14246400*Ech^9*\[Rho]^2 + 
       12472320*Ech^10*\[Rho]^2 - 6942720*Ech^11*\[Rho]^2 + 
       2519040*Ech^12*\[Rho]^2 - 552960*Ech^13*\[Rho]^2 + 4325*\[Rho]^3 - 
       75800*Ech*\[Rho]^3 + 583400*Ech^2*\[Rho]^3 - 2580000*Ech^3*\[Rho]^3 + 
       7190400*Ech^4*\[Rho]^3 - 13161600*Ech^5*\[Rho]^3 + 
       16577920*Ech^6*\[Rho]^3 - 16307200*Ech^7*\[Rho]^3 + 
       15174400*Ech^8*\[Rho]^3 - 12595200*Ech^9*\[Rho]^3 + 
       6758400*Ech^10*\[Rho]^3 - 1597440*Ech^11*\[Rho]^3 + 125*\[Rho]^4 + 
       4600*Ech*\[Rho]^4 - 85000*Ech^2*\[Rho]^4 + 586400*Ech^3*\[Rho]^4 - 
       2004200*Ech^4*\[Rho]^4 + 3949520*Ech^5*\[Rho]^4 - 
       5835520*Ech^6*\[Rho]^4 + 8883520*Ech^7*\[Rho]^4 - 
       12108160*Ech^8*\[Rho]^4 + 10791680*Ech^9*\[Rho]^4 - 
       5319680*Ech^10*\[Rho]^4 + 1141760*Ech^11*\[Rho]^4 - 4230*\[Rho]^5 + 
       67680*Ech*\[Rho]^5 - 473760*Ech^2*\[Rho]^5 + 1895040*Ech^3*\[Rho]^5 - 
       5239560*Ech^4*\[Rho]^5 + 10278240*Ech^5*\[Rho]^5 - 
       13445952*Ech^6*\[Rho]^5 + 10897920*Ech^7*\[Rho]^5 - 
       4540032*Ech^8*\[Rho]^5 + 317952*Ech^9*\[Rho]^5 + 
       301056*Ech^10*\[Rho]^5 + 3730*\[Rho]^6 - 59680*Ech*\[Rho]^6 + 
       417760*Ech^2*\[Rho]^6 - 1671040*Ech^3*\[Rho]^6 + 
       4459360*Ech^4*\[Rho]^6 - 7848784*Ech^5*\[Rho]^6 + 
       9162496*Ech^6*\[Rho]^6 - 6749440*Ech^7*\[Rho]^6 + 
       2822656*Ech^8*\[Rho]^6 - 504576*Ech^9*\[Rho]^6 - 825*\[Rho]^7 + 
       13200*Ech*\[Rho]^7 - 92400*Ech^2*\[Rho]^7 + 369600*Ech^3*\[Rho]^7 - 
       924000*Ech^4*\[Rho]^7 + 1478400*Ech^5*\[Rho]^7 - 
       1478400*Ech^6*\[Rho]^7 + 844800*Ech^7*\[Rho]^7 - 
       211200*Ech^8*\[Rho]^7 + 3300*(1 - 2*Ech)^8*(-1 + \[Rho])*\[Rho]^3*
        Log[1 - 2*Ech] - 3300*(1 - 2*Ech)^8*(-1 + \[Rho])*\[Rho]^3*
        Log[\[Rho]]))/((1 - 2*Ech)^8*mb^5) + 
   ((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(1445 - 20230*Ech + 
      121380*Ech^2 - 415760*Ech^3 + 976480*Ech^4 - 2064048*Ech^5 + 
      4714528*Ech^6 - 9622976*Ech^7 + 14039424*Ech^8 - 13233920*Ech^9 + 
      7553536*Ech^10 - 2466816*Ech^11 + 530432*Ech^12 - 114688*Ech^13 - 
      2250*\[Rho] + 31500*Ech*\[Rho] - 189000*Ech^2*\[Rho] + 
      636600*Ech^3*\[Rho] - 1352400*Ech^4*\[Rho] + 2068560*Ech^5*\[Rho] - 
      2886240*Ech^6*\[Rho] + 4165440*Ech^7*\[Rho] - 5040000*Ech^8*\[Rho] + 
      4166400*Ech^9*\[Rho] - 2296320*Ech^10*\[Rho] + 967680*Ech^11*\[Rho] - 
      276480*Ech^12*\[Rho] - 2100*\[Rho]^2 + 31200*Ech*\[Rho]^2 - 
      199800*Ech^2*\[Rho]^2 + 705600*Ech^3*\[Rho]^2 - 
      1425600*Ech^4*\[Rho]^2 + 1382400*Ech^5*\[Rho]^2 + 
      345600*Ech^6*\[Rho]^2 - 2534400*Ech^7*\[Rho]^2 + 
      2764800*Ech^8*\[Rho]^2 - 1228800*Ech^9*\[Rho]^2 + 
      153600*Ech^10*\[Rho]^2 + 2500*\[Rho]^3 - 39800*Ech*\[Rho]^3 + 
      272400*Ech^2*\[Rho]^3 - 1072400*Ech^3*\[Rho]^3 + 
      2948800*Ech^4*\[Rho]^3 - 6708480*Ech^5*\[Rho]^3 + 
      12933760*Ech^6*\[Rho]^3 - 18663680*Ech^7*\[Rho]^3 + 
      17648640*Ech^8*\[Rho]^3 - 9605120*Ech^9*\[Rho]^3 + 
      2283520*Ech^10*\[Rho]^3 + 8775*\[Rho]^4 - 122850*Ech*\[Rho]^4 + 
      737100*Ech^2*\[Rho]^4 - 2604000*Ech^3*\[Rho]^4 + 
      5641200*Ech^4*\[Rho]^4 - 6905520*Ech^5*\[Rho]^4 + 
      3165600*Ech^6*\[Rho]^4 + 2602560*Ech^7*\[Rho]^4 - 
      4003200*Ech^8*\[Rho]^4 + 1505280*Ech^9*\[Rho]^4 - 12570*\[Rho]^5 + 
      175980*Ech*\[Rho]^5 - 1055880*Ech^2*\[Rho]^5 + 3711960*Ech^3*\[Rho]^5 - 
      8041680*Ech^4*\[Rho]^5 + 10968048*Ech^5*\[Rho]^5 - 
      9078048*Ech^6*\[Rho]^5 + 4107456*Ech^7*\[Rho]^5 - 
      756864*Ech^8*\[Rho]^5 + 4200*\[Rho]^6 - 58800*Ech*\[Rho]^6 + 
      352800*Ech^2*\[Rho]^6 - 1176000*Ech^3*\[Rho]^6 + 
      2352000*Ech^4*\[Rho]^6 - 2822400*Ech^5*\[Rho]^6 + 
      1881600*Ech^6*\[Rho]^6 - 537600*Ech^7*\[Rho]^6 + 
      300*(-1 + 2*Ech)^7*\[Rho]^2*(-3 + 8*\[Rho])*Log[1 - 2*Ech] - 
      300*(-1 + 2*Ech)^7*\[Rho]^2*(-3 + 8*\[Rho])*Log[\[Rho]]))/
    (450*(-1 + 2*Ech)^7*mb^5) + ((1 + \[CapitalLambda]bh)^3*
     (-1235 + 17290*Ech - 103740*Ech^2 + 366200*Ech^3 - 1036360*Ech^4 + 
      3425712*Ech^5 - 12009792*Ech^6 + 32961024*Ech^7 - 63684096*Ech^8 + 
      85120000*Ech^9 - 78040064*Ech^10 + 48236544*Ech^11 - 19621888*Ech^12 + 
      5107712*Ech^13 - 737280*Ech^14 + 2490*\[Rho] - 34860*Ech*\[Rho] + 
      209160*Ech^2*\[Rho] - 704400*Ech^3*\[Rho] + 1502280*Ech^4*\[Rho] - 
      2362800*Ech^5*\[Rho] + 3517632*Ech^6*\[Rho] - 5025408*Ech^7*\[Rho] + 
      4182528*Ech^8*\[Rho] + 2042880*Ech^9*\[Rho] - 9507840*Ech^10*\[Rho] + 
      10254336*Ech^11*\[Rho] - 4982784*Ech^12*\[Rho] + 897024*Ech^13*\[Rho] + 
      2070*\[Rho]^2 - 28980*Ech*\[Rho]^2 + 173880*Ech^2*\[Rho]^2 - 
      556800*Ech^3*\[Rho]^2 + 832800*Ech^4*\[Rho]^2 + 624960*Ech^5*\[Rho]^2 - 
      6061440*Ech^6*\[Rho]^2 + 14519040*Ech^7*\[Rho]^2 - 
      19353600*Ech^8*\[Rho]^2 + 15052800*Ech^9*\[Rho]^2 - 
      6144000*Ech^10*\[Rho]^2 + 921600*Ech^11*\[Rho]^2 - 3975*\[Rho]^3 + 
      56250*Ech*\[Rho]^3 - 341700*Ech^2*\[Rho]^3 + 1208600*Ech^3*\[Rho]^3 - 
      2998000*Ech^4*\[Rho]^3 + 6266400*Ech^5*\[Rho]^3 - 
      11864000*Ech^6*\[Rho]^3 + 18102400*Ech^7*\[Rho]^3 - 
      18931200*Ech^8*\[Rho]^3 + 11648000*Ech^9*\[Rho]^3 - 
      3174400*Ech^10*\[Rho]^3 - 4425*\[Rho]^4 + 52950*Ech*\[Rho]^4 - 
      254700*Ech^2*\[Rho]^4 + 528600*Ech^3*\[Rho]^4 + 508200*Ech^4*\[Rho]^4 - 
      6543600*Ech^5*\[Rho]^4 + 19417920*Ech^6*\[Rho]^4 - 
      30643200*Ech^7*\[Rho]^4 + 27534720*Ech^8*\[Rho]^4 - 
      13221120*Ech^9*\[Rho]^4 + 2595840*Ech^10*\[Rho]^4 + 15210*\[Rho]^5 - 
      212940*Ech*\[Rho]^5 + 1277640*Ech^2*\[Rho]^5 - 4458000*Ech^3*\[Rho]^5 + 
      9528360*Ech^4*\[Rho]^5 - 11753712*Ech^5*\[Rho]^5 + 
      6260352*Ech^6*\[Rho]^5 + 2340096*Ech^7*\[Rho]^5 - 
      4811904*Ech^8*\[Rho]^5 + 1831680*Ech^9*\[Rho]^5 - 13690*\[Rho]^6 + 
      191660*Ech*\[Rho]^6 - 1149960*Ech^2*\[Rho]^6 + 4012000*Ech^3*\[Rho]^6 - 
      8541680*Ech^4*\[Rho]^6 + 11306400*Ech^5*\[Rho]^6 - 
      8946112*Ech^6*\[Rho]^6 + 3763328*Ech^7*\[Rho]^6 - 
      603648*Ech^8*\[Rho]^6 + 3555*\[Rho]^7 - 49770*Ech*\[Rho]^7 + 
      298620*Ech^2*\[Rho]^7 - 995400*Ech^3*\[Rho]^7 + 
      1990800*Ech^4*\[Rho]^7 - 2388960*Ech^5*\[Rho]^7 + 
      1592640*Ech^6*\[Rho]^7 - 455040*Ech^7*\[Rho]^7 + 
      300*(-1 + 2*Ech)^7*\[Rho]^3*(-1 + 15*\[Rho])*Log[1 - 2*Ech] - 
      300*(-1 + 2*Ech)^7*\[Rho]^3*(-1 + 15*\[Rho])*Log[\[Rho]]))/
    (900*(-1 + 2*Ech)^7*mb^5) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (-1011 + 14154*Ech - 84924*Ech^2 + 282280*Ech^3 - 554880*Ech^4 + 
      609728*Ech^5 - 203392*Ech^6 - 453888*Ech^7 + 958720*Ech^8 - 
      1164800*Ech^9 + 1041408*Ech^10 - 612352*Ech^11 + 172032*Ech^12 - 
      335*\[Rho] + 5170*Ech*\[Rho] - 34380*Ech^2*\[Rho] + 
      113640*Ech^3*\[Rho] - 111840*Ech^4*\[Rho] - 538560*Ech^5*\[Rho] + 
      2440320*Ech^6*\[Rho] - 4765440*Ech^7*\[Rho] + 5233920*Ech^8*\[Rho] - 
      3192320*Ech^9*\[Rho] + 885760*Ech^10*\[Rho] - 30720*Ech^11*\[Rho] + 
      2240*\[Rho]^2 - 30760*Ech*\[Rho]^2 + 180360*Ech^2*\[Rho]^2 - 
      576720*Ech^3*\[Rho]^2 + 1113120*Ech^4*\[Rho]^2 - 
      1536192*Ech^5*\[Rho]^2 + 2223744*Ech^6*\[Rho]^2 - 
      3625728*Ech^7*\[Rho]^2 + 4419072*Ech^8*\[Rho]^2 - 
      3066880*Ech^9*\[Rho]^2 + 905216*Ech^10*\[Rho]^2 + 4080*\[Rho]^3 - 
      57480*Ech*\[Rho]^3 + 347400*Ech^2*\[Rho]^3 - 1254800*Ech^3*\[Rho]^3 + 
      2853920*Ech^4*\[Rho]^3 - 3874368*Ech^5*\[Rho]^3 + 
      2523008*Ech^6*\[Rho]^3 + 338176*Ech^7*\[Rho]^3 - 
      1544704*Ech^8*\[Rho]^3 + 683008*Ech^9*\[Rho]^3 - 8845*\[Rho]^4 + 
      123830*Ech*\[Rho]^4 - 742980*Ech^2*\[Rho]^4 + 2632280*Ech^3*\[Rho]^4 - 
      5841360*Ech^4*\[Rho]^4 + 8295712*Ech^5*\[Rho]^4 - 
      7265216*Ech^6*\[Rho]^4 + 3561600*Ech^7*\[Rho]^4 - 
      742912*Ech^8*\[Rho]^4 + 3871*\[Rho]^5 - 54194*Ech*\[Rho]^5 + 
      325164*Ech^2*\[Rho]^5 - 1083880*Ech^3*\[Rho]^5 + 
      2167760*Ech^4*\[Rho]^5 - 2601312*Ech^5*\[Rho]^5 + 
      1734208*Ech^6*\[Rho]^5 - 495488*Ech^7*\[Rho]^5 + 
      60*(-1 + 2*Ech)^7*\[Rho]*(-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(-1 + 2*Ech)^7*\[Rho]*(-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
    (240*(-1 + 2*Ech)^7*mb^5) + 
   ((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(5635 - 81290*Ech + 504540*Ech^2 - 
      1793160*Ech^3 + 4224000*Ech^4 - 7703040*Ech^5 + 12602880*Ech^6 - 
      18017280*Ech^7 + 18597120*Ech^8 - 10995200*Ech^9 + 2237440*Ech^10 + 
      460800*Ech^11 + 4200*\[Rho] - 58800*Ech*\[Rho] + 352800*Ech^2*\[Rho] - 
      1008960*Ech^3*\[Rho] + 627840*Ech^4*\[Rho] + 4676352*Ech^5*\[Rho] - 
      15757824*Ech^6*\[Rho] + 23172096*Ech^7*\[Rho] - 17264640*Ech^8*\[Rho] + 
      5308416*Ech^9*\[Rho] + 13680*\[Rho]^2 - 196920*Ech*\[Rho]^2 + 
      1219320*Ech^2*\[Rho]^2 - 4795440*Ech^3*\[Rho]^2 + 
      12961920*Ech^4*\[Rho]^2 - 23587200*Ech^5*\[Rho]^2 + 
      27297408*Ech^6*\[Rho]^2 - 17924352*Ech^7*\[Rho]^2 + 
      5087232*Ech^8*\[Rho]^2 - 58600*\[Rho]^3 + 820400*Ech*\[Rho]^3 - 
      4922400*Ech^2*\[Rho]^3 + 17632960*Ech^3*\[Rho]^3 - 
      40395200*Ech^4*\[Rho]^3 + 60247680*Ech^5*\[Rho]^3 - 
      56116480*Ech^6*\[Rho]^3 + 29672960*Ech^7*\[Rho]^3 - 
      6819840*Ech^8*\[Rho]^3 + 35085*\[Rho]^4 - 491190*Ech*\[Rho]^4 + 
      2947140*Ech^2*\[Rho]^4 - 9823800*Ech^3*\[Rho]^4 + 
      19647600*Ech^4*\[Rho]^4 - 23577120*Ech^5*\[Rho]^4 + 
      15718080*Ech^6*\[Rho]^4 - 4490880*Ech^7*\[Rho]^4 + 
      300*(-1 + 2*Ech)^7*(4 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
      300*(-1 + 2*Ech)^7*(4 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (1800*(-1 + 2*Ech)^7*mb^5) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (27775 - 444400*Ech + 3110800*Ech^2 - 12443200*Ech^3 + 31024720*Ech^4 - 
      48439552*Ech^5 + 40439424*Ech^6 + 8853504*Ech^7 - 85804800*Ech^8 + 
      147288064*Ech^9 - 143589376*Ech^10 + 75415552*Ech^11 - 
      10866688*Ech^12 - 6225920*Ech^13 + 1605632*Ech^14 + 15000*\[Rho] - 
      362400*Ech*\[Rho] + 3516000*Ech^2*\[Rho] - 18633600*Ech^3*\[Rho] + 
      60424800*Ech^4*\[Rho] - 125606400*Ech^5*\[Rho] + 
      170073600*Ech^6*\[Rho] - 153139200*Ech^7*\[Rho] + 
      103603200*Ech^8*\[Rho] - 70041600*Ech^9*\[Rho] + 
      44236800*Ech^10*\[Rho] - 14745600*Ech^11*\[Rho] + 
      614400*Ech^12*\[Rho] + 13425*\[Rho]^2 - 321000*Ech*\[Rho]^2 + 
      3096600*Ech^2*\[Rho]^2 - 16351200*Ech^3*\[Rho]^2 + 
      52419600*Ech^4*\[Rho]^2 - 104981760*Ech^5*\[Rho]^2 + 
      127848960*Ech^6*\[Rho]^2 - 83496960*Ech^7*\[Rho]^2 + 
      13582080*Ech^8*\[Rho]^2 + 16373760*Ech^9*\[Rho]^2 - 
      10844160*Ech^10*\[Rho]^2 + 3563520*Ech^11*\[Rho]^2 - 
      921600*Ech^12*\[Rho]^2 - 39600*\[Rho]^3 + 621600*Ech*\[Rho]^3 - 
      4255200*Ech^2*\[Rho]^3 + 16572800*Ech^3*\[Rho]^3 - 
      38182400*Ech^4*\[Rho]^3 + 49097600*Ech^5*\[Rho]^3 - 
      29504000*Ech^6*\[Rho]^3 + 8691200*Ech^7*\[Rho]^3 - 
      24043520*Ech^8*\[Rho]^3 + 44779520*Ech^9*\[Rho]^3 - 
      32522240*Ech^10*\[Rho]^3 + 9052160*Ech^11*\[Rho]^3 - 56175*\[Rho]^4 + 
      904200*Ech*\[Rho]^4 - 6372600*Ech^2*\[Rho]^4 + 
      25692000*Ech^3*\[Rho]^4 - 70310400*Ech^4*\[Rho]^4 + 
      136976640*Ech^5*\[Rho]^4 - 185216640*Ech^6*\[Rho]^4 + 
      165434880*Ech^7*\[Rho]^4 - 86718720*Ech^8*\[Rho]^4 + 
      20428800*Ech^9*\[Rho]^4 + 53400*\[Rho]^5 - 854400*Ech*\[Rho]^5 + 
      5980800*Ech^2*\[Rho]^5 - 23923200*Ech^3*\[Rho]^5 + 
      63682080*Ech^4*\[Rho]^5 - 113555328*Ech^5*\[Rho]^5 + 
      136525056*Ech^6*\[Rho]^5 - 104792064*Ech^7*\[Rho]^5 + 
      46256640*Ech^8*\[Rho]^5 - 8914944*Ech^9*\[Rho]^5 - 13825*\[Rho]^6 + 
      221200*Ech*\[Rho]^6 - 1548400*Ech^2*\[Rho]^6 + 6193600*Ech^3*\[Rho]^6 - 
      15484000*Ech^4*\[Rho]^6 + 24774400*Ech^5*\[Rho]^6 - 
      24774400*Ech^6*\[Rho]^6 + 14156800*Ech^7*\[Rho]^6 - 
      3539200*Ech^8*\[Rho]^6 + 300*(1 - 2*Ech)^8*\[Rho]*
       (-204 - 177*\[Rho] - 20*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^8*\[Rho]*(-204 - 177*\[Rho] - 20*\[Rho]^2 + 9*\[Rho]^3)*
       Log[\[Rho]]))/(3600*(1 - 2*Ech)^8*mb^5) + 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(32531 - 574256*Ech + 4449872*Ech^2 - 19806528*Ech^3 + 
      55563600*Ech^4 - 101202432*Ech^5 + 118344192*Ech^6 - 83595264*Ech^7 + 
      28452096*Ech^8 + 7024640*Ech^9 - 24227840*Ech^10 + 30556160*Ech^11 - 
      20828160*Ech^12 + 5898240*Ech^13 - 14645*\[Rho] + 217520*Ech*\[Rho] - 
      1388240*Ech^2*\[Rho] + 4925760*Ech^3*\[Rho] - 10841040*Ech^4*\[Rho] + 
      17481216*Ech^5*\[Rho] - 29546496*Ech^6*\[Rho] + 57280512*Ech^7*\[Rho] - 
      88624896*Ech^8*\[Rho] + 86929408*Ech^9*\[Rho] - 
      47067136*Ech^10*\[Rho] + 9846784*Ech^11*\[Rho] + 921600*Ech^12*\[Rho] - 
      4320*\[Rho]^2 + 49320*Ech*\[Rho]^2 - 186840*Ech^2*\[Rho]^2 + 
      8160*Ech^3*\[Rho]^2 + 4033920*Ech^4*\[Rho]^2 - 
      23227008*Ech^5*\[Rho]^2 + 67163904*Ech^6*\[Rho]^2 - 
      113647104*Ech^7*\[Rho]^2 + 114751488*Ech^8*\[Rho]^2 - 
      64684032*Ech^9*\[Rho]^2 + 15968256*Ech^10*\[Rho]^2 - 61520*\[Rho]^3 + 
      1000520*Ech*\[Rho]^3 - 7133240*Ech^2*\[Rho]^3 + 
      29137760*Ech^3*\[Rho]^3 - 80130560*Ech^4*\[Rho]^3 + 
      159082880*Ech^5*\[Rho]^3 - 229158656*Ech^6*\[Rho]^3 + 
      230283776*Ech^7*\[Rho]^3 - 146481152*Ech^8*\[Rho]^3 + 
      50946048*Ech^9*\[Rho]^3 - 6789120*Ech^10*\[Rho]^3 + 69005*\[Rho]^4 - 
      1104080*Ech*\[Rho]^4 + 7728560*Ech^2*\[Rho]^4 - 
      30914240*Ech^3*\[Rho]^4 + 82070720*Ech^4*\[Rho]^4 - 
      148263680*Ech^5*\[Rho]^4 + 183203840*Ech^6*\[Rho]^4 - 
      145771520*Ech^7*\[Rho]^4 + 67132160*Ech^8*\[Rho]^4 - 
      13639680*Ech^9*\[Rho]^4 - 21051*\[Rho]^5 + 336816*Ech*\[Rho]^5 - 
      2357712*Ech^2*\[Rho]^5 + 9430848*Ech^3*\[Rho]^5 - 
      23577120*Ech^4*\[Rho]^5 + 37723392*Ech^5*\[Rho]^5 - 
      37723392*Ech^6*\[Rho]^5 + 21556224*Ech^7*\[Rho]^5 - 
      5389056*Ech^8*\[Rho]^5 + 60*(1 - 2*Ech)^8*(-448 - 140*\[Rho] - 
        165*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^8*(-448 - 140*\[Rho] - 165*\[Rho]^2 + 135*\[Rho]^3)*
       Log[\[Rho]]))/(3600*(1 - 2*Ech)^8*mb^5) - 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(35435 - 637830*Ech + 
      5102640*Ech^2 - 23812320*Ech^3 + 71436960*Ech^4 - 143188992*Ech^5 + 
      196212544*Ech^6 - 209447040*Ech^7 + 299946240*Ech^8 - 685442560*Ech^9 + 
      1372428288*Ech^10 - 1913942016*Ech^11 + 1777336320*Ech^12 - 
      1050624000*Ech^13 + 369377280*Ech^14 - 76709888*Ech^15 + 
      12189696*Ech^16 + 283595*\[Rho] - 5515110*Ech*\[Rho] + 
      47814480*Ech^2*\[Rho] - 242833440*Ech^3*\[Rho] + 
      797447520*Ech^4*\[Rho] - 1759975488*Ech^5*\[Rho] + 
      2616685120*Ech^6*\[Rho] - 2519521920*Ech^7*\[Rho] + 
      1341054720*Ech^8*\[Rho] + 7078400*Ech^9*\[Rho] - 
      715327488*Ech^10*\[Rho] + 764006400*Ech^11*\[Rho] - 
      449249280*Ech^12*\[Rho] + 113541120*Ech^13*\[Rho] + 
      6635520*Ech^14*\[Rho] - 1605632*Ech^15*\[Rho] - 133065*\[Rho]^2 + 
      1968570*Ech*\[Rho]^2 - 11909160*Ech^2*\[Rho]^2 + 
      35099280*Ech^3*\[Rho]^2 - 33629040*Ech^4*\[Rho]^2 - 
      105360480*Ech^5*\[Rho]^2 + 433284480*Ech^6*\[Rho]^2 - 
      726773760*Ech^7*\[Rho]^2 + 685128960*Ech^8*\[Rho]^2 - 
      404974080*Ech^9*\[Rho]^2 + 223672320*Ech^10*\[Rho]^2 - 
      176394240*Ech^11*\[Rho]^2 + 114831360*Ech^12*\[Rho]^2 - 
      44605440*Ech^13*\[Rho]^2 + 10321920*Ech^14*\[Rho]^2 - 110025*\[Rho]^3 + 
      1573050*Ech*\[Rho]^3 - 8917800*Ech^2*\[Rho]^3 + 
      22061200*Ech^3*\[Rho]^3 + 2259600*Ech^4*\[Rho]^3 - 
      165676320*Ech^5*\[Rho]^3 + 474942720*Ech^6*\[Rho]^3 - 
      673236480*Ech^7*\[Rho]^3 + 530469120*Ech^8*\[Rho]^3 - 
      241666560*Ech^9*\[Rho]^3 + 90347520*Ech^10*\[Rho]^3 - 
      41594880*Ech^11*\[Rho]^3 + 7598080*Ech^12*\[Rho]^3 + 
      1843200*Ech^13*\[Rho]^3 - 47475*\[Rho]^4 + 843150*Ech*\[Rho]^4 - 
      6642600*Ech^2*\[Rho]^4 + 30451600*Ech^3*\[Rho]^4 - 
      89439600*Ech^4*\[Rho]^4 + 162560160*Ech^5*\[Rho]^4 - 
      147458880*Ech^6*\[Rho]^4 - 13557120*Ech^7*\[Rho]^4 + 
      159513600*Ech^8*\[Rho]^4 - 125491200*Ech^9*\[Rho]^4 + 
      13409280*Ech^10*\[Rho]^4 + 22824960*Ech^11*\[Rho]^4 - 
      9052160*Ech^12*\[Rho]^4 - 53235*\[Rho]^5 + 963630*Ech*\[Rho]^5 - 
      7757640*Ech^2*\[Rho]^5 + 36461520*Ech^3*\[Rho]^5 - 
      110291760*Ech^4*\[Rho]^5 + 239266272*Ech^5*\[Rho]^5 - 
      388494144*Ech^6*\[Rho]^5 + 459354240*Ech^7*\[Rho]^5 - 
      379031040*Ech^8*\[Rho]^5 + 194780160*Ech^9*\[Rho]^5 - 
      52245504*Ech^10*\[Rho]^5 + 4098048*Ech^11*\[Rho]^5 + 29905*\[Rho]^6 - 
      538290*Ech*\[Rho]^6 + 4306320*Ech^2*\[Rho]^6 - 
      20096160*Ech^3*\[Rho]^6 + 60288480*Ech^4*\[Rho]^6 - 
      127930752*Ech^5*\[Rho]^6 + 188837760*Ech^6*\[Rho]^6 - 
      194411520*Ech^7*\[Rho]^6 + 130694400*Ech^8*\[Rho]^6 - 
      51330560*Ech^9*\[Rho]^6 + 8914944*Ech^10*\[Rho]^6 - 5135*\[Rho]^7 + 
      92430*Ech*\[Rho]^7 - 739440*Ech^2*\[Rho]^7 + 3450720*Ech^3*\[Rho]^7 - 
      10352160*Ech^4*\[Rho]^7 + 20704320*Ech^5*\[Rho]^7 - 
      27605760*Ech^6*\[Rho]^7 + 23662080*Ech^7*\[Rho]^7 - 
      11831040*Ech^8*\[Rho]^7 + 2629120*Ech^9*\[Rho]^7 - 
      300*(-1 + 2*Ech)^9*\[Rho]*(-684 - 711*\[Rho] - 679*\[Rho]^2 - 
        19*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ech] + 300*(-1 + 2*Ech)^9*\[Rho]*
       (-684 - 711*\[Rho] - 679*\[Rho]^2 - 19*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(1200*(-1 + 2*Ech)^9*mb^5) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(-64389 + 1207242*Ech - 
      10092096*Ech^2 + 49411968*Ech^3 - 156340224*Ech^4 + 332102400*Ech^5 - 
      474809888*Ech^6 + 441305664*Ech^7 - 237687552*Ech^8 + 37664256*Ech^9 + 
      43742208*Ech^10 - 40200192*Ech^11 + 9977856*Ech^12 + 13074432*Ech^13 - 
      12066816*Ech^14 + 2768896*Ech^15 + 29386*\[Rho] - 403908*Ech*\[Rho] + 
      2105904*Ech^2*\[Rho] - 3825632*Ech^3*\[Rho] - 9529824*Ech^4*\[Rho] + 
      69605184*Ech^5*\[Rho] - 178216704*Ech^6*\[Rho] + 
      255406080*Ech^7*\[Rho] - 218159616*Ech^8*\[Rho] + 
      112964608*Ech^9*\[Rho] - 42504192*Ech^10*\[Rho] + 
      13885440*Ech^11*\[Rho] + 5300224*Ech^12*\[Rho] - 
      9584640*Ech^13*\[Rho] + 2949120*Ech^14*\[Rho] + 22925*\[Rho]^2 - 
      365250*Ech*\[Rho]^2 + 2495400*Ech^2*\[Rho]^2 - 9370000*Ech^3*\[Rho]^2 + 
      20146800*Ech^4*\[Rho]^2 - 21954528*Ech^5*\[Rho]^2 + 
      3762624*Ech^6*\[Rho]^2 + 9960576*Ech^7*\[Rho]^2 + 
      17611776*Ech^8*\[Rho]^2 - 61677568*Ech^9*\[Rho]^2 + 
      63912960*Ech^10*\[Rho]^2 - 30259200*Ech^11*\[Rho]^2 + 
      5832704*Ech^12*\[Rho]^2 + 2200*\[Rho]^3 - 27600*Ech*\[Rho]^3 + 
      112800*Ech^2*\[Rho]^3 + 49600*Ech^3*\[Rho]^3 - 2164800*Ech^4*\[Rho]^3 + 
      12084096*Ech^5*\[Rho]^3 - 42176896*Ech^6*\[Rho]^3 + 
      94762752*Ech^7*\[Rho]^3 - 134117376*Ech^8*\[Rho]^3 + 
      115294208*Ech^9*\[Rho]^3 - 54491136*Ech^10*\[Rho]^3 + 
      11218944*Ech^11*\[Rho]^3 + 19925*\[Rho]^4 - 364050*Ech*\[Rho]^4 + 
      2961000*Ech^2*\[Rho]^4 - 14077200*Ech^3*\[Rho]^4 + 
      43138800*Ech^4*\[Rho]^4 - 93297120*Ech^5*\[Rho]^4 + 
      150202464*Ech^6*\[Rho]^4 - 181225152*Ech^7*\[Rho]^4 + 
      158466816*Ech^8*\[Rho]^4 - 89579008*Ech^9*\[Rho]^4 + 
      28030464*Ech^10*\[Rho]^4 - 3394560*Ech^11*\[Rho]^4 - 12386*\[Rho]^5 + 
      222948*Ech*\[Rho]^5 - 1783584*Ech^2*\[Rho]^5 + 8323392*Ech^3*\[Rho]^5 - 
      24970176*Ech^4*\[Rho]^5 + 52538112*Ech^5*\[Rho]^5 - 
      77857152*Ech^6*\[Rho]^5 + 81536256*Ech^7*\[Rho]^5 - 
      56199168*Ech^8*\[Rho]^5 + 22718464*Ech^9*\[Rho]^5 - 
      4091904*Ech^10*\[Rho]^5 + 2339*\[Rho]^6 - 42102*Ech*\[Rho]^6 + 
      336816*Ech^2*\[Rho]^6 - 1571808*Ech^3*\[Rho]^6 + 
      4715424*Ech^4*\[Rho]^6 - 9430848*Ech^5*\[Rho]^6 + 
      12574464*Ech^6*\[Rho]^6 - 10778112*Ech^7*\[Rho]^6 + 
      5389056*Ech^8*\[Rho]^6 - 1197568*Ech^9*\[Rho]^6 + 
      60*(-1 + 2*Ech)^9*(-402 - 1042*\[Rho] - 395*\[Rho]^2 - 100*\[Rho]^3 + 
        45*\[Rho]^4)*Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^9*
       (-402 - 1042*\[Rho] - 395*\[Rho]^2 - 100*\[Rho]^3 + 45*\[Rho]^4)*
       Log[\[Rho]]))/(900*(-1 + 2*Ech)^9*mb^5) + 
   (\[CapitalLambda]bh^3*(-4953145 + 101952500*Ech - 946468500*Ech^2 + 
      5221208000*Ech^3 - 18967732000*Ech^4 + 47464368000*Ech^5 - 
      82994841664*Ech^6 + 100467394304*Ech^7 - 81441638400*Ech^8 + 
      42511877120*Ech^9 - 18398387200*Ech^10 + 19118432256*Ech^11 - 
      26580606976*Ech^12 + 24623513600*Ech^13 - 13769687040*Ech^14 + 
      3895132160*Ech^15 - 332333056*Ech^16 + 37748736*Ech^17 - 
      5802489*\[Rho] + 135030420*Ech*\[Rho] - 1405080180*Ech^2*\[Rho] + 
      8632599360*Ech^3*\[Rho] - 34769451360*Ech^4*\[Rho] + 
      96201673344*Ech^5*\[Rho] - 185837631168*Ech^6*\[Rho] + 
      248712860928*Ech^7*\[Rho] - 222249764352*Ech^8*\[Rho] + 
      120321008640*Ech^9*\[Rho] - 26894257152*Ech^10*\[Rho] - 
      10002112512*Ech^11*\[Rho] + 11855929344*Ech^12*\[Rho] - 
      5981208576*Ech^13*\[Rho] + 528138240*Ech^14*\[Rho] + 
      997785600*Ech^15*\[Rho] - 232587264*Ech^16*\[Rho] + 6249915*\[Rho]^2 - 
      110672100*Ech*\[Rho]^2 + 852786900*Ech^2*\[Rho]^2 - 
      3688624800*Ech^3*\[Rho]^2 + 9471898800*Ech^4*\[Rho]^2 - 
      13105350720*Ech^5*\[Rho]^2 + 2549870400*Ech^6*\[Rho]^2 + 
      24963843072*Ech^7*\[Rho]^2 - 47838502656*Ech^8*\[Rho]^2 + 
      43650216960*Ech^9*\[Rho]^2 - 22666183680*Ech^10*\[Rho]^2 + 
      8693637120*Ech^11*\[Rho]^2 - 4278349824*Ech^12*\[Rho]^2 + 
      1676623872*Ech^13*\[Rho]^2 - 180633600*Ech^14*\[Rho]^2 + 
      4058075*\[Rho]^3 - 75974500*Ech*\[Rho]^3 + 631900500*Ech^2*\[Rho]^3 - 
      3058916000*Ech^3*\[Rho]^3 + 9461326000*Ech^4*\[Rho]^3 - 
      19221518400*Ech^5*\[Rho]^3 + 25235855680*Ech^6*\[Rho]^3 - 
      20177368064*Ech^7*\[Rho]^3 + 9398178048*Ech^8*\[Rho]^3 - 
      5363133440*Ech^9*\[Rho]^3 + 7588510720*Ech^10*\[Rho]^3 - 
      6627532800*Ech^11*\[Rho]^3 + 2539163648*Ech^12*\[Rho]^3 - 
      403357696*Ech^13*\[Rho]^3 + 25804800*Ech^14*\[Rho]^3 + 27825*\[Rho]^4 + 
      10500*Ech*\[Rho]^4 - 5764500*Ech^2*\[Rho]^4 + 64764000*Ech^3*\[Rho]^4 - 
      362754000*Ech^4*\[Rho]^4 + 1251633600*Ech^5*\[Rho]^4 - 
      3256646400*Ech^6*\[Rho]^4 + 7198705920*Ech^7*\[Rho]^4 - 
      12543578880*Ech^8*\[Rho]^4 + 15248486400*Ech^9*\[Rho]^4 - 
      11724733440*Ech^10*\[Rho]^4 + 4915384320*Ech^11*\[Rho]^4 - 
      891555840*Ech^12*\[Rho]^4 + 656145*\[Rho]^5 - 13311900*Ech*\[Rho]^5 + 
      121697100*Ech^2*\[Rho]^5 - 660391200*Ech^3*\[Rho]^5 + 
      2356729200*Ech^4*\[Rho]^5 - 5783158080*Ech^5*\[Rho]^5 + 
      10328889984*Ech^6*\[Rho]^5 - 14007947520*Ech^7*\[Rho]^5 + 
      14520119040*Ech^8*\[Rho]^5 - 11232399360*Ech^9*\[Rho]^5 + 
      5692001280*Ech^10*\[Rho]^5 - 1598607360*Ech^11*\[Rho]^5 + 
      171085824*Ech^12*\[Rho]^5 - 271411*\[Rho]^6 + 5428220*Ech*\[Rho]^6 - 
      48853980*Ech^2*\[Rho]^6 + 260554560*Ech^3*\[Rho]^6 - 
      911940960*Ech^4*\[Rho]^6 + 2188658304*Ech^5*\[Rho]^6 - 
      3813382272*Ech^6*\[Rho]^6 + 4782059520*Ech^7*\[Rho]^6 - 
      4337544960*Ech^8*\[Rho]^6 + 2632985600*Ech^9*\[Rho]^6 - 
      946699264*Ech^10*\[Rho]^6 + 152764416*Ech^11*\[Rho]^6 + 
      35085*\[Rho]^7 - 701700*Ech*\[Rho]^7 + 6315300*Ech^2*\[Rho]^7 - 
      33681600*Ech^3*\[Rho]^7 + 117885600*Ech^4*\[Rho]^7 - 
      282925440*Ech^5*\[Rho]^7 + 471542400*Ech^6*\[Rho]^7 - 
      538905600*Ech^7*\[Rho]^7 + 404179200*Ech^8*\[Rho]^7 - 
      179635200*Ech^9*\[Rho]^7 + 35927040*Ech^10*\[Rho]^7 - 
      420*(1 - 2*Ech)^10*(-3440 - 22596*\[Rho] - 17055*\[Rho]^2 - 
        6175*\[Rho]^3 - 675*\[Rho]^4 + 225*\[Rho]^5)*Log[1 - 2*Ech] + 
      420*(1 - 2*Ech)^10*(-3440 - 22596*\[Rho] - 17055*\[Rho]^2 - 
        6175*\[Rho]^3 - 675*\[Rho]^4 + 225*\[Rho]^5)*Log[\[Rho]]))/
    (25200*(1 - 2*Ech)^10*mb^5)) + 
 r3*(((1 + \[CapitalLambda]bh)^3*(605 - 8470*Ech + 50820*Ech^2 - 
      167720*Ech^3 + 325360*Ech^4 - 436800*Ech^5 + 1084608*Ech^6 - 
      4691328*Ech^7 + 14117376*Ech^8 - 26650624*Ech^9 + 31754240*Ech^10 - 
      22880256*Ech^11 + 8544256*Ech^12 - 745472*Ech^13 - 294912*Ech^14 + 
      3360*\[Rho] - 47040*Ech*\[Rho] + 282240*Ech^2*\[Rho] - 
      1060080*Ech^3*\[Rho] + 3637200*Ech^4*\[Rho] - 13462848*Ech^5*\[Rho] + 
      41897856*Ech^6*\[Rho] - 89956608*Ech^7*\[Rho] + 
      123734016*Ech^8*\[Rho] - 101606400*Ech^9*\[Rho] + 
      41158656*Ech^10*\[Rho] - 1032192*Ech^11*\[Rho] - 
      4214784*Ech^12*\[Rho] + 688128*Ech^13*\[Rho] + 110565*\[Rho]^2 - 
      1661310*Ech*\[Rho]^2 + 10761660*Ech^2*\[Rho]^2 - 
      38745000*Ech^3*\[Rho]^2 + 82000800*Ech^4*\[Rho]^2 - 
      92998080*Ech^5*\[Rho]^2 + 17781120*Ech^6*\[Rho]^2 + 
      102977280*Ech^7*\[Rho]^2 - 152006400*Ech^8*\[Rho]^2 + 
      99187200*Ech^9*\[Rho]^2 - 30643200*Ech^10*\[Rho]^2 + 
      3225600*Ech^11*\[Rho]^2 - 110250*\[Rho]^3 + 1400700*Ech*\[Rho]^3 - 
      7404600*Ech^2*\[Rho]^3 + 20532400*Ech^3*\[Rho]^3 - 
      29405600*Ech^4*\[Rho]^3 + 10987200*Ech^5*\[Rho]^3 + 
      32681600*Ech^6*\[Rho]^3 - 61868800*Ech^7*\[Rho]^3 + 
      52147200*Ech^8*\[Rho]^3 - 24012800*Ech^9*\[Rho]^3 + 
      5017600*Ech^10*\[Rho]^3 + 12075*\[Rho]^4 - 181650*Ech*\[Rho]^4 + 
      1178100*Ech^2*\[Rho]^4 - 4473000*Ech^3*\[Rho]^4 + 
      10886400*Ech^4*\[Rho]^4 - 16662240*Ech^5*\[Rho]^4 + 
      13977600*Ech^6*\[Rho]^4 - 3198720*Ech^7*\[Rho]^4 - 
      3386880*Ech^8*\[Rho]^4 + 1666560*Ech^9*\[Rho]^4 + 
      215040*Ech^10*\[Rho]^4 - 22680*\[Rho]^5 + 317520*Ech*\[Rho]^5 - 
      1905120*Ech^2*\[Rho]^5 + 6567120*Ech^3*\[Rho]^5 - 
      14056560*Ech^4*\[Rho]^5 + 18627840*Ech^5*\[Rho]^5 - 
      14450688*Ech^6*\[Rho]^5 + 5580288*Ech^7*\[Rho]^5 - 
      435456*Ech^8*\[Rho]^5 - 193536*Ech^9*\[Rho]^5 + 7315*\[Rho]^6 - 
      102410*Ech*\[Rho]^6 + 614460*Ech^2*\[Rho]^6 - 2105320*Ech^3*\[Rho]^6 + 
      4331600*Ech^4*\[Rho]^6 - 5423712*Ech^5*\[Rho]^6 + 
      3916864*Ech^6*\[Rho]^6 - 1377152*Ech^7*\[Rho]^6 + 
      129024*Ech^8*\[Rho]^6 - 990*\[Rho]^7 + 13860*Ech*\[Rho]^7 - 
      83160*Ech^2*\[Rho]^7 + 277200*Ech^3*\[Rho]^7 - 554400*Ech^4*\[Rho]^7 + 
      665280*Ech^5*\[Rho]^7 - 443520*Ech^6*\[Rho]^7 + 126720*Ech^7*\[Rho]^7 + 
      2100*(-1 + 2*Ech)^7*\[Rho]^2*(27 + 34*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ech] - 2100*(-1 + 2*Ech)^7*\[Rho]^2*(27 + 34*\[Rho] + 
        3*\[Rho]^2)*Log[\[Rho]]))/(1575*(-1 + 2*Ech)^7*mb^5) - 
   ((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(215 - 3010*Ech + 
      18060*Ech^2 - 67160*Ech^3 + 228160*Ech^4 - 876384*Ech^5 + 
      2950912*Ech^6 - 7047680*Ech^7 + 11230464*Ech^8 - 11594240*Ech^9 + 
      7349248*Ech^10 - 2525184*Ech^11 + 327680*Ech^12 + 8192*Ech^13 - 
      19605*\[Rho] + 288870*Ech*\[Rho] - 1834020*Ech^2*\[Rho] + 
      6474600*Ech^3*\[Rho] - 13476000*Ech^4*\[Rho] + 15205920*Ech^5*\[Rho] - 
      3487680*Ech^6*\[Rho] - 15285120*Ech^7*\[Rho] + 23692800*Ech^8*\[Rho] - 
      16896000*Ech^9*\[Rho] + 6574080*Ech^10*\[Rho] - 1413120*Ech^11*\[Rho] + 
      184320*Ech^12*\[Rho] + 16200*\[Rho]^2 - 196200*Ech*\[Rho]^2 + 
      963000*Ech^2*\[Rho]^2 - 2307600*Ech^3*\[Rho]^2 + 
      2008800*Ech^4*\[Rho]^2 + 3172800*Ech^5*\[Rho]^2 - 
      11337600*Ech^6*\[Rho]^2 + 14880000*Ech^7*\[Rho]^2 - 
      10636800*Ech^8*\[Rho]^2 + 4070400*Ech^9*\[Rho]^2 - 
      614400*Ech^10*\[Rho]^2 + 400*\[Rho]^3 - 1400*Ech*\[Rho]^3 - 
      21000*Ech^2*\[Rho]^3 + 257200*Ech^3*\[Rho]^3 - 1268000*Ech^4*\[Rho]^3 + 
      3447360*Ech^5*\[Rho]^3 - 5793920*Ech^6*\[Rho]^3 + 
      6626560*Ech^7*\[Rho]^3 - 5537280*Ech^8*\[Rho]^3 + 
      3159040*Ech^9*\[Rho]^3 - 880640*Ech^10*\[Rho]^3 + 3225*\[Rho]^4 - 
      45150*Ech*\[Rho]^4 + 270900*Ech^2*\[Rho]^4 - 976200*Ech^3*\[Rho]^4 + 
      2245200*Ech^4*\[Rho]^4 - 3294720*Ech^5*\[Rho]^4 + 
      3201600*Ech^6*\[Rho]^4 - 2275200*Ech^7*\[Rho]^4 + 
      1213440*Ech^8*\[Rho]^4 - 360960*Ech^9*\[Rho]^4 - 315*\[Rho]^5 + 
      4410*Ech*\[Rho]^5 - 26460*Ech^2*\[Rho]^5 + 95160*Ech^3*\[Rho]^5 - 
      134160*Ech^4*\[Rho]^5 + 8064*Ech^5*\[Rho]^5 + 204288*Ech^6*\[Rho]^5 - 
      238080*Ech^7*\[Rho]^5 + 89856*Ech^8*\[Rho]^5 - 120*\[Rho]^6 + 
      1680*Ech*\[Rho]^6 - 10080*Ech^2*\[Rho]^6 + 33600*Ech^3*\[Rho]^6 - 
      67200*Ech^4*\[Rho]^6 + 80640*Ech^5*\[Rho]^6 - 53760*Ech^6*\[Rho]^6 + 
      15360*Ech^7*\[Rho]^6 - 300*(-1 + 2*Ech)^7*\[Rho]*
       (24 + 51*\[Rho] + 7*\[Rho]^2)*Log[1 - 2*Ech] + 
      300*(-1 + 2*Ech)^7*\[Rho]*(24 + 51*\[Rho] + 7*\[Rho]^2)*Log[\[Rho]]))/
    (450*(-1 + 2*Ech)^7*mb^5) + 
   ((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(-3240 + 45360*Ech - 
      272160*Ech^2 + 907200*Ech^3 - 1814400*Ech^4 + 2177280*Ech^5 - 
      1451520*Ech^6 + 414720*Ech^7 + 4175*\[Rho] - 52450*Ech*\[Rho] + 
      272700*Ech^2*\[Rho] - 737640*Ech^3*\[Rho] + 1029600*Ech^4*\[Rho] - 
      502080*Ech^5*\[Rho] - 278400*Ech^6*\[Rho] - 172800*Ech^7*\[Rho] + 
      1370880*Ech^8*\[Rho] - 1292800*Ech^9*\[Rho] + 220160*Ech^10*\[Rho] + 
      153600*Ech^11*\[Rho] - 2400*\[Rho]^2 + 33600*Ech*\[Rho]^2 - 
      201600*Ech^2*\[Rho]^2 + 694560*Ech^3*\[Rho]^2 - 
      1616640*Ech^4*\[Rho]^2 + 2936448*Ech^5*\[Rho]^2 - 
      4409856*Ech^6*\[Rho]^2 + 4944384*Ech^7*\[Rho]^2 - 
      3409920*Ech^8*\[Rho]^2 + 1050624*Ech^9*\[Rho]^2 + 8100*\[Rho]^3 - 
      118800*Ech*\[Rho]^3 + 750600*Ech^2*\[Rho]^3 - 2709360*Ech^3*\[Rho]^3 + 
      6288480*Ech^4*\[Rho]^3 - 9792000*Ech^5*\[Rho]^3 + 
      9954432*Ech^6*\[Rho]^3 - 5937408*Ech^7*\[Rho]^3 + 
      1571328*Ech^8*\[Rho]^3 - 9800*\[Rho]^4 + 137200*Ech*\[Rho]^4 - 
      823200*Ech^2*\[Rho]^4 + 2831840*Ech^3*\[Rho]^4 - 
      6203200*Ech^4*\[Rho]^4 + 8710080*Ech^5*\[Rho]^4 - 
      7521920*Ech^6*\[Rho]^4 + 3608320*Ech^7*\[Rho]^4 - 
      729600*Ech^8*\[Rho]^4 + 3165*\[Rho]^5 - 44310*Ech*\[Rho]^5 + 
      265860*Ech^2*\[Rho]^5 - 886200*Ech^3*\[Rho]^5 + 
      1772400*Ech^4*\[Rho]^5 - 2126880*Ech^5*\[Rho]^5 + 
      1417920*Ech^6*\[Rho]^5 - 405120*Ech^7*\[Rho]^5 + 
      300*(-1 + 2*Ech)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
      300*(-1 + 2*Ech)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (450*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*(-970 + 15520*Ech - 
      108640*Ech^2 + 434560*Ech^3 - 1045240*Ech^4 + 1007776*Ech^5 + 
      4069856*Ech^6 - 26258048*Ech^7 + 83327744*Ech^8 - 175107072*Ech^9 + 
      253811712*Ech^10 - 250908672*Ech^11 + 160720896*Ech^12 - 
      58318848*Ech^13 + 7102464*Ech^14 + 1277952*Ech^15 + 193690*\[Rho] - 
      3199840*Ech*\[Rho] + 23205280*Ech^2*\[Rho] - 96584320*Ech^3*\[Rho] + 
      253095640*Ech^4*\[Rho] - 432173056*Ech^5*\[Rho] + 
      490999712*Ech^6*\[Rho] - 412310528*Ech^7*\[Rho] + 
      370254080*Ech^8*\[Rho] - 411701248*Ech^9*\[Rho] + 
      354522112*Ech^10*\[Rho] - 166641664*Ech^11*\[Rho] + 
      28112896*Ech^12*\[Rho] + 2293760*Ech^13*\[Rho] - 57344*Ech^14*\[Rho] + 
      399035*\[Rho]^2 - 7287560*Ech*\[Rho]^2 + 58236920*Ech^2*\[Rho]^2 - 
      266659680*Ech^3*\[Rho]^2 + 766995600*Ech^4*\[Rho]^2 - 
      1420033440*Ech^5*\[Rho]^2 + 1638685440*Ech^6*\[Rho]^2 - 
      1006010880*Ech^7*\[Rho]^2 + 41637120*Ech^8*\[Rho]^2 + 
      403020800*Ech^9*\[Rho]^2 - 287221760*Ech^10*\[Rho]^2 + 
      96911360*Ech^11*\[Rho]^2 - 21073920*Ech^12*\[Rho]^2 + 
      2580480*Ech^13*\[Rho]^2 - 501025*\[Rho]^3 + 7298200*Ech*\[Rho]^3 - 
      45341800*Ech^2*\[Rho]^3 + 154554400*Ech^3*\[Rho]^3 - 
      306224800*Ech^4*\[Rho]^3 + 330386560*Ech^5*\[Rho]^3 - 
      116471040*Ech^6*\[Rho]^3 - 124992000*Ech^7*\[Rho]^3 + 
      141792000*Ech^8*\[Rho]^3 - 35840000*Ech^9*\[Rho]^3 - 
      5662720*Ech^10*\[Rho]^3 + 1146880*Ech^11*\[Rho]^3 - 96250*\[Rho]^4 + 
      1523200*Ech*\[Rho]^4 - 10528000*Ech^2*\[Rho]^4 + 
      41484800*Ech^3*\[Rho]^4 - 100331000*Ech^4*\[Rho]^4 + 
      148127840*Ech^5*\[Rho]^4 - 121794400*Ech^6*\[Rho]^4 + 
      33900160*Ech^7*\[Rho]^4 + 28622720*Ech^8*\[Rho]^4 - 
      32488960*Ech^9*\[Rho]^4 + 14425600*Ech^10*\[Rho]^4 - 
      3082240*Ech^11*\[Rho]^4 + 6370*\[Rho]^5 - 101920*Ech*\[Rho]^5 + 
      713440*Ech^2*\[Rho]^5 - 2853760*Ech^3*\[Rho]^5 + 
      6152440*Ech^4*\[Rho]^5 - 7012096*Ech^5*\[Rho]^5 + 
      4578784*Ech^6*\[Rho]^5 - 1695232*Ech^7*\[Rho]^5 - 
      689024*Ech^8*\[Rho]^5 + 1247232*Ech^9*\[Rho]^5 - 
      505344*Ech^10*\[Rho]^5 - 1015*\[Rho]^6 + 16240*Ech*\[Rho]^6 - 
      113680*Ech^2*\[Rho]^6 + 454720*Ech^3*\[Rho]^6 - 973840*Ech^4*\[Rho]^6 + 
      1935136*Ech^5*\[Rho]^6 - 2985472*Ech^6*\[Rho]^6 + 
      2963968*Ech^7*\[Rho]^6 - 1684480*Ech^8*\[Rho]^6 + 
      419328*Ech^9*\[Rho]^6 + 165*\[Rho]^7 - 2640*Ech*\[Rho]^7 + 
      18480*Ech^2*\[Rho]^7 - 73920*Ech^3*\[Rho]^7 + 184800*Ech^4*\[Rho]^7 - 
      295680*Ech^5*\[Rho]^7 + 295680*Ech^6*\[Rho]^7 - 168960*Ech^7*\[Rho]^7 + 
      42240*Ech^8*\[Rho]^7 - 2100*(1 - 2*Ech)^8*\[Rho]*
       (24 + 215*\[Rho] + 171*\[Rho]^2 + 4*\[Rho]^3)*Log[1 - 2*Ech] + 
      2100*(1 - 2*Ech)^8*\[Rho]*(24 + 215*\[Rho] + 171*\[Rho]^2 + 4*\[Rho]^3)*
       Log[\[Rho]]))/(1050*(1 - 2*Ech)^8*mb^5) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (-2211 + 33834*Ech - 223164*Ech^2 + 817320*Ech^3 - 1756800*Ech^4 + 
      2025984*Ech^5 - 462336*Ech^6 - 1972224*Ech^7 + 2722560*Ech^8 - 
      1497600*Ech^9 + 408576*Ech^10 - 190464*Ech^11 + 98304*Ech^12 + 
      3005*\[Rho] - 41830*Ech*\[Rho] + 249300*Ech^2*\[Rho] - 
      829560*Ech^3*\[Rho] + 1697760*Ech^4*\[Rho] - 2287680*Ech^5*\[Rho] + 
      2344320*Ech^6*\[Rho] - 2361600*Ech^7*\[Rho] + 2315520*Ech^8*\[Rho] - 
      1553920*Ech^9*\[Rho] + 496640*Ech^10*\[Rho] - 30720*Ech^11*\[Rho] - 
      1200*\[Rho]^2 + 16440*Ech*\[Rho]^2 - 96120*Ech^2*\[Rho]^2 + 
      301200*Ech^3*\[Rho]^2 - 523680*Ech^4*\[Rho]^2 + 417216*Ech^5*\[Rho]^2 + 
      211584*Ech^6*\[Rho]^2 - 1054464*Ech^7*\[Rho]^2 + 
      1463808*Ech^8*\[Rho]^2 - 1047552*Ech^9*\[Rho]^2 + 
      319488*Ech^10*\[Rho]^2 + 2040*\[Rho]^3 - 29640*Ech*\[Rho]^3 + 
      185400*Ech^2*\[Rho]^3 - 642960*Ech^3*\[Rho]^3 + 
      1393440*Ech^4*\[Rho]^3 - 1957056*Ech^5*\[Rho]^3 + 
      1617792*Ech^6*\[Rho]^3 - 463104*Ech^7*\[Rho]^3 - 
      308736*Ech^8*\[Rho]^3 + 211968*Ech^9*\[Rho]^3 - 2285*\[Rho]^4 + 
      31990*Ech*\[Rho]^4 - 191940*Ech^2*\[Rho]^4 + 656120*Ech^3*\[Rho]^4 - 
      1440400*Ech^4*\[Rho]^4 + 2034912*Ech^5*\[Rho]^4 - 
      1773632*Ech^6*\[Rho]^4 + 863104*Ech^7*\[Rho]^4 - 
      178176*Ech^8*\[Rho]^4 + 651*\[Rho]^5 - 9114*Ech*\[Rho]^5 + 
      54684*Ech^2*\[Rho]^5 - 182280*Ech^3*\[Rho]^5 + 364560*Ech^4*\[Rho]^5 - 
      437472*Ech^5*\[Rho]^5 + 291648*Ech^6*\[Rho]^5 - 83328*Ech^7*\[Rho]^5 + 
      60*(-1 + 2*Ech)^7*(-24 - 2*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*(-24 - 2*\[Rho] + 3*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(180*(-1 + 2*Ech)^7*mb^5) + 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(6480 - 103680*Ech + 725760*Ech^2 - 2903040*Ech^3 + 
      7257600*Ech^4 - 11612160*Ech^5 + 11612160*Ech^6 - 6635520*Ech^7 + 
      1658880*Ech^8 + 26899*\[Rho] - 484624*Ech*\[Rho] + 
      3826288*Ech^2*\[Rho] - 17330112*Ech^3*\[Rho] + 49371600*Ech^4*\[Rho] - 
      90823488*Ech^5*\[Rho] + 105443328*Ech^6*\[Rho] - 
      69835776*Ech^7*\[Rho] + 17681664*Ech^8*\[Rho] + 3880960*Ech^9*\[Rho] - 
      471040*Ech^10*\[Rho] - 327680*Ech^11*\[Rho] - 2150400*Ech^12*\[Rho] + 
      1228800*Ech^13*\[Rho] - 37925*\[Rho]^2 + 590000*Ech*\[Rho]^2 - 
      3995600*Ech^2*\[Rho]^2 + 15355200*Ech^3*\[Rho]^2 - 
      36582960*Ech^4*\[Rho]^2 + 55663104*Ech^5*\[Rho]^2 - 
      55294464*Ech^6*\[Rho]^2 + 41330688*Ech^7*\[Rho]^2 - 
      35107584*Ech^8*\[Rho]^2 + 33206272*Ech^9*\[Rho]^2 - 
      20107264*Ech^10*\[Rho]^2 + 4734976*Ech^11*\[Rho]^2 + 
      307200*Ech^12*\[Rho]^2 + 10800*\[Rho]^3 - 185400*Ech*\[Rho]^3 + 
      1398600*Ech^2*\[Rho]^3 - 6064800*Ech^3*\[Rho]^3 + 
      16733280*Ech^4*\[Rho]^3 - 31527552*Ech^5*\[Rho]^3 + 
      44021376*Ech^6*\[Rho]^3 - 48754176*Ech^7*\[Rho]^3 + 
      41206272*Ech^8*\[Rho]^3 - 22315008*Ech^9*\[Rho]^3 + 
      5566464*Ech^10*\[Rho]^3 - 16000*\[Rho]^4 + 272200*Ech*\[Rho]^4 - 
      2035000*Ech^2*\[Rho]^4 + 8744800*Ech^3*\[Rho]^4 - 
      23988640*Ech^4*\[Rho]^4 + 45066880*Ech^5*\[Rho]^4 - 
      60091264*Ech^6*\[Rho]^4 + 55273984*Ech^7*\[Rho]^4 - 
      31702528*Ech^8*\[Rho]^4 + 9326592*Ech^9*\[Rho]^4 - 
      798720*Ech^10*\[Rho]^4 + 11645*\[Rho]^5 - 186320*Ech*\[Rho]^5 + 
      1304240*Ech^2*\[Rho]^5 - 5216960*Ech^3*\[Rho]^5 + 
      13299680*Ech^4*\[Rho]^5 - 23034560*Ech^5*\[Rho]^5 + 
      26792960*Ech^6*\[Rho]^5 - 19742720*Ech^7*\[Rho]^5 + 
      8218880*Ech^8*\[Rho]^5 - 1459200*Ech^9*\[Rho]^5 - 1899*\[Rho]^6 + 
      30384*Ech*\[Rho]^6 - 212688*Ech^2*\[Rho]^6 + 850752*Ech^3*\[Rho]^6 - 
      2126880*Ech^4*\[Rho]^6 + 3403008*Ech^5*\[Rho]^6 - 
      3403008*Ech^6*\[Rho]^6 + 1944576*Ech^7*\[Rho]^6 - 
      486144*Ech^8*\[Rho]^6 + 60*(1 - 2*Ech)^8*\[Rho]*
       (-452 - 140*\[Rho] - 105*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^8*\[Rho]*(-452 - 140*\[Rho] - 105*\[Rho]^2 + 
        135*\[Rho]^3)*Log[\[Rho]]))/(900*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (18055 - 303280*Ech + 2238160*Ech^2 - 9490240*Ech^3 + 25379920*Ech^4 - 
      44387584*Ech^5 + 52096896*Ech^6 - 45987840*Ech^7 + 43520256*Ech^8 - 
      49811456*Ech^9 + 45621248*Ech^10 - 26427392*Ech^11 + 9973760*Ech^12 - 
      3080192*Ech^13 + 622592*Ech^14 - 56150*\[Rho] + 899600*Ech*\[Rho] - 
      6306800*Ech^2*\[Rho] + 25272000*Ech^3*\[Rho] - 63264000*Ech^4*\[Rho] + 
      100876800*Ech^5*\[Rho] - 97766400*Ech^6*\[Rho] + 
      44390400*Ech^7*\[Rho] + 15168000*Ech^8*\[Rho] - 40448000*Ech^9*\[Rho] + 
      34304000*Ech^10*\[Rho] - 16793600*Ech^11*\[Rho] + 
      3686400*Ech^12*\[Rho] + 19775*\[Rho]^2 - 229400*Ech*\[Rho]^2 + 
      909800*Ech^2*\[Rho]^2 - 391200*Ech^3*\[Rho]^2 - 
      8802000*Ech^4*\[Rho]^2 + 34154880*Ech^5*\[Rho]^2 - 
      63540480*Ech^6*\[Rho]^2 + 68789760*Ech^7*\[Rho]^2 - 
      46145280*Ech^8*\[Rho]^2 + 21463040*Ech^9*\[Rho]^2 - 
      8468480*Ech^10*\[Rho]^2 + 2539520*Ech^11*\[Rho]^2 - 
      307200*Ech^12*\[Rho]^2 + 27000*\[Rho]^3 - 444000*Ech*\[Rho]^3 + 
      3204000*Ech^2*\[Rho]^3 - 13264000*Ech^3*\[Rho]^3 + 
      34326400*Ech^4*\[Rho]^3 - 57061120*Ech^5*\[Rho]^3 + 
      60912640*Ech^6*\[Rho]^3 - 40576000*Ech^7*\[Rho]^3 + 
      14417920*Ech^8*\[Rho]^3 + 634880*Ech^9*\[Rho]^3 - 
      3153920*Ech^10*\[Rho]^3 + 1064960*Ech^11*\[Rho]^3 - 13375*\[Rho]^4 + 
      219400*Ech*\[Rho]^4 - 1579000*Ech^2*\[Rho]^4 + 6517600*Ech^3*\[Rho]^4 - 
      16844800*Ech^4*\[Rho]^4 + 29019520*Ech^5*\[Rho]^4 - 
      34806400*Ech^6*\[Rho]^4 + 28433920*Ech^7*\[Rho]^4 - 
      14014720*Ech^8*\[Rho]^4 + 3133440*Ech^9*\[Rho]^4 + 5470*\[Rho]^5 - 
      87520*Ech*\[Rho]^5 + 612640*Ech^2*\[Rho]^5 - 2450560*Ech^3*\[Rho]^5 + 
      6194080*Ech^4*\[Rho]^5 - 10733056*Ech^5*\[Rho]^5 + 
      12546304*Ech^6*\[Rho]^5 - 9318400*Ech^7*\[Rho]^5 + 
      3933184*Ech^8*\[Rho]^5 - 712704*Ech^9*\[Rho]^5 - 775*\[Rho]^6 + 
      12400*Ech*\[Rho]^6 - 86800*Ech^2*\[Rho]^6 + 347200*Ech^3*\[Rho]^6 - 
      868000*Ech^4*\[Rho]^6 + 1388800*Ech^5*\[Rho]^6 - 
      1388800*Ech^6*\[Rho]^6 + 793600*Ech^7*\[Rho]^6 - 
      198400*Ech^8*\[Rho]^6 + 300*(1 - 2*Ech)^8*(-24 + 2*\[Rho] + 
        145*\[Rho]^2 - 20*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^8*(-24 + 2*\[Rho] + 145*\[Rho]^2 - 20*\[Rho]^3 + 
        9*\[Rho]^4)*Log[\[Rho]]))/(900*(1 - 2*Ech)^8*mb^5) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(-1620 + 29160*Ech - 
      233280*Ech^2 + 1088640*Ech^3 - 3265920*Ech^4 + 6531840*Ech^5 - 
      8709120*Ech^6 + 7464960*Ech^7 - 3732480*Ech^8 + 829440*Ech^9 - 
      28176*\[Rho] + 536328*Ech*\[Rho] - 4553064*Ech^2*\[Rho] + 
      22647312*Ech^3*\[Rho] - 72840816*Ech^4*\[Rho] + 
      157457712*Ech^5*\[Rho] - 229795744*Ech^6*\[Rho] + 
      220945152*Ech^7*\[Rho] - 132988416*Ech^8*\[Rho] + 
      50277888*Ech^9*\[Rho] - 21900288*Ech^10*\[Rho] + 
      17166336*Ech^11*\[Rho] - 9596928*Ech^12*\[Rho] + 
      4583424*Ech^13*\[Rho] - 2629632*Ech^14*\[Rho] + 720896*Ech^15*\[Rho] + 
      33964*\[Rho]^2 - 571992*Ech*\[Rho]^2 + 4221696*Ech^2*\[Rho]^2 - 
      17811968*Ech^3*\[Rho]^2 + 46823424*Ech^4*\[Rho]^2 - 
      77747184*Ech^5*\[Rho]^2 + 76820064*Ech^6*\[Rho]^2 - 
      33273600*Ech^7*\[Rho]^2 - 14283264*Ech^8*\[Rho]^2 + 
      32108032*Ech^9*\[Rho]^2 - 30993408*Ech^10*\[Rho]^2 + 
      24023040*Ech^11*\[Rho]^2 - 10870784*Ech^12*\[Rho]^2 + 
      921600*Ech^13*\[Rho]^2 + 614400*Ech^14*\[Rho]^2 - 1575*\[Rho]^3 + 
      4950*Ech*\[Rho]^3 + 171000*Ech^2*\[Rho]^3 - 1921200*Ech^3*\[Rho]^3 + 
      9694800*Ech^4*\[Rho]^3 - 28908672*Ech^5*\[Rho]^3 + 
      55429056*Ech^6*\[Rho]^3 - 71778816*Ech^7*\[Rho]^3 + 
      67605504*Ech^8*\[Rho]^3 - 52342272*Ech^9*\[Rho]^3 + 
      34421760*Ech^10*\[Rho]^3 - 15544320*Ech^11*\[Rho]^3 + 
      3219456*Ech^12*\[Rho]^3 - 4300*\[Rho]^4 + 87000*Ech*\[Rho]^4 - 
      782400*Ech^2*\[Rho]^4 + 4112000*Ech^3*\[Rho]^4 - 
      13948800*Ech^4*\[Rho]^4 + 31869984*Ech^5*\[Rho]^4 - 
      50633024*Ech^6*\[Rho]^4 + 58937088*Ech^7*\[Rho]^4 - 
      53574144*Ech^8*\[Rho]^4 + 37284352*Ech^9*\[Rho]^4 - 
      16610304*Ech^10*\[Rho]^4 + 3342336*Ech^11*\[Rho]^4 + 3620*\[Rho]^5 - 
      70560*Ech*\[Rho]^5 + 613080*Ech^2*\[Rho]^5 - 3120240*Ech^3*\[Rho]^5 + 
      10267920*Ech^4*\[Rho]^5 - 22876560*Ech^5*\[Rho]^5 + 
      36103776*Ech^6*\[Rho]^5 - 41753088*Ech^7*\[Rho]^5 + 
      34312704*Ech^8*\[Rho]^5 - 17873152*Ech^9*\[Rho]^5 + 
      4824576*Ech^10*\[Rho]^5 - 399360*Ech^11*\[Rho]^5 - 2124*\[Rho]^6 + 
      38232*Ech*\[Rho]^6 - 305856*Ech^2*\[Rho]^6 + 1427328*Ech^3*\[Rho]^6 - 
      4281984*Ech^4*\[Rho]^6 + 8661456*Ech^5*\[Rho]^6 - 
      12342816*Ech^6*\[Rho]^6 + 12169728*Ech^7*\[Rho]^6 - 
      7755264*Ech^8*\[Rho]^6 + 2817792*Ech^9*\[Rho]^6 - 
      437760*Ech^10*\[Rho]^6 + 211*\[Rho]^7 - 3798*Ech*\[Rho]^7 + 
      30384*Ech^2*\[Rho]^7 - 141792*Ech^3*\[Rho]^7 + 425376*Ech^4*\[Rho]^7 - 
      850752*Ech^5*\[Rho]^7 + 1134336*Ech^6*\[Rho]^7 - 
      972288*Ech^7*\[Rho]^7 + 486144*Ech^8*\[Rho]^7 - 108032*Ech^9*\[Rho]^7 + 
      60*(-1 + 2*Ech)^9*\[Rho]*(-243 - 328*\[Rho] + 195*\[Rho]^2 - 
        80*\[Rho]^3 + 45*\[Rho]^4)*Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^9*\[Rho]*
       (-243 - 328*\[Rho] + 195*\[Rho]^2 - 80*\[Rho]^3 + 45*\[Rho]^4)*
       Log[\[Rho]]))/(225*(-1 + 2*Ech)^9*mb^5*\[Rho]) - 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(156785 - 2922930*Ech + 
      24290640*Ech^2 - 118194720*Ech^3 + 371518560*Ech^4 - 783259008*Ech^5 + 
      1105493312*Ech^6 - 977194368*Ech^7 + 336570624*Ech^8 + 
      518716928*Ech^9 - 1277724672*Ech^10 + 1675505664*Ech^11 - 
      1490141184*Ech^12 + 888717312*Ech^13 - 338804736*Ech^14 + 
      70025216*Ech^15 - 2359296*Ech^16 - 811825*\[Rho] + 
      14638050*Ech*\[Rho] - 117331200*Ech^2*\[Rho] + 548755200*Ech^3*\[Rho] - 
      1650499200*Ech^4*\[Rho] + 3311907648*Ech^5*\[Rho] - 
      4443263552*Ech^6*\[Rho] + 3894554496*Ech^7*\[Rho] - 
      2215196928*Ech^8*\[Rho] + 1127995904*Ech^9*\[Rho] - 
      1057695744*Ech^10*\[Rho] + 1004580864*Ech^11*\[Rho] - 
      545513472*Ech^12*\[Rho] + 125239296*Ech^13*\[Rho] + 
      7913472*Ech^14*\[Rho] - 4358144*Ech^15*\[Rho] - 1666035*\[Rho]^2 + 
      33504030*Ech*\[Rho]^2 - 299670840*Ech^2*\[Rho]^2 + 
      1567203120*Ech^3*\[Rho]^2 - 5292196560*Ech^4*\[Rho]^2 + 
      11999692320*Ech^5*\[Rho]^2 - 18334068480*Ech^6*\[Rho]^2 + 
      18253831680*Ech^7*\[Rho]^2 - 10623002880*Ech^8*\[Rho]^2 + 
      2177763840*Ech^9*\[Rho]^2 + 1248307200*Ech^10*\[Rho]^2 - 
      996495360*Ech^11*\[Rho]^2 + 354816000*Ech^12*\[Rho]^2 - 
      100638720*Ech^13*\[Rho]^2 + 13762560*Ech^14*\[Rho]^2 + 
      2101575*\[Rho]^3 - 35110950*Ech*\[Rho]^3 + 256431000*Ech^2*\[Rho]^3 - 
      1066242800*Ech^3*\[Rho]^3 + 2742205200*Ech^4*\[Rho]^3 - 
      4390945440*Ech^5*\[Rho]^3 + 4035906560*Ech^6*\[Rho]^3 - 
      1355289600*Ech^7*\[Rho]^3 - 1011306240*Ech^8*\[Rho]^3 + 
      1156933120*Ech^9*\[Rho]^3 - 328366080*Ech^10*\[Rho]^3 - 
      14192640*Ech^11*\[Rho]^3 + 3010560*Ech^12*\[Rho]^3 + 
      4300800*Ech^13*\[Rho]^3 + 295575*\[Rho]^4 - 5551350*Ech*\[Rho]^4 + 
      46489800*Ech^2*\[Rho]^4 - 228040400*Ech^3*\[Rho]^4 + 
      722929200*Ech^4*\[Rho]^4 - 1533561120*Ech^5*\[Rho]^4 + 
      2184880320*Ech^6*\[Rho]^4 - 2070794880*Ech^7*\[Rho]^4 + 
      1287390720*Ech^8*\[Rho]^4 - 497602560*Ech^9*\[Rho]^4 + 
      80747520*Ech^10*\[Rho]^4 + 17848320*Ech^11*\[Rho]^4 - 
      7454720*Ech^12*\[Rho]^4 - 97335*\[Rho]^5 + 1789830*Ech*\[Rho]^5 - 
      14658840*Ech^2*\[Rho]^5 + 70222320*Ech^3*\[Rho]^5 - 
      217017360*Ech^4*\[Rho]^5 + 447148128*Ech^5*\[Rho]^5 - 
      633296832*Ech^6*\[Rho]^5 + 639692928*Ech^7*\[Rho]^5 - 
      455368704*Ech^8*\[Rho]^5 + 205427712*Ech^9*\[Rho]^5 - 
      47803392*Ech^10*\[Rho]^5 + 2967552*Ech^11*\[Rho]^5 + 23275*\[Rho]^6 - 
      418950*Ech*\[Rho]^6 + 3351600*Ech^2*\[Rho]^6 - 
      15640800*Ech^3*\[Rho]^6 + 46922400*Ech^4*\[Rho]^6 - 
      94022208*Ech^5*\[Rho]^6 + 133926912*Ech^6*\[Rho]^6 - 
      132658176*Ech^7*\[Rho]^6 + 85171968*Ech^8*\[Rho]^6 - 
      31399424*Ech^9*\[Rho]^6 + 4988928*Ech^10*\[Rho]^6 - 2015*\[Rho]^7 + 
      36270*Ech*\[Rho]^7 - 290160*Ech^2*\[Rho]^7 + 1354080*Ech^3*\[Rho]^7 - 
      4062240*Ech^4*\[Rho]^7 + 8124480*Ech^5*\[Rho]^7 - 
      10832640*Ech^6*\[Rho]^7 + 9285120*Ech^7*\[Rho]^7 - 
      4642560*Ech^8*\[Rho]^7 + 1031680*Ech^9*\[Rho]^7 - 
      2100*(-1 + 2*Ech)^9*(-24 + 6*\[Rho] + 837*\[Rho]^2 + 647*\[Rho]^3 - 
        55*\[Rho]^4 + 9*\[Rho]^5)*Log[1 - 2*Ech] + 2100*(-1 + 2*Ech)^9*
       (-24 + 6*\[Rho] + 837*\[Rho]^2 + 647*\[Rho]^3 - 55*\[Rho]^4 + 
        9*\[Rho]^5)*Log[\[Rho]]))/(2100*(-1 + 2*Ech)^9*mb^5) - 
   (\[CapitalLambda]bh^3*(45360 - 907200*Ech + 8164800*Ech^2 - 
      43545600*Ech^3 + 152409600*Ech^4 - 365783040*Ech^5 + 609638400*Ech^6 - 
      696729600*Ech^7 + 522547200*Ech^8 - 232243200*Ech^9 + 46448640*Ech^10 + 
      1779485*\[Rho] - 36984100*Ech*\[Rho] + 346800900*Ech^2*\[Rho] - 
      1933268800*Ech^3*\[Rho] + 7101096800*Ech^4*\[Rho] - 
      17979669120*Ech^5*\[Rho] + 31838987264*Ech^6*\[Rho] - 
      39045560320*Ech^7*\[Rho] + 31822744320*Ech^8*\[Rho] - 
      15325588480*Ech^9*\[Rho] + 2045527040*Ech^10*\[Rho] + 
      3325722624*Ech^11*\[Rho] - 4326031360*Ech^12*\[Rho] + 
      3614965760*Ech^13*\[Rho] - 2107146240*Ech^14*\[Rho] + 
      905707520*Ech^15*\[Rho] - 289275904*Ech^16*\[Rho] + 
      39321600*Ech^17*\[Rho] - 957159*\[Rho]^2 + 14839020*Ech*\[Rho]^2 - 
      90509580*Ech^2*\[Rho]^2 + 224468160*Ech^3*\[Rho]^2 + 
      247359840*Ech^4*\[Rho]^2 - 3486059136*Ech^5*\[Rho]^2 + 
      11593540224*Ech^6*\[Rho]^2 - 21493850112*Ech^7*\[Rho]^2 + 
      24251205888*Ech^8*\[Rho]^2 - 15756948480*Ech^9*\[Rho]^2 + 
      3965273088*Ech^10*\[Rho]^2 + 2085027840*Ech^11*\[Rho]^2 - 
      2686795776*Ech^12*\[Rho]^2 + 1581318144*Ech^13*\[Rho]^2 - 
      371589120*Ech^14*\[Rho]^2 - 137625600*Ech^15*\[Rho]^2 + 
      60555264*Ech^16*\[Rho]^2 - 4771935*\[Rho]^3 + 99710100*Ech*\[Rho]^3 - 
      940104900*Ech^2*\[Rho]^3 + 5270176800*Ech^3*\[Rho]^3 - 
      19470754800*Ech^4*\[Rho]^3 + 49600192320*Ech^5*\[Rho]^3 - 
      88400975040*Ech^6*\[Rho]^3 + 109132595712*Ech^7*\[Rho]^3 - 
      89451806976*Ech^8*\[Rho]^3 + 43194332160*Ech^9*\[Rho]^3 - 
      6606351360*Ech^10*\[Rho]^3 - 5186764800*Ech^11*\[Rho]^3 + 
      3864784896*Ech^12*\[Rho]^3 - 1330495488*Ech^13*\[Rho]^3 + 
      232243200*Ech^14*\[Rho]^3 + 3798725*\[Rho]^4 - 71619100*Ech*\[Rho]^4 + 
      601017900*Ech^2*\[Rho]^4 - 2944104800*Ech^3*\[Rho]^4 + 
      9259070800*Ech^4*\[Rho]^4 - 19294941120*Ech^5*\[Rho]^4 + 
      26300491840*Ech^6*\[Rho]^4 - 21587761664*Ech^7*\[Rho]^4 + 
      7129129728*Ech^8*\[Rho]^4 + 4515804160*Ech^9*\[Rho]^4 - 
      6595312640*Ech^10*\[Rho]^4 + 3636756480*Ech^11*\[Rho]^4 - 
      1103613952*Ech^12*\[Rho]^4 + 167788544*Ech^13*\[Rho]^4 - 
      8601600*Ech^14*\[Rho]^4 + 143115*\[Rho]^5 - 3429300*Ech*\[Rho]^5 + 
      36533700*Ech^2*\[Rho]^5 - 228866400*Ech^3*\[Rho]^5 + 
      937112400*Ech^4*\[Rho]^5 - 2630093760*Ech^5*\[Rho]^5 + 
      5148669120*Ech^6*\[Rho]^5 - 7110888960*Ech^7*\[Rho]^5 + 
      7177605120*Ech^8*\[Rho]^5 - 5639424000*Ech^9*\[Rho]^5 + 
      3418705920*Ech^10*\[Rho]^5 - 1313464320*Ech^11*\[Rho]^5 + 
      216760320*Ech^12*\[Rho]^5 - 81585*\[Rho]^6 + 1820700*Ech*\[Rho]^6 - 
      18276300*Ech^2*\[Rho]^6 + 108813600*Ech^3*\[Rho]^6 - 
      426207600*Ech^4*\[Rho]^6 + 1149906240*Ech^5*\[Rho]^6 - 
      2177671104*Ech^6*\[Rho]^6 + 2983647744*Ech^7*\[Rho]^6 - 
      3064481280*Ech^8*\[Rho]^6 + 2288240640*Ech^9*\[Rho]^6 - 
      1092188160*Ech^10*\[Rho]^6 + 268886016*Ech^11*\[Rho]^6 - 
      20127744*Ech^12*\[Rho]^6 + 47159*\[Rho]^7 - 943180*Ech*\[Rho]^7 + 
      8488620*Ech^2*\[Rho]^7 - 45272640*Ech^3*\[Rho]^7 + 
      158454240*Ech^4*\[Rho]^7 - 380290176*Ech^5*\[Rho]^7 + 
      637693056*Ech^6*\[Rho]^7 - 771133440*Ech^7*\[Rho]^7 + 
      658855680*Ech^8*\[Rho]^7 - 369402880*Ech^9*\[Rho]^7 + 
      118823936*Ech^10*\[Rho]^7 - 16343040*Ech^11*\[Rho]^7 - 3165*\[Rho]^8 + 
      63300*Ech*\[Rho]^8 - 569700*Ech^2*\[Rho]^8 + 3038400*Ech^3*\[Rho]^8 - 
      10634400*Ech^4*\[Rho]^8 + 25522560*Ech^5*\[Rho]^8 - 
      42537600*Ech^6*\[Rho]^8 + 48614400*Ech^7*\[Rho]^8 - 
      36460800*Ech^8*\[Rho]^8 + 16204800*Ech^9*\[Rho]^8 - 
      3240960*Ech^10*\[Rho]^8 + 420*(1 - 2*Ech)^10*\[Rho]*
       (-1660 - 5124*\[Rho] + 5085*\[Rho]^2 + 5185*\[Rho]^3 - 675*\[Rho]^4 + 
        225*\[Rho]^5)*Log[1 - 2*Ech] - 420*(1 - 2*Ech)^10*\[Rho]*
       (-1660 - 5124*\[Rho] + 5085*\[Rho]^2 + 5185*\[Rho]^3 - 675*\[Rho]^4 + 
        225*\[Rho]^5)*Log[\[Rho]]))/(6300*(1 - 2*Ech)^10*mb^5*\[Rho])) + 
 r7*(((1 + \[CapitalLambda]bh)^3*(155 - 2170*Ech + 13020*Ech^2 - 
      43160*Ech^3 + 82840*Ech^4 - 71952*Ech^5 - 103104*Ech^6 + 644352*Ech^7 - 
      1860096*Ech^8 + 3734528*Ech^9 - 5241856*Ech^10 + 4958208*Ech^11 - 
      2975744*Ech^12 + 1011712*Ech^13 - 147456*Ech^14 - 4350*\[Rho] + 
      60900*Ech*\[Rho] - 365400*Ech^2*\[Rho] + 1254960*Ech^3*\[Rho] - 
      2979480*Ech^4*\[Rho] + 6396816*Ech^5*\[Rho] - 14549184*Ech^6*\[Rho] + 
      28950144*Ech^7*\[Rho] - 40857600*Ech^8*\[Rho] + 37201920*Ech^9*\[Rho] - 
      20708352*Ech^10*\[Rho] + 6924288*Ech^11*\[Rho] - 
      1640448*Ech^12*\[Rho] + 307200*Ech^13*\[Rho] + 11700*\[Rho]^2 - 
      153000*Ech*\[Rho]^2 + 842400*Ech^2*\[Rho]^2 - 2535600*Ech^3*\[Rho]^2 + 
      4648800*Ech^4*\[Rho]^2 - 6081600*Ech^5*\[Rho]^2 + 
      7996800*Ech^6*\[Rho]^2 - 11308800*Ech^7*\[Rho]^2 + 
      11251200*Ech^8*\[Rho]^2 - 5145600*Ech^9*\[Rho]^2 - 
      153600*Ech^10*\[Rho]^2 + 614400*Ech^11*\[Rho]^2 - 6675*\[Rho]^3 + 
      67650*Ech*\[Rho]^3 - 225300*Ech^2*\[Rho]^3 + 23800*Ech^3*\[Rho]^3 + 
      1858000*Ech^4*\[Rho]^3 - 5820000*Ech^5*\[Rho]^3 + 
      9339200*Ech^6*\[Rho]^3 - 9942400*Ech^7*\[Rho]^3 + 
      8102400*Ech^8*\[Rho]^3 - 4736000*Ech^9*\[Rho]^3 + 
      1331200*Ech^10*\[Rho]^3 + 3225*\[Rho]^4 - 43350*Ech*\[Rho]^4 + 
      247500*Ech^2*\[Rho]^4 - 838200*Ech^3*\[Rho]^4 + 
      1924200*Ech^4*\[Rho]^4 - 3022320*Ech^5*\[Rho]^4 + 
      2959680*Ech^6*\[Rho]^4 - 1512960*Ech^7*\[Rho]^4 + 
      378240*Ech^8*\[Rho]^4 - 288000*Ech^9*\[Rho]^4 + 
      199680*Ech^10*\[Rho]^4 - 6030*\[Rho]^5 + 84420*Ech*\[Rho]^5 - 
      506520*Ech^2*\[Rho]^5 + 1763760*Ech^3*\[Rho]^5 - 
      3885240*Ech^4*\[Rho]^5 + 5458512*Ech^5*\[Rho]^5 - 
      4736256*Ech^6*\[Rho]^5 + 2323968*Ech^7*\[Rho]^5 - 
      495744*Ech^8*\[Rho]^5 + 6912*Ech^9*\[Rho]^5 + 2200*\[Rho]^6 - 
      30800*Ech*\[Rho]^6 + 184800*Ech^2*\[Rho]^6 - 630160*Ech^3*\[Rho]^6 + 
      1284080*Ech^4*\[Rho]^6 - 1581216*Ech^5*\[Rho]^6 + 
      1107904*Ech^6*\[Rho]^6 - 362624*Ech^7*\[Rho]^6 + 23040*Ech^8*\[Rho]^6 - 
      225*\[Rho]^7 + 3150*Ech*\[Rho]^7 - 18900*Ech^2*\[Rho]^7 + 
      63000*Ech^3*\[Rho]^7 - 126000*Ech^4*\[Rho]^7 + 151200*Ech^5*\[Rho]^7 - 
      100800*Ech^6*\[Rho]^7 + 28800*Ech^7*\[Rho]^7 - 
      300*(-1 + 2*Ech)^7*\[Rho]^2*(18 - 43*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ech] + 300*(-1 + 2*Ech)^7*\[Rho]^2*(18 - 43*\[Rho] + 
        3*\[Rho]^2)*Log[\[Rho]]))/(900*(-1 + 2*Ech)^7*mb^5) + 
   ((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(-145 + 2030*Ech - 
      12180*Ech^2 + 49000*Ech^3 - 206240*Ech^4 + 908448*Ech^5 - 
      3057472*Ech^6 + 6883712*Ech^7 - 9999360*Ech^8 + 8924160*Ech^9 - 
      4171776*Ech^10 + 221184*Ech^11 + 700416*Ech^12 - 245760*Ech^13 - 
      22245*\[Rho] + 340230*Ech*\[Rho] - 2242980*Ech^2*\[Rho] + 
      8207400*Ech^3*\[Rho] - 17572800*Ech^4*\[Rho] + 19769760*Ech^5*\[Rho] - 
      2063040*Ech^6*\[Rho] - 26828160*Ech^7*\[Rho] + 39052800*Ech^8*\[Rho] - 
      26265600*Ech^9*\[Rho] + 8847360*Ech^10*\[Rho] - 1290240*Ech^11*\[Rho] + 
      61440*Ech^12*\[Rho] + 25200*\[Rho]^2 - 351000*Ech*\[Rho]^2 + 
      2093400*Ech^2*\[Rho]^2 - 6896400*Ech^3*\[Rho]^2 + 
      13375200*Ech^4*\[Rho]^2 - 14606400*Ech^5*\[Rho]^2 + 
      6480000*Ech^6*\[Rho]^2 + 2899200*Ech^7*\[Rho]^2 - 
      4339200*Ech^8*\[Rho]^2 + 1305600*Ech^9*\[Rho]^2 - 400*\[Rho]^3 + 
      14600*Ech*\[Rho]^3 - 150600*Ech^2*\[Rho]^3 + 655600*Ech^3*\[Rho]^3 - 
      1258400*Ech^4*\[Rho]^3 + 271680*Ech^5*\[Rho]^3 + 
      3488640*Ech^6*\[Rho]^3 - 7345920*Ech^7*\[Rho]^3 + 
      7272960*Ech^8*\[Rho]^3 - 3783680*Ech^9*\[Rho]^3 + 
      839680*Ech^10*\[Rho]^3 - 4575*\[Rho]^4 + 64050*Ech*\[Rho]^4 - 
      384300*Ech^2*\[Rho]^4 + 1414200*Ech^3*\[Rho]^4 - 
      3531600*Ech^4*\[Rho]^4 + 6067200*Ech^5*\[Rho]^4 - 
      7075200*Ech^6*\[Rho]^4 + 5326080*Ech^7*\[Rho]^4 - 
      2277120*Ech^8*\[Rho]^4 + 414720*Ech^9*\[Rho]^4 + 1845*\[Rho]^5 - 
      25830*Ech*\[Rho]^5 + 154980*Ech^2*\[Rho]^5 - 515400*Ech^3*\[Rho]^5 + 
      938640*Ech^4*\[Rho]^5 - 903168*Ech^5*\[Rho]^5 + 306432*Ech^6*\[Rho]^5 + 
      165888*Ech^7*\[Rho]^5 - 126720*Ech^8*\[Rho]^5 + 320*\[Rho]^6 - 
      4480*Ech*\[Rho]^6 + 26880*Ech^2*\[Rho]^6 - 89600*Ech^3*\[Rho]^6 + 
      179200*Ech^4*\[Rho]^6 - 215040*Ech^5*\[Rho]^6 + 143360*Ech^6*\[Rho]^6 - 
      40960*Ech^7*\[Rho]^6 - 900*(-1 + 2*Ech)^7*\[Rho]*
       (16 + \[Rho] + 5*\[Rho]^2)*Log[1 - 2*Ech] + 900*(-1 + 2*Ech)^7*\[Rho]*
       (16 + \[Rho] + 5*\[Rho]^2)*Log[\[Rho]]))/(900*(-1 + 2*Ech)^7*mb^5) + 
   ((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(720 - 10080*Ech + 60480*Ech^2 - 
      201600*Ech^3 + 403200*Ech^4 - 483840*Ech^5 + 322560*Ech^6 - 
      92160*Ech^7 - 175*\[Rho] + 19250*Ech*\[Rho] - 233100*Ech^2*\[Rho] + 
      1249320*Ech^3*\[Rho] - 3676800*Ech^4*\[Rho] + 6186240*Ech^5*\[Rho] - 
      5260800*Ech^6*\[Rho] + 230400*Ech^7*\[Rho] + 3874560*Ech^8*\[Rho] - 
      3289600*Ech^9*\[Rho] + 773120*Ech^10*\[Rho] + 153600*Ech^11*\[Rho] - 
      3000*\[Rho]^2 + 42000*Ech*\[Rho]^2 - 252000*Ech^2*\[Rho]^2 + 
      803520*Ech^3*\[Rho]^2 - 1390080*Ech^4*\[Rho]^2 + 
      1122816*Ech^5*\[Rho]^2 - 41472*Ech^6*\[Rho]^2 - 433152*Ech^7*\[Rho]^2 + 
      30720*Ech^8*\[Rho]^2 + 135168*Ech^9*\[Rho]^2 - 1800*\[Rho]^3 + 
      30600*Ech*\[Rho]^3 - 221400*Ech^2*\[Rho]^3 + 1002480*Ech^3*\[Rho]^3 - 
      2970240*Ech^4*\[Rho]^3 + 5700480*Ech^5*\[Rho]^3 - 
      6911616*Ech^6*\[Rho]^3 + 4825344*Ech^7*\[Rho]^3 - 
      1449984*Ech^8*\[Rho]^3 - 1400*\[Rho]^4 + 19600*Ech*\[Rho]^4 - 
      117600*Ech^2*\[Rho]^4 + 562880*Ech^3*\[Rho]^4 - 
      2094400*Ech^4*\[Rho]^4 + 4617600*Ech^5*\[Rho]^4 - 
      5815040*Ech^6*\[Rho]^4 + 3996160*Ech^7*\[Rho]^4 - 
      1167360*Ech^8*\[Rho]^4 + 5655*\[Rho]^5 - 79170*Ech*\[Rho]^5 + 
      475020*Ech^2*\[Rho]^5 - 1583400*Ech^3*\[Rho]^5 + 
      3166800*Ech^4*\[Rho]^5 - 3800160*Ech^5*\[Rho]^5 + 
      2533440*Ech^6*\[Rho]^5 - 723840*Ech^7*\[Rho]^5 - 
      300*(-1 + 2*Ech)^7*\[Rho]*(28 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 
      300*(-1 + 2*Ech)^7*\[Rho]*(28 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (1800*(-1 + 2*Ech)^7*mb^5*\[Rho]) - 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (13467 - 194298*Ech + 1206108*Ech^2 - 4169640*Ech^3 + 8609280*Ech^4 - 
      10289856*Ech^5 + 5410944*Ech^6 + 2171136*Ech^7 - 5095680*Ech^8 + 
      3048960*Ech^9 - 746496*Ech^10 + 6144*Ech^11 + 24576*Ech^12 - 
      15025*\[Rho] + 194030*Ech*\[Rho] - 1049940*Ech^2*\[Rho] + 
      3021720*Ech^3*\[Rho] - 4692000*Ech^4*\[Rho] + 2865600*Ech^5*\[Rho] + 
      2321280*Ech^6*\[Rho] - 5464320*Ech^7*\[Rho] + 3797760*Ech^8*\[Rho] - 
      985600*Ech^9*\[Rho] - 25600*Ech^10*\[Rho] + 30720*Ech^11*\[Rho] + 
      2640*\[Rho]^2 - 45240*Ech*\[Rho]^2 + 329400*Ech^2*\[Rho]^2 - 
      1271280*Ech^3*\[Rho]^2 + 2696160*Ech^4*\[Rho]^2 - 
      2674752*Ech^5*\[Rho]^2 - 569472*Ech^6*\[Rho]^2 + 
      4627200*Ech^7*\[Rho]^2 - 5125632*Ech^8*\[Rho]^2 + 
      2460672*Ech^9*\[Rho]^2 - 430080*Ech^10*\[Rho]^2 + 240*\[Rho]^3 - 
      4440*Ech*\[Rho]^3 + 34200*Ech^2*\[Rho]^3 - 246000*Ech^3*\[Rho]^3 + 
      1127520*Ech^4*\[Rho]^3 - 3008448*Ech^5*\[Rho]^3 + 
      4778112*Ech^6*\[Rho]^3 - 4386048*Ech^7*\[Rho]^3 + 
      2056704*Ech^8*\[Rho]^3 - 359424*Ech^9*\[Rho]^3 + 85*\[Rho]^4 - 
      1190*Ech*\[Rho]^4 + 7140*Ech^2*\[Rho]^4 - 63640*Ech^3*\[Rho]^4 + 
      401360*Ech^4*\[Rho]^4 - 1095456*Ech^5*\[Rho]^4 + 
      1537984*Ech^6*\[Rho]^4 - 1130624*Ech^7*\[Rho]^4 + 
      345600*Ech^8*\[Rho]^4 - 1407*\[Rho]^5 + 19698*Ech*\[Rho]^5 - 
      118188*Ech^2*\[Rho]^5 + 393960*Ech^3*\[Rho]^5 - 787920*Ech^4*\[Rho]^5 + 
      945504*Ech^5*\[Rho]^5 - 630336*Ech^6*\[Rho]^5 + 180096*Ech^7*\[Rho]^5 + 
      60*(-1 + 2*Ech)^7*(48 + 136*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*(48 + 136*\[Rho] + 69*\[Rho]^2 + 
        9*\[Rho]^3)*Log[\[Rho]]))/(720*(-1 + 2*Ech)^7*mb^5) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*
     (545 - 8720*Ech + 61040*Ech^2 - 244160*Ech^3 + 578480*Ech^4 - 
      458528*Ech^5 - 2709056*Ech^6 + 14428544*Ech^7 - 37756160*Ech^8 + 
      59874304*Ech^9 - 53143552*Ech^10 + 10350592*Ech^11 + 33001472*Ech^12 - 
      41000960*Ech^13 + 22003712*Ech^14 - 5013504*Ech^15 + 268660*\[Rho] - 
      4500160*Ech*\[Rho] + 33113920*Ech^2*\[Rho] - 139982080*Ech^3*\[Rho] + 
      373145920*Ech^4*\[Rho] - 650409088*Ech^5*\[Rho] + 
      761578048*Ech^6*\[Rho] - 675920896*Ech^7*\[Rho] + 
      654997504*Ech^8*\[Rho] - 766402560*Ech^9*\[Rho] + 
      705632256*Ech^10*\[Rho] - 395329536*Ech^11*\[Rho] + 
      123174912*Ech^12*\[Rho] - 21331968*Ech^13*\[Rho] + 
      1720320*Ech^14*\[Rho] - 362285*\[Rho]^2 + 5439560*Ech*\[Rho]^2 - 
      35220920*Ech^2*\[Rho]^2 + 127555680*Ech^3*\[Rho]^2 - 
      279678000*Ech^4*\[Rho]^2 + 376565280*Ech^5*\[Rho]^2 - 
      318017280*Ech^6*\[Rho]^2 + 239823360*Ech^7*\[Rho]^2 - 
      309738240*Ech^8*\[Rho]^2 + 368972800*Ech^9*\[Rho]^2 - 
      235755520*Ech^10*\[Rho]^2 + 64798720*Ech^11*\[Rho]^2 - 
      5591040*Ech^12*\[Rho]^2 + 860160*Ech^13*\[Rho]^2 + 124600*\[Rho]^3 - 
      1775200*Ech*\[Rho]^3 + 10679200*Ech^2*\[Rho]^3 - 
      34563200*Ech^3*\[Rho]^3 + 63022400*Ech^4*\[Rho]^3 - 
      60999680*Ech^5*\[Rho]^3 + 29827840*Ech^6*\[Rho]^3 - 
      34585600*Ech^7*\[Rho]^3 + 80819200*Ech^8*\[Rho]^3 - 
      83148800*Ech^9*\[Rho]^3 + 34549760*Ech^10*\[Rho]^3 - 
      4014080*Ech^11*\[Rho]^3 - 41825*\[Rho]^4 + 606200*Ech*\[Rho]^4 - 
      3739400*Ech^2*\[Rho]^4 + 12605600*Ech^3*\[Rho]^4 - 
      26667200*Ech^4*\[Rho]^4 + 42980000*Ech^5*\[Rho]^4 - 
      65929920*Ech^6*\[Rho]^4 + 93018240*Ech^7*\[Rho]^4 - 
      97009920*Ech^8*\[Rho]^4 + 63311360*Ech^9*\[Rho]^4 - 
      21754880*Ech^10*\[Rho]^4 + 2938880*Ech^11*\[Rho]^4 + 13580*\[Rho]^5 - 
      217280*Ech*\[Rho]^5 + 1520960*Ech^2*\[Rho]^5 - 6083840*Ech^3*\[Rho]^5 + 
      16627520*Ech^4*\[Rho]^5 - 32557952*Ech^5*\[Rho]^5 + 
      44359616*Ech^6*\[Rho]^5 - 41076224*Ech^7*\[Rho]^5 + 
      24281600*Ech^8*\[Rho]^5 - 7225344*Ech^9*\[Rho]^5 + 
      580608*Ech^10*\[Rho]^5 - 2835*\[Rho]^6 + 45360*Ech*\[Rho]^6 - 
      317520*Ech^2*\[Rho]^6 + 1270080*Ech^3*\[Rho]^6 - 
      3265920*Ech^4*\[Rho]^6 + 4542048*Ech^5*\[Rho]^6 - 
      2972928*Ech^6*\[Rho]^6 - 75264*Ech^7*\[Rho]^6 + 
      1349376*Ech^8*\[Rho]^6 - 591360*Ech^9*\[Rho]^6 - 440*\[Rho]^7 + 
      7040*Ech*\[Rho]^7 - 49280*Ech^2*\[Rho]^7 + 197120*Ech^3*\[Rho]^7 - 
      492800*Ech^4*\[Rho]^7 + 788480*Ech^5*\[Rho]^7 - 788480*Ech^6*\[Rho]^7 + 
      450560*Ech^7*\[Rho]^7 - 112640*Ech^8*\[Rho]^7 - 
      2100*(1 - 2*Ech)^8*\[Rho]*(48 + 85*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3)*
       Log[1 - 2*Ech] + 2100*(1 - 2*Ech)^8*\[Rho]*(48 + 85*\[Rho] - 
        52*\[Rho]^2 + 15*\[Rho]^3)*Log[\[Rho]]))/(2100*(1 - 2*Ech)^8*mb^5) - 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(1440 - 23040*Ech + 161280*Ech^2 - 645120*Ech^3 + 
      1612800*Ech^4 - 2580480*Ech^5 + 2580480*Ech^6 - 1474560*Ech^7 + 
      368640*Ech^8 - 131393*\[Rho] + 2225168*Ech*\[Rho] - 
      16559216*Ech^2*\[Rho] + 70824384*Ech^3*\[Rho] - 
      190767600*Ech^4*\[Rho] + 332092416*Ech^5*\[Rho] - 
      365277696*Ech^6*\[Rho] + 229343232*Ech^7*\[Rho] - 
      51963648*Ech^8*\[Rho] - 23121920*Ech^9*\[Rho] + 
      17223680*Ech^10*\[Rho] - 5488640*Ech^11*\[Rho] + 
      1536000*Ech^12*\[Rho] + 116975*\[Rho]^2 - 1732400*Ech*\[Rho]^2 + 
      11013200*Ech^2*\[Rho]^2 - 38856000*Ech^3*\[Rho]^2 + 
      81339120*Ech^4*\[Rho]^2 - 96972288*Ech^5*\[Rho]^2 + 
      46906368*Ech^6*\[Rho]^2 + 29927424*Ech^7*\[Rho]^2 - 
      58405632*Ech^8*\[Rho]^2 + 37523456*Ech^9*\[Rho]^2 - 
      14323712*Ech^10*\[Rho]^2 + 3719168*Ech^11*\[Rho]^2 - 
      307200*Ech^12*\[Rho]^2 + 3600*\[Rho]^3 - 27000*Ech*\[Rho]^3 - 
      55800*Ech^2*\[Rho]^3 + 1365600*Ech^3*\[Rho]^3 - 
      6226560*Ech^4*\[Rho]^3 + 12657024*Ech^5*\[Rho]^3 - 
      8861952*Ech^6*\[Rho]^3 - 11662848*Ech^7*\[Rho]^3 + 
      30099456*Ech^8*\[Rho]^3 - 24797184*Ech^9*\[Rho]^3 + 
      7391232*Ech^10*\[Rho]^3 + 9200*\[Rho]^4 - 131000*Ech*\[Rho]^4 + 
      787400*Ech^2*\[Rho]^4 - 2544800*Ech^3*\[Rho]^4 + 
      4244480*Ech^4*\[Rho]^4 - 2453120*Ech^5*\[Rho]^4 - 
      3258112*Ech^6*\[Rho]^4 + 7854592*Ech^7*\[Rho]^4 - 
      5791744*Ech^8*\[Rho]^4 + 24576*Ech^9*\[Rho]^4 + 
      1075200*Ech^10*\[Rho]^4 - 3215*\[Rho]^5 + 51440*Ech*\[Rho]^5 - 
      360080*Ech^2*\[Rho]^5 + 1440320*Ech^3*\[Rho]^5 - 
      4141760*Ech^4*\[Rho]^5 + 9946880*Ech^5*\[Rho]^5 - 
      16363520*Ech^6*\[Rho]^5 + 16409600*Ech^7*\[Rho]^5 - 
      9355520*Ech^8*\[Rho]^5 + 2334720*Ech^9*\[Rho]^5 + 3393*\[Rho]^6 - 
      54288*Ech*\[Rho]^6 + 380016*Ech^2*\[Rho]^6 - 1520064*Ech^3*\[Rho]^6 + 
      3800160*Ech^4*\[Rho]^6 - 6080256*Ech^5*\[Rho]^6 + 
      6080256*Ech^6*\[Rho]^6 - 3474432*Ech^7*\[Rho]^6 + 
      868608*Ech^8*\[Rho]^6 + 60*(1 - 2*Ech)^8*\[Rho]*(1024 + 1160*\[Rho] + 
        255*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ech] - 
      60*(1 - 2*Ech)^8*\[Rho]*(1024 + 1160*\[Rho] + 255*\[Rho]^2 + 
        135*\[Rho]^3)*Log[\[Rho]]))/(3600*(1 - 2*Ech)^8*mb^5*\[Rho]) - 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (-81445 + 1331920*Ech - 9553840*Ech^2 + 39290560*Ech^3 - 
      101513200*Ech^4 + 169676032*Ech^5 - 183134592*Ech^6 + 129521664*Ech^7 - 
      77181696*Ech^8 + 65761280*Ech^9 - 55230464*Ech^10 + 24756224*Ech^11 - 
      954368*Ech^12 - 4784128*Ech^13 + 2129920*Ech^14 - 94400*\[Rho] + 
      1889600*Ech*\[Rho] - 16260800*Ech^2*\[Rho] + 79200000*Ech^3*\[Rho] - 
      240122400*Ech^4*\[Rho] + 464985600*Ech^5*\[Rho] - 
      555763200*Ech^6*\[Rho] + 343296000*Ech^7*\[Rho] + 
      10368000*Ech^8*\[Rho] - 182067200*Ech^9*\[Rho] + 
      131686400*Ech^10*\[Rho] - 45056000*Ech^11*\[Rho] + 
      7987200*Ech^12*\[Rho] + 139925*\[Rho]^2 - 2119400*Ech*\[Rho]^2 + 
      13880600*Ech^2*\[Rho]^2 - 51064800*Ech^3*\[Rho]^2 + 
      113758800*Ech^4*\[Rho]^2 - 150416640*Ech^5*\[Rho]^2 + 
      94679040*Ech^6*\[Rho]^2 + 25159680*Ech^7*\[Rho]^2 - 
      97117440*Ech^8*\[Rho]^2 + 80107520*Ech^9*\[Rho]^2 - 
      33658880*Ech^10*\[Rho]^2 + 6348800*Ech^11*\[Rho]^2 + 
      307200*Ech^12*\[Rho]^2 + 33600*\[Rho]^3 - 475200*Ech*\[Rho]^3 + 
      2827200*Ech^2*\[Rho]^3 - 8979200*Ech^3*\[Rho]^3 + 
      16668800*Ech^4*\[Rho]^3 - 20900480*Ech^5*\[Rho]^3 + 
      27560960*Ech^6*\[Rho]^3 - 46860800*Ech^7*\[Rho]^3 + 
      62351360*Ech^8*\[Rho]^3 - 47298560*Ech^9*\[Rho]^3 + 
      16302080*Ech^10*\[Rho]^3 - 1433600*Ech^11*\[Rho]^3 + 1925*\[Rho]^4 - 
      25400*Ech*\[Rho]^4 + 134600*Ech^2*\[Rho]^4 - 336800*Ech^3*\[Rho]^4 - 
      524800*Ech^4*\[Rho]^4 + 5067520*Ech^5*\[Rho]^4 - 
      12749440*Ech^6*\[Rho]^4 + 17589760*Ech^7*\[Rho]^4 - 
      13446400*Ech^8*\[Rho]^4 + 4085760*Ech^9*\[Rho]^4 - 1280*\[Rho]^5 + 
      20480*Ech*\[Rho]^5 - 143360*Ech^2*\[Rho]^5 + 573440*Ech^3*\[Rho]^5 - 
      1637600*Ech^4*\[Rho]^5 + 4462208*Ech^5*\[Rho]^5 - 
      8177408*Ech^6*\[Rho]^5 + 8830976*Ech^7*\[Rho]^5 - 
      5318144*Ech^8*\[Rho]^5 + 1382400*Ech^9*\[Rho]^5 + 1675*\[Rho]^6 - 
      26800*Ech*\[Rho]^6 + 187600*Ech^2*\[Rho]^6 - 750400*Ech^3*\[Rho]^6 + 
      1876000*Ech^4*\[Rho]^6 - 3001600*Ech^5*\[Rho]^6 + 
      3001600*Ech^6*\[Rho]^6 - 1715200*Ech^7*\[Rho]^6 + 
      428800*Ech^8*\[Rho]^6 + 300*(1 - 2*Ech)^8*(48 + 632*\[Rho] + 
        199*\[Rho]^2 + 104*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^8*(48 + 632*\[Rho] + 199*\[Rho]^2 + 104*\[Rho]^3 + 
        9*\[Rho]^4)*Log[\[Rho]]))/(3600*(1 - 2*Ech)^8*mb^5) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(360 - 6480*Ech + 51840*Ech^2 - 
      241920*Ech^3 + 725760*Ech^4 - 1451520*Ech^5 + 1935360*Ech^6 - 
      1658880*Ech^7 + 829440*Ech^8 - 184320*Ech^9 - 98267*\[Rho] + 
      1831926*Ech*\[Rho] - 15223488*Ech^2*\[Rho] + 74072704*Ech^3*\[Rho] - 
      232822272*Ech^4*\[Rho] + 491125632*Ech^5*\[Rho] - 
      697677536*Ech^6*\[Rho] + 649134528*Ech^7*\[Rho] - 
      370608384*Ech^8*\[Rho] + 121364992*Ech^9*\[Rho] - 
      39207936*Ech^10*\[Rho] + 30640128*Ech^11*\[Rho] - 
      15171584*Ech^12*\[Rho] + 2260992*Ech^13*\[Rho] + 
      1449984*Ech^14*\[Rho] - 1064960*Ech^15*\[Rho] - 1452*\[Rho]^2 + 
      289656*Ech*\[Rho]^2 - 4688928*Ech^2*\[Rho]^2 + 
      34530624*Ech^3*\[Rho]^2 - 147863232*Ech^4*\[Rho]^2 + 
      401803392*Ech^5*\[Rho]^2 - 710744832*Ech^6*\[Rho]^2 + 
      800448000*Ech^7*\[Rho]^2 - 517122048*Ech^8*\[Rho]^2 + 
      112717824*Ech^9*\[Rho]^2 + 77942784*Ech^10*\[Rho]^2 - 
      64757760*Ech^11*\[Rho]^2 + 22413312*Ech^12*\[Rho]^2 - 
      4915200*Ech^13*\[Rho]^2 + 83175*\[Rho]^3 - 1412550*Ech*\[Rho]^3 + 
      10539000*Ech^2*\[Rho]^3 - 45121200*Ech^3*\[Rho]^3 + 
      121150800*Ech^4*\[Rho]^3 - 207778464*Ech^5*\[Rho]^3 + 
      216528192*Ech^6*\[Rho]^3 - 106054272*Ech^7*\[Rho]^3 - 
      29832192*Ech^8*\[Rho]^3 + 80019456*Ech^9*\[Rho]^3 - 
      56355840*Ech^10*\[Rho]^3 + 23500800*Ech^11*\[Rho]^3 - 
      5111808*Ech^12*\[Rho]^3 + 11400*\[Rho]^4 - 186000*Ech*\[Rho]^4 + 
      1315200*Ech^2*\[Rho]^4 - 5216000*Ech^3*\[Rho]^4 + 
      12422400*Ech^4*\[Rho]^4 - 17736192*Ech^5*\[Rho]^4 + 
      14701952*Ech^6*\[Rho]^4 - 9195264*Ech^7*\[Rho]^4 + 
      14072832*Ech^8*\[Rho]^4 - 23853056*Ech^9*\[Rho]^4 + 
      19617792*Ech^10*\[Rho]^4 - 5664768*Ech^11*\[Rho]^4 + 5115*\[Rho]^5 - 
      86670*Ech*\[Rho]^5 + 644760*Ech^2*\[Rho]^5 - 2749680*Ech^3*\[Rho]^5 + 
      7341840*Ech^4*\[Rho]^5 - 12366240*Ech^5*\[Rho]^5 + 
      13198752*Ech^6*\[Rho]^5 - 9013056*Ech^7*\[Rho]^5 + 
      3080448*Ech^8*\[Rho]^5 + 62976*Ech^9*\[Rho]^5 + 
      625152*Ech^10*\[Rho]^5 - 537600*Ech^11*\[Rho]^5 - 708*\[Rho]^6 + 
      12744*Ech*\[Rho]^6 - 101952*Ech^2*\[Rho]^6 + 475776*Ech^3*\[Rho]^6 - 
      1427328*Ech^4*\[Rho]^6 + 3078144*Ech^5*\[Rho]^6 - 
      5675904*Ech^6*\[Rho]^6 + 7656192*Ech^7*\[Rho]^6 - 
      6483456*Ech^8*\[Rho]^6 + 3191808*Ech^9*\[Rho]^6 - 
      700416*Ech^10*\[Rho]^6 + 377*\[Rho]^7 - 6786*Ech*\[Rho]^7 + 
      54288*Ech^2*\[Rho]^7 - 253344*Ech^3*\[Rho]^7 + 760032*Ech^4*\[Rho]^7 - 
      1520064*Ech^5*\[Rho]^7 + 2026752*Ech^6*\[Rho]^7 - 
      1737216*Ech^7*\[Rho]^7 + 868608*Ech^8*\[Rho]^7 - 
      193024*Ech^9*\[Rho]^7 - 60*(-1 + 2*Ech)^9*\[Rho]*
       (526 + 2196*\[Rho] + 705*\[Rho]^2 + 160*\[Rho]^3 + 45*\[Rho]^4)*
       Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^9*\[Rho]*(526 + 2196*\[Rho] + 
        705*\[Rho]^2 + 160*\[Rho]^3 + 45*\[Rho]^4)*Log[\[Rho]]))/
    (900*(-1 + 2*Ech)^9*mb^5*\[Rho]) - 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(628475 - 11514150*Ech + 
      93927600*Ech^2 - 448005600*Ech^3 + 1377885600*Ech^4 - 
      2836520064*Ech^5 + 3909509184*Ech^6 - 3451371648*Ech^7 + 
      1620820224*Ech^8 + 173009408*Ech^9 - 1027934208*Ech^10 + 
      1023676416*Ech^11 - 473432064*Ech^12 - 133152768*Ech^13 + 
      346374144*Ech^14 - 228753408*Ech^15 + 65667072*Ech^16 + 
      4607855*\[Rho] - 88888590*Ech*\[Rho] + 764633520*Ech^2*\[Rho] - 
      3853755360*Ech^3*\[Rho] + 12560395680*Ech^4*\[Rho] - 
      27524271936*Ech^5*\[Rho] + 40772753728*Ech^6*\[Rho] - 
      40001937024*Ech^7*\[Rho] + 25240787712*Ech^8*\[Rho] - 
      11528398336*Ech^9*\[Rho] + 7480768512*Ech^10*\[Rho] - 
      6569127936*Ech^11*\[Rho] + 3635724288*Ech^12*\[Rho] - 
      1048018944*Ech^13*\[Rho] + 142098432*Ech^14*\[Rho] + 
      14909440*Ech^15*\[Rho] - 4259745*\[Rho]^2 + 69380010*Ech*\[Rho]^2 - 
      489381480*Ech^2*\[Rho]^2 + 1933601040*Ech^3*\[Rho]^2 - 
      4575175920*Ech^4*\[Rho]^2 + 6219323040*Ech^5*\[Rho]^2 - 
      3510702720*Ech^6*\[Rho]^2 - 1967938560*Ech^7*\[Rho]^2 + 
      3296052480*Ech^8*\[Rho]^2 + 1028482560*Ech^9*\[Rho]^2 - 
      4164249600*Ech^10*\[Rho]^2 + 2887987200*Ech^11*\[Rho]^2 - 
      824463360*Ech^12*\[Rho]^2 + 105799680*Ech^13*\[Rho]^2 - 
      3440640*Ech^14*\[Rho]^2 - 391125*\[Rho]^3 + 6179250*Ech*\[Rho]^3 - 
      41685000*Ech^2*\[Rho]^3 + 153202000*Ech^3*\[Rho]^3 - 
      314958000*Ech^4*\[Rho]^3 + 262600800*Ech^5*\[Rho]^3 + 
      400395520*Ech^6*\[Rho]^3 - 1651453440*Ech^7*\[Rho]^3 + 
      2727486720*Ech^8*\[Rho]^3 - 2772636160*Ech^9*\[Rho]^3 + 
      1816442880*Ech^10*\[Rho]^3 - 701460480*Ech^11*\[Rho]^3 + 
      106803200*Ech^12*\[Rho]^3 + 4300800*Ech^13*\[Rho]^3 - 562275*\[Rho]^4 + 
      9562350*Ech*\[Rho]^4 - 71471400*Ech^2*\[Rho]^4 + 
      306720400*Ech^3*\[Rho]^4 - 826316400*Ech^4*\[Rho]^4 + 
      1454614560*Ech^5*\[Rho]^4 - 1734304320*Ech^6*\[Rho]^4 + 
      1527711360*Ech^7*\[Rho]^4 - 1222394880*Ech^8*\[Rho]^4 + 
      1003376640*Ech^9*\[Rho]^4 - 623293440*Ech^10*\[Rho]^4 + 
      177408000*Ech^11*\[Rho]^4 - 10035200*Ech^12*\[Rho]^4 - 26775*\[Rho]^5 + 
      444150*Ech*\[Rho]^5 - 3213000*Ech^2*\[Rho]^5 + 
      13179600*Ech^3*\[Rho]^5 - 33188400*Ech^4*\[Rho]^5 + 
      39921504*Ech^5*\[Rho]^5 + 2014656*Ech^6*\[Rho]^5 - 
      61875072*Ech^7*\[Rho]^5 + 94004736*Ech^8*\[Rho]^5 - 
      73049088*Ech^9*\[Rho]^5 + 12450816*Ech^10*\[Rho]^5 + 
      5031936*Ech^11*\[Rho]^5 + 7945*\[Rho]^6 - 143010*Ech*\[Rho]^6 + 
      1144080*Ech^2*\[Rho]^6 - 5339040*Ech^3*\[Rho]^6 + 
      16017120*Ech^4*\[Rho]^6 - 33312384*Ech^5*\[Rho]^6 + 
      64401792*Ech^6*\[Rho]^6 - 92660736*Ech^7*\[Rho]^6 + 
      82752768*Ech^8*\[Rho]^6 - 42581504*Ech^9*\[Rho]^6 + 
      9676800*Ech^10*\[Rho]^6 - 4355*\[Rho]^7 + 78390*Ech*\[Rho]^7 - 
      627120*Ech^2*\[Rho]^7 + 2926560*Ech^3*\[Rho]^7 - 
      8779680*Ech^4*\[Rho]^7 + 17559360*Ech^5*\[Rho]^7 - 
      23412480*Ech^6*\[Rho]^7 + 20067840*Ech^7*\[Rho]^7 - 
      10033920*Ech^8*\[Rho]^7 + 2229760*Ech^9*\[Rho]^7 + 
      2100*(-1 + 2*Ech)^9*(48 + 1416*\[Rho] + 1737*\[Rho]^2 + 205*\[Rho]^3 + 
        133*\[Rho]^4 + 9*\[Rho]^5)*Log[1 - 2*Ech] - 2100*(-1 + 2*Ech)^9*
       (48 + 1416*\[Rho] + 1737*\[Rho]^2 + 205*\[Rho]^3 + 133*\[Rho]^4 + 
        9*\[Rho]^5)*Log[\[Rho]]))/(8400*(-1 + 2*Ech)^9*mb^5) + 
   (\[CapitalLambda]bh^3*(10080 - 201600*Ech + 1814400*Ech^2 - 
      9676800*Ech^3 + 33868800*Ech^4 - 81285120*Ech^5 + 135475200*Ech^6 - 
      154828800*Ech^7 + 116121600*Ech^8 - 51609600*Ech^9 + 10321920*Ech^10 - 
      5572895*\[Rho] + 114414700*Ech*\[Rho] - 1059300300*Ech^2*\[Rho] + 
      5827009600*Ech^3*\[Rho] - 21104165600*Ech^4*\[Rho] + 
      52636967040*Ech^5*\[Rho] - 91700504000*Ech^6*\[Rho] + 
      110451149056*Ech^7*\[Rho] - 88329861120*Ech^8*\[Rho] + 
      42272373760*Ech^9*\[Rho] - 7888962560*Ech^10*\[Rho] - 
      3503431680*Ech^11*\[Rho] + 4010008576*Ech^12*\[Rho] - 
      2273116160*Ech^13*\[Rho] + 268615680*Ech^14*\[Rho] + 
      618987520*Ech^15*\[Rho] - 515440640*Ech^16*\[Rho] + 
      182452224*Ech^17*\[Rho] - 13415787*\[Rho]^2 + 295672860*Ech*\[Rho]^2 - 
      2934626940*Ech^2*\[Rho]^2 + 17292770880*Ech^3*\[Rho]^2 - 
      67090406880*Ech^4*\[Rho]^2 + 179400961152*Ech^5*\[Rho]^2 - 
      335783870016*Ech^6*\[Rho]^2 + 436478724864*Ech^7*\[Rho]^2 - 
      381147680256*Ech^8*\[Rho]^2 + 209112099840*Ech^9*\[Rho]^2 - 
      67125789696*Ech^10*\[Rho]^2 + 20767875072*Ech^11*\[Rho]^2 - 
      16339427328*Ech^12*\[Rho]^2 + 9203023872*Ech^13*\[Rho]^2 - 
      2530590720*Ech^14*\[Rho]^2 + 323420160*Ech^15*\[Rho]^2 + 
      89456640*Ech^16*\[Rho]^2 + 12897045*\[Rho]^3 - 231140700*Ech*\[Rho]^3 + 
      1812264300*Ech^2*\[Rho]^3 - 8057397600*Ech^3*\[Rho]^3 + 
      21768843600*Ech^4*\[Rho]^3 - 34235490240*Ech^5*\[Rho]^3 + 
      21075069120*Ech^6*\[Rho]^3 + 26972230656*Ech^7*\[Rho]^3 - 
      69675610368*Ech^8*\[Rho]^3 + 59344481280*Ech^9*\[Rho]^3 - 
      14411873280*Ech^10*\[Rho]^3 - 11373895680*Ech^11*\[Rho]^3 + 
      9307189248*Ech^12*\[Rho]^3 - 2780381184*Ech^13*\[Rho]^3 + 
      455884800*Ech^14*\[Rho]^3 + 5003425*\[Rho]^4 - 94520300*Ech*\[Rho]^4 + 
      795200700*Ech^2*\[Rho]^4 - 3908178400*Ech^3*\[Rho]^4 + 
      12347056400*Ech^4*\[Rho]^4 - 25904544960*Ech^5*\[Rho]^4 + 
      35651295680*Ech^6*\[Rho]^4 - 29537815552*Ech^7*\[Rho]^4 + 
      9446056704*Ech^8*\[Rho]^4 + 7381498880*Ech^9*\[Rho]^4 - 
      10695838720*Ech^10*\[Rho]^4 + 6603448320*Ech^11*\[Rho]^4 - 
      2596622336*Ech^12*\[Rho]^4 + 459784192*Ech^13*\[Rho]^4 + 
      8601600*Ech^14*\[Rho]^4 + 865095*\[Rho]^5 - 16356900*Ech*\[Rho]^5 + 
      137762100*Ech^2*\[Rho]^5 - 678031200*Ech^3*\[Rho]^5 + 
      2146309200*Ech^4*\[Rho]^5 - 4516102080*Ech^5*\[Rho]^5 + 
      6321504000*Ech^6*\[Rho]^5 - 5771055360*Ech^7*\[Rho]^5 + 
      3420936960*Ech^8*\[Rho]^5 - 1842892800*Ech^9*\[Rho]^5 + 
      1821711360*Ech^10*\[Rho]^5 - 1467863040*Ech^11*\[Rho]^5 + 
      399544320*Ech^12*\[Rho]^5 + 224595*\[Rho]^6 - 4302900*Ech*\[Rho]^6 + 
      36836100*Ech^2*\[Rho]^6 - 185119200*Ech^3*\[Rho]^6 + 
      602557200*Ech^4*\[Rho]^6 - 1319129280*Ech^5*\[Rho]^6 + 
      1933196160*Ech^6*\[Rho]^6 - 1901915904*Ech^7*\[Rho]^6 + 
      1307792640*Ech^8*\[Rho]^6 - 574586880*Ech^9*\[Rho]^6 + 
      105907200*Ech^10*\[Rho]^6 - 47394816*Ech^11*\[Rho]^6 + 
      27095040*Ech^12*\[Rho]^6 - 17213*\[Rho]^7 + 344260*Ech*\[Rho]^7 - 
      3098340*Ech^2*\[Rho]^7 + 16524480*Ech^3*\[Rho]^7 - 
      57835680*Ech^4*\[Rho]^7 + 138805632*Ech^5*\[Rho]^7 - 
      241390464*Ech^6*\[Rho]^7 + 362987520*Ech^7*\[Rho]^7 - 
      417419520*Ech^8*\[Rho]^7 + 307041280*Ech^9*\[Rho]^7 - 
      133317632*Ech^10*\[Rho]^7 + 26148864*Ech^11*\[Rho]^7 + 5655*\[Rho]^8 - 
      113100*Ech*\[Rho]^8 + 1017900*Ech^2*\[Rho]^8 - 5428800*Ech^3*\[Rho]^8 + 
      19000800*Ech^4*\[Rho]^8 - 45601920*Ech^5*\[Rho]^8 + 
      76003200*Ech^6*\[Rho]^8 - 86860800*Ech^7*\[Rho]^8 + 
      65145600*Ech^8*\[Rho]^8 - 28953600*Ech^9*\[Rho]^8 + 
      5790720*Ech^10*\[Rho]^8 + 420*(1 - 2*Ech)^10*\[Rho]*
       (3520 + 32568*\[Rho] + 31905*\[Rho]^2 + 6605*\[Rho]^3 + 
        1125*\[Rho]^4 + 225*\[Rho]^5)*Log[1 - 2*Ech] - 
      420*(1 - 2*Ech)^10*\[Rho]*(3520 + 32568*\[Rho] + 31905*\[Rho]^2 + 
        6605*\[Rho]^3 + 1125*\[Rho]^4 + 225*\[Rho]^5)*Log[\[Rho]]))/
    (25200*(1 - 2*Ech)^10*mb^5*\[Rho])) + 
 r5*(-1/900*((1 + \[CapitalLambda]bh)^3*(475 - 6650*Ech + 39900*Ech^2 - 
       140440*Ech^3 + 379160*Ech^4 - 1069968*Ech^5 + 3042624*Ech^6 - 
       6634752*Ech^7 + 9386496*Ech^8 - 7175168*Ech^9 + 357376*Ech^10 + 
       4933632*Ech^11 - 4827136*Ech^12 + 2060288*Ech^13 - 344064*Ech^14 - 
       4350*\[Rho] + 60900*Ech*\[Rho] - 365400*Ech^2*\[Rho] + 
       1238640*Ech^3*\[Rho] - 2733720*Ech^4*\[Rho] + 4786704*Ech^5*\[Rho] - 
       8565696*Ech^6*\[Rho] + 15198336*Ech^7*\[Rho] - 20966400*Ech^8*\[Rho] + 
       19783680*Ech^9*\[Rho] - 12684288*Ech^10*\[Rho] + 
       5916672*Ech^11*\[Rho] - 1984512*Ech^12*\[Rho] + 307200*Ech^13*\[Rho] + 
       4500*\[Rho]^2 - 52200*Ech*\[Rho]^2 + 237600*Ech^2*\[Rho]^2 - 
       505200*Ech^3*\[Rho]^2 + 415200*Ech^4*\[Rho]^2 - 33600*Ech^5*\[Rho]^2 + 
       739200*Ech^6*\[Rho]^2 - 2323200*Ech^7*\[Rho]^2 + 
       1574400*Ech^8*\[Rho]^2 + 1305600*Ech^9*\[Rho]^2 - 
       1996800*Ech^10*\[Rho]^2 + 614400*Ech^11*\[Rho]^2 - 1875*\[Rho]^3 + 
       19650*Ech*\[Rho]^3 - 71700*Ech^2*\[Rho]^3 + 59000*Ech^3*\[Rho]^3 + 
       366800*Ech^4*\[Rho]^3 - 1634400*Ech^5*\[Rho]^3 + 
       4091200*Ech^6*\[Rho]^3 - 7433600*Ech^7*\[Rho]^3 + 
       9024000*Ech^8*\[Rho]^3 - 6169600*Ech^9*\[Rho]^3 + 
       1740800*Ech^10*\[Rho]^3 + 3225*\[Rho]^4 - 43350*Ech*\[Rho]^4 + 
       247500*Ech^2*\[Rho]^4 - 790200*Ech^3*\[Rho]^4 + 
       1511400*Ech^4*\[Rho]^4 - 1511280*Ech^5*\[Rho]^4 - 
       204480*Ech^6*\[Rho]^4 + 2780160*Ech^7*\[Rho]^4 - 
       3507840*Ech^8*\[Rho]^4 + 1862400*Ech^9*\[Rho]^4 - 
       353280*Ech^10*\[Rho]^4 - 3150*\[Rho]^5 + 44100*Ech*\[Rho]^5 - 
       264600*Ech^2*\[Rho]^5 + 902640*Ech^3*\[Rho]^5 - 
       1938360*Ech^4*\[Rho]^5 + 2628048*Ech^5*\[Rho]^5 - 
       2010624*Ech^6*\[Rho]^5 + 494592*Ech^7*\[Rho]^5 + 
       361344*Ech^8*\[Rho]^5 - 214272*Ech^9*\[Rho]^5 + 1400*\[Rho]^6 - 
       19600*Ech*\[Rho]^6 + 117600*Ech^2*\[Rho]^6 - 399440*Ech^3*\[Rho]^6 + 
       849520*Ech^4*\[Rho]^6 - 1113504*Ech^5*\[Rho]^6 + 
       867776*Ech^6*\[Rho]^6 - 355456*Ech^7*\[Rho]^6 + 53760*Ech^8*\[Rho]^6 - 
       225*\[Rho]^7 + 3150*Ech*\[Rho]^7 - 18900*Ech^2*\[Rho]^7 + 
       63000*Ech^3*\[Rho]^7 - 126000*Ech^4*\[Rho]^7 + 151200*Ech^5*\[Rho]^7 - 
       100800*Ech^6*\[Rho]^7 + 28800*Ech^7*\[Rho]^7 - 
       300*(-1 + 2*Ech)^7*\[Rho]^2*(18 - 11*\[Rho] + 3*\[Rho]^2)*
        Log[1 - 2*Ech] + 300*(-1 + 2*Ech)^7*\[Rho]^2*(18 - 11*\[Rho] + 
         3*\[Rho]^2)*Log[\[Rho]]))/((-1 + 2*Ech)^7*mb^5) + 
   ((3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)^2 + 
      3*(1 + \[CapitalLambda]bh)^2*\[Rho] + 3*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)^2*(1 + \[Rho]))*(1625 - 22750*Ech + 
      136500*Ech^2 - 463400*Ech^3 + 1036960*Ech^4 - 1930272*Ech^5 + 
      3887168*Ech^6 - 7643008*Ech^7 + 11182080*Ech^8 - 10429440*Ech^9 + 
      5289984*Ech^10 - 638976*Ech^11 - 651264*Ech^12 + 245760*Ech^13 + 
      9525*\[Rho] - 147750*Ech*\[Rho] + 987300*Ech^2*\[Rho] - 
      3671400*Ech^3*\[Rho] + 8097600*Ech^4*\[Rho] - 10012320*Ech^5*\[Rho] + 
      4159680*Ech^6*\[Rho] + 6414720*Ech^7*\[Rho] - 11865600*Ech^8*\[Rho] + 
      9369600*Ech^9*\[Rho] - 4546560*Ech^10*\[Rho] + 1290240*Ech^11*\[Rho] - 
      61440*Ech^12*\[Rho] + 7200*\[Rho]^2 - 131400*Ech*\[Rho]^2 + 
      1002600*Ech^2*\[Rho]^2 - 4249200*Ech^3*\[Rho]^2 + 
      11047200*Ech^4*\[Rho]^2 - 18091200*Ech^5*\[Rho]^2 + 
      17980800*Ech^6*\[Rho]^2 - 9043200*Ech^7*\[Rho]^2 + 
      38400*Ech^8*\[Rho]^2 + 2073600*Ech^9*\[Rho]^2 - 
      614400*Ech^10*\[Rho]^2 - 25600*\[Rho]^3 + 349400*Ech*\[Rho]^3 - 
      2033400*Ech^2*\[Rho]^3 + 6624400*Ech^3*\[Rho]^3 - 
      13263200*Ech^4*\[Rho]^3 + 16678080*Ech^5*\[Rho]^3 - 
      12504960*Ech^6*\[Rho]^3 + 4212480*Ech^7*\[Rho]^3 + 
      898560*Ech^8*\[Rho]^3 - 1172480*Ech^9*\[Rho]^3 + 
      225280*Ech^10*\[Rho]^3 + 11175*\[Rho]^4 - 156450*Ech*\[Rho]^4 + 
      938700*Ech^2*\[Rho]^4 - 3223800*Ech^3*\[Rho]^4 + 
      6978000*Ech^4*\[Rho]^4 - 9628800*Ech^5*\[Rho]^4 + 
      8016000*Ech^6*\[Rho]^4 - 3352320*Ech^7*\[Rho]^4 + 
      142080*Ech^8*\[Rho]^4 + 261120*Ech^9*\[Rho]^4 - 4725*\[Rho]^5 + 
      66150*Ech*\[Rho]^5 - 396900*Ech^2*\[Rho]^5 + 1355400*Ech^3*\[Rho]^5 - 
      2860560*Ech^4*\[Rho]^5 + 3693312*Ech^5*\[Rho]^5 - 
      2811648*Ech^6*\[Rho]^5 + 1102848*Ech^7*\[Rho]^5 - 
      149760*Ech^8*\[Rho]^5 + 800*\[Rho]^6 - 11200*Ech*\[Rho]^6 + 
      67200*Ech^2*\[Rho]^6 - 224000*Ech^3*\[Rho]^6 + 448000*Ech^4*\[Rho]^6 - 
      537600*Ech^5*\[Rho]^6 + 358400*Ech^6*\[Rho]^6 - 102400*Ech^7*\[Rho]^6 + 
      900*(-1 + 2*Ech)^7*\[Rho]*(8 + 17*\[Rho] + 5*\[Rho]^2)*Log[1 - 2*Ech] - 
      900*(-1 + 2*Ech)^7*\[Rho]*(8 + 17*\[Rho] + 5*\[Rho]^2)*Log[\[Rho]]))/
    (900*(-1 + 2*Ech)^7*mb^5) - 
   ((\[CapitalLambda]bh^6 + 3*\[CapitalLambda]bh^4*\[Rho] + 
      3*\[CapitalLambda]bh^2*\[Rho]^2 + \[Rho]^3 + 3*\[CapitalLambda]bh^5*
       (1 + \[Rho]) + 6*\[CapitalLambda]bh^3*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh*\[Rho]^2*(1 + \[Rho]) + 3*\[CapitalLambda]bh^4*
       (1 + \[Rho])^2 + 3*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho])^2 + 
      \[CapitalLambda]bh^3*(1 + \[Rho])^3)*(2880 - 40320*Ech + 241920*Ech^2 - 
      806400*Ech^3 + 1612800*Ech^4 - 1935360*Ech^5 + 1290240*Ech^6 - 
      368640*Ech^7 + 2425*\[Rho] - 50750*Ech*\[Rho] + 422100*Ech^2*\[Rho] - 
      1908120*Ech^3*\[Rho] + 5308800*Ech^4*\[Rho] - 9757440*Ech^5*\[Rho] + 
      12595200*Ech^6*\[Rho] - 12134400*Ech^7*\[Rho] + 8759040*Ech^8*\[Rho] - 
      4006400*Ech^9*\[Rho] + 609280*Ech^10*\[Rho] + 153600*Ech^11*\[Rho] - 
      3000*\[Rho]^2 + 42000*Ech*\[Rho]^2 - 252000*Ech^2*\[Rho]^2 + 
      847680*Ech^3*\[Rho]^2 - 1864320*Ech^4*\[Rho]^2 + 
      3158784*Ech^5*\[Rho]^2 - 4489728*Ech^6*\[Rho]^2 + 
      4733952*Ech^7*\[Rho]^2 - 2949120*Ech^8*\[Rho]^2 + 
      786432*Ech^9*\[Rho]^2 - 9000*\[Rho]^3 + 131400*Ech*\[Rho]^3 - 
      826200*Ech^2*\[Rho]^3 + 3012720*Ech^3*\[Rho]^3 - 
      6869760*Ech^4*\[Rho]^3 + 9813120*Ech^5*\[Rho]^3 - 
      8621184*Ech^6*\[Rho]^3 + 4429056*Ech^7*\[Rho]^3 - 
      1007616*Ech^8*\[Rho]^3 + 8600*\[Rho]^4 - 120400*Ech*\[Rho]^4 + 
      722400*Ech^2*\[Rho]^4 - 2492480*Ech^3*\[Rho]^4 + 
      5252800*Ech^4*\[Rho]^4 - 6672000*Ech^5*\[Rho]^4 + 
      5008640*Ech^6*\[Rho]^4 - 1922560*Ech^7*\[Rho]^4 + 
      245760*Ech^8*\[Rho]^4 - 1905*\[Rho]^5 + 26670*Ech*\[Rho]^5 - 
      160020*Ech^2*\[Rho]^5 + 533400*Ech^3*\[Rho]^5 - 
      1066800*Ech^4*\[Rho]^5 + 1280160*Ech^5*\[Rho]^5 - 
      853440*Ech^6*\[Rho]^5 + 243840*Ech^7*\[Rho]^5 - 
      300*(-1 + 2*Ech)^7*\[Rho]*(-28 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 
      300*(-1 + 2*Ech)^7*\[Rho]*(-28 + 9*\[Rho]^2)*Log[\[Rho]]))/
    (1800*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
   ((3*\[CapitalLambda]bh^4*(1 + \[CapitalLambda]bh) + 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*\[Rho] + 
      3*(1 + \[CapitalLambda]bh)*\[Rho]^2 + 6*\[CapitalLambda]bh^3*
       (1 + \[CapitalLambda]bh)*(1 + \[Rho]) + 6*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1 + \[Rho]) + 
      3*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho])^2)*
     (75 - 1050*Ech + 6300*Ech^2 - 20520*Ech^3 + 34560*Ech^4 - 192*Ech^5 - 
      158592*Ech^6 + 444672*Ech^7 - 672000*Ech^8 + 591360*Ech^9 - 
      254976*Ech^10 + 6144*Ech^11 + 24576*Ech^12 + 11615*\[Rho] - 
      173170*Ech*\[Rho] + 1112940*Ech^2*\[Rho] - 4018920*Ech^3*\[Rho] + 
      8882400*Ech^4*\[Rho] - 12194880*Ech^5*\[Rho] + 9924480*Ech^6*\[Rho] - 
      4020480*Ech^7*\[Rho] + 234240*Ech^8*\[Rho] + 243200*Ech^9*\[Rho] - 
      25600*Ech^10*\[Rho] + 30720*Ech^11*\[Rho] - 16560*\[Rho]^2 + 
      223560*Ech*\[Rho]^2 - 1283400*Ech^2*\[Rho]^2 + 4112400*Ech^3*\[Rho]^2 - 
      8082720*Ech^4*\[Rho]^2 + 10041792*Ech^5*\[Rho]^2 - 
      7797888*Ech^6*\[Rho]^2 + 3552000*Ech^7*\[Rho]^2 - 
      726528*Ech^8*\[Rho]^2 - 95232*Ech^9*\[Rho]^2 + 61440*Ech^10*\[Rho]^2 + 
      8880*\[Rho]^3 - 125400*Ech*\[Rho]^3 + 759960*Ech^2*\[Rho]^3 - 
      2657520*Ech^3*\[Rho]^3 + 5885280*Ech^4*\[Rho]^3 - 
      8352192*Ech^5*\[Rho]^3 + 7337088*Ech^6*\[Rho]^3 - 
      3593472*Ech^7*\[Rho]^3 + 631296*Ech^8*\[Rho]^3 + 82944*Ech^9*\[Rho]^3 - 
      4955*\[Rho]^4 + 69370*Ech*\[Rho]^4 - 416220*Ech^2*\[Rho]^4 + 
      1428200*Ech^3*\[Rho]^4 - 3012400*Ech^4*\[Rho]^4 + 
      3861216*Ech^5*\[Rho]^4 - 2913344*Ech^6*\[Rho]^4 + 
      1124224*Ech^7*\[Rho]^4 - 145920*Ech^8*\[Rho]^4 + 945*\[Rho]^5 - 
      13230*Ech*\[Rho]^5 + 79380*Ech^2*\[Rho]^5 - 264600*Ech^3*\[Rho]^5 + 
      529200*Ech^4*\[Rho]^5 - 635040*Ech^5*\[Rho]^5 + 423360*Ech^6*\[Rho]^5 - 
      120960*Ech^7*\[Rho]^5 + 60*(-1 + 2*Ech)^7*\[Rho]*
       (88 + 69*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
      60*(-1 + 2*Ech)^7*\[Rho]*(88 + 69*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]))/
    (720*(-1 + 2*Ech)^7*mb^5) + 
   ((-6*\[CapitalLambda]bh^3*(1 + \[CapitalLambda]bh) - 
      6*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho] - 
      6*\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(1 + \[Rho]))*
     (-1445 + 23120*Ech - 161840*Ech^2 + 647360*Ech^3 - 1641200*Ech^4 + 
      2970368*Ech^5 - 5392768*Ech^6 + 13367296*Ech^7 - 32199424*Ech^8 + 
      55193600*Ech^9 - 60440576*Ech^10 + 37339136*Ech^11 - 7442432*Ech^12 - 
      4390912*Ech^13 + 2129920*Ech^14 - 118000*\[Rho] + 1969600*Ech*\[Rho] - 
      14440000*Ech^2*\[Rho] + 60806400*Ech^3*\[Rho] - 
      160980000*Ech^4*\[Rho] + 273907200*Ech^5*\[Rho] - 
      288499200*Ech^6*\[Rho] + 156518400*Ech^7*\[Rho] + 
      7603200*Ech^8*\[Rho] - 74752000*Ech^9*\[Rho] + 58777600*Ech^10*\[Rho] - 
      28672000*Ech^11*\[Rho] + 7987200*Ech^12*\[Rho] - 22075*\[Rho]^2 + 
      703000*Ech*\[Rho]^2 - 7719400*Ech^2*\[Rho]^2 + 
      43936800*Ech^3*\[Rho]^2 - 149742000*Ech^4*\[Rho]^2 + 
      324176640*Ech^5*\[Rho]^2 - 452183040*Ech^6*\[Rho]^2 + 
      397547520*Ech^7*\[Rho]^2 - 206664960*Ech^8*\[Rho]^2 + 
      57006080*Ech^9*\[Rho]^2 - 8837120*Ech^10*\[Rho]^2 + 
      1433600*Ech^11*\[Rho]^2 + 307200*Ech^12*\[Rho]^2 + 161600*\[Rho]^3 - 
      2523200*Ech*\[Rho]^3 + 17163200*Ech^2*\[Rho]^3 - 
      66323200*Ech^3*\[Rho]^3 + 160163200*Ech^4*\[Rho]^3 - 
      251566720*Ech^5*\[Rho]^3 + 260618240*Ech^6*\[Rho]^3 - 
      179264000*Ech^7*\[Rho]^3 + 84285440*Ech^8*\[Rho]^3 - 
      27965440*Ech^9*\[Rho]^3 + 4587520*Ech^10*\[Rho]^3 + 
      204800*Ech^11*\[Rho]^3 - 28475*\[Rho]^4 + 461000*Ech*\[Rho]^4 - 
      3270200*Ech^2*\[Rho]^4 + 13282400*Ech^3*\[Rho]^4 - 
      34918400*Ech^4*\[Rho]^4 + 62977280*Ech^5*\[Rho]^4 - 
      77548160*Ech^6*\[Rho]^4 + 62359040*Ech^7*\[Rho]^4 - 
      30444800*Ech^8*\[Rho]^4 + 6666240*Ech^9*\[Rho]^4 + 9520*\[Rho]^5 - 
      152320*Ech*\[Rho]^5 + 1066240*Ech^2*\[Rho]^5 - 4264960*Ech^3*\[Rho]^5 + 
      10996000*Ech^4*\[Rho]^5 - 18848128*Ech^5*\[Rho]^5 + 
      20293888*Ech^6*\[Rho]^5 - 13336576*Ech^7*\[Rho]^5 + 
      4647424*Ech^8*\[Rho]^5 - 583680*Ech^9*\[Rho]^5 - 1125*\[Rho]^6 + 
      18000*Ech*\[Rho]^6 - 126000*Ech^2*\[Rho]^6 + 504000*Ech^3*\[Rho]^6 - 
      1260000*Ech^4*\[Rho]^6 + 2016000*Ech^5*\[Rho]^6 - 
      2016000*Ech^6*\[Rho]^6 + 1152000*Ech^7*\[Rho]^6 - 
      288000*Ech^8*\[Rho]^6 + 300*(1 - 2*Ech)^8*\[Rho]*
       (136 + 583*\[Rho] + 104*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ech] - 
      300*(1 - 2*Ech)^8*\[Rho]*(136 + 583*\[Rho] + 104*\[Rho]^2 + 9*\[Rho]^3)*
       Log[\[Rho]]))/(3600*(1 - 2*Ech)^8*mb^5) - 
   (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)^2*(-5445 + 87120*Ech - 
      609840*Ech^2 + 2439360*Ech^3 - 6029520*Ech^4 + 8588832*Ech^5 - 
      1002176*Ech^6 - 32323456*Ech^7 + 102411520*Ech^8 - 183909376*Ech^9 + 
      202467328*Ech^10 - 113225728*Ech^11 - 11153408*Ech^12 + 
      61644800*Ech^13 - 37142528*Ech^14 + 7766016*Ech^15 - 104720*\[Rho] + 
      1776320*Ech*\[Rho] - 13240640*Ech^2*\[Rho] + 56725760*Ech^3*\[Rho] - 
      153382880*Ech^4*\[Rho] + 271763072*Ech^5*\[Rho] - 
      325516352*Ech^6*\[Rho] + 301220864*Ech^7*\[Rho] - 
      312467456*Ech^8*\[Rho] + 392232960*Ech^9*\[Rho] - 
      397522944*Ech^10*\[Rho] + 265273344*Ech^11*\[Rho] - 
      111648768*Ech^12*\[Rho] + 26836992*Ech^13*\[Rho] - 
      1720320*Ech^14*\[Rho] - 112175*\[Rho]^2 + 2118200*Ech*\[Rho]^2 - 
      17414600*Ech^2*\[Rho]^2 + 81732000*Ech^3*\[Rho]^2 - 
      239845200*Ech^4*\[Rho]^2 + 448623840*Ech^5*\[Rho]^2 - 
      508919040*Ech^6*\[Rho]^2 + 273799680*Ech^7*\[Rho]^2 + 
      59969280*Ech^8*\[Rho]^2 - 171852800*Ech^9*\[Rho]^2 + 
      83793920*Ech^10*\[Rho]^2 - 16056320*Ech^11*\[Rho]^2 + 
      5591040*Ech^12*\[Rho]^2 - 860160*Ech^13*\[Rho]^2 + 51100*\[Rho]^3 - 
      330400*Ech*\[Rho]^3 - 1584800*Ech^2*\[Rho]^3 + 
      24528000*Ech^3*\[Rho]^3 - 117297600*Ech^4*\[Rho]^3 + 
      308824320*Ech^5*\[Rho]^3 - 498184960*Ech^6*\[Rho]^3 + 
      495308800*Ech^7*\[Rho]^3 - 278118400*Ech^8*\[Rho]^3 + 
      58060800*Ech^9*\[Rho]^3 + 15912960*Ech^10*\[Rho]^3 - 
      6881280*Ech^11*\[Rho]^3 + 200725*\[Rho]^4 - 3148600*Ech*\[Rho]^4 + 
      21536200*Ech^2*\[Rho]^4 - 83792800*Ech^3*\[Rho]^4 + 
      204181600*Ech^4*\[Rho]^4 - 325040800*Ech^5*\[Rho]^4 + 
      343519680*Ech^6*\[Rho]^4 - 240159360*Ech^7*\[Rho]^4 + 
      107278080*Ech^8*\[Rho]^4 - 26467840*Ech^9*\[Rho]^4 + 
      824320*Ech^10*\[Rho]^4 + 788480*Ech^11*\[Rho]^4 - 38080*\[Rho]^5 + 
      609280*Ech*\[Rho]^5 - 4264960*Ech^2*\[Rho]^5 + 
      17059840*Ech^3*\[Rho]^5 - 43768480*Ech^4*\[Rho]^5 + 
      76682368*Ech^5*\[Rho]^5 - 92177344*Ech^6*\[Rho]^5 + 
      72142336*Ech^7*\[Rho]^5 - 33080320*Ech^8*\[Rho]^5 + 
      6107136*Ech^9*\[Rho]^5 + 365568*Ech^10*\[Rho]^5 + 9695*\[Rho]^6 - 
      155120*Ech*\[Rho]^6 + 1085840*Ech^2*\[Rho]^6 - 4343360*Ech^3*\[Rho]^6 + 
      11137280*Ech^4*\[Rho]^6 - 19168352*Ech^5*\[Rho]^6 + 
      20986112*Ech^6*\[Rho]^6 - 14088704*Ech^7*\[Rho]^6 + 
      5094656*Ech^8*\[Rho]^6 - 698880*Ech^9*\[Rho]^6 - 1100*\[Rho]^7 + 
      17600*Ech*\[Rho]^7 - 123200*Ech^2*\[Rho]^7 + 492800*Ech^3*\[Rho]^7 - 
      1232000*Ech^4*\[Rho]^7 + 1971200*Ech^5*\[Rho]^7 - 
      1971200*Ech^6*\[Rho]^7 + 1126400*Ech^7*\[Rho]^7 - 
      281600*Ech^8*\[Rho]^7 + 2100*(1 - 2*Ech)^8*\[Rho]*
       (24 + 77*\[Rho] + 116*\[Rho]^2 + 15*\[Rho]^3)*Log[1 - 2*Ech] - 
      2100*(1 - 2*Ech)^8*\[Rho]*(24 + 77*\[Rho] + 116*\[Rho]^2 + 15*\[Rho]^3)*
       Log[\[Rho]]))/(2100*(1 - 2*Ech)^8*mb^5) + 
   ((-3*\[CapitalLambda]bh^5 - 6*\[CapitalLambda]bh^3*\[Rho] - 
      3*\[CapitalLambda]bh*\[Rho]^2 - 6*\[CapitalLambda]bh^4*(1 + \[Rho]) - 
      6*\[CapitalLambda]bh^2*\[Rho]*(1 + \[Rho]) - 3*\[CapitalLambda]bh^3*
       (1 + \[Rho])^2)*(5760 - 92160*Ech + 645120*Ech^2 - 2580480*Ech^3 + 
      6451200*Ech^4 - 10321920*Ech^5 + 10321920*Ech^6 - 5898240*Ech^7 + 
      1474560*Ech^8 + 45943*\[Rho] - 805168*Ech*\[Rho] + 
      6196816*Ech^2*\[Rho] - 27403584*Ech^3*\[Rho] + 76304400*Ech^4*\[Rho] - 
      137174016*Ech^5*\[Rho] + 154999296*Ech^6*\[Rho] - 
      97554432*Ech^7*\[Rho] + 17826048*Ech^8*\[Rho] + 13496320*Ech^9*\[Rho] - 
      3911680*Ech^10*\[Rho] - 3522560*Ech^11*\[Rho] + 1536000*Ech^12*\[Rho] - 
      94425*\[Rho]^2 + 1510800*Ech*\[Rho]^2 - 10575600*Ech^2*\[Rho]^2 + 
      42302400*Ech^3*\[Rho]^2 - 105787920*Ech^4*\[Rho]^2 + 
      169241088*Ech^5*\[Rho]^2 - 167943168*Ech^6*\[Rho]^2 + 
      90494976*Ech^7*\[Rho]^2 - 12442368*Ech^8*\[Rho]^2 - 
      9056256*Ech^9*\[Rho]^2 + 602112*Ech^10*\[Rho]^2 + 
      2015232*Ech^11*\[Rho]^2 - 307200*Ech^12*\[Rho]^2 + 46800*\[Rho]^3 - 
      718200*Ech*\[Rho]^3 + 4782600*Ech^2*\[Rho]^3 - 
      17988000*Ech^3*\[Rho]^3 + 42140160*Ech^4*\[Rho]^3 - 
      64170624*Ech^5*\[Rho]^3 + 64426752*Ech^6*\[Rho]^3 - 
      43709952*Ech^7*\[Rho]^3 + 23506944*Ech^8*\[Rho]^3 - 
      12066816*Ech^9*\[Rho]^3 + 3360768*Ech^10*\[Rho]^3 - 12400*\[Rho]^4 + 
      214600*Ech*\[Rho]^4 - 1631800*Ech^2*\[Rho]^4 + 7132000*Ech^3*\[Rho]^4 - 
      20529280*Ech^4*\[Rho]^4 + 40616320*Ech^5*\[Rho]^4 - 
      53663488*Ech^6*\[Rho]^4 + 45726208*Ech^7*\[Rho]^4 - 
      24365056*Ech^8*\[Rho]^4 + 6119424*Ech^9*\[Rho]^4 - 
      153600*Ech^10*\[Rho]^4 + 9465*\[Rho]^5 - 151440*Ech*\[Rho]^5 + 
      1060080*Ech^2*\[Rho]^5 - 4240320*Ech^3*\[Rho]^5 + 
      10973760*Ech^4*\[Rho]^5 - 18689280*Ech^5*\[Rho]^5 + 
      19691520*Ech^6*\[Rho]^5 - 12672000*Ech^7*\[Rho]^5 + 
      4273920*Ech^8*\[Rho]^5 - 491520*Ech^9*\[Rho]^5 - 1143*\[Rho]^6 + 
      18288*Ech*\[Rho]^6 - 128016*Ech^2*\[Rho]^6 + 512064*Ech^3*\[Rho]^6 - 
      1280160*Ech^4*\[Rho]^6 + 2048256*Ech^5*\[Rho]^6 - 
      2048256*Ech^6*\[Rho]^6 + 1170432*Ech^7*\[Rho]^6 - 
      292608*Ech^8*\[Rho]^6 + 60*(1 - 2*Ech)^8*\[Rho]*(-584 + 255*\[Rho]^2 + 
        135*\[Rho]^3)*Log[1 - 2*Ech] - 60*(1 - 2*Ech)^8*\[Rho]*
       (-584 + 255*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]))/
    (3600*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
   (\[CapitalLambda]bh^2*(1 + \[CapitalLambda]bh)*(10795 - 194310*Ech + 
      1554480*Ech^2 - 7254240*Ech^3 + 21762720*Ech^4 - 43107456*Ech^5 + 
      50430016*Ech^6 + 11718528*Ech^7 - 264478464*Ech^8 + 866355712*Ech^9 - 
      1731889152*Ech^10 + 2225147904*Ech^11 - 1666646016*Ech^12 + 
      411844608*Ech^13 + 390414336*Ech^14 - 353533952*Ech^15 + 
      87687168*Ech^16 + 1303295*\[Rho] - 24232110*Ech*\[Rho] + 
      200812080*Ech^2*\[Rho] - 974217440*Ech^3*\[Rho] + 
      3052482720*Ech^4*\[Rho] - 6419429184*Ech^5*\[Rho] + 
      9117596992*Ech^6*\[Rho] - 8651857536*Ech^7*\[Rho] + 
      5679975168*Ech^8*\[Rho] - 3709371904*Ech^9*\[Rho] + 
      3896997888*Ech^10*\[Rho] - 3958370304*Ech^11*\[Rho] + 
      2648031232*Ech^12*\[Rho] - 1064534016*Ech^13*\[Rho] + 
      191643648*Ech^14*\[Rho] + 14909440*Ech^15*\[Rho] + 3718575*\[Rho]^2 - 
      73624950*Ech*\[Rho]^2 + 649215000*Ech^2*\[Rho]^2 - 
      3350818800*Ech^3*\[Rho]^2 + 11176477200*Ech^4*\[Rho]^2 - 
      25039160160*Ech^5*\[Rho]^2 + 37758698880*Ech^6*\[Rho]^2 - 
      36919249920*Ech^7*\[Rho]^2 + 20729775360*Ech^8*\[Rho]^2 - 
      3654228480*Ech^9*\[Rho]^2 - 2502420480*Ech^10*\[Rho]^2 + 
      1463562240*Ech^11*\[Rho]^2 - 342773760*Ech^12*\[Rho]^2 + 
      105799680*Ech^13*\[Rho]^2 - 3440640*Ech^14*\[Rho]^2 - 
      3373125*\[Rho]^3 + 52933650*Ech*\[Rho]^3 - 353425800*Ech^2*\[Rho]^3 + 
      1275755600*Ech^3*\[Rho]^3 - 2519790000*Ech^4*\[Rho]^3 + 
      1876207200*Ech^5*\[Rho]^3 + 2949479680*Ech^6*\[Rho]^3 - 
      9332252160*Ech^7*\[Rho]^3 + 10856858880*Ech^8*\[Rho]^3 - 
      6495408640*Ech^9*\[Rho]^3 + 1905899520*Ech^10*\[Rho]^3 - 
      240414720*Ech^11*\[Rho]^3 + 15052800*Ech^12*\[Rho]^3 + 
      4300800*Ech^13*\[Rho]^3 - 1785875*\[Rho]^4 + 31587150*Ech*\[Rho]^4 - 
      247669800*Ech^2*\[Rho]^4 + 1128979600*Ech^3*\[Rho]^4 - 
      3293094000*Ech^4*\[Rho]^4 + 6391019040*Ech^5*\[Rho]^4 - 
      8356604480*Ech^6*\[Rho]^4 + 7349274240*Ech^7*\[Rho]^4 - 
      4337464320*Ech^8*\[Rho]^4 + 1783541760*Ech^9*\[Rho]^4 - 
      556200960*Ech^10*\[Rho]^4 + 91392000*Ech^11*\[Rho]^4 + 
      1433600*Ech^12*\[Rho]^4 + 159705*\[Rho]^5 - 2912490*Ech*\[Rho]^5 + 
      23640120*Ech^2*\[Rho]^5 - 112134960*Ech^3*\[Rho]^5 + 
      342755280*Ech^4*\[Rho]^5 - 718513824*Ech^5*\[Rho]^5 + 
      1079945664*Ech^6*\[Rho]^5 - 1152643968*Ech^7*\[Rho]^5 + 
      823248384*Ech^8*\[Rho]^5 - 371868672*Ech^9*\[Rho]^5 + 
      78511104*Ech^10*\[Rho]^5 - 1161216*Ech^11*\[Rho]^5 - 36295*\[Rho]^6 + 
      653310*Ech*\[Rho]^6 - 5226480*Ech^2*\[Rho]^6 + 
      24390240*Ech^3*\[Rho]^6 - 73170720*Ech^4*\[Rho]^6 + 
      150482304*Ech^5*\[Rho]^6 - 216784512*Ech^6*\[Rho]^6 + 
      199965696*Ech^7*\[Rho]^6 - 115170048*Ech^8*\[Rho]^6 + 
      35807744*Ech^9*\[Rho]^6 - 4085760*Ech^10*\[Rho]^6 + 2925*\[Rho]^7 - 
      52650*Ech*\[Rho]^7 + 421200*Ech^2*\[Rho]^7 - 1965600*Ech^3*\[Rho]^7 + 
      5896800*Ech^4*\[Rho]^7 - 11793600*Ech^5*\[Rho]^7 + 
      15724800*Ech^6*\[Rho]^7 - 13478400*Ech^7*\[Rho]^7 + 
      6739200*Ech^8*\[Rho]^7 - 1497600*Ech^9*\[Rho]^7 + 
      2100*(-1 + 2*Ech)^9*\[Rho]*(184 + 1593*\[Rho] + 1853*\[Rho]^2 + 
        133*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ech] - 2100*(-1 + 2*Ech)^9*
       \[Rho]*(184 + 1593*\[Rho] + 1853*\[Rho]^2 + 133*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]]))/(8400*(-1 + 2*Ech)^9*mb^5) + 
   ((3*\[CapitalLambda]bh^4 + 3*\[CapitalLambda]bh^2*\[Rho] + 
      3*\[CapitalLambda]bh^3*(1 + \[Rho]))*(-1440 + 25920*Ech - 
      207360*Ech^2 + 967680*Ech^3 - 2903040*Ech^4 + 5806080*Ech^5 - 
      7741440*Ech^6 + 6635520*Ech^7 - 3317760*Ech^8 + 737280*Ech^9 - 
      28737*\[Rho] + 546786*Ech*\[Rho] - 4639968*Ech^2*\[Rho] + 
      23070144*Ech^3*\[Rho] - 74169792*Ech^4*\[Rho] + 
      160252032*Ech^5*\[Rho] - 233617696*Ech^6*\[Rho] + 
      223391808*Ech^7*\[Rho] - 129402624*Ech^8*\[Rho] + 
      34586112*Ech^9*\[Rho] + 8745984*Ech^10*\[Rho] - 
      20539392*Ech^11*\[Rho] + 19070976*Ech^12*\[Rho] - 
      7077888*Ech^13*\[Rho] - 1253376*Ech^14*\[Rho] + 1064960*Ech^15*\[Rho] + 
      79448*\[Rho]^2 - 1423344*Ech*\[Rho]^2 + 11326272*Ech^2*\[Rho]^2 - 
      52533376*Ech^3*\[Rho]^2 + 156471168*Ech^4*\[Rho]^2 - 
      310180608*Ech^5*\[Rho]^2 + 408557568*Ech^6*\[Rho]^2 - 
      342835200*Ech^7*\[Rho]^2 + 161482752*Ech^8*\[Rho]^2 - 
      21630976*Ech^9*\[Rho]^2 - 21282816*Ech^10*\[Rho]^2 + 
      23101440*Ech^11*\[Rho]^2 - 16089088*Ech^12*\[Rho]^2 + 
      4915200*Ech^13*\[Rho]^2 - 7375*\[Rho]^3 + 150*Ech*\[Rho]^3 + 
      1192200*Ech^2*\[Rho]^3 - 11928400*Ech^3*\[Rho]^3 + 
      58062000*Ech^4*\[Rho]^3 - 170016864*Ech^5*\[Rho]^3 + 
      319276992*Ech^6*\[Rho]^3 - 387737472*Ech^7*\[Rho]^3 + 
      294724608*Ech^8*\[Rho]^3 - 130822144*Ech^9*\[Rho]^3 + 
      34421760*Ech^10*\[Rho]^3 - 10598400*Ech^11*\[Rho]^3 + 
      3080192*Ech^12*\[Rho]^3 - 42400*\[Rho]^4 + 744000*Ech*\[Rho]^4 - 
      5779200*Ech^2*\[Rho]^4 + 26048000*Ech^3*\[Rho]^4 - 
      74918400*Ech^4*\[Rho]^4 + 142967808*Ech^5*\[Rho]^4 - 
      183390848*Ech^6*\[Rho]^4 + 157998336*Ech^7*\[Rho]^4 - 
      92525568*Ech^8*\[Rho]^4 + 41887744*Ech^9*\[Rho]^4 - 
      17860608*Ech^10*\[Rho]^4 + 4165632*Ech^11*\[Rho]^4 + 2065*\[Rho]^5 - 
      42570*Ech*\[Rho]^5 + 389160*Ech^2*\[Rho]^5 - 2075280*Ech^3*\[Rho]^5 + 
      7133040*Ech^4*\[Rho]^5 - 17161440*Ech^5*\[Rho]^5 + 
      29965152*Ech^6*\[Rho]^5 - 36209856*Ech^7*\[Rho]^5 + 
      28539648*Ech^8*\[Rho]^5 - 14503424*Ech^9*\[Rho]^5 + 
      3466752*Ech^10*\[Rho]^5 - 76800*Ech^11*\[Rho]^5 - 1688*\[Rho]^6 + 
      30384*Ech*\[Rho]^6 - 243072*Ech^2*\[Rho]^6 + 1134336*Ech^3*\[Rho]^6 - 
      3403008*Ech^4*\[Rho]^6 + 7017984*Ech^5*\[Rho]^6 - 
      10011264*Ech^6*\[Rho]^6 + 8969472*Ech^7*\[Rho]^6 - 
      5008896*Ech^8*\[Rho]^6 + 1481728*Ech^9*\[Rho]^6 - 
      147456*Ech^10*\[Rho]^6 + 127*\[Rho]^7 - 2286*Ech*\[Rho]^7 + 
      18288*Ech^2*\[Rho]^7 - 85344*Ech^3*\[Rho]^7 + 256032*Ech^4*\[Rho]^7 - 
      512064*Ech^5*\[Rho]^7 + 682752*Ech^6*\[Rho]^7 - 585216*Ech^7*\[Rho]^7 + 
      292608*Ech^8*\[Rho]^7 - 65024*Ech^9*\[Rho]^7 + 60*(-1 + 2*Ech)^9*\[Rho]*
       (-246 - 56*\[Rho] + 1105*\[Rho]^2 + 160*\[Rho]^3 + 45*\[Rho]^4)*
       Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^9*\[Rho]*(-246 - 56*\[Rho] + 
        1105*\[Rho]^2 + 160*\[Rho]^3 + 45*\[Rho]^4)*Log[\[Rho]]))/
    (900*(-1 + 2*Ech)^9*mb^5*\[Rho]) - 
   (\[CapitalLambda]bh^3*(40320 - 806400*Ech + 7257600*Ech^2 - 
      38707200*Ech^3 + 135475200*Ech^4 - 325140480*Ech^5 + 541900800*Ech^6 - 
      619315200*Ech^7 + 464486400*Ech^8 - 206438400*Ech^9 + 41287680*Ech^10 + 
      1500185*\[Rho] - 31246900*Ech*\[Rho] + 293654100*Ech^2*\[Rho] - 
      1640747200*Ech^3*\[Rho] + 6040983200*Ech^4*\[Rho] - 
      15333790080*Ech^5*\[Rho] + 27227278400*Ech^6*\[Rho] - 
      33507479296*Ech^7*\[Rho] + 27561861120*Ech^8*\[Rho] - 
      14127170560*Ech^9*\[Rho] + 4607728640*Ech^10*\[Rho] - 
      3145605120*Ech^11*\[Rho] + 4854800384*Ech^12*\[Rho] - 
      4745789440*Ech^13*\[Rho] + 2181611520*Ech^14*\[Rho] + 
      307036160*Ech^15*\[Rho] - 772341760*Ech^16*\[Rho] + 
      226492416*Ech^17*\[Rho] - 5336163*\[Rho]^2 + 106078140*Ech*\[Rho]^2 - 
      948252060*Ech^2*\[Rho]^2 + 5018637120*Ech^3*\[Rho]^2 - 
      17410401120*Ech^4*\[Rho]^2 + 41351442048*Ech^5*\[Rho]^2 - 
      68057446464*Ech^6*\[Rho]^2 + 76612897536*Ech^7*\[Rho]^2 - 
      56659244544*Ech^8*\[Rho]^2 + 25998658560*Ech^9*\[Rho]^2 - 
      9068258304*Ech^10*\[Rho]^2 + 7619125248*Ech^11*\[Rho]^2 - 
      8889065472*Ech^12*\[Rho]^2 + 6761545728*Ech^13*\[Rho]^2 - 
      2957230080*Ech^14*\[Rho]^2 + 433520640*Ech^15*\[Rho]^2 + 
      89456640*Ech^16*\[Rho]^2 - 9699795*\[Rho]^3 + 214445700*Ech*\[Rho]^3 - 
      2134509300*Ech^2*\[Rho]^3 + 12611037600*Ech^3*\[Rho]^3 - 
      49046583600*Ech^4*\[Rho]^3 + 131454066240*Ech^5*\[Rho]^3 - 
      246540544320*Ech^6*\[Rho]^3 + 320671110144*Ech^7*\[Rho]^3 - 
      278157234432*Ech^8*\[Rho]^3 + 145578961920*Ech^9*\[Rho]^3 - 
      32547486720*Ech^10*\[Rho]^3 - 5923921920*Ech^11*\[Rho]^3 + 
      4984369152*Ech^12*\[Rho]^3 - 1640841216*Ech^13*\[Rho]^3 + 
      455884800*Ech^14*\[Rho]^3 + 10898825*\[Rho]^4 - 
      200970700*Ech*\[Rho]^4 + 1638678300*Ech^2*\[Rho]^4 - 
      7719269600*Ech^3*\[Rho]^4 + 22936051600*Ech^4*\[Rho]^4 - 
      43618626240*Ech^5*\[Rho]^4 + 49757686720*Ech^6*\[Rho]^4 - 
      23505026048*Ech^7*\[Rho]^4 - 17574837504*Ech^8*\[Rho]^4 + 
      34709355520*Ech^9*\[Rho]^4 - 22057978880*Ech^10*\[Rho]^4 + 
      6789242880*Ech^11*\[Rho]^4 - 1536446464*Ech^12*\[Rho]^4 + 
      279953408*Ech^13*\[Rho]^4 + 8601600*Ech^14*\[Rho]^4 + 
      2586255*\[Rho]^5 - 50780100*Ech*\[Rho]^5 + 447570900*Ech^2*\[Rho]^5 - 
      2330344800*Ech^3*\[Rho]^5 + 7929406800*Ech^4*\[Rho]^5 - 
      18395536320*Ech^5*\[Rho]^5 + 29489913600*Ech^6*\[Rho]^5 - 
      32560093440*Ech^7*\[Rho]^5 + 24430775040*Ech^8*\[Rho]^5 - 
      12392755200*Ech^9*\[Rho]^5 + 4723031040*Ech^10*\[Rho]^5 - 
      1753436160*Ech^11*\[Rho]^5 + 361697280*Ech^12*\[Rho]^5 - 
      24885*\[Rho]^6 + 686700*Ech*\[Rho]^6 - 8070300*Ech^2*\[Rho]^6 + 
      54381600*Ech^3*\[Rho]^6 - 235695600*Ech^4*\[Rho]^6 + 
      692677440*Ech^5*\[Rho]^6 - 1467231360*Ech^6*\[Rho]^6 + 
      2330329344*Ech^7*\[Rho]^6 - 2617117440*Ech^8*\[Rho]^6 + 
      1907834880*Ech^9*\[Rho]^6 - 918543360*Ech^10*\[Rho]^6 + 
      206524416*Ech^11*\[Rho]^6 - 3870720*Ech^12*\[Rho]^6 + 37163*\[Rho]^7 - 
      743260*Ech*\[Rho]^7 + 6689340*Ech^2*\[Rho]^7 - 
      35676480*Ech^3*\[Rho]^7 + 124867680*Ech^4*\[Rho]^7 - 
      299682432*Ech^5*\[Rho]^7 + 512905344*Ech^6*\[Rho]^7 - 
      629637120*Ech^7*\[Rho]^7 + 490264320*Ech^8*\[Rho]^7 - 
      241454080*Ech^9*\[Rho]^7 + 63429632*Ech^10*\[Rho]^7 - 
      5505024*Ech^11*\[Rho]^7 - 1905*\[Rho]^8 + 38100*Ech*\[Rho]^8 - 
      342900*Ech^2*\[Rho]^8 + 1828800*Ech^3*\[Rho]^8 - 
      6400800*Ech^4*\[Rho]^8 + 15361920*Ech^5*\[Rho]^8 - 
      25603200*Ech^6*\[Rho]^8 + 29260800*Ech^7*\[Rho]^8 - 
      21945600*Ech^8*\[Rho]^8 + 9753600*Ech^9*\[Rho]^8 - 
      1950720*Ech^10*\[Rho]^8 + 420*(1 - 2*Ech)^10*\[Rho]*
       (-1480 - 768*\[Rho] + 24345*\[Rho]^2 + 20245*\[Rho]^3 + 
        1125*\[Rho]^4 + 225*\[Rho]^5)*Log[1 - 2*Ech] - 
      420*(1 - 2*Ech)^10*\[Rho]*(-1480 - 768*\[Rho] + 24345*\[Rho]^2 + 
        20245*\[Rho]^3 + 1125*\[Rho]^4 + 225*\[Rho]^5)*Log[\[Rho]]))/
    (25200*(1 - 2*Ech)^10*mb^5*\[Rho]))


==> anc/Results/ResultsNormMom/Hnorm1.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
-1/10*((-1 + 2*Ec + \[Rho])*(-10*(-1 + 2*Ec)*\[CapitalLambda]bh^2*
       (-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 7*\[Rho] + 7*\[Rho]^2 - 
        4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 8*Ec^3*(-2 + \[Rho]^2) + 
        2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 2*\[Rho]^3)) - 
      10*(-1 + 2*Ec)*\[Rho]*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
        7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
        8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
          2*\[Rho]^3)) + \[CapitalLambda]bh*(-7 + 256*Ec^7 + 18*\[Rho] - 
        142*\[Rho]^2 + 18*\[Rho]^3 - 7*\[Rho]^4 - 64*Ec^6*(19 + 7*\[Rho]) - 
        32*Ec^5*(-52 - 27*\[Rho] + 13*\[Rho]^2) + 
        16*Ec^4*(-55 - 40*\[Rho] + 50*\[Rho]^2 + 3*\[Rho]^3) + 
        8*Ec^3*(20 + 20*\[Rho] - 17*\[Rho]^3 + 7*\[Rho]^4) - 
        4*Ec^2*(7 - 25*\[Rho] + 250*\[Rho]^2 - 33*\[Rho]^3 + 21*\[Rho]^4) + 
        Ec*(28 - 86*\[Rho] + 710*\[Rho]^2 - 94*\[Rho]^3 + 42*\[Rho]^4))) + 
    60*(-1 + 2*Ec)^3*\[Rho]^2*(\[CapitalLambda]bh - 2*\[CapitalLambda]bh^2 - 
      2*\[Rho] + \[CapitalLambda]bh*\[Rho])*Log[1 - 2*Ec] - 
    60*(-1 + 2*Ec)^3*\[Rho]^2*(\[CapitalLambda]bh - 2*\[CapitalLambda]bh^2 - 
      2*\[Rho] + \[CapitalLambda]bh*\[Rho])*Log[\[Rho]])/
   ((-1 + 2*Ec)*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
     8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
     64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
     48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
     16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])) + 
 (\[Rho]3LS*(-10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
     (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 
      288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 
      24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
      384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 
      3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 
      72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 
      2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 
      15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 
      240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 
      36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]]) + \[CapitalLambda]bh*
     (9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 
      512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
      768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
      2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
      1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
      1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
      512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 
      480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
       Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
     (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
      1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
      360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
      640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]]) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*((-1 + 2*Ec + \[Rho])*
       (3 + 1024*Ec^9*(1 + \[CapitalLambda]bh) - 632*\[Rho] + 328*\[Rho]^2 - 
        872*\[Rho]^3 + 213*\[Rho]^4 + 30*\[CapitalLambda]bh^2*
         (-3 + 5*\[Rho] - 19*\[Rho]^2 + 5*\[Rho]^3) + 12*\[CapitalLambda]bh*
         (-1 - 31*\[Rho] - 11*\[Rho]^2 - 31*\[Rho]^3 + 14*\[Rho]^4) - 
        256*Ec^8*(-27 + 10*\[CapitalLambda]bh^2 + 7*\[Rho] + 
          2*\[CapitalLambda]bh*(14 + \[Rho])) + 
        128*Ec^7*(-188 - 9*\[Rho] + 67*\[Rho]^2 + 10*\[CapitalLambda]bh^2*
           (4 + \[Rho]) + \[CapitalLambda]bh*(32 - 54*\[Rho] + 
            62*\[Rho]^2)) - 64*Ec^6*(-442 - 249*\[Rho] + 254*\[Rho]^2 + 
          17*\[Rho]^3 + 10*\[CapitalLambda]bh^2*(6 + 3*\[Rho] + \[Rho]^2) - 
          2*\[CapitalLambda]bh*(56 + 157*\[Rho] - 212*\[Rho]^2 + 
            9*\[Rho]^3)) - 2*Ec*(12 - 2771*\[Rho] + 1521*\[Rho]^2 - 
          4147*\[Rho]^3 + 1065*\[Rho]^4 + 30*\[CapitalLambda]bh^2*
           (-12 + 23*\[Rho] - 90*\[Rho]^2 + 25*\[Rho]^3) + 
          12*\[CapitalLambda]bh*(-4 - 123*\[Rho] - 72*\[Rho]^2 - 
            141*\[Rho]^3 + 70*\[Rho]^4)) - 32*Ec^5*(498 + 503*\[Rho] - 
          307*\[Rho]^2 - 787*\[Rho]^3 + 213*\[Rho]^4 + 
          10*\[CapitalLambda]bh^2*(-4 - 3*\[Rho] - 50*\[Rho]^2 + 
            15*\[Rho]^3) + 2*\[CapitalLambda]bh*(139 + 299*\[Rho] - 
            681*\[Rho]^2 - 101*\[Rho]^3 + 84*\[Rho]^4)) + 
        4*Ec^2*(18 - 4641*\[Rho] + 2628*\[Rho]^2 - 7655*\[Rho]^3 + 
          2130*\[Rho]^4 + 30*\[CapitalLambda]bh^2*(-18 + 39*\[Rho] - 
            165*\[Rho]^2 + 50*\[Rho]^3) + 12*\[CapitalLambda]bh*
           (-6 - 183*\[Rho] - 181*\[Rho]^2 - 240*\[Rho]^3 + 140*\[Rho]^4)) + 
        16*Ec^4*(278 - 665*\[Rho] + 450*\[Rho]^2 - 3680*\[Rho]^3 + 
          1065*\[Rho]^4 + 10*\[CapitalLambda]bh^2*(-10 + 23*\[Rho] - 
            235*\[Rho]^2 + 75*\[Rho]^3) + 4*\[CapitalLambda]bh*
           (52 + 30*\[Rho] - 635*\[Rho]^2 - 320*\[Rho]^3 + 210*\[Rho]^4)) - 
        8*Ec^3*(72 - 3437*\[Rho] + 2005*\[Rho]^2 - 7290*\[Rho]^3 + 
          2130*\[Rho]^4 + 30*\[CapitalLambda]bh^2*(-12 + 29*\[Rho] - 
            156*\[Rho]^2 + 50*\[Rho]^3) + 4*\[CapitalLambda]bh*
           (3 - 328*\[Rho] - 745*\[Rho]^2 - 685*\[Rho]^3 + 420*\[Rho]^4))) + 
      60*(-1 + 2*Ec)^5*\[Rho]*(4 + 3*(1 + 4*\[CapitalLambda]bh + 
          2*\[CapitalLambda]bh^2)*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
      60*(-1 + 2*Ec)^5*\[Rho]*(4 + 3*(1 + 4*\[CapitalLambda]bh + 
          2*\[CapitalLambda]bh^2)*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]])))/
  (60*(mb - 2*Ec*mb)^3*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (m7*(5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(32*(1 - 2*Ec)*Ec^3*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(160*Ec^5 + 5*(-1 + \[Rho])^3 + 
        10*Ec*(-1 + \[Rho])^2*(5 + \[Rho]) + 16*Ec^4*(-25 + 6*\[Rho]) + 
        Ec^2*(-200 + 204*\[Rho] + 6*\[Rho]^2 - 22*\[Rho]^3) + 
        4*Ec^3*(100 - 54*\[Rho] - 3*\[Rho]^2 + 3*\[Rho]^3)) + 
      32*Ec^4*\[CapitalLambda]bh*(512*Ec^6 - 64*Ec^7 + 
        5*(-1 + \[Rho])^3*(-1 + 3*\[Rho]) + 48*Ec^5*(-25 + 4*\[Rho]) + 
        16*Ec^4*(85 - 42*\[Rho] - 9*\[Rho]^2 + \[Rho]^3) - 
        12*Ec^2*(-26 + 56*\[Rho] - 21*\[Rho]^2 - 9*\[Rho]^3 + 2*\[Rho]^4) + 
        4*Ec^3*(-215 + 240*\[Rho] + 24*\[Rho]^2 - 32*\[Rho]^3 + 3*\[Rho]^4) + 
        Ec*(-61 + 228*\[Rho] - 252*\[Rho]^2 + 76*\[Rho]^3 + 9*\[Rho]^4)) + 
      (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(3 - 30*Ec + 120*Ec^2 - 240*Ec^3 + 
        160*Ec^4 + 736*Ec^5 - 3520*Ec^6 + 7680*Ec^7 - 8960*Ec^8 + 5120*Ec^9 - 
        1024*Ec^10 + 125*\[Rho] - 1370*Ec*\[Rho] + 6080*Ec^2*\[Rho] - 
        14080*Ec^3*\[Rho] + 18640*Ec^4*\[Rho] - 15520*Ec^5*\[Rho] + 
        9600*Ec^6*\[Rho] - 3840*Ec^7*\[Rho] - 160*\[Rho]^2 + 
        1480*Ec*\[Rho]^2 - 5320*Ec^2*\[Rho]^2 + 10000*Ec^3*\[Rho]^2 - 
        11440*Ec^4*\[Rho]^2 + 7840*Ec^5*\[Rho]^2 - 1216*Ec^6*\[Rho]^2 - 
        896*Ec^7*\[Rho]^2 - 1024*Ec^8*\[Rho]^2 + 60*\[Rho]^3 - 
        600*Ec*\[Rho]^3 + 2400*Ec^2*\[Rho]^3 - 5760*Ec^3*\[Rho]^3 + 
        7760*Ec^4*\[Rho]^3 - 4000*Ec^5*\[Rho]^3 + 64*Ec^6*\[Rho]^3 - 
        128*Ec^7*\[Rho]^3 - 35*\[Rho]^4 + 350*Ec*\[Rho]^4 - 
        1400*Ec^2*\[Rho]^4 + 3120*Ec^3*\[Rho]^4 - 3360*Ec^4*\[Rho]^4 + 
        1632*Ec^5*\[Rho]^4 - 192*Ec^6*\[Rho]^4 + 7*\[Rho]^5 - 
        70*Ec*\[Rho]^5 + 280*Ec^2*\[Rho]^5 - 560*Ec^3*\[Rho]^5 + 
        560*Ec^4*\[Rho]^5 - 224*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*
         (1 + \[Rho])*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*(1 + \[Rho])*
         Log[\[Rho]])) - 16*Ec^3*(160*Ec^5 + 5*(-1 + \[Rho])^3 + 
      10*Ec*(-1 + \[Rho])^2*(5 + \[Rho]) + 16*Ec^4*(-25 + 6*\[Rho]) + 
      Ec^2*(-200 + 204*\[Rho] + 6*\[Rho]^2 - 22*\[Rho]^3) + 
      4*Ec^3*(100 - 54*\[Rho] - 3*\[Rho]^2 + 3*\[Rho]^3))*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]))))/(300*(mb - 2*Ec*mb)^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (\[Mu]2\[Pi]^2*(-3 + 24*Ec - 72*Ec^2 + 96*Ec^3 + 32*Ec^4 - 640*Ec^5 + 
    1920*Ec^6 - 2560*Ec^7 + 1280*Ec^8 + 24*\[Rho] - 192*Ec*\[Rho] + 
    576*Ec^2*\[Rho] - 768*Ec^3*\[Rho] + 384*Ec^4*\[Rho] - 72*Ec*\[Rho]^2 + 
    504*Ec^2*\[Rho]^2 - 1248*Ec^3*\[Rho]^2 + 1440*Ec^4*\[Rho]^2 - 
    768*Ec^5*\[Rho]^2 - 24*\[Rho]^3 + 192*Ec*\[Rho]^3 - 576*Ec^2*\[Rho]^3 + 
    768*Ec^3*\[Rho]^3 - 704*Ec^4*\[Rho]^3 + 256*Ec^5*\[Rho]^3 + 3*\[Rho]^4 - 
    24*Ec*\[Rho]^4 + 72*Ec^2*\[Rho]^4 - 96*Ec^3*\[Rho]^4 + 48*Ec^4*\[Rho]^4 - 
    36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
     Log[\[Rho]])*((1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-((-1 + 2*Ec + \[Rho])*
        (39 + 1024*Ec^9*(-7 + 5*\[CapitalLambda]bh) - 336*\[Rho] - 
         1056*\[Rho]^2 - 96*\[Rho]^3 + 9*\[Rho]^4 + 60*\[CapitalLambda]bh*
          (1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 30*\[CapitalLambda]bh^2*
          (1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) - 
         256*Ec^8*(-71 + 50*\[CapitalLambda]bh^2 + 11*\[Rho] + 
           10*\[CapitalLambda]bh*(10 + \[Rho])) + 
         128*Ec^7*(-164 + 3*\[Rho] + 71*\[Rho]^2 + 50*\[CapitalLambda]bh^2*
            (4 + \[Rho]) + 10*\[CapitalLambda]bh*(28 + 5*\[Rho] + 
             7*\[Rho]^2)) - 64*Ec^6*(-226 - 117*\[Rho] + 262*\[Rho]^2 + 
           61*\[Rho]^3 + 50*\[CapitalLambda]bh^2*(6 + 3*\[Rho] + \[Rho]^2) + 
           10*\[CapitalLambda]bh*(32 + 3*\[Rho] + 40*\[Rho]^2 + 
             3*\[Rho]^3)) - 6*Ec*(52 - 461*\[Rho] - 1609*\[Rho]^2 - 
           157*\[Rho]^3 + 15*\[Rho]^4 + 20*\[CapitalLambda]bh*
            (4 - 29*\[Rho] - 34*\[Rho]^2 + 5*\[Rho]^3) + 
           10*\[CapitalLambda]bh^2*(4 - 29*\[Rho] - 34*\[Rho]^2 + 
             5*\[Rho]^3)) - 32*Ec^5*(194 + 259*\[Rho] - 791*\[Rho]^2 - 
           271*\[Rho]^3 + 9*\[Rho]^4 + 10*\[CapitalLambda]bh^2*
            (-20 - 15*\[Rho] - 34*\[Rho]^2 + 3*\[Rho]^3) - 
           10*\[CapitalLambda]bh*(13 - 11*\[Rho] + 101*\[Rho]^2 + 
             5*\[Rho]^3)) + 12*Ec^2*(78 - 711*\[Rho] - 2852*\[Rho]^2 - 
           305*\[Rho]^3 + 30*\[Rho]^4 + 20*\[CapitalLambda]bh*
            (6 - 45*\[Rho] - 65*\[Rho]^2 + 10*\[Rho]^3) + 
           10*\[CapitalLambda]bh^2*(6 - 45*\[Rho] - 65*\[Rho]^2 + 
             10*\[Rho]^3)) + 16*Ec^4*(134 - 165*\[Rho] - 3150*\[Rho]^2 - 
           440*\[Rho]^3 + 45*\[Rho]^4 + 20*\[CapitalLambda]bh*
            (4 - 16*\[Rho] - 109*\[Rho]^2 + 10*\[Rho]^3) + 
           10*\[CapitalLambda]bh^2*(-2 - 29*\[Rho] - 95*\[Rho]^2 + 
             15*\[Rho]^3)) - 8*Ec^3*(176 - 1401*\[Rho] - 7335*\[Rho]^2 - 
           770*\[Rho]^3 + 90*\[Rho]^4 + 30*\[CapitalLambda]bh^2*
            (4 - 31*\[Rho] - 60*\[Rho]^2 + 10*\[Rho]^3) + 
           20*\[CapitalLambda]bh*(13 - 90*\[Rho] - 189*\[Rho]^2 + 
             35*\[Rho]^3)))) - 180*(-1 + 2*Ec)^5*\[Rho]^2*
       (5 + 4*\[CapitalLambda]bh + 2*\[CapitalLambda]bh^2 + 3*\[Rho])*
       Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^5*\[Rho]^2*(5 + 4*\[CapitalLambda]bh + 
        2*\[CapitalLambda]bh^2 + 3*\[Rho])*Log[\[Rho]]) - 
    (3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 
      2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
      768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 
      504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 
      768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 
      768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 
      3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 
      48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 
      36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]))))/(360*(1 - 2*Ec)^5*mb^4*
   (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
     32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
     64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
     8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
     \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3) + 
 (\[Mu]2G^2*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
    640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
    768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
    1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
    72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 
    320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 
    120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 
    36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*
   (-5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-((-1 + 2*Ec + \[Rho])*
        (-3 + 512*Ec^8*(-1 + \[CapitalLambda]bh) + 24*\[Rho] - 40*\[Rho]^2 + 
         152*\[Rho]^3 - 37*\[Rho]^4 - 6*\[CapitalLambda]bh^2*
          (-3 + 5*\[Rho] - 19*\[Rho]^2 + 5*\[Rho]^3) - 4*\[CapitalLambda]bh*
          \[Rho]*(7 - 13*\[Rho] - 13*\[Rho]^2 + 7*\[Rho]^3) - 
         128*Ec^7*(-1 + 10*\[CapitalLambda]bh^2 + 3*\[Rho] + 
           2*\[CapitalLambda]bh*(7 + \[Rho])) + 
         64*Ec^6*(13 - 40*\[Rho] + 23*\[Rho]^2 + 2*\[CapitalLambda]bh^2*
            (7 + 5*\[Rho]) + 2*\[CapitalLambda]bh*(9 - 6*\[Rho] + 
             11*\[Rho]^2)) - 32*Ec^5*(25 - 141*\[Rho] + 95*\[Rho]^2 + 
           13*\[Rho]^3 + 2*\[CapitalLambda]bh^2*(-9 + 26*\[Rho] + 
             5*\[Rho]^2) + 2*\[CapitalLambda]bh*(-5 - 21*\[Rho] + 
             65*\[Rho]^2 + \[Rho]^3)) + 2*Ec*(9 - 75*\[Rho] + 153*\[Rho]^2 - 
           571*\[Rho]^3 + 148*\[Rho]^4 + 6*\[CapitalLambda]bh^2*
            (-9 + 18*\[Rho] - 71*\[Rho]^2 + 20*\[Rho]^3) + 
           4*\[CapitalLambda]bh*\[Rho]*(33 - 58*\[Rho] - 45*\[Rho]^2 + 
             28*\[Rho]^3)) - 4*Ec^2*(9 - 78*\[Rho] + 195*\[Rho]^2 - 
           764*\[Rho]^3 + 222*\[Rho]^4 + 6*\[CapitalLambda]bh^2*
            (-9 + 21*\[Rho] - 94*\[Rho]^2 + 30*\[Rho]^3) + 
           4*\[CapitalLambda]bh*\[Rho]*(51 - 95*\[Rho] - 50*\[Rho]^2 + 
             42*\[Rho]^3)) - 16*Ec^4*(-17 + 150*\[Rho] - 112*\[Rho]^2 - 
           154*\[Rho]^3 + 37*\[Rho]^4 + 2*\[CapitalLambda]bh^2*
            (19 - 37*\[Rho] - 57*\[Rho]^2 + 15*\[Rho]^3) + 
           4*\[CapitalLambda]bh*(7 + 16*\[Rho] - 68*\[Rho]^2 - 10*\[Rho]^3 + 
             7*\[Rho]^4)) + 8*Ec^3*(-1 + 25*\[Rho] + 42*\[Rho]^2 - 
           486*\[Rho]^3 + 148*\[Rho]^4 + 2*\[CapitalLambda]bh^2*
            (-1 + 8*\[Rho] - 178*\[Rho]^2 + 60*\[Rho]^3) + 
           4*\[CapitalLambda]bh*(3 + 34*\[Rho] - 91*\[Rho]^2 - 35*\[Rho]^3 + 
             28*\[Rho]^4)))) - 12*(1 - 2*Ec)^4*\[Rho]*
       (6*\[CapitalLambda]bh^2*\[Rho] + \[CapitalLambda]bh*(-4 + 8*\[Rho]) + 
        \[Rho]*(-1 + 9*\[Rho]))*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*
       (6*\[CapitalLambda]bh^2*\[Rho] + \[CapitalLambda]bh*(-4 + 8*\[Rho]) + 
        \[Rho]*(-1 + 9*\[Rho]))*Log[\[Rho]]) + 
    (9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
      640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
      768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
      1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
      72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 
      320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 
      120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 
      36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]))))/(360*(1 - 2*Ec)^3*mb^4*
   (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
     32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
     64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
     8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
     \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3) + 
 (m1*(-3*(5 - 60*Ec + 300*Ec^2 - 800*Ec^3 + 1280*Ec^4 - 1920*Ec^5 + 
      5120*Ec^6 - 12800*Ec^7 + 19200*Ec^8 - 15360*Ec^9 + 5120*Ec^10 - 
      40*\[Rho] + 480*Ec*\[Rho] - 2400*Ec^2*\[Rho] + 6400*Ec^3*\[Rho] - 
      9600*Ec^4*\[Rho] + 7680*Ec^5*\[Rho] - 2560*Ec^6*\[Rho] + 
      120*Ec*\[Rho]^2 - 1320*Ec^2*\[Rho]^2 + 5920*Ec^3*\[Rho]^2 - 
      13440*Ec^4*\[Rho]^2 + 18432*Ec^5*\[Rho]^2 - 16256*Ec^6*\[Rho]^2 + 
      6144*Ec^7*\[Rho]^2 + 40*\[Rho]^3 - 480*Ec*\[Rho]^3 + 
      2400*Ec^2*\[Rho]^3 - 6400*Ec^3*\[Rho]^3 + 9280*Ec^4*\[Rho]^3 - 
      11520*Ec^5*\[Rho]^3 + 7424*Ec^6*\[Rho]^3 - 2048*Ec^7*\[Rho]^3 - 
      5*\[Rho]^4 + 60*Ec*\[Rho]^4 - 300*Ec^2*\[Rho]^4 + 800*Ec^3*\[Rho]^4 - 
      1200*Ec^4*\[Rho]^4 + 960*Ec^5*\[Rho]^4 - 320*Ec^6*\[Rho]^4 + 
      60*(1 - 2*Ec)^6*\[Rho]^2*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]^2*
       Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
        128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
        16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
        72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
        32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
        4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
       (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) + 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(6*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(5 - 60*Ec + 300*Ec^2 - 800*Ec^3 + 
        1280*Ec^4 - 1920*Ec^5 + 5120*Ec^6 - 12800*Ec^7 + 19200*Ec^8 - 
        15360*Ec^9 + 5120*Ec^10 - 40*\[Rho] + 480*Ec*\[Rho] - 
        2400*Ec^2*\[Rho] + 6400*Ec^3*\[Rho] - 9600*Ec^4*\[Rho] + 
        7680*Ec^5*\[Rho] - 2560*Ec^6*\[Rho] + 120*Ec*\[Rho]^2 - 
        1320*Ec^2*\[Rho]^2 + 5920*Ec^3*\[Rho]^2 - 13440*Ec^4*\[Rho]^2 + 
        18432*Ec^5*\[Rho]^2 - 16256*Ec^6*\[Rho]^2 + 6144*Ec^7*\[Rho]^2 + 
        40*\[Rho]^3 - 480*Ec*\[Rho]^3 + 2400*Ec^2*\[Rho]^3 - 
        6400*Ec^3*\[Rho]^3 + 9280*Ec^4*\[Rho]^3 - 11520*Ec^5*\[Rho]^3 + 
        7424*Ec^6*\[Rho]^3 - 2048*Ec^7*\[Rho]^3 - 5*\[Rho]^4 + 
        60*Ec*\[Rho]^4 - 300*Ec^2*\[Rho]^4 + 800*Ec^3*\[Rho]^4 - 
        1200*Ec^4*\[Rho]^4 + 960*Ec^5*\[Rho]^4 - 320*Ec^6*\[Rho]^4 + 
        60*(1 - 2*Ec)^6*\[Rho]^2*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]^2*
         Log[\[Rho]]) - 3*\[CapitalLambda]bh*(3 - 42*Ec + 252*Ec^2 - 
        840*Ec^3 + 1600*Ec^4 - 384*Ec^5 - 12544*Ec^6 + 65024*Ec^7 - 
        188160*Ec^8 + 340480*Ec^9 - 379904*Ec^10 + 239616*Ec^11 - 
        65536*Ec^12 - 45*\[Rho] + 630*Ec*\[Rho] - 3780*Ec^2*\[Rho] + 
        12600*Ec^3*\[Rho] - 25120*Ec^4*\[Rho] + 29120*Ec^5*\[Rho] - 
        13440*Ec^6*\[Rho] - 16640*Ec^7*\[Rho] + 44800*Ec^8*\[Rho] - 
        53760*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 10240*Ec^11*\[Rho] - 
        240*\[Rho]^2 + 3720*Ec*\[Rho]^2 - 24840*Ec^2*\[Rho]^2 + 
        92880*Ec^3*\[Rho]^2 - 210720*Ec^4*\[Rho]^2 + 296256*Ec^5*\[Rho]^2 - 
        250752*Ec^6*\[Rho]^2 + 105216*Ec^7*\[Rho]^2 + 4608*Ec^8*\[Rho]^2 - 
        15360*Ec^9*\[Rho]^2 + 240*\[Rho]^3 - 3000*Ec*\[Rho]^3 + 
        15480*Ec^2*\[Rho]^3 - 41520*Ec^3*\[Rho]^3 + 57440*Ec^4*\[Rho]^3 - 
        37824*Ec^5*\[Rho]^3 - 7040*Ec^6*\[Rho]^3 + 51968*Ec^7*\[Rho]^3 - 
        34304*Ec^8*\[Rho]^3 + 5120*Ec^9*\[Rho]^3 + 45*\[Rho]^4 - 
        630*Ec*\[Rho]^4 + 3780*Ec^2*\[Rho]^4 - 12600*Ec^3*\[Rho]^4 + 
        25360*Ec^4*\[Rho]^4 - 24800*Ec^5*\[Rho]^4 + 28224*Ec^6*\[Rho]^4 - 
        16256*Ec^7*\[Rho]^4 + 4096*Ec^8*\[Rho]^4 - 3*\[Rho]^5 + 
        42*Ec*\[Rho]^5 - 252*Ec^2*\[Rho]^5 + 840*Ec^3*\[Rho]^5 - 
        1680*Ec^4*\[Rho]^5 + 2016*Ec^5*\[Rho]^5 - 1344*Ec^6*\[Rho]^5 + 
        384*Ec^7*\[Rho]^5 - 180*(-1 + 2*Ec)^7*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^7*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (39 - 468*Ec + 2340*Ec^2 - 5760*Ec^3 + 2560*Ec^4 + 35136*Ec^5 - 
        152832*Ec^6 + 362240*Ec^7 - 556800*Ec^8 + 552960*Ec^9 - 
        324608*Ec^10 + 86016*Ec^11 - 405*\[Rho] + 4860*Ec*\[Rho] - 
        24300*Ec^2*\[Rho] + 63840*Ec^3*\[Rho] - 85920*Ec^4*\[Rho] + 
        23040*Ec^5*\[Rho] + 113280*Ec^6*\[Rho] - 192000*Ec^7*\[Rho] + 
        126720*Ec^8*\[Rho] - 15360*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] - 
        480*\[Rho]^2 + 7560*Ec*\[Rho]^2 - 48600*Ec^2*\[Rho]^2 + 
        165600*Ec^3*\[Rho]^2 - 333600*Ec^4*\[Rho]^2 + 430848*Ec^5*\[Rho]^2 - 
        386688*Ec^6*\[Rho]^2 + 247296*Ec^7*\[Rho]^2 - 105984*Ec^8*\[Rho]^2 + 
        30720*Ec^9*\[Rho]^2 + 960*\[Rho]^3 - 11160*Ec*\[Rho]^3 + 
        53640*Ec^2*\[Rho]^3 - 134880*Ec^3*\[Rho]^3 + 209120*Ec^4*\[Rho]^3 - 
        222336*Ec^5*\[Rho]^3 + 143232*Ec^6*\[Rho]^3 - 39424*Ec^7*\[Rho]^3 + 
        4608*Ec^8*\[Rho]^3 - 135*\[Rho]^4 + 1620*Ec*\[Rho]^4 - 
        8100*Ec^2*\[Rho]^4 + 21120*Ec^3*\[Rho]^4 - 43440*Ec^4*\[Rho]^4 + 
        38016*Ec^5*\[Rho]^4 - 16704*Ec^6*\[Rho]^4 + 2304*Ec^7*\[Rho]^4 + 
        21*\[Rho]^5 - 252*Ec*\[Rho]^5 + 1260*Ec^2*\[Rho]^5 - 
        3360*Ec^3*\[Rho]^5 + 5040*Ec^4*\[Rho]^5 - 4032*Ec^5*\[Rho]^5 + 
        1344*Ec^6*\[Rho]^5 + 180*(1 - 2*Ec)^6*\[Rho]^2*(5 + \[Rho])*
         Log[1 - 2*Ec] - 180*(1 - 2*Ec)^6*\[Rho]^2*(5 + \[Rho])*
         Log[\[Rho]]))))/(1200*(1 - 2*Ec)^5*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m9*((125 - 1370*Ec + 6080*Ec^2 - 13520*Ec^3 + 14960*Ec^4 - 8480*Ec^5 + 
      10880*Ec^6 - 20480*Ec^7 + 12800*Ec^8 - 240*\[Rho] + 2400*Ec*\[Rho] - 
      9600*Ec^2*\[Rho] + 19440*Ec^3*\[Rho] - 22560*Ec^4*\[Rho] + 
      21696*Ec^5*\[Rho] - 23424*Ec^6*\[Rho] + 13824*Ec^7*\[Rho] + 
      180*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 7200*Ec^2*\[Rho]^2 - 
      15600*Ec^3*\[Rho]^2 + 19920*Ec^4*\[Rho]^2 - 14016*Ec^5*\[Rho]^2 + 
      4032*Ec^6*\[Rho]^2 - 80*\[Rho]^3 + 800*Ec*\[Rho]^3 - 
      3200*Ec^2*\[Rho]^3 + 7120*Ec^3*\[Rho]^3 - 7360*Ec^4*\[Rho]^3 + 
      3232*Ec^5*\[Rho]^3 - 192*Ec^6*\[Rho]^3 + 15*\[Rho]^4 - 
      150*Ec*\[Rho]^4 + 600*Ec^2*\[Rho]^4 - 1200*Ec^3*\[Rho]^4 + 
      1200*Ec^4*\[Rho]^4 - 480*Ec^5*\[Rho]^4 + 60*(-1 + 2*Ec)^5*
       Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]])) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (125 - 1370*Ec + 6080*Ec^2 - 13520*Ec^3 + 14960*Ec^4 - 8480*Ec^5 + 
        10880*Ec^6 - 20480*Ec^7 + 12800*Ec^8 - 240*\[Rho] + 2400*Ec*\[Rho] - 
        9600*Ec^2*\[Rho] + 19440*Ec^3*\[Rho] - 22560*Ec^4*\[Rho] + 
        21696*Ec^5*\[Rho] - 23424*Ec^6*\[Rho] + 13824*Ec^7*\[Rho] + 
        180*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 7200*Ec^2*\[Rho]^2 - 
        15600*Ec^3*\[Rho]^2 + 19920*Ec^4*\[Rho]^2 - 14016*Ec^5*\[Rho]^2 + 
        4032*Ec^6*\[Rho]^2 - 80*\[Rho]^3 + 800*Ec*\[Rho]^3 - 
        3200*Ec^2*\[Rho]^3 + 7120*Ec^3*\[Rho]^3 - 7360*Ec^4*\[Rho]^3 + 
        3232*Ec^5*\[Rho]^3 - 192*Ec^6*\[Rho]^3 + 15*\[Rho]^4 - 
        150*Ec*\[Rho]^4 + 600*Ec^2*\[Rho]^4 - 1200*Ec^3*\[Rho]^4 + 
        1200*Ec^4*\[Rho]^4 - 480*Ec^5*\[Rho]^4 + 60*(-1 + 2*Ec)^5*
         Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*Log[\[Rho]]) + 
      6*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(3 - 30*Ec + 120*Ec^2 - 
        360*Ec^3 + 1360*Ec^4 - 4080*Ec^5 + 6240*Ec^6 - 2560*Ec^7 - 
        3840*Ec^8 + 3840*Ec^9 - 512*Ec^10 - 45*\[Rho] + 450*Ec*\[Rho] - 
        1800*Ec^2*\[Rho] + 3920*Ec^3*\[Rho] - 5840*Ec^4*\[Rho] + 
        6560*Ec^5*\[Rho] - 2560*Ec^6*\[Rho] - 5120*Ec^7*\[Rho] + 
        5120*Ec^8*\[Rho] - 70*\[Rho]^2 + 940*Ec*\[Rho]^2 - 
        4960*Ec^2*\[Rho]^2 + 13120*Ec^3*\[Rho]^2 - 18160*Ec^4*\[Rho]^2 + 
        12160*Ec^5*\[Rho]^2 - 2944*Ec^6*\[Rho]^2 + 256*Ec^7*\[Rho]^2 - 
        256*Ec^8*\[Rho]^2 + 150*\[Rho]^3 - 1500*Ec*\[Rho]^3 + 
        6000*Ec^2*\[Rho]^3 - 12480*Ec^3*\[Rho]^3 + 14000*Ec^4*\[Rho]^3 - 
        7200*Ec^5*\[Rho]^3 + 576*Ec^6*\[Rho]^3 + 128*Ec^7*\[Rho]^3 - 
        45*\[Rho]^4 + 450*Ec*\[Rho]^4 - 1800*Ec^2*\[Rho]^4 + 
        3880*Ec^3*\[Rho]^4 - 4240*Ec^4*\[Rho]^4 + 2128*Ec^5*\[Rho]^4 - 
        288*Ec^6*\[Rho]^4 + 7*\[Rho]^5 - 70*Ec*\[Rho]^5 + 280*Ec^2*\[Rho]^5 - 
        560*Ec^3*\[Rho]^5 + 560*Ec^4*\[Rho]^5 - 224*Ec^5*\[Rho]^5 - 
        120*(-1 + 2*Ec)^5*\[Rho]^2*Log[1 - 2*Ec] + 120*(-1 + 2*Ec)^5*\[Rho]^2*
         Log[\[Rho]]) + \[CapitalLambda]bh*(39 - 468*Ec + 2340*Ec^2 - 
        6240*Ec^3 + 8160*Ec^4 + 2976*Ec^5 - 29952*Ec^6 + 32640*Ec^7 + 
        34560*Ec^8 - 99840*Ec^9 + 64512*Ec^10 - 6144*Ec^11 + 905*\[Rho] - 
        11700*Ec*\[Rho] + 63540*Ec^2*\[Rho] - 186240*Ec^3*\[Rho] + 
        314640*Ec^4*\[Rho] - 298176*Ec^5*\[Rho] + 118464*Ec^6*\[Rho] + 
        69120*Ec^7*\[Rho] - 139776*Ec^8*\[Rho] + 75776*Ec^9*\[Rho] - 
        540*\[Rho]^2 + 4680*Ec*\[Rho]^2 - 12600*Ec^2*\[Rho]^2 - 
        2400*Ec^3*\[Rho]^2 + 78960*Ec^4*\[Rho]^2 - 171456*Ec^5*\[Rho]^2 + 
        172416*Ec^6*\[Rho]^2 - 91392*Ec^7*\[Rho]^2 + 23808*Ec^8*\[Rho]^2 - 
        480*\[Rho]^3 + 5760*Ec*\[Rho]^3 - 28800*Ec^2*\[Rho]^3 + 
        76800*Ec^3*\[Rho]^3 - 122160*Ec^4*\[Rho]^3 + 116928*Ec^5*\[Rho]^3 - 
        55296*Ec^6*\[Rho]^3 + 5376*Ec^7*\[Rho]^3 + 768*Ec^8*\[Rho]^3 + 
        85*\[Rho]^4 - 1020*Ec*\[Rho]^4 + 5100*Ec^2*\[Rho]^4 - 
        13600*Ec^3*\[Rho]^4 + 23520*Ec^4*\[Rho]^4 - 19488*Ec^5*\[Rho]^4 + 
        7168*Ec^6*\[Rho]^4 - 384*Ec^7*\[Rho]^4 - 9*\[Rho]^5 + 
        108*Ec*\[Rho]^5 - 540*Ec^2*\[Rho]^5 + 1440*Ec^3*\[Rho]^5 - 
        2160*Ec^4*\[Rho]^5 + 1728*Ec^5*\[Rho]^5 - 576*Ec^6*\[Rho]^5 - 
        60*(1 - 2*Ec)^6*\[Rho]*(7 + 15*\[Rho])*Log[1 - 2*Ec] + 
        60*(1 - 2*Ec)^6*\[Rho]*(7 + 15*\[Rho])*Log[\[Rho]]))))/
  (900*(mb - 2*Ec*mb)^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (m3*(-2*(13 - 154*Ec + 736*Ec^2 - 1816*Ec^3 + 2464*Ec^4 - 1888*Ec^5 + 
      1024*Ec^6 - 640*Ec^7 + 256*Ec^8 - 36*\[Rho] + 360*Ec*\[Rho] - 
      1440*Ec^2*\[Rho] + 2952*Ec^3*\[Rho] - 3120*Ec^4*\[Rho] + 
      1056*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 768*Ec^7*\[Rho] + 72*\[Rho]^2 - 
      720*Ec*\[Rho]^2 + 2880*Ec^2*\[Rho]^2 - 6360*Ec^3*\[Rho]^2 + 
      8160*Ec^4*\[Rho]^2 - 5424*Ec^5*\[Rho]^2 + 1440*Ec^6*\[Rho]^2 - 
      76*\[Rho]^3 + 760*Ec*\[Rho]^3 - 3040*Ec^2*\[Rho]^3 + 
      6920*Ec^3*\[Rho]^3 - 8720*Ec^4*\[Rho]^3 + 5648*Ec^5*\[Rho]^3 - 
      1440*Ec^6*\[Rho]^3 + 27*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
      1080*Ec^2*\[Rho]^4 - 2160*Ec^3*\[Rho]^4 + 2160*Ec^4*\[Rho]^4 - 
      864*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*Log[1 - 2*Ec] - 
      12*(-1 + 2*Ec)^5*Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
        128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
        16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
        72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
        32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
        4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
       (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) + 
    (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (20*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (13 - 154*Ec + 736*Ec^2 - 1816*Ec^3 + 2464*Ec^4 - 1888*Ec^5 + 
        1024*Ec^6 - 640*Ec^7 + 256*Ec^8 - 36*\[Rho] + 360*Ec*\[Rho] - 
        1440*Ec^2*\[Rho] + 2952*Ec^3*\[Rho] - 3120*Ec^4*\[Rho] + 
        1056*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 768*Ec^7*\[Rho] + 72*\[Rho]^2 - 
        720*Ec*\[Rho]^2 + 2880*Ec^2*\[Rho]^2 - 6360*Ec^3*\[Rho]^2 + 
        8160*Ec^4*\[Rho]^2 - 5424*Ec^5*\[Rho]^2 + 1440*Ec^6*\[Rho]^2 - 
        76*\[Rho]^3 + 760*Ec*\[Rho]^3 - 3040*Ec^2*\[Rho]^3 + 
        6920*Ec^3*\[Rho]^3 - 8720*Ec^4*\[Rho]^3 + 5648*Ec^5*\[Rho]^3 - 
        1440*Ec^6*\[Rho]^3 + 27*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        1080*Ec^2*\[Rho]^4 - 2160*Ec^3*\[Rho]^4 + 2160*Ec^4*\[Rho]^4 - 
        864*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*Log[\[Rho]]) + 3*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (111 - 1110*Ec + 4440*Ec^2 - 9040*Ec^3 + 10400*Ec^4 - 9184*Ec^5 + 
        9920*Ec^6 - 7680*Ec^7 + 1280*Ec^8 + 1024*Ec^10 + 425*\[Rho] - 
        5090*Ec*\[Rho] + 24560*Ec^2*\[Rho] - 60960*Ec^3*\[Rho] + 
        81360*Ec^4*\[Rho] - 53280*Ec^5*\[Rho] + 8320*Ec^6*\[Rho] + 
        8960*Ec^7*\[Rho] - 5120*Ec^8*\[Rho] - 1100*\[Rho]^2 + 
        11120*Ec*\[Rho]^2 - 45080*Ec^2*\[Rho]^2 + 93680*Ec^3*\[Rho]^2 - 
        102320*Ec^4*\[Rho]^2 + 43040*Ec^5*\[Rho]^2 + 24640*Ec^6*\[Rho]^2 - 
        35200*Ec^7*\[Rho]^2 + 10240*Ec^8*\[Rho]^2 + 960*\[Rho]^3 - 
        9600*Ec*\[Rho]^3 + 38400*Ec^2*\[Rho]^3 - 81920*Ec^3*\[Rho]^3 + 
        97360*Ec^4*\[Rho]^3 - 54560*Ec^5*\[Rho]^3 + 2880*Ec^6*\[Rho]^3 + 
        7040*Ec^7*\[Rho]^3 - 515*\[Rho]^4 + 5150*Ec*\[Rho]^4 - 
        20600*Ec^2*\[Rho]^4 + 45200*Ec^3*\[Rho]^4 - 53600*Ec^4*\[Rho]^4 + 
        31520*Ec^5*\[Rho]^4 - 6720*Ec^6*\[Rho]^4 + 119*\[Rho]^5 - 
        1190*Ec*\[Rho]^5 + 4760*Ec^2*\[Rho]^5 - 9520*Ec^3*\[Rho]^5 + 
        9520*Ec^4*\[Rho]^5 - 3808*Ec^5*\[Rho]^5 - 60*(-1 + 2*Ec)^5*
         (-7 + \[Rho])*\[Rho]*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^5*(-7 + \[Rho])*
         \[Rho]*Log[\[Rho]]) - 2*\[CapitalLambda]bh*(799 - 10188*Ec + 
        54540*Ec^2 - 157440*Ec^3 + 260400*Ec^4 - 239856*Ec^5 + 112512*Ec^6 - 
        41280*Ec^7 + 46080*Ec^8 - 32000*Ec^9 + 9216*Ec^10 - 3072*Ec^11 + 
        55*\[Rho] - 2700*Ec*\[Rho] + 25740*Ec^2*\[Rho] - 109440*Ec^3*\[Rho] + 
        247920*Ec^4*\[Rho] - 308160*Ec^5*\[Rho] + 191040*Ec^6*\[Rho] - 
        30720*Ec^7*\[Rho] - 23040*Ec^8*\[Rho] + 10240*Ec^9*\[Rho] - 
        1440*\[Rho]^2 + 17280*Ec*\[Rho]^2 - 86400*Ec^2*\[Rho]^2 + 
        230400*Ec^3*\[Rho]^2 - 357840*Ec^4*\[Rho]^2 + 340800*Ec^5*\[Rho]^2 - 
        204480*Ec^6*\[Rho]^2 + 69120*Ec^7*\[Rho]^2 - 7680*Ec^8*\[Rho]^2 + 
        920*\[Rho]^3 - 11040*Ec*\[Rho]^3 + 55200*Ec^2*\[Rho]^3 - 
        147200*Ec^3*\[Rho]^3 + 245040*Ec^4*\[Rho]^3 - 272640*Ec^5*\[Rho]^3 + 
        184640*Ec^6*\[Rho]^3 - 65280*Ec^7*\[Rho]^3 + 7680*Ec^8*\[Rho]^3 - 
        415*\[Rho]^4 + 4980*Ec*\[Rho]^4 - 24900*Ec^2*\[Rho]^4 + 
        66400*Ec^3*\[Rho]^4 - 114000*Ec^4*\[Rho]^4 + 116400*Ec^5*\[Rho]^4 - 
        64000*Ec^6*\[Rho]^4 + 14400*Ec^7*\[Rho]^4 + 81*\[Rho]^5 - 
        972*Ec*\[Rho]^5 + 4860*Ec^2*\[Rho]^5 - 12960*Ec^3*\[Rho]^5 + 
        19440*Ec^4*\[Rho]^5 - 15552*Ec^5*\[Rho]^5 + 5184*Ec^6*\[Rho]^5 - 
        60*(1 - 2*Ec)^6*(5 + 17*\[Rho])*Log[1 - 2*Ec] + 
        60*(1 - 2*Ec)^6*(5 + 17*\[Rho])*Log[\[Rho]]))))/
  (180*(mb - 2*Ec*mb)^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (m8*(-((15 - 150*Ec + 600*Ec^2 - 880*Ec^3 - 1760*Ec^4 + 9920*Ec^5 - 
       16000*Ec^6 + 6400*Ec^7 + 8960*Ec^8 - 7680*Ec^9 - 120*\[Rho] + 
       1200*Ec*\[Rho] - 4800*Ec^2*\[Rho] + 8640*Ec^3*\[Rho] - 
       7680*Ec^4*\[Rho] + 10752*Ec^5*\[Rho] - 19968*Ec^6*\[Rho] + 
       12288*Ec^7*\[Rho] + 360*Ec*\[Rho]^2 - 3240*Ec^2*\[Rho]^2 + 
       10320*Ec^3*\[Rho]^2 - 15840*Ec^4*\[Rho]^2 + 13248*Ec^5*\[Rho]^2 - 
       5376*Ec^6*\[Rho]^2 + 120*\[Rho]^3 - 1200*Ec*\[Rho]^3 + 
       4800*Ec^2*\[Rho]^3 - 8000*Ec^3*\[Rho]^3 + 15680*Ec^4*\[Rho]^3 - 
       14336*Ec^5*\[Rho]^3 + 5376*Ec^6*\[Rho]^3 - 15*\[Rho]^4 + 
       150*Ec*\[Rho]^4 - 600*Ec^2*\[Rho]^4 + 1200*Ec^3*\[Rho]^4 - 
       1200*Ec^4*\[Rho]^4 + 480*Ec^5*\[Rho]^4 - 180*(-1 + 2*Ec)^5*\[Rho]^2*
        Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^5*\[Rho]^2*Log[\[Rho]])*
      (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
        (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
         1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
         360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
         960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]))) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (15 - 150*Ec + 600*Ec^2 - 880*Ec^3 - 1760*Ec^4 + 9920*Ec^5 - 
        16000*Ec^6 + 6400*Ec^7 + 8960*Ec^8 - 7680*Ec^9 - 120*\[Rho] + 
        1200*Ec*\[Rho] - 4800*Ec^2*\[Rho] + 8640*Ec^3*\[Rho] - 
        7680*Ec^4*\[Rho] + 10752*Ec^5*\[Rho] - 19968*Ec^6*\[Rho] + 
        12288*Ec^7*\[Rho] + 360*Ec*\[Rho]^2 - 3240*Ec^2*\[Rho]^2 + 
        10320*Ec^3*\[Rho]^2 - 15840*Ec^4*\[Rho]^2 + 13248*Ec^5*\[Rho]^2 - 
        5376*Ec^6*\[Rho]^2 + 120*\[Rho]^3 - 1200*Ec*\[Rho]^3 + 
        4800*Ec^2*\[Rho]^3 - 8000*Ec^3*\[Rho]^3 + 15680*Ec^4*\[Rho]^3 - 
        14336*Ec^5*\[Rho]^3 + 5376*Ec^6*\[Rho]^3 - 15*\[Rho]^4 + 
        150*Ec*\[Rho]^4 - 600*Ec^2*\[Rho]^4 + 1200*Ec^3*\[Rho]^4 - 
        1200*Ec^4*\[Rho]^4 + 480*Ec^5*\[Rho]^4 - 180*(-1 + 2*Ec)^5*\[Rho]^2*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^5*\[Rho]^2*Log[\[Rho]]) - 
      \[CapitalLambda]bh*(9 - 108*Ec + 540*Ec^2 - 1440*Ec^3 + 3200*Ec^4 - 
        12800*Ec^5 + 46080*Ec^6 - 81920*Ec^7 + 24320*Ec^8 + 138240*Ec^9 - 
        203776*Ec^10 + 90112*Ec^11 - 135*\[Rho] + 1620*Ec*\[Rho] - 
        8100*Ec^2*\[Rho] + 21600*Ec^3*\[Rho] - 39840*Ec^4*\[Rho] + 
        72192*Ec^5*\[Rho] - 98688*Ec^6*\[Rho] + 23040*Ec^7*\[Rho] + 
        106752*Ec^8*\[Rho] - 95232*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] - 
        720*\[Rho]^2 + 9720*Ec*\[Rho]^2 - 55080*Ec^2*\[Rho]^2 + 
        168480*Ec^3*\[Rho]^2 - 295200*Ec^4*\[Rho]^2 + 304512*Ec^5*\[Rho]^2 - 
        220032*Ec^6*\[Rho]^2 + 152064*Ec^7*\[Rho]^2 - 62976*Ec^8*\[Rho]^2 + 
        720*\[Rho]^3 - 7560*Ec*\[Rho]^3 + 31320*Ec^2*\[Rho]^3 - 
        61920*Ec^3*\[Rho]^3 + 66400*Ec^4*\[Rho]^3 - 25216*Ec^5*\[Rho]^3 - 
        44928*Ec^6*\[Rho]^3 + 45568*Ec^7*\[Rho]^3 - 11776*Ec^8*\[Rho]^3 + 
        135*\[Rho]^4 - 1620*Ec*\[Rho]^4 + 8100*Ec^2*\[Rho]^4 - 
        21600*Ec^3*\[Rho]^4 + 21360*Ec^4*\[Rho]^4 - 39744*Ec^5*\[Rho]^4 + 
        32064*Ec^6*\[Rho]^4 - 10752*Ec^7*\[Rho]^4 - 9*\[Rho]^5 + 
        108*Ec*\[Rho]^5 - 540*Ec^2*\[Rho]^5 + 1440*Ec^3*\[Rho]^5 - 
        2160*Ec^4*\[Rho]^5 + 1728*Ec^5*\[Rho]^5 - 576*Ec^6*\[Rho]^5 + 
        540*(1 - 2*Ec)^6*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
        540*(1 - 2*Ec)^6*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) - 
      (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(141 - 1410*Ec + 5640*Ec^2 - 
        11120*Ec^3 + 9760*Ec^4 - 128*Ec^5 + 2560*Ec^6 - 42240*Ec^7 + 
        98560*Ec^8 - 99840*Ec^9 + 38912*Ec^10 + 65*\[Rho] - 1130*Ec*\[Rho] + 
        6920*Ec^2*\[Rho] - 24400*Ec^3*\[Rho] + 57280*Ec^4*\[Rho] - 
        73600*Ec^5*\[Rho] + 1920*Ec^6*\[Rho] + 103680*Ec^7*\[Rho] - 
        72960*Ec^8*\[Rho] - 7680*Ec^9*\[Rho] + 1520*\[Rho]^2 - 
        17480*Ec*\[Rho]^2 + 81320*Ec^2*\[Rho]^2 - 193040*Ec^3*\[Rho]^2 + 
        257600*Ec^4*\[Rho]^2 - 233600*Ec^5*\[Rho]^2 + 195968*Ec^6*\[Rho]^2 - 
        119552*Ec^7*\[Rho]^2 + 23552*Ec^8*\[Rho]^2 - 2400*\[Rho]^3 + 
        23640*Ec*\[Rho]^3 - 92760*Ec^2*\[Rho]^3 + 192560*Ec^3*\[Rho]^3 - 
        230080*Ec^4*\[Rho]^3 + 151040*Ec^5*\[Rho]^3 - 43392*Ec^6*\[Rho]^3 + 
        4864*Ec^7*\[Rho]^3 + 835*\[Rho]^4 - 8350*Ec*\[Rho]^4 + 
        33400*Ec^2*\[Rho]^4 - 74640*Ec^3*\[Rho]^4 + 78480*Ec^4*\[Rho]^4 - 
        36576*Ec^5*\[Rho]^4 + 3456*Ec^6*\[Rho]^4 - 161*\[Rho]^5 + 
        1610*Ec*\[Rho]^5 - 6440*Ec^2*\[Rho]^5 + 12880*Ec^3*\[Rho]^5 - 
        12880*Ec^4*\[Rho]^5 + 5152*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*
         (4 + 19*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*
         (4 + 19*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))))/
  (4800*(mb - 2*Ec*mb)^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (m4*(3*(67 - 766*Ec + 3544*Ec^2 - 8432*Ec^3 + 10848*Ec^4 - 7616*Ec^5 + 
      3968*Ec^6 - 2816*Ec^7 + 768*Ec^8 + 512*Ec^9 - 56*\[Rho] + 
      560*Ec*\[Rho] - 2240*Ec^2*\[Rho] + 4416*Ec^3*\[Rho] - 
      4608*Ec^4*\[Rho] + 3584*Ec^5*\[Rho] - 3584*Ec^6*\[Rho] + 
      2048*Ec^7*\[Rho] - 48*\[Rho]^2 + 456*Ec*\[Rho]^2 - 1704*Ec^2*\[Rho]^2 + 
      3920*Ec^3*\[Rho]^2 - 5408*Ec^4*\[Rho]^2 + 3392*Ec^5*\[Rho]^2 - 
      768*Ec^6*\[Rho]^2 + 56*\[Rho]^3 - 560*Ec*\[Rho]^3 + 
      2240*Ec^2*\[Rho]^3 - 5184*Ec^3*\[Rho]^3 + 6080*Ec^4*\[Rho]^3 - 
      3584*Ec^5*\[Rho]^3 + 768*Ec^6*\[Rho]^3 - 19*\[Rho]^4 + 
      190*Ec*\[Rho]^4 - 760*Ec^2*\[Rho]^4 + 1520*Ec^3*\[Rho]^4 - 
      1520*Ec^4*\[Rho]^4 + 608*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*
       (4 + \[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(4 + \[Rho]^2)*
       Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
        128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
        16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
        72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
        32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
        4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
       (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) - 
    (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (30*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (67 - 766*Ec + 3544*Ec^2 - 8432*Ec^3 + 10848*Ec^4 - 7616*Ec^5 + 
        3968*Ec^6 - 2816*Ec^7 + 768*Ec^8 + 512*Ec^9 - 56*\[Rho] + 
        560*Ec*\[Rho] - 2240*Ec^2*\[Rho] + 4416*Ec^3*\[Rho] - 
        4608*Ec^4*\[Rho] + 3584*Ec^5*\[Rho] - 3584*Ec^6*\[Rho] + 
        2048*Ec^7*\[Rho] - 48*\[Rho]^2 + 456*Ec*\[Rho]^2 - 
        1704*Ec^2*\[Rho]^2 + 3920*Ec^3*\[Rho]^2 - 5408*Ec^4*\[Rho]^2 + 
        3392*Ec^5*\[Rho]^2 - 768*Ec^6*\[Rho]^2 + 56*\[Rho]^3 - 
        560*Ec*\[Rho]^3 + 2240*Ec^2*\[Rho]^3 - 5184*Ec^3*\[Rho]^3 + 
        6080*Ec^4*\[Rho]^3 - 3584*Ec^5*\[Rho]^3 + 768*Ec^6*\[Rho]^3 - 
        19*\[Rho]^4 + 190*Ec*\[Rho]^4 - 760*Ec^2*\[Rho]^4 + 
        1520*Ec^3*\[Rho]^4 - 1520*Ec^4*\[Rho]^4 + 608*Ec^5*\[Rho]^4 + 
        12*(-1 + 2*Ec)^5*(4 + \[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + \[Rho]^2)*Log[\[Rho]]) + 
      5*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(45 - 450*Ec + 1800*Ec^2 - 
        3504*Ec^3 + 2464*Ec^4 + 3968*Ec^5 - 12800*Ec^6 + 14080*Ec^7 - 
        1792*Ec^8 - 9728*Ec^9 + 6144*Ec^10 - 1127*\[Rho] + 12038*Ec*\[Rho] - 
        51992*Ec^2*\[Rho] + 114416*Ec^3*\[Rho] - 129920*Ec^4*\[Rho] + 
        59648*Ec^5*\[Rho] + 15232*Ec^6*\[Rho] - 29440*Ec^7*\[Rho] + 
        14080*Ec^8*\[Rho] - 1536*Ec^9*\[Rho] + 1680*\[Rho]^2 - 
        16008*Ec*\[Rho]^2 + 60072*Ec^2*\[Rho]^2 - 114192*Ec^3*\[Rho]^2 + 
        118272*Ec^4*\[Rho]^2 - 66048*Ec^5*\[Rho]^2 + 13440*Ec^6*\[Rho]^2 + 
        6912*Ec^7*\[Rho]^2 - 3072*Ec^8*\[Rho]^2 - 1008*\[Rho]^3 + 
        10008*Ec*\[Rho]^3 - 39672*Ec^2*\[Rho]^3 + 86640*Ec^3*\[Rho]^3 - 
        110080*Ec^4*\[Rho]^3 + 71296*Ec^5*\[Rho]^3 - 14464*Ec^6*\[Rho]^3 - 
        3840*Ec^7*\[Rho]^3 + 515*\[Rho]^4 - 5150*Ec*\[Rho]^4 + 
        20600*Ec^2*\[Rho]^4 - 45136*Ec^3*\[Rho]^4 + 51280*Ec^4*\[Rho]^4 - 
        28000*Ec^5*\[Rho]^4 + 4992*Ec^6*\[Rho]^4 - 105*\[Rho]^5 + 
        1050*Ec*\[Rho]^5 - 4200*Ec^2*\[Rho]^5 + 8400*Ec^3*\[Rho]^5 - 
        8400*Ec^4*\[Rho]^5 + 3360*Ec^5*\[Rho]^5 + 12*(-1 + 2*Ec)^5*\[Rho]*
         (-32 - 33*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*\[Rho]*(-32 - 33*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) - 
      \[CapitalLambda]bh*(3411 - 43812*Ec + 236340*Ec^2 - 687840*Ec^3 + 
        1142400*Ec^4 - 1008384*Ec^5 + 242688*Ec^6 + 414720*Ec^7 - 
        510720*Ec^8 + 230400*Ec^9 + 52224*Ec^10 - 73728*Ec^11 - 9125*\[Rho] + 
        109980*Ec*\[Rho] - 552780*Ec^2*\[Rho] + 1483680*Ec^3*\[Rho] - 
        2245920*Ec^4*\[Rho] + 1800960*Ec^5*\[Rho] - 462720*Ec^6*\[Rho] - 
        422400*Ec^7*\[Rho] + 464640*Ec^8*\[Rho] - 158720*Ec^9*\[Rho] - 
        15360*Ec^10*\[Rho] + 7200*\[Rho]^2 - 80280*Ec*\[Rho]^2 + 
        364680*Ec^2*\[Rho]^2 - 850080*Ec^3*\[Rho]^2 + 1087200*Ec^4*\[Rho]^2 - 
        796800*Ec^5*\[Rho]^2 + 355200*Ec^6*\[Rho]^2 - 69120*Ec^7*\[Rho]^2 - 
        7680*Ec^8*\[Rho]^2 - 2160*\[Rho]^3 + 24840*Ec*\[Rho]^3 - 
        117720*Ec^2*\[Rho]^3 + 292320*Ec^3*\[Rho]^3 - 487200*Ec^4*\[Rho]^3 + 
        570240*Ec^5*\[Rho]^3 - 359040*Ec^6*\[Rho]^3 + 115200*Ec^7*\[Rho]^3 - 
        7680*Ec^8*\[Rho]^3 + 845*\[Rho]^4 - 10140*Ec*\[Rho]^4 + 
        50700*Ec^2*\[Rho]^4 - 135200*Ec^3*\[Rho]^4 + 243600*Ec^4*\[Rho]^4 - 
        231360*Ec^5*\[Rho]^4 + 117440*Ec^6*\[Rho]^4 - 23040*Ec^7*\[Rho]^4 - 
        171*\[Rho]^5 + 2052*Ec*\[Rho]^5 - 10260*Ec^2*\[Rho]^5 + 
        27360*Ec^3*\[Rho]^5 - 41040*Ec^4*\[Rho]^5 + 32832*Ec^5*\[Rho]^5 - 
        10944*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*(24 - 4*\[Rho] - 51*\[Rho]^2 + 
          9*\[Rho]^3)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*(24 - 4*\[Rho] - 
          51*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))))/
  (720*(mb - 2*Ec*mb)^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) - 
 (m6*((1285 - 13810*Ec + 60040*Ec^2 - 130960*Ec^3 + 135520*Ec^4 - 
      22720*Ec^5 - 68480*Ec^6 + 24320*Ec^7 + 37120*Ec^8 - 23040*Ec^9 - 
      1800*\[Rho] + 18000*Ec*\[Rho] - 72000*Ec^2*\[Rho] + 
      157440*Ec^3*\[Rho] - 243840*Ec^4*\[Rho] + 327936*Ec^5*\[Rho] - 
      313344*Ec^6*\[Rho] + 129024*Ec^7*\[Rho] - 1440*\[Rho]^2 + 
      15480*Ec*\[Rho]^2 - 67320*Ec^2*\[Rho]^2 + 150960*Ec^3*\[Rho]^2 - 
      181920*Ec^4*\[Rho]^2 + 110784*Ec^5*\[Rho]^2 - 27648*Ec^6*\[Rho]^2 + 
      3080*\[Rho]^3 - 30800*Ec*\[Rho]^3 + 123200*Ec^2*\[Rho]^3 - 
      275200*Ec^3*\[Rho]^3 + 370240*Ec^4*\[Rho]^3 - 258688*Ec^5*\[Rho]^3 + 
      73728*Ec^6*\[Rho]^3 - 1125*\[Rho]^4 + 11250*Ec*\[Rho]^4 - 
      45000*Ec^2*\[Rho]^4 + 90000*Ec^3*\[Rho]^4 - 90000*Ec^4*\[Rho]^4 + 
      36000*Ec^5*\[Rho]^4 - 60*(-1 + 2*Ec)^5*(-8 + 9*\[Rho]^2)*
       Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^5*(-8 + 9*\[Rho]^2)*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]])) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (3*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(105 - 1050*Ec + 4200*Ec^2 - 
        6320*Ec^3 - 12640*Ec^4 + 80896*Ec^5 - 162560*Ec^6 + 131840*Ec^7 + 
        21760*Ec^8 - 99840*Ec^9 + 43008*Ec^10 + 165*\[Rho] - 1650*Ec*\[Rho] + 
        6600*Ec^2*\[Rho] - 12240*Ec^3*\[Rho] - 3840*Ec^4*\[Rho] + 
        92160*Ec^5*\[Rho] - 251520*Ec^6*\[Rho] + 303360*Ec^7*\[Rho] - 
        134400*Ec^8*\[Rho] - 7680*Ec^9*\[Rho] - 1800*Ec*\[Rho]^2 + 
        16200*Ec^2*\[Rho]^2 - 71760*Ec^3*\[Rho]^2 + 216960*Ec^4*\[Rho]^2 - 
        445440*Ec^5*\[Rho]^2 + 540288*Ec^6*\[Rho]^2 - 321792*Ec^7*\[Rho]^2 + 
        64512*Ec^8*\[Rho]^2 + 480*\[Rho]^3 - 5160*Ec*\[Rho]^3 + 
        22440*Ec^2*\[Rho]^3 - 45520*Ec^3*\[Rho]^3 + 31360*Ec^4*\[Rho]^3 + 
        30080*Ec^5*\[Rho]^3 - 62592*Ec^6*\[Rho]^3 + 33024*Ec^7*\[Rho]^3 - 
        1065*\[Rho]^4 + 10650*Ec*\[Rho]^4 - 42600*Ec^2*\[Rho]^4 + 
        93360*Ec^3*\[Rho]^4 - 123120*Ec^4*\[Rho]^4 + 84384*Ec^5*\[Rho]^4 - 
        23424*Ec^6*\[Rho]^4 + 315*\[Rho]^5 - 3150*Ec*\[Rho]^5 + 
        12600*Ec^2*\[Rho]^5 - 25200*Ec^3*\[Rho]^5 + 25200*Ec^4*\[Rho]^5 - 
        10080*Ec^5*\[Rho]^5 + 180*(-1 + 2*Ec)^5*\[Rho]^2*(5 + \[Rho])*
         Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^5*\[Rho]^2*(5 + \[Rho])*
         Log[\[Rho]]) - 2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1285 - 13810*Ec + 60040*Ec^2 - 
        130960*Ec^3 + 135520*Ec^4 - 22720*Ec^5 - 68480*Ec^6 + 24320*Ec^7 + 
        37120*Ec^8 - 23040*Ec^9 - 1800*\[Rho] + 18000*Ec*\[Rho] - 
        72000*Ec^2*\[Rho] + 157440*Ec^3*\[Rho] - 243840*Ec^4*\[Rho] + 
        327936*Ec^5*\[Rho] - 313344*Ec^6*\[Rho] + 129024*Ec^7*\[Rho] - 
        1440*\[Rho]^2 + 15480*Ec*\[Rho]^2 - 67320*Ec^2*\[Rho]^2 + 
        150960*Ec^3*\[Rho]^2 - 181920*Ec^4*\[Rho]^2 + 110784*Ec^5*\[Rho]^2 - 
        27648*Ec^6*\[Rho]^2 + 3080*\[Rho]^3 - 30800*Ec*\[Rho]^3 + 
        123200*Ec^2*\[Rho]^3 - 275200*Ec^3*\[Rho]^3 + 370240*Ec^4*\[Rho]^3 - 
        258688*Ec^5*\[Rho]^3 + 73728*Ec^6*\[Rho]^3 - 1125*\[Rho]^4 + 
        11250*Ec*\[Rho]^4 - 45000*Ec^2*\[Rho]^4 + 90000*Ec^3*\[Rho]^4 - 
        90000*Ec^4*\[Rho]^4 + 36000*Ec^5*\[Rho]^4 - 60*(-1 + 2*Ec)^5*
         (-8 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^5*(-8 + 9*\[Rho]^2)*
         Log[\[Rho]]) + 3*\[CapitalLambda]bh*(1825 - 22860*Ec + 120060*Ec^2 - 
        339360*Ec^3 + 550400*Ec^4 - 514944*Ec^5 + 319488*Ec^6 - 258560*Ec^7 + 
        188160*Ec^8 + 87040*Ec^9 - 228352*Ec^10 + 98304*Ec^11 - 1135*\[Rho] + 
        8820*Ec*\[Rho] - 15300*Ec^2*\[Rho] - 55200*Ec^3*\[Rho] + 
        282080*Ec^4*\[Rho] - 519168*Ec^5*\[Rho] + 559232*Ec^6*\[Rho] - 
        509440*Ec^7*\[Rho] + 413952*Ec^8*\[Rho] - 177152*Ec^9*\[Rho] + 
        15360*Ec^10*\[Rho] - 720*\[Rho]^2 + 9720*Ec*\[Rho]^2 - 
        55080*Ec^2*\[Rho]^2 + 168480*Ec^3*\[Rho]^2 - 311200*Ec^4*\[Rho]^2 + 
        404352*Ec^5*\[Rho]^2 - 442752*Ec^6*\[Rho]^2 + 356864*Ec^7*\[Rho]^2 - 
        124416*Ec^8*\[Rho]^2 - 880*\[Rho]^3 + 11640*Ec*\[Rho]^3 - 
        64680*Ec^2*\[Rho]^3 + 194080*Ec^3*\[Rho]^3 - 356640*Ec^4*\[Rho]^3 + 
        445824*Ec^5*\[Rho]^3 - 380288*Ec^6*\[Rho]^3 + 178688*Ec^7*\[Rho]^3 - 
        32256*Ec^8*\[Rho]^3 + 1135*\[Rho]^4 - 13620*Ec*\[Rho]^4 + 
        68100*Ec^2*\[Rho]^4 - 181600*Ec^3*\[Rho]^4 + 299760*Ec^4*\[Rho]^4 - 
        329664*Ec^5*\[Rho]^4 + 195904*Ec^6*\[Rho]^4 - 49152*Ec^7*\[Rho]^4 - 
        225*\[Rho]^5 + 2700*Ec*\[Rho]^5 - 13500*Ec^2*\[Rho]^5 + 
        36000*Ec^3*\[Rho]^5 - 54000*Ec^4*\[Rho]^5 + 43200*Ec^5*\[Rho]^5 - 
        14400*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*(-8 - 40*\[Rho] + 9*\[Rho]^2 + 
          9*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*(-8 - 40*\[Rho] + 
          9*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))))/
  (3600*(mb - 2*Ec*mb)^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (r13*(-((120 - 1200*Ec + 4800*Ec^2 - 9600*Ec^3 + 9600*Ec^4 - 3840*Ec^5 - 
       935*\[Rho] + 9830*Ec*\[Rho] - 41720*Ec^2*\[Rho] + 89360*Ec^3*\[Rho] - 
       93920*Ec^4*\[Rho] + 24128*Ec^5*\[Rho] + 42112*Ec^6*\[Rho] - 
       35584*Ec^7*\[Rho] + 256*Ec^8*\[Rho] + 7680*Ec^9*\[Rho] + 
       1080*\[Rho]^2 - 10800*Ec*\[Rho]^2 + 43200*Ec^2*\[Rho]^2 - 
       88800*Ec^3*\[Rho]^2 + 106560*Ec^4*\[Rho]^2 - 86400*Ec^5*\[Rho]^2 + 
       51456*Ec^6*\[Rho]^2 - 18432*Ec^7*\[Rho]^2 + 1140*\[Rho]^3 - 
       12480*Ec*\[Rho]^3 + 55320*Ec^2*\[Rho]^3 - 135120*Ec^3*\[Rho]^3 + 
       184800*Ec^4*\[Rho]^3 - 141312*Ec^5*\[Rho]^3 + 47232*Ec^6*\[Rho]^3 - 
       2080*\[Rho]^4 + 20800*Ec*\[Rho]^4 - 83200*Ec^2*\[Rho]^4 + 
       187040*Ec^3*\[Rho]^4 - 233600*Ec^4*\[Rho]^4 + 148160*Ec^5*\[Rho]^4 - 
       36480*Ec^6*\[Rho]^4 + 675*\[Rho]^5 - 6750*Ec*\[Rho]^5 + 
       27000*Ec^2*\[Rho]^5 - 54000*Ec^3*\[Rho]^5 + 54000*Ec^4*\[Rho]^5 - 
       21600*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
        Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
        (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
       \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 
         544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
         270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
         480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]))) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (120 - 1200*Ec + 4800*Ec^2 - 9600*Ec^3 + 9600*Ec^4 - 3840*Ec^5 - 
        935*\[Rho] + 9830*Ec*\[Rho] - 41720*Ec^2*\[Rho] + 89360*Ec^3*\[Rho] - 
        93920*Ec^4*\[Rho] + 24128*Ec^5*\[Rho] + 42112*Ec^6*\[Rho] - 
        35584*Ec^7*\[Rho] + 256*Ec^8*\[Rho] + 7680*Ec^9*\[Rho] + 
        1080*\[Rho]^2 - 10800*Ec*\[Rho]^2 + 43200*Ec^2*\[Rho]^2 - 
        88800*Ec^3*\[Rho]^2 + 106560*Ec^4*\[Rho]^2 - 86400*Ec^5*\[Rho]^2 + 
        51456*Ec^6*\[Rho]^2 - 18432*Ec^7*\[Rho]^2 + 1140*\[Rho]^3 - 
        12480*Ec*\[Rho]^3 + 55320*Ec^2*\[Rho]^3 - 135120*Ec^3*\[Rho]^3 + 
        184800*Ec^4*\[Rho]^3 - 141312*Ec^5*\[Rho]^3 + 47232*Ec^6*\[Rho]^3 - 
        2080*\[Rho]^4 + 20800*Ec*\[Rho]^4 - 83200*Ec^2*\[Rho]^4 + 
        187040*Ec^3*\[Rho]^4 - 233600*Ec^4*\[Rho]^4 + 148160*Ec^5*\[Rho]^4 - 
        36480*Ec^6*\[Rho]^4 + 675*\[Rho]^5 - 6750*Ec*\[Rho]^5 + 
        27000*Ec^2*\[Rho]^5 - 54000*Ec^3*\[Rho]^5 + 54000*Ec^4*\[Rho]^5 - 
        21600*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
         Log[\[Rho]]) - 3*\[CapitalLambda]bh*(80 - 960*Ec + 4800*Ec^2 - 
        12800*Ec^3 + 19200*Ec^4 - 15360*Ec^5 + 5120*Ec^6 - 1515*\[Rho] + 
        18660*Ec*\[Rho] - 96180*Ec^2*\[Rho] + 266080*Ec^3*\[Rho] - 
        418560*Ec^4*\[Rho] + 361792*Ec^5*\[Rho] - 158976*Ec^6*\[Rho] + 
        72448*Ec^7*\[Rho] - 89344*Ec^8*\[Rho] + 38912*Ec^9*\[Rho] + 
        25600*Ec^10*\[Rho] - 20480*Ec^11*\[Rho] + 585*\[Rho]^2 - 
        2940*Ec*\[Rho]^2 - 9780*Ec^2*\[Rho]^2 + 107680*Ec^3*\[Rho]^2 - 
        325920*Ec^4*\[Rho]^2 + 465920*Ec^5*\[Rho]^2 - 306048*Ec^6*\[Rho]^2 + 
        42496*Ec^7*\[Rho]^2 + 35072*Ec^8*\[Rho]^2 - 1024*Ec^9*\[Rho]^2 - 
        5120*Ec^10*\[Rho]^2 + 1000*\[Rho]^3 - 12360*Ec*\[Rho]^3 + 
        63960*Ec^2*\[Rho]^3 - 177760*Ec^3*\[Rho]^3 + 275680*Ec^4*\[Rho]^3 - 
        236160*Ec^5*\[Rho]^3 + 108928*Ec^6*\[Rho]^3 - 18944*Ec^7*\[Rho]^3 + 
        1536*Ec^8*\[Rho]^3 + 480*\[Rho]^4 - 6840*Ec*\[Rho]^4 + 
        40680*Ec^2*\[Rho]^4 - 130080*Ec^3*\[Rho]^4 + 268320*Ec^4*\[Rho]^4 - 
        350848*Ec^5*\[Rho]^4 + 279168*Ec^6*\[Rho]^4 - 111104*Ec^7*\[Rho]^4 + 
        12800*Ec^8*\[Rho]^4 - 765*\[Rho]^5 + 9180*Ec*\[Rho]^5 - 
        45900*Ec^2*\[Rho]^5 + 122400*Ec^3*\[Rho]^5 - 206800*Ec^4*\[Rho]^5 + 
        209280*Ec^5*\[Rho]^5 - 112320*Ec^6*\[Rho]^5 + 24320*Ec^7*\[Rho]^5 + 
        135*\[Rho]^6 - 1620*Ec*\[Rho]^6 + 8100*Ec^2*\[Rho]^6 - 
        21600*Ec^3*\[Rho]^6 + 32400*Ec^4*\[Rho]^6 - 25920*Ec^5*\[Rho]^6 + 
        8640*Ec^6*\[Rho]^6 - 60*(1 - 2*Ec)^6*\[Rho]*(-4 - 34*\[Rho] + 
          3*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*
         (-4 - 34*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) - 
      (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*(2081 - 21290*Ec + 
        87560*Ec^2 - 181520*Ec^3 + 192800*Ec^4 - 98624*Ec^5 + 49280*Ec^6 - 
        62720*Ec^7 + 16640*Ec^8 + 38400*Ec^9 - 24576*Ec^10 + 965*\[Rho] - 
        20210*Ec*\[Rho] + 133640*Ec^2*\[Rho] - 412400*Ec^3*\[Rho] + 
        654560*Ec^4*\[Rho] - 531008*Ec^5*\[Rho] + 245888*Ec^6*\[Rho] - 
        156416*Ec^7*\[Rho] + 84224*Ec^8*\[Rho] + 7680*Ec^9*\[Rho] - 
        3720*\[Rho]^2 + 41160*Ec*\[Rho]^2 - 184440*Ec^2*\[Rho]^2 + 
        436560*Ec^3*\[Rho]^2 - 651360*Ec^4*\[Rho]^2 + 750144*Ec^5*\[Rho]^2 - 
        691200*Ec^6*\[Rho]^2 + 390144*Ec^7*\[Rho]^2 - 76800*Ec^8*\[Rho]^2 - 
        1640*\[Rho]^3 + 17480*Ec*\[Rho]^3 - 75320*Ec^2*\[Rho]^3 + 
        182800*Ec^3*\[Rho]^3 - 221920*Ec^4*\[Rho]^3 + 100672*Ec^5*\[Rho]^3 + 
        50688*Ec^6*\[Rho]^3 - 53760*Ec^7*\[Rho]^3 + 3175*\[Rho]^4 - 
        31750*Ec*\[Rho]^4 + 127000*Ec^2*\[Rho]^4 - 282320*Ec^3*\[Rho]^4 + 
        345200*Ec^4*\[Rho]^4 - 212960*Ec^5*\[Rho]^4 + 49920*Ec^6*\[Rho]^4 - 
        861*\[Rho]^5 + 8610*Ec*\[Rho]^5 - 34440*Ec^2*\[Rho]^5 + 
        68880*Ec^3*\[Rho]^5 - 68880*Ec^4*\[Rho]^5 + 27552*Ec^5*\[Rho]^5 - 
        60*(-1 + 2*Ec)^5*(-4 - 88*\[Rho] + 33*\[Rho]^2 + 9*\[Rho]^3)*
         Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^5*(-4 - 88*\[Rho] + 33*\[Rho]^2 + 
          9*\[Rho]^3)*Log[\[Rho]]))))/(900*(1 - 2*Ec)^4*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r11*((60 - 720*Ec + 3600*Ec^2 - 9600*Ec^3 + 14400*Ec^4 - 11520*Ec^5 + 
      3840*Ec^6 - 1265*\[Rho] + 16380*Ec*\[Rho] - 89100*Ec^2*\[Rho] + 
      260640*Ec^3*\[Rho] - 428160*Ec^4*\[Rho] + 347904*Ec^5*\[Rho] - 
      16512*Ec^6*\[Rho] - 198144*Ec^7*\[Rho] + 122112*Ec^8*\[Rho] + 
      1024*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 1440*\[Rho]^2 - 
      17280*Ec*\[Rho]^2 + 86400*Ec^2*\[Rho]^2 - 233280*Ec^3*\[Rho]^2 + 
      370080*Ec^4*\[Rho]^2 - 353664*Ec^5*\[Rho]^2 + 202752*Ec^6*\[Rho]^2 - 
      69120*Ec^7*\[Rho]^2 + 13824*Ec^8*\[Rho]^2 + 1380*\[Rho]^3 - 
      17640*Ec*\[Rho]^3 + 94680*Ec^2*\[Rho]^3 - 287520*Ec^3*\[Rho]^3 + 
      537120*Ec^4*\[Rho]^3 - 616896*Ec^5*\[Rho]^3 + 405504*Ec^6*\[Rho]^3 - 
      117504*Ec^7*\[Rho]^3 - 2380*\[Rho]^4 + 28560*Ec*\[Rho]^4 - 
      142800*Ec^2*\[Rho]^4 + 404800*Ec^3*\[Rho]^4 - 693120*Ec^4*\[Rho]^4 + 
      697152*Ec^5*\[Rho]^4 - 373504*Ec^6*\[Rho]^4 + 80640*Ec^7*\[Rho]^4 + 
      765*\[Rho]^5 - 9180*Ec*\[Rho]^5 + 45900*Ec^2*\[Rho]^5 - 
      122400*Ec^3*\[Rho]^5 + 183600*Ec^4*\[Rho]^5 - 146880*Ec^5*\[Rho]^5 + 
      48960*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
       Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]])) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (60 - 720*Ec + 3600*Ec^2 - 9600*Ec^3 + 14400*Ec^4 - 11520*Ec^5 + 
        3840*Ec^6 - 1265*\[Rho] + 16380*Ec*\[Rho] - 89100*Ec^2*\[Rho] + 
        260640*Ec^3*\[Rho] - 428160*Ec^4*\[Rho] + 347904*Ec^5*\[Rho] - 
        16512*Ec^6*\[Rho] - 198144*Ec^7*\[Rho] + 122112*Ec^8*\[Rho] + 
        1024*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 1440*\[Rho]^2 - 
        17280*Ec*\[Rho]^2 + 86400*Ec^2*\[Rho]^2 - 233280*Ec^3*\[Rho]^2 + 
        370080*Ec^4*\[Rho]^2 - 353664*Ec^5*\[Rho]^2 + 202752*Ec^6*\[Rho]^2 - 
        69120*Ec^7*\[Rho]^2 + 13824*Ec^8*\[Rho]^2 + 1380*\[Rho]^3 - 
        17640*Ec*\[Rho]^3 + 94680*Ec^2*\[Rho]^3 - 287520*Ec^3*\[Rho]^3 + 
        537120*Ec^4*\[Rho]^3 - 616896*Ec^5*\[Rho]^3 + 405504*Ec^6*\[Rho]^3 - 
        117504*Ec^7*\[Rho]^3 - 2380*\[Rho]^4 + 28560*Ec*\[Rho]^4 - 
        142800*Ec^2*\[Rho]^4 + 404800*Ec^3*\[Rho]^4 - 693120*Ec^4*\[Rho]^4 + 
        697152*Ec^5*\[Rho]^4 - 373504*Ec^6*\[Rho]^4 + 80640*Ec^7*\[Rho]^4 + 
        765*\[Rho]^5 - 9180*Ec*\[Rho]^5 + 45900*Ec^2*\[Rho]^5 - 
        122400*Ec^3*\[Rho]^5 + 183600*Ec^4*\[Rho]^5 - 146880*Ec^5*\[Rho]^5 + 
        48960*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
         Log[\[Rho]]) - 3*\[CapitalLambda]bh*(40 - 560*Ec + 3360*Ec^2 - 
        11200*Ec^3 + 22400*Ec^4 - 26880*Ec^5 + 17920*Ec^6 - 5120*Ec^7 - 
        2173*\[Rho] + 31622*Ec*\[Rho] - 198132*Ec^2*\[Rho] + 
        694040*Ec^3*\[Rho] - 1473440*Ec^4*\[Rho] + 1919872*Ec^5*\[Rho] - 
        1511424*Ec^6*\[Rho] + 815104*Ec^7*\[Rho] - 602880*Ec^8*\[Rho] + 
        524800*Ec^9*\[Rho] - 166912*Ec^10*\[Rho] - 71680*Ec^11*\[Rho] + 
        40960*Ec^12*\[Rho] + 1415*\[Rho]^2 - 15010*Ec*\[Rho]^2 + 
        56460*Ec^2*\[Rho]^2 - 53800*Ec^3*\[Rho]^2 - 230400*Ec^4*\[Rho]^2 + 
        826880*Ec^5*\[Rho]^2 - 1112576*Ec^6*\[Rho]^2 + 607232*Ec^7*\[Rho]^2 + 
        45312*Ec^8*\[Rho]^2 - 151040*Ec^9*\[Rho]^2 + 13312*Ec^10*\[Rho]^2 + 
        10240*Ec^11*\[Rho]^2 + 680*\[Rho]^3 - 9880*Ec*\[Rho]^3 + 
        61800*Ec^2*\[Rho]^3 - 216080*Ec^3*\[Rho]^3 + 451520*Ec^4*\[Rho]^3 - 
        557824*Ec^5*\[Rho]^3 + 368640*Ec^6*\[Rho]^3 - 72192*Ec^7*\[Rho]^3 - 
        54784*Ec^8*\[Rho]^3 + 25600*Ec^9*\[Rho]^3 + 760*\[Rho]^4 - 
        11720*Ec*\[Rho]^4 + 77880*Ec^2*\[Rho]^4 - 289840*Ec^3*\[Rho]^4 + 
        692160*Ec^4*\[Rho]^4 - 1120000*Ec^5*\[Rho]^4 + 
        1203968*Ec^6*\[Rho]^4 - 794624*Ec^7*\[Rho]^4 + 268800*Ec^8*\[Rho]^4 - 
        27648*Ec^9*\[Rho]^4 - 875*\[Rho]^5 + 12250*Ec*\[Rho]^5 - 
        73500*Ec^2*\[Rho]^5 + 245000*Ec^3*\[Rho]^5 - 517680*Ec^4*\[Rho]^5 + 
        711136*Ec^5*\[Rho]^5 - 601664*Ec^6*\[Rho]^5 + 279424*Ec^7*\[Rho]^5 - 
        53760*Ec^8*\[Rho]^5 + 153*\[Rho]^6 - 2142*Ec*\[Rho]^6 + 
        12852*Ec^2*\[Rho]^6 - 42840*Ec^3*\[Rho]^6 + 85680*Ec^4*\[Rho]^6 - 
        102816*Ec^5*\[Rho]^6 + 68544*Ec^6*\[Rho]^6 - 19584*Ec^7*\[Rho]^6 + 
        60*(-1 + 2*Ec)^7*\[Rho]*(-10 - 40*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*
         Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*\[Rho]*(-10 - 40*\[Rho] + 
          3*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) - 
      (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*(1889 - 23148*Ec + 
        118620*Ec^2 - 328800*Ec^3 + 544320*Ec^4 - 620160*Ec^5 + 695040*Ec^6 - 
        852480*Ec^7 + 695040*Ec^8 - 179200*Ec^9 - 101376*Ec^10 + 
        49152*Ec^11 - 195*\[Rho] - 6300*Ec*\[Rho] + 83340*Ec^2*\[Rho] - 
        401280*Ec^3*\[Rho] + 997440*Ec^4*\[Rho] - 1394688*Ec^5*\[Rho] + 
        1131264*Ec^6*\[Rho] - 617472*Ec^7*\[Rho] + 335616*Ec^8*\[Rho] - 
        119808*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] - 1320*\[Rho]^2 + 
        19800*Ec*\[Rho]^2 - 122760*Ec^2*\[Rho]^2 + 427200*Ec^3*\[Rho]^2 - 
        979200*Ec^4*\[Rho]^2 + 1646592*Ec^5*\[Rho]^2 - 
        2071680*Ec^6*\[Rho]^2 + 1778688*Ec^7*\[Rho]^2 - 
        869376*Ec^8*\[Rho]^2 + 165888*Ec^9*\[Rho]^2 - 3320*\[Rho]^3 + 
        40920*Ec*\[Rho]^3 - 211080*Ec^2*\[Rho]^3 + 608000*Ec^3*\[Rho]^3 - 
        1034880*Ec^4*\[Rho]^3 + 972288*Ec^5*\[Rho]^3 - 348800*Ec^6*\[Rho]^3 - 
        139776*Ec^7*\[Rho]^3 + 119808*Ec^8*\[Rho]^3 + 3975*\[Rho]^4 - 
        47700*Ec*\[Rho]^4 + 238500*Ec^2*\[Rho]^4 - 671040*Ec^3*\[Rho]^4 + 
        1128720*Ec^4*\[Rho]^4 - 1105344*Ec^5*\[Rho]^4 + 
        570048*Ec^6*\[Rho]^4 - 115200*Ec^7*\[Rho]^4 - 1029*\[Rho]^5 + 
        12348*Ec*\[Rho]^5 - 61740*Ec^2*\[Rho]^5 + 164640*Ec^3*\[Rho]^5 - 
        246960*Ec^4*\[Rho]^5 + 197568*Ec^5*\[Rho]^5 - 65856*Ec^6*\[Rho]^5 + 
        60*(1 - 2*Ec)^6*(-4 - 72*\[Rho] + 33*\[Rho]^2 + 9*\[Rho]^3)*
         Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*(-4 - 72*\[Rho] + 33*\[Rho]^2 + 
          9*\[Rho]^3)*Log[\[Rho]]))))/(900*(mb - 2*Ec*mb)^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r17*(3*(385 - 5100*Ec + 28380*Ec^2 - 84640*Ec^3 + 136640*Ec^4 - 
      75904*Ec^5 - 139008*Ec^6 + 331264*Ec^7 - 285952*Ec^8 + 91136*Ec^9 + 
      5120*Ec^10 - 920*\[Rho] + 11040*Ec*\[Rho] - 55200*Ec^2*\[Rho] + 
      154240*Ec^3*\[Rho] - 268160*Ec^4*\[Rho] + 291328*Ec^5*\[Rho] - 
      170496*Ec^6*\[Rho] + 22528*Ec^7*\[Rho] + 16384*Ec^8*\[Rho] + 
      600*\[Rho]^2 - 7560*Ec*\[Rho]^2 + 39960*Ec^2*\[Rho]^2 - 
      119520*Ec^3*\[Rho]^2 + 216000*Ec^4*\[Rho]^2 - 232704*Ec^5*\[Rho]^2 + 
      140160*Ec^6*\[Rho]^2 - 36864*Ec^7*\[Rho]^2 + 440*\[Rho]^3 - 
      5280*Ec*\[Rho]^3 + 26400*Ec^2*\[Rho]^3 - 86400*Ec^3*\[Rho]^3 + 
      187840*Ec^4*\[Rho]^3 - 240384*Ec^5*\[Rho]^3 + 169728*Ec^6*\[Rho]^3 - 
      51200*Ec^7*\[Rho]^3 - 505*\[Rho]^4 + 6060*Ec*\[Rho]^4 - 
      30300*Ec^2*\[Rho]^4 + 80800*Ec^3*\[Rho]^4 - 121200*Ec^4*\[Rho]^4 + 
      96960*Ec^5*\[Rho]^4 - 32320*Ec^6*\[Rho]^4 - 60*(1 - 2*Ec)^6*
       (4 + 3*\[Rho]^2)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*(4 + 3*\[Rho]^2)*
       Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
        128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
        16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
        72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
        32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
        4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
       (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) - 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(6*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(385 - 5100*Ec + 28380*Ec^2 - 
        84640*Ec^3 + 136640*Ec^4 - 75904*Ec^5 - 139008*Ec^6 + 331264*Ec^7 - 
        285952*Ec^8 + 91136*Ec^9 + 5120*Ec^10 - 920*\[Rho] + 
        11040*Ec*\[Rho] - 55200*Ec^2*\[Rho] + 154240*Ec^3*\[Rho] - 
        268160*Ec^4*\[Rho] + 291328*Ec^5*\[Rho] - 170496*Ec^6*\[Rho] + 
        22528*Ec^7*\[Rho] + 16384*Ec^8*\[Rho] + 600*\[Rho]^2 - 
        7560*Ec*\[Rho]^2 + 39960*Ec^2*\[Rho]^2 - 119520*Ec^3*\[Rho]^2 + 
        216000*Ec^4*\[Rho]^2 - 232704*Ec^5*\[Rho]^2 + 140160*Ec^6*\[Rho]^2 - 
        36864*Ec^7*\[Rho]^2 + 440*\[Rho]^3 - 5280*Ec*\[Rho]^3 + 
        26400*Ec^2*\[Rho]^3 - 86400*Ec^3*\[Rho]^3 + 187840*Ec^4*\[Rho]^3 - 
        240384*Ec^5*\[Rho]^3 + 169728*Ec^6*\[Rho]^3 - 51200*Ec^7*\[Rho]^3 - 
        505*\[Rho]^4 + 6060*Ec*\[Rho]^4 - 30300*Ec^2*\[Rho]^4 + 
        80800*Ec^3*\[Rho]^4 - 121200*Ec^4*\[Rho]^4 + 96960*Ec^5*\[Rho]^4 - 
        32320*Ec^6*\[Rho]^4 - 60*(1 - 2*Ec)^6*(4 + 3*\[Rho]^2)*
         Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*(4 + 3*\[Rho]^2)*Log[\[Rho]]) - 
      (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(4821 - 60732*Ec + 320940*Ec^2 - 
        915840*Ec^3 + 1511040*Ec^4 - 1423680*Ec^5 + 633600*Ec^6 + 
        303360*Ec^7 - 1148160*Ec^8 + 1351680*Ec^9 - 605184*Ec^10 + 
        12288*Ec^11 + 1105*\[Rho] - 31500*Ec*\[Rho] + 266940*Ec^2*\[Rho] - 
        1063200*Ec^3*\[Rho] + 2212320*Ec^4*\[Rho] - 2225664*Ec^5*\[Rho] + 
        446592*Ec^6*\[Rho] + 889344*Ec^7*\[Rho] - 421632*Ec^8*\[Rho] - 
        103424*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] - 2160*\[Rho]^2 + 
        19800*Ec*\[Rho]^2 - 62280*Ec^2*\[Rho]^2 - 68640*Ec^3*\[Rho]^2 + 
        1056480*Ec^4*\[Rho]^2 - 3173376*Ec^5*\[Rho]^2 + 
        4687488*Ec^6*\[Rho]^2 - 3758592*Ec^7*\[Rho]^2 + 
        1595904*Ec^8*\[Rho]^2 - 288768*Ec^9*\[Rho]^2 - 3120*\[Rho]^3 + 
        38520*Ec*\[Rho]^3 - 199080*Ec^2*\[Rho]^3 + 631200*Ec^3*\[Rho]^3 - 
        1355040*Ec^4*\[Rho]^3 + 1960320*Ec^5*\[Rho]^3 - 
        1835904*Ec^6*\[Rho]^3 + 993792*Ec^7*\[Rho]^3 - 235008*Ec^8*\[Rho]^3 - 
        2725*\[Rho]^4 + 32700*Ec*\[Rho]^4 - 163500*Ec^2*\[Rho]^4 + 
        504640*Ec^3*\[Rho]^4 - 1018320*Ec^4*\[Rho]^4 + 
        1225344*Ec^5*\[Rho]^4 - 818368*Ec^6*\[Rho]^4 + 234240*Ec^7*\[Rho]^4 + 
        2079*\[Rho]^5 - 24948*Ec*\[Rho]^5 + 124740*Ec^2*\[Rho]^5 - 
        332640*Ec^3*\[Rho]^5 + 498960*Ec^4*\[Rho]^5 - 399168*Ec^5*\[Rho]^5 + 
        133056*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*(-24 - 152*\[Rho] - 
          51*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*
         (-24 - 152*\[Rho] - 51*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) + 
      \[CapitalLambda]bh*(2851 - 40874*Ec + 251964*Ec^2 - 866760*Ec^3 + 
        1801920*Ec^4 - 2260608*Ec^5 + 1436928*Ec^6 + 502272*Ec^7 - 
        2799360*Ec^8 + 4211200*Ec^9 - 3304448*Ec^10 + 1075200*Ec^11 - 
        605*\[Rho] + 1750*Ec*\[Rho] + 36540*Ec^2*\[Rho] - 
        309960*Ec^3*\[Rho] + 1026720*Ec^4*\[Rho] - 1548480*Ec^5*\[Rho] + 
        586368*Ec^6*\[Rho] + 920832*Ec^7*\[Rho] - 417024*Ec^8*\[Rho] - 
        879104*Ec^9*\[Rho] + 547840*Ec^10*\[Rho] + 30720*Ec^11*\[Rho] - 
        720*\[Rho]^2 + 1800*Ec*\[Rho]^2 + 47160*Ec^2*\[Rho]^2 - 
        389040*Ec^3*\[Rho]^2 + 1539360*Ec^4*\[Rho]^2 - 
        3803712*Ec^5*\[Rho]^2 + 5917824*Ec^6*\[Rho]^2 - 
        5412096*Ec^7*\[Rho]^2 + 2588160*Ec^8*\[Rho]^2 - 
        500736*Ec^9*\[Rho]^2 - 880*\[Rho]^3 + 15560*Ec*\[Rho]^3 - 
        116040*Ec^2*\[Rho]^3 + 477520*Ec^3*\[Rho]^3 - 1174880*Ec^4*\[Rho]^3 + 
        1634496*Ec^5*\[Rho]^3 - 1124224*Ec^6*\[Rho]^3 + 
        205568*Ec^7*\[Rho]^3 + 259584*Ec^8*\[Rho]^3 - 144384*Ec^9*\[Rho]^3 - 
        1555*\[Rho]^4 + 21770*Ec*\[Rho]^4 - 130620*Ec^2*\[Rho]^4 + 
        435400*Ec^3*\[Rho]^4 - 1035440*Ec^4*\[Rho]^4 + 
        1810848*Ec^5*\[Rho]^4 - 1930432*Ec^6*\[Rho]^4 + 
        1165952*Ec^7*\[Rho]^4 - 307200*Ec^8*\[Rho]^4 + 909*\[Rho]^5 - 
        12726*Ec*\[Rho]^5 + 76356*Ec^2*\[Rho]^5 - 254520*Ec^3*\[Rho]^5 + 
        509040*Ec^4*\[Rho]^5 - 610848*Ec^5*\[Rho]^5 + 407232*Ec^6*\[Rho]^5 - 
        116352*Ec^7*\[Rho]^5 - 60*(-1 + 2*Ec)^7*(-8 - 56*\[Rho] - 
          69*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^7*
         (-8 - 56*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))))/
  (3600*(mb - 2*Ec*mb)^5*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (\[Rho]3D*(-30*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
     (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 
      8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 
      2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 
      6784*Ec^3*\[Rho] - 5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 
      5120*Ec^6*\[Rho] - 2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
      1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
      3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 80*Ec*\[Rho]^3 - 
      320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 
      128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 200*Ec^2*\[Rho]^4 + 
      400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 160*Ec^5*\[Rho]^4 + 
      12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
      12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]) + 
    3*\[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 
      544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
      270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
      480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
      1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
      480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
      1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
      1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
      270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
      160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
      24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
     (77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 
      14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 
      880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
      5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
      2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 1608*Ec^2*\[Rho]^2 - 
      3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 3264*Ec^5*\[Rho]^2 + 
      1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 
      384*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 
      5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 
      400*Ec^4*\[Rho]^4 + 160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*
       (4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*
       Log[\[Rho]]) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(3*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (177 - 1770*Ec + 7080*Ec^2 - 15280*Ec^3 + 26400*Ec^4 - 60928*Ec^5 + 
        131840*Ec^6 - 175360*Ec^7 + 124160*Ec^8 - 38400*Ec^9 + 2048*Ec^10 - 
        1155*\[Rho] + 11550*Ec*\[Rho] - 46200*Ec^2*\[Rho] + 
        93040*Ec^3*\[Rho] - 98880*Ec^4*\[Rho] + 63360*Ec^5*\[Rho] - 
        54400*Ec^6*\[Rho] + 57600*Ec^7*\[Rho] - 26880*Ec^8*\[Rho] + 
        2560*Ec^9*\[Rho] + 1040*\[Rho]^2 - 8360*Ec*\[Rho]^2 + 
        23240*Ec^2*\[Rho]^2 - 20240*Ec^3*\[Rho]^2 - 16960*Ec^4*\[Rho]^2 + 
        35200*Ec^5*\[Rho]^2 - 8320*Ec^6*\[Rho]^2 - 8960*Ec^7*\[Rho]^2 + 
        5120*Ec^8*\[Rho]^2 - 240*\[Rho]^3 + 2040*Ec*\[Rho]^3 - 
        6360*Ec^2*\[Rho]^3 + 12400*Ec^3*\[Rho]^3 - 18240*Ec^4*\[Rho]^3 + 
        14080*Ec^5*\[Rho]^3 - 1920*Ec^6*\[Rho]^3 - 1280*Ec^7*\[Rho]^3 + 
        255*\[Rho]^4 - 2550*Ec*\[Rho]^4 + 10200*Ec^2*\[Rho]^4 - 
        23440*Ec^3*\[Rho]^4 + 27600*Ec^4*\[Rho]^4 - 15840*Ec^5*\[Rho]^4 + 
        3200*Ec^6*\[Rho]^4 - 77*\[Rho]^5 + 770*Ec*\[Rho]^5 - 
        3080*Ec^2*\[Rho]^5 + 6160*Ec^3*\[Rho]^5 - 6160*Ec^4*\[Rho]^5 + 
        2464*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]^2*(-17 + 3*\[Rho])*
         Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]^2*(-17 + 3*\[Rho])*
         Log[\[Rho]]) + 30*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 
        8736*Ec^4 + 2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 
        512*Ec^9 - 88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 
        6784*Ec^3*\[Rho] - 5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 
        5120*Ec^6*\[Rho] - 2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]) - 
      5*\[CapitalLambda]bh*(729 - 9324*Ec + 50076*Ec^2 - 145056*Ec^3 + 
        242304*Ec^4 - 238464*Ec^5 + 173568*Ec^6 - 195072*Ec^7 + 237312*Ec^8 - 
        150528*Ec^9 + 33792*Ec^10 - 1831*\[Rho] + 21780*Ec*\[Rho] - 
        107748*Ec^2*\[Rho] + 283488*Ec^3*\[Rho] - 420192*Ec^4*\[Rho] + 
        347904*Ec^5*\[Rho] - 180864*Ec^6*\[Rho] + 127488*Ec^7*\[Rho] - 
        99072*Ec^8*\[Rho] + 23552*Ec^9*\[Rho] + 3072*Ec^10*\[Rho] + 
        1296*\[Rho]^2 - 13896*Ec*\[Rho]^2 + 59544*Ec^2*\[Rho]^2 - 
        125664*Ec^3*\[Rho]^2 + 125856*Ec^4*\[Rho]^2 - 35712*Ec^5*\[Rho]^2 - 
        23424*Ec^6*\[Rho]^2 + 13824*Ec^7*\[Rho]^2 - 4608*Ec^8*\[Rho]^2 - 
        144*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 1512*Ec^2*\[Rho]^3 - 
        8928*Ec^3*\[Rho]^3 + 33312*Ec^4*\[Rho]^3 - 46464*Ec^5*\[Rho]^3 + 
        38016*Ec^6*\[Rho]^3 - 16896*Ec^7*\[Rho]^3 + 1536*Ec^8*\[Rho]^3 - 
        41*\[Rho]^4 + 492*Ec*\[Rho]^4 - 2460*Ec^2*\[Rho]^4 + 
        6560*Ec^3*\[Rho]^4 - 6480*Ec^4*\[Rho]^4 + 4416*Ec^5*\[Rho]^4 - 
        1472*Ec^6*\[Rho]^4 - 9*\[Rho]^5 + 108*Ec*\[Rho]^5 - 
        540*Ec^2*\[Rho]^5 + 1440*Ec^3*\[Rho]^5 - 2160*Ec^4*\[Rho]^5 + 
        1728*Ec^5*\[Rho]^5 - 576*Ec^6*\[Rho]^5 - 12*(1 - 2*Ec)^6*
         (24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] + 
        12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
         Log[\[Rho]]))))/(180*(1 - 2*Ec)^4*mb^3*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m5*((397 - 4354*Ec + 19336*Ec^2 - 42640*Ec^3 + 42208*Ec^4 + 1088*Ec^5 - 
      34688*Ec^6 + 18176*Ec^7 + 256*Ec^8 + 1536*Ec^9 - 744*\[Rho] + 
      7440*Ec*\[Rho] - 29760*Ec^2*\[Rho] + 58368*Ec^3*\[Rho] - 
      51840*Ec^4*\[Rho] + 5376*Ec^5*\[Rho] + 18432*Ec^6*\[Rho] - 
      6144*Ec^7*\[Rho] + 1008*\[Rho]^2 - 10728*Ec*\[Rho]^2 + 
      46152*Ec^2*\[Rho]^2 - 106704*Ec^3*\[Rho]^2 + 141024*Ec^4*\[Rho]^2 - 
      100416*Ec^5*\[Rho]^2 + 30720*Ec^6*\[Rho]^2 - 856*\[Rho]^3 + 
      8560*Ec*\[Rho]^3 - 34240*Ec^2*\[Rho]^3 + 75008*Ec^3*\[Rho]^3 - 
      86720*Ec^4*\[Rho]^3 + 48512*Ec^5*\[Rho]^3 - 9216*Ec^6*\[Rho]^3 + 
      195*\[Rho]^4 - 1950*Ec*\[Rho]^4 + 7800*Ec^2*\[Rho]^4 - 
      15600*Ec^3*\[Rho]^4 + 15600*Ec^4*\[Rho]^4 - 6240*Ec^5*\[Rho]^4 + 
      12*(-1 + 2*Ec)^5*(16 + 27*\[Rho]^2)*Log[1 - 2*Ec] - 
      12*(-1 + 2*Ec)^5*(16 + 27*\[Rho]^2)*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]])) - (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(3*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (123 - 1230*Ec + 4920*Ec^2 - 12560*Ec^3 + 35040*Ec^4 - 92672*Ec^5 + 
        136960*Ec^6 - 55040*Ec^7 - 78080*Ec^8 + 69120*Ec^9 - 2048*Ec^10 - 
        465*\[Rho] + 4650*Ec*\[Rho] - 18600*Ec^2*\[Rho] + 47120*Ec^3*\[Rho] - 
        120960*Ec^4*\[Rho] + 288000*Ec^5*\[Rho] - 421760*Ec^6*\[Rho] + 
        295680*Ec^7*\[Rho] - 65280*Ec^8*\[Rho] - 2560*Ec^9*\[Rho] - 
        1280*\[Rho]^2 + 15080*Ec*\[Rho]^2 - 71720*Ec^2*\[Rho]^2 + 
        164240*Ec^3*\[Rho]^2 - 151040*Ec^4*\[Rho]^2 - 60160*Ec^5*\[Rho]^2 + 
        219520*Ec^6*\[Rho]^2 - 136960*Ec^7*\[Rho]^2 + 25600*Ec^8*\[Rho]^2 + 
        3360*\[Rho]^3 - 34680*Ec*\[Rho]^3 + 144120*Ec^2*\[Rho]^3 - 
        317680*Ec^3*\[Rho]^3 + 387840*Ec^4*\[Rho]^3 - 231040*Ec^5*\[Rho]^3 + 
        28800*Ec^6*\[Rho]^3 + 24320*Ec^7*\[Rho]^3 - 2235*\[Rho]^4 + 
        22350*Ec*\[Rho]^4 - 89400*Ec^2*\[Rho]^4 + 196240*Ec^3*\[Rho]^4 - 
        229200*Ec^4*\[Rho]^4 + 131040*Ec^5*\[Rho]^4 - 26240*Ec^6*\[Rho]^4 + 
        497*\[Rho]^5 - 4970*Ec*\[Rho]^5 + 19880*Ec^2*\[Rho]^5 - 
        39760*Ec^3*\[Rho]^5 + 39760*Ec^4*\[Rho]^5 - 15904*Ec^5*\[Rho]^5 + 
        60*(-1 + 2*Ec)^5*\[Rho]^2*(-19 + 9*\[Rho])*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^5*\[Rho]^2*(-19 + 9*\[Rho])*Log[\[Rho]]) + 
      10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (397 - 4354*Ec + 19336*Ec^2 - 42640*Ec^3 + 42208*Ec^4 + 1088*Ec^5 - 
        34688*Ec^6 + 18176*Ec^7 + 256*Ec^8 + 1536*Ec^9 - 744*\[Rho] + 
        7440*Ec*\[Rho] - 29760*Ec^2*\[Rho] + 58368*Ec^3*\[Rho] - 
        51840*Ec^4*\[Rho] + 5376*Ec^5*\[Rho] + 18432*Ec^6*\[Rho] - 
        6144*Ec^7*\[Rho] + 1008*\[Rho]^2 - 10728*Ec*\[Rho]^2 + 
        46152*Ec^2*\[Rho]^2 - 106704*Ec^3*\[Rho]^2 + 141024*Ec^4*\[Rho]^2 - 
        100416*Ec^5*\[Rho]^2 + 30720*Ec^6*\[Rho]^2 - 856*\[Rho]^3 + 
        8560*Ec*\[Rho]^3 - 34240*Ec^2*\[Rho]^3 + 75008*Ec^3*\[Rho]^3 - 
        86720*Ec^4*\[Rho]^3 + 48512*Ec^5*\[Rho]^3 - 9216*Ec^6*\[Rho]^3 + 
        195*\[Rho]^4 - 1950*Ec*\[Rho]^4 + 7800*Ec^2*\[Rho]^4 - 
        15600*Ec^3*\[Rho]^4 + 15600*Ec^4*\[Rho]^4 - 6240*Ec^5*\[Rho]^4 + 
        12*(-1 + 2*Ec)^5*(16 + 27*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(16 + 27*\[Rho]^2)*Log[\[Rho]]) - 
      15*\[CapitalLambda]bh*(249 - 3180*Ec + 17052*Ec^2 - 49312*Ec^3 + 
        82688*Ec^4 - 84352*Ec^5 + 66560*Ec^6 - 59904*Ec^7 + 30464*Ec^8 + 
        21504*Ec^9 - 23552*Ec^10 - 567*\[Rho] + 6612*Ec*\[Rho] - 
        31908*Ec^2*\[Rho] + 81248*Ec^3*\[Rho] - 115872*Ec^4*\[Rho] + 
        94720*Ec^5*\[Rho] - 54656*Ec^6*\[Rho] + 31232*Ec^7*\[Rho] + 
        256*Ec^8*\[Rho] - 13312*Ec^9*\[Rho] - 1024*Ec^10*\[Rho] + 
        240*\[Rho]^2 - 1992*Ec*\[Rho]^2 + 4632*Ec^2*\[Rho]^2 + 
        5408*Ec^3*\[Rho]^2 - 47392*Ec^4*\[Rho]^2 + 100736*Ec^5*\[Rho]^2 - 
        108928*Ec^6*\[Rho]^2 + 68096*Ec^7*\[Rho]^2 - 24064*Ec^8*\[Rho]^2 + 
        336*\[Rho]^3 - 4680*Ec*\[Rho]^3 + 27288*Ec^2*\[Rho]^3 - 
        85728*Ec^3*\[Rho]^3 + 166752*Ec^4*\[Rho]^3 - 204928*Ec^5*\[Rho]^3 + 
        144000*Ec^6*\[Rho]^3 - 48640*Ec^7*\[Rho]^3 + 2560*Ec^8*\[Rho]^3 - 
        297*\[Rho]^4 + 3564*Ec*\[Rho]^4 - 17820*Ec^2*\[Rho]^4 + 
        47520*Ec^3*\[Rho]^4 - 79120*Ec^4*\[Rho]^4 + 74304*Ec^5*\[Rho]^4 - 
        35520*Ec^6*\[Rho]^4 + 6144*Ec^7*\[Rho]^4 + 39*\[Rho]^5 - 
        468*Ec*\[Rho]^5 + 2340*Ec^2*\[Rho]^5 - 6240*Ec^3*\[Rho]^5 + 
        9360*Ec^4*\[Rho]^5 - 7488*Ec^5*\[Rho]^5 + 2496*Ec^6*\[Rho]^5 - 
        12*(1 - 2*Ec)^6*(8 + 8*\[Rho] - 37*\[Rho]^2 + 27*\[Rho]^3)*
         Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(8 + 8*\[Rho] - 37*\[Rho]^2 + 
          27*\[Rho]^3)*Log[\[Rho]]))))/(720*(mb - 2*Ec*mb)^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r14*(-((30 - 360*Ec + 1800*Ec^2 - 4800*Ec^3 + 7200*Ec^4 - 5760*Ec^5 + 
       1920*Ec^6 + 65*\[Rho] - 1080*Ec*\[Rho] + 7200*Ec^2*\[Rho] - 
       25200*Ec^3*\[Rho] + 49080*Ec^4*\[Rho] - 47136*Ec^5*\[Rho] - 
       672*Ec^6*\[Rho] + 55296*Ec^7*\[Rho] - 64128*Ec^8*\[Rho] + 
       34304*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 180*\[Rho]^2 + 
       2160*Ec*\[Rho]^2 - 10800*Ec^2*\[Rho]^2 + 29280*Ec^3*\[Rho]^2 - 
       47280*Ec^4*\[Rho]^2 + 47040*Ec^5*\[Rho]^2 - 28032*Ec^6*\[Rho]^2 + 
       8448*Ec^7*\[Rho]^2 - 768*Ec^8*\[Rho]^2 + 780*\[Rho]^3 - 
       9900*Ec*\[Rho]^3 + 52740*Ec^2*\[Rho]^3 - 157440*Ec^3*\[Rho]^3 + 
       292920*Ec^4*\[Rho]^3 - 342432*Ec^5*\[Rho]^3 + 229536*Ec^6*\[Rho]^3 - 
       67584*Ec^7*\[Rho]^3 - 1010*\[Rho]^4 + 12120*Ec*\[Rho]^4 - 
       60600*Ec^2*\[Rho]^4 + 170480*Ec^3*\[Rho]^4 - 294000*Ec^4*\[Rho]^4 + 
       300480*Ec^5*\[Rho]^4 - 164672*Ec^6*\[Rho]^4 + 36864*Ec^7*\[Rho]^4 + 
       315*\[Rho]^5 - 3780*Ec*\[Rho]^5 + 18900*Ec^2*\[Rho]^5 - 
       50400*Ec^3*\[Rho]^5 + 75600*Ec^4*\[Rho]^5 - 60480*Ec^5*\[Rho]^5 + 
       20160*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*Log[\[Rho]])*
      (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
        (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
         1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
         360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
         960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]))) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (30 - 360*Ec + 1800*Ec^2 - 4800*Ec^3 + 7200*Ec^4 - 5760*Ec^5 + 
        1920*Ec^6 + 65*\[Rho] - 1080*Ec*\[Rho] + 7200*Ec^2*\[Rho] - 
        25200*Ec^3*\[Rho] + 49080*Ec^4*\[Rho] - 47136*Ec^5*\[Rho] - 
        672*Ec^6*\[Rho] + 55296*Ec^7*\[Rho] - 64128*Ec^8*\[Rho] + 
        34304*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 180*\[Rho]^2 + 
        2160*Ec*\[Rho]^2 - 10800*Ec^2*\[Rho]^2 + 29280*Ec^3*\[Rho]^2 - 
        47280*Ec^4*\[Rho]^2 + 47040*Ec^5*\[Rho]^2 - 28032*Ec^6*\[Rho]^2 + 
        8448*Ec^7*\[Rho]^2 - 768*Ec^8*\[Rho]^2 + 780*\[Rho]^3 - 
        9900*Ec*\[Rho]^3 + 52740*Ec^2*\[Rho]^3 - 157440*Ec^3*\[Rho]^3 + 
        292920*Ec^4*\[Rho]^3 - 342432*Ec^5*\[Rho]^3 + 229536*Ec^6*\[Rho]^3 - 
        67584*Ec^7*\[Rho]^3 - 1010*\[Rho]^4 + 12120*Ec*\[Rho]^4 - 
        60600*Ec^2*\[Rho]^4 + 170480*Ec^3*\[Rho]^4 - 294000*Ec^4*\[Rho]^4 + 
        300480*Ec^5*\[Rho]^4 - 164672*Ec^6*\[Rho]^4 + 36864*Ec^7*\[Rho]^4 + 
        315*\[Rho]^5 - 3780*Ec*\[Rho]^5 + 18900*Ec^2*\[Rho]^5 - 
        50400*Ec^3*\[Rho]^5 + 75600*Ec^4*\[Rho]^5 - 60480*Ec^5*\[Rho]^5 + 
        20160*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
         Log[\[Rho]]) - (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*
       (391 - 4932*Ec + 26100*Ec^2 - 74520*Ec^3 + 122400*Ec^4 - 111552*Ec^5 + 
        34944*Ec^6 + 69120*Ec^7 - 180480*Ec^8 + 225280*Ec^9 - 138240*Ec^10 + 
        30720*Ec^11 + 990*\[Rho] - 14220*Ec*\[Rho] + 85140*Ec^2*\[Rho] - 
        272160*Ec^3*\[Rho] + 486840*Ec^4*\[Rho] - 443040*Ec^5*\[Rho] + 
        97440*Ec^6*\[Rho] + 126720*Ec^7*\[Rho] - 55680*Ec^8*\[Rho] - 
        7680*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 960*\[Rho]^2 + 
        10440*Ec*\[Rho]^2 - 45720*Ec^2*\[Rho]^2 + 104880*Ec^3*\[Rho]^2 - 
        147960*Ec^4*\[Rho]^2 + 191712*Ec^5*\[Rho]^2 - 318144*Ec^6*\[Rho]^2 + 
        421632*Ec^7*\[Rho]^2 - 299904*Ec^8*\[Rho]^2 + 84480*Ec^9*\[Rho]^2 - 
        1390*\[Rho]^3 + 17220*Ec*\[Rho]^3 - 89340*Ec^2*\[Rho]^3 + 
        252640*Ec^3*\[Rho]^3 - 425640*Ec^4*\[Rho]^3 + 414624*Ec^5*\[Rho]^3 - 
        170752*Ec^6*\[Rho]^3 - 45696*Ec^7*\[Rho]^3 + 52608*Ec^8*\[Rho]^3 + 
        1305*\[Rho]^4 - 15660*Ec*\[Rho]^4 + 78300*Ec^2*\[Rho]^4 - 
        218520*Ec^3*\[Rho]^4 + 372840*Ec^4*\[Rho]^4 - 375264*Ec^5*\[Rho]^4 + 
        201696*Ec^6*\[Rho]^4 - 43776*Ec^7*\[Rho]^4 - 336*\[Rho]^5 + 
        4032*Ec*\[Rho]^5 - 20160*Ec^2*\[Rho]^5 + 53760*Ec^3*\[Rho]^5 - 
        80640*Ec^4*\[Rho]^5 + 64512*Ec^5*\[Rho]^5 - 21504*Ec^6*\[Rho]^5 + 
        30*(1 - 2*Ec)^6*(-4 - 39*\[Rho] - 18*\[Rho]^2 + 9*\[Rho]^3)*
         Log[1 - 2*Ec] - 30*(1 - 2*Ec)^6*(-4 - 39*\[Rho] - 18*\[Rho]^2 + 
          9*\[Rho]^3)*Log[\[Rho]]) - \[CapitalLambda]bh*
       (60 - 840*Ec + 5040*Ec^2 - 16800*Ec^3 + 33600*Ec^4 - 40320*Ec^5 + 
        26880*Ec^6 - 7680*Ec^7 + 416*\[Rho] - 6664*Ec*\[Rho] + 
        45864*Ec^2*\[Rho] - 176400*Ec^3*\[Rho] + 411360*Ec^4*\[Rho] - 
        587520*Ec^5*\[Rho] + 500352*Ec^6*\[Rho] - 298752*Ec^7*\[Rho] + 
        353280*Ec^8*\[Rho] - 593920*Ec^9*\[Rho] + 598016*Ec^10*\[Rho] - 
        319488*Ec^11*\[Rho] + 73728*Ec^12*\[Rho] - 1685*\[Rho]^2 + 
        24610*Ec*\[Rho]^2 - 154800*Ec^2*\[Rho]^2 + 544560*Ec^3*\[Rho]^2 - 
        1156920*Ec^4*\[Rho]^2 + 1470096*Ec^5*\[Rho]^2 - 
        971232*Ec^6*\[Rho]^2 + 95808*Ec^7*\[Rho]^2 + 251520*Ec^8*\[Rho]^2 - 
        73472*Ec^9*\[Rho]^2 - 43520*Ec^10*\[Rho]^2 + 15360*Ec^11*\[Rho]^2 + 
        750*\[Rho]^3 - 8340*Ec*\[Rho]^3 + 34920*Ec^2*\[Rho]^3 - 
        55920*Ec^3*\[Rho]^3 - 53640*Ec^4*\[Rho]^3 + 420528*Ec^5*\[Rho]^3 - 
        887424*Ec^6*\[Rho]^3 + 994560*Ec^7*\[Rho]^3 - 590208*Ec^8*\[Rho]^3 + 
        149760*Ec^9*\[Rho]^3 + 1420*\[Rho]^4 - 21500*Ec*\[Rho]^4 + 
        140340*Ec^2*\[Rho]^4 - 513160*Ec^3*\[Rho]^4 + 1178120*Ec^4*\[Rho]^4 - 
        1830192*Ec^5*\[Rho]^4 + 1944640*Ec^6*\[Rho]^4 - 
        1287296*Ec^7*\[Rho]^4 + 436608*Ec^8*\[Rho]^4 - 42240*Ec^9*\[Rho]^4 - 
        1150*\[Rho]^5 + 16100*Ec*\[Rho]^5 - 96600*Ec^2*\[Rho]^5 + 
        322000*Ec^3*\[Rho]^5 - 671480*Ec^4*\[Rho]^5 + 924240*Ec^5*\[Rho]^5 - 
        791392*Ec^6*\[Rho]^5 + 373568*Ec^7*\[Rho]^5 - 73728*Ec^8*\[Rho]^5 + 
        189*\[Rho]^6 - 2646*Ec*\[Rho]^6 + 15876*Ec^2*\[Rho]^6 - 
        52920*Ec^3*\[Rho]^6 + 105840*Ec^4*\[Rho]^6 - 127008*Ec^5*\[Rho]^6 + 
        84672*Ec^6*\[Rho]^6 - 24192*Ec^7*\[Rho]^6 + 30*(-1 + 2*Ec)^7*\[Rho]*
         (14 - 17*\[Rho] - 36*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] - 
        30*(-1 + 2*Ec)^7*\[Rho]*(14 - 17*\[Rho] - 36*\[Rho]^2 + 27*\[Rho]^3)*
         Log[\[Rho]]))))/(450*(mb - 2*Ec*mb)^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r8*((985 - 11340*Ec + 53820*Ec^2 - 128160*Ec^3 + 120000*Ec^4 + 
      149376*Ec^5 - 599808*Ec^6 + 781824*Ec^7 - 460032*Ec^8 + 50176*Ec^9 + 
      46080*Ec^10 - 3720*\[Rho] + 44640*Ec*\[Rho] - 223200*Ec^2*\[Rho] + 
      604800*Ec^3*\[Rho] - 938880*Ec^4*\[Rho] + 751104*Ec^5*\[Rho] - 
      102912*Ec^6*\[Rho] - 276480*Ec^7*\[Rho] + 147456*Ec^8*\[Rho] + 
      720*\[Rho]^2 - 7560*Ec*\[Rho]^2 + 31320*Ec^2*\[Rho]^2 - 
      65760*Ec^3*\[Rho]^2 - 14400*Ec^4*\[Rho]^2 + 301824*Ec^5*\[Rho]^2 - 
      417408*Ec^6*\[Rho]^2 + 184320*Ec^7*\[Rho]^2 + 5000*\[Rho]^3 - 
      60000*Ec*\[Rho]^3 + 300000*Ec^2*\[Rho]^3 - 872960*Ec^3*\[Rho]^3 + 
      1709760*Ec^4*\[Rho]^3 - 2049792*Ec^5*\[Rho]^3 + 1360640*Ec^6*\[Rho]^3 - 
      387072*Ec^7*\[Rho]^3 - 2985*\[Rho]^4 + 35820*Ec*\[Rho]^4 - 
      179100*Ec^2*\[Rho]^4 + 477600*Ec^3*\[Rho]^4 - 716400*Ec^4*\[Rho]^4 + 
      573120*Ec^5*\[Rho]^4 - 191040*Ec^6*\[Rho]^4 + 
      60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
      60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]])) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (3*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(525 - 6300*Ec + 31500*Ec^2 - 
        84800*Ec^3 + 135680*Ec^4 - 151104*Ec^5 + 182528*Ec^6 - 285440*Ec^7 + 
        387840*Ec^8 - 389120*Ec^9 + 263168*Ec^10 - 86016*Ec^11 - 
        3215*\[Rho] + 39060*Ec*\[Rho] - 198180*Ec^2*\[Rho] + 
        528800*Ec^3*\[Rho] - 731040*Ec^4*\[Rho] + 285952*Ec^5*\[Rho] + 
        616064*Ec^6*\[Rho] - 993792*Ec^7*\[Rho] + 583936*Ec^8*\[Rho] - 
        140288*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] + 4800*\[Rho]^2 - 
        57000*Ec*\[Rho]^2 + 281400*Ec^2*\[Rho]^2 - 771680*Ec^3*\[Rho]^2 + 
        1348960*Ec^4*\[Rho]^2 - 1718784*Ec^5*\[Rho]^2 + 
        1854080*Ec^6*\[Rho]^2 - 1711616*Ec^7*\[Rho]^2 + 
        1085952*Ec^8*\[Rho]^2 - 321536*Ec^9*\[Rho]^2 - 1680*\[Rho]^3 + 
        19800*Ec*\[Rho]^3 - 96840*Ec^2*\[Rho]^3 + 292320*Ec^3*\[Rho]^3 - 
        575520*Ec^4*\[Rho]^3 + 766336*Ec^5*\[Rho]^3 - 761216*Ec^6*\[Rho]^3 + 
        519680*Ec^7*\[Rho]^3 - 177664*Ec^8*\[Rho]^3 - 1165*\[Rho]^4 + 
        13980*Ec*\[Rho]^4 - 69900*Ec^2*\[Rho]^4 + 198720*Ec^3*\[Rho]^4 - 
        426320*Ec^4*\[Rho]^4 + 561792*Ec^5*\[Rho]^4 - 407232*Ec^6*\[Rho]^4 + 
        125696*Ec^7*\[Rho]^4 + 735*\[Rho]^5 - 8820*Ec*\[Rho]^5 + 
        44100*Ec^2*\[Rho]^5 - 117600*Ec^3*\[Rho]^5 + 176400*Ec^4*\[Rho]^5 - 
        141120*Ec^5*\[Rho]^5 + 47040*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*
         (-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*
         (-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) - 
      2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (985 - 11340*Ec + 53820*Ec^2 - 128160*Ec^3 + 120000*Ec^4 + 
        149376*Ec^5 - 599808*Ec^6 + 781824*Ec^7 - 460032*Ec^8 + 50176*Ec^9 + 
        46080*Ec^10 - 3720*\[Rho] + 44640*Ec*\[Rho] - 223200*Ec^2*\[Rho] + 
        604800*Ec^3*\[Rho] - 938880*Ec^4*\[Rho] + 751104*Ec^5*\[Rho] - 
        102912*Ec^6*\[Rho] - 276480*Ec^7*\[Rho] + 147456*Ec^8*\[Rho] + 
        720*\[Rho]^2 - 7560*Ec*\[Rho]^2 + 31320*Ec^2*\[Rho]^2 - 
        65760*Ec^3*\[Rho]^2 - 14400*Ec^4*\[Rho]^2 + 301824*Ec^5*\[Rho]^2 - 
        417408*Ec^6*\[Rho]^2 + 184320*Ec^7*\[Rho]^2 + 5000*\[Rho]^3 - 
        60000*Ec*\[Rho]^3 + 300000*Ec^2*\[Rho]^3 - 872960*Ec^3*\[Rho]^3 + 
        1709760*Ec^4*\[Rho]^3 - 2049792*Ec^5*\[Rho]^3 + 
        1360640*Ec^6*\[Rho]^3 - 387072*Ec^7*\[Rho]^3 - 2985*\[Rho]^4 + 
        35820*Ec*\[Rho]^4 - 179100*Ec^2*\[Rho]^4 + 477600*Ec^3*\[Rho]^4 - 
        716400*Ec^4*\[Rho]^4 + 573120*Ec^5*\[Rho]^4 - 191040*Ec^6*\[Rho]^4 + 
        60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
        60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*Log[\[Rho]]) - 
      \[CapitalLambda]bh*(8009 - 119806*Ec + 772596*Ec^2 - 2790360*Ec^3 + 
        6116160*Ec^4 - 8185728*Ec^5 + 6307584*Ec^6 - 2486784*Ec^7 + 
        1063680*Ec^8 - 2030080*Ec^9 + 2554880*Ec^10 - 1787904*Ec^11 + 
        589824*Ec^12 - 17615*\[Rho] + 249970*Ec*\[Rho] - 
        1523340*Ec^2*\[Rho] + 5171880*Ec^3*\[Rho] - 10594080*Ec^4*\[Rho] + 
        13130688*Ec^5*\[Rho] - 8980608*Ec^6*\[Rho] + 1902336*Ec^7*\[Rho] + 
        1618176*Ec^8*\[Rho] - 1134080*Ec^9*\[Rho] + 87040*Ec^10*\[Rho] + 
        92160*Ec^11*\[Rho] + 10080*\[Rho]^2 - 137160*Ec*\[Rho]^2 + 
        795240*Ec^2*\[Rho]^2 - 2539920*Ec^3*\[Rho]^2 + 
        4925280*Ec^4*\[Rho]^2 - 5892288*Ec^5*\[Rho]^2 + 
        3844992*Ec^6*\[Rho]^2 - 566016*Ec^7*\[Rho]^2 - 720384*Ec^8*\[Rho]^2 + 
        328704*Ec^9*\[Rho]^2 + 4240*\[Rho]^3 - 62600*Ec*\[Rho]^3 + 
        398280*Ec^2*\[Rho]^3 - 1418320*Ec^3*\[Rho]^3 + 
        3125600*Ec^4*\[Rho]^3 - 5265600*Ec^5*\[Rho]^3 + 
        7156096*Ec^6*\[Rho]^3 - 6106880*Ec^7*\[Rho]^3 + 
        2769408*Ec^8*\[Rho]^3 - 482304*Ec^9*\[Rho]^3 - 6505*\[Rho]^4 + 
        91070*Ec*\[Rho]^4 - 546420*Ec^2*\[Rho]^4 + 1821400*Ec^3*\[Rho]^4 - 
        3825680*Ec^4*\[Rho]^4 + 5830368*Ec^5*\[Rho]^4 - 
        5712448*Ec^6*\[Rho]^4 + 3180416*Ec^7*\[Rho]^4 - 
        774144*Ec^8*\[Rho]^4 + 1791*\[Rho]^5 - 25074*Ec*\[Rho]^5 + 
        150444*Ec^2*\[Rho]^5 - 501480*Ec^3*\[Rho]^5 + 1002960*Ec^4*\[Rho]^5 - 
        1203552*Ec^5*\[Rho]^5 + 802368*Ec^6*\[Rho]^5 - 229248*Ec^7*\[Rho]^5 + 
        60*(-1 + 2*Ec)^7*(64 - 28*\[Rho] - 33*\[Rho]^2 + 27*\[Rho]^3)*
         Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*(64 - 28*\[Rho] - 33*\[Rho]^2 + 
          27*\[Rho]^3)*Log[\[Rho]]))))/(3600*(mb - 2*Ec*mb)^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r12*((180 - 2160*Ec + 10800*Ec^2 - 28800*Ec^3 + 43200*Ec^4 - 34560*Ec^5 + 
      11520*Ec^6 + 25*\[Rho] - 1260*Ec*\[Rho] + 12060*Ec^2*\[Rho] - 
      51360*Ec^3*\[Rho] + 117600*Ec^4*\[Rho] - 159360*Ec^5*\[Rho] + 
      157440*Ec^6*\[Rho] - 161280*Ec^7*\[Rho] + 134400*Ec^8*\[Rho] - 
      35840*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] - 480*\[Rho]^2 + 
      5760*Ec*\[Rho]^2 - 28800*Ec^2*\[Rho]^2 + 78720*Ec^3*\[Rho]^2 - 
      137760*Ec^4*\[Rho]^2 + 192384*Ec^5*\[Rho]^2 - 244224*Ec^6*\[Rho]^2 + 
      219648*Ec^7*\[Rho]^2 - 87552*Ec^8*\[Rho]^2 + 1980*\[Rho]^3 - 
      24840*Ec*\[Rho]^3 + 130680*Ec^2*\[Rho]^3 - 388320*Ec^3*\[Rho]^3 + 
      720000*Ec^4*\[Rho]^3 - 836928*Ec^5*\[Rho]^3 + 559488*Ec^6*\[Rho]^3 - 
      163584*Ec^7*\[Rho]^3 - 2500*\[Rho]^4 + 30000*Ec*\[Rho]^4 - 
      150000*Ec^2*\[Rho]^4 + 424960*Ec^3*\[Rho]^4 - 726720*Ec^4*\[Rho]^4 + 
      729408*Ec^5*\[Rho]^4 - 389632*Ec^6*\[Rho]^4 + 83712*Ec^7*\[Rho]^4 + 
      795*\[Rho]^5 - 9540*Ec*\[Rho]^5 + 47700*Ec^2*\[Rho]^5 - 
      127200*Ec^3*\[Rho]^5 + 190800*Ec^4*\[Rho]^5 - 152640*Ec^5*\[Rho]^5 + 
      50880*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(8 + 9*\[Rho]^2)*
       Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(8 + 9*\[Rho]^2)*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]])) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (180 - 2160*Ec + 10800*Ec^2 - 28800*Ec^3 + 43200*Ec^4 - 34560*Ec^5 + 
        11520*Ec^6 + 25*\[Rho] - 1260*Ec*\[Rho] + 12060*Ec^2*\[Rho] - 
        51360*Ec^3*\[Rho] + 117600*Ec^4*\[Rho] - 159360*Ec^5*\[Rho] + 
        157440*Ec^6*\[Rho] - 161280*Ec^7*\[Rho] + 134400*Ec^8*\[Rho] - 
        35840*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] - 480*\[Rho]^2 + 
        5760*Ec*\[Rho]^2 - 28800*Ec^2*\[Rho]^2 + 78720*Ec^3*\[Rho]^2 - 
        137760*Ec^4*\[Rho]^2 + 192384*Ec^5*\[Rho]^2 - 244224*Ec^6*\[Rho]^2 + 
        219648*Ec^7*\[Rho]^2 - 87552*Ec^8*\[Rho]^2 + 1980*\[Rho]^3 - 
        24840*Ec*\[Rho]^3 + 130680*Ec^2*\[Rho]^3 - 388320*Ec^3*\[Rho]^3 + 
        720000*Ec^4*\[Rho]^3 - 836928*Ec^5*\[Rho]^3 + 559488*Ec^6*\[Rho]^3 - 
        163584*Ec^7*\[Rho]^3 - 2500*\[Rho]^4 + 30000*Ec*\[Rho]^4 - 
        150000*Ec^2*\[Rho]^4 + 424960*Ec^3*\[Rho]^4 - 726720*Ec^4*\[Rho]^4 + 
        729408*Ec^5*\[Rho]^4 - 389632*Ec^6*\[Rho]^4 + 83712*Ec^7*\[Rho]^4 + 
        795*\[Rho]^5 - 9540*Ec*\[Rho]^5 + 47700*Ec^2*\[Rho]^5 - 
        127200*Ec^3*\[Rho]^5 + 190800*Ec^4*\[Rho]^5 - 152640*Ec^5*\[Rho]^5 + 
        50880*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(8 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(8 + 9*\[Rho]^2)*
         Log[\[Rho]]) + (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*
       (209 - 2988*Ec + 17820*Ec^2 - 59520*Ec^3 + 133440*Ec^4 - 247296*Ec^5 + 
        413952*Ec^6 - 522240*Ec^7 + 387840*Ec^8 - 148480*Ec^9 + 70656*Ec^10 - 
        49152*Ec^11 - 1175*\[Rho] + 16740*Ec*\[Rho] - 99540*Ec^2*\[Rho] + 
        322560*Ec^3*\[Rho] - 616800*Ec^4*\[Rho] + 680064*Ec^5*\[Rho] - 
        316032*Ec^6*\[Rho] - 190464*Ec^7*\[Rho] + 367872*Ec^8*\[Rho] - 
        183296*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] - 720*\[Rho]^2 + 
        8280*Ec*\[Rho]^2 - 39240*Ec^2*\[Rho]^2 + 86400*Ec^3*\[Rho]^2 - 
        29280*Ec^4*\[Rho]^2 - 309120*Ec^5*\[Rho]^2 + 810624*Ec^6*\[Rho]^2 - 
        989184*Ec^7*\[Rho]^2 + 634368*Ec^8*\[Rho]^2 - 172032*Ec^9*\[Rho]^2 + 
        4840*\[Rho]^3 - 59160*Ec*\[Rho]^3 + 302280*Ec^2*\[Rho]^3 - 
        855040*Ec^3*\[Rho]^3 + 1444320*Ec^4*\[Rho]^3 - 
        1398912*Ec^5*\[Rho]^3 + 595840*Ec^6*\[Rho]^3 + 86016*Ec^7*\[Rho]^3 - 
        124416*Ec^8*\[Rho]^3 - 4225*\[Rho]^4 + 50700*Ec*\[Rho]^4 - 
        253500*Ec^2*\[Rho]^4 + 712480*Ec^3*\[Rho]^4 - 1195920*Ec^4*\[Rho]^4 + 
        1167168*Ec^5*\[Rho]^4 - 598720*Ec^6*\[Rho]^4 + 119808*Ec^7*\[Rho]^4 + 
        1071*\[Rho]^5 - 12852*Ec*\[Rho]^5 + 64260*Ec^2*\[Rho]^5 - 
        171360*Ec^3*\[Rho]^5 + 257040*Ec^4*\[Rho]^5 - 205632*Ec^5*\[Rho]^5 + 
        68544*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*(4 - 22*\[Rho] + 3*\[Rho]^2 + 
          9*\[Rho]^3)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*(4 - 22*\[Rho] + 
          3*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) - \[CapitalLambda]bh*
       (360 - 5040*Ec + 30240*Ec^2 - 100800*Ec^3 + 201600*Ec^4 - 
        241920*Ec^5 + 161280*Ec^6 - 46080*Ec^7 + 2363*\[Rho] - 
        37162*Ec*\[Rho] + 251532*Ec^2*\[Rho] - 952680*Ec^3*\[Rho] + 
        2192160*Ec^4*\[Rho] - 3098496*Ec^5*\[Rho] + 2563584*Ec^6*\[Rho] - 
        1065984*Ec^7*\[Rho] + 103680*Ec^8*\[Rho] + 74240*Ec^9*\[Rho] + 
        5120*Ec^10*\[Rho] - 153600*Ec^11*\[Rho] + 122880*Ec^12*\[Rho] - 
        3325*\[Rho]^2 + 45350*Ec*\[Rho]^2 - 263700*Ec^2*\[Rho]^2 + 
        845400*Ec^3*\[Rho]^2 - 1602720*Ec^4*\[Rho]^2 + 
        1725888*Ec^5*\[Rho]^2 - 649344*Ec^6*\[Rho]^2 - 
        1006848*Ec^7*\[Rho]^2 + 1976064*Ec^8*\[Rho]^2 - 
        1556992*Ec^9*\[Rho]^2 + 465920*Ec^10*\[Rho]^2 + 
        30720*Ec^11*\[Rho]^2 - 720*\[Rho]^3 + 12600*Ec*\[Rho]^3 - 
        93240*Ec^2*\[Rho]^3 + 381360*Ec^3*\[Rho]^3 - 984480*Ec^4*\[Rho]^3 + 
        1790016*Ec^5*\[Rho]^3 - 2486016*Ec^6*\[Rho]^3 + 
        2574336*Ec^7*\[Rho]^3 - 1680384*Ec^8*\[Rho]^3 + 
        485376*Ec^9*\[Rho]^3 + 3640*\[Rho]^4 - 54200*Ec*\[Rho]^4 + 
        347880*Ec^2*\[Rho]^4 - 1250320*Ec^3*\[Rho]^4 + 
        2853920*Ec^4*\[Rho]^4 - 4414272*Ec^5*\[Rho]^4 + 
        4597504*Ec^6*\[Rho]^4 - 2948096*Ec^7*\[Rho]^4 + 
        952320*Ec^8*\[Rho]^4 - 86016*Ec^9*\[Rho]^4 - 2795*\[Rho]^5 + 
        39130*Ec*\[Rho]^5 - 234780*Ec^2*\[Rho]^5 + 782600*Ec^3*\[Rho]^5 - 
        1651600*Ec^4*\[Rho]^5 + 2262432*Ec^5*\[Rho]^5 - 
        1905344*Ec^6*\[Rho]^5 + 879232*Ec^7*\[Rho]^5 - 167424*Ec^8*\[Rho]^5 + 
        477*\[Rho]^6 - 6678*Ec*\[Rho]^6 + 40068*Ec^2*\[Rho]^6 - 
        133560*Ec^3*\[Rho]^6 + 267120*Ec^4*\[Rho]^6 - 320544*Ec^5*\[Rho]^6 + 
        213696*Ec^6*\[Rho]^6 - 61056*Ec^7*\[Rho]^6 + 60*(-1 + 2*Ec)^7*\[Rho]*
         (34 + 10*\[Rho] - 21*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^7*\[Rho]*(34 + 10*\[Rho] - 21*\[Rho]^2 + 27*\[Rho]^3)*
         Log[\[Rho]]))))/(900*(mb - 2*Ec*mb)^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r9*(-((60 - 720*Ec + 3600*Ec^2 - 9600*Ec^3 + 14400*Ec^4 - 11520*Ec^5 + 
       3840*Ec^6 + 95*\[Rho] - 1440*Ec*\[Rho] + 9000*Ec^2*\[Rho] - 
       30000*Ec^3*\[Rho] + 57960*Ec^4*\[Rho] - 69024*Ec^5*\[Rho] + 
       63072*Ec^6*\[Rho] - 62976*Ec^7*\[Rho] + 48768*Ec^8*\[Rho] - 
       8704*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 300*\[Rho]^2 + 
       3600*Ec*\[Rho]^2 - 18000*Ec^2*\[Rho]^2 + 49440*Ec^3*\[Rho]^2 - 
       85920*Ec^4*\[Rho]^2 + 112128*Ec^5*\[Rho]^2 - 126336*Ec^6*\[Rho]^2 + 
       104448*Ec^7*\[Rho]^2 - 39936*Ec^8*\[Rho]^2 + 660*\[Rho]^3 - 
       8460*Ec*\[Rho]^3 + 45540*Ec^2*\[Rho]^3 - 137280*Ec^3*\[Rho]^3 + 
       255960*Ec^4*\[Rho]^3 - 299520*Ec^5*\[Rho]^3 + 203808*Ec^6*\[Rho]^3 - 
       61056*Ec^7*\[Rho]^3 - 680*\[Rho]^4 + 8160*Ec*\[Rho]^4 - 
       40800*Ec^2*\[Rho]^4 + 113360*Ec^3*\[Rho]^4 - 190320*Ec^4*\[Rho]^4 + 
       187296*Ec^5*\[Rho]^4 - 96704*Ec^6*\[Rho]^4 + 19584*Ec^7*\[Rho]^4 + 
       165*\[Rho]^5 - 1980*Ec*\[Rho]^5 + 9900*Ec^2*\[Rho]^5 - 
       26400*Ec^3*\[Rho]^5 + 39600*Ec^4*\[Rho]^5 - 31680*Ec^5*\[Rho]^5 + 
       10560*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*Log[\[Rho]])*
      (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
        (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
         1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
         360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
         960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]))) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (60 - 720*Ec + 3600*Ec^2 - 9600*Ec^3 + 14400*Ec^4 - 11520*Ec^5 + 
        3840*Ec^6 + 95*\[Rho] - 1440*Ec*\[Rho] + 9000*Ec^2*\[Rho] - 
        30000*Ec^3*\[Rho] + 57960*Ec^4*\[Rho] - 69024*Ec^5*\[Rho] + 
        63072*Ec^6*\[Rho] - 62976*Ec^7*\[Rho] + 48768*Ec^8*\[Rho] - 
        8704*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 300*\[Rho]^2 + 
        3600*Ec*\[Rho]^2 - 18000*Ec^2*\[Rho]^2 + 49440*Ec^3*\[Rho]^2 - 
        85920*Ec^4*\[Rho]^2 + 112128*Ec^5*\[Rho]^2 - 126336*Ec^6*\[Rho]^2 + 
        104448*Ec^7*\[Rho]^2 - 39936*Ec^8*\[Rho]^2 + 660*\[Rho]^3 - 
        8460*Ec*\[Rho]^3 + 45540*Ec^2*\[Rho]^3 - 137280*Ec^3*\[Rho]^3 + 
        255960*Ec^4*\[Rho]^3 - 299520*Ec^5*\[Rho]^3 + 203808*Ec^6*\[Rho]^3 - 
        61056*Ec^7*\[Rho]^3 - 680*\[Rho]^4 + 8160*Ec*\[Rho]^4 - 
        40800*Ec^2*\[Rho]^4 + 113360*Ec^3*\[Rho]^4 - 190320*Ec^4*\[Rho]^4 + 
        187296*Ec^5*\[Rho]^4 - 96704*Ec^6*\[Rho]^4 + 19584*Ec^7*\[Rho]^4 + 
        165*\[Rho]^5 - 1980*Ec*\[Rho]^5 + 9900*Ec^2*\[Rho]^5 - 
        26400*Ec^3*\[Rho]^5 + 39600*Ec^4*\[Rho]^5 - 31680*Ec^5*\[Rho]^5 + 
        10560*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
         Log[\[Rho]]) + (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*
       (157 - 2124*Ec + 12060*Ec^2 - 37560*Ec^3 + 72480*Ec^4 - 102048*Ec^5 + 
        135936*Ec^6 - 174720*Ec^7 + 165120*Ec^8 - 104960*Ec^9 + 58368*Ec^10 - 
        24576*Ec^11 + 30*\[Rho] - 180*Ec*\[Rho] - 180*Ec^2*\[Rho] + 
        7200*Ec^3*\[Rho] - 41400*Ec^4*\[Rho] + 115104*Ec^5*\[Rho] - 
        154272*Ec^6*\[Rho] + 51456*Ec^7*\[Rho] + 89472*Ec^8*\[Rho] - 
        78336*Ec^9*\[Rho] + 7680*Ec^10*\[Rho] - 60*\[Rho]^2 - 
        360*Ec*\[Rho]^2 + 8280*Ec^2*\[Rho]^2 - 49200*Ec^3*\[Rho]^2 + 
        159480*Ec^4*\[Rho]^2 - 320928*Ec^5*\[Rho]^2 + 406464*Ec^6*\[Rho]^2 - 
        320256*Ec^7*\[Rho]^2 + 158592*Ec^8*\[Rho]^2 - 44544*Ec^9*\[Rho]^2 + 
        410*\[Rho]^3 - 5460*Ec*\[Rho]^3 + 30540*Ec^2*\[Rho]^3 - 
        93920*Ec^3*\[Rho]^3 + 169320*Ec^4*\[Rho]^3 - 171168*Ec^5*\[Rho]^3 + 
        69632*Ec^6*\[Rho]^3 + 27264*Ec^7*\[Rho]^3 - 28032*Ec^8*\[Rho]^3 - 
        705*\[Rho]^4 + 8460*Ec*\[Rho]^4 - 42300*Ec^2*\[Rho]^4 + 
        117480*Ec^3*\[Rho]^4 - 199080*Ec^4*\[Rho]^4 + 199296*Ec^5*\[Rho]^4 - 
        106080*Ec^6*\[Rho]^4 + 22656*Ec^7*\[Rho]^4 + 168*\[Rho]^5 - 
        2016*Ec*\[Rho]^5 + 10080*Ec^2*\[Rho]^5 - 26880*Ec^3*\[Rho]^5 + 
        40320*Ec^4*\[Rho]^5 - 32256*Ec^5*\[Rho]^5 + 10752*Ec^6*\[Rho]^5 - 
        30*(1 - 2*Ec)^6*(4 - 3*\[Rho] + 18*\[Rho]^2 + 9*\[Rho]^3)*
         Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*(4 - 3*\[Rho] + 18*\[Rho]^2 + 
          9*\[Rho]^3)*Log[\[Rho]]) - \[CapitalLambda]bh*
       (120 - 1680*Ec + 10080*Ec^2 - 33600*Ec^3 + 67200*Ec^4 - 80640*Ec^5 + 
        53760*Ec^6 - 15360*Ec^7 + 776*\[Rho] - 12064*Ec*\[Rho] + 
        80784*Ec^2*\[Rho] - 302880*Ec^3*\[Rho] + 689520*Ec^4*\[Rho] - 
        958080*Ec^5*\[Rho] + 749568*Ec^6*\[Rho] - 211968*Ec^7*\[Rho] - 
        130560*Ec^8*\[Rho] + 112640*Ec^9*\[Rho] + 45056*Ec^10*\[Rho] - 
        122880*Ec^11*\[Rho] + 61440*Ec^12*\[Rho] - 755*\[Rho]^2 + 
        9430*Ec*\[Rho]^2 - 48600*Ec^2*\[Rho]^2 + 130080*Ec^3*\[Rho]^2 - 
        177240*Ec^4*\[Rho]^2 + 48336*Ec^5*\[Rho]^2 + 284064*Ec^6*\[Rho]^2 - 
        694464*Ec^7*\[Rho]^2 + 939648*Ec^8*\[Rho]^2 - 718592*Ec^9*\[Rho]^2 + 
        214528*Ec^10*\[Rho]^2 + 15360*Ec^11*\[Rho]^2 - 30*\[Rho]^3 + 
        780*Ec*\[Rho]^3 - 7200*Ec^2*\[Rho]^3 + 34080*Ec^3*\[Rho]^3 - 
        105960*Ec^4*\[Rho]^3 + 262512*Ec^5*\[Rho]^3 - 535104*Ec^6*\[Rho]^3 + 
        772992*Ec^7*\[Rho]^3 - 641664*Ec^8*\[Rho]^3 + 218880*Ec^9*\[Rho]^3 + 
        520*\[Rho]^4 - 8900*Ec*\[Rho]^4 + 64740*Ec^2*\[Rho]^4 - 
        261160*Ec^3*\[Rho]^4 + 659240*Ec^4*\[Rho]^4 - 1109232*Ec^5*\[Rho]^4 + 
        1245952*Ec^6*\[Rho]^4 - 856832*Ec^7*\[Rho]^4 + 286848*Ec^8*\[Rho]^4 - 
        22272*Ec^9*\[Rho]^4 - 730*\[Rho]^5 + 10220*Ec*\[Rho]^5 - 
        61320*Ec^2*\[Rho]^5 + 204400*Ec^3*\[Rho]^5 - 422600*Ec^4*\[Rho]^5 + 
        569424*Ec^5*\[Rho]^5 - 474208*Ec^6*\[Rho]^5 + 213824*Ec^7*\[Rho]^5 - 
        39168*Ec^8*\[Rho]^5 + 99*\[Rho]^6 - 1386*Ec*\[Rho]^6 + 
        8316*Ec^2*\[Rho]^6 - 27720*Ec^3*\[Rho]^6 + 55440*Ec^4*\[Rho]^6 - 
        66528*Ec^5*\[Rho]^6 + 44352*Ec^6*\[Rho]^6 - 12672*Ec^7*\[Rho]^6 + 
        30*(-1 + 2*Ec)^7*\[Rho]*(20 + 19*\[Rho] - 6*\[Rho]^2 + 27*\[Rho]^3)*
         Log[1 - 2*Ec] - 30*(-1 + 2*Ec)^7*\[Rho]*(20 + 19*\[Rho] - 
          6*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))))/
  (450*(mb - 2*Ec*mb)^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r10*(-((180 - 2160*Ec + 10800*Ec^2 - 28800*Ec^3 + 43200*Ec^4 - 34560*Ec^5 + 
       11520*Ec^6 - 785*\[Rho] + 10620*Ec*\[Rho] - 60300*Ec^2*\[Rho] + 
       187680*Ec^3*\[Rho] - 355200*Ec^4*\[Rho] + 446208*Ec^5*\[Rho] - 
       434304*Ec^6*\[Rho] + 379392*Ec^7*\[Rho] - 258816*Ec^8*\[Rho] + 
       99328*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 360*\[Rho]^2 - 
       4320*Ec*\[Rho]^2 + 21600*Ec^2*\[Rho]^2 - 66240*Ec^3*\[Rho]^2 + 
       164640*Ec^4*\[Rho]^2 - 341376*Ec^5*\[Rho]^2 + 479232*Ec^6*\[Rho]^2 - 
       370176*Ec^7*\[Rho]^2 + 118272*Ec^8*\[Rho]^2 + 540*\[Rho]^3 - 
       7560*Ec*\[Rho]^3 + 44280*Ec^2*\[Rho]^3 - 126240*Ec^3*\[Rho]^3 + 
       185760*Ec^4*\[Rho]^3 - 142272*Ec^5*\[Rho]^3 + 53760*Ec^6*\[Rho]^3 - 
       6912*Ec^7*\[Rho]^3 + 20*\[Rho]^4 - 240*Ec*\[Rho]^4 + 
       1200*Ec^2*\[Rho]^4 - 19520*Ec^3*\[Rho]^4 + 44160*Ec^4*\[Rho]^4 - 
       53952*Ec^5*\[Rho]^4 + 38144*Ec^6*\[Rho]^4 - 11520*Ec^7*\[Rho]^4 - 
       315*\[Rho]^5 + 3780*Ec*\[Rho]^5 - 18900*Ec^2*\[Rho]^5 + 
       50400*Ec^3*\[Rho]^5 - 75600*Ec^4*\[Rho]^5 + 60480*Ec^5*\[Rho]^5 - 
       20160*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
        Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
        (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
       \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 
         544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
         270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
         480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]))) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (180 - 2160*Ec + 10800*Ec^2 - 28800*Ec^3 + 43200*Ec^4 - 34560*Ec^5 + 
        11520*Ec^6 - 785*\[Rho] + 10620*Ec*\[Rho] - 60300*Ec^2*\[Rho] + 
        187680*Ec^3*\[Rho] - 355200*Ec^4*\[Rho] + 446208*Ec^5*\[Rho] - 
        434304*Ec^6*\[Rho] + 379392*Ec^7*\[Rho] - 258816*Ec^8*\[Rho] + 
        99328*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 360*\[Rho]^2 - 
        4320*Ec*\[Rho]^2 + 21600*Ec^2*\[Rho]^2 - 66240*Ec^3*\[Rho]^2 + 
        164640*Ec^4*\[Rho]^2 - 341376*Ec^5*\[Rho]^2 + 479232*Ec^6*\[Rho]^2 - 
        370176*Ec^7*\[Rho]^2 + 118272*Ec^8*\[Rho]^2 + 540*\[Rho]^3 - 
        7560*Ec*\[Rho]^3 + 44280*Ec^2*\[Rho]^3 - 126240*Ec^3*\[Rho]^3 + 
        185760*Ec^4*\[Rho]^3 - 142272*Ec^5*\[Rho]^3 + 53760*Ec^6*\[Rho]^3 - 
        6912*Ec^7*\[Rho]^3 + 20*\[Rho]^4 - 240*Ec*\[Rho]^4 + 
        1200*Ec^2*\[Rho]^4 - 19520*Ec^3*\[Rho]^4 + 44160*Ec^4*\[Rho]^4 - 
        53952*Ec^5*\[Rho]^4 + 38144*Ec^6*\[Rho]^4 - 11520*Ec^7*\[Rho]^4 - 
        315*\[Rho]^5 + 3780*Ec*\[Rho]^5 - 18900*Ec^2*\[Rho]^5 + 
        50400*Ec^3*\[Rho]^5 - 75600*Ec^4*\[Rho]^5 + 60480*Ec^5*\[Rho]^5 - 
        20160*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
         Log[\[Rho]]) - (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*
       (1633 - 19116*Ec + 92700*Ec^2 - 240480*Ec^3 + 371520*Ec^4 - 
        417408*Ec^5 + 519936*Ec^6 - 668160*Ec^7 + 510720*Ec^8 - 97280*Ec^9 - 
        101376*Ec^10 + 49152*Ec^11 - 5395*\[Rho] + 62820*Ec*\[Rho] - 
        302580*Ec^2*\[Rho] + 762240*Ec^3*\[Rho] - 999360*Ec^4*\[Rho] + 
        385536*Ec^5*\[Rho] + 805632*Ec^6*\[Rho] - 1453056*Ec^7*\[Rho] + 
        1060608*Ec^8*\[Rho] - 308224*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 
        3720*\[Rho]^2 - 40680*Ec*\[Rho]^2 + 179640*Ec^2*\[Rho]^2 - 
        394560*Ec^3*\[Rho]^2 + 364800*Ec^4*\[Rho]^2 + 190464*Ec^5*\[Rho]^2 - 
        815232*Ec^6*\[Rho]^2 + 795648*Ec^7*\[Rho]^2 - 316416*Ec^8*\[Rho]^2 + 
        18432*Ec^9*\[Rho]^2 + 1400*\[Rho]^3 - 15720*Ec*\[Rho]^3 + 
        72120*Ec^2*\[Rho]^3 - 212480*Ec^3*\[Rho]^3 + 435840*Ec^4*\[Rho]^3 - 
        537600*Ec^5*\[Rho]^3 + 315776*Ec^6*\[Rho]^3 - 35328*Ec^7*\[Rho]^3 - 
        27648*Ec^8*\[Rho]^3 - 2345*\[Rho]^4 + 28140*Ec*\[Rho]^4 - 
        140700*Ec^2*\[Rho]^4 + 420800*Ec^3*\[Rho]^4 - 710640*Ec^4*\[Rho]^4 + 
        688704*Ec^5*\[Rho]^4 - 350528*Ec^6*\[Rho]^4 + 69120*Ec^7*\[Rho]^4 + 
        987*\[Rho]^5 - 11844*Ec*\[Rho]^5 + 59220*Ec^2*\[Rho]^5 - 
        157920*Ec^3*\[Rho]^5 + 236880*Ec^4*\[Rho]^5 - 189504*Ec^5*\[Rho]^5 + 
        63168*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*(4 - 16*\[Rho] + 33*\[Rho]^2 + 
          9*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*(4 - 16*\[Rho] + 
          33*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) - \[CapitalLambda]bh*
       (360 - 5040*Ec + 30240*Ec^2 - 100800*Ec^3 + 201600*Ec^4 - 
        241920*Ec^5 + 161280*Ec^6 - 46080*Ec^7 - 8351*\[Rho] + 
        122434*Ec*\[Rho] - 773244*Ec^2*\[Rho] + 2732040*Ec^3*\[Rho] - 
        5850720*Ec^4*\[Rho] + 7648128*Ec^5*\[Rho] - 5795328*Ec^6*\[Rho] + 
        2331648*Ec^7*\[Rho] - 825600*Ec^8*\[Rho] + 755200*Ec^9*\[Rho] - 
        238592*Ec^10*\[Rho] - 215040*Ec^11*\[Rho] + 122880*Ec^12*\[Rho] + 
        9645*\[Rho]^2 - 126390*Ec*\[Rho]^2 + 697860*Ec^2*\[Rho]^2 - 
        2084280*Ec^3*\[Rho]^2 + 3542400*Ec^4*\[Rho]^2 - 
        3083520*Ec^5*\[Rho]^2 + 294912*Ec^6*\[Rho]^2 + 
        2193408*Ec^7*\[Rho]^2 - 2370816*Ec^8*\[Rho]^2 + 
        1242624*Ec^9*\[Rho]^2 - 353280*Ec^10*\[Rho]^2 + 
        30720*Ec^11*\[Rho]^2 - 1080*\[Rho]^3 + 14040*Ec*\[Rho]^3 - 
        76680*Ec^2*\[Rho]^3 + 225360*Ec^3*\[Rho]^3 - 325440*Ec^4*\[Rho]^3 - 
        50688*Ec^5*\[Rho]^3 + 999936*Ec^6*\[Rho]^3 - 1534464*Ec^7*\[Rho]^3 + 
        990720*Ec^8*\[Rho]^3 - 267264*Ec^9*\[Rho]^3 - 280*\[Rho]^4 + 
        680*Ec*\[Rho]^4 + 18600*Ec^2*\[Rho]^4 - 152720*Ec^3*\[Rho]^4 + 
        425920*Ec^4*\[Rho]^4 - 569856*Ec^5*\[Rho]^4 + 475904*Ec^6*\[Rho]^4 - 
        283648*Ec^7*\[Rho]^4 + 93696*Ec^8*\[Rho]^4 - 9216*Ec^9*\[Rho]^4 - 
        105*\[Rho]^5 + 1470*Ec*\[Rho]^5 - 8820*Ec^2*\[Rho]^5 + 
        29400*Ec^3*\[Rho]^5 + 19440*Ec^4*\[Rho]^5 - 76128*Ec^5*\[Rho]^5 + 
        98112*Ec^6*\[Rho]^5 - 74112*Ec^7*\[Rho]^5 + 23040*Ec^8*\[Rho]^5 - 
        189*\[Rho]^6 + 2646*Ec*\[Rho]^6 - 15876*Ec^2*\[Rho]^6 + 
        52920*Ec^3*\[Rho]^6 - 105840*Ec^4*\[Rho]^6 + 127008*Ec^5*\[Rho]^6 - 
        84672*Ec^6*\[Rho]^6 + 24192*Ec^7*\[Rho]^6 + 60*(-1 + 2*Ec)^7*\[Rho]*
         (-46 - 72*\[Rho] + 9*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^7*\[Rho]*(-46 - 72*\[Rho] + 9*\[Rho]^2 + 27*\[Rho]^3)*
         Log[\[Rho]]))))/(900*(mb - 2*Ec*mb)^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r16*((240 - 2400*Ec + 9600*Ec^2 - 19200*Ec^3 + 19200*Ec^4 - 7680*Ec^5 - 
      2605*\[Rho] + 28450*Ec*\[Rho] - 125800*Ec^2*\[Rho] + 
      283600*Ec^3*\[Rho] - 334240*Ec^4*\[Rho] + 192832*Ec^5*\[Rho] - 
      80512*Ec^6*\[Rho] + 89344*Ec^7*\[Rho] - 46336*Ec^8*\[Rho] - 
      7680*Ec^9*\[Rho] + 2040*\[Rho]^2 - 20400*Ec*\[Rho]^2 + 
      81600*Ec^2*\[Rho]^2 - 151680*Ec^3*\[Rho]^2 + 96000*Ec^4*\[Rho]^2 + 
      69120*Ec^5*\[Rho]^2 - 109056*Ec^6*\[Rho]^2 + 33792*Ec^7*\[Rho]^2 + 
      840*\[Rho]^3 - 9480*Ec*\[Rho]^3 + 43320*Ec^2*\[Rho]^3 - 
      116400*Ec^3*\[Rho]^3 + 211680*Ec^4*\[Rho]^3 - 214848*Ec^5*\[Rho]^3 + 
      89088*Ec^6*\[Rho]^3 + 760*\[Rho]^4 - 7600*Ec*\[Rho]^4 + 
      30400*Ec^2*\[Rho]^4 - 103040*Ec^3*\[Rho]^4 + 180800*Ec^4*\[Rho]^4 - 
      164480*Ec^5*\[Rho]^4 + 61440*Ec^6*\[Rho]^4 - 1275*\[Rho]^5 + 
      12750*Ec*\[Rho]^5 - 51000*Ec^2*\[Rho]^5 + 102000*Ec^3*\[Rho]^5 - 
      102000*Ec^4*\[Rho]^5 + 40800*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*
       (-20 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*
       (-20 + 9*\[Rho]^2)*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]])) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (240 - 2400*Ec + 9600*Ec^2 - 19200*Ec^3 + 19200*Ec^4 - 7680*Ec^5 - 
        2605*\[Rho] + 28450*Ec*\[Rho] - 125800*Ec^2*\[Rho] + 
        283600*Ec^3*\[Rho] - 334240*Ec^4*\[Rho] + 192832*Ec^5*\[Rho] - 
        80512*Ec^6*\[Rho] + 89344*Ec^7*\[Rho] - 46336*Ec^8*\[Rho] - 
        7680*Ec^9*\[Rho] + 2040*\[Rho]^2 - 20400*Ec*\[Rho]^2 + 
        81600*Ec^2*\[Rho]^2 - 151680*Ec^3*\[Rho]^2 + 96000*Ec^4*\[Rho]^2 + 
        69120*Ec^5*\[Rho]^2 - 109056*Ec^6*\[Rho]^2 + 33792*Ec^7*\[Rho]^2 + 
        840*\[Rho]^3 - 9480*Ec*\[Rho]^3 + 43320*Ec^2*\[Rho]^3 - 
        116400*Ec^3*\[Rho]^3 + 211680*Ec^4*\[Rho]^3 - 214848*Ec^5*\[Rho]^3 + 
        89088*Ec^6*\[Rho]^3 + 760*\[Rho]^4 - 7600*Ec*\[Rho]^4 + 
        30400*Ec^2*\[Rho]^4 - 103040*Ec^3*\[Rho]^4 + 180800*Ec^4*\[Rho]^4 - 
        164480*Ec^5*\[Rho]^4 + 61440*Ec^6*\[Rho]^4 - 1275*\[Rho]^5 + 
        12750*Ec*\[Rho]^5 - 51000*Ec^2*\[Rho]^5 + 102000*Ec^3*\[Rho]^5 - 
        102000*Ec^4*\[Rho]^5 + 40800*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*
         (-20 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*
         (-20 + 9*\[Rho]^2)*Log[\[Rho]]) - (1 - 2*Ec)*
       (1 + \[CapitalLambda]bh)*\[Rho]*(4429 - 45250*Ec + 185800*Ec^2 - 
        392560*Ec^3 + 487840*Ec^4 - 526336*Ec^5 + 736000*Ec^6 - 774400*Ec^7 + 
        344320*Ec^8 - 7680*Ec^9 - 6144*Ec^10 - 1415*\[Rho] - 6970*Ec*\[Rho] + 
        133480*Ec^2*\[Rho] - 558160*Ec^3*\[Rho] + 1024960*Ec^4*\[Rho] - 
        794752*Ec^5*\[Rho] + 7552*Ec^6*\[Rho] + 302336*Ec^7*\[Rho] - 
        99584*Ec^8*\[Rho] - 7680*Ec^9*\[Rho] - 2640*\[Rho]^2 + 
        34680*Ec*\[Rho]^2 - 180120*Ec^2*\[Rho]^2 + 419760*Ec^3*\[Rho]^2 - 
        275520*Ec^4*\[Rho]^2 - 564864*Ec^5*\[Rho]^2 + 1130880*Ec^6*\[Rho]^2 - 
        685824*Ec^7*\[Rho]^2 + 107520*Ec^8*\[Rho]^2 + 80*\[Rho]^3 + 
        280*Ec*\[Rho]^3 - 6520*Ec^2*\[Rho]^3 + 75440*Ec^3*\[Rho]^3 - 
        345920*Ec^4*\[Rho]^3 + 597248*Ec^5*\[Rho]^3 - 421248*Ec^6*\[Rho]^3 + 
        96000*Ec^7*\[Rho]^3 - 2365*\[Rho]^4 + 23650*Ec*\[Rho]^4 - 
        94600*Ec^2*\[Rho]^4 + 255920*Ec^3*\[Rho]^4 - 383600*Ec^4*\[Rho]^4 + 
        306080*Ec^5*\[Rho]^4 - 101760*Ec^6*\[Rho]^4 + 1911*\[Rho]^5 - 
        19110*Ec*\[Rho]^5 + 76440*Ec^2*\[Rho]^5 - 152880*Ec^3*\[Rho]^5 + 
        152880*Ec^4*\[Rho]^5 - 61152*Ec^5*\[Rho]^5 - 60*(-1 + 2*Ec)^5*
         (-8 - 176*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] + 
        60*(-1 + 2*Ec)^5*(-8 - 176*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*
         Log[\[Rho]]) - \[CapitalLambda]bh*(480 - 5760*Ec + 28800*Ec^2 - 
        76800*Ec^3 + 115200*Ec^4 - 92160*Ec^5 + 30720*Ec^6 - 18115*\[Rho] + 
        226980*Ec*\[Rho] - 1192500*Ec^2*\[Rho] + 3372000*Ec^3*\[Rho] - 
        5450880*Ec^4*\[Rho] + 4911744*Ec^5*\[Rho] - 2345472*Ec^6*\[Rho] + 
        1076736*Ec^7*\[Rho] - 1160448*Ec^8*\[Rho] + 656384*Ec^9*\[Rho] - 
        76800*Ec^10*\[Rho] + 17805*\[Rho]^2 - 181980*Ec*\[Rho]^2 + 
        719820*Ec^2*\[Rho]^2 - 1285920*Ec^3*\[Rho]^2 + 683040*Ec^4*\[Rho]^2 + 
        817920*Ec^5*\[Rho]^2 - 790656*Ec^6*\[Rho]^2 - 603648*Ec^7*\[Rho]^2 + 
        831744*Ec^8*\[Rho]^2 - 242688*Ec^9*\[Rho]^2 + 15360*Ec^10*\[Rho]^2 + 
        240*\[Rho]^3 - 9000*Ec*\[Rho]^3 + 81720*Ec^2*\[Rho]^3 - 
        340320*Ec^3*\[Rho]^3 + 656160*Ec^4*\[Rho]^3 - 240000*Ec^5*\[Rho]^3 - 
        998784*Ec^6*\[Rho]^3 + 1347072*Ec^7*\[Rho]^3 - 526848*Ec^8*\[Rho]^3 - 
        560*\[Rho]^4 + 3480*Ec*\[Rho]^4 + 2040*Ec^2*\[Rho]^4 - 
        70240*Ec^3*\[Rho]^4 + 208800*Ec^4*\[Rho]^4 - 395136*Ec^5*\[Rho]^4 + 
        409216*Ec^6*\[Rho]^4 - 96768*Ec^7*\[Rho]^4 - 53760*Ec^8*\[Rho]^4 + 
        915*\[Rho]^5 - 10980*Ec*\[Rho]^5 + 54900*Ec^2*\[Rho]^5 - 
        146400*Ec^3*\[Rho]^5 + 370800*Ec^4*\[Rho]^5 - 515520*Ec^5*\[Rho]^5 + 
        386880*Ec^6*\[Rho]^5 - 122880*Ec^7*\[Rho]^5 - 765*\[Rho]^6 + 
        9180*Ec*\[Rho]^6 - 45900*Ec^2*\[Rho]^6 + 122400*Ec^3*\[Rho]^6 - 
        183600*Ec^4*\[Rho]^6 + 146880*Ec^5*\[Rho]^6 - 48960*Ec^6*\[Rho]^6 - 
        60*(1 - 2*Ec)^6*\[Rho]*(-80 - 264*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
         Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-80 - 264*\[Rho] + 
          51*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))))/
  (3600*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r18*(-((120 - 1440*Ec + 7200*Ec^2 - 19200*Ec^3 + 28800*Ec^4 - 23040*Ec^5 + 
       7680*Ec^6 - 1225*\[Rho] + 15660*Ec*\[Rho] - 84060*Ec^2*\[Rho] + 
       244320*Ec^3*\[Rho] - 417600*Ec^4*\[Rho] + 451200*Ec^5*\[Rho] - 
       399360*Ec^6*\[Rho] + 407040*Ec^7*\[Rho] - 326400*Ec^8*\[Rho] + 
       97280*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] + 600*\[Rho]^2 - 
       7200*Ec*\[Rho]^2 + 36000*Ec^2*\[Rho]^2 - 83520*Ec^3*\[Rho]^2 + 
       54720*Ec^4*\[Rho]^2 + 123648*Ec^5*\[Rho]^2 - 250368*Ec^6*\[Rho]^2 + 
       147456*Ec^7*\[Rho]^2 - 21504*Ec^8*\[Rho]^2 + 600*\[Rho]^3 - 
       8280*Ec*\[Rho]^3 + 47880*Ec^2*\[Rho]^3 - 157920*Ec^3*\[Rho]^3 + 
       337920*Ec^4*\[Rho]^3 - 472320*Ec^5*\[Rho]^3 + 382848*Ec^6*\[Rho]^3 - 
       132096*Ec^7*\[Rho]^3 + 1360*\[Rho]^4 - 16320*Ec*\[Rho]^4 + 
       81600*Ec^2*\[Rho]^4 - 266560*Ec^3*\[Rho]^4 + 557760*Ec^4*\[Rho]^4 - 
       689664*Ec^5*\[Rho]^4 + 471808*Ec^6*\[Rho]^4 - 138240*Ec^7*\[Rho]^4 - 
       1455*\[Rho]^5 + 17460*Ec*\[Rho]^5 - 87300*Ec^2*\[Rho]^5 + 
       232800*Ec^3*\[Rho]^5 - 349200*Ec^4*\[Rho]^5 + 279360*Ec^5*\[Rho]^5 - 
       93120*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-8 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-8 + 9*\[Rho]^2)*Log[\[Rho]])*
      (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
        (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
         1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
         360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
         960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]))) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (120 - 1440*Ec + 7200*Ec^2 - 19200*Ec^3 + 28800*Ec^4 - 23040*Ec^5 + 
        7680*Ec^6 - 1225*\[Rho] + 15660*Ec*\[Rho] - 84060*Ec^2*\[Rho] + 
        244320*Ec^3*\[Rho] - 417600*Ec^4*\[Rho] + 451200*Ec^5*\[Rho] - 
        399360*Ec^6*\[Rho] + 407040*Ec^7*\[Rho] - 326400*Ec^8*\[Rho] + 
        97280*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] + 600*\[Rho]^2 - 
        7200*Ec*\[Rho]^2 + 36000*Ec^2*\[Rho]^2 - 83520*Ec^3*\[Rho]^2 + 
        54720*Ec^4*\[Rho]^2 + 123648*Ec^5*\[Rho]^2 - 250368*Ec^6*\[Rho]^2 + 
        147456*Ec^7*\[Rho]^2 - 21504*Ec^8*\[Rho]^2 + 600*\[Rho]^3 - 
        8280*Ec*\[Rho]^3 + 47880*Ec^2*\[Rho]^3 - 157920*Ec^3*\[Rho]^3 + 
        337920*Ec^4*\[Rho]^3 - 472320*Ec^5*\[Rho]^3 + 382848*Ec^6*\[Rho]^3 - 
        132096*Ec^7*\[Rho]^3 + 1360*\[Rho]^4 - 16320*Ec*\[Rho]^4 + 
        81600*Ec^2*\[Rho]^4 - 266560*Ec^3*\[Rho]^4 + 557760*Ec^4*\[Rho]^4 - 
        689664*Ec^5*\[Rho]^4 + 471808*Ec^6*\[Rho]^4 - 138240*Ec^7*\[Rho]^4 - 
        1455*\[Rho]^5 + 17460*Ec*\[Rho]^5 - 87300*Ec^2*\[Rho]^5 + 
        232800*Ec^3*\[Rho]^5 - 349200*Ec^4*\[Rho]^5 + 279360*Ec^5*\[Rho]^5 - 
        93120*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-8 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-8 + 9*\[Rho]^2)*
         Log[\[Rho]]) - (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*
       (2893 - 35676*Ec + 184140*Ec^2 - 512640*Ec^3 + 835200*Ec^4 - 
        861504*Ec^5 + 768768*Ec^6 - 864000*Ec^7 + 787200*Ec^8 - 327680*Ec^9 + 
        9216*Ec^10 + 12288*Ec^11 - 1975*\[Rho] + 10260*Ec*\[Rho] + 
        29340*Ec^2*\[Rho] - 352800*Ec^3*\[Rho] + 1108320*Ec^4*\[Rho] - 
        1646592*Ec^5*\[Rho] + 1090176*Ec^6*\[Rho] - 19968*Ec^7*\[Rho] - 
        335616*Ec^8*\[Rho] + 109568*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] - 
        1680*\[Rho]^2 + 28440*Ec*\[Rho]^2 - 191880*Ec^2*\[Rho]^2 + 
        614880*Ec^3*\[Rho]^2 - 823200*Ec^4*\[Rho]^2 - 307200*Ec^5*\[Rho]^2 + 
        2389632*Ec^6*\[Rho]^2 - 2959872*Ec^7*\[Rho]^2 + 
        1503744*Ec^8*\[Rho]^2 - 239616*Ec^9*\[Rho]^2 + 2480*\[Rho]^3 - 
        28680*Ec*\[Rho]^3 + 136920*Ec^2*\[Rho]^3 - 307040*Ec^3*\[Rho]^3 + 
        167520*Ec^4*\[Rho]^3 + 617856*Ec^5*\[Rho]^3 - 1280896*Ec^6*\[Rho]^3 + 
        907776*Ec^7*\[Rho]^3 - 216576*Ec^8*\[Rho]^3 - 3965*\[Rho]^4 + 
        47580*Ec*\[Rho]^4 - 237900*Ec^2*\[Rho]^4 + 714560*Ec^3*\[Rho]^4 - 
        1333200*Ec^4*\[Rho]^4 + 1477248*Ec^5*\[Rho]^4 - 
        902336*Ec^6*\[Rho]^4 + 234240*Ec^7*\[Rho]^4 + 2247*\[Rho]^5 - 
        26964*Ec*\[Rho]^5 + 134820*Ec^2*\[Rho]^5 - 359520*Ec^3*\[Rho]^5 + 
        539280*Ec^4*\[Rho]^5 - 431424*Ec^5*\[Rho]^5 + 143808*Ec^6*\[Rho]^5 + 
        60*(1 - 2*Ec)^6*(-8 - 112*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*
         Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*(-8 - 112*\[Rho] + 69*\[Rho]^2 + 
          9*\[Rho]^3)*Log[\[Rho]]) - \[CapitalLambda]bh*
       (240 - 3360*Ec + 20160*Ec^2 - 67200*Ec^3 + 134400*Ec^4 - 161280*Ec^5 + 
        107520*Ec^6 - 30720*Ec^7 - 10327*\[Rho] + 149858*Ec*\[Rho] - 
        936108*Ec^2*\[Rho] + 3268200*Ec^3*\[Rho] - 6908160*Ec^4*\[Rho] + 
        8907264*Ec^5*\[Rho] - 6675456*Ec^6*\[Rho] + 2727936*Ec^7*\[Rho] - 
        1102080*Ec^8*\[Rho] + 1134080*Ec^9*\[Rho] - 701440*Ec^10*\[Rho] + 
        153600*Ec^11*\[Rho] + 12825*\[Rho]^2 - 163710*Ec*\[Rho]^2 + 
        871380*Ec^2*\[Rho]^2 - 2461080*Ec^3*\[Rho]^2 + 
        3839520*Ec^4*\[Rho]^2 - 3026880*Ec^5*\[Rho]^2 + 
        876672*Ec^6*\[Rho]^2 - 458496*Ec^7*\[Rho]^2 + 1344768*Ec^8*\[Rho]^2 - 
        1181184*Ec^9*\[Rho]^2 + 402432*Ec^10*\[Rho]^2 - 
        30720*Ec^11*\[Rho]^2 - 1680*\[Rho]^3 + 17400*Ec*\[Rho]^3 - 
        61560*Ec^2*\[Rho]^3 + 33840*Ec^3*\[Rho]^3 + 264480*Ec^4*\[Rho]^3 - 
        350016*Ec^5*\[Rho]^3 - 963456*Ec^6*\[Rho]^3 + 2848512*Ec^7*\[Rho]^3 - 
        2655744*Ec^8*\[Rho]^3 + 881664*Ec^9*\[Rho]^3 - 1760*\[Rho]^4 + 
        21400*Ec*\[Rho]^4 - 105720*Ec^2*\[Rho]^4 + 261680*Ec^3*\[Rho]^4 - 
        364000*Ec^4*\[Rho]^4 + 259776*Ec^5*\[Rho]^4 + 75904*Ec^6*\[Rho]^4 - 
        225536*Ec^7*\[Rho]^4 - 62976*Ec^8*\[Rho]^4 + 119808*Ec^9*\[Rho]^4 + 
        1575*\[Rho]^5 - 22050*Ec*\[Rho]^5 + 132300*Ec^2*\[Rho]^5 - 
        441000*Ec^3*\[Rho]^5 + 1060080*Ec^4*\[Rho]^5 - 
        1786656*Ec^5*\[Rho]^5 + 1842624*Ec^6*\[Rho]^5 - 
        1079424*Ec^7*\[Rho]^5 + 276480*Ec^8*\[Rho]^5 - 873*\[Rho]^6 + 
        12222*Ec*\[Rho]^6 - 73332*Ec^2*\[Rho]^6 + 244440*Ec^3*\[Rho]^6 - 
        488880*Ec^4*\[Rho]^6 + 586656*Ec^5*\[Rho]^6 - 391104*Ec^6*\[Rho]^6 + 
        111744*Ec^7*\[Rho]^6 + 60*(-1 + 2*Ec)^7*\[Rho]*(-44 - 132*\[Rho] + 
          51*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*\[Rho]*
         (-44 - 132*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))))/
  (1800*(mb - 2*Ec*mb)^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r15*(3*(80 - 960*Ec + 4800*Ec^2 - 12800*Ec^3 + 19200*Ec^4 - 15360*Ec^5 + 
      5120*Ec^6 - 375*\[Rho] + 4980*Ec*\[Rho] - 27780*Ec^2*\[Rho] + 
      84320*Ec^3*\[Rho] - 152640*Ec^4*\[Rho] + 178816*Ec^5*\[Rho] - 
      167168*Ec^6*\[Rho] + 157184*Ec^7*\[Rho] - 111872*Ec^8*\[Rho] + 
      29696*Ec^9*\[Rho] + 5120*Ec^10*\[Rho] + 200*\[Rho]^2 - 
      2400*Ec*\[Rho]^2 + 12000*Ec^2*\[Rho]^2 - 35200*Ec^3*\[Rho]^2 + 
      71680*Ec^4*\[Rho]^2 - 109056*Ec^5*\[Rho]^2 + 119808*Ec^6*\[Rho]^2 - 
      81920*Ec^7*\[Rho]^2 + 24576*Ec^8*\[Rho]^2 + 280*\[Rho]^3 - 
      3720*Ec*\[Rho]^3 + 20760*Ec^2*\[Rho]^3 - 60640*Ec^3*\[Rho]^3 + 
      102080*Ec^4*\[Rho]^3 - 105984*Ec^5*\[Rho]^3 + 67456*Ec^6*\[Rho]^3 - 
      19456*Ec^7*\[Rho]^3 - 120*\[Rho]^4 + 1440*Ec*\[Rho]^4 - 
      7200*Ec^2*\[Rho]^4 + 18560*Ec^3*\[Rho]^4 - 14400*Ec^4*\[Rho]^4 - 
      6912*Ec^5*\[Rho]^4 + 20224*Ec^6*\[Rho]^4 - 10240*Ec^7*\[Rho]^4 - 
      65*\[Rho]^5 + 780*Ec*\[Rho]^5 - 3900*Ec^2*\[Rho]^5 + 
      10400*Ec^3*\[Rho]^5 - 15600*Ec^4*\[Rho]^5 + 12480*Ec^5*\[Rho]^5 - 
      4160*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-4 + 3*\[Rho]^2)*
       Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-4 + 3*\[Rho]^2)*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]])) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (6*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (80 - 960*Ec + 4800*Ec^2 - 12800*Ec^3 + 19200*Ec^4 - 15360*Ec^5 + 
        5120*Ec^6 - 375*\[Rho] + 4980*Ec*\[Rho] - 27780*Ec^2*\[Rho] + 
        84320*Ec^3*\[Rho] - 152640*Ec^4*\[Rho] + 178816*Ec^5*\[Rho] - 
        167168*Ec^6*\[Rho] + 157184*Ec^7*\[Rho] - 111872*Ec^8*\[Rho] + 
        29696*Ec^9*\[Rho] + 5120*Ec^10*\[Rho] + 200*\[Rho]^2 - 
        2400*Ec*\[Rho]^2 + 12000*Ec^2*\[Rho]^2 - 35200*Ec^3*\[Rho]^2 + 
        71680*Ec^4*\[Rho]^2 - 109056*Ec^5*\[Rho]^2 + 119808*Ec^6*\[Rho]^2 - 
        81920*Ec^7*\[Rho]^2 + 24576*Ec^8*\[Rho]^2 + 280*\[Rho]^3 - 
        3720*Ec*\[Rho]^3 + 20760*Ec^2*\[Rho]^3 - 60640*Ec^3*\[Rho]^3 + 
        102080*Ec^4*\[Rho]^3 - 105984*Ec^5*\[Rho]^3 + 67456*Ec^6*\[Rho]^3 - 
        19456*Ec^7*\[Rho]^3 - 120*\[Rho]^4 + 1440*Ec*\[Rho]^4 - 
        7200*Ec^2*\[Rho]^4 + 18560*Ec^3*\[Rho]^4 - 14400*Ec^4*\[Rho]^4 - 
        6912*Ec^5*\[Rho]^4 + 20224*Ec^6*\[Rho]^4 - 10240*Ec^7*\[Rho]^4 - 
        65*\[Rho]^5 + 780*Ec*\[Rho]^5 - 3900*Ec^2*\[Rho]^5 + 
        10400*Ec^3*\[Rho]^5 - 15600*Ec^4*\[Rho]^5 + 12480*Ec^5*\[Rho]^5 - 
        4160*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-4 + 3*\[Rho]^2)*
         Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-4 + 3*\[Rho]^2)*
         Log[\[Rho]]) - (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*
       (365 - 3420*Ec + 11340*Ec^2 - 15360*Ec^3 + 28800*Ec^4 - 184128*Ec^5 + 
        596736*Ec^6 - 956160*Ec^7 + 787200*Ec^8 - 286720*Ec^9 + 9216*Ec^10 + 
        12288*Ec^11 - 8455*\[Rho] + 105300*Ec*\[Rho] - 549540*Ec^2*\[Rho] + 
        1532640*Ec^3*\[Rho] - 2366880*Ec^4*\[Rho] + 1741824*Ec^5*\[Rho] + 
        18048*Ec^6*\[Rho] - 843264*Ec^7*\[Rho] + 352512*Ec^8*\[Rho] + 
        11264*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] + 10320*\[Rho]^2 - 
        115560*Ec*\[Rho]^2 + 528120*Ec^2*\[Rho]^2 - 1232160*Ec^3*\[Rho]^2 + 
        1503840*Ec^4*\[Rho]^2 - 907776*Ec^5*\[Rho]^2 + 405120*Ec^6*\[Rho]^2 - 
        489984*Ec^7*\[Rho]^2 + 373248*Ec^8*\[Rho]^2 - 67584*Ec^9*\[Rho]^2 - 
        3920*\[Rho]^3 + 48120*Ec*\[Rho]^3 - 247080*Ec^2*\[Rho]^3 + 
        697760*Ec^3*\[Rho]^3 - 1218720*Ec^4*\[Rho]^3 + 
        1393536*Ec^5*\[Rho]^3 - 1005440*Ec^6*\[Rho]^3 + 
        373248*Ec^7*\[Rho]^3 - 44544*Ec^8*\[Rho]^3 + 1795*\[Rho]^4 - 
        21540*Ec*\[Rho]^4 + 107700*Ec^2*\[Rho]^4 - 301120*Ec^3*\[Rho]^4 + 
        425520*Ec^4*\[Rho]^4 - 306048*Ec^5*\[Rho]^4 + 68416*Ec^6*\[Rho]^4 + 
        19200*Ec^7*\[Rho]^4 - 105*\[Rho]^5 + 1260*Ec*\[Rho]^5 - 
        6300*Ec^2*\[Rho]^5 + 16800*Ec^3*\[Rho]^5 - 25200*Ec^4*\[Rho]^5 + 
        20160*Ec^5*\[Rho]^5 - 6720*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*
         (8 + 32*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] - 
        60*(1 - 2*Ec)^6*(8 + 32*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*
         Log[\[Rho]]) - \[CapitalLambda]bh*(480 - 6720*Ec + 40320*Ec^2 - 
        134400*Ec^3 + 268800*Ec^4 - 322560*Ec^5 + 215040*Ec^6 - 61440*Ec^7 - 
        7883*\[Rho] + 115162*Ec*\[Rho] - 724572*Ec^2*\[Rho] + 
        2549640*Ec^3*\[Rho] - 5438400*Ec^4*\[Rho] + 7097472*Ec^5*\[Rho] - 
        5439744*Ec^6*\[Rho] + 2379264*Ec^7*\[Rho] - 1102080*Ec^8*\[Rho] + 
        1093120*Ec^9*\[Rho] - 668672*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] + 
        13445*\[Rho]^2 - 184390*Ec*\[Rho]^2 + 1079460*Ec^2*\[Rho]^2 - 
        3490680*Ec^3*\[Rho]^2 + 6689760*Ec^4*\[Rho]^2 - 
        7433280*Ec^5*\[Rho]^2 + 4017024*Ec^6*\[Rho]^2 - 69888*Ec^7*\[Rho]^2 - 
        738048*Ec^8*\[Rho]^2 - 79360*Ec^9*\[Rho]^2 + 238592*Ec^10*\[Rho]^2 - 
        30720*Ec^11*\[Rho]^2 - 5520*\[Rho]^3 + 71160*Ec*\[Rho]^3 - 
        384120*Ec^2*\[Rho]^3 + 1109040*Ec^3*\[Rho]^3 - 
        1752480*Ec^4*\[Rho]^3 + 1310016*Ec^5*\[Rho]^3 - 
        259200*Ec^6*\[Rho]^3 + 300288*Ec^7*\[Rho]^3 - 812544*Ec^8*\[Rho]^3 + 
        414720*Ec^9*\[Rho]^3 + 80*\[Rho]^4 - 4360*Ec*\[Rho]^4 + 
        48840*Ec^2*\[Rho]^4 - 253520*Ec^3*\[Rho]^4 + 732640*Ec^4*\[Rho]^4 - 
        1237440*Ec^5*\[Rho]^4 + 1324928*Ec^6*\[Rho]^4 - 
        926464*Ec^7*\[Rho]^4 + 238080*Ec^8*\[Rho]^4 + 33792*Ec^9*\[Rho]^4 - 
        485*\[Rho]^5 + 6790*Ec*\[Rho]^5 - 40740*Ec^2*\[Rho]^5 + 
        135800*Ec^3*\[Rho]^5 - 281680*Ec^4*\[Rho]^5 + 199776*Ec^5*\[Rho]^5 + 
        16576*Ec^6*\[Rho]^5 - 127616*Ec^7*\[Rho]^5 + 61440*Ec^8*\[Rho]^5 - 
        117*\[Rho]^6 + 1638*Ec*\[Rho]^6 - 9828*Ec^2*\[Rho]^6 + 
        32760*Ec^3*\[Rho]^6 - 65520*Ec^4*\[Rho]^6 + 78624*Ec^5*\[Rho]^6 - 
        52416*Ec^6*\[Rho]^6 + 14976*Ec^7*\[Rho]^6 + 60*(-1 + 2*Ec)^7*\[Rho]*
         (-40 - 32*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^7*\[Rho]*(-40 - 32*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
         Log[\[Rho]]))))/(1800*(mb - 2*Ec*mb)^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r6*(-((6480 - 90720*Ec + 544320*Ec^2 - 1814400*Ec^3 + 3628800*Ec^4 - 
       4354560*Ec^5 + 2903040*Ec^6 - 829440*Ec^7 - 14375*\[Rho] + 
       213250*Ec*\[Rho] - 1363500*Ec^2*\[Rho] + 4821480*Ec^3*\[Rho] - 
       9868800*Ec^4*\[Rho] + 10191360*Ec^5*\[Rho] + 691200*Ec^6*\[Rho] - 
       16435200*Ec^7*\[Rho] + 21507840*Ec^8*\[Rho] - 12915200*Ec^9*\[Rho] + 
       3066880*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] + 6600*\[Rho]^2 - 
       92400*Ec*\[Rho]^2 + 554400*Ec^2*\[Rho]^2 - 1753920*Ec^3*\[Rho]^2 + 
       2810880*Ec^4*\[Rho]^2 - 969216*Ec^5*\[Rho]^2 - 4336128*Ec^6*\[Rho]^2 + 
       7959552*Ec^7*\[Rho]^2 - 5867520*Ec^8*\[Rho]^2 + 
       1708032*Ec^9*\[Rho]^2 + 5400*\[Rho]^3 - 70200*Ec*\[Rho]^3 + 
       383400*Ec^2*\[Rho]^3 - 1259280*Ec^3*\[Rho]^3 + 2730240*Ec^4*\[Rho]^3 - 
       3818880*Ec^5*\[Rho]^3 + 3206016*Ec^6*\[Rho]^3 - 
       1407744*Ec^7*\[Rho]^3 + 221184*Ec^8*\[Rho]^3 - 14200*\[Rho]^4 + 
       198800*Ec*\[Rho]^4 - 1192800*Ec^2*\[Rho]^4 + 4323520*Ec^3*\[Rho]^4 - 
       10203200*Ec^4*\[Rho]^4 + 15638400*Ec^5*\[Rho]^4 - 
       14882560*Ec^6*\[Rho]^4 + 8061440*Ec^7*\[Rho]^4 - 
       1904640*Ec^8*\[Rho]^4 + 10095*\[Rho]^5 - 141330*Ec*\[Rho]^5 + 
       847980*Ec^2*\[Rho]^5 - 2826600*Ec^3*\[Rho]^5 + 5653200*Ec^4*\[Rho]^5 - 
       6783840*Ec^5*\[Rho]^5 + 4522560*Ec^6*\[Rho]^5 - 
       1292160*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*
        Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
        (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
       \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 
         544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
         270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
         480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]))) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (6480 - 90720*Ec + 544320*Ec^2 - 1814400*Ec^3 + 3628800*Ec^4 - 
        4354560*Ec^5 + 2903040*Ec^6 - 829440*Ec^7 - 14375*\[Rho] + 
        213250*Ec*\[Rho] - 1363500*Ec^2*\[Rho] + 4821480*Ec^3*\[Rho] - 
        9868800*Ec^4*\[Rho] + 10191360*Ec^5*\[Rho] + 691200*Ec^6*\[Rho] - 
        16435200*Ec^7*\[Rho] + 21507840*Ec^8*\[Rho] - 12915200*Ec^9*\[Rho] + 
        3066880*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] + 6600*\[Rho]^2 - 
        92400*Ec*\[Rho]^2 + 554400*Ec^2*\[Rho]^2 - 1753920*Ec^3*\[Rho]^2 + 
        2810880*Ec^4*\[Rho]^2 - 969216*Ec^5*\[Rho]^2 - 
        4336128*Ec^6*\[Rho]^2 + 7959552*Ec^7*\[Rho]^2 - 
        5867520*Ec^8*\[Rho]^2 + 1708032*Ec^9*\[Rho]^2 + 5400*\[Rho]^3 - 
        70200*Ec*\[Rho]^3 + 383400*Ec^2*\[Rho]^3 - 1259280*Ec^3*\[Rho]^3 + 
        2730240*Ec^4*\[Rho]^3 - 3818880*Ec^5*\[Rho]^3 + 
        3206016*Ec^6*\[Rho]^3 - 1407744*Ec^7*\[Rho]^3 + 
        221184*Ec^8*\[Rho]^3 - 14200*\[Rho]^4 + 198800*Ec*\[Rho]^4 - 
        1192800*Ec^2*\[Rho]^4 + 4323520*Ec^3*\[Rho]^4 - 
        10203200*Ec^4*\[Rho]^4 + 15638400*Ec^5*\[Rho]^4 - 
        14882560*Ec^6*\[Rho]^4 + 8061440*Ec^7*\[Rho]^4 - 
        1904640*Ec^8*\[Rho]^4 + 10095*\[Rho]^5 - 141330*Ec*\[Rho]^5 + 
        847980*Ec^2*\[Rho]^5 - 2826600*Ec^3*\[Rho]^5 + 
        5653200*Ec^4*\[Rho]^5 - 6783840*Ec^5*\[Rho]^5 + 
        4522560*Ec^6*\[Rho]^5 - 1292160*Ec^7*\[Rho]^5 - 
        300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
        300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*Log[\[Rho]]) - 
      5*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*(3075 - 37290*Ec + 
        183420*Ec^2 - 463080*Ec^3 + 675840*Ec^4 - 1021632*Ec^5 + 
        2959488*Ec^6 - 7143168*Ec^7 + 10417920*Ec^8 - 9177600*Ec^9 + 
        4783104*Ec^10 - 1222656*Ec^11 + 24576*Ec^12 - 8825*\[Rho] + 
        113950*Ec*\[Rho] - 616500*Ec^2*\[Rho] + 1811160*Ec^3*\[Rho] - 
        3154080*Ec^4*\[Rho] + 3468480*Ec^5*\[Rho] - 2924160*Ec^6*\[Rho] + 
        2784000*Ec^7*\[Rho] - 2776320*Ec^8*\[Rho] + 1922560*Ec^9*\[Rho] - 
        680960*Ec^10*\[Rho] + 30720*Ec^11*\[Rho] + 8880*\[Rho]^2 - 
        118200*Ec*\[Rho]^2 + 666360*Ec^2*\[Rho]^2 - 2091120*Ec^3*\[Rho]^2 + 
        3930720*Ec^4*\[Rho]^2 - 4070208*Ec^5*\[Rho]^2 + 
        696192*Ec^6*\[Rho]^2 + 4104960*Ec^7*\[Rho]^2 - 
        5611008*Ec^8*\[Rho]^2 + 3161088*Ec^9*\[Rho]^2 - 
        675840*Ec^10*\[Rho]^2 - 7440*\[Rho]^3 + 103080*Ec*\[Rho]^3 - 
        610920*Ec^2*\[Rho]^3 + 2065680*Ec^3*\[Rho]^3 - 
        4223520*Ec^4*\[Rho]^3 + 4915008*Ec^5*\[Rho]^3 - 
        2339712*Ec^6*\[Rho]^3 - 1074432*Ec^7*\[Rho]^3 + 
        1767936*Ec^8*\[Rho]^3 - 592896*Ec^9*\[Rho]^3 + 7565*\[Rho]^4 - 
        105910*Ec*\[Rho]^4 + 635460*Ec^2*\[Rho]^4 - 2240600*Ec^3*\[Rho]^4 + 
        5006800*Ec^4*\[Rho]^4 - 7159584*Ec^5*\[Rho]^4 + 
        6297536*Ec^6*\[Rho]^4 - 3104896*Ec^7*\[Rho]^4 + 
        652800*Ec^8*\[Rho]^4 - 3255*\[Rho]^5 + 45570*Ec*\[Rho]^5 - 
        273420*Ec^2*\[Rho]^5 + 911400*Ec^3*\[Rho]^5 - 1822800*Ec^4*\[Rho]^5 + 
        2187360*Ec^5*\[Rho]^5 - 1458240*Ec^6*\[Rho]^5 + 
        416640*Ec^7*\[Rho]^5 + 60*(-1 + 2*Ec)^7*(-48 + 80*\[Rho] - 
          51*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*
         (-48 + 80*\[Rho] - 51*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) - 
      3*\[CapitalLambda]bh*(4320 - 69120*Ec + 483840*Ec^2 - 1935360*Ec^3 + 
        4838400*Ec^4 - 7741440*Ec^5 + 7741440*Ec^6 - 4423680*Ec^7 + 
        1105920*Ec^8 - 35219*\[Rho] + 576944*Ec*\[Rho] - 
        4146128*Ec^2*\[Rho] + 17086272*Ec^3*\[Rho] - 44270800*Ec^4*\[Rho] + 
        74441728*Ec^5*\[Rho] - 81786368*Ec^6*\[Rho] + 61382656*Ec^7*\[Rho] - 
        42083584*Ec^8*\[Rho] + 38768640*Ec^9*\[Rho] - 32706560*Ec^10*\[Rho] + 
        16302080*Ec^11*\[Rho] - 3584000*Ec^12*\[Rho] + 38125*\[Rho]^2 - 
        571600*Ec*\[Rho]^2 + 3694000*Ec^2*\[Rho]^2 - 13342400*Ec^3*\[Rho]^2 + 
        29185360*Ec^4*\[Rho]^2 - 39253504*Ec^5*\[Rho]^2 + 
        32441344*Ec^6*\[Rho]^2 - 19806208*Ec^7*\[Rho]^2 + 
        17561344*Ec^8*\[Rho]^2 - 18173952*Ec^9*\[Rho]^2 + 
        10850304*Ec^10*\[Rho]^2 - 2605056*Ec^11*\[Rho]^2 - 
        102400*Ec^12*\[Rho]^2 - 10800*\[Rho]^3 + 159000*Ec*\[Rho]^3 - 
        1002600*Ec^2*\[Rho]^3 + 3495200*Ec^3*\[Rho]^3 - 
        7438080*Ec^4*\[Rho]^3 + 10302592*Ec^5*\[Rho]^3 - 
        9897216*Ec^6*\[Rho]^3 + 6831616*Ec^7*\[Rho]^3 - 
        3018752*Ec^8*\[Rho]^3 + 483328*Ec^9*\[Rho]^3 + 96256*Ec^10*\[Rho]^3 + 
        6800*\[Rho]^4 - 103400*Ec*\[Rho]^4 + 680600*Ec^2*\[Rho]^4 - 
        2520800*Ec^3*\[Rho]^4 + 6170240*Ec^4*\[Rho]^4 - 
        10968960*Ec^5*\[Rho]^4 + 14287104*Ec^6*\[Rho]^4 - 
        12952064*Ec^7*\[Rho]^4 + 7682048*Ec^8*\[Rho]^4 - 
        2875392*Ec^9*\[Rho]^4 + 563200*Ec^10*\[Rho]^4 - 5245*\[Rho]^5 + 
        83920*Ec*\[Rho]^5 - 587440*Ec^2*\[Rho]^5 + 2349760*Ec^3*\[Rho]^5 - 
        6310080*Ec^4*\[Rho]^5 + 11869440*Ec^5*\[Rho]^5 - 
        15298560*Ec^6*\[Rho]^5 + 12569600*Ec^7*\[Rho]^5 - 
        5999360*Ec^8*\[Rho]^5 + 1269760*Ec^9*\[Rho]^5 + 2019*\[Rho]^6 - 
        32304*Ec*\[Rho]^6 + 226128*Ec^2*\[Rho]^6 - 904512*Ec^3*\[Rho]^6 + 
        2261280*Ec^4*\[Rho]^6 - 3618048*Ec^5*\[Rho]^6 + 
        3618048*Ec^6*\[Rho]^6 - 2067456*Ec^7*\[Rho]^6 + 
        516864*Ec^8*\[Rho]^6 + 60*(1 - 2*Ec)^8*\[Rho]*(112 + 320*\[Rho] - 
          115*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*\[Rho]*
         (112 + 320*\[Rho] - 115*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]]))))/
  (18000*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m2*((533 - 6588*Ec + 34092*Ec^2 - 93984*Ec^3 + 140928*Ec^4 - 86400*Ec^5 - 
      59904*Ec^6 + 155136*Ec^7 - 122112*Ec^8 + 41984*Ec^9 - 3072*Ec^10 - 
      1032*\[Rho] + 12384*Ec*\[Rho] - 61920*Ec^2*\[Rho] + 
      162816*Ec^3*\[Rho] - 227712*Ec^4*\[Rho] + 127488*Ec^5*\[Rho] + 
      62976*Ec^6*\[Rho] - 122880*Ec^7*\[Rho] + 49152*Ec^8*\[Rho] + 
      720*\[Rho]^2 - 9288*Ec*\[Rho]^2 + 50328*Ec^2*\[Rho]^2 - 
      143328*Ec^3*\[Rho]^2 + 233472*Ec^4*\[Rho]^2 - 221184*Ec^5*\[Rho]^2 + 
      113280*Ec^6*\[Rho]^2 - 24576*Ec^7*\[Rho]^2 - 56*\[Rho]^3 + 
      672*Ec*\[Rho]^3 - 3360*Ec^2*\[Rho]^3 + 2048*Ec^3*\[Rho]^3 + 
      9024*Ec^4*\[Rho]^3 - 28416*Ec^5*\[Rho]^3 + 30976*Ec^6*\[Rho]^3 - 
      12288*Ec^7*\[Rho]^3 - 165*\[Rho]^4 + 1980*Ec*\[Rho]^4 - 
      9900*Ec^2*\[Rho]^4 + 26400*Ec^3*\[Rho]^4 - 39600*Ec^4*\[Rho]^4 + 
      31680*Ec^5*\[Rho]^4 - 10560*Ec^6*\[Rho]^4 - 12*(1 - 2*Ec)^6*
       (8 + 27*\[Rho]^2)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(8 + 27*\[Rho]^2)*
       Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
        128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
        16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
        72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
        32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
        4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
       (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) - 
    (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (533 - 6588*Ec + 34092*Ec^2 - 93984*Ec^3 + 140928*Ec^4 - 86400*Ec^5 - 
        59904*Ec^6 + 155136*Ec^7 - 122112*Ec^8 + 41984*Ec^9 - 3072*Ec^10 - 
        1032*\[Rho] + 12384*Ec*\[Rho] - 61920*Ec^2*\[Rho] + 
        162816*Ec^3*\[Rho] - 227712*Ec^4*\[Rho] + 127488*Ec^5*\[Rho] + 
        62976*Ec^6*\[Rho] - 122880*Ec^7*\[Rho] + 49152*Ec^8*\[Rho] + 
        720*\[Rho]^2 - 9288*Ec*\[Rho]^2 + 50328*Ec^2*\[Rho]^2 - 
        143328*Ec^3*\[Rho]^2 + 233472*Ec^4*\[Rho]^2 - 221184*Ec^5*\[Rho]^2 + 
        113280*Ec^6*\[Rho]^2 - 24576*Ec^7*\[Rho]^2 - 56*\[Rho]^3 + 
        672*Ec*\[Rho]^3 - 3360*Ec^2*\[Rho]^3 + 2048*Ec^3*\[Rho]^3 + 
        9024*Ec^4*\[Rho]^3 - 28416*Ec^5*\[Rho]^3 + 30976*Ec^6*\[Rho]^3 - 
        12288*Ec^7*\[Rho]^3 - 165*\[Rho]^4 + 1980*Ec*\[Rho]^4 - 
        9900*Ec^2*\[Rho]^4 + 26400*Ec^3*\[Rho]^4 - 39600*Ec^4*\[Rho]^4 + 
        31680*Ec^5*\[Rho]^4 - 10560*Ec^6*\[Rho]^4 - 12*(1 - 2*Ec)^6*
         (8 + 27*\[Rho]^2)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(8 + 27*\[Rho]^2)*
         Log[\[Rho]]) - (1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (1551 - 18612*Ec + 93060*Ec^2 - 259200*Ec^3 + 510720*Ec^4 - 
        1032384*Ec^5 + 2227968*Ec^6 - 3621120*Ec^7 + 3590400*Ec^8 - 
        1904640*Ec^9 + 420864*Ec^10 - 12288*Ec^11 - 9965*\[Rho] + 
        127260*Ec*\[Rho] - 682380*Ec^2*\[Rho] + 1966560*Ec^3*\[Rho] - 
        3171360*Ec^4*\[Rho] + 2434560*Ec^5*\[Rho] + 382080*Ec^6*\[Rho] - 
        2557440*Ec^7*\[Rho] + 2215680*Ec^8*\[Rho] - 711680*Ec^9*\[Rho] - 
        15360*Ec^10*\[Rho] + 13440*\[Rho]^2 - 168120*Ec*\[Rho]^2 + 
        881640*Ec^2*\[Rho]^2 - 2482080*Ec^3*\[Rho]^2 + 
        3988320*Ec^4*\[Rho]^2 - 3567360*Ec^5*\[Rho]^2 + 
        1560960*Ec^6*\[Rho]^2 - 238080*Ec^7*\[Rho]^2 + 84480*Ec^8*\[Rho]^2 - 
        92160*Ec^9*\[Rho]^2 - 3360*\[Rho]^3 + 43560*Ec*\[Rho]^3 - 
        237240*Ec^2*\[Rho]^3 + 627360*Ec^3*\[Rho]^3 - 880800*Ec^4*\[Rho]^3 + 
        731520*Ec^5*\[Rho]^3 - 458880*Ec^6*\[Rho]^3 + 284160*Ec^7*\[Rho]^3 - 
        99840*Ec^8*\[Rho]^3 - 3535*\[Rho]^4 + 42420*Ec*\[Rho]^4 - 
        212100*Ec^2*\[Rho]^4 + 647680*Ec^3*\[Rho]^4 - 1130160*Ec^4*\[Rho]^4 + 
        1165440*Ec^5*\[Rho]^4 - 650560*Ec^6*\[Rho]^4 + 149760*Ec^7*\[Rho]^4 + 
        1869*\[Rho]^5 - 22428*Ec*\[Rho]^5 + 112140*Ec^2*\[Rho]^5 - 
        299040*Ec^3*\[Rho]^5 + 448560*Ec^4*\[Rho]^5 - 358848*Ec^5*\[Rho]^5 + 
        119616*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*\[Rho]*(64 - 57*\[Rho] + 
          27*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]*
         (64 - 57*\[Rho] + 27*\[Rho]^2)*Log[\[Rho]]) + 
      5*\[CapitalLambda]bh*(125 - 2518*Ec + 20484*Ec^2 - 89784*Ec^3 + 
        235968*Ec^4 - 400512*Ec^5 + 521472*Ec^6 - 726528*Ec^7 + 
        1060608*Ec^8 - 1102336*Ec^9 + 625664*Ec^10 - 141312*Ec^11 - 
        947*\[Rho] + 16330*Ec*\[Rho] - 119484*Ec^2*\[Rho] + 
        484296*Ec^3*\[Rho] - 1182048*Ec^4*\[Rho] + 1750848*Ec^5*\[Rho] - 
        1468800*Ec^6*\[Rho] + 509184*Ec^7*\[Rho] + 149760*Ec^8*\[Rho] - 
        212480*Ec^9*\[Rho] + 87040*Ec^10*\[Rho] - 6144*Ec^11*\[Rho] + 
        1008*\[Rho]^2 - 16776*Ec*\[Rho]^2 + 119304*Ec^2*\[Rho]^2 - 
        472272*Ec^3*\[Rho]^2 + 1118880*Ec^4*\[Rho]^2 - 
        1601088*Ec^5*\[Rho]^2 + 1353600*Ec^6*\[Rho]^2 - 
        652032*Ec^7*\[Rho]^2 + 173568*Ec^8*\[Rho]^2 - 21504*Ec^9*\[Rho]^2 - 
        368*\[Rho]^3 + 7096*Ec*\[Rho]^3 - 56184*Ec^2*\[Rho]^3 + 
        241712*Ec^3*\[Rho]^3 - 581344*Ec^4*\[Rho]^3 + 825024*Ec^5*\[Rho]^3 - 
        718976*Ec^6*\[Rho]^3 + 347392*Ec^7*\[Rho]^3 - 66048*Ec^8*\[Rho]^3 - 
        9216*Ec^9*\[Rho]^3 + 83*\[Rho]^4 - 1162*Ec*\[Rho]^4 + 
        6972*Ec^2*\[Rho]^4 - 23240*Ec^3*\[Rho]^4 + 16240*Ec^4*\[Rho]^4 + 
        17376*Ec^5*\[Rho]^4 - 67648*Ec^6*\[Rho]^4 + 68480*Ec^7*\[Rho]^4 - 
        24576*Ec^8*\[Rho]^4 + 99*\[Rho]^5 - 1386*Ec*\[Rho]^5 + 
        8316*Ec^2*\[Rho]^5 - 27720*Ec^3*\[Rho]^5 + 55440*Ec^4*\[Rho]^5 - 
        66528*Ec^5*\[Rho]^5 + 44352*Ec^6*\[Rho]^5 - 12672*Ec^7*\[Rho]^5 - 
        12*(-1 + 2*Ec)^7*(-32 + 128*\[Rho] - 111*\[Rho]^2 + 81*\[Rho]^3)*
         Log[1 - 2*Ec] + 12*(-1 + 2*Ec)^7*(-32 + 128*\[Rho] - 111*\[Rho]^2 + 
          81*\[Rho]^3)*Log[\[Rho]]))))/(720*(1 - 2*Ec)^5*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r4*((1530 - 21420*Ec + 128520*Ec^2 - 428400*Ec^3 + 856800*Ec^4 - 
      1028160*Ec^5 + 685440*Ec^6 - 195840*Ec^7 - 3275*\[Rho] + 
      46150*Ec*\[Rho] - 279000*Ec^2*\[Rho] + 931680*Ec^3*\[Rho] - 
      1817400*Ec^4*\[Rho] + 1905360*Ec^5*\[Rho] - 458400*Ec^6*\[Rho] - 
      1339200*Ec^7*\[Rho] + 1741440*Ec^8*\[Rho] - 992000*Ec^9*\[Rho] + 
      340480*Ec^10*\[Rho] - 76800*Ec^11*\[Rho] + 1800*\[Rho]^2 - 
      25200*Ec*\[Rho]^2 + 151200*Ec^2*\[Rho]^2 - 503520*Ec^3*\[Rho]^2 + 
      1014480*Ec^4*\[Rho]^2 - 1284576*Ec^5*\[Rho]^2 + 1078272*Ec^6*\[Rho]^2 - 
      695808*Ec^7*\[Rho]^2 + 387840*Ec^8*\[Rho]^2 - 127488*Ec^9*\[Rho]^2 - 
      3600*\[Rho]^3 + 53100*Ec*\[Rho]^3 - 337500*Ec^2*\[Rho]^3 + 
      1242120*Ec^3*\[Rho]^3 - 2941560*Ec^4*\[Rho]^3 + 4621200*Ec^5*\[Rho]^3 - 
      4687584*Ec^6*\[Rho]^3 + 2776896*Ec^7*\[Rho]^3 - 731136*Ec^8*\[Rho]^3 + 
      5750*\[Rho]^4 - 80500*Ec*\[Rho]^4 + 483000*Ec^2*\[Rho]^4 - 
      1681280*Ec^3*\[Rho]^4 + 3701200*Ec^4*\[Rho]^4 - 5235360*Ec^5*\[Rho]^4 + 
      4571840*Ec^6*\[Rho]^4 - 2227840*Ec^7*\[Rho]^4 + 460800*Ec^8*\[Rho]^4 - 
      2205*\[Rho]^5 + 30870*Ec*\[Rho]^5 - 185220*Ec^2*\[Rho]^5 + 
      617400*Ec^3*\[Rho]^5 - 1234800*Ec^4*\[Rho]^5 + 1481760*Ec^5*\[Rho]^5 - 
      987840*Ec^6*\[Rho]^5 + 282240*Ec^7*\[Rho]^5 - 150*(-1 + 2*Ec)^7*\[Rho]*
       (1 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 150*(-1 + 2*Ec)^7*\[Rho]*
       (1 + 9*\[Rho]^2)*Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
        128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
        16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
        72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
        32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
        4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
       (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) - 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1530 - 21420*Ec + 128520*Ec^2 - 
        428400*Ec^3 + 856800*Ec^4 - 1028160*Ec^5 + 685440*Ec^6 - 
        195840*Ec^7 - 3275*\[Rho] + 46150*Ec*\[Rho] - 279000*Ec^2*\[Rho] + 
        931680*Ec^3*\[Rho] - 1817400*Ec^4*\[Rho] + 1905360*Ec^5*\[Rho] - 
        458400*Ec^6*\[Rho] - 1339200*Ec^7*\[Rho] + 1741440*Ec^8*\[Rho] - 
        992000*Ec^9*\[Rho] + 340480*Ec^10*\[Rho] - 76800*Ec^11*\[Rho] + 
        1800*\[Rho]^2 - 25200*Ec*\[Rho]^2 + 151200*Ec^2*\[Rho]^2 - 
        503520*Ec^3*\[Rho]^2 + 1014480*Ec^4*\[Rho]^2 - 
        1284576*Ec^5*\[Rho]^2 + 1078272*Ec^6*\[Rho]^2 - 
        695808*Ec^7*\[Rho]^2 + 387840*Ec^8*\[Rho]^2 - 127488*Ec^9*\[Rho]^2 - 
        3600*\[Rho]^3 + 53100*Ec*\[Rho]^3 - 337500*Ec^2*\[Rho]^3 + 
        1242120*Ec^3*\[Rho]^3 - 2941560*Ec^4*\[Rho]^3 + 
        4621200*Ec^5*\[Rho]^3 - 4687584*Ec^6*\[Rho]^3 + 
        2776896*Ec^7*\[Rho]^3 - 731136*Ec^8*\[Rho]^3 + 5750*\[Rho]^4 - 
        80500*Ec*\[Rho]^4 + 483000*Ec^2*\[Rho]^4 - 1681280*Ec^3*\[Rho]^4 + 
        3701200*Ec^4*\[Rho]^4 - 5235360*Ec^5*\[Rho]^4 + 
        4571840*Ec^6*\[Rho]^4 - 2227840*Ec^7*\[Rho]^4 + 
        460800*Ec^8*\[Rho]^4 - 2205*\[Rho]^5 + 30870*Ec*\[Rho]^5 - 
        185220*Ec^2*\[Rho]^5 + 617400*Ec^3*\[Rho]^5 - 1234800*Ec^4*\[Rho]^5 + 
        1481760*Ec^5*\[Rho]^5 - 987840*Ec^6*\[Rho]^5 + 282240*Ec^7*\[Rho]^5 - 
        150*(-1 + 2*Ec)^7*\[Rho]*(1 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
        150*(-1 + 2*Ec)^7*\[Rho]*(1 + 9*\[Rho]^2)*Log[\[Rho]]) + 
      5*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*(525 - 8790*Ec + 
        62820*Ec^2 - 246000*Ec^3 + 550320*Ec^4 - 594240*Ec^5 - 174720*Ec^6 + 
        1505280*Ec^7 - 2208000*Ec^8 + 1743360*Ec^9 - 875520*Ec^10 + 
        307200*Ec^11 - 61440*Ec^12 + 340*\[Rho] - 4460*Ec*\[Rho] + 
        24660*Ec^2*\[Rho] - 74040*Ec^3*\[Rho] + 125400*Ec^4*\[Rho] - 
        90960*Ec^5*\[Rho] - 89760*Ec^6*\[Rho] + 319680*Ec^7*\[Rho] - 
        385920*Ec^8*\[Rho] + 236800*Ec^9*\[Rho] - 74240*Ec^10*\[Rho] + 
        15360*Ec^11*\[Rho] - 720*\[Rho]^2 + 9000*Ec*\[Rho]^2 - 
        46440*Ec^2*\[Rho]^2 + 129120*Ec^3*\[Rho]^2 - 220920*Ec^4*\[Rho]^2 + 
        301968*Ec^5*\[Rho]^2 - 499968*Ec^6*\[Rho]^2 + 859008*Ec^7*\[Rho]^2 - 
        1017216*Ec^8*\[Rho]^2 + 678144*Ec^9*\[Rho]^2 - 
        193536*Ec^10*\[Rho]^2 - 1470*\[Rho]^3 + 21120*Ec*\[Rho]^3 - 
        130500*Ec^2*\[Rho]^3 + 465240*Ec^3*\[Rho]^3 - 1046280*Ec^4*\[Rho]^3 + 
        1490352*Ec^5*\[Rho]^3 - 1232064*Ec^6*\[Rho]^3 + 
        386688*Ec^7*\[Rho]^3 + 177792*Ec^8*\[Rho]^3 - 135936*Ec^9*\[Rho]^3 + 
        1955*\[Rho]^4 - 27370*Ec*\[Rho]^4 + 164220*Ec^2*\[Rho]^4 - 
        570560*Ec^3*\[Rho]^4 + 1241080*Ec^4*\[Rho]^4 - 
        1719024*Ec^5*\[Rho]^4 + 1458464*Ec^6*\[Rho]^4 - 
        683968*Ec^7*\[Rho]^4 + 133632*Ec^8*\[Rho]^4 - 630*\[Rho]^5 + 
        8820*Ec*\[Rho]^5 - 52920*Ec^2*\[Rho]^5 + 176400*Ec^3*\[Rho]^5 - 
        352800*Ec^4*\[Rho]^5 + 423360*Ec^5*\[Rho]^5 - 282240*Ec^6*\[Rho]^5 + 
        80640*Ec^7*\[Rho]^5 - 30*(-1 + 2*Ec)^7*(-24 + 5*\[Rho] - 
          18*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] + 30*(-1 + 2*Ec)^7*
         (-24 + 5*\[Rho] - 18*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) - 
      \[CapitalLambda]bh*(3060 - 48960*Ec + 342720*Ec^2 - 1370880*Ec^3 + 
        3427200*Ec^4 - 5483520*Ec^5 + 5483520*Ec^6 - 3133440*Ec^7 + 
        783360*Ec^8 - 3102*\[Rho] + 37752*Ec*\[Rho] - 169224*Ec^2*\[Rho] + 
        233376*Ec^3*\[Rho] + 720000*Ec^4*\[Rho] - 3487296*Ec^5*\[Rho] + 
        5237376*Ec^6*\[Rho] - 110592*Ec^7*\[Rho] - 11277312*Ec^8*\[Rho] + 
        18769920*Ec^9*\[Rho] - 16343040*Ec^10*\[Rho] + 9216000*Ec^11*\[Rho] - 
        3563520*Ec^12*\[Rho] + 737280*Ec^13*\[Rho] + 3475*\[Rho]^2 - 
        49900*Ec*\[Rho]^2 + 303700*Ec^2*\[Rho]^2 - 1002000*Ec^3*\[Rho]^2 + 
        1882680*Ec^4*\[Rho]^2 - 1853952*Ec^5*\[Rho]^2 + 
        498432*Ec^6*\[Rho]^2 + 723456*Ec^7*\[Rho]^2 - 811008*Ec^8*\[Rho]^2 + 
        523264*Ec^9*\[Rho]^2 - 160768*Ec^10*\[Rho]^2 - 
        217088*Ec^11*\[Rho]^2 + 153600*Ec^12*\[Rho]^2 - 1350*\[Rho]^3 + 
        10800*Ec*\[Rho]^3 + 10800*Ec^2*\[Rho]^3 - 446400*Ec^3*\[Rho]^3 + 
        2414760*Ec^4*\[Rho]^3 - 7065024*Ec^5*\[Rho]^3 + 
        13372512*Ec^6*\[Rho]^3 - 17306112*Ec^7*\[Rho]^3 + 
        15060864*Ec^8*\[Rho]^3 - 7965696*Ec^9*\[Rho]^3 + 
        1939968*Ec^10*\[Rho]^3 - 7500*\[Rho]^4 + 128100*Ec*\[Rho]^4 - 
        961500*Ec^2*\[Rho]^4 + 4148400*Ec^3*\[Rho]^4 - 
        11614680*Ec^4*\[Rho]^4 + 22455360*Ec^5*\[Rho]^4 - 
        30612768*Ec^6*\[Rho]^4 + 28670208*Ec^7*\[Rho]^4 - 
        16849536*Ec^8*\[Rho]^4 + 5167104*Ec^9*\[Rho]^4 - 
        483840*Ec^10*\[Rho]^4 + 6740*\[Rho]^5 - 107840*Ec*\[Rho]^5 + 
        754880*Ec^2*\[Rho]^5 - 3019520*Ec^3*\[Rho]^5 + 
        7807160*Ec^4*\[Rho]^5 - 13593920*Ec^5*\[Rho]^5 + 
        15941120*Ec^6*\[Rho]^5 - 11901440*Ec^7*\[Rho]^5 + 
        5048960*Ec^8*\[Rho]^5 - 921600*Ec^9*\[Rho]^5 - 1323*\[Rho]^6 + 
        21168*Ec*\[Rho]^6 - 148176*Ec^2*\[Rho]^6 + 592704*Ec^3*\[Rho]^6 - 
        1481760*Ec^4*\[Rho]^6 + 2370816*Ec^5*\[Rho]^6 - 
        2370816*Ec^6*\[Rho]^6 + 1354752*Ec^7*\[Rho]^6 - 
        338688*Ec^8*\[Rho]^6 + 30*(1 - 2*Ec)^8*\[Rho]*(-198 + 95*\[Rho] - 
          180*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 30*(1 - 2*Ec)^8*\[Rho]*
         (-198 + 95*\[Rho] - 180*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]))))/
  (2250*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r1*((5635 - 81290*Ec + 504540*Ec^2 - 1793160*Ec^3 + 4224000*Ec^4 - 
      7703040*Ec^5 + 12602880*Ec^6 - 18017280*Ec^7 + 18597120*Ec^8 - 
      10995200*Ec^9 + 2237440*Ec^10 + 460800*Ec^11 + 4200*\[Rho] - 
      58800*Ec*\[Rho] + 352800*Ec^2*\[Rho] - 1008960*Ec^3*\[Rho] + 
      627840*Ec^4*\[Rho] + 4676352*Ec^5*\[Rho] - 15757824*Ec^6*\[Rho] + 
      23172096*Ec^7*\[Rho] - 17264640*Ec^8*\[Rho] + 5308416*Ec^9*\[Rho] + 
      13680*\[Rho]^2 - 196920*Ec*\[Rho]^2 + 1219320*Ec^2*\[Rho]^2 - 
      4795440*Ec^3*\[Rho]^2 + 12961920*Ec^4*\[Rho]^2 - 
      23587200*Ec^5*\[Rho]^2 + 27297408*Ec^6*\[Rho]^2 - 
      17924352*Ec^7*\[Rho]^2 + 5087232*Ec^8*\[Rho]^2 - 58600*\[Rho]^3 + 
      820400*Ec*\[Rho]^3 - 4922400*Ec^2*\[Rho]^3 + 17632960*Ec^3*\[Rho]^3 - 
      40395200*Ec^4*\[Rho]^3 + 60247680*Ec^5*\[Rho]^3 - 
      56116480*Ec^6*\[Rho]^3 + 29672960*Ec^7*\[Rho]^3 - 
      6819840*Ec^8*\[Rho]^3 + 35085*\[Rho]^4 - 491190*Ec*\[Rho]^4 + 
      2947140*Ec^2*\[Rho]^4 - 9823800*Ec^3*\[Rho]^4 + 
      19647600*Ec^4*\[Rho]^4 - 23577120*Ec^5*\[Rho]^4 + 
      15718080*Ec^6*\[Rho]^4 - 4490880*Ec^7*\[Rho]^4 + 
      300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
      300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]])) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (15*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(1011 - 14154*Ec + 84924*Ec^2 - 
        282280*Ec^3 + 554880*Ec^4 - 609728*Ec^5 + 203392*Ec^6 + 453888*Ec^7 - 
        958720*Ec^8 + 1164800*Ec^9 - 1041408*Ec^10 + 612352*Ec^11 - 
        172032*Ec^12 + 335*\[Rho] - 5170*Ec*\[Rho] + 34380*Ec^2*\[Rho] - 
        113640*Ec^3*\[Rho] + 111840*Ec^4*\[Rho] + 538560*Ec^5*\[Rho] - 
        2440320*Ec^6*\[Rho] + 4765440*Ec^7*\[Rho] - 5233920*Ec^8*\[Rho] + 
        3192320*Ec^9*\[Rho] - 885760*Ec^10*\[Rho] + 30720*Ec^11*\[Rho] - 
        2240*\[Rho]^2 + 30760*Ec*\[Rho]^2 - 180360*Ec^2*\[Rho]^2 + 
        576720*Ec^3*\[Rho]^2 - 1113120*Ec^4*\[Rho]^2 + 
        1536192*Ec^5*\[Rho]^2 - 2223744*Ec^6*\[Rho]^2 + 
        3625728*Ec^7*\[Rho]^2 - 4419072*Ec^8*\[Rho]^2 + 
        3066880*Ec^9*\[Rho]^2 - 905216*Ec^10*\[Rho]^2 - 4080*\[Rho]^3 + 
        57480*Ec*\[Rho]^3 - 347400*Ec^2*\[Rho]^3 + 1254800*Ec^3*\[Rho]^3 - 
        2853920*Ec^4*\[Rho]^3 + 3874368*Ec^5*\[Rho]^3 - 
        2523008*Ec^6*\[Rho]^3 - 338176*Ec^7*\[Rho]^3 + 
        1544704*Ec^8*\[Rho]^3 - 683008*Ec^9*\[Rho]^3 + 8845*\[Rho]^4 - 
        123830*Ec*\[Rho]^4 + 742980*Ec^2*\[Rho]^4 - 2632280*Ec^3*\[Rho]^4 + 
        5841360*Ec^4*\[Rho]^4 - 8295712*Ec^5*\[Rho]^4 + 
        7265216*Ec^6*\[Rho]^4 - 3561600*Ec^7*\[Rho]^4 + 
        742912*Ec^8*\[Rho]^4 - 3871*\[Rho]^5 + 54194*Ec*\[Rho]^5 - 
        325164*Ec^2*\[Rho]^5 + 1083880*Ec^3*\[Rho]^5 - 
        2167760*Ec^4*\[Rho]^5 + 2601312*Ec^5*\[Rho]^5 - 
        1734208*Ec^6*\[Rho]^5 + 495488*Ec^7*\[Rho]^5 - 
        60*(-1 + 2*Ec)^7*\[Rho]*(-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] + 
        60*(-1 + 2*Ec)^7*\[Rho]*(-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) - 
      2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (5635 - 81290*Ec + 504540*Ec^2 - 1793160*Ec^3 + 4224000*Ec^4 - 
        7703040*Ec^5 + 12602880*Ec^6 - 18017280*Ec^7 + 18597120*Ec^8 - 
        10995200*Ec^9 + 2237440*Ec^10 + 460800*Ec^11 + 4200*\[Rho] - 
        58800*Ec*\[Rho] + 352800*Ec^2*\[Rho] - 1008960*Ec^3*\[Rho] + 
        627840*Ec^4*\[Rho] + 4676352*Ec^5*\[Rho] - 15757824*Ec^6*\[Rho] + 
        23172096*Ec^7*\[Rho] - 17264640*Ec^8*\[Rho] + 5308416*Ec^9*\[Rho] + 
        13680*\[Rho]^2 - 196920*Ec*\[Rho]^2 + 1219320*Ec^2*\[Rho]^2 - 
        4795440*Ec^3*\[Rho]^2 + 12961920*Ec^4*\[Rho]^2 - 
        23587200*Ec^5*\[Rho]^2 + 27297408*Ec^6*\[Rho]^2 - 
        17924352*Ec^7*\[Rho]^2 + 5087232*Ec^8*\[Rho]^2 - 58600*\[Rho]^3 + 
        820400*Ec*\[Rho]^3 - 4922400*Ec^2*\[Rho]^3 + 17632960*Ec^3*\[Rho]^3 - 
        40395200*Ec^4*\[Rho]^3 + 60247680*Ec^5*\[Rho]^3 - 
        56116480*Ec^6*\[Rho]^3 + 29672960*Ec^7*\[Rho]^3 - 
        6819840*Ec^8*\[Rho]^3 + 35085*\[Rho]^4 - 491190*Ec*\[Rho]^4 + 
        2947140*Ec^2*\[Rho]^4 - 9823800*Ec^3*\[Rho]^4 + 
        19647600*Ec^4*\[Rho]^4 - 23577120*Ec^5*\[Rho]^4 + 
        15718080*Ec^6*\[Rho]^4 - 4490880*Ec^7*\[Rho]^4 + 
        300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
        300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[\[Rho]]) - 
      \[CapitalLambda]bh*(32531 - 574256*Ec + 4449872*Ec^2 - 19806528*Ec^3 + 
        55563600*Ec^4 - 101202432*Ec^5 + 118344192*Ec^6 - 83595264*Ec^7 + 
        28452096*Ec^8 + 7024640*Ec^9 - 24227840*Ec^10 + 30556160*Ec^11 - 
        20828160*Ec^12 + 5898240*Ec^13 - 14645*\[Rho] + 217520*Ec*\[Rho] - 
        1388240*Ec^2*\[Rho] + 4925760*Ec^3*\[Rho] - 10841040*Ec^4*\[Rho] + 
        17481216*Ec^5*\[Rho] - 29546496*Ec^6*\[Rho] + 57280512*Ec^7*\[Rho] - 
        88624896*Ec^8*\[Rho] + 86929408*Ec^9*\[Rho] - 47067136*Ec^10*\[Rho] + 
        9846784*Ec^11*\[Rho] + 921600*Ec^12*\[Rho] - 4320*\[Rho]^2 + 
        49320*Ec*\[Rho]^2 - 186840*Ec^2*\[Rho]^2 + 8160*Ec^3*\[Rho]^2 + 
        4033920*Ec^4*\[Rho]^2 - 23227008*Ec^5*\[Rho]^2 + 
        67163904*Ec^6*\[Rho]^2 - 113647104*Ec^7*\[Rho]^2 + 
        114751488*Ec^8*\[Rho]^2 - 64684032*Ec^9*\[Rho]^2 + 
        15968256*Ec^10*\[Rho]^2 - 61520*\[Rho]^3 + 1000520*Ec*\[Rho]^3 - 
        7133240*Ec^2*\[Rho]^3 + 29137760*Ec^3*\[Rho]^3 - 
        80130560*Ec^4*\[Rho]^3 + 159082880*Ec^5*\[Rho]^3 - 
        229158656*Ec^6*\[Rho]^3 + 230283776*Ec^7*\[Rho]^3 - 
        146481152*Ec^8*\[Rho]^3 + 50946048*Ec^9*\[Rho]^3 - 
        6789120*Ec^10*\[Rho]^3 + 69005*\[Rho]^4 - 1104080*Ec*\[Rho]^4 + 
        7728560*Ec^2*\[Rho]^4 - 30914240*Ec^3*\[Rho]^4 + 
        82070720*Ec^4*\[Rho]^4 - 148263680*Ec^5*\[Rho]^4 + 
        183203840*Ec^6*\[Rho]^4 - 145771520*Ec^7*\[Rho]^4 + 
        67132160*Ec^8*\[Rho]^4 - 13639680*Ec^9*\[Rho]^4 - 21051*\[Rho]^5 + 
        336816*Ec*\[Rho]^5 - 2357712*Ec^2*\[Rho]^5 + 9430848*Ec^3*\[Rho]^5 - 
        23577120*Ec^4*\[Rho]^5 + 37723392*Ec^5*\[Rho]^5 - 
        37723392*Ec^6*\[Rho]^5 + 21556224*Ec^7*\[Rho]^5 - 
        5389056*Ec^8*\[Rho]^5 + 60*(1 - 2*Ec)^8*(-448 - 140*\[Rho] - 
          165*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 
        60*(1 - 2*Ec)^8*(-448 - 140*\[Rho] - 165*\[Rho]^2 + 135*\[Rho]^3)*
         Log[\[Rho]]))))/(18000*(1 - 2*Ec)^6*mb^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r3*(-((3240 - 45360*Ec + 272160*Ec^2 - 907200*Ec^3 + 1814400*Ec^4 - 
       2177280*Ec^5 + 1451520*Ec^6 - 414720*Ec^7 - 4175*\[Rho] + 
       52450*Ec*\[Rho] - 272700*Ec^2*\[Rho] + 737640*Ec^3*\[Rho] - 
       1029600*Ec^4*\[Rho] + 502080*Ec^5*\[Rho] + 278400*Ec^6*\[Rho] + 
       172800*Ec^7*\[Rho] - 1370880*Ec^8*\[Rho] + 1292800*Ec^9*\[Rho] - 
       220160*Ec^10*\[Rho] - 153600*Ec^11*\[Rho] + 2400*\[Rho]^2 - 
       33600*Ec*\[Rho]^2 + 201600*Ec^2*\[Rho]^2 - 694560*Ec^3*\[Rho]^2 + 
       1616640*Ec^4*\[Rho]^2 - 2936448*Ec^5*\[Rho]^2 + 
       4409856*Ec^6*\[Rho]^2 - 4944384*Ec^7*\[Rho]^2 + 
       3409920*Ec^8*\[Rho]^2 - 1050624*Ec^9*\[Rho]^2 - 8100*\[Rho]^3 + 
       118800*Ec*\[Rho]^3 - 750600*Ec^2*\[Rho]^3 + 2709360*Ec^3*\[Rho]^3 - 
       6288480*Ec^4*\[Rho]^3 + 9792000*Ec^5*\[Rho]^3 - 
       9954432*Ec^6*\[Rho]^3 + 5937408*Ec^7*\[Rho]^3 - 
       1571328*Ec^8*\[Rho]^3 + 9800*\[Rho]^4 - 137200*Ec*\[Rho]^4 + 
       823200*Ec^2*\[Rho]^4 - 2831840*Ec^3*\[Rho]^4 + 6203200*Ec^4*\[Rho]^4 - 
       8710080*Ec^5*\[Rho]^4 + 7521920*Ec^6*\[Rho]^4 - 
       3608320*Ec^7*\[Rho]^4 + 729600*Ec^8*\[Rho]^4 - 3165*\[Rho]^5 + 
       44310*Ec*\[Rho]^5 - 265860*Ec^2*\[Rho]^5 + 886200*Ec^3*\[Rho]^5 - 
       1772400*Ec^4*\[Rho]^5 + 2126880*Ec^5*\[Rho]^5 - 
       1417920*Ec^6*\[Rho]^5 + 405120*Ec^7*\[Rho]^5 - 
       300*(-1 + 2*Ec)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
       300*(-1 + 2*Ec)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[\[Rho]])*
      (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
        (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
         1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
         360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
         960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]))) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (3240 - 45360*Ec + 272160*Ec^2 - 907200*Ec^3 + 1814400*Ec^4 - 
        2177280*Ec^5 + 1451520*Ec^6 - 414720*Ec^7 - 4175*\[Rho] + 
        52450*Ec*\[Rho] - 272700*Ec^2*\[Rho] + 737640*Ec^3*\[Rho] - 
        1029600*Ec^4*\[Rho] + 502080*Ec^5*\[Rho] + 278400*Ec^6*\[Rho] + 
        172800*Ec^7*\[Rho] - 1370880*Ec^8*\[Rho] + 1292800*Ec^9*\[Rho] - 
        220160*Ec^10*\[Rho] - 153600*Ec^11*\[Rho] + 2400*\[Rho]^2 - 
        33600*Ec*\[Rho]^2 + 201600*Ec^2*\[Rho]^2 - 694560*Ec^3*\[Rho]^2 + 
        1616640*Ec^4*\[Rho]^2 - 2936448*Ec^5*\[Rho]^2 + 
        4409856*Ec^6*\[Rho]^2 - 4944384*Ec^7*\[Rho]^2 + 
        3409920*Ec^8*\[Rho]^2 - 1050624*Ec^9*\[Rho]^2 - 8100*\[Rho]^3 + 
        118800*Ec*\[Rho]^3 - 750600*Ec^2*\[Rho]^3 + 2709360*Ec^3*\[Rho]^3 - 
        6288480*Ec^4*\[Rho]^3 + 9792000*Ec^5*\[Rho]^3 - 
        9954432*Ec^6*\[Rho]^3 + 5937408*Ec^7*\[Rho]^3 - 
        1571328*Ec^8*\[Rho]^3 + 9800*\[Rho]^4 - 137200*Ec*\[Rho]^4 + 
        823200*Ec^2*\[Rho]^4 - 2831840*Ec^3*\[Rho]^4 + 
        6203200*Ec^4*\[Rho]^4 - 8710080*Ec^5*\[Rho]^4 + 
        7521920*Ec^6*\[Rho]^4 - 3608320*Ec^7*\[Rho]^4 + 
        729600*Ec^8*\[Rho]^4 - 3165*\[Rho]^5 + 44310*Ec*\[Rho]^5 - 
        265860*Ec^2*\[Rho]^5 + 886200*Ec^3*\[Rho]^5 - 1772400*Ec^4*\[Rho]^5 + 
        2126880*Ec^5*\[Rho]^5 - 1417920*Ec^6*\[Rho]^5 + 
        405120*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*\[Rho]*(-10 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*(-10 + 9*\[Rho]^2)*
         Log[\[Rho]]) + 5*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*
       (2211 - 33834*Ec + 223164*Ec^2 - 817320*Ec^3 + 1756800*Ec^4 - 
        2025984*Ec^5 + 462336*Ec^6 + 1972224*Ec^7 - 2722560*Ec^8 + 
        1497600*Ec^9 - 408576*Ec^10 + 190464*Ec^11 - 98304*Ec^12 - 
        3005*\[Rho] + 41830*Ec*\[Rho] - 249300*Ec^2*\[Rho] + 
        829560*Ec^3*\[Rho] - 1697760*Ec^4*\[Rho] + 2287680*Ec^5*\[Rho] - 
        2344320*Ec^6*\[Rho] + 2361600*Ec^7*\[Rho] - 2315520*Ec^8*\[Rho] + 
        1553920*Ec^9*\[Rho] - 496640*Ec^10*\[Rho] + 30720*Ec^11*\[Rho] + 
        1200*\[Rho]^2 - 16440*Ec*\[Rho]^2 + 96120*Ec^2*\[Rho]^2 - 
        301200*Ec^3*\[Rho]^2 + 523680*Ec^4*\[Rho]^2 - 417216*Ec^5*\[Rho]^2 - 
        211584*Ec^6*\[Rho]^2 + 1054464*Ec^7*\[Rho]^2 - 
        1463808*Ec^8*\[Rho]^2 + 1047552*Ec^9*\[Rho]^2 - 
        319488*Ec^10*\[Rho]^2 - 2040*\[Rho]^3 + 29640*Ec*\[Rho]^3 - 
        185400*Ec^2*\[Rho]^3 + 642960*Ec^3*\[Rho]^3 - 1393440*Ec^4*\[Rho]^3 + 
        1957056*Ec^5*\[Rho]^3 - 1617792*Ec^6*\[Rho]^3 + 
        463104*Ec^7*\[Rho]^3 + 308736*Ec^8*\[Rho]^3 - 211968*Ec^9*\[Rho]^3 + 
        2285*\[Rho]^4 - 31990*Ec*\[Rho]^4 + 191940*Ec^2*\[Rho]^4 - 
        656120*Ec^3*\[Rho]^4 + 1440400*Ec^4*\[Rho]^4 - 
        2034912*Ec^5*\[Rho]^4 + 1773632*Ec^6*\[Rho]^4 - 
        863104*Ec^7*\[Rho]^4 + 178176*Ec^8*\[Rho]^4 - 651*\[Rho]^5 + 
        9114*Ec*\[Rho]^5 - 54684*Ec^2*\[Rho]^5 + 182280*Ec^3*\[Rho]^5 - 
        364560*Ec^4*\[Rho]^5 + 437472*Ec^5*\[Rho]^5 - 291648*Ec^6*\[Rho]^5 + 
        83328*Ec^7*\[Rho]^5 - 60*(-1 + 2*Ec)^7*(-24 - 2*\[Rho] + 3*\[Rho]^2 + 
          9*\[Rho]^3)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^7*(-24 - 2*\[Rho] + 
          3*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) - \[CapitalLambda]bh*
       (6480 - 103680*Ec + 725760*Ec^2 - 2903040*Ec^3 + 7257600*Ec^4 - 
        11612160*Ec^5 + 11612160*Ec^6 - 6635520*Ec^7 + 1658880*Ec^8 + 
        26899*\[Rho] - 484624*Ec*\[Rho] + 3826288*Ec^2*\[Rho] - 
        17330112*Ec^3*\[Rho] + 49371600*Ec^4*\[Rho] - 90823488*Ec^5*\[Rho] + 
        105443328*Ec^6*\[Rho] - 69835776*Ec^7*\[Rho] + 17681664*Ec^8*\[Rho] + 
        3880960*Ec^9*\[Rho] - 471040*Ec^10*\[Rho] - 327680*Ec^11*\[Rho] - 
        2150400*Ec^12*\[Rho] + 1228800*Ec^13*\[Rho] - 37925*\[Rho]^2 + 
        590000*Ec*\[Rho]^2 - 3995600*Ec^2*\[Rho]^2 + 15355200*Ec^3*\[Rho]^2 - 
        36582960*Ec^4*\[Rho]^2 + 55663104*Ec^5*\[Rho]^2 - 
        55294464*Ec^6*\[Rho]^2 + 41330688*Ec^7*\[Rho]^2 - 
        35107584*Ec^8*\[Rho]^2 + 33206272*Ec^9*\[Rho]^2 - 
        20107264*Ec^10*\[Rho]^2 + 4734976*Ec^11*\[Rho]^2 + 
        307200*Ec^12*\[Rho]^2 + 10800*\[Rho]^3 - 185400*Ec*\[Rho]^3 + 
        1398600*Ec^2*\[Rho]^3 - 6064800*Ec^3*\[Rho]^3 + 
        16733280*Ec^4*\[Rho]^3 - 31527552*Ec^5*\[Rho]^3 + 
        44021376*Ec^6*\[Rho]^3 - 48754176*Ec^7*\[Rho]^3 + 
        41206272*Ec^8*\[Rho]^3 - 22315008*Ec^9*\[Rho]^3 + 
        5566464*Ec^10*\[Rho]^3 - 16000*\[Rho]^4 + 272200*Ec*\[Rho]^4 - 
        2035000*Ec^2*\[Rho]^4 + 8744800*Ec^3*\[Rho]^4 - 
        23988640*Ec^4*\[Rho]^4 + 45066880*Ec^5*\[Rho]^4 - 
        60091264*Ec^6*\[Rho]^4 + 55273984*Ec^7*\[Rho]^4 - 
        31702528*Ec^8*\[Rho]^4 + 9326592*Ec^9*\[Rho]^4 - 
        798720*Ec^10*\[Rho]^4 + 11645*\[Rho]^5 - 186320*Ec*\[Rho]^5 + 
        1304240*Ec^2*\[Rho]^5 - 5216960*Ec^3*\[Rho]^5 + 
        13299680*Ec^4*\[Rho]^5 - 23034560*Ec^5*\[Rho]^5 + 
        26792960*Ec^6*\[Rho]^5 - 19742720*Ec^7*\[Rho]^5 + 
        8218880*Ec^8*\[Rho]^5 - 1459200*Ec^9*\[Rho]^5 - 1899*\[Rho]^6 + 
        30384*Ec*\[Rho]^6 - 212688*Ec^2*\[Rho]^6 + 850752*Ec^3*\[Rho]^6 - 
        2126880*Ec^4*\[Rho]^6 + 3403008*Ec^5*\[Rho]^6 - 
        3403008*Ec^6*\[Rho]^6 + 1944576*Ec^7*\[Rho]^6 - 
        486144*Ec^8*\[Rho]^6 + 60*(1 - 2*Ec)^8*\[Rho]*(-452 - 140*\[Rho] - 
          105*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*\[Rho]*
         (-452 - 140*\[Rho] - 105*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]))))/
  (4500*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r2*(6*(255 - 3570*Ec + 21420*Ec^2 - 71400*Ec^3 + 142800*Ec^4 - 
      171360*Ec^5 + 114240*Ec^6 - 32640*Ec^7 - 200*\[Rho] + 1750*Ec*\[Rho] - 
      3150*Ec^2*\[Rho] - 20620*Ec^3*\[Rho] + 132100*Ec^4*\[Rho] - 
      356440*Ec^5*\[Rho] + 572400*Ec^6*\[Rho] - 602400*Ec^7*\[Rho] + 
      431040*Ec^8*\[Rho] - 208000*Ec^9*\[Rho] + 65280*Ec^10*\[Rho] - 
      12800*Ec^11*\[Rho] + 100*\[Rho]^2 - 1400*Ec*\[Rho]^2 + 
      8400*Ec^2*\[Rho]^2 - 26120*Ec^3*\[Rho]^2 + 39080*Ec^4*\[Rho]^2 - 
      6096*Ec^5*\[Rho]^2 - 66688*Ec^6*\[Rho]^2 + 92032*Ec^7*\[Rho]^2 - 
      44160*Ec^8*\[Rho]^2 + 4352*Ec^9*\[Rho]^2 - 150*\[Rho]^3 + 
      2550*Ec*\[Rho]^3 - 18450*Ec^2*\[Rho]^3 + 68020*Ec^3*\[Rho]^3 - 
      141260*Ec^4*\[Rho]^3 + 180600*Ec^5*\[Rho]^3 - 154064*Ec^6*\[Rho]^3 + 
      85216*Ec^7*\[Rho]^3 - 22656*Ec^8*\[Rho]^3 - 175*\[Rho]^4 + 
      2450*Ec*\[Rho]^4 - 14700*Ec^2*\[Rho]^4 + 56120*Ec^3*\[Rho]^4 - 
      137800*Ec^4*\[Rho]^4 + 205440*Ec^5*\[Rho]^4 - 188160*Ec^6*\[Rho]^4 + 
      98560*Ec^7*\[Rho]^4 - 22400*Ec^8*\[Rho]^4 + 170*\[Rho]^5 - 
      2380*Ec*\[Rho]^5 + 14280*Ec^2*\[Rho]^5 - 47600*Ec^3*\[Rho]^5 + 
      95200*Ec^4*\[Rho]^5 - 114240*Ec^5*\[Rho]^5 + 76160*Ec^6*\[Rho]^5 - 
      21760*Ec^7*\[Rho]^5 - 75*(-1 + 2*Ec)^7*\[Rho]*(-7 + 3*\[Rho]^2)*
       Log[1 - 2*Ec] + 75*(-1 + 2*Ec)^7*\[Rho]*(-7 + 3*\[Rho]^2)*Log[\[Rho]])*
     (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]])) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (12*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (255 - 3570*Ec + 21420*Ec^2 - 71400*Ec^3 + 142800*Ec^4 - 171360*Ec^5 + 
        114240*Ec^6 - 32640*Ec^7 - 200*\[Rho] + 1750*Ec*\[Rho] - 
        3150*Ec^2*\[Rho] - 20620*Ec^3*\[Rho] + 132100*Ec^4*\[Rho] - 
        356440*Ec^5*\[Rho] + 572400*Ec^6*\[Rho] - 602400*Ec^7*\[Rho] + 
        431040*Ec^8*\[Rho] - 208000*Ec^9*\[Rho] + 65280*Ec^10*\[Rho] - 
        12800*Ec^11*\[Rho] + 100*\[Rho]^2 - 1400*Ec*\[Rho]^2 + 
        8400*Ec^2*\[Rho]^2 - 26120*Ec^3*\[Rho]^2 + 39080*Ec^4*\[Rho]^2 - 
        6096*Ec^5*\[Rho]^2 - 66688*Ec^6*\[Rho]^2 + 92032*Ec^7*\[Rho]^2 - 
        44160*Ec^8*\[Rho]^2 + 4352*Ec^9*\[Rho]^2 - 150*\[Rho]^3 + 
        2550*Ec*\[Rho]^3 - 18450*Ec^2*\[Rho]^3 + 68020*Ec^3*\[Rho]^3 - 
        141260*Ec^4*\[Rho]^3 + 180600*Ec^5*\[Rho]^3 - 154064*Ec^6*\[Rho]^3 + 
        85216*Ec^7*\[Rho]^3 - 22656*Ec^8*\[Rho]^3 - 175*\[Rho]^4 + 
        2450*Ec*\[Rho]^4 - 14700*Ec^2*\[Rho]^4 + 56120*Ec^3*\[Rho]^4 - 
        137800*Ec^4*\[Rho]^4 + 205440*Ec^5*\[Rho]^4 - 188160*Ec^6*\[Rho]^4 + 
        98560*Ec^7*\[Rho]^4 - 22400*Ec^8*\[Rho]^4 + 170*\[Rho]^5 - 
        2380*Ec*\[Rho]^5 + 14280*Ec^2*\[Rho]^5 - 47600*Ec^3*\[Rho]^5 + 
        95200*Ec^4*\[Rho]^5 - 114240*Ec^5*\[Rho]^5 + 76160*Ec^6*\[Rho]^5 - 
        21760*Ec^7*\[Rho]^5 - 75*(-1 + 2*Ec)^7*\[Rho]*(-7 + 3*\[Rho]^2)*
         Log[1 - 2*Ec] + 75*(-1 + 2*Ec)^7*\[Rho]*(-7 + 3*\[Rho]^2)*
         Log[\[Rho]]) + 5*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*
       (1833 - 27102*Ec + 172692*Ec^2 - 612960*Ec^3 + 1293840*Ec^4 - 
        1547232*Ec^5 + 694848*Ec^6 + 657792*Ec^7 - 1159680*Ec^8 + 
        721920*Ec^9 - 288768*Ec^10 + 141312*Ec^11 - 49152*Ec^12 - 
        3940*\[Rho] + 55220*Ec*\[Rho] - 331740*Ec^2*\[Rho] + 
        1105320*Ec^3*\[Rho] - 2191080*Ec^4*\[Rho] + 2518320*Ec^5*\[Rho] - 
        1353120*Ec^6*\[Rho] - 179520*Ec^7*\[Rho] + 581760*Ec^8*\[Rho] - 
        183040*Ec^9*\[Rho] - 33280*Ec^10*\[Rho] + 15360*Ec^11*\[Rho] + 
        1860*\[Rho]^2 - 24960*Ec*\[Rho]^2 + 142200*Ec^2*\[Rho]^2 - 
        439200*Ec^3*\[Rho]^2 + 775560*Ec^4*\[Rho]^2 - 747312*Ec^5*\[Rho]^2 + 
        327552*Ec^6*\[Rho]^2 - 70272*Ec^7*\[Rho]^2 + 119424*Ec^8*\[Rho]^2 - 
        105216*Ec^9*\[Rho]^2 + 21504*Ec^10*\[Rho]^2 + 1110*\[Rho]^3 - 
        15000*Ec*\[Rho]^3 + 86220*Ec^2*\[Rho]^3 - 296520*Ec^3*\[Rho]^3 + 
        683640*Ec^4*\[Rho]^3 - 1034448*Ec^5*\[Rho]^3 + 922176*Ec^6*\[Rho]^3 - 
        373632*Ec^7*\[Rho]^3 - 21888*Ec^8*\[Rho]^3 + 48384*Ec^9*\[Rho]^3 - 
        1325*\[Rho]^4 + 18550*Ec*\[Rho]^4 - 111300*Ec^2*\[Rho]^4 + 
        389840*Ec^3*\[Rho]^4 - 857320*Ec^4*\[Rho]^4 + 1167216*Ec^5*\[Rho]^4 - 
        958496*Ec^6*\[Rho]^4 + 428992*Ec^7*\[Rho]^4 - 77568*Ec^8*\[Rho]^4 + 
        462*\[Rho]^5 - 6468*Ec*\[Rho]^5 + 38808*Ec^2*\[Rho]^5 - 
        129360*Ec^3*\[Rho]^5 + 258720*Ec^4*\[Rho]^5 - 310464*Ec^5*\[Rho]^5 + 
        206976*Ec^6*\[Rho]^5 - 59136*Ec^7*\[Rho]^5 - 30*(-1 + 2*Ec)^7*
         (-24 + \[Rho] + 18*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] + 
        30*(-1 + 2*Ec)^7*(-24 + \[Rho] + 18*\[Rho]^2 + 9*\[Rho]^3)*
         Log[\[Rho]]) - \[CapitalLambda]bh*(3060 - 48960*Ec + 342720*Ec^2 - 
        1370880*Ec^3 + 3427200*Ec^4 - 5483520*Ec^5 + 5483520*Ec^6 - 
        3133440*Ec^7 + 783360*Ec^8 + 27013*\[Rho] - 471688*Ec*\[Rho] + 
        3617656*Ec^2*\[Rho] - 15944544*Ec^3*\[Rho] + 44259600*Ec^4*\[Rho] - 
        79393056*Ec^5*\[Rho] + 89847936*Ec^6*\[Rho] - 57626112*Ec^7*\[Rho] + 
        12787968*Ec^8*\[Rho] + 6046720*Ec^9*\[Rho] - 3604480*Ec^10*\[Rho] + 
        1392640*Ec^11*\[Rho] - 1536000*Ec^12*\[Rho] + 614400*Ec^13*\[Rho] - 
        35300*\[Rho]^2 + 547100*Ec*\[Rho]^2 - 3688100*Ec^2*\[Rho]^2 + 
        14091600*Ec^3*\[Rho]^2 - 33212520*Ec^4*\[Rho]^2 + 
        48872448*Ec^5*\[Rho]^2 - 42432768*Ec^6*\[Rho]^2 + 
        17389056*Ec^7*\[Rho]^2 + 321792*Ec^8*\[Rho]^2 - 
        1166336*Ec^9*\[Rho]^2 - 1235968*Ec^10*\[Rho]^2 + 
        397312*Ec^11*\[Rho]^2 + 153600*Ec^12*\[Rho]^2 + 3150*\[Rho]^3 - 
        52200*Ec*\[Rho]^3 + 379800*Ec^2*\[Rho]^3 - 1586400*Ec^3*\[Rho]^3 + 
        4040760*Ec^4*\[Rho]^3 - 6124224*Ec^5*\[Rho]^3 + 
        5082912*Ec^6*\[Rho]^3 - 2291712*Ec^7*\[Rho]^3 + 
        1716864*Ec^8*\[Rho]^3 - 1975296*Ec^9*\[Rho]^3 + 
        787968*Ec^10*\[Rho]^3 + 2300*\[Rho]^4 - 28700*Ec*\[Rho]^4 + 
        136100*Ec^2*\[Rho]^4 - 242000*Ec^3*\[Rho]^4 - 6280*Ec^4*\[Rho]^4 + 
        410560*Ec^5*\[Rho]^4 - 412768*Ec^6*\[Rho]^4 + 510208*Ec^7*\[Rho]^4 - 
        497536*Ec^8*\[Rho]^4 + 98304*Ec^9*\[Rho]^4 + 53760*Ec^10*\[Rho]^4 - 
        835*\[Rho]^5 + 13360*Ec*\[Rho]^5 - 93520*Ec^2*\[Rho]^5 + 
        374080*Ec^3*\[Rho]^5 - 1114840*Ec^4*\[Rho]^5 + 
        2402080*Ec^5*\[Rho]^5 - 3143680*Ec^6*\[Rho]^5 + 
        2575360*Ec^7*\[Rho]^5 - 1248640*Ec^8*\[Rho]^5 + 
        268800*Ec^9*\[Rho]^5 + 612*\[Rho]^6 - 9792*Ec*\[Rho]^6 + 
        68544*Ec^2*\[Rho]^6 - 274176*Ec^3*\[Rho]^6 + 685440*Ec^4*\[Rho]^6 - 
        1096704*Ec^5*\[Rho]^6 + 1096704*Ec^6*\[Rho]^6 - 
        626688*Ec^7*\[Rho]^6 + 156672*Ec^8*\[Rho]^6 + 30*(1 - 2*Ec)^8*\[Rho]*
         (-658 - 295*\[Rho] - 30*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 
        30*(1 - 2*Ec)^8*\[Rho]*(-658 - 295*\[Rho] - 30*\[Rho]^2 + 
          135*\[Rho]^3)*Log[\[Rho]]))))/(2250*(1 - 2*Ec)^6*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r5*(-((2880 - 40320*Ec + 241920*Ec^2 - 806400*Ec^3 + 1612800*Ec^4 - 
       1935360*Ec^5 + 1290240*Ec^6 - 368640*Ec^7 + 2425*\[Rho] - 
       50750*Ec*\[Rho] + 422100*Ec^2*\[Rho] - 1908120*Ec^3*\[Rho] + 
       5308800*Ec^4*\[Rho] - 9757440*Ec^5*\[Rho] + 12595200*Ec^6*\[Rho] - 
       12134400*Ec^7*\[Rho] + 8759040*Ec^8*\[Rho] - 4006400*Ec^9*\[Rho] + 
       609280*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] - 3000*\[Rho]^2 + 
       42000*Ec*\[Rho]^2 - 252000*Ec^2*\[Rho]^2 + 847680*Ec^3*\[Rho]^2 - 
       1864320*Ec^4*\[Rho]^2 + 3158784*Ec^5*\[Rho]^2 - 
       4489728*Ec^6*\[Rho]^2 + 4733952*Ec^7*\[Rho]^2 - 
       2949120*Ec^8*\[Rho]^2 + 786432*Ec^9*\[Rho]^2 - 9000*\[Rho]^3 + 
       131400*Ec*\[Rho]^3 - 826200*Ec^2*\[Rho]^3 + 3012720*Ec^3*\[Rho]^3 - 
       6869760*Ec^4*\[Rho]^3 + 9813120*Ec^5*\[Rho]^3 - 
       8621184*Ec^6*\[Rho]^3 + 4429056*Ec^7*\[Rho]^3 - 
       1007616*Ec^8*\[Rho]^3 + 8600*\[Rho]^4 - 120400*Ec*\[Rho]^4 + 
       722400*Ec^2*\[Rho]^4 - 2492480*Ec^3*\[Rho]^4 + 5252800*Ec^4*\[Rho]^4 - 
       6672000*Ec^5*\[Rho]^4 + 5008640*Ec^6*\[Rho]^4 - 
       1922560*Ec^7*\[Rho]^4 + 245760*Ec^8*\[Rho]^4 - 1905*\[Rho]^5 + 
       26670*Ec*\[Rho]^5 - 160020*Ec^2*\[Rho]^5 + 533400*Ec^3*\[Rho]^5 - 
       1066800*Ec^4*\[Rho]^5 + 1280160*Ec^5*\[Rho]^5 - 853440*Ec^6*\[Rho]^5 + 
       243840*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*\[Rho]*(-28 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*(-28 + 9*\[Rho]^2)*
        Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
        (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
       \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 
         544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
         270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
         480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]))) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (2880 - 40320*Ec + 241920*Ec^2 - 806400*Ec^3 + 1612800*Ec^4 - 
        1935360*Ec^5 + 1290240*Ec^6 - 368640*Ec^7 + 2425*\[Rho] - 
        50750*Ec*\[Rho] + 422100*Ec^2*\[Rho] - 1908120*Ec^3*\[Rho] + 
        5308800*Ec^4*\[Rho] - 9757440*Ec^5*\[Rho] + 12595200*Ec^6*\[Rho] - 
        12134400*Ec^7*\[Rho] + 8759040*Ec^8*\[Rho] - 4006400*Ec^9*\[Rho] + 
        609280*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] - 3000*\[Rho]^2 + 
        42000*Ec*\[Rho]^2 - 252000*Ec^2*\[Rho]^2 + 847680*Ec^3*\[Rho]^2 - 
        1864320*Ec^4*\[Rho]^2 + 3158784*Ec^5*\[Rho]^2 - 
        4489728*Ec^6*\[Rho]^2 + 4733952*Ec^7*\[Rho]^2 - 
        2949120*Ec^8*\[Rho]^2 + 786432*Ec^9*\[Rho]^2 - 9000*\[Rho]^3 + 
        131400*Ec*\[Rho]^3 - 826200*Ec^2*\[Rho]^3 + 3012720*Ec^3*\[Rho]^3 - 
        6869760*Ec^4*\[Rho]^3 + 9813120*Ec^5*\[Rho]^3 - 
        8621184*Ec^6*\[Rho]^3 + 4429056*Ec^7*\[Rho]^3 - 
        1007616*Ec^8*\[Rho]^3 + 8600*\[Rho]^4 - 120400*Ec*\[Rho]^4 + 
        722400*Ec^2*\[Rho]^4 - 2492480*Ec^3*\[Rho]^4 + 
        5252800*Ec^4*\[Rho]^4 - 6672000*Ec^5*\[Rho]^4 + 
        5008640*Ec^6*\[Rho]^4 - 1922560*Ec^7*\[Rho]^4 + 
        245760*Ec^8*\[Rho]^4 - 1905*\[Rho]^5 + 26670*Ec*\[Rho]^5 - 
        160020*Ec^2*\[Rho]^5 + 533400*Ec^3*\[Rho]^5 - 1066800*Ec^4*\[Rho]^5 + 
        1280160*Ec^5*\[Rho]^5 - 853440*Ec^6*\[Rho]^5 + 243840*Ec^7*\[Rho]^5 - 
        300*(-1 + 2*Ec)^7*\[Rho]*(-28 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
        300*(-1 + 2*Ec)^7*\[Rho]*(-28 + 9*\[Rho]^2)*Log[\[Rho]]) - 
      5*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*(75 - 1050*Ec + 
        6300*Ec^2 - 20520*Ec^3 + 34560*Ec^4 - 192*Ec^5 - 158592*Ec^6 + 
        444672*Ec^7 - 672000*Ec^8 + 591360*Ec^9 - 254976*Ec^10 + 6144*Ec^11 + 
        24576*Ec^12 + 11615*\[Rho] - 173170*Ec*\[Rho] + 1112940*Ec^2*\[Rho] - 
        4018920*Ec^3*\[Rho] + 8882400*Ec^4*\[Rho] - 12194880*Ec^5*\[Rho] + 
        9924480*Ec^6*\[Rho] - 4020480*Ec^7*\[Rho] + 234240*Ec^8*\[Rho] + 
        243200*Ec^9*\[Rho] - 25600*Ec^10*\[Rho] + 30720*Ec^11*\[Rho] - 
        16560*\[Rho]^2 + 223560*Ec*\[Rho]^2 - 1283400*Ec^2*\[Rho]^2 + 
        4112400*Ec^3*\[Rho]^2 - 8082720*Ec^4*\[Rho]^2 + 
        10041792*Ec^5*\[Rho]^2 - 7797888*Ec^6*\[Rho]^2 + 
        3552000*Ec^7*\[Rho]^2 - 726528*Ec^8*\[Rho]^2 - 95232*Ec^9*\[Rho]^2 + 
        61440*Ec^10*\[Rho]^2 + 8880*\[Rho]^3 - 125400*Ec*\[Rho]^3 + 
        759960*Ec^2*\[Rho]^3 - 2657520*Ec^3*\[Rho]^3 + 
        5885280*Ec^4*\[Rho]^3 - 8352192*Ec^5*\[Rho]^3 + 
        7337088*Ec^6*\[Rho]^3 - 3593472*Ec^7*\[Rho]^3 + 
        631296*Ec^8*\[Rho]^3 + 82944*Ec^9*\[Rho]^3 - 4955*\[Rho]^4 + 
        69370*Ec*\[Rho]^4 - 416220*Ec^2*\[Rho]^4 + 1428200*Ec^3*\[Rho]^4 - 
        3012400*Ec^4*\[Rho]^4 + 3861216*Ec^5*\[Rho]^4 - 
        2913344*Ec^6*\[Rho]^4 + 1124224*Ec^7*\[Rho]^4 - 
        145920*Ec^8*\[Rho]^4 + 945*\[Rho]^5 - 13230*Ec*\[Rho]^5 + 
        79380*Ec^2*\[Rho]^5 - 264600*Ec^3*\[Rho]^5 + 529200*Ec^4*\[Rho]^5 - 
        635040*Ec^5*\[Rho]^5 + 423360*Ec^6*\[Rho]^5 - 120960*Ec^7*\[Rho]^5 + 
        60*(-1 + 2*Ec)^7*\[Rho]*(88 + 69*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^7*\[Rho]*(88 + 69*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]) - 
      \[CapitalLambda]bh*(5760 - 92160*Ec + 645120*Ec^2 - 2580480*Ec^3 + 
        6451200*Ec^4 - 10321920*Ec^5 + 10321920*Ec^6 - 5898240*Ec^7 + 
        1474560*Ec^8 + 45943*\[Rho] - 805168*Ec*\[Rho] + 
        6196816*Ec^2*\[Rho] - 27403584*Ec^3*\[Rho] + 76304400*Ec^4*\[Rho] - 
        137174016*Ec^5*\[Rho] + 154999296*Ec^6*\[Rho] - 
        97554432*Ec^7*\[Rho] + 17826048*Ec^8*\[Rho] + 13496320*Ec^9*\[Rho] - 
        3911680*Ec^10*\[Rho] - 3522560*Ec^11*\[Rho] + 1536000*Ec^12*\[Rho] - 
        94425*\[Rho]^2 + 1510800*Ec*\[Rho]^2 - 10575600*Ec^2*\[Rho]^2 + 
        42302400*Ec^3*\[Rho]^2 - 105787920*Ec^4*\[Rho]^2 + 
        169241088*Ec^5*\[Rho]^2 - 167943168*Ec^6*\[Rho]^2 + 
        90494976*Ec^7*\[Rho]^2 - 12442368*Ec^8*\[Rho]^2 - 
        9056256*Ec^9*\[Rho]^2 + 602112*Ec^10*\[Rho]^2 + 
        2015232*Ec^11*\[Rho]^2 - 307200*Ec^12*\[Rho]^2 + 46800*\[Rho]^3 - 
        718200*Ec*\[Rho]^3 + 4782600*Ec^2*\[Rho]^3 - 17988000*Ec^3*\[Rho]^3 + 
        42140160*Ec^4*\[Rho]^3 - 64170624*Ec^5*\[Rho]^3 + 
        64426752*Ec^6*\[Rho]^3 - 43709952*Ec^7*\[Rho]^3 + 
        23506944*Ec^8*\[Rho]^3 - 12066816*Ec^9*\[Rho]^3 + 
        3360768*Ec^10*\[Rho]^3 - 12400*\[Rho]^4 + 214600*Ec*\[Rho]^4 - 
        1631800*Ec^2*\[Rho]^4 + 7132000*Ec^3*\[Rho]^4 - 
        20529280*Ec^4*\[Rho]^4 + 40616320*Ec^5*\[Rho]^4 - 
        53663488*Ec^6*\[Rho]^4 + 45726208*Ec^7*\[Rho]^4 - 
        24365056*Ec^8*\[Rho]^4 + 6119424*Ec^9*\[Rho]^4 - 
        153600*Ec^10*\[Rho]^4 + 9465*\[Rho]^5 - 151440*Ec*\[Rho]^5 + 
        1060080*Ec^2*\[Rho]^5 - 4240320*Ec^3*\[Rho]^5 + 
        10973760*Ec^4*\[Rho]^5 - 18689280*Ec^5*\[Rho]^5 + 
        19691520*Ec^6*\[Rho]^5 - 12672000*Ec^7*\[Rho]^5 + 
        4273920*Ec^8*\[Rho]^5 - 491520*Ec^9*\[Rho]^5 - 1143*\[Rho]^6 + 
        18288*Ec*\[Rho]^6 - 128016*Ec^2*\[Rho]^6 + 512064*Ec^3*\[Rho]^6 - 
        1280160*Ec^4*\[Rho]^6 + 2048256*Ec^5*\[Rho]^6 - 
        2048256*Ec^6*\[Rho]^6 + 1170432*Ec^7*\[Rho]^6 - 
        292608*Ec^8*\[Rho]^6 + 60*(1 - 2*Ec)^8*\[Rho]*(-584 + 255*\[Rho]^2 + 
          135*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*\[Rho]*
         (-584 + 255*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]))))/
  (18000*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r7*((720 - 10080*Ec + 60480*Ec^2 - 201600*Ec^3 + 403200*Ec^4 - 
      483840*Ec^5 + 322560*Ec^6 - 92160*Ec^7 - 175*\[Rho] + 19250*Ec*\[Rho] - 
      233100*Ec^2*\[Rho] + 1249320*Ec^3*\[Rho] - 3676800*Ec^4*\[Rho] + 
      6186240*Ec^5*\[Rho] - 5260800*Ec^6*\[Rho] + 230400*Ec^7*\[Rho] + 
      3874560*Ec^8*\[Rho] - 3289600*Ec^9*\[Rho] + 773120*Ec^10*\[Rho] + 
      153600*Ec^11*\[Rho] - 3000*\[Rho]^2 + 42000*Ec*\[Rho]^2 - 
      252000*Ec^2*\[Rho]^2 + 803520*Ec^3*\[Rho]^2 - 1390080*Ec^4*\[Rho]^2 + 
      1122816*Ec^5*\[Rho]^2 - 41472*Ec^6*\[Rho]^2 - 433152*Ec^7*\[Rho]^2 + 
      30720*Ec^8*\[Rho]^2 + 135168*Ec^9*\[Rho]^2 - 1800*\[Rho]^3 + 
      30600*Ec*\[Rho]^3 - 221400*Ec^2*\[Rho]^3 + 1002480*Ec^3*\[Rho]^3 - 
      2970240*Ec^4*\[Rho]^3 + 5700480*Ec^5*\[Rho]^3 - 6911616*Ec^6*\[Rho]^3 + 
      4825344*Ec^7*\[Rho]^3 - 1449984*Ec^8*\[Rho]^3 - 1400*\[Rho]^4 + 
      19600*Ec*\[Rho]^4 - 117600*Ec^2*\[Rho]^4 + 562880*Ec^3*\[Rho]^4 - 
      2094400*Ec^4*\[Rho]^4 + 4617600*Ec^5*\[Rho]^4 - 5815040*Ec^6*\[Rho]^4 + 
      3996160*Ec^7*\[Rho]^4 - 1167360*Ec^8*\[Rho]^4 + 5655*\[Rho]^5 - 
      79170*Ec*\[Rho]^5 + 475020*Ec^2*\[Rho]^5 - 1583400*Ec^3*\[Rho]^5 + 
      3166800*Ec^4*\[Rho]^5 - 3800160*Ec^5*\[Rho]^5 + 2533440*Ec^6*\[Rho]^5 - 
      723840*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*\[Rho]*(28 + 9*\[Rho]^2)*
       Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*(28 + 9*\[Rho]^2)*
       Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
        128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
        16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
        72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
        32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
        4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
       (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) - 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(2*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(720 - 10080*Ec + 60480*Ec^2 - 
        201600*Ec^3 + 403200*Ec^4 - 483840*Ec^5 + 322560*Ec^6 - 92160*Ec^7 - 
        175*\[Rho] + 19250*Ec*\[Rho] - 233100*Ec^2*\[Rho] + 
        1249320*Ec^3*\[Rho] - 3676800*Ec^4*\[Rho] + 6186240*Ec^5*\[Rho] - 
        5260800*Ec^6*\[Rho] + 230400*Ec^7*\[Rho] + 3874560*Ec^8*\[Rho] - 
        3289600*Ec^9*\[Rho] + 773120*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] - 
        3000*\[Rho]^2 + 42000*Ec*\[Rho]^2 - 252000*Ec^2*\[Rho]^2 + 
        803520*Ec^3*\[Rho]^2 - 1390080*Ec^4*\[Rho]^2 + 
        1122816*Ec^5*\[Rho]^2 - 41472*Ec^6*\[Rho]^2 - 433152*Ec^7*\[Rho]^2 + 
        30720*Ec^8*\[Rho]^2 + 135168*Ec^9*\[Rho]^2 - 1800*\[Rho]^3 + 
        30600*Ec*\[Rho]^3 - 221400*Ec^2*\[Rho]^3 + 1002480*Ec^3*\[Rho]^3 - 
        2970240*Ec^4*\[Rho]^3 + 5700480*Ec^5*\[Rho]^3 - 
        6911616*Ec^6*\[Rho]^3 + 4825344*Ec^7*\[Rho]^3 - 
        1449984*Ec^8*\[Rho]^3 - 1400*\[Rho]^4 + 19600*Ec*\[Rho]^4 - 
        117600*Ec^2*\[Rho]^4 + 562880*Ec^3*\[Rho]^4 - 2094400*Ec^4*\[Rho]^4 + 
        4617600*Ec^5*\[Rho]^4 - 5815040*Ec^6*\[Rho]^4 + 
        3996160*Ec^7*\[Rho]^4 - 1167360*Ec^8*\[Rho]^4 + 5655*\[Rho]^5 - 
        79170*Ec*\[Rho]^5 + 475020*Ec^2*\[Rho]^5 - 1583400*Ec^3*\[Rho]^5 + 
        3166800*Ec^4*\[Rho]^5 - 3800160*Ec^5*\[Rho]^5 + 
        2533440*Ec^6*\[Rho]^5 - 723840*Ec^7*\[Rho]^5 - 
        300*(-1 + 2*Ec)^7*\[Rho]*(28 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
        300*(-1 + 2*Ec)^7*\[Rho]*(28 + 9*\[Rho]^2)*Log[\[Rho]]) - 
      5*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*\[Rho]*(13467 - 194298*Ec + 
        1206108*Ec^2 - 4169640*Ec^3 + 8609280*Ec^4 - 10289856*Ec^5 + 
        5410944*Ec^6 + 2171136*Ec^7 - 5095680*Ec^8 + 3048960*Ec^9 - 
        746496*Ec^10 + 6144*Ec^11 + 24576*Ec^12 - 15025*\[Rho] + 
        194030*Ec*\[Rho] - 1049940*Ec^2*\[Rho] + 3021720*Ec^3*\[Rho] - 
        4692000*Ec^4*\[Rho] + 2865600*Ec^5*\[Rho] + 2321280*Ec^6*\[Rho] - 
        5464320*Ec^7*\[Rho] + 3797760*Ec^8*\[Rho] - 985600*Ec^9*\[Rho] - 
        25600*Ec^10*\[Rho] + 30720*Ec^11*\[Rho] + 2640*\[Rho]^2 - 
        45240*Ec*\[Rho]^2 + 329400*Ec^2*\[Rho]^2 - 1271280*Ec^3*\[Rho]^2 + 
        2696160*Ec^4*\[Rho]^2 - 2674752*Ec^5*\[Rho]^2 - 
        569472*Ec^6*\[Rho]^2 + 4627200*Ec^7*\[Rho]^2 - 
        5125632*Ec^8*\[Rho]^2 + 2460672*Ec^9*\[Rho]^2 - 
        430080*Ec^10*\[Rho]^2 + 240*\[Rho]^3 - 4440*Ec*\[Rho]^3 + 
        34200*Ec^2*\[Rho]^3 - 246000*Ec^3*\[Rho]^3 + 1127520*Ec^4*\[Rho]^3 - 
        3008448*Ec^5*\[Rho]^3 + 4778112*Ec^6*\[Rho]^3 - 
        4386048*Ec^7*\[Rho]^3 + 2056704*Ec^8*\[Rho]^3 - 
        359424*Ec^9*\[Rho]^3 + 85*\[Rho]^4 - 1190*Ec*\[Rho]^4 + 
        7140*Ec^2*\[Rho]^4 - 63640*Ec^3*\[Rho]^4 + 401360*Ec^4*\[Rho]^4 - 
        1095456*Ec^5*\[Rho]^4 + 1537984*Ec^6*\[Rho]^4 - 
        1130624*Ec^7*\[Rho]^4 + 345600*Ec^8*\[Rho]^4 - 1407*\[Rho]^5 + 
        19698*Ec*\[Rho]^5 - 118188*Ec^2*\[Rho]^5 + 393960*Ec^3*\[Rho]^5 - 
        787920*Ec^4*\[Rho]^5 + 945504*Ec^5*\[Rho]^5 - 630336*Ec^6*\[Rho]^5 + 
        180096*Ec^7*\[Rho]^5 + 60*(-1 + 2*Ec)^7*(48 + 136*\[Rho] + 
          69*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*
         (48 + 136*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) - 
      \[CapitalLambda]bh*(1440 - 23040*Ec + 161280*Ec^2 - 645120*Ec^3 + 
        1612800*Ec^4 - 2580480*Ec^5 + 2580480*Ec^6 - 1474560*Ec^7 + 
        368640*Ec^8 - 131393*\[Rho] + 2225168*Ec*\[Rho] - 
        16559216*Ec^2*\[Rho] + 70824384*Ec^3*\[Rho] - 190767600*Ec^4*\[Rho] + 
        332092416*Ec^5*\[Rho] - 365277696*Ec^6*\[Rho] + 
        229343232*Ec^7*\[Rho] - 51963648*Ec^8*\[Rho] - 23121920*Ec^9*\[Rho] + 
        17223680*Ec^10*\[Rho] - 5488640*Ec^11*\[Rho] + 1536000*Ec^12*\[Rho] + 
        116975*\[Rho]^2 - 1732400*Ec*\[Rho]^2 + 11013200*Ec^2*\[Rho]^2 - 
        38856000*Ec^3*\[Rho]^2 + 81339120*Ec^4*\[Rho]^2 - 
        96972288*Ec^5*\[Rho]^2 + 46906368*Ec^6*\[Rho]^2 + 
        29927424*Ec^7*\[Rho]^2 - 58405632*Ec^8*\[Rho]^2 + 
        37523456*Ec^9*\[Rho]^2 - 14323712*Ec^10*\[Rho]^2 + 
        3719168*Ec^11*\[Rho]^2 - 307200*Ec^12*\[Rho]^2 + 3600*\[Rho]^3 - 
        27000*Ec*\[Rho]^3 - 55800*Ec^2*\[Rho]^3 + 1365600*Ec^3*\[Rho]^3 - 
        6226560*Ec^4*\[Rho]^3 + 12657024*Ec^5*\[Rho]^3 - 
        8861952*Ec^6*\[Rho]^3 - 11662848*Ec^7*\[Rho]^3 + 
        30099456*Ec^8*\[Rho]^3 - 24797184*Ec^9*\[Rho]^3 + 
        7391232*Ec^10*\[Rho]^3 + 9200*\[Rho]^4 - 131000*Ec*\[Rho]^4 + 
        787400*Ec^2*\[Rho]^4 - 2544800*Ec^3*\[Rho]^4 + 
        4244480*Ec^4*\[Rho]^4 - 2453120*Ec^5*\[Rho]^4 - 
        3258112*Ec^6*\[Rho]^4 + 7854592*Ec^7*\[Rho]^4 - 
        5791744*Ec^8*\[Rho]^4 + 24576*Ec^9*\[Rho]^4 + 
        1075200*Ec^10*\[Rho]^4 - 3215*\[Rho]^5 + 51440*Ec*\[Rho]^5 - 
        360080*Ec^2*\[Rho]^5 + 1440320*Ec^3*\[Rho]^5 - 
        4141760*Ec^4*\[Rho]^5 + 9946880*Ec^5*\[Rho]^5 - 
        16363520*Ec^6*\[Rho]^5 + 16409600*Ec^7*\[Rho]^5 - 
        9355520*Ec^8*\[Rho]^5 + 2334720*Ec^9*\[Rho]^5 + 3393*\[Rho]^6 - 
        54288*Ec*\[Rho]^6 + 380016*Ec^2*\[Rho]^6 - 1520064*Ec^3*\[Rho]^6 + 
        3800160*Ec^4*\[Rho]^6 - 6080256*Ec^5*\[Rho]^6 + 
        6080256*Ec^6*\[Rho]^6 - 3474432*Ec^7*\[Rho]^6 + 
        868608*Ec^8*\[Rho]^6 + 60*(1 - 2*Ec)^8*\[Rho]*(1024 + 1160*\[Rho] + 
          255*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*\[Rho]*
         (1024 + 1160*\[Rho] + 255*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]))))/
  (18000*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 \[Mu]2\[Pi]*(-1/60*(-10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
        128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
        16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
        72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
        32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
        4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 
        96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 
        24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
        384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 
        1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 
        24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 
        768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 
        3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 
        48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]]) + \[CapitalLambda]bh*
       (3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 
        2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 
        504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 
        768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 
        576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 
        256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 
        96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + 
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(-((-1 + 2*Ec + \[Rho])*
          (39 + 1024*Ec^9*(-7 + 5*\[CapitalLambda]bh) - 336*\[Rho] - 
           1056*\[Rho]^2 - 96*\[Rho]^3 + 9*\[Rho]^4 + 60*\[CapitalLambda]bh*
            (1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 30*\[CapitalLambda]bh^2*
            (1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) - 
           256*Ec^8*(-71 + 50*\[CapitalLambda]bh^2 + 11*\[Rho] + 
             10*\[CapitalLambda]bh*(10 + \[Rho])) + 
           128*Ec^7*(-164 + 3*\[Rho] + 71*\[Rho]^2 + 50*\[CapitalLambda]bh^2*
              (4 + \[Rho]) + 10*\[CapitalLambda]bh*(28 + 5*\[Rho] + 7*
                \[Rho]^2)) - 64*Ec^6*(-226 - 117*\[Rho] + 262*\[Rho]^2 + 
             61*\[Rho]^3 + 50*\[CapitalLambda]bh^2*(6 + 3*\[Rho] + \[Rho]^
                2) + 10*\[CapitalLambda]bh*(32 + 3*\[Rho] + 40*\[Rho]^2 + 3*
                \[Rho]^3)) - 6*Ec*(52 - 461*\[Rho] - 1609*\[Rho]^2 - 
             157*\[Rho]^3 + 15*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (4 - 29*\[Rho] - 34*\[Rho]^2 + 5*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(4 - 29*\[Rho] - 34*\[Rho]^2 + 5*
                \[Rho]^3)) - 32*Ec^5*(194 + 259*\[Rho] - 791*\[Rho]^2 - 
             271*\[Rho]^3 + 9*\[Rho]^4 + 10*\[CapitalLambda]bh^2*
              (-20 - 15*\[Rho] - 34*\[Rho]^2 + 3*\[Rho]^3) - 
             10*\[CapitalLambda]bh*(13 - 11*\[Rho] + 101*\[Rho]^2 + 5*
                \[Rho]^3)) + 12*Ec^2*(78 - 711*\[Rho] - 2852*\[Rho]^2 - 
             305*\[Rho]^3 + 30*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (6 - 45*\[Rho] - 65*\[Rho]^2 + 10*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(6 - 45*\[Rho] - 65*\[Rho]^2 + 10*
                \[Rho]^3)) + 16*Ec^4*(134 - 165*\[Rho] - 3150*\[Rho]^2 - 
             440*\[Rho]^3 + 45*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (4 - 16*\[Rho] - 109*\[Rho]^2 + 10*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(-2 - 29*\[Rho] - 95*\[Rho]^2 + 15*
                \[Rho]^3)) - 8*Ec^3*(176 - 1401*\[Rho] - 7335*\[Rho]^2 - 
             770*\[Rho]^3 + 90*\[Rho]^4 + 30*\[CapitalLambda]bh^2*
              (4 - 31*\[Rho] - 60*\[Rho]^2 + 10*\[Rho]^3) + 
             20*\[CapitalLambda]bh*(13 - 90*\[Rho] - 189*\[Rho]^2 + 35*
                \[Rho]^3)))) - 180*(-1 + 2*Ec)^5*\[Rho]^2*
         (5 + 4*\[CapitalLambda]bh + 2*\[CapitalLambda]bh^2 + 3*\[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^5*\[Rho]^2*
         (5 + 4*\[CapitalLambda]bh + 2*\[CapitalLambda]bh^2 + 3*\[Rho])*
         Log[\[Rho]]))/((1 - 2*Ec)^3*mb^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 
        80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 
        32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 
        24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 
        32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 
        4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
   (\[Rho]3LS*((1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 
        128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 
        3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 
        72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 
        2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 
        15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 
        480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (-((-1 + 2*Ec + \[Rho])*(39 + 1024*Ec^9*(-7 + 5*\[CapitalLambda]bh) - 
           336*\[Rho] - 1056*\[Rho]^2 - 96*\[Rho]^3 + 9*\[Rho]^4 + 
           60*\[CapitalLambda]bh*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
           30*\[CapitalLambda]bh^2*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) - 
           256*Ec^8*(-71 + 50*\[CapitalLambda]bh^2 + 11*\[Rho] + 
             10*\[CapitalLambda]bh*(10 + \[Rho])) + 
           128*Ec^7*(-164 + 3*\[Rho] + 71*\[Rho]^2 + 50*\[CapitalLambda]bh^2*
              (4 + \[Rho]) + 10*\[CapitalLambda]bh*(28 + 5*\[Rho] + 7*
                \[Rho]^2)) - 64*Ec^6*(-226 - 117*\[Rho] + 262*\[Rho]^2 + 
             61*\[Rho]^3 + 50*\[CapitalLambda]bh^2*(6 + 3*\[Rho] + \[Rho]^
                2) + 10*\[CapitalLambda]bh*(32 + 3*\[Rho] + 40*\[Rho]^2 + 3*
                \[Rho]^3)) - 6*Ec*(52 - 461*\[Rho] - 1609*\[Rho]^2 - 
             157*\[Rho]^3 + 15*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (4 - 29*\[Rho] - 34*\[Rho]^2 + 5*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(4 - 29*\[Rho] - 34*\[Rho]^2 + 5*
                \[Rho]^3)) - 32*Ec^5*(194 + 259*\[Rho] - 791*\[Rho]^2 - 
             271*\[Rho]^3 + 9*\[Rho]^4 + 10*\[CapitalLambda]bh^2*
              (-20 - 15*\[Rho] - 34*\[Rho]^2 + 3*\[Rho]^3) - 
             10*\[CapitalLambda]bh*(13 - 11*\[Rho] + 101*\[Rho]^2 + 5*
                \[Rho]^3)) + 12*Ec^2*(78 - 711*\[Rho] - 2852*\[Rho]^2 - 
             305*\[Rho]^3 + 30*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (6 - 45*\[Rho] - 65*\[Rho]^2 + 10*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(6 - 45*\[Rho] - 65*\[Rho]^2 + 10*
                \[Rho]^3)) + 16*Ec^4*(134 - 165*\[Rho] - 3150*\[Rho]^2 - 
             440*\[Rho]^3 + 45*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (4 - 16*\[Rho] - 109*\[Rho]^2 + 10*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(-2 - 29*\[Rho] - 95*\[Rho]^2 + 15*
                \[Rho]^3)) - 8*Ec^3*(176 - 1401*\[Rho] - 7335*\[Rho]^2 - 
             770*\[Rho]^3 + 90*\[Rho]^4 + 30*\[CapitalLambda]bh^2*
              (4 - 31*\[Rho] - 60*\[Rho]^2 + 10*\[Rho]^3) + 
             20*\[CapitalLambda]bh*(13 - 90*\[Rho] - 189*\[Rho]^2 + 35*
                \[Rho]^3)))) - 180*(-1 + 2*Ec)^5*\[Rho]^2*
         (5 + 4*\[CapitalLambda]bh + 2*\[CapitalLambda]bh^2 + 3*\[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^5*\[Rho]^2*
         (5 + 4*\[CapitalLambda]bh + 2*\[CapitalLambda]bh^2 + 3*\[Rho])*
         Log[\[Rho]]) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*((-1 + 2*Ec + \[Rho])*
         (3 + 1024*Ec^9*(1 + \[CapitalLambda]bh) - 632*\[Rho] + 
          328*\[Rho]^2 - 872*\[Rho]^3 + 213*\[Rho]^4 + 
          30*\[CapitalLambda]bh^2*(-3 + 5*\[Rho] - 19*\[Rho]^2 + 
            5*\[Rho]^3) + 12*\[CapitalLambda]bh*(-1 - 31*\[Rho] - 
            11*\[Rho]^2 - 31*\[Rho]^3 + 14*\[Rho]^4) - 
          256*Ec^8*(-27 + 10*\[CapitalLambda]bh^2 + 7*\[Rho] + 
            2*\[CapitalLambda]bh*(14 + \[Rho])) + 
          128*Ec^7*(-188 - 9*\[Rho] + 67*\[Rho]^2 + 10*\[CapitalLambda]bh^2*
             (4 + \[Rho]) + \[CapitalLambda]bh*(32 - 54*\[Rho] + 
              62*\[Rho]^2)) - 64*Ec^6*(-442 - 249*\[Rho] + 254*\[Rho]^2 + 
            17*\[Rho]^3 + 10*\[CapitalLambda]bh^2*(6 + 3*\[Rho] + \[Rho]^2) - 
            2*\[CapitalLambda]bh*(56 + 157*\[Rho] - 212*\[Rho]^2 + 
              9*\[Rho]^3)) - 2*Ec*(12 - 2771*\[Rho] + 1521*\[Rho]^2 - 
            4147*\[Rho]^3 + 1065*\[Rho]^4 + 30*\[CapitalLambda]bh^2*
             (-12 + 23*\[Rho] - 90*\[Rho]^2 + 25*\[Rho]^3) + 
            12*\[CapitalLambda]bh*(-4 - 123*\[Rho] - 72*\[Rho]^2 - 
              141*\[Rho]^3 + 70*\[Rho]^4)) - 32*Ec^5*(498 + 503*\[Rho] - 
            307*\[Rho]^2 - 787*\[Rho]^3 + 213*\[Rho]^4 + 
            10*\[CapitalLambda]bh^2*(-4 - 3*\[Rho] - 50*\[Rho]^2 + 
              15*\[Rho]^3) + 2*\[CapitalLambda]bh*(139 + 299*\[Rho] - 
              681*\[Rho]^2 - 101*\[Rho]^3 + 84*\[Rho]^4)) + 
          4*Ec^2*(18 - 4641*\[Rho] + 2628*\[Rho]^2 - 7655*\[Rho]^3 + 
            2130*\[Rho]^4 + 30*\[CapitalLambda]bh^2*(-18 + 39*\[Rho] - 
              165*\[Rho]^2 + 50*\[Rho]^3) + 12*\[CapitalLambda]bh*
             (-6 - 183*\[Rho] - 181*\[Rho]^2 - 240*\[Rho]^3 + 
              140*\[Rho]^4)) + 16*Ec^4*(278 - 665*\[Rho] + 450*\[Rho]^2 - 
            3680*\[Rho]^3 + 1065*\[Rho]^4 + 10*\[CapitalLambda]bh^2*
             (-10 + 23*\[Rho] - 235*\[Rho]^2 + 75*\[Rho]^3) + 
            4*\[CapitalLambda]bh*(52 + 30*\[Rho] - 635*\[Rho]^2 - 
              320*\[Rho]^3 + 210*\[Rho]^4)) - 8*Ec^3*(72 - 3437*\[Rho] + 
            2005*\[Rho]^2 - 7290*\[Rho]^3 + 2130*\[Rho]^4 + 
            30*\[CapitalLambda]bh^2*(-12 + 29*\[Rho] - 156*\[Rho]^2 + 
              50*\[Rho]^3) + 4*\[CapitalLambda]bh*(3 - 328*\[Rho] - 
              745*\[Rho]^2 - 685*\[Rho]^3 + 420*\[Rho]^4))) + 
        60*(-1 + 2*Ec)^5*\[Rho]*(4 + 3*(1 + 4*\[CapitalLambda]bh + 
            2*\[CapitalLambda]bh^2)*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^5*\[Rho]*(4 + 3*(1 + 4*\[CapitalLambda]bh + 
            2*\[CapitalLambda]bh^2)*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]) - 
      2*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 
        2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 
        504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 
        768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 
        576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 
        256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 
        96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 
        512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
        2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
        1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
        1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
        512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
        360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
         (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
          80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
          32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
          24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
          32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
          4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
           Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
        \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 
          544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
          270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 
          80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
          640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
          4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
          960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
          1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
          320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
          540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
          3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]))))/
    (360*(mb - 2*Ec*mb)^5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
       64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3) - 
   (\[Mu]2G*((1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(-((-1 + 2*Ec + \[Rho])*
          (39 + 1024*Ec^9*(-7 + 5*\[CapitalLambda]bh) - 336*\[Rho] - 
           1056*\[Rho]^2 - 96*\[Rho]^3 + 9*\[Rho]^4 + 60*\[CapitalLambda]bh*
            (1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 30*\[CapitalLambda]bh^2*
            (1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) - 
           256*Ec^8*(-71 + 50*\[CapitalLambda]bh^2 + 11*\[Rho] + 
             10*\[CapitalLambda]bh*(10 + \[Rho])) + 
           128*Ec^7*(-164 + 3*\[Rho] + 71*\[Rho]^2 + 50*\[CapitalLambda]bh^2*
              (4 + \[Rho]) + 10*\[CapitalLambda]bh*(28 + 5*\[Rho] + 7*
                \[Rho]^2)) - 64*Ec^6*(-226 - 117*\[Rho] + 262*\[Rho]^2 + 
             61*\[Rho]^3 + 50*\[CapitalLambda]bh^2*(6 + 3*\[Rho] + \[Rho]^
                2) + 10*\[CapitalLambda]bh*(32 + 3*\[Rho] + 40*\[Rho]^2 + 3*
                \[Rho]^3)) - 6*Ec*(52 - 461*\[Rho] - 1609*\[Rho]^2 - 
             157*\[Rho]^3 + 15*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (4 - 29*\[Rho] - 34*\[Rho]^2 + 5*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(4 - 29*\[Rho] - 34*\[Rho]^2 + 5*
                \[Rho]^3)) - 32*Ec^5*(194 + 259*\[Rho] - 791*\[Rho]^2 - 
             271*\[Rho]^3 + 9*\[Rho]^4 + 10*\[CapitalLambda]bh^2*
              (-20 - 15*\[Rho] - 34*\[Rho]^2 + 3*\[Rho]^3) - 
             10*\[CapitalLambda]bh*(13 - 11*\[Rho] + 101*\[Rho]^2 + 5*
                \[Rho]^3)) + 12*Ec^2*(78 - 711*\[Rho] - 2852*\[Rho]^2 - 
             305*\[Rho]^3 + 30*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (6 - 45*\[Rho] - 65*\[Rho]^2 + 10*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(6 - 45*\[Rho] - 65*\[Rho]^2 + 10*
                \[Rho]^3)) + 16*Ec^4*(134 - 165*\[Rho] - 3150*\[Rho]^2 - 
             440*\[Rho]^3 + 45*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (4 - 16*\[Rho] - 109*\[Rho]^2 + 10*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(-2 - 29*\[Rho] - 95*\[Rho]^2 + 15*
                \[Rho]^3)) - 8*Ec^3*(176 - 1401*\[Rho] - 7335*\[Rho]^2 - 
             770*\[Rho]^3 + 90*\[Rho]^4 + 30*\[CapitalLambda]bh^2*
              (4 - 31*\[Rho] - 60*\[Rho]^2 + 10*\[Rho]^3) + 
             20*\[CapitalLambda]bh*(13 - 90*\[Rho] - 189*\[Rho]^2 + 35*
                \[Rho]^3)))) - 180*(-1 + 2*Ec)^5*\[Rho]^2*
         (5 + 4*\[CapitalLambda]bh + 2*\[CapitalLambda]bh^2 + 3*\[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^5*\[Rho]^2*
         (5 + 4*\[CapitalLambda]bh + 2*\[CapitalLambda]bh^2 + 3*\[Rho])*
         Log[\[Rho]]) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(-((-1 + 2*Ec + \[Rho])*
          (-3 + 512*Ec^8*(-1 + \[CapitalLambda]bh) + 24*\[Rho] - 
           40*\[Rho]^2 + 152*\[Rho]^3 - 37*\[Rho]^4 - 6*\[CapitalLambda]bh^2*
            (-3 + 5*\[Rho] - 19*\[Rho]^2 + 5*\[Rho]^3) - 4*\[CapitalLambda]bh*
            \[Rho]*(7 - 13*\[Rho] - 13*\[Rho]^2 + 7*\[Rho]^3) - 
           128*Ec^7*(-1 + 10*\[CapitalLambda]bh^2 + 3*\[Rho] + 
             2*\[CapitalLambda]bh*(7 + \[Rho])) + 64*Ec^6*(13 - 40*\[Rho] + 
             23*\[Rho]^2 + 2*\[CapitalLambda]bh^2*(7 + 5*\[Rho]) + 
             2*\[CapitalLambda]bh*(9 - 6*\[Rho] + 11*\[Rho]^2)) - 
           32*Ec^5*(25 - 141*\[Rho] + 95*\[Rho]^2 + 13*\[Rho]^3 + 
             2*\[CapitalLambda]bh^2*(-9 + 26*\[Rho] + 5*\[Rho]^2) + 
             2*\[CapitalLambda]bh*(-5 - 21*\[Rho] + 65*\[Rho]^2 + \[Rho]^
                3)) + 2*Ec*(9 - 75*\[Rho] + 153*\[Rho]^2 - 571*\[Rho]^3 + 
             148*\[Rho]^4 + 6*\[CapitalLambda]bh^2*(-9 + 18*\[Rho] - 71*
                \[Rho]^2 + 20*\[Rho]^3) + 4*\[CapitalLambda]bh*\[Rho]*
              (33 - 58*\[Rho] - 45*\[Rho]^2 + 28*\[Rho]^3)) - 
           4*Ec^2*(9 - 78*\[Rho] + 195*\[Rho]^2 - 764*\[Rho]^3 + 
             222*\[Rho]^4 + 6*\[CapitalLambda]bh^2*(-9 + 21*\[Rho] - 94*
                \[Rho]^2 + 30*\[Rho]^3) + 4*\[CapitalLambda]bh*\[Rho]*
              (51 - 95*\[Rho] - 50*\[Rho]^2 + 42*\[Rho]^3)) - 
           16*Ec^4*(-17 + 150*\[Rho] - 112*\[Rho]^2 - 154*\[Rho]^3 + 
             37*\[Rho]^4 + 2*\[CapitalLambda]bh^2*(19 - 37*\[Rho] - 57*
                \[Rho]^2 + 15*\[Rho]^3) + 4*\[CapitalLambda]bh*
              (7 + 16*\[Rho] - 68*\[Rho]^2 - 10*\[Rho]^3 + 7*\[Rho]^4)) + 
           8*Ec^3*(-1 + 25*\[Rho] + 42*\[Rho]^2 - 486*\[Rho]^3 + 
             148*\[Rho]^4 + 2*\[CapitalLambda]bh^2*(-1 + 8*\[Rho] - 178*
                \[Rho]^2 + 60*\[Rho]^3) + 4*\[CapitalLambda]bh*
              (3 + 34*\[Rho] - 91*\[Rho]^2 - 35*\[Rho]^3 + 28*\[Rho]^4)))) - 
        12*(1 - 2*Ec)^4*\[Rho]*(6*\[CapitalLambda]bh^2*\[Rho] + 
          \[CapitalLambda]bh*(-4 + 8*\[Rho]) + \[Rho]*(-1 + 9*\[Rho]))*
         Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*
         (6*\[CapitalLambda]bh^2*\[Rho] + \[CapitalLambda]bh*
           (-4 + 8*\[Rho]) + \[Rho]*(-1 + 9*\[Rho]))*Log[\[Rho]]) - 
      2*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 
        2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 
        504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 
        768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 
        576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 
        256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 
        96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
        640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
         (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
          80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
          32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
          24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
          32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
          4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
           Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
        \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 
          544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
          270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 
          80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
          640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
          4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
          960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
          1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
          320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
          540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
          3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]))))/
    (360*(mb - 2*Ec*mb)^4*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
       64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3) + 
   (\[Rho]3D*(3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(-((-1 + 2*Ec + \[Rho])*
          (39 + 1024*Ec^9*(-7 + 5*\[CapitalLambda]bh) - 336*\[Rho] - 
           1056*\[Rho]^2 - 96*\[Rho]^3 + 9*\[Rho]^4 + 60*\[CapitalLambda]bh*
            (1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 30*\[CapitalLambda]bh^2*
            (1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) - 
           256*Ec^8*(-71 + 50*\[CapitalLambda]bh^2 + 11*\[Rho] + 
             10*\[CapitalLambda]bh*(10 + \[Rho])) + 
           128*Ec^7*(-164 + 3*\[Rho] + 71*\[Rho]^2 + 50*\[CapitalLambda]bh^2*
              (4 + \[Rho]) + 10*\[CapitalLambda]bh*(28 + 5*\[Rho] + 7*
                \[Rho]^2)) - 64*Ec^6*(-226 - 117*\[Rho] + 262*\[Rho]^2 + 
             61*\[Rho]^3 + 50*\[CapitalLambda]bh^2*(6 + 3*\[Rho] + \[Rho]^
                2) + 10*\[CapitalLambda]bh*(32 + 3*\[Rho] + 40*\[Rho]^2 + 3*
                \[Rho]^3)) - 6*Ec*(52 - 461*\[Rho] - 1609*\[Rho]^2 - 
             157*\[Rho]^3 + 15*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (4 - 29*\[Rho] - 34*\[Rho]^2 + 5*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(4 - 29*\[Rho] - 34*\[Rho]^2 + 5*
                \[Rho]^3)) - 32*Ec^5*(194 + 259*\[Rho] - 791*\[Rho]^2 - 
             271*\[Rho]^3 + 9*\[Rho]^4 + 10*\[CapitalLambda]bh^2*
              (-20 - 15*\[Rho] - 34*\[Rho]^2 + 3*\[Rho]^3) - 
             10*\[CapitalLambda]bh*(13 - 11*\[Rho] + 101*\[Rho]^2 + 5*
                \[Rho]^3)) + 12*Ec^2*(78 - 711*\[Rho] - 2852*\[Rho]^2 - 
             305*\[Rho]^3 + 30*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (6 - 45*\[Rho] - 65*\[Rho]^2 + 10*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(6 - 45*\[Rho] - 65*\[Rho]^2 + 10*
                \[Rho]^3)) + 16*Ec^4*(134 - 165*\[Rho] - 3150*\[Rho]^2 - 
             440*\[Rho]^3 + 45*\[Rho]^4 + 20*\[CapitalLambda]bh*
              (4 - 16*\[Rho] - 109*\[Rho]^2 + 10*\[Rho]^3) + 
             10*\[CapitalLambda]bh^2*(-2 - 29*\[Rho] - 95*\[Rho]^2 + 15*
                \[Rho]^3)) - 8*Ec^3*(176 - 1401*\[Rho] - 7335*\[Rho]^2 - 
             770*\[Rho]^3 + 90*\[Rho]^4 + 30*\[CapitalLambda]bh^2*
              (4 - 31*\[Rho] - 60*\[Rho]^2 + 10*\[Rho]^3) + 
             20*\[CapitalLambda]bh*(13 - 90*\[Rho] - 189*\[Rho]^2 + 35*
                \[Rho]^3)))) - 180*(-1 + 2*Ec)^5*\[Rho]^2*
         (5 + 4*\[CapitalLambda]bh + 2*\[CapitalLambda]bh^2 + 3*\[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^5*\[Rho]^2*
         (5 + 4*\[CapitalLambda]bh + 2*\[CapitalLambda]bh^2 + 3*\[Rho])*
         Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 
        2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 
        88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]) - 
      6*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 
        2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 
        504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 
        768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 
        576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 
        256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 
        96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 
        14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 
        880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
       (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
         (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
         (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
          1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
          540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
          480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
          240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
          4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
          720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
          45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
          360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
          18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) + 
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(3*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
         (177 - 1770*Ec + 7080*Ec^2 - 15280*Ec^3 + 26400*Ec^4 - 60928*Ec^5 + 
          131840*Ec^6 - 175360*Ec^7 + 124160*Ec^8 - 38400*Ec^9 + 2048*Ec^10 - 
          1155*\[Rho] + 11550*Ec*\[Rho] - 46200*Ec^2*\[Rho] + 
          93040*Ec^3*\[Rho] - 98880*Ec^4*\[Rho] + 63360*Ec^5*\[Rho] - 
          54400*Ec^6*\[Rho] + 57600*Ec^7*\[Rho] - 26880*Ec^8*\[Rho] + 
          2560*Ec^9*\[Rho] + 1040*\[Rho]^2 - 8360*Ec*\[Rho]^2 + 
          23240*Ec^2*\[Rho]^2 - 20240*Ec^3*\[Rho]^2 - 16960*Ec^4*\[Rho]^2 + 
          35200*Ec^5*\[Rho]^2 - 8320*Ec^6*\[Rho]^2 - 8960*Ec^7*\[Rho]^2 + 
          5120*Ec^8*\[Rho]^2 - 240*\[Rho]^3 + 2040*Ec*\[Rho]^3 - 
          6360*Ec^2*\[Rho]^3 + 12400*Ec^3*\[Rho]^3 - 18240*Ec^4*\[Rho]^3 + 
          14080*Ec^5*\[Rho]^3 - 1920*Ec^6*\[Rho]^3 - 1280*Ec^7*\[Rho]^3 + 
          255*\[Rho]^4 - 2550*Ec*\[Rho]^4 + 10200*Ec^2*\[Rho]^4 - 
          23440*Ec^3*\[Rho]^4 + 27600*Ec^4*\[Rho]^4 - 15840*Ec^5*\[Rho]^4 + 
          3200*Ec^6*\[Rho]^4 - 77*\[Rho]^5 + 770*Ec*\[Rho]^5 - 
          3080*Ec^2*\[Rho]^5 + 6160*Ec^3*\[Rho]^5 - 6160*Ec^4*\[Rho]^5 + 
          2464*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]^2*(-17 + 3*\[Rho])*
           Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]^2*(-17 + 3*\[Rho])*
           Log[\[Rho]]) + 30*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
         (\[CapitalLambda]bh + \[Rho])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 
          8736*Ec^4 + 2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 
          512*Ec^9 - 88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 
          6784*Ec^3*\[Rho] - 5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 
          5120*Ec^6*\[Rho] - 2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 
          312*Ec*\[Rho]^2 + 1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 
          4896*Ec^4*\[Rho]^2 - 3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 
          8*\[Rho]^3 + 80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 
          384*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 
          5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 200*Ec^2*\[Rho]^4 + 
          400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 160*Ec^5*\[Rho]^4 + 
          12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
          12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]) - 
        5*\[CapitalLambda]bh*(729 - 9324*Ec + 50076*Ec^2 - 145056*Ec^3 + 
          242304*Ec^4 - 238464*Ec^5 + 173568*Ec^6 - 195072*Ec^7 + 
          237312*Ec^8 - 150528*Ec^9 + 33792*Ec^10 - 1831*\[Rho] + 
          21780*Ec*\[Rho] - 107748*Ec^2*\[Rho] + 283488*Ec^3*\[Rho] - 
          420192*Ec^4*\[Rho] + 347904*Ec^5*\[Rho] - 180864*Ec^6*\[Rho] + 
          127488*Ec^7*\[Rho] - 99072*Ec^8*\[Rho] + 23552*Ec^9*\[Rho] + 
          3072*Ec^10*\[Rho] + 1296*\[Rho]^2 - 13896*Ec*\[Rho]^2 + 
          59544*Ec^2*\[Rho]^2 - 125664*Ec^3*\[Rho]^2 + 125856*Ec^4*\[Rho]^2 - 
          35712*Ec^5*\[Rho]^2 - 23424*Ec^6*\[Rho]^2 + 13824*Ec^7*\[Rho]^2 - 
          4608*Ec^8*\[Rho]^2 - 144*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
          1512*Ec^2*\[Rho]^3 - 8928*Ec^3*\[Rho]^3 + 33312*Ec^4*\[Rho]^3 - 
          46464*Ec^5*\[Rho]^3 + 38016*Ec^6*\[Rho]^3 - 16896*Ec^7*\[Rho]^3 + 
          1536*Ec^8*\[Rho]^3 - 41*\[Rho]^4 + 492*Ec*\[Rho]^4 - 
          2460*Ec^2*\[Rho]^4 + 6560*Ec^3*\[Rho]^4 - 6480*Ec^4*\[Rho]^4 + 
          4416*Ec^5*\[Rho]^4 - 1472*Ec^6*\[Rho]^4 - 9*\[Rho]^5 + 
          108*Ec*\[Rho]^5 - 540*Ec^2*\[Rho]^5 + 1440*Ec^3*\[Rho]^5 - 
          2160*Ec^4*\[Rho]^5 + 1728*Ec^5*\[Rho]^5 - 576*Ec^6*\[Rho]^5 - 
          12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
           Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 
            27*\[Rho]^3)*Log[\[Rho]]))))/(1080*(1 - 2*Ec)^6*mb^5*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3)) + 
 \[Mu]2G*(-1/60*(-10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
        128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
        16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
        72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
        32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
        4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 
        8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 
        144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 
        72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 1224*Ec^2*\[Rho]^2 - 
        1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 72*\[Rho]^3 + 
        432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 
        180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]]) + 
      \[CapitalLambda]bh*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 
        288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 
        288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 
        504*Ec*\[Rho]^2 + 1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 
        576*Ec^4*\[Rho]^2 - 72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 
        864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 
        15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 
        120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 
        24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 
        45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 
        80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
        640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + 
      5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(-((-1 + 2*Ec + \[Rho])*
          (-3 + 512*Ec^8*(-1 + \[CapitalLambda]bh) + 24*\[Rho] - 
           40*\[Rho]^2 + 152*\[Rho]^3 - 37*\[Rho]^4 - 6*\[CapitalLambda]bh^2*
            (-3 + 5*\[Rho] - 19*\[Rho]^2 + 5*\[Rho]^3) - 4*\[CapitalLambda]bh*
            \[Rho]*(7 - 13*\[Rho] - 13*\[Rho]^2 + 7*\[Rho]^3) - 
           128*Ec^7*(-1 + 10*\[CapitalLambda]bh^2 + 3*\[Rho] + 
             2*\[CapitalLambda]bh*(7 + \[Rho])) + 64*Ec^6*(13 - 40*\[Rho] + 
             23*\[Rho]^2 + 2*\[CapitalLambda]bh^2*(7 + 5*\[Rho]) + 
             2*\[CapitalLambda]bh*(9 - 6*\[Rho] + 11*\[Rho]^2)) - 
           32*Ec^5*(25 - 141*\[Rho] + 95*\[Rho]^2 + 13*\[Rho]^3 + 
             2*\[CapitalLambda]bh^2*(-9 + 26*\[Rho] + 5*\[Rho]^2) + 
             2*\[CapitalLambda]bh*(-5 - 21*\[Rho] + 65*\[Rho]^2 + \[Rho]^
                3)) + 2*Ec*(9 - 75*\[Rho] + 153*\[Rho]^2 - 571*\[Rho]^3 + 
             148*\[Rho]^4 + 6*\[CapitalLambda]bh^2*(-9 + 18*\[Rho] - 71*
                \[Rho]^2 + 20*\[Rho]^3) + 4*\[CapitalLambda]bh*\[Rho]*
              (33 - 58*\[Rho] - 45*\[Rho]^2 + 28*\[Rho]^3)) - 
           4*Ec^2*(9 - 78*\[Rho] + 195*\[Rho]^2 - 764*\[Rho]^3 + 
             222*\[Rho]^4 + 6*\[CapitalLambda]bh^2*(-9 + 21*\[Rho] - 94*
                \[Rho]^2 + 30*\[Rho]^3) + 4*\[CapitalLambda]bh*\[Rho]*
              (51 - 95*\[Rho] - 50*\[Rho]^2 + 42*\[Rho]^3)) - 
           16*Ec^4*(-17 + 150*\[Rho] - 112*\[Rho]^2 - 154*\[Rho]^3 + 
             37*\[Rho]^4 + 2*\[CapitalLambda]bh^2*(19 - 37*\[Rho] - 57*
                \[Rho]^2 + 15*\[Rho]^3) + 4*\[CapitalLambda]bh*
              (7 + 16*\[Rho] - 68*\[Rho]^2 - 10*\[Rho]^3 + 7*\[Rho]^4)) + 
           8*Ec^3*(-1 + 25*\[Rho] + 42*\[Rho]^2 - 486*\[Rho]^3 + 
             148*\[Rho]^4 + 2*\[CapitalLambda]bh^2*(-1 + 8*\[Rho] - 178*
                \[Rho]^2 + 60*\[Rho]^3) + 4*\[CapitalLambda]bh*
              (3 + 34*\[Rho] - 91*\[Rho]^2 - 35*\[Rho]^3 + 28*\[Rho]^4)))) - 
        12*(1 - 2*Ec)^4*\[Rho]*(6*\[CapitalLambda]bh^2*\[Rho] + 
          \[CapitalLambda]bh*(-4 + 8*\[Rho]) + \[Rho]*(-1 + 9*\[Rho]))*
         Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*
         (6*\[CapitalLambda]bh^2*\[Rho] + \[CapitalLambda]bh*
           (-4 + 8*\[Rho]) + \[Rho]*(-1 + 9*\[Rho]))*Log[\[Rho]]))/
     ((1 - 2*Ec)^2*mb^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
        64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
        64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
        48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
        16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])^2) + 
   (\[Rho]3LS*((1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*((-1 + 2*Ec + \[Rho])*
         (3 + 1024*Ec^9*(1 + \[CapitalLambda]bh) - 632*\[Rho] + 
          328*\[Rho]^2 - 872*\[Rho]^3 + 213*\[Rho]^4 + 
          30*\[CapitalLambda]bh^2*(-3 + 5*\[Rho] - 19*\[Rho]^2 + 
            5*\[Rho]^3) + 12*\[CapitalLambda]bh*(-1 - 31*\[Rho] - 
            11*\[Rho]^2 - 31*\[Rho]^3 + 14*\[Rho]^4) - 
          256*Ec^8*(-27 + 10*\[CapitalLambda]bh^2 + 7*\[Rho] + 
            2*\[CapitalLambda]bh*(14 + \[Rho])) + 
          128*Ec^7*(-188 - 9*\[Rho] + 67*\[Rho]^2 + 10*\[CapitalLambda]bh^2*
             (4 + \[Rho]) + \[CapitalLambda]bh*(32 - 54*\[Rho] + 
              62*\[Rho]^2)) - 64*Ec^6*(-442 - 249*\[Rho] + 254*\[Rho]^2 + 
            17*\[Rho]^3 + 10*\[CapitalLambda]bh^2*(6 + 3*\[Rho] + \[Rho]^2) - 
            2*\[CapitalLambda]bh*(56 + 157*\[Rho] - 212*\[Rho]^2 + 
              9*\[Rho]^3)) - 2*Ec*(12 - 2771*\[Rho] + 1521*\[Rho]^2 - 
            4147*\[Rho]^3 + 1065*\[Rho]^4 + 30*\[CapitalLambda]bh^2*
             (-12 + 23*\[Rho] - 90*\[Rho]^2 + 25*\[Rho]^3) + 
            12*\[CapitalLambda]bh*(-4 - 123*\[Rho] - 72*\[Rho]^2 - 
              141*\[Rho]^3 + 70*\[Rho]^4)) - 32*Ec^5*(498 + 503*\[Rho] - 
            307*\[Rho]^2 - 787*\[Rho]^3 + 213*\[Rho]^4 + 
            10*\[CapitalLambda]bh^2*(-4 - 3*\[Rho] - 50*\[Rho]^2 + 
              15*\[Rho]^3) + 2*\[CapitalLambda]bh*(139 + 299*\[Rho] - 
              681*\[Rho]^2 - 101*\[Rho]^3 + 84*\[Rho]^4)) + 
          4*Ec^2*(18 - 4641*\[Rho] + 2628*\[Rho]^2 - 7655*\[Rho]^3 + 
            2130*\[Rho]^4 + 30*\[CapitalLambda]bh^2*(-18 + 39*\[Rho] - 
              165*\[Rho]^2 + 50*\[Rho]^3) + 12*\[CapitalLambda]bh*
             (-6 - 183*\[Rho] - 181*\[Rho]^2 - 240*\[Rho]^3 + 
              140*\[Rho]^4)) + 16*Ec^4*(278 - 665*\[Rho] + 450*\[Rho]^2 - 
            3680*\[Rho]^3 + 1065*\[Rho]^4 + 10*\[CapitalLambda]bh^2*
             (-10 + 23*\[Rho] - 235*\[Rho]^2 + 75*\[Rho]^3) + 
            4*\[CapitalLambda]bh*(52 + 30*\[Rho] - 635*\[Rho]^2 - 
              320*\[Rho]^3 + 210*\[Rho]^4)) - 8*Ec^3*(72 - 3437*\[Rho] + 
            2005*\[Rho]^2 - 7290*\[Rho]^3 + 2130*\[Rho]^4 + 
            30*\[CapitalLambda]bh^2*(-12 + 29*\[Rho] - 156*\[Rho]^2 + 
              50*\[Rho]^3) + 4*\[CapitalLambda]bh*(3 - 328*\[Rho] - 
              745*\[Rho]^2 - 685*\[Rho]^3 + 420*\[Rho]^4))) + 
        60*(-1 + 2*Ec)^5*\[Rho]*(4 + 3*(1 + 4*\[CapitalLambda]bh + 
            2*\[CapitalLambda]bh^2)*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^5*\[Rho]*(4 + 3*(1 + 4*\[CapitalLambda]bh + 
            2*\[CapitalLambda]bh^2)*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]) + 
      5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 
        128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 
        3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 
        72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 
        2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 
        15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 
        480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (-((-1 + 2*Ec + \[Rho])*(-3 + 512*Ec^8*(-1 + \[CapitalLambda]bh) + 
           24*\[Rho] - 40*\[Rho]^2 + 152*\[Rho]^3 - 37*\[Rho]^4 - 
           6*\[CapitalLambda]bh^2*(-3 + 5*\[Rho] - 19*\[Rho]^2 + 
             5*\[Rho]^3) - 4*\[CapitalLambda]bh*\[Rho]*(7 - 13*\[Rho] - 
             13*\[Rho]^2 + 7*\[Rho]^3) - 128*Ec^7*
            (-1 + 10*\[CapitalLambda]bh^2 + 3*\[Rho] + 2*\[CapitalLambda]bh*
              (7 + \[Rho])) + 64*Ec^6*(13 - 40*\[Rho] + 23*\[Rho]^2 + 
             2*\[CapitalLambda]bh^2*(7 + 5*\[Rho]) + 2*\[CapitalLambda]bh*
              (9 - 6*\[Rho] + 11*\[Rho]^2)) - 32*Ec^5*(25 - 141*\[Rho] + 
             95*\[Rho]^2 + 13*\[Rho]^3 + 2*\[CapitalLambda]bh^2*
              (-9 + 26*\[Rho] + 5*\[Rho]^2) + 2*\[CapitalLambda]bh*
              (-5 - 21*\[Rho] + 65*\[Rho]^2 + \[Rho]^3)) + 
           2*Ec*(9 - 75*\[Rho] + 153*\[Rho]^2 - 571*\[Rho]^3 + 148*\[Rho]^4 + 
             6*\[CapitalLambda]bh^2*(-9 + 18*\[Rho] - 71*\[Rho]^2 + 20*
                \[Rho]^3) + 4*\[CapitalLambda]bh*\[Rho]*(33 - 58*\[Rho] - 45*
                \[Rho]^2 + 28*\[Rho]^3)) - 4*Ec^2*(9 - 78*\[Rho] + 
             195*\[Rho]^2 - 764*\[Rho]^3 + 222*\[Rho]^4 + 
             6*\[CapitalLambda]bh^2*(-9 + 21*\[Rho] - 94*\[Rho]^2 + 30*
                \[Rho]^3) + 4*\[CapitalLambda]bh*\[Rho]*(51 - 95*\[Rho] - 50*
                \[Rho]^2 + 42*\[Rho]^3)) - 16*Ec^4*(-17 + 150*\[Rho] - 
             112*\[Rho]^2 - 154*\[Rho]^3 + 37*\[Rho]^4 + 
             2*\[CapitalLambda]bh^2*(19 - 37*\[Rho] - 57*\[Rho]^2 + 15*
                \[Rho]^3) + 4*\[CapitalLambda]bh*(7 + 16*\[Rho] - 68*
                \[Rho]^2 - 10*\[Rho]^3 + 7*\[Rho]^4)) + 
           8*Ec^3*(-1 + 25*\[Rho] + 42*\[Rho]^2 - 486*\[Rho]^3 + 
             148*\[Rho]^4 + 2*\[CapitalLambda]bh^2*(-1 + 8*\[Rho] - 178*
                \[Rho]^2 + 60*\[Rho]^3) + 4*\[CapitalLambda]bh*
              (3 + 34*\[Rho] - 91*\[Rho]^2 - 35*\[Rho]^3 + 28*\[Rho]^4)))) - 
        12*(1 - 2*Ec)^4*\[Rho]*(6*\[CapitalLambda]bh^2*\[Rho] + 
          \[CapitalLambda]bh*(-4 + 8*\[Rho]) + \[Rho]*(-1 + 9*\[Rho]))*
         Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*
         (6*\[CapitalLambda]bh^2*\[Rho] + \[CapitalLambda]bh*
           (-4 + 8*\[Rho]) + \[Rho]*(-1 + 9*\[Rho]))*Log[\[Rho]]) - 
      2*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 
        512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
        2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
        1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
        1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
        512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
        360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
         (\[CapitalLambda]bh + \[Rho])*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
          80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
          32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
          24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
          32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
          4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
           Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
        \[CapitalLambda]bh*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 
          544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
          270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 
          80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
          640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
          4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
          960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
          1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
          320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
          540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
          3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]))))/
    (360*(1 - 2*Ec)^4*mb^5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3) + 
   (\[Rho]3D*(15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 
        2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 
        88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
       (-((-1 + 2*Ec + \[Rho])*(-3 + 512*Ec^8*(-1 + \[CapitalLambda]bh) + 
           24*\[Rho] - 40*\[Rho]^2 + 152*\[Rho]^3 - 37*\[Rho]^4 - 
           6*\[CapitalLambda]bh^2*(-3 + 5*\[Rho] - 19*\[Rho]^2 + 
             5*\[Rho]^3) - 4*\[CapitalLambda]bh*\[Rho]*(7 - 13*\[Rho] - 
             13*\[Rho]^2 + 7*\[Rho]^3) - 128*Ec^7*
            (-1 + 10*\[CapitalLambda]bh^2 + 3*\[Rho] + 2*\[CapitalLambda]bh*
              (7 + \[Rho])) + 64*Ec^6*(13 - 40*\[Rho] + 23*\[Rho]^2 + 
             2*\[CapitalLambda]bh^2*(7 + 5*\[Rho]) + 2*\[CapitalLambda]bh*
              (9 - 6*\[Rho] + 11*\[Rho]^2)) - 32*Ec^5*(25 - 141*\[Rho] + 
             95*\[Rho]^2 + 13*\[Rho]^3 + 2*\[CapitalLambda]bh^2*
              (-9 + 26*\[Rho] + 5*\[Rho]^2) + 2*\[CapitalLambda]bh*
              (-5 - 21*\[Rho] + 65*\[Rho]^2 + \[Rho]^3)) + 
           2*Ec*(9 - 75*\[Rho] + 153*\[Rho]^2 - 571*\[Rho]^3 + 148*\[Rho]^4 + 
             6*\[CapitalLambda]bh^2*(-9 + 18*\[Rho] - 71*\[Rho]^2 + 20*
                \[Rho]^3) + 4*\[CapitalLambda]bh*\[Rho]*(33 - 58*\[Rho] - 45*
                \[Rho]^2 + 28*\[Rho]^3)) - 4*Ec^2*(9 - 78*\[Rho] + 
             195*\[Rho]^2 - 764*\[Rho]^3 + 222*\[Rho]^4 + 
             6*\[CapitalLambda]bh^2*(-9 + 21*\[Rho] - 94*\[Rho]^2 + 30*
                \[Rho]^3) + 4*\[CapitalLambda]bh*\[Rho]*(51 - 95*\[Rho] - 50*
                \[Rho]^2 + 42*\[Rho]^3)) - 16*Ec^4*(-17 + 150*\[Rho] - 
             112*\[Rho]^2 - 154*\[Rho]^3 + 37*\[Rho]^4 + 
             2*\[CapitalLambda]bh^2*(19 - 37*\[Rho] - 57*\[Rho]^2 + 15*
                \[Rho]^3) + 4*\[CapitalLambda]bh*(7 + 16*\[Rho] - 68*
                \[Rho]^2 - 10*\[Rho]^3 + 7*\[Rho]^4)) + 
           8*Ec^3*(-1 + 25*\[Rho] + 42*\[Rho]^2 - 486*\[Rho]^3 + 
             148*\[Rho]^4 + 2*\[CapitalLambda]bh^2*(-1 + 8*\[Rho] - 178*
                \[Rho]^2 + 60*\[Rho]^3) + 4*\[CapitalLambda]bh*
              (3 + 34*\[Rho] - 91*\[Rho]^2 - 35*\[Rho]^3 + 28*\[Rho]^4)))) - 
        12*(1 - 2*Ec)^4*\[Rho]*(6*\[CapitalLambda]bh^2*\[Rho] + 
          \[CapitalLambda]bh*(-4 + 8*\[Rho]) + \[Rho]*(-1 + 9*\[Rho]))*
         Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*
         (6*\[CapitalLambda]bh^2*\[Rho] + \[CapitalLambda]bh*
           (-4 + 8*\[Rho]) + \[Rho]*(-1 + 9*\[Rho]))*Log[\[Rho]]) - 
      6*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
        640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 
        2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 
        88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
       (10*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
         (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
          8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
          64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
          72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
          32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
          4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
          12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - \[CapitalLambda]bh*
         (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
          1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
          540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
          480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
          240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
          4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
          240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
          720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
          45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
          360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
          18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) + 
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(3*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
         (177 - 1770*Ec + 7080*Ec^2 - 15280*Ec^3 + 26400*Ec^4 - 60928*Ec^5 + 
          131840*Ec^6 - 175360*Ec^7 + 124160*Ec^8 - 38400*Ec^9 + 2048*Ec^10 - 
          1155*\[Rho] + 11550*Ec*\[Rho] - 46200*Ec^2*\[Rho] + 
          93040*Ec^3*\[Rho] - 98880*Ec^4*\[Rho] + 63360*Ec^5*\[Rho] - 
          54400*Ec^6*\[Rho] + 57600*Ec^7*\[Rho] - 26880*Ec^8*\[Rho] + 
          2560*Ec^9*\[Rho] + 1040*\[Rho]^2 - 8360*Ec*\[Rho]^2 + 
          23240*Ec^2*\[Rho]^2 - 20240*Ec^3*\[Rho]^2 - 16960*Ec^4*\[Rho]^2 + 
          35200*Ec^5*\[Rho]^2 - 8320*Ec^6*\[Rho]^2 - 8960*Ec^7*\[Rho]^2 + 
          5120*Ec^8*\[Rho]^2 - 240*\[Rho]^3 + 2040*Ec*\[Rho]^3 - 
          6360*Ec^2*\[Rho]^3 + 12400*Ec^3*\[Rho]^3 - 18240*Ec^4*\[Rho]^3 + 
          14080*Ec^5*\[Rho]^3 - 1920*Ec^6*\[Rho]^3 - 1280*Ec^7*\[Rho]^3 + 
          255*\[Rho]^4 - 2550*Ec*\[Rho]^4 + 10200*Ec^2*\[Rho]^4 - 
          23440*Ec^3*\[Rho]^4 + 27600*Ec^4*\[Rho]^4 - 15840*Ec^5*\[Rho]^4 + 
          3200*Ec^6*\[Rho]^4 - 77*\[Rho]^5 + 770*Ec*\[Rho]^5 - 
          3080*Ec^2*\[Rho]^5 + 6160*Ec^3*\[Rho]^5 - 6160*Ec^4*\[Rho]^5 + 
          2464*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]^2*(-17 + 3*\[Rho])*
           Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]^2*(-17 + 3*\[Rho])*
           Log[\[Rho]]) + 30*(1 - 2*Ec)*(1 + \[CapitalLambda]bh)*
         (\[CapitalLambda]bh + \[Rho])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 
          8736*Ec^4 + 2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 
          512*Ec^9 - 88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 
          6784*Ec^3*\[Rho] - 5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 
          5120*Ec^6*\[Rho] - 2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 
          312*Ec*\[Rho]^2 + 1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 
          4896*Ec^4*\[Rho]^2 - 3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 
          8*\[Rho]^3 + 80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 
          384*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 
          5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 200*Ec^2*\[Rho]^4 + 
          400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 160*Ec^5*\[Rho]^4 + 
          12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
          12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]) - 
        5*\[CapitalLambda]bh*(729 - 9324*Ec + 50076*Ec^2 - 145056*Ec^3 + 
          242304*Ec^4 - 238464*Ec^5 + 173568*Ec^6 - 195072*Ec^7 + 
          237312*Ec^8 - 150528*Ec^9 + 33792*Ec^10 - 1831*\[Rho] + 
          21780*Ec*\[Rho] - 107748*Ec^2*\[Rho] + 283488*Ec^3*\[Rho] - 
          420192*Ec^4*\[Rho] + 347904*Ec^5*\[Rho] - 180864*Ec^6*\[Rho] + 
          127488*Ec^7*\[Rho] - 99072*Ec^8*\[Rho] + 23552*Ec^9*\[Rho] + 
          3072*Ec^10*\[Rho] + 1296*\[Rho]^2 - 13896*Ec*\[Rho]^2 + 
          59544*Ec^2*\[Rho]^2 - 125664*Ec^3*\[Rho]^2 + 125856*Ec^4*\[Rho]^2 - 
          35712*Ec^5*\[Rho]^2 - 23424*Ec^6*\[Rho]^2 + 13824*Ec^7*\[Rho]^2 - 
          4608*Ec^8*\[Rho]^2 - 144*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
          1512*Ec^2*\[Rho]^3 - 8928*Ec^3*\[Rho]^3 + 33312*Ec^4*\[Rho]^3 - 
          46464*Ec^5*\[Rho]^3 + 38016*Ec^6*\[Rho]^3 - 16896*Ec^7*\[Rho]^3 + 
          1536*Ec^8*\[Rho]^3 - 41*\[Rho]^4 + 492*Ec*\[Rho]^4 - 
          2460*Ec^2*\[Rho]^4 + 6560*Ec^3*\[Rho]^4 - 6480*Ec^4*\[Rho]^4 + 
          4416*Ec^5*\[Rho]^4 - 1472*Ec^6*\[Rho]^4 - 9*\[Rho]^5 + 
          108*Ec*\[Rho]^5 - 540*Ec^2*\[Rho]^5 + 1440*Ec^3*\[Rho]^5 - 
          2160*Ec^4*\[Rho]^5 + 1728*Ec^5*\[Rho]^5 - 576*Ec^6*\[Rho]^5 - 
          12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
           Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 
            27*\[Rho]^3)*Log[\[Rho]]))))/(1080*(mb - 2*Ec*mb)^5*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3))


==> anc/Results/ResultsNormMom/Hnorm2.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh^2*\[Rho] + \[Rho]^2 + 
 2*\[CapitalLambda]bh^3*(1 + \[Rho]) + 2*\[CapitalLambda]bh*\[Rho]*
  (1 + \[Rho]) + \[CapitalLambda]bh^2*(1 + \[Rho])^2 + 
 (\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
   (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
    1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
    360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
    640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
    4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
    240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
    720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
    45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
    160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
    24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
     Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]))/
  (5*(-1 + 2*Ec)*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
    64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
    64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
    48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
    16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
    12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
     Log[\[Rho]])) + (2*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 
    16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 
    512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
    768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
    1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
    3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
    12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
    1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
    16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
    3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
    2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
    1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
    576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
    144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
    32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
     (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
     (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
  (15*(1 - 2*Ec)^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
    64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
    64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
    48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
    16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
    12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
     Log[\[Rho]])) + 
 (\[Rho]3LS*(-30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
     (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 
      288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 
      24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
      384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 
      3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 
      72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 
      2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 
      15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 
      240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 
      36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]]) + 6*(1 - 2*Ec)*\[CapitalLambda]bh*
     (1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
     (9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 
      512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
      768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
      2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
      1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
      1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
      512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 
      480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
       Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
     (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
      1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
      360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
      640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]]) - 4*\[CapitalLambda]bh^2*(9 - 72*Ec + 216*Ec^2 - 
      288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 
      24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
      384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 
      3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 
      72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 
      2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 
      15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 
      240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 
      36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 
      16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 
      512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
      768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
      1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
      3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
      12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
      1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
      16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
      3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
      2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
      1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
      192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
      384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
      24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
      60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
      60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) + 
    2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*((-1 + 2*Ec + \[Rho])*
       (-2 + 2048*Ec^11*(-2 + 2*\[CapitalLambda]bh + \[CapitalLambda]bh^2) - 
        47*\[Rho] - 2297*\[Rho]^2 + 943*\[Rho]^3 - 1847*\[Rho]^4 + 
        430*\[Rho]^5 + 45*\[CapitalLambda]bh^4*(-3 + 5*\[Rho] - 19*\[Rho]^2 + 
          5*\[Rho]^3) + 36*\[CapitalLambda]bh^3*(-1 - 31*\[Rho] - 
          11*\[Rho]^2 - 31*\[Rho]^3 + 14*\[Rho]^4) + \[CapitalLambda]bh^2*
         (37 - 2228*\[Rho] + 2692*\[Rho]^2 - 3788*\[Rho]^3 + 367*\[Rho]^4 + 
          280*\[Rho]^5) + 2*\[CapitalLambda]bh*(13 + 148*\[Rho] - 
          1232*\[Rho]^2 - 392*\[Rho]^3 - 797*\[Rho]^4 + 340*\[Rho]^5) - 
        1024*Ec^10*(20 + 6*\[CapitalLambda]bh^3 + 2*\[CapitalLambda]bh*
           (-10 + \[Rho]) - 2*\[Rho] + \[CapitalLambda]bh^2*(23 + \[Rho])) + 
        512*Ec^9*(220 + 15*\[CapitalLambda]bh^4 - 173*\[Rho] - 2*\[Rho]^2 + 
          6*\[CapitalLambda]bh^3*(15 + \[Rho]) + 2*\[CapitalLambda]bh*
           (-80 - 26*\[Rho] + \[Rho]^2) + \[CapitalLambda]bh^2*
           (25 + 7*\[Rho] + \[Rho]^2)) - 256*Ec^8*(790 - 1017*\[Rho] - 
          171*\[Rho]^2 + 218*\[Rho]^3 + 15*\[CapitalLambda]bh^4*
           (5 + \[Rho]) + 6*\[CapitalLambda]bh^3*(30 - 26*\[Rho] + 
            31*\[Rho]^2) + \[CapitalLambda]bh^2*(-485 - 552*\[Rho] + 
            306*\[Rho]^2 + 161*\[Rho]^3) + 2*\[CapitalLambda]bh*
           (-245 - 504*\[Rho] - 87*\[Rho]^2 + 191*\[Rho]^3)) + 
        128*Ec^7*(1490 - 2558*\[Rho] - 1386*\[Rho]^2 + 1081*\[Rho]^3 + 
          38*\[Rho]^4 + 15*\[CapitalLambda]bh^4*(10 + 4*\[Rho] + \[Rho]^2) - 
          6*\[CapitalLambda]bh^3*(40 + 184*\[Rho] - 243*\[Rho]^2 + 
            9*\[Rho]^3) + \[CapitalLambda]bh^2*(-2065 - 3398*\[Rho] + 
            1752*\[Rho]^2 + 1195*\[Rho]^3 - 64*\[Rho]^4) - 
          2*\[CapitalLambda]bh*(445 + 2126*\[Rho] + 867*\[Rho]^2 - 
            1372*\[Rho]^3 + 34*\[Rho]^4)) + 64*Ec^6*(-1648 + 3452*\[Rho] + 
          3332*\[Rho]^2 - 1913*\[Rho]^3 - 1733*\[Rho]^4 + 430*\[Rho]^5 + 
          15*\[CapitalLambda]bh^4*(-10 - 6*\[Rho] - 51*\[Rho]^2 + 
            15*\[Rho]^3) + 6*\[CapitalLambda]bh^3*(195 + 456*\[Rho] - 
            893*\[Rho]^2 - 92*\[Rho]^3 + 84*\[Rho]^4) + \[CapitalLambda]bh^2*
           (3659 + 7607*\[Rho] - 3310*\[Rho]^2 - 6857*\[Rho]^3 + 
            841*\[Rho]^4 + 280*\[Rho]^5) + 2*\[CapitalLambda]bh*
           (524 + 4019*\[Rho] + 2699*\[Rho]^2 - 4721*\[Rho]^3 - 
            431*\[Rho]^4 + 340*\[Rho]^5)) - 2*Ec*(-10 - 233*\[Rho] - 
          12516*\[Rho]^2 + 5321*\[Rho]^3 - 10652*\[Rho]^4 + 2580*\[Rho]^5 + 
          45*\[CapitalLambda]bh^4*(-15 + 28*\[Rho] - 109*\[Rho]^2 + 
            30*\[Rho]^3) + 36*\[CapitalLambda]bh^3*(-5 - 154*\[Rho] - 
            83*\[Rho]^2 - 172*\[Rho]^3 + 84*\[Rho]^4) + \[CapitalLambda]bh^2*
           (185 - 11897*\[Rho] + 15111*\[Rho]^2 - 22081*\[Rho]^3 + 
            2482*\[Rho]^4 + 1680*\[Rho]^5) + 2*\[CapitalLambda]bh*
           (65 + 727*\[Rho] - 6141*\[Rho]^2 - 2809*\[Rho]^3 - 4442*\[Rho]^4 + 
            2040*\[Rho]^5)) - 32*Ec^5*(-1082 + 2580*\[Rho] - 510*\[Rho]^2 + 
          275*\[Rho]^3 - 9600*\[Rho]^4 + 2580*\[Rho]^5 + 
          15*\[CapitalLambda]bh^4*(-14 + 20*\[Rho] - 285*\[Rho]^2 + 
            90*\[Rho]^3) + 6*\[CapitalLambda]bh^3*(243 + 359*\[Rho] - 
            1951*\[Rho]^2 - 741*\[Rho]^3 + 504*\[Rho]^4) + 
          \[CapitalLambda]bh^2*(3394 + 4692*\[Rho] + 2367*\[Rho]^2 - 
            25063*\[Rho]^3 + 3702*\[Rho]^4 + 1680*\[Rho]^5) + 
          \[CapitalLambda]bh*(806 + 8130*\[Rho] + 5340*\[Rho]^2 - 
            20060*\[Rho]^3 - 6600*\[Rho]^4 + 4080*\[Rho]^5)) + 
        4*Ec^2*(-20 - 462*\[Rho] - 27636*\[Rho]^2 + 12013*\[Rho]^3 - 
          25125*\[Rho]^4 + 6450*\[Rho]^5 + 45*\[CapitalLambda]bh^4*
           (-30 + 62*\[Rho] - 255*\[Rho]^2 + 75*\[Rho]^3) + 
          36*\[CapitalLambda]bh^3*(-10 - 306*\[Rho] - 253*\[Rho]^2 - 
            381*\[Rho]^3 + 210*\[Rho]^4) + \[CapitalLambda]bh^2*
           (370 - 25668*\[Rho] + 34011*\[Rho]^2 - 52658*\[Rho]^3 + 
            7185*\[Rho]^4 + 4200*\[Rho]^5) + 2*\[CapitalLambda]bh*
           (130 + 1428*\[Rho] - 12141*\[Rho]^2 - 8282*\[Rho]^3 - 
            9915*\[Rho]^4 + 5100*\[Rho]^5)) + 16*Ec^4*(-400 + 838*\[Rho] - 
          15810*\[Rho]^2 + 7255*\[Rho]^3 - 23515*\[Rho]^4 + 6450*\[Rho]^5 + 
          15*\[CapitalLambda]bh^4*(-46 + 110*\[Rho] - 703*\[Rho]^2 + 
            225*\[Rho]^3) + 12*\[CapitalLambda]bh^3*(55 - 298*\[Rho] - 
            1380*\[Rho]^2 - 1005*\[Rho]^3 + 630*\[Rho]^4) + 
          \[CapitalLambda]bh^2*(1760 - 11198*\[Rho] + 21045*\[Rho]^2 - 
            53390*\[Rho]^3 + 8135*\[Rho]^4 + 4200*\[Rho]^5) + 
          2*\[CapitalLambda]bh*(230 + 2638*\[Rho] - 3285*\[Rho]^2 - 
            14270*\[Rho]^3 - 8845*\[Rho]^4 + 5100*\[Rho]^5)) - 
        8*Ec^3*(-80 - 278*\[Rho] - 30602*\[Rho]^2 + 13565*\[Rho]^3 - 
          31930*\[Rho]^4 + 8600*\[Rho]^5 + 45*\[CapitalLambda]bh^4*
           (-30 + 68*\[Rho] - 321*\[Rho]^2 + 100*\[Rho]^3) + 
          12*\[CapitalLambda]bh^3*(-15 - 877*\[Rho] - 1288*\[Rho]^2 - 
            1405*\[Rho]^3 + 840*\[Rho]^4) + \[CapitalLambda]bh^2*
           (670 - 27122*\[Rho] + 38407*\[Rho]^2 - 68515*\[Rho]^3 + 
            10100*\[Rho]^4 + 5600*\[Rho]^5) + 2*\[CapitalLambda]bh*
           (160 + 1792*\[Rho] - 11267*\[Rho]^2 - 13645*\[Rho]^3 - 
            12280*\[Rho]^4 + 6800*\[Rho]^5))) - 60*(1 - 2*Ec)^6*\[Rho]*
       (36*\[CapitalLambda]bh^3*\[Rho] + 9*\[CapitalLambda]bh^4*\[Rho] + 
        2*\[CapitalLambda]bh*\[Rho]*(-3 + 35*\[Rho]) + 
        \[Rho]*(18 + 11*\[Rho] + 18*\[Rho]^2) + \[CapitalLambda]bh^2*
         (12 - 3*\[Rho] + 35*\[Rho]^2))*Log[1 - 2*Ec] + 
      60*(1 - 2*Ec)^6*\[Rho]*(36*\[CapitalLambda]bh^3*\[Rho] + 
        9*\[CapitalLambda]bh^4*\[Rho] + 2*\[CapitalLambda]bh*\[Rho]*
         (-3 + 35*\[Rho]) + \[Rho]*(18 + 11*\[Rho] + 18*\[Rho]^2) + 
        \[CapitalLambda]bh^2*(12 - 3*\[Rho] + 35*\[Rho]^2))*Log[\[Rho]])))/
  (180*(1 - 2*Ec)^4*mb^3*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (m7*((1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(480*(1 - 2*Ec)^2*Ec^3*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(160*Ec^5 + 5*(-1 + \[Rho])^3 + 
        10*Ec*(-1 + \[Rho])^2*(5 + \[Rho]) + 16*Ec^4*(-25 + 6*\[Rho]) + 
        Ec^2*(-200 + 204*\[Rho] + 6*\[Rho]^2 - 22*\[Rho]^3) + 
        4*Ec^3*(100 - 54*\[Rho] - 3*\[Rho]^2 + 3*\[Rho]^3)) - 
      96*Ec^5*\[CapitalLambda]bh^2*(-1 + 2*Ec + \[Rho])^2*
       (19 + 384*Ec^6 - 267*\[Rho] + 437*\[Rho]^2 - 189*\[Rho]^3 - 
        224*Ec^5*(7 + \[Rho]) + 16*Ec^4*(155 + 61*\[Rho] + 8*\[Rho]^2) - 
        8*Ec^3*(250 - 6*\[Rho] - 109*\[Rho]^2 + 9*\[Rho]^3) - 
        2*Ec*(101 - 641*\[Rho] + 359*\[Rho]^2 + 21*\[Rho]^3) + 
        4*Ec^2*(220 - 434*\[Rho] - 195*\[Rho]^2 + 39*\[Rho]^3)) + 
      960*(1 - 2*Ec)*Ec^4*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(512*Ec^6 - 64*Ec^7 + 
        5*(-1 + \[Rho])^3*(-1 + 3*\[Rho]) + 48*Ec^5*(-25 + 4*\[Rho]) + 
        16*Ec^4*(85 - 42*\[Rho] - 9*\[Rho]^2 + \[Rho]^3) - 
        12*Ec^2*(-26 + 56*\[Rho] - 21*\[Rho]^2 - 9*\[Rho]^3 + 2*\[Rho]^4) + 
        4*Ec^3*(-215 + 240*\[Rho] + 24*\[Rho]^2 - 32*\[Rho]^3 + 3*\[Rho]^4) + 
        Ec*(-61 + 228*\[Rho] - 252*\[Rho]^2 + 76*\[Rho]^3 + 9*\[Rho]^4)) + 
      30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + 
        \[Rho])*(3 - 30*Ec + 120*Ec^2 - 240*Ec^3 + 160*Ec^4 + 736*Ec^5 - 
        3520*Ec^6 + 7680*Ec^7 - 8960*Ec^8 + 5120*Ec^9 - 1024*Ec^10 + 
        125*\[Rho] - 1370*Ec*\[Rho] + 6080*Ec^2*\[Rho] - 14080*Ec^3*\[Rho] + 
        18640*Ec^4*\[Rho] - 15520*Ec^5*\[Rho] + 9600*Ec^6*\[Rho] - 
        3840*Ec^7*\[Rho] - 160*\[Rho]^2 + 1480*Ec*\[Rho]^2 - 
        5320*Ec^2*\[Rho]^2 + 10000*Ec^3*\[Rho]^2 - 11440*Ec^4*\[Rho]^2 + 
        7840*Ec^5*\[Rho]^2 - 1216*Ec^6*\[Rho]^2 - 896*Ec^7*\[Rho]^2 - 
        1024*Ec^8*\[Rho]^2 + 60*\[Rho]^3 - 600*Ec*\[Rho]^3 + 
        2400*Ec^2*\[Rho]^3 - 5760*Ec^3*\[Rho]^3 + 7760*Ec^4*\[Rho]^3 - 
        4000*Ec^5*\[Rho]^3 + 64*Ec^6*\[Rho]^3 - 128*Ec^7*\[Rho]^3 - 
        35*\[Rho]^4 + 350*Ec*\[Rho]^4 - 1400*Ec^2*\[Rho]^4 + 
        3120*Ec^3*\[Rho]^4 - 3360*Ec^4*\[Rho]^4 + 1632*Ec^5*\[Rho]^4 - 
        192*Ec^6*\[Rho]^4 + 7*\[Rho]^5 - 70*Ec*\[Rho]^5 + 280*Ec^2*\[Rho]^5 - 
        560*Ec^3*\[Rho]^5 + 560*Ec^4*\[Rho]^5 - 224*Ec^5*\[Rho]^5 + 
        60*(-1 + 2*Ec)^5*\[Rho]*(1 + \[Rho])*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^5*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
      2*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(35 - 350*Ec + 1400*Ec^2 - 
        3160*Ec^3 + 5680*Ec^4 - 7696*Ec^5 - 5984*Ec^6 + 51200*Ec^7 - 
        85760*Ec^8 + 52480*Ec^9 + 512*Ec^10 - 8192*Ec^11 - 315*\[Rho] + 
        3150*Ec*\[Rho] - 12600*Ec^2*\[Rho] + 28200*Ec^3*\[Rho] - 
        54000*Ec^4*\[Rho] + 117840*Ec^5*\[Rho] - 189600*Ec^6*\[Rho] + 
        134400*Ec^7*\[Rho] + 19200*Ec^8*\[Rho] - 57600*Ec^9*\[Rho] + 
        7680*Ec^10*\[Rho] - 1200*\[Rho]^2 + 13800*Ec*\[Rho]^2 - 
        64200*Ec^2*\[Rho]^2 + 144000*Ec^3*\[Rho]^2 - 122400*Ec^4*\[Rho]^2 - 
        86400*Ec^5*\[Rho]^2 + 220800*Ec^6*\[Rho]^2 - 76800*Ec^7*\[Rho]^2 - 
        38400*Ec^8*\[Rho]^2 + 600*\[Rho]^3 - 3000*Ec*\[Rho]^3 - 
        3000*Ec^2*\[Rho]^3 + 56800*Ec^3*\[Rho]^3 - 167200*Ec^4*\[Rho]^3 + 
        202240*Ec^5*\[Rho]^3 - 72320*Ec^6*\[Rho]^3 - 25600*Ec^7*\[Rho]^3 + 
        2560*Ec^8*\[Rho]^3 + 1125*\[Rho]^4 - 11250*Ec*\[Rho]^4 + 
        45000*Ec^2*\[Rho]^4 - 96600*Ec^3*\[Rho]^4 + 115200*Ec^4*\[Rho]^4 - 
        63120*Ec^5*\[Rho]^4 + 4320*Ec^6*\[Rho]^4 + 3840*Ec^7*\[Rho]^4 - 
        285*\[Rho]^5 + 2850*Ec*\[Rho]^5 - 11400*Ec^2*\[Rho]^5 + 
        24360*Ec^3*\[Rho]^5 - 26880*Ec^4*\[Rho]^5 + 13776*Ec^5*\[Rho]^5 - 
        2016*Ec^6*\[Rho]^5 + 40*\[Rho]^6 - 400*Ec*\[Rho]^6 + 
        1600*Ec^2*\[Rho]^6 - 3200*Ec^3*\[Rho]^6 + 3200*Ec^4*\[Rho]^6 - 
        1280*Ec^5*\[Rho]^6 - 300*(-1 + 2*Ec)^5*\[Rho]^2*(3 + 5*\[Rho])*
         Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^5*\[Rho]^2*(3 + 5*\[Rho])*
         Log[\[Rho]]) - 2*(1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(50 - 600*Ec + 3000*Ec^2 - 8000*Ec^3 + 
        11520*Ec^4 - 3648*Ec^5 - 27072*Ec^6 + 78336*Ec^7 - 96000*Ec^8 + 
        5120*Ec^9 + 132096*Ec^10 - 147456*Ec^11 + 53248*Ec^12 + 2325*\[Rho] - 
        29700*Ec*\[Rho] + 159300*Ec^2*\[Rho] - 460800*Ec^3*\[Rho] + 
        754800*Ec^4*\[Rho] - 619200*Ec^5*\[Rho] + 14400*Ec^6*\[Rho] + 
        422400*Ec^7*\[Rho] - 230400*Ec^8*\[Rho] - 153600*Ec^9*\[Rho] + 
        153600*Ec^10*\[Rho] - 1125*\[Rho]^2 + 8100*Ec*\[Rho]^2 - 
        8100*Ec^2*\[Rho]^2 - 86400*Ec^3*\[Rho]^2 + 381600*Ec^4*\[Rho]^2 - 
        786240*Ec^5*\[Rho]^2 + 953280*Ec^6*\[Rho]^2 - 529920*Ec^7*\[Rho]^2 - 
        172800*Ec^8*\[Rho]^2 + 276480*Ec^9*\[Rho]^2 - 2100*\[Rho]^3 + 
        26400*Ec*\[Rho]^3 - 139200*Ec^2*\[Rho]^3 + 395200*Ec^3*\[Rho]^3 - 
        693600*Ec^4*\[Rho]^3 + 824640*Ec^5*\[Rho]^3 - 574720*Ec^6*\[Rho]^3 + 
        34560*Ec^7*\[Rho]^3 + 145920*Ec^8*\[Rho]^3 + 10240*Ec^9*\[Rho]^3 + 
        1050*\[Rho]^4 - 12600*Ec*\[Rho]^4 + 63000*Ec^2*\[Rho]^4 - 
        168000*Ec^3*\[Rho]^4 + 285600*Ec^4*\[Rho]^4 - 299520*Ec^5*\[Rho]^4 + 
        124800*Ec^6*\[Rho]^4 + 7680*Ec^7*\[Rho]^4 - 225*\[Rho]^5 + 
        2700*Ec*\[Rho]^5 - 13500*Ec^2*\[Rho]^5 + 36000*Ec^3*\[Rho]^5 - 
        61920*Ec^4*\[Rho]^5 + 53568*Ec^5*\[Rho]^5 - 21888*Ec^6*\[Rho]^5 + 
        2304*Ec^7*\[Rho]^5 + 25*\[Rho]^6 - 300*Ec*\[Rho]^6 + 
        1500*Ec^2*\[Rho]^6 - 4000*Ec^3*\[Rho]^6 + 6000*Ec^4*\[Rho]^6 - 
        4800*Ec^5*\[Rho]^6 + 1600*Ec^6*\[Rho]^6 + 300*(1 - 2*Ec)^6*\[Rho]*
         (-3 - 9*\[Rho] + 2*\[Rho]^2)*Log[1 - 2*Ec] - 300*(1 - 2*Ec)^6*\[Rho]*
         (-3 - 9*\[Rho] + 2*\[Rho]^2)*Log[\[Rho]])) - 
    16*Ec^3*(160*Ec^5 + 5*(-1 + \[Rho])^3 + 10*Ec*(-1 + \[Rho])^2*
       (5 + \[Rho]) + 16*Ec^4*(-25 + 6*\[Rho]) + 
      Ec^2*(-200 + 204*\[Rho] + 6*\[Rho]^2 - 22*\[Rho]^3) + 
      4*Ec^3*(100 - 54*\[Rho] - 3*\[Rho]^2 + 3*\[Rho]^3))*
     (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
        80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
        32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
        24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
        32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
        4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
      6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
        32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
        1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
        384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
        768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
        11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
        1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
        960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
        16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
        640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
        6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
        480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
        576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
        144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
        32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))))/
  (900*(1 - 2*Ec)^5*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (m1*(-((5 - 60*Ec + 300*Ec^2 - 800*Ec^3 + 1280*Ec^4 - 1920*Ec^5 + 
       5120*Ec^6 - 12800*Ec^7 + 19200*Ec^8 - 15360*Ec^9 + 5120*Ec^10 - 
       40*\[Rho] + 480*Ec*\[Rho] - 2400*Ec^2*\[Rho] + 6400*Ec^3*\[Rho] - 
       9600*Ec^4*\[Rho] + 7680*Ec^5*\[Rho] - 2560*Ec^6*\[Rho] + 
       120*Ec*\[Rho]^2 - 1320*Ec^2*\[Rho]^2 + 5920*Ec^3*\[Rho]^2 - 
       13440*Ec^4*\[Rho]^2 + 18432*Ec^5*\[Rho]^2 - 16256*Ec^6*\[Rho]^2 + 
       6144*Ec^7*\[Rho]^2 + 40*\[Rho]^3 - 480*Ec*\[Rho]^3 + 
       2400*Ec^2*\[Rho]^3 - 6400*Ec^3*\[Rho]^3 + 9280*Ec^4*\[Rho]^3 - 
       11520*Ec^5*\[Rho]^3 + 7424*Ec^6*\[Rho]^3 - 2048*Ec^7*\[Rho]^3 - 
       5*\[Rho]^4 + 60*Ec*\[Rho]^4 - 300*Ec^2*\[Rho]^4 + 800*Ec^3*\[Rho]^4 - 
       1200*Ec^4*\[Rho]^4 + 960*Ec^5*\[Rho]^4 - 320*Ec^6*\[Rho]^4 + 
       60*(1 - 2*Ec)^6*\[Rho]^2*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]^2*
        Log[\[Rho]])*(30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
        (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
       6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
        (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
         80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
         270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
         480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
         32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
         1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 
         576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
         48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
         1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
         3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
         12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
         1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
         16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
         3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
         2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
         1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
         192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
         384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
         24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
         60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
         60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
          Log[\[Rho]]))) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(5 - 60*Ec + 300*Ec^2 - 800*Ec^3 + 
        1280*Ec^4 - 1920*Ec^5 + 5120*Ec^6 - 12800*Ec^7 + 19200*Ec^8 - 
        15360*Ec^9 + 5120*Ec^10 - 40*\[Rho] + 480*Ec*\[Rho] - 
        2400*Ec^2*\[Rho] + 6400*Ec^3*\[Rho] - 9600*Ec^4*\[Rho] + 
        7680*Ec^5*\[Rho] - 2560*Ec^6*\[Rho] + 120*Ec*\[Rho]^2 - 
        1320*Ec^2*\[Rho]^2 + 5920*Ec^3*\[Rho]^2 - 13440*Ec^4*\[Rho]^2 + 
        18432*Ec^5*\[Rho]^2 - 16256*Ec^6*\[Rho]^2 + 6144*Ec^7*\[Rho]^2 + 
        40*\[Rho]^3 - 480*Ec*\[Rho]^3 + 2400*Ec^2*\[Rho]^3 - 
        6400*Ec^3*\[Rho]^3 + 9280*Ec^4*\[Rho]^3 - 11520*Ec^5*\[Rho]^3 + 
        7424*Ec^6*\[Rho]^3 - 2048*Ec^7*\[Rho]^3 - 5*\[Rho]^4 + 
        60*Ec*\[Rho]^4 - 300*Ec^2*\[Rho]^4 + 800*Ec^3*\[Rho]^4 - 
        1200*Ec^4*\[Rho]^4 + 960*Ec^5*\[Rho]^4 - 320*Ec^6*\[Rho]^4 + 
        60*(1 - 2*Ec)^6*\[Rho]^2*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]^2*
         Log[\[Rho]]) - 30*(1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (3 - 42*Ec + 252*Ec^2 - 840*Ec^3 + 1600*Ec^4 - 384*Ec^5 - 12544*Ec^6 + 
        65024*Ec^7 - 188160*Ec^8 + 340480*Ec^9 - 379904*Ec^10 + 
        239616*Ec^11 - 65536*Ec^12 - 45*\[Rho] + 630*Ec*\[Rho] - 
        3780*Ec^2*\[Rho] + 12600*Ec^3*\[Rho] - 25120*Ec^4*\[Rho] + 
        29120*Ec^5*\[Rho] - 13440*Ec^6*\[Rho] - 16640*Ec^7*\[Rho] + 
        44800*Ec^8*\[Rho] - 53760*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 
        10240*Ec^11*\[Rho] - 240*\[Rho]^2 + 3720*Ec*\[Rho]^2 - 
        24840*Ec^2*\[Rho]^2 + 92880*Ec^3*\[Rho]^2 - 210720*Ec^4*\[Rho]^2 + 
        296256*Ec^5*\[Rho]^2 - 250752*Ec^6*\[Rho]^2 + 105216*Ec^7*\[Rho]^2 + 
        4608*Ec^8*\[Rho]^2 - 15360*Ec^9*\[Rho]^2 + 240*\[Rho]^3 - 
        3000*Ec*\[Rho]^3 + 15480*Ec^2*\[Rho]^3 - 41520*Ec^3*\[Rho]^3 + 
        57440*Ec^4*\[Rho]^3 - 37824*Ec^5*\[Rho]^3 - 7040*Ec^6*\[Rho]^3 + 
        51968*Ec^7*\[Rho]^3 - 34304*Ec^8*\[Rho]^3 + 5120*Ec^9*\[Rho]^3 + 
        45*\[Rho]^4 - 630*Ec*\[Rho]^4 + 3780*Ec^2*\[Rho]^4 - 
        12600*Ec^3*\[Rho]^4 + 25360*Ec^4*\[Rho]^4 - 24800*Ec^5*\[Rho]^4 + 
        28224*Ec^6*\[Rho]^4 - 16256*Ec^7*\[Rho]^4 + 4096*Ec^8*\[Rho]^4 - 
        3*\[Rho]^5 + 42*Ec*\[Rho]^5 - 252*Ec^2*\[Rho]^5 + 840*Ec^3*\[Rho]^5 - 
        1680*Ec^4*\[Rho]^5 + 2016*Ec^5*\[Rho]^5 - 1344*Ec^6*\[Rho]^5 + 
        384*Ec^7*\[Rho]^5 - 180*(-1 + 2*Ec)^7*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^7*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 10*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])*(39 - 468*Ec + 2340*Ec^2 - 5760*Ec^3 + 
        2560*Ec^4 + 35136*Ec^5 - 152832*Ec^6 + 362240*Ec^7 - 556800*Ec^8 + 
        552960*Ec^9 - 324608*Ec^10 + 86016*Ec^11 - 405*\[Rho] + 
        4860*Ec*\[Rho] - 24300*Ec^2*\[Rho] + 63840*Ec^3*\[Rho] - 
        85920*Ec^4*\[Rho] + 23040*Ec^5*\[Rho] + 113280*Ec^6*\[Rho] - 
        192000*Ec^7*\[Rho] + 126720*Ec^8*\[Rho] - 15360*Ec^9*\[Rho] - 
        15360*Ec^10*\[Rho] - 480*\[Rho]^2 + 7560*Ec*\[Rho]^2 - 
        48600*Ec^2*\[Rho]^2 + 165600*Ec^3*\[Rho]^2 - 333600*Ec^4*\[Rho]^2 + 
        430848*Ec^5*\[Rho]^2 - 386688*Ec^6*\[Rho]^2 + 247296*Ec^7*\[Rho]^2 - 
        105984*Ec^8*\[Rho]^2 + 30720*Ec^9*\[Rho]^2 + 960*\[Rho]^3 - 
        11160*Ec*\[Rho]^3 + 53640*Ec^2*\[Rho]^3 - 134880*Ec^3*\[Rho]^3 + 
        209120*Ec^4*\[Rho]^3 - 222336*Ec^5*\[Rho]^3 + 143232*Ec^6*\[Rho]^3 - 
        39424*Ec^7*\[Rho]^3 + 4608*Ec^8*\[Rho]^3 - 135*\[Rho]^4 + 
        1620*Ec*\[Rho]^4 - 8100*Ec^2*\[Rho]^4 + 21120*Ec^3*\[Rho]^4 - 
        43440*Ec^4*\[Rho]^4 + 38016*Ec^5*\[Rho]^4 - 16704*Ec^6*\[Rho]^4 + 
        2304*Ec^7*\[Rho]^4 + 21*\[Rho]^5 - 252*Ec*\[Rho]^5 + 
        1260*Ec^2*\[Rho]^5 - 3360*Ec^3*\[Rho]^5 + 5040*Ec^4*\[Rho]^5 - 
        4032*Ec^5*\[Rho]^5 + 1344*Ec^6*\[Rho]^5 + 180*(1 - 2*Ec)^6*\[Rho]^2*
         (5 + \[Rho])*Log[1 - 2*Ec] - 180*(1 - 2*Ec)^6*\[Rho]^2*(5 + \[Rho])*
         Log[\[Rho]]) + 8*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (65 - 780*Ec + 3900*Ec^2 - 10600*Ec^3 + 19280*Ec^4 - 41552*Ec^5 + 
        134432*Ec^6 - 366656*Ec^7 + 675200*Ec^8 - 817920*Ec^9 + 
        633344*Ec^10 - 287744*Ec^11 + 59392*Ec^12 - 855*\[Rho] + 
        10260*Ec*\[Rho] - 51300*Ec^2*\[Rho] + 135800*Ec^3*\[Rho] - 
        193200*Ec^4*\[Rho] + 103440*Ec^5*\[Rho] + 113920*Ec^6*\[Rho] - 
        283200*Ec^7*\[Rho] + 307200*Ec^8*\[Rho] - 236800*Ec^9*\[Rho] + 
        138240*Ec^10*\[Rho] - 46080*Ec^11*\[Rho] - 2700*\[Rho]^2 + 
        37800*Ec*\[Rho]^2 - 221400*Ec^2*\[Rho]^2 + 704400*Ec^3*\[Rho]^2 - 
        1322400*Ec^4*\[Rho]^2 + 1502400*Ec^5*\[Rho]^2 - 
        1065600*Ec^6*\[Rho]^2 + 556800*Ec^7*\[Rho]^2 - 268800*Ec^8*\[Rho]^2 + 
        76800*Ec^9*\[Rho]^2 + 3600*\[Rho]^3 - 40200*Ec*\[Rho]^3 + 
        183000*Ec^2*\[Rho]^3 - 438000*Ec^3*\[Rho]^3 + 589600*Ec^4*\[Rho]^3 - 
        439360*Ec^5*\[Rho]^3 + 169600*Ec^6*\[Rho]^3 - 47360*Ec^7*\[Rho]^3 + 
        28160*Ec^8*\[Rho]^3 - 5120*Ec^9*\[Rho]^3 - 225*\[Rho]^4 + 
        2700*Ec*\[Rho]^4 - 13500*Ec^2*\[Rho]^4 + 43000*Ec^3*\[Rho]^4 - 
        79200*Ec^4*\[Rho]^4 + 66000*Ec^5*\[Rho]^4 - 17120*Ec^6*\[Rho]^4 + 
        6720*Ec^7*\[Rho]^4 - 5760*Ec^8*\[Rho]^4 + 135*\[Rho]^5 - 
        1620*Ec*\[Rho]^5 + 8100*Ec^2*\[Rho]^5 - 23400*Ec^3*\[Rho]^5 + 
        33120*Ec^4*\[Rho]^5 - 25488*Ec^5*\[Rho]^5 + 7488*Ec^6*\[Rho]^5 + 
        576*Ec^7*\[Rho]^5 - 20*\[Rho]^6 + 240*Ec*\[Rho]^6 - 
        1200*Ec^2*\[Rho]^6 + 3200*Ec^3*\[Rho]^6 - 4800*Ec^4*\[Rho]^6 + 
        3840*Ec^5*\[Rho]^6 - 1280*Ec^6*\[Rho]^6 + 300*(1 - 2*Ec)^6*\[Rho]^2*
         (9 + 5*\[Rho])*Log[1 - 2*Ec] - 300*(1 - 2*Ec)^6*\[Rho]^2*
         (9 + 5*\[Rho])*Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*
       (5 - 80*Ec + 560*Ec^2 - 2240*Ec^3 + 5600*Ec^4 - 10880*Ec^5 + 
        43936*Ec^6 - 288256*Ec^7 + 1338112*Ec^8 - 4057088*Ec^9 + 
        8207360*Ec^10 - 11067392*Ec^11 + 9592832*Ec^12 - 4849664*Ec^13 + 
        1089536*Ec^14 - 120*\[Rho] + 1920*Ec*\[Rho] - 13440*Ec^2*\[Rho] + 
        53760*Ec^3*\[Rho] - 134400*Ec^4*\[Rho] + 216960*Ec^5*\[Rho] - 
        245760*Ec^6*\[Rho] + 337920*Ec^7*\[Rho] - 890880*Ec^8*\[Rho] + 
        2150400*Ec^9*\[Rho] - 3440640*Ec^10*\[Rho] + 3440640*Ec^11*\[Rho] - 
        1966080*Ec^12*\[Rho] + 491520*Ec^13*\[Rho] - 1875*\[Rho]^2 + 
        31800*Ec*\[Rho]^2 - 237000*Ec^2*\[Rho]^2 + 1015200*Ec^3*\[Rho]^2 - 
        2739600*Ec^4*\[Rho]^2 + 4798080*Ec^5*\[Rho]^2 - 
        5380800*Ec^6*\[Rho]^2 + 3540480*Ec^7*\[Rho]^2 - 
        890880*Ec^8*\[Rho]^2 - 368640*Ec^9*\[Rho]^2 + 230400*Ec^10*\[Rho]^2 + 
        4800*Ec*\[Rho]^3 - 72000*Ec^2*\[Rho]^3 + 467200*Ec^3*\[Rho]^3 - 
        1705600*Ec^4*\[Rho]^3 + 3777280*Ec^5*\[Rho]^3 - 
        5233280*Ec^6*\[Rho]^3 + 4597760*Ec^7*\[Rho]^3 - 
        2339840*Ec^8*\[Rho]^3 + 307200*Ec^9*\[Rho]^3 + 
        153600*Ec^10*\[Rho]^3 + 1875*\[Rho]^4 - 28200*Ec*\[Rho]^4 + 
        183000*Ec^2*\[Rho]^4 - 664800*Ec^3*\[Rho]^4 + 1460400*Ec^4*\[Rho]^4 - 
        1912320*Ec^5*\[Rho]^4 + 1504800*Ec^6*\[Rho]^4 - 
        645120*Ec^7*\[Rho]^4 - 218880*Ec^8*\[Rho]^4 + 245760*Ec^9*\[Rho]^4 - 
        38400*Ec^10*\[Rho]^4 + 120*\[Rho]^5 - 1920*Ec*\[Rho]^5 + 
        13440*Ec^2*\[Rho]^5 - 53760*Ec^3*\[Rho]^5 + 134400*Ec^4*\[Rho]^5 - 
        220800*Ec^5*\[Rho]^5 + 153984*Ec^6*\[Rho]^5 - 159744*Ec^7*\[Rho]^5 + 
        81408*Ec^8*\[Rho]^5 - 18432*Ec^9*\[Rho]^5 - 5*\[Rho]^6 + 
        80*Ec*\[Rho]^6 - 560*Ec^2*\[Rho]^6 + 2240*Ec^3*\[Rho]^6 - 
        5600*Ec^4*\[Rho]^6 + 8960*Ec^5*\[Rho]^6 - 8960*Ec^6*\[Rho]^6 + 
        5120*Ec^7*\[Rho]^6 - 1280*Ec^8*\[Rho]^6 + 300*(1 - 2*Ec)^8*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 300*(1 - 2*Ec)^8*
         \[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) - 
      2*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (65 - 910*Ec + 5460*Ec^2 - 18200*Ec^3 + 41600*Ec^4 - 128768*Ec^5 + 
        649856*Ec^6 - 2663168*Ec^7 + 7352576*Ec^8 - 13708800*Ec^9 + 
        17253376*Ec^10 - 14170112*Ec^11 + 6905856*Ec^12 - 1523712*Ec^13 - 
        1200*\[Rho] + 16800*Ec*\[Rho] - 100800*Ec^2*\[Rho] + 
        336000*Ec^3*\[Rho] - 676000*Ec^4*\[Rho] + 862400*Ec^5*\[Rho] - 
        873600*Ec^6*\[Rho] + 1273600*Ec^7*\[Rho] - 2240000*Ec^8*\[Rho] + 
        2688000*Ec^9*\[Rho] - 1792000*Ec^10*\[Rho] + 512000*Ec^11*\[Rho] - 
        10425*\[Rho]^2 + 158550*Ec*\[Rho]^2 - 1039500*Ec^2*\[Rho]^2 + 
        3817800*Ec^3*\[Rho]^2 - 8553600*Ec^4*\[Rho]^2 + 
        11888640*Ec^5*\[Rho]^2 - 9765120*Ec^6*\[Rho]^2 + 
        3740160*Ec^7*\[Rho]^2 + 395520*Ec^8*\[Rho]^2 - 591360*Ec^9*\[Rho]^2 - 
        230400*Ec^10*\[Rho]^2 + 153600*Ec^11*\[Rho]^2 + 7200*\[Rho]^3 - 
        81600*Ec*\[Rho]^3 + 355200*Ec^2*\[Rho]^3 - 646400*Ec^3*\[Rho]^3 + 
        28800*Ec^4*\[Rho]^3 + 1957760*Ec^5*\[Rho]^3 - 3974400*Ec^6*\[Rho]^3 + 
        4305920*Ec^7*\[Rho]^3 - 2560000*Ec^8*\[Rho]^3 + 
        604160*Ec^9*\[Rho]^3 - 102400*Ec^10*\[Rho]^3 + 4575*\[Rho]^4 - 
        62250*Ec*\[Rho]^4 + 360900*Ec^2*\[Rho]^4 - 1152600*Ec^3*\[Rho]^4 + 
        2117200*Ec^4*\[Rho]^4 - 2472800*Ec^5*\[Rho]^4 + 
        2143680*Ec^6*\[Rho]^4 - 1147520*Ec^7*\[Rho]^4 + 
        209920*Ec^8*\[Rho]^4 - 240*\[Rho]^5 + 3360*Ec*\[Rho]^5 - 
        20160*Ec^2*\[Rho]^5 + 67200*Ec^3*\[Rho]^5 - 117600*Ec^4*\[Rho]^5 + 
        247488*Ec^5*\[Rho]^5 - 180096*Ec^6*\[Rho]^5 + 69888*Ec^7*\[Rho]^5 - 
        9216*Ec^8*\[Rho]^5 + 25*\[Rho]^6 - 350*Ec*\[Rho]^6 + 
        2100*Ec^2*\[Rho]^6 - 7000*Ec^3*\[Rho]^6 + 14000*Ec^4*\[Rho]^6 - 
        16800*Ec^5*\[Rho]^6 + 11200*Ec^6*\[Rho]^6 - 3200*Ec^7*\[Rho]^6 - 
        300*(-1 + 2*Ec)^7*\[Rho]^2*(21 + 32*\[Rho] + 3*\[Rho]^2)*
         Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]^2*(21 + 32*\[Rho] + 
          3*\[Rho]^2)*Log[\[Rho]]))))/(1200*(1 - 2*Ec)^6*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (\[Mu]2G^2*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
    640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
    768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
    1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
    72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 
    320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 
    120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 
    36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*
   ((9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
      640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
      768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
      1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
      72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 
      320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 
      120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 
      36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*
     (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
        80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
        32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
        24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
        32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
        4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
      6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
        32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
        1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
        384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
        768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
        11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
        1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
        960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
        16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
        640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
        6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
        480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
        576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
        144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
        32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) - 
    (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 
        304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 
        144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 
        72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 1224*Ec^2*\[Rho]^2 - 
        1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 72*\[Rho]^3 + 
        432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 
        180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]]) - 
      30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + 
        \[Rho])*(3 - 18*Ec + 36*Ec^2 + 8*Ec^3 - 272*Ec^4 + 800*Ec^5 - 
        832*Ec^6 - 128*Ec^7 + 512*Ec^8 - 9*\[Rho] + 54*Ec*\[Rho] - 
        108*Ec^2*\[Rho] - 248*Ec^3*\[Rho] + 2000*Ec^4*\[Rho] - 
        4320*Ec^5*\[Rho] + 3520*Ec^6*\[Rho] - 640*Ec^7*\[Rho] + 16*\[Rho]^2 - 
        120*Ec*\[Rho]^2 + 312*Ec^2*\[Rho]^2 + 80*Ec^3*\[Rho]^2 - 
        1824*Ec^4*\[Rho]^2 + 2880*Ec^5*\[Rho]^2 - 1280*Ec^6*\[Rho]^2 - 
        48*\[Rho]^3 + 360*Ec*\[Rho]^3 - 936*Ec^2*\[Rho]^3 + 
        976*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 + 
        45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
        520*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 7*\[Rho]^5 + 42*Ec*\[Rho]^5 - 
        84*Ec^2*\[Rho]^5 + 56*Ec^3*\[Rho]^5 - 12*(-1 + 2*Ec)^3*\[Rho]^2*
         (-1 + 3*\[Rho])*Log[1 - 2*Ec] + 12*(-1 + 2*Ec)^3*\[Rho]^2*
         (-1 + 3*\[Rho])*Log[\[Rho]]) + 60*\[CapitalLambda]bh^2*
       (3 - 30*Ec + 120*Ec^2 - 240*Ec^3 + 240*Ec^4 - 64*Ec^5 - 288*Ec^6 + 
        960*Ec^7 - 1280*Ec^8 + 1536*Ec^10 - 1024*Ec^11 + 38*\[Rho] - 
        428*Ec*\[Rho] + 1952*Ec^2*\[Rho] - 4544*Ec^3*\[Rho] + 
        5504*Ec^4*\[Rho] - 3168*Ec^5*\[Rho] + 1728*Ec^6*\[Rho] - 
        3840*Ec^7*\[Rho] + 4096*Ec^8*\[Rho] - 512*Ec^9*\[Rho] - 
        1024*Ec^10*\[Rho] - 121*\[Rho]^2 + 1234*Ec*\[Rho]^2 - 
        5056*Ec^2*\[Rho]^2 + 10432*Ec^3*\[Rho]^2 - 10912*Ec^4*\[Rho]^2 + 
        4864*Ec^5*\[Rho]^2 - 832*Ec^6*\[Rho]^2 + 1408*Ec^7*\[Rho]^2 - 
        1024*Ec^8*\[Rho]^2 + 104*\[Rho]^3 - 944*Ec*\[Rho]^3 + 
        3296*Ec^2*\[Rho]^3 - 5312*Ec^3*\[Rho]^3 + 3392*Ec^4*\[Rho]^3 + 
        704*Ec^5*\[Rho]^3 - 2560*Ec^6*\[Rho]^3 + 1792*Ec^7*\[Rho]^3 - 
        11*\[Rho]^4 + 38*Ec*\[Rho]^4 + 208*Ec^2*\[Rho]^4 - 
        1376*Ec^3*\[Rho]^4 + 2816*Ec^4*\[Rho]^4 - 3040*Ec^5*\[Rho]^4 + 
        2144*Ec^6*\[Rho]^4 - 320*Ec^7*\[Rho]^4 - 14*\[Rho]^5 + 
        140*Ec*\[Rho]^5 - 560*Ec^2*\[Rho]^5 + 1120*Ec^3*\[Rho]^5 - 
        1120*Ec^4*\[Rho]^5 + 736*Ec^5*\[Rho]^5 - 192*Ec^6*\[Rho]^5 + 
        \[Rho]^6 - 10*Ec*\[Rho]^6 + 40*Ec^2*\[Rho]^6 - 80*Ec^3*\[Rho]^6 + 
        80*Ec^4*\[Rho]^6 - 32*Ec^5*\[Rho]^6 + 12*(-1 + 2*Ec)^5*
         (-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[\[Rho]]) + 
      2*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (19 - 152*Ec + 456*Ec^2 - 608*Ec^3 + 544*Ec^4 - 2688*Ec^5 + 
        11264*Ec^6 - 20992*Ec^7 + 13056*Ec^8 + 8192*Ec^9 - 10240*Ec^10 - 
        180*\[Rho] + 1440*Ec*\[Rho] - 4320*Ec^2*\[Rho] + 5760*Ec^3*\[Rho] - 
        6240*Ec^4*\[Rho] + 26880*Ec^5*\[Rho] - 80640*Ec^6*\[Rho] + 
        107520*Ec^7*\[Rho] - 53760*Ec^8*\[Rho] + 345*\[Rho]^2 - 
        2400*Ec*\[Rho]^2 + 5760*Ec^2*\[Rho]^2 - 4800*Ec^3*\[Rho]^2 + 
        5760*Ec^4*\[Rho]^2 - 38400*Ec^5*\[Rho]^2 + 88320*Ec^6*\[Rho]^2 - 
        76800*Ec^7*\[Rho]^2 + 19200*Ec^8*\[Rho]^2 - 480*\[Rho]^3 + 
        3360*Ec*\[Rho]^3 - 8160*Ec^2*\[Rho]^3 + 7040*Ec^3*\[Rho]^3 - 
        640*Ec^4*\[Rho]^3 + 5760*Ec^5*\[Rho]^3 - 17920*Ec^6*\[Rho]^3 + 
        12800*Ec^7*\[Rho]^3 + 45*\[Rho]^4 + 720*Ec*\[Rho]^4 - 
        6480*Ec^2*\[Rho]^4 + 17280*Ec^3*\[Rho]^4 - 21840*Ec^4*\[Rho]^4 + 
        13440*Ec^5*\[Rho]^4 + 276*\[Rho]^5 - 2208*Ec*\[Rho]^5 + 
        6624*Ec^2*\[Rho]^5 - 8832*Ec^3*\[Rho]^5 + 6816*Ec^4*\[Rho]^5 - 
        1920*Ec^5*\[Rho]^5 - 25*\[Rho]^6 + 200*Ec*\[Rho]^6 - 
        600*Ec^2*\[Rho]^6 + 800*Ec^3*\[Rho]^6 - 400*Ec^4*\[Rho]^6 + 
        60*(1 - 2*Ec)^4*\[Rho]^2*(3 - 4*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
        60*(1 - 2*Ec)^4*\[Rho]^2*(3 - 4*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]) - 
      30*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(15 - 120*Ec + 360*Ec^2 - 480*Ec^3 + 
        352*Ec^4 - 768*Ec^5 + 1664*Ec^6 - 512*Ec^7 - 2304*Ec^8 + 2048*Ec^9 + 
        7*\[Rho] - 152*Ec*\[Rho] + 840*Ec^2*\[Rho] - 1888*Ec^3*\[Rho] + 
        1216*Ec^4*\[Rho] + 2432*Ec^5*\[Rho] - 4736*Ec^6*\[Rho] + 
        1536*Ec^7*\[Rho] + 1280*Ec^8*\[Rho] + 72*Ec*\[Rho]^2 - 
        504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1344*Ec^4*\[Rho]^2 + 
        768*Ec^5*\[Rho]^2 - 384*Ec^6*\[Rho]^2 + 48*\[Rho]^3 - 
        600*Ec*\[Rho]^3 + 2664*Ec^2*\[Rho]^3 - 5280*Ec^3*\[Rho]^3 + 
        5696*Ec^4*\[Rho]^3 - 3840*Ec^5*\[Rho]^3 + 640*Ec^6*\[Rho]^3 - 
        79*\[Rho]^4 + 632*Ec*\[Rho]^4 - 1896*Ec^2*\[Rho]^4 + 
        2528*Ec^3*\[Rho]^4 - 2064*Ec^4*\[Rho]^4 + 640*Ec^5*\[Rho]^4 + 
        9*\[Rho]^5 - 72*Ec*\[Rho]^5 + 216*Ec^2*\[Rho]^5 - 288*Ec^3*\[Rho]^5 + 
        144*Ec^4*\[Rho]^5 - 12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 
          9*\[Rho]^2)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*
         (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]))))/
  (1080*(mb - 2*Ec*mb)^4*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
     64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
     64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
     48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
     16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^3) + 
 (m3*(-2*(13 - 154*Ec + 736*Ec^2 - 1816*Ec^3 + 2464*Ec^4 - 1888*Ec^5 + 
      1024*Ec^6 - 640*Ec^7 + 256*Ec^8 - 36*\[Rho] + 360*Ec*\[Rho] - 
      1440*Ec^2*\[Rho] + 2952*Ec^3*\[Rho] - 3120*Ec^4*\[Rho] + 
      1056*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 768*Ec^7*\[Rho] + 72*\[Rho]^2 - 
      720*Ec*\[Rho]^2 + 2880*Ec^2*\[Rho]^2 - 6360*Ec^3*\[Rho]^2 + 
      8160*Ec^4*\[Rho]^2 - 5424*Ec^5*\[Rho]^2 + 1440*Ec^6*\[Rho]^2 - 
      76*\[Rho]^3 + 760*Ec*\[Rho]^3 - 3040*Ec^2*\[Rho]^3 + 
      6920*Ec^3*\[Rho]^3 - 8720*Ec^4*\[Rho]^3 + 5648*Ec^5*\[Rho]^3 - 
      1440*Ec^6*\[Rho]^3 + 27*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
      1080*Ec^2*\[Rho]^4 - 2160*Ec^3*\[Rho]^4 + 2160*Ec^4*\[Rho]^4 - 
      864*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*Log[1 - 2*Ec] - 
      12*(-1 + 2*Ec)^5*Log[\[Rho]])*
     (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
        80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
        32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
        24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
        32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
        4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
      6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
        32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
        1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
        384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
        768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
        11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
        1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
        960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
        16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
        640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
        6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
        480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
        576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
        144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
        32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) + 
    3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(20*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(13 - 154*Ec + 736*Ec^2 - 1816*Ec^3 + 
        2464*Ec^4 - 1888*Ec^5 + 1024*Ec^6 - 640*Ec^7 + 256*Ec^8 - 36*\[Rho] + 
        360*Ec*\[Rho] - 1440*Ec^2*\[Rho] + 2952*Ec^3*\[Rho] - 
        3120*Ec^4*\[Rho] + 1056*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
        768*Ec^7*\[Rho] + 72*\[Rho]^2 - 720*Ec*\[Rho]^2 + 
        2880*Ec^2*\[Rho]^2 - 6360*Ec^3*\[Rho]^2 + 8160*Ec^4*\[Rho]^2 - 
        5424*Ec^5*\[Rho]^2 + 1440*Ec^6*\[Rho]^2 - 76*\[Rho]^3 + 
        760*Ec*\[Rho]^3 - 3040*Ec^2*\[Rho]^3 + 6920*Ec^3*\[Rho]^3 - 
        8720*Ec^4*\[Rho]^3 + 5648*Ec^5*\[Rho]^3 - 1440*Ec^6*\[Rho]^3 + 
        27*\[Rho]^4 - 270*Ec*\[Rho]^4 + 1080*Ec^2*\[Rho]^4 - 
        2160*Ec^3*\[Rho]^4 + 2160*Ec^4*\[Rho]^4 - 864*Ec^5*\[Rho]^4 + 
        12*(-1 + 2*Ec)^5*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*Log[\[Rho]]) + 
      6*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + \[Rho])*
       (111 - 1110*Ec + 4440*Ec^2 - 9040*Ec^3 + 10400*Ec^4 - 9184*Ec^5 + 
        9920*Ec^6 - 7680*Ec^7 + 1280*Ec^8 + 1024*Ec^10 + 425*\[Rho] - 
        5090*Ec*\[Rho] + 24560*Ec^2*\[Rho] - 60960*Ec^3*\[Rho] + 
        81360*Ec^4*\[Rho] - 53280*Ec^5*\[Rho] + 8320*Ec^6*\[Rho] + 
        8960*Ec^7*\[Rho] - 5120*Ec^8*\[Rho] - 1100*\[Rho]^2 + 
        11120*Ec*\[Rho]^2 - 45080*Ec^2*\[Rho]^2 + 93680*Ec^3*\[Rho]^2 - 
        102320*Ec^4*\[Rho]^2 + 43040*Ec^5*\[Rho]^2 + 24640*Ec^6*\[Rho]^2 - 
        35200*Ec^7*\[Rho]^2 + 10240*Ec^8*\[Rho]^2 + 960*\[Rho]^3 - 
        9600*Ec*\[Rho]^3 + 38400*Ec^2*\[Rho]^3 - 81920*Ec^3*\[Rho]^3 + 
        97360*Ec^4*\[Rho]^3 - 54560*Ec^5*\[Rho]^3 + 2880*Ec^6*\[Rho]^3 + 
        7040*Ec^7*\[Rho]^3 - 515*\[Rho]^4 + 5150*Ec*\[Rho]^4 - 
        20600*Ec^2*\[Rho]^4 + 45200*Ec^3*\[Rho]^4 - 53600*Ec^4*\[Rho]^4 + 
        31520*Ec^5*\[Rho]^4 - 6720*Ec^6*\[Rho]^4 + 119*\[Rho]^5 - 
        1190*Ec*\[Rho]^5 + 4760*Ec^2*\[Rho]^5 - 9520*Ec^3*\[Rho]^5 + 
        9520*Ec^4*\[Rho]^5 - 3808*Ec^5*\[Rho]^5 - 60*(-1 + 2*Ec)^5*
         (-7 + \[Rho])*\[Rho]*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^5*(-7 + \[Rho])*
         \[Rho]*Log[\[Rho]]) - 2*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (25 - 250*Ec + 1000*Ec^2 - 2360*Ec^3 + 5840*Ec^4 - 17360*Ec^5 + 
        35936*Ec^6 - 37760*Ec^7 + 8960*Ec^8 + 16640*Ec^9 - 12800*Ec^10 + 
        2048*Ec^11 - 351*\[Rho] + 3510*Ec*\[Rho] - 14040*Ec^2*\[Rho] + 
        28680*Ec^3*\[Rho] - 34320*Ec^4*\[Rho] + 37584*Ec^5*\[Rho] - 
        57120*Ec^6*\[Rho] + 65280*Ec^7*\[Rho] - 34560*Ec^8*\[Rho] + 
        3840*Ec^9*\[Rho] + 1536*Ec^10*\[Rho] - 1320*\[Rho]^2 + 
        15720*Ec*\[Rho]^2 - 75480*Ec^2*\[Rho]^2 + 184320*Ec^3*\[Rho]^2 - 
        228960*Ec^4*\[Rho]^2 + 97920*Ec^5*\[Rho]^2 + 78720*Ec^6*\[Rho]^2 - 
        107520*Ec^7*\[Rho]^2 + 38400*Ec^8*\[Rho]^2 + 2280*\[Rho]^3 - 
        22200*Ec*\[Rho]^3 + 85800*Ec^2*\[Rho]^3 - 165760*Ec^3*\[Rho]^3 + 
        158560*Ec^4*\[Rho]^3 - 40960*Ec^5*\[Rho]^3 - 62080*Ec^6*\[Rho]^3 + 
        64000*Ec^7*\[Rho]^3 - 17920*Ec^8*\[Rho]^3 - 945*\[Rho]^4 + 
        9450*Ec*\[Rho]^4 - 37800*Ec^2*\[Rho]^4 + 80040*Ec^3*\[Rho]^4 - 
        93120*Ec^4*\[Rho]^4 + 48240*Ec^5*\[Rho]^4 + 3360*Ec^6*\[Rho]^4 - 
        9600*Ec^7*\[Rho]^4 + 375*\[Rho]^5 - 3750*Ec*\[Rho]^5 + 
        15000*Ec^2*\[Rho]^5 - 32280*Ec^3*\[Rho]^5 + 36960*Ec^4*\[Rho]^5 - 
        20400*Ec^5*\[Rho]^5 + 3744*Ec^6*\[Rho]^5 - 64*\[Rho]^6 + 
        640*Ec*\[Rho]^6 - 2560*Ec^2*\[Rho]^6 + 5120*Ec^3*\[Rho]^6 - 
        5120*Ec^4*\[Rho]^6 + 2048*Ec^5*\[Rho]^6 - 60*(-1 + 2*Ec)^5*\[Rho]^2*
         (21 + 5*\[Rho])*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^5*\[Rho]^2*
         (21 + 5*\[Rho])*Log[\[Rho]]) - 4*(1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (799 - 10188*Ec + 54540*Ec^2 - 157440*Ec^3 + 260400*Ec^4 - 
        239856*Ec^5 + 112512*Ec^6 - 41280*Ec^7 + 46080*Ec^8 - 32000*Ec^9 + 
        9216*Ec^10 - 3072*Ec^11 + 55*\[Rho] - 2700*Ec*\[Rho] + 
        25740*Ec^2*\[Rho] - 109440*Ec^3*\[Rho] + 247920*Ec^4*\[Rho] - 
        308160*Ec^5*\[Rho] + 191040*Ec^6*\[Rho] - 30720*Ec^7*\[Rho] - 
        23040*Ec^8*\[Rho] + 10240*Ec^9*\[Rho] - 1440*\[Rho]^2 + 
        17280*Ec*\[Rho]^2 - 86400*Ec^2*\[Rho]^2 + 230400*Ec^3*\[Rho]^2 - 
        357840*Ec^4*\[Rho]^2 + 340800*Ec^5*\[Rho]^2 - 204480*Ec^6*\[Rho]^2 + 
        69120*Ec^7*\[Rho]^2 - 7680*Ec^8*\[Rho]^2 + 920*\[Rho]^3 - 
        11040*Ec*\[Rho]^3 + 55200*Ec^2*\[Rho]^3 - 147200*Ec^3*\[Rho]^3 + 
        245040*Ec^4*\[Rho]^3 - 272640*Ec^5*\[Rho]^3 + 184640*Ec^6*\[Rho]^3 - 
        65280*Ec^7*\[Rho]^3 + 7680*Ec^8*\[Rho]^3 - 415*\[Rho]^4 + 
        4980*Ec*\[Rho]^4 - 24900*Ec^2*\[Rho]^4 + 66400*Ec^3*\[Rho]^4 - 
        114000*Ec^4*\[Rho]^4 + 116400*Ec^5*\[Rho]^4 - 64000*Ec^6*\[Rho]^4 + 
        14400*Ec^7*\[Rho]^4 + 81*\[Rho]^5 - 972*Ec*\[Rho]^5 + 
        4860*Ec^2*\[Rho]^5 - 12960*Ec^3*\[Rho]^5 + 19440*Ec^4*\[Rho]^5 - 
        15552*Ec^5*\[Rho]^5 + 5184*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*
         (5 + 17*\[Rho])*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*(5 + 17*\[Rho])*
         Log[\[Rho]]) - 2*(1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(242 - 2904*Ec + 14520*Ec^2 - 38720*Ec^3 + 
        57120*Ec^4 - 35520*Ec^5 - 35136*Ec^6 + 118272*Ec^7 - 134400*Ec^8 + 
        35840*Ec^9 + 64512*Ec^10 - 49152*Ec^11 + 4096*Ec^12 + 5145*\[Rho] - 
        66420*Ec*\[Rho] + 360180*Ec^2*\[Rho] - 1054080*Ec^3*\[Rho] + 
        1766160*Ec^4*\[Rho] - 1621440*Ec^5*\[Rho] + 642240*Ec^6*\[Rho] + 
        23040*Ec^7*\[Rho] - 23040*Ec^8*\[Rho] - 30720*Ec^9*\[Rho] - 
        1185*\[Rho]^2 + 1620*Ec*\[Rho]^2 + 67500*Ec^2*\[Rho]^2 - 
        432000*Ec^3*\[Rho]^2 + 1166400*Ec^4*\[Rho]^2 - 
        1627200*Ec^5*\[Rho]^2 + 1160640*Ec^6*\[Rho]^2 - 
        345600*Ec^7*\[Rho]^2 - 11520*Ec^8*\[Rho]^2 + 30720*Ec^9*\[Rho]^2 - 
        5700*\[Rho]^3 + 68160*Ec*\[Rho]^3 - 339360*Ec^2*\[Rho]^3 + 
        900160*Ec^3*\[Rho]^3 - 1375680*Ec^4*\[Rho]^3 + 
        1252800*Ec^5*\[Rho]^3 - 693760*Ec^6*\[Rho]^3 + 203520*Ec^7*\[Rho]^3 + 
        15360*Ec^8*\[Rho]^3 - 20480*Ec^9*\[Rho]^3 + 2010*\[Rho]^4 - 
        24120*Ec*\[Rho]^4 + 120600*Ec^2*\[Rho]^4 - 321600*Ec^3*\[Rho]^4 + 
        522720*Ec^4*\[Rho]^4 - 547200*Ec^5*\[Rho]^4 + 336000*Ec^6*\[Rho]^4 - 
        92160*Ec^7*\[Rho]^4 - 597*\[Rho]^5 + 7164*Ec*\[Rho]^5 - 
        35820*Ec^2*\[Rho]^5 + 95520*Ec^3*\[Rho]^5 - 159840*Ec^4*\[Rho]^5 + 
        156096*Ec^5*\[Rho]^5 - 80256*Ec^6*\[Rho]^5 + 16128*Ec^7*\[Rho]^5 + 
        85*\[Rho]^6 - 1020*Ec*\[Rho]^6 + 5100*Ec^2*\[Rho]^6 - 
        13600*Ec^3*\[Rho]^6 + 20400*Ec^4*\[Rho]^6 - 16320*Ec^5*\[Rho]^6 + 
        5440*Ec^6*\[Rho]^6 - 60*(1 - 2*Ec)^6*\[Rho]*(39 + 105*\[Rho] + 
          2*\[Rho]^2)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*
         (39 + 105*\[Rho] + 2*\[Rho]^2)*Log[\[Rho]]) + 
      8*\[CapitalLambda]bh^2*(418 - 6092*Ec + 38232*Ec^2 - 134160*Ec^3 + 
        285120*Ec^4 - 368796*Ec^5 + 270024*Ec^6 - 78384*Ec^7 - 36960*Ec^8 + 
        61120*Ec^9 - 41600*Ec^10 + 3840*Ec^11 + 7680*Ec^12 + 1141*\[Rho] - 
        18014*Ec*\[Rho] + 122364*Ec^2*\[Rho] - 465000*Ec^3*\[Rho] + 
        1072800*Ec^4*\[Rho] - 1514844*Ec^5*\[Rho] + 1231176*Ec^6*\[Rho] - 
        462576*Ec^7*\[Rho] + 11040*Ec^8*\[Rho] - 320*Ec^9*\[Rho] + 
        25984*Ec^10*\[Rho] - 5376*Ec^11*\[Rho] + 1536*Ec^12*\[Rho] - 
        845*\[Rho]^2 + 9070*Ec*\[Rho]^2 - 35100*Ec^2*\[Rho]^2 + 
        39720*Ec^3*\[Rho]^2 + 113760*Ec^4*\[Rho]^2 - 452760*Ec^5*\[Rho]^2 + 
        655440*Ec^6*\[Rho]^2 - 472800*Ec^7*\[Rho]^2 + 171840*Ec^8*\[Rho]^2 - 
        32000*Ec^9*\[Rho]^2 + 2560*Ec^10*\[Rho]^2 - 940*\[Rho]^3 + 
        13160*Ec*\[Rho]^3 - 78960*Ec^2*\[Rho]^3 + 263200*Ec^3*\[Rho]^3 - 
        526400*Ec^4*\[Rho]^3 + 648840*Ec^5*\[Rho]^3 - 512560*Ec^6*\[Rho]^3 + 
        285920*Ec^7*\[Rho]^3 - 114240*Ec^8*\[Rho]^3 + 23040*Ec^9*\[Rho]^3 + 
        290*\[Rho]^4 - 4060*Ec*\[Rho]^4 + 24360*Ec^2*\[Rho]^4 - 
        81200*Ec^3*\[Rho]^4 + 162400*Ec^4*\[Rho]^4 - 212940*Ec^5*\[Rho]^4 + 
        197480*Ec^6*\[Rho]^4 - 118000*Ec^7*\[Rho]^4 + 37920*Ec^8*\[Rho]^4 - 
        3840*Ec^9*\[Rho]^4 - 73*\[Rho]^5 + 1022*Ec*\[Rho]^5 - 
        6132*Ec^2*\[Rho]^5 + 20440*Ec^3*\[Rho]^5 - 40880*Ec^4*\[Rho]^5 + 
        55860*Ec^5*\[Rho]^5 - 47320*Ec^6*\[Rho]^5 + 22160*Ec^7*\[Rho]^5 - 
        4320*Ec^8*\[Rho]^5 + 9*\[Rho]^6 - 126*Ec*\[Rho]^6 + 
        756*Ec^2*\[Rho]^6 - 2520*Ec^3*\[Rho]^6 + 5040*Ec^4*\[Rho]^6 - 
        6048*Ec^5*\[Rho]^6 + 4032*Ec^6*\[Rho]^6 - 1152*Ec^7*\[Rho]^6 + 
        60*(-1 + 2*Ec)^7*(2 + 17*\[Rho] + 23*\[Rho]^2)*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^7*(2 + 17*\[Rho] + 23*\[Rho]^2)*Log[\[Rho]]))))/
  (540*(1 - 2*Ec)^5*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (m8*(-((15 - 150*Ec + 600*Ec^2 - 880*Ec^3 - 1760*Ec^4 + 9920*Ec^5 - 
       16000*Ec^6 + 6400*Ec^7 + 8960*Ec^8 - 7680*Ec^9 - 120*\[Rho] + 
       1200*Ec*\[Rho] - 4800*Ec^2*\[Rho] + 8640*Ec^3*\[Rho] - 
       7680*Ec^4*\[Rho] + 10752*Ec^5*\[Rho] - 19968*Ec^6*\[Rho] + 
       12288*Ec^7*\[Rho] + 360*Ec*\[Rho]^2 - 3240*Ec^2*\[Rho]^2 + 
       10320*Ec^3*\[Rho]^2 - 15840*Ec^4*\[Rho]^2 + 13248*Ec^5*\[Rho]^2 - 
       5376*Ec^6*\[Rho]^2 + 120*\[Rho]^3 - 1200*Ec*\[Rho]^3 + 
       4800*Ec^2*\[Rho]^3 - 8000*Ec^3*\[Rho]^3 + 15680*Ec^4*\[Rho]^3 - 
       14336*Ec^5*\[Rho]^3 + 5376*Ec^6*\[Rho]^3 - 15*\[Rho]^4 + 
       150*Ec*\[Rho]^4 - 600*Ec^2*\[Rho]^4 + 1200*Ec^3*\[Rho]^4 - 
       1200*Ec^4*\[Rho]^4 + 480*Ec^5*\[Rho]^4 - 180*(-1 + 2*Ec)^5*\[Rho]^2*
        Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^5*\[Rho]^2*Log[\[Rho]])*
      (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
        (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
       6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
        (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
         80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
         270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
         480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
         32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
         1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 
         576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
         48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
         1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
         3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
         12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
         1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
         16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
         3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
         2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
         1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
         192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
         384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
         24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
         60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
         60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
          Log[\[Rho]]))) + 2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (15*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(15 - 150*Ec + 600*Ec^2 - 880*Ec^3 - 
        1760*Ec^4 + 9920*Ec^5 - 16000*Ec^6 + 6400*Ec^7 + 8960*Ec^8 - 
        7680*Ec^9 - 120*\[Rho] + 1200*Ec*\[Rho] - 4800*Ec^2*\[Rho] + 
        8640*Ec^3*\[Rho] - 7680*Ec^4*\[Rho] + 10752*Ec^5*\[Rho] - 
        19968*Ec^6*\[Rho] + 12288*Ec^7*\[Rho] + 360*Ec*\[Rho]^2 - 
        3240*Ec^2*\[Rho]^2 + 10320*Ec^3*\[Rho]^2 - 15840*Ec^4*\[Rho]^2 + 
        13248*Ec^5*\[Rho]^2 - 5376*Ec^6*\[Rho]^2 + 120*\[Rho]^3 - 
        1200*Ec*\[Rho]^3 + 4800*Ec^2*\[Rho]^3 - 8000*Ec^3*\[Rho]^3 + 
        15680*Ec^4*\[Rho]^3 - 14336*Ec^5*\[Rho]^3 + 5376*Ec^6*\[Rho]^3 - 
        15*\[Rho]^4 + 150*Ec*\[Rho]^4 - 600*Ec^2*\[Rho]^4 + 
        1200*Ec^3*\[Rho]^4 - 1200*Ec^4*\[Rho]^4 + 480*Ec^5*\[Rho]^4 - 
        180*(-1 + 2*Ec)^5*\[Rho]^2*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^5*\[Rho]^2*
         Log[\[Rho]]) - 15*(1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (9 - 108*Ec + 540*Ec^2 - 1440*Ec^3 + 3200*Ec^4 - 12800*Ec^5 + 
        46080*Ec^6 - 81920*Ec^7 + 24320*Ec^8 + 138240*Ec^9 - 203776*Ec^10 + 
        90112*Ec^11 - 135*\[Rho] + 1620*Ec*\[Rho] - 8100*Ec^2*\[Rho] + 
        21600*Ec^3*\[Rho] - 39840*Ec^4*\[Rho] + 72192*Ec^5*\[Rho] - 
        98688*Ec^6*\[Rho] + 23040*Ec^7*\[Rho] + 106752*Ec^8*\[Rho] - 
        95232*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] - 720*\[Rho]^2 + 
        9720*Ec*\[Rho]^2 - 55080*Ec^2*\[Rho]^2 + 168480*Ec^3*\[Rho]^2 - 
        295200*Ec^4*\[Rho]^2 + 304512*Ec^5*\[Rho]^2 - 220032*Ec^6*\[Rho]^2 + 
        152064*Ec^7*\[Rho]^2 - 62976*Ec^8*\[Rho]^2 + 720*\[Rho]^3 - 
        7560*Ec*\[Rho]^3 + 31320*Ec^2*\[Rho]^3 - 61920*Ec^3*\[Rho]^3 + 
        66400*Ec^4*\[Rho]^3 - 25216*Ec^5*\[Rho]^3 - 44928*Ec^6*\[Rho]^3 + 
        45568*Ec^7*\[Rho]^3 - 11776*Ec^8*\[Rho]^3 + 135*\[Rho]^4 - 
        1620*Ec*\[Rho]^4 + 8100*Ec^2*\[Rho]^4 - 21600*Ec^3*\[Rho]^4 + 
        21360*Ec^4*\[Rho]^4 - 39744*Ec^5*\[Rho]^4 + 32064*Ec^6*\[Rho]^4 - 
        10752*Ec^7*\[Rho]^4 - 9*\[Rho]^5 + 108*Ec*\[Rho]^5 - 
        540*Ec^2*\[Rho]^5 + 1440*Ec^3*\[Rho]^5 - 2160*Ec^4*\[Rho]^5 + 
        1728*Ec^5*\[Rho]^5 - 576*Ec^6*\[Rho]^5 + 540*(1 - 2*Ec)^6*\[Rho]^2*
         (1 + \[Rho])*Log[1 - 2*Ec] - 540*(1 - 2*Ec)^6*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 8*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (35 - 350*Ec + 1400*Ec^2 - 1960*Ec^3 - 5720*Ec^4 + 32624*Ec^5 - 
        60464*Ec^6 + 24800*Ec^7 + 87040*Ec^8 - 158720*Ec^9 + 111872*Ec^10 - 
        31232*Ec^11 + 45*\[Rho] - 450*Ec*\[Rho] + 1800*Ec^2*\[Rho] - 
        12600*Ec^3*\[Rho] + 91800*Ec^4*\[Rho] - 344400*Ec^5*\[Rho] + 
        657600*Ec^6*\[Rho] - 614400*Ec^7*\[Rho] + 220800*Ec^8*\[Rho] - 
        19200*Ec^9*\[Rho] + 30720*Ec^10*\[Rho] + 750*\[Rho]^2 - 
        9300*Ec*\[Rho]^2 + 46200*Ec^2*\[Rho]^2 - 99600*Ec^3*\[Rho]^2 + 
        16800*Ec^4*\[Rho]^2 + 321600*Ec^5*\[Rho]^2 - 547200*Ec^6*\[Rho]^2 + 
        288000*Ec^7*\[Rho]^2 - 3000*\[Rho]^3 + 33000*Ec*\[Rho]^3 - 
        147000*Ec^2*\[Rho]^3 + 329200*Ec^3*\[Rho]^3 - 366400*Ec^4*\[Rho]^3 + 
        144640*Ec^5*\[Rho]^3 + 52480*Ec^6*\[Rho]^3 - 44800*Ec^7*\[Rho]^3 + 
        2560*Ec^8*\[Rho]^3 + 2925*\[Rho]^4 - 29250*Ec*\[Rho]^4 + 
        117000*Ec^2*\[Rho]^4 - 243000*Ec^3*\[Rho]^4 + 275400*Ec^4*\[Rho]^4 - 
        149520*Ec^5*\[Rho]^4 + 12720*Ec^6*\[Rho]^4 + 11040*Ec^7*\[Rho]^4 - 
        885*\[Rho]^5 + 8850*Ec*\[Rho]^5 - 35400*Ec^2*\[Rho]^5 + 
        75960*Ec^3*\[Rho]^5 - 83880*Ec^4*\[Rho]^5 + 43056*Ec^5*\[Rho]^5 - 
        6336*Ec^6*\[Rho]^5 + 130*\[Rho]^6 - 1300*Ec*\[Rho]^6 + 
        5200*Ec^2*\[Rho]^6 - 10400*Ec^3*\[Rho]^6 + 10400*Ec^4*\[Rho]^6 - 
        4160*Ec^5*\[Rho]^6 - 300*(-1 + 2*Ec)^5*\[Rho]^2*(-3 + 5*\[Rho])*
         Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^5*\[Rho]^2*(-3 + 5*\[Rho])*
         Log[\[Rho]]) + 6*\[CapitalLambda]bh^2*(5 - 70*Ec + 420*Ec^2 - 
        1400*Ec^3 + 2800*Ec^4 - 1216*Ec^5 - 24288*Ec^6 + 130624*Ec^7 - 
        307328*Ec^8 + 224000*Ec^9 + 512512*Ec^10 - 1383424*Ec^11 + 
        1288192*Ec^12 - 446464*Ec^13 - 120*\[Rho] + 1680*Ec*\[Rho] - 
        10080*Ec^2*\[Rho] + 33600*Ec^3*\[Rho] - 67200*Ec^4*\[Rho] + 
        53600*Ec^5*\[Rho] + 186560*Ec^6*\[Rho] - 804480*Ec^7*\[Rho] + 
        1258240*Ec^8*\[Rho] - 581120*Ec^9*\[Rho] - 629760*Ec^10*\[Rho] + 
        788480*Ec^11*\[Rho] - 225280*Ec^12*\[Rho] - 1875*\[Rho]^2 + 
        28050*Ec*\[Rho]^2 - 180900*Ec^2*\[Rho]^2 + 653400*Ec^3*\[Rho]^2 - 
        1432800*Ec^4*\[Rho]^2 + 1952640*Ec^5*\[Rho]^2 - 
        1636800*Ec^6*\[Rho]^2 + 635520*Ec^7*\[Rho]^2 + 564480*Ec^8*\[Rho]^2 - 
        1128960*Ec^9*\[Rho]^2 + 552960*Ec^10*\[Rho]^2 + 4800*Ec*\[Rho]^3 - 
        62400*Ec^2*\[Rho]^3 + 342400*Ec^3*\[Rho]^3 - 1020800*Ec^4*\[Rho]^3 + 
        1808320*Ec^5*\[Rho]^3 - 1995520*Ec^6*\[Rho]^3 + 
        1438720*Ec^7*\[Rho]^3 - 711680*Ec^8*\[Rho]^3 + 209920*Ec^9*\[Rho]^3 + 
        1875*\[Rho]^4 - 24450*Ec*\[Rho]^4 + 134100*Ec^2*\[Rho]^4 - 
        396600*Ec^3*\[Rho]^4 + 667200*Ec^4*\[Rho]^4 - 688160*Ec^5*\[Rho]^4 + 
        398560*Ec^6*\[Rho]^4 + 47040*Ec^7*\[Rho]^4 - 114560*Ec^8*\[Rho]^4 + 
        29440*Ec^9*\[Rho]^4 + 120*\[Rho]^5 - 1680*Ec*\[Rho]^5 + 
        10080*Ec^2*\[Rho]^5 - 33600*Ec^3*\[Rho]^5 + 67200*Ec^4*\[Rho]^5 - 
        44064*Ec^5*\[Rho]^5 + 76608*Ec^6*\[Rho]^5 - 54144*Ec^7*\[Rho]^5 + 
        16128*Ec^8*\[Rho]^5 - 5*\[Rho]^6 + 70*Ec*\[Rho]^6 - 
        420*Ec^2*\[Rho]^6 + 1400*Ec^3*\[Rho]^6 - 2800*Ec^4*\[Rho]^6 + 
        3360*Ec^5*\[Rho]^6 - 2240*Ec^6*\[Rho]^6 + 640*Ec^7*\[Rho]^6 - 
        300*(-1 + 2*Ec)^7*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
         Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]^2*(3 + 8*\[Rho] + 
          3*\[Rho]^2)*Log[\[Rho]]) - 15*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^
        2*(\[CapitalLambda]bh + \[Rho])*(141 - 1410*Ec + 5640*Ec^2 - 
        11120*Ec^3 + 9760*Ec^4 - 128*Ec^5 + 2560*Ec^6 - 42240*Ec^7 + 
        98560*Ec^8 - 99840*Ec^9 + 38912*Ec^10 + 65*\[Rho] - 1130*Ec*\[Rho] + 
        6920*Ec^2*\[Rho] - 24400*Ec^3*\[Rho] + 57280*Ec^4*\[Rho] - 
        73600*Ec^5*\[Rho] + 1920*Ec^6*\[Rho] + 103680*Ec^7*\[Rho] - 
        72960*Ec^8*\[Rho] - 7680*Ec^9*\[Rho] + 1520*\[Rho]^2 - 
        17480*Ec*\[Rho]^2 + 81320*Ec^2*\[Rho]^2 - 193040*Ec^3*\[Rho]^2 + 
        257600*Ec^4*\[Rho]^2 - 233600*Ec^5*\[Rho]^2 + 195968*Ec^6*\[Rho]^2 - 
        119552*Ec^7*\[Rho]^2 + 23552*Ec^8*\[Rho]^2 - 2400*\[Rho]^3 + 
        23640*Ec*\[Rho]^3 - 92760*Ec^2*\[Rho]^3 + 192560*Ec^3*\[Rho]^3 - 
        230080*Ec^4*\[Rho]^3 + 151040*Ec^5*\[Rho]^3 - 43392*Ec^6*\[Rho]^3 + 
        4864*Ec^7*\[Rho]^3 + 835*\[Rho]^4 - 8350*Ec*\[Rho]^4 + 
        33400*Ec^2*\[Rho]^4 - 74640*Ec^3*\[Rho]^4 + 78480*Ec^4*\[Rho]^4 - 
        36576*Ec^5*\[Rho]^4 + 3456*Ec^6*\[Rho]^4 - 161*\[Rho]^5 + 
        1610*Ec*\[Rho]^5 - 6440*Ec^2*\[Rho]^5 + 12880*Ec^3*\[Rho]^5 - 
        12880*Ec^4*\[Rho]^5 + 5152*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*
         (4 + 19*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*
         (4 + 19*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) + 
      (1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (1925 - 23100*Ec + 115500*Ec^2 - 308000*Ec^3 + 469440*Ec^4 - 
        456576*Ec^5 + 514176*Ec^6 - 718848*Ec^7 - 249600*Ec^8 + 
        3568640*Ec^9 - 6632448*Ec^10 + 5480448*Ec^11 - 1777664*Ec^12 + 
        13500*\[Rho] - 183600*Ec*\[Rho] + 1047600*Ec^2*\[Rho] - 
        3225600*Ec^3*\[Rho] + 5546400*Ec^4*\[Rho] - 4118400*Ec^5*\[Rho] - 
        2908800*Ec^6*\[Rho] + 9292800*Ec^7*\[Rho] - 6796800*Ec^8*\[Rho] - 
        460800*Ec^9*\[Rho] + 1996800*Ec^10*\[Rho] - 3825*\[Rho]^2 + 
        29700*Ec*\[Rho]^2 - 51300*Ec^2*\[Rho]^2 - 187200*Ec^3*\[Rho]^2 + 
        1152000*Ec^4*\[Rho]^2 - 2868480*Ec^5*\[Rho]^2 + 
        3317760*Ec^6*\[Rho]^2 + 552960*Ec^7*\[Rho]^2 - 
        5011200*Ec^8*\[Rho]^2 + 3087360*Ec^9*\[Rho]^2 + 
        230400*Ec^10*\[Rho]^2 + 10800*\[Rho]^3 - 182400*Ec*\[Rho]^3 + 
        1228800*Ec^2*\[Rho]^3 - 4332800*Ec^3*\[Rho]^3 + 
        8803200*Ec^4*\[Rho]^3 - 11041920*Ec^5*\[Rho]^3 + 
        9589760*Ec^6*\[Rho]^3 - 6266880*Ec^7*\[Rho]^3 + 
        2365440*Ec^8*\[Rho]^3 - 235520*Ec^9*\[Rho]^3 - 26325*\[Rho]^4 + 
        310500*Ec*\[Rho]^4 - 1520100*Ec^2*\[Rho]^4 + 3945600*Ec^3*\[Rho]^4 - 
        6169200*Ec^4*\[Rho]^4 + 6096960*Ec^5*\[Rho]^4 - 
        3384000*Ec^6*\[Rho]^4 + 744960*Ec^7*\[Rho]^4 + 4500*\[Rho]^5 - 
        54000*Ec*\[Rho]^5 + 270000*Ec^2*\[Rho]^5 - 720000*Ec^3*\[Rho]^5 + 
        1280160*Ec^4*\[Rho]^5 - 1085184*Ec^5*\[Rho]^5 + 
        434304*Ec^6*\[Rho]^5 - 41472*Ec^7*\[Rho]^5 - 575*\[Rho]^6 + 
        6900*Ec*\[Rho]^6 - 34500*Ec^2*\[Rho]^6 + 92000*Ec^3*\[Rho]^6 - 
        138000*Ec^4*\[Rho]^6 + 110400*Ec^5*\[Rho]^6 - 36800*Ec^6*\[Rho]^6 - 
        300*(1 - 2*Ec)^6*\[Rho]*(36 + 27*\[Rho] + 88*\[Rho]^2 + 9*\[Rho]^3)*
         Log[1 - 2*Ec] + 300*(1 - 2*Ec)^6*\[Rho]*(36 + 27*\[Rho] + 
          88*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))))/
  (14400*(1 - 2*Ec)^5*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m9*((125 - 1370*Ec + 6080*Ec^2 - 13520*Ec^3 + 14960*Ec^4 - 8480*Ec^5 + 
      10880*Ec^6 - 20480*Ec^7 + 12800*Ec^8 - 240*\[Rho] + 2400*Ec*\[Rho] - 
      9600*Ec^2*\[Rho] + 19440*Ec^3*\[Rho] - 22560*Ec^4*\[Rho] + 
      21696*Ec^5*\[Rho] - 23424*Ec^6*\[Rho] + 13824*Ec^7*\[Rho] + 
      180*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 7200*Ec^2*\[Rho]^2 - 
      15600*Ec^3*\[Rho]^2 + 19920*Ec^4*\[Rho]^2 - 14016*Ec^5*\[Rho]^2 + 
      4032*Ec^6*\[Rho]^2 - 80*\[Rho]^3 + 800*Ec*\[Rho]^3 - 
      3200*Ec^2*\[Rho]^3 + 7120*Ec^3*\[Rho]^3 - 7360*Ec^4*\[Rho]^3 + 
      3232*Ec^5*\[Rho]^3 - 192*Ec^6*\[Rho]^3 + 15*\[Rho]^4 - 
      150*Ec*\[Rho]^4 + 600*Ec^2*\[Rho]^4 - 1200*Ec^3*\[Rho]^4 + 
      1200*Ec^4*\[Rho]^4 - 480*Ec^5*\[Rho]^4 + 60*(-1 + 2*Ec)^5*
       Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*Log[\[Rho]])*
     (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
        80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
        32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
        24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
        32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
        4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
      6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
        32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
        1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
        384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
        768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
        11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
        1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
        960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
        16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
        640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
        6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
        480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
        576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
        144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
        32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) - 
    6*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(5*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(125 - 1370*Ec + 6080*Ec^2 - 
        13520*Ec^3 + 14960*Ec^4 - 8480*Ec^5 + 10880*Ec^6 - 20480*Ec^7 + 
        12800*Ec^8 - 240*\[Rho] + 2400*Ec*\[Rho] - 9600*Ec^2*\[Rho] + 
        19440*Ec^3*\[Rho] - 22560*Ec^4*\[Rho] + 21696*Ec^5*\[Rho] - 
        23424*Ec^6*\[Rho] + 13824*Ec^7*\[Rho] + 180*\[Rho]^2 - 
        1800*Ec*\[Rho]^2 + 7200*Ec^2*\[Rho]^2 - 15600*Ec^3*\[Rho]^2 + 
        19920*Ec^4*\[Rho]^2 - 14016*Ec^5*\[Rho]^2 + 4032*Ec^6*\[Rho]^2 - 
        80*\[Rho]^3 + 800*Ec*\[Rho]^3 - 3200*Ec^2*\[Rho]^3 + 
        7120*Ec^3*\[Rho]^3 - 7360*Ec^4*\[Rho]^3 + 3232*Ec^5*\[Rho]^3 - 
        192*Ec^6*\[Rho]^3 + 15*\[Rho]^4 - 150*Ec*\[Rho]^4 + 
        600*Ec^2*\[Rho]^4 - 1200*Ec^3*\[Rho]^4 + 1200*Ec^4*\[Rho]^4 - 
        480*Ec^5*\[Rho]^4 + 60*(-1 + 2*Ec)^5*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^5*Log[\[Rho]]) + 30*(1 - 2*Ec)^2*
       (1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + \[Rho])*
       (3 - 30*Ec + 120*Ec^2 - 360*Ec^3 + 1360*Ec^4 - 4080*Ec^5 + 6240*Ec^6 - 
        2560*Ec^7 - 3840*Ec^8 + 3840*Ec^9 - 512*Ec^10 - 45*\[Rho] + 
        450*Ec*\[Rho] - 1800*Ec^2*\[Rho] + 3920*Ec^3*\[Rho] - 
        5840*Ec^4*\[Rho] + 6560*Ec^5*\[Rho] - 2560*Ec^6*\[Rho] - 
        5120*Ec^7*\[Rho] + 5120*Ec^8*\[Rho] - 70*\[Rho]^2 + 940*Ec*\[Rho]^2 - 
        4960*Ec^2*\[Rho]^2 + 13120*Ec^3*\[Rho]^2 - 18160*Ec^4*\[Rho]^2 + 
        12160*Ec^5*\[Rho]^2 - 2944*Ec^6*\[Rho]^2 + 256*Ec^7*\[Rho]^2 - 
        256*Ec^8*\[Rho]^2 + 150*\[Rho]^3 - 1500*Ec*\[Rho]^3 + 
        6000*Ec^2*\[Rho]^3 - 12480*Ec^3*\[Rho]^3 + 14000*Ec^4*\[Rho]^3 - 
        7200*Ec^5*\[Rho]^3 + 576*Ec^6*\[Rho]^3 + 128*Ec^7*\[Rho]^3 - 
        45*\[Rho]^4 + 450*Ec*\[Rho]^4 - 1800*Ec^2*\[Rho]^4 + 
        3880*Ec^3*\[Rho]^4 - 4240*Ec^4*\[Rho]^4 + 2128*Ec^5*\[Rho]^4 - 
        288*Ec^6*\[Rho]^4 + 7*\[Rho]^5 - 70*Ec*\[Rho]^5 + 280*Ec^2*\[Rho]^5 - 
        560*Ec^3*\[Rho]^5 + 560*Ec^4*\[Rho]^5 - 224*Ec^5*\[Rho]^5 - 
        120*(-1 + 2*Ec)^5*\[Rho]^2*Log[1 - 2*Ec] + 120*(-1 + 2*Ec)^5*\[Rho]^2*
         Log[\[Rho]]) - 3*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (5 - 50*Ec + 200*Ec^2 - 840*Ec^3 + 5520*Ec^4 - 25104*Ec^5 + 
        65344*Ec^6 - 97600*Ec^7 + 79360*Ec^8 - 26880*Ec^9 - 3072*Ec^10 + 
        3072*Ec^11 - 30*\[Rho] + 300*Ec*\[Rho] - 1200*Ec^2*\[Rho] + 
        4200*Ec^3*\[Rho] - 20000*Ec^4*\[Rho] + 69040*Ec^5*\[Rho] - 
        128800*Ec^6*\[Rho] + 115200*Ec^7*\[Rho] - 32000*Ec^8*\[Rho] - 
        6400*Ec^9*\[Rho] - 2560*Ec^10*\[Rho] + 1000*\[Rho]^2 - 
        10600*Ec*\[Rho]^2 + 45400*Ec^2*\[Rho]^2 - 100800*Ec^3*\[Rho]^2 + 
        127200*Ec^4*\[Rho]^2 - 105600*Ec^5*\[Rho]^2 + 80000*Ec^6*\[Rho]^2 - 
        51200*Ec^7*\[Rho]^2 + 12800*Ec^8*\[Rho]^2 - 300*\[Rho]^3 + 
        600*Ec*\[Rho]^3 + 9600*Ec^2*\[Rho]^3 - 51600*Ec^3*\[Rho]^3 + 
        100800*Ec^4*\[Rho]^3 - 75840*Ec^5*\[Rho]^3 - 4480*Ec^6*\[Rho]^3 + 
        25600*Ec^7*\[Rho]^3 - 2560*Ec^8*\[Rho]^3 - 825*\[Rho]^4 + 
        8250*Ec*\[Rho]^4 - 33000*Ec^2*\[Rho]^4 + 67800*Ec^3*\[Rho]^4 - 
        73600*Ec^4*\[Rho]^4 + 35120*Ec^5*\[Rho]^4 - 320*Ec^6*\[Rho]^4 - 
        2240*Ec^7*\[Rho]^4 + 170*\[Rho]^5 - 1700*Ec*\[Rho]^5 + 
        6800*Ec^2*\[Rho]^5 - 14360*Ec^3*\[Rho]^5 + 15680*Ec^4*\[Rho]^5 - 
        7856*Ec^5*\[Rho]^5 + 1056*Ec^6*\[Rho]^5 - 20*\[Rho]^6 + 
        200*Ec*\[Rho]^6 - 800*Ec^2*\[Rho]^6 + 1600*Ec^3*\[Rho]^6 - 
        1600*Ec^4*\[Rho]^6 + 640*Ec^5*\[Rho]^6 + 300*(-1 + 2*Ec)^5*\[Rho]^2*
         (1 + 4*\[Rho])*Log[1 - 2*Ec] - 300*(-1 + 2*Ec)^5*\[Rho]^2*
         (1 + 4*\[Rho])*Log[\[Rho]]) + 5*(1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (39 - 468*Ec + 2340*Ec^2 - 6240*Ec^3 + 8160*Ec^4 + 2976*Ec^5 - 
        29952*Ec^6 + 32640*Ec^7 + 34560*Ec^8 - 99840*Ec^9 + 64512*Ec^10 - 
        6144*Ec^11 + 905*\[Rho] - 11700*Ec*\[Rho] + 63540*Ec^2*\[Rho] - 
        186240*Ec^3*\[Rho] + 314640*Ec^4*\[Rho] - 298176*Ec^5*\[Rho] + 
        118464*Ec^6*\[Rho] + 69120*Ec^7*\[Rho] - 139776*Ec^8*\[Rho] + 
        75776*Ec^9*\[Rho] - 540*\[Rho]^2 + 4680*Ec*\[Rho]^2 - 
        12600*Ec^2*\[Rho]^2 - 2400*Ec^3*\[Rho]^2 + 78960*Ec^4*\[Rho]^2 - 
        171456*Ec^5*\[Rho]^2 + 172416*Ec^6*\[Rho]^2 - 91392*Ec^7*\[Rho]^2 + 
        23808*Ec^8*\[Rho]^2 - 480*\[Rho]^3 + 5760*Ec*\[Rho]^3 - 
        28800*Ec^2*\[Rho]^3 + 76800*Ec^3*\[Rho]^3 - 122160*Ec^4*\[Rho]^3 + 
        116928*Ec^5*\[Rho]^3 - 55296*Ec^6*\[Rho]^3 + 5376*Ec^7*\[Rho]^3 + 
        768*Ec^8*\[Rho]^3 + 85*\[Rho]^4 - 1020*Ec*\[Rho]^4 + 
        5100*Ec^2*\[Rho]^4 - 13600*Ec^3*\[Rho]^4 + 23520*Ec^4*\[Rho]^4 - 
        19488*Ec^5*\[Rho]^4 + 7168*Ec^6*\[Rho]^4 - 384*Ec^7*\[Rho]^4 - 
        9*\[Rho]^5 + 108*Ec*\[Rho]^5 - 540*Ec^2*\[Rho]^5 + 
        1440*Ec^3*\[Rho]^5 - 2160*Ec^4*\[Rho]^5 + 1728*Ec^5*\[Rho]^5 - 
        576*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(7 + 15*\[Rho])*
         Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(7 + 15*\[Rho])*
         Log[\[Rho]]) + (1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(125 - 1500*Ec + 7500*Ec^2 - 20000*Ec^3 + 
        35040*Ec^4 - 84096*Ec^5 + 304896*Ec^6 - 772608*Ec^7 + 1094400*Ec^8 - 
        732160*Ec^9 + 33792*Ec^10 + 196608*Ec^11 - 57344*Ec^12 + 
        4875*\[Rho] - 62100*Ec*\[Rho] + 332100*Ec^2*\[Rho] - 
        957600*Ec^3*\[Rho] + 1562400*Ec^4*\[Rho] - 1267200*Ec^5*\[Rho] - 
        28800*Ec^6*\[Rho] + 1036800*Ec^7*\[Rho] - 748800*Ec^8*\[Rho] - 
        76800*Ec^9*\[Rho] + 230400*Ec^10*\[Rho] + 8250*\[Rho]^2 - 
        118800*Ec*\[Rho]^2 + 712800*Ec^2*\[Rho]^2 - 2296800*Ec^3*\[Rho]^2 + 
        4248000*Ec^4*\[Rho]^2 - 4409280*Ec^5*\[Rho]^2 + 
        2223360*Ec^6*\[Rho]^2 - 253440*Ec^7*\[Rho]^2 - 115200*Ec^8*\[Rho]^2 + 
        15360*Ec^9*\[Rho]^2 - 10200*\[Rho]^3 + 103800*Ec*\[Rho]^3 - 
        407400*Ec^2*\[Rho]^3 + 714400*Ec^3*\[Rho]^3 - 302400*Ec^4*\[Rho]^3 - 
        784320*Ec^5*\[Rho]^3 + 1112960*Ec^6*\[Rho]^3 - 353280*Ec^7*\[Rho]^3 - 
        92160*Ec^8*\[Rho]^3 - 5120*Ec^9*\[Rho]^3 - 3525*\[Rho]^4 + 
        42300*Ec*\[Rho]^4 - 211500*Ec^2*\[Rho]^4 + 564000*Ec^3*\[Rho]^4 - 
        882000*Ec^4*\[Rho]^4 + 812160*Ec^5*\[Rho]^4 - 369600*Ec^6*\[Rho]^4 + 
        34560*Ec^7*\[Rho]^4 + 525*\[Rho]^5 - 6300*Ec*\[Rho]^5 + 
        31500*Ec^2*\[Rho]^5 - 84000*Ec^3*\[Rho]^5 + 138960*Ec^4*\[Rho]^5 - 
        123264*Ec^5*\[Rho]^5 + 53184*Ec^6*\[Rho]^5 - 6912*Ec^7*\[Rho]^5 - 
        50*\[Rho]^6 + 600*Ec*\[Rho]^6 - 3000*Ec^2*\[Rho]^6 + 
        8000*Ec^3*\[Rho]^6 - 12000*Ec^4*\[Rho]^6 + 9600*Ec^5*\[Rho]^6 - 
        3200*Ec^6*\[Rho]^6 - 300*(1 - 2*Ec)^6*\[Rho]*(6 + 33*\[Rho] + 
          31*\[Rho]^2)*Log[1 - 2*Ec] + 300*(1 - 2*Ec)^6*\[Rho]*
         (6 + 33*\[Rho] + 31*\[Rho]^2)*Log[\[Rho]]) - 
      \[CapitalLambda]bh^2*(1255 - 18170*Ec + 113220*Ec^2 - 394200*Ec^3 + 
        830400*Ec^4 - 1070064*Ec^5 + 849088*Ec^6 - 596864*Ec^7 + 
        795648*Ec^8 - 883200*Ec^9 + 196608*Ec^10 + 528384*Ec^11 - 
        438272*Ec^12 + 77824*Ec^13 + 9035*\[Rho] - 136690*Ec*\[Rho] + 
        891540*Ec^2*\[Rho] - 3257400*Ec^3*\[Rho] + 7228800*Ec^4*\[Rho] - 
        9798960*Ec^5*\[Rho] + 7531680*Ec^6*\[Rho] - 2362560*Ec^7*\[Rho] - 
        397440*Ec^8*\[Rho] - 167680*Ec^9*\[Rho] + 965120*Ec^10*\[Rho] - 
        568320*Ec^11*\[Rho] + 30720*Ec^12*\[Rho] + 2150*\[Rho]^2 - 
        56500*Ec*\[Rho]^2 + 523800*Ec^2*\[Rho]^2 - 2485200*Ec^3*\[Rho]^2 + 
        6818400*Ec^4*\[Rho]^2 - 11137440*Ec^5*\[Rho]^2 + 
        10339200*Ec^6*\[Rho]^2 - 4389120*Ec^7*\[Rho]^2 - 
        238080*Ec^8*\[Rho]^2 + 796160*Ec^9*\[Rho]^2 - 194560*Ec^10*\[Rho]^2 - 
        11100*\[Rho]^3 + 142200*Ec*\[Rho]^3 - 760800*Ec^2*\[Rho]^3 + 
        2166400*Ec^3*\[Rho]^3 - 3408800*Ec^4*\[Rho]^3 + 
        2563680*Ec^5*\[Rho]^3 + 13120*Ec^6*\[Rho]^3 - 1301120*Ec^7*\[Rho]^3 + 
        564480*Ec^8*\[Rho]^3 + 46080*Ec^9*\[Rho]^3 - 1475*\[Rho]^4 + 
        20650*Ec*\[Rho]^4 - 123900*Ec^2*\[Rho]^4 + 413000*Ec^3*\[Rho]^4 - 
        826000*Ec^4*\[Rho]^4 + 1043760*Ec^5*\[Rho]^4 - 824960*Ec^6*\[Rho]^4 + 
        309760*Ec^7*\[Rho]^4 - 3840*Ec^8*\[Rho]^4 - 3840*Ec^9*\[Rho]^4 + 
        145*\[Rho]^5 - 2030*Ec*\[Rho]^5 + 12180*Ec^2*\[Rho]^5 - 
        40600*Ec^3*\[Rho]^5 + 81200*Ec^4*\[Rho]^5 - 114576*Ec^5*\[Rho]^5 + 
        79072*Ec^6*\[Rho]^5 - 24896*Ec^7*\[Rho]^5 + 1152*Ec^8*\[Rho]^5 - 
        10*\[Rho]^6 + 140*Ec*\[Rho]^6 - 840*Ec^2*\[Rho]^6 + 
        2800*Ec^3*\[Rho]^6 - 5600*Ec^4*\[Rho]^6 + 6720*Ec^5*\[Rho]^6 - 
        4480*Ec^6*\[Rho]^6 + 1280*Ec^7*\[Rho]^6 + 300*(-1 + 2*Ec)^7*
         (1 + 17*\[Rho] + 44*\[Rho]^2 + 22*\[Rho]^3)*Log[1 - 2*Ec] - 
        300*(-1 + 2*Ec)^7*(1 + 17*\[Rho] + 44*\[Rho]^2 + 22*\[Rho]^3)*
         Log[\[Rho]]))))/(2700*(1 - 2*Ec)^5*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m4*((67 - 766*Ec + 3544*Ec^2 - 8432*Ec^3 + 10848*Ec^4 - 7616*Ec^5 + 
      3968*Ec^6 - 2816*Ec^7 + 768*Ec^8 + 512*Ec^9 - 56*\[Rho] + 
      560*Ec*\[Rho] - 2240*Ec^2*\[Rho] + 4416*Ec^3*\[Rho] - 
      4608*Ec^4*\[Rho] + 3584*Ec^5*\[Rho] - 3584*Ec^6*\[Rho] + 
      2048*Ec^7*\[Rho] - 48*\[Rho]^2 + 456*Ec*\[Rho]^2 - 1704*Ec^2*\[Rho]^2 + 
      3920*Ec^3*\[Rho]^2 - 5408*Ec^4*\[Rho]^2 + 3392*Ec^5*\[Rho]^2 - 
      768*Ec^6*\[Rho]^2 + 56*\[Rho]^3 - 560*Ec*\[Rho]^3 + 
      2240*Ec^2*\[Rho]^3 - 5184*Ec^3*\[Rho]^3 + 6080*Ec^4*\[Rho]^3 - 
      3584*Ec^5*\[Rho]^3 + 768*Ec^6*\[Rho]^3 - 19*\[Rho]^4 + 
      190*Ec*\[Rho]^4 - 760*Ec^2*\[Rho]^4 + 1520*Ec^3*\[Rho]^4 - 
      1520*Ec^4*\[Rho]^4 + 608*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*
       (4 + \[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(4 + \[Rho]^2)*
       Log[\[Rho]])*(30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
        80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
        32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
        24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
        32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
        4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
      6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
        32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
        1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
        384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
        768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
        11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
        1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
        960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
        16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
        640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
        6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
        480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
        576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
        144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
        32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) - 
    (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (8*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(8 - 80*Ec + 320*Ec^2 - 
        720*Ec^3 + 1520*Ec^4 - 4096*Ec^5 + 7872*Ec^6 - 5120*Ec^7 - 
        8960*Ec^8 + 20480*Ec^9 - 15360*Ec^10 + 4096*Ec^11 - 243*\[Rho] + 
        2430*Ec*\[Rho] - 9720*Ec^2*\[Rho] + 20000*Ec^3*\[Rho] - 
        25280*Ec^4*\[Rho] + 32672*Ec^5*\[Rho] - 55360*Ec^6*\[Rho] + 
        67840*Ec^7*\[Rho] - 44800*Ec^8*\[Rho] + 15360*Ec^9*\[Rho] - 
        3072*Ec^10*\[Rho] - 1260*\[Rho]^2 + 14760*Ec*\[Rho]^2 - 
        69840*Ec^2*\[Rho]^2 + 168480*Ec^3*\[Rho]^2 - 209280*Ec^4*\[Rho]^2 + 
        101760*Ec^5*\[Rho]^2 + 34560*Ec^6*\[Rho]^2 - 53760*Ec^7*\[Rho]^2 + 
        15360*Ec^8*\[Rho]^2 + 1860*\[Rho]^3 - 17760*Ec*\[Rho]^3 + 
        66840*Ec^2*\[Rho]^3 - 125040*Ec^3*\[Rho]^3 + 118240*Ec^4*\[Rho]^3 - 
        44480*Ec^5*\[Rho]^3 - 11520*Ec^6*\[Rho]^3 + 17920*Ec^7*\[Rho]^3 - 
        5120*Ec^8*\[Rho]^3 - 540*\[Rho]^4 + 5400*Ec*\[Rho]^4 - 
        21600*Ec^2*\[Rho]^4 + 46480*Ec^3*\[Rho]^4 - 56560*Ec^4*\[Rho]^4 + 
        33280*Ec^5*\[Rho]^4 - 2880*Ec^6*\[Rho]^4 - 3840*Ec^7*\[Rho]^4 + 
        207*\[Rho]^5 - 2070*Ec*\[Rho]^5 + 8280*Ec^2*\[Rho]^5 - 
        17760*Ec^3*\[Rho]^5 + 19920*Ec^4*\[Rho]^5 - 10560*Ec^5*\[Rho]^5 + 
        1728*Ec^6*\[Rho]^5 - 32*\[Rho]^6 + 320*Ec*\[Rho]^6 - 
        1280*Ec^2*\[Rho]^6 + 2560*Ec^3*\[Rho]^6 - 2560*Ec^4*\[Rho]^6 + 
        1024*Ec^5*\[Rho]^6 - 60*(-1 + 2*Ec)^5*\[Rho]^2*(18 + 7*\[Rho])*
         Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^5*\[Rho]^2*(18 + 7*\[Rho])*
         Log[\[Rho]]) + 30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(67 - 766*Ec + 3544*Ec^2 - 8432*Ec^3 + 
        10848*Ec^4 - 7616*Ec^5 + 3968*Ec^6 - 2816*Ec^7 + 768*Ec^8 + 
        512*Ec^9 - 56*\[Rho] + 560*Ec*\[Rho] - 2240*Ec^2*\[Rho] + 
        4416*Ec^3*\[Rho] - 4608*Ec^4*\[Rho] + 3584*Ec^5*\[Rho] - 
        3584*Ec^6*\[Rho] + 2048*Ec^7*\[Rho] - 48*\[Rho]^2 + 456*Ec*\[Rho]^2 - 
        1704*Ec^2*\[Rho]^2 + 3920*Ec^3*\[Rho]^2 - 5408*Ec^4*\[Rho]^2 + 
        3392*Ec^5*\[Rho]^2 - 768*Ec^6*\[Rho]^2 + 56*\[Rho]^3 - 
        560*Ec*\[Rho]^3 + 2240*Ec^2*\[Rho]^3 - 5184*Ec^3*\[Rho]^3 + 
        6080*Ec^4*\[Rho]^3 - 3584*Ec^5*\[Rho]^3 + 768*Ec^6*\[Rho]^3 - 
        19*\[Rho]^4 + 190*Ec*\[Rho]^4 - 760*Ec^2*\[Rho]^4 + 
        1520*Ec^3*\[Rho]^4 - 1520*Ec^4*\[Rho]^4 + 608*Ec^5*\[Rho]^4 + 
        12*(-1 + 2*Ec)^5*(4 + \[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + \[Rho]^2)*Log[\[Rho]]) + 
      10*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + 
        \[Rho])*(45 - 450*Ec + 1800*Ec^2 - 3504*Ec^3 + 2464*Ec^4 + 
        3968*Ec^5 - 12800*Ec^6 + 14080*Ec^7 - 1792*Ec^8 - 9728*Ec^9 + 
        6144*Ec^10 - 1127*\[Rho] + 12038*Ec*\[Rho] - 51992*Ec^2*\[Rho] + 
        114416*Ec^3*\[Rho] - 129920*Ec^4*\[Rho] + 59648*Ec^5*\[Rho] + 
        15232*Ec^6*\[Rho] - 29440*Ec^7*\[Rho] + 14080*Ec^8*\[Rho] - 
        1536*Ec^9*\[Rho] + 1680*\[Rho]^2 - 16008*Ec*\[Rho]^2 + 
        60072*Ec^2*\[Rho]^2 - 114192*Ec^3*\[Rho]^2 + 118272*Ec^4*\[Rho]^2 - 
        66048*Ec^5*\[Rho]^2 + 13440*Ec^6*\[Rho]^2 + 6912*Ec^7*\[Rho]^2 - 
        3072*Ec^8*\[Rho]^2 - 1008*\[Rho]^3 + 10008*Ec*\[Rho]^3 - 
        39672*Ec^2*\[Rho]^3 + 86640*Ec^3*\[Rho]^3 - 110080*Ec^4*\[Rho]^3 + 
        71296*Ec^5*\[Rho]^3 - 14464*Ec^6*\[Rho]^3 - 3840*Ec^7*\[Rho]^3 + 
        515*\[Rho]^4 - 5150*Ec*\[Rho]^4 + 20600*Ec^2*\[Rho]^4 - 
        45136*Ec^3*\[Rho]^4 + 51280*Ec^4*\[Rho]^4 - 28000*Ec^5*\[Rho]^4 + 
        4992*Ec^6*\[Rho]^4 - 105*\[Rho]^5 + 1050*Ec*\[Rho]^5 - 
        4200*Ec^2*\[Rho]^5 + 8400*Ec^3*\[Rho]^5 - 8400*Ec^4*\[Rho]^5 + 
        3360*Ec^5*\[Rho]^5 + 12*(-1 + 2*Ec)^5*\[Rho]*(-32 - 33*\[Rho] + 
          3*\[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*\[Rho]*
         (-32 - 33*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) - 
      2*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (15 - 180*Ec + 900*Ec^2 - 2400*Ec^3 + 5440*Ec^4 - 24960*Ec^5 + 
        109696*Ec^6 - 274432*Ec^7 + 341760*Ec^8 - 87040*Ec^9 - 281600*Ec^10 + 
        319488*Ec^11 - 106496*Ec^12 - 11500*\[Rho] + 144720*Ec*\[Rho] - 
        763920*Ec^2*\[Rho] + 2171520*Ec^3*\[Rho] - 3526240*Ec^4*\[Rho] + 
        3154560*Ec^5*\[Rho] - 1357440*Ec^6*\[Rho] + 394240*Ec^7*\[Rho] - 
        560640*Ec^8*\[Rho] + 481280*Ec^9*\[Rho] - 133120*Ec^10*\[Rho] - 
        7555*\[Rho]^2 + 130860*Ec*\[Rho]^2 - 895500*Ec^2*\[Rho]^2 + 
        3192000*Ec^3*\[Rho]^2 - 6435840*Ec^4*\[Rho]^2 + 
        7322880*Ec^5*\[Rho]^2 - 4320000*Ec^6*\[Rho]^2 + 
        1044480*Ec^7*\[Rho]^2 - 72960*Ec^8*\[Rho]^2 + 5120*Ec^9*\[Rho]^2 + 
        15360*Ec^10*\[Rho]^2 + 21440*\[Rho]^3 - 246240*Ec*\[Rho]^3 + 
        1164960*Ec^2*\[Rho]^3 - 2885760*Ec^3*\[Rho]^3 + 
        3989120*Ec^4*\[Rho]^3 - 3135360*Ec^5*\[Rho]^3 + 
        1533440*Ec^6*\[Rho]^3 - 609280*Ec^7*\[Rho]^3 + 153600*Ec^8*\[Rho]^3 + 
        10240*Ec^9*\[Rho]^3 - 3215*\[Rho]^4 + 38220*Ec*\[Rho]^4 - 
        188940*Ec^2*\[Rho]^4 + 496640*Ec^3*\[Rho]^4 - 823760*Ec^4*\[Rho]^4 + 
        914880*Ec^5*\[Rho]^4 - 587840*Ec^6*\[Rho]^4 + 171520*Ec^7*\[Rho]^4 + 
        940*\[Rho]^5 - 11280*Ec*\[Rho]^5 + 56400*Ec^2*\[Rho]^5 - 
        150400*Ec^3*\[Rho]^5 + 254880*Ec^4*\[Rho]^5 - 238080*Ec^5*\[Rho]^5 + 
        114304*Ec^6*\[Rho]^5 - 19968*Ec^7*\[Rho]^5 - 125*\[Rho]^6 + 
        1500*Ec*\[Rho]^6 - 7500*Ec^2*\[Rho]^6 + 20000*Ec^3*\[Rho]^6 - 
        30000*Ec^4*\[Rho]^6 + 24000*Ec^5*\[Rho]^6 - 8000*Ec^6*\[Rho]^6 - 
        60*(1 - 2*Ec)^6*\[Rho]*(-56 - 335*\[Rho] - 92*\[Rho]^2 + 3*\[Rho]^3)*
         Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-56 - 335*\[Rho] - 
          92*\[Rho]^2 + 3*\[Rho]^3)*Log[\[Rho]]) - 
      2*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(3411 - 43812*Ec + 236340*Ec^2 - 
        687840*Ec^3 + 1142400*Ec^4 - 1008384*Ec^5 + 242688*Ec^6 + 
        414720*Ec^7 - 510720*Ec^8 + 230400*Ec^9 + 52224*Ec^10 - 73728*Ec^11 - 
        9125*\[Rho] + 109980*Ec*\[Rho] - 552780*Ec^2*\[Rho] + 
        1483680*Ec^3*\[Rho] - 2245920*Ec^4*\[Rho] + 1800960*Ec^5*\[Rho] - 
        462720*Ec^6*\[Rho] - 422400*Ec^7*\[Rho] + 464640*Ec^8*\[Rho] - 
        158720*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 7200*\[Rho]^2 - 
        80280*Ec*\[Rho]^2 + 364680*Ec^2*\[Rho]^2 - 850080*Ec^3*\[Rho]^2 + 
        1087200*Ec^4*\[Rho]^2 - 796800*Ec^5*\[Rho]^2 + 355200*Ec^6*\[Rho]^2 - 
        69120*Ec^7*\[Rho]^2 - 7680*Ec^8*\[Rho]^2 - 2160*\[Rho]^3 + 
        24840*Ec*\[Rho]^3 - 117720*Ec^2*\[Rho]^3 + 292320*Ec^3*\[Rho]^3 - 
        487200*Ec^4*\[Rho]^3 + 570240*Ec^5*\[Rho]^3 - 359040*Ec^6*\[Rho]^3 + 
        115200*Ec^7*\[Rho]^3 - 7680*Ec^8*\[Rho]^3 + 845*\[Rho]^4 - 
        10140*Ec*\[Rho]^4 + 50700*Ec^2*\[Rho]^4 - 135200*Ec^3*\[Rho]^4 + 
        243600*Ec^4*\[Rho]^4 - 231360*Ec^5*\[Rho]^4 + 117440*Ec^6*\[Rho]^4 - 
        23040*Ec^7*\[Rho]^4 - 171*\[Rho]^5 + 2052*Ec*\[Rho]^5 - 
        10260*Ec^2*\[Rho]^5 + 27360*Ec^3*\[Rho]^5 - 41040*Ec^4*\[Rho]^5 + 
        32832*Ec^5*\[Rho]^5 - 10944*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*
         (24 - 4*\[Rho] - 51*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] + 
        60*(1 - 2*Ec)^6*(24 - 4*\[Rho] - 51*\[Rho]^2 + 9*\[Rho]^3)*
         Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1073 - 15742*Ec + 
        99492*Ec^2 - 351800*Ec^3 + 754000*Ec^4 - 987648*Ec^5 + 764064*Ec^6 - 
        388800*Ec^7 + 359808*Ec^8 - 497920*Ec^9 + 326144*Ec^10 + 
        46080*Ec^11 - 186368*Ec^12 + 77824*Ec^13 - 4966*\[Rho] + 
        69764*Ec*\[Rho] - 420264*Ec^2*\[Rho] + 1407600*Ec^3*\[Rho] - 
        2832000*Ec^4*\[Rho] + 3426144*Ec^5*\[Rho] - 2331456*Ec^6*\[Rho] + 
        817536*Ec^7*\[Rho] - 433920*Ec^8*\[Rho] + 642560*Ec^9*\[Rho] - 
        431104*Ec^10*\[Rho] + 55296*Ec^11*\[Rho] + 36864*Ec^12*\[Rho] - 
        3085*\[Rho]^2 + 58190*Ec*\[Rho]^2 - 454140*Ec^2*\[Rho]^2 + 
        1933800*Ec^3*\[Rho]^2 - 4917600*Ec^4*\[Rho]^2 + 
        7612800*Ec^5*\[Rho]^2 - 6932160*Ec^6*\[Rho]^2 + 
        3300480*Ec^7*\[Rho]^2 - 526080*Ec^8*\[Rho]^2 - 94720*Ec^9*\[Rho]^2 + 
        20480*Ec^10*\[Rho]^2 + 7640*\[Rho]^3 - 102640*Ec*\[Rho]^3 + 
        585600*Ec^2*\[Rho]^3 - 1831040*Ec^3*\[Rho]^3 + 
        3359680*Ec^4*\[Rho]^3 - 3625920*Ec^5*\[Rho]^3 + 
        2263040*Ec^6*\[Rho]^3 - 862720*Ec^7*\[Rho]^3 + 261120*Ec^8*\[Rho]^3 - 
        76800*Ec^9*\[Rho]^3 - 785*\[Rho]^4 + 10630*Ec*\[Rho]^4 - 
        61260*Ec^2*\[Rho]^4 + 194120*Ec^3*\[Rho]^4 - 363040*Ec^4*\[Rho]^4 + 
        464160*Ec^5*\[Rho]^4 - 440480*Ec^6*\[Rho]^4 + 237760*Ec^7*\[Rho]^4 - 
        71040*Ec^8*\[Rho]^4 + 3840*Ec^9*\[Rho]^4 + 142*\[Rho]^5 - 
        1988*Ec*\[Rho]^5 + 11928*Ec^2*\[Rho]^5 - 39760*Ec^3*\[Rho]^5 + 
        79520*Ec^4*\[Rho]^5 - 116448*Ec^5*\[Rho]^5 + 91840*Ec^6*\[Rho]^5 - 
        40064*Ec^7*\[Rho]^5 + 6912*Ec^8*\[Rho]^5 - 19*\[Rho]^6 + 
        266*Ec*\[Rho]^6 - 1596*Ec^2*\[Rho]^6 + 5320*Ec^3*\[Rho]^6 - 
        10640*Ec^4*\[Rho]^6 + 12768*Ec^5*\[Rho]^6 - 8512*Ec^6*\[Rho]^6 + 
        2432*Ec^7*\[Rho]^6 + 60*(-1 + 2*Ec)^7*(6 - 2*\[Rho] - 125*\[Rho]^2 - 
          36*\[Rho]^3 + 3*\[Rho]^4)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*
         (6 - 2*\[Rho] - 125*\[Rho]^2 - 36*\[Rho]^3 + 3*\[Rho]^4)*
         Log[\[Rho]]))))/(720*(1 - 2*Ec)^5*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r17*((385 - 5100*Ec + 28380*Ec^2 - 84640*Ec^3 + 136640*Ec^4 - 75904*Ec^5 - 
      139008*Ec^6 + 331264*Ec^7 - 285952*Ec^8 + 91136*Ec^9 + 5120*Ec^10 - 
      920*\[Rho] + 11040*Ec*\[Rho] - 55200*Ec^2*\[Rho] + 154240*Ec^3*\[Rho] - 
      268160*Ec^4*\[Rho] + 291328*Ec^5*\[Rho] - 170496*Ec^6*\[Rho] + 
      22528*Ec^7*\[Rho] + 16384*Ec^8*\[Rho] + 600*\[Rho]^2 - 
      7560*Ec*\[Rho]^2 + 39960*Ec^2*\[Rho]^2 - 119520*Ec^3*\[Rho]^2 + 
      216000*Ec^4*\[Rho]^2 - 232704*Ec^5*\[Rho]^2 + 140160*Ec^6*\[Rho]^2 - 
      36864*Ec^7*\[Rho]^2 + 440*\[Rho]^3 - 5280*Ec*\[Rho]^3 + 
      26400*Ec^2*\[Rho]^3 - 86400*Ec^3*\[Rho]^3 + 187840*Ec^4*\[Rho]^3 - 
      240384*Ec^5*\[Rho]^3 + 169728*Ec^6*\[Rho]^3 - 51200*Ec^7*\[Rho]^3 - 
      505*\[Rho]^4 + 6060*Ec*\[Rho]^4 - 30300*Ec^2*\[Rho]^4 + 
      80800*Ec^3*\[Rho]^4 - 121200*Ec^4*\[Rho]^4 + 96960*Ec^5*\[Rho]^4 - 
      32320*Ec^6*\[Rho]^4 - 60*(1 - 2*Ec)^6*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] + 
      60*(1 - 2*Ec)^6*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
     (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
        80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
        32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
        24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
        32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
        4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
      6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
        32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
        1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
        384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
        768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
        11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
        1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
        960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
        16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
        640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
        6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
        480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
        576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
        144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
        32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) - 
    2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(15*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(385 - 5100*Ec + 28380*Ec^2 - 
        84640*Ec^3 + 136640*Ec^4 - 75904*Ec^5 - 139008*Ec^6 + 331264*Ec^7 - 
        285952*Ec^8 + 91136*Ec^9 + 5120*Ec^10 - 920*\[Rho] + 
        11040*Ec*\[Rho] - 55200*Ec^2*\[Rho] + 154240*Ec^3*\[Rho] - 
        268160*Ec^4*\[Rho] + 291328*Ec^5*\[Rho] - 170496*Ec^6*\[Rho] + 
        22528*Ec^7*\[Rho] + 16384*Ec^8*\[Rho] + 600*\[Rho]^2 - 
        7560*Ec*\[Rho]^2 + 39960*Ec^2*\[Rho]^2 - 119520*Ec^3*\[Rho]^2 + 
        216000*Ec^4*\[Rho]^2 - 232704*Ec^5*\[Rho]^2 + 140160*Ec^6*\[Rho]^2 - 
        36864*Ec^7*\[Rho]^2 + 440*\[Rho]^3 - 5280*Ec*\[Rho]^3 + 
        26400*Ec^2*\[Rho]^3 - 86400*Ec^3*\[Rho]^3 + 187840*Ec^4*\[Rho]^3 - 
        240384*Ec^5*\[Rho]^3 + 169728*Ec^6*\[Rho]^3 - 51200*Ec^7*\[Rho]^3 - 
        505*\[Rho]^4 + 6060*Ec*\[Rho]^4 - 30300*Ec^2*\[Rho]^4 + 
        80800*Ec^3*\[Rho]^4 - 121200*Ec^4*\[Rho]^4 + 96960*Ec^5*\[Rho]^4 - 
        32320*Ec^6*\[Rho]^4 - 60*(1 - 2*Ec)^6*(4 + 3*\[Rho]^2)*
         Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*(4 + 3*\[Rho]^2)*Log[\[Rho]]) - 
      2*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(695 - 8340*Ec + 41700*Ec^2 - 
        101840*Ec^3 + 39360*Ec^4 + 601632*Ec^5 - 2262144*Ec^6 + 
        4156800*Ec^7 - 3997440*Ec^8 + 1180160*Ec^9 + 1176576*Ec^10 - 
        1001472*Ec^11 + 163840*Ec^12 + 19095*\[Rho] - 243540*Ec*\[Rho] + 
        1304100*Ec^2*\[Rho] - 3769200*Ec^3*\[Rho] + 6304800*Ec^4*\[Rho] - 
        6287520*Ec^5*\[Rho] + 4688640*Ec^6*\[Rho] - 5001600*Ec^7*\[Rho] + 
        5548800*Ec^8*\[Rho] - 3187200*Ec^9*\[Rho] + 629760*Ec^10*\[Rho] - 
        30720*Ec^11*\[Rho] - 12000*\[Rho]^2 + 102600*Ec*\[Rho]^2 - 
        264600*Ec^2*\[Rho]^2 - 110400*Ec^3*\[Rho]^2 + 1692000*Ec^4*\[Rho]^2 - 
        2689920*Ec^5*\[Rho]^2 + 332160*Ec^6*\[Rho]^2 + 
        2949120*Ec^7*\[Rho]^2 - 2741760*Ec^8*\[Rho]^2 + 
        737280*Ec^9*\[Rho]^2 - 3600*\[Rho]^3 + 35400*Ec*\[Rho]^3 - 
        130200*Ec^2*\[Rho]^3 + 54400*Ec^3*\[Rho]^3 + 1116000*Ec^4*\[Rho]^3 - 
        3909120*Ec^5*\[Rho]^3 + 6250880*Ec^6*\[Rho]^3 - 
        5468160*Ec^7*\[Rho]^3 + 2603520*Ec^8*\[Rho]^3 - 
        542720*Ec^9*\[Rho]^3 - 3975*\[Rho]^4 + 47700*Ec*\[Rho]^4 - 
        238500*Ec^2*\[Rho]^4 + 726000*Ec^3*\[Rho]^4 - 1513200*Ec^4*\[Rho]^4 + 
        2169120*Ec^5*\[Rho]^4 - 2051520*Ec^6*\[Rho]^4 + 
        1150080*Ec^7*\[Rho]^4 - 291840*Ec^8*\[Rho]^4 - 1095*\[Rho]^5 + 
        13140*Ec*\[Rho]^5 - 65700*Ec^2*\[Rho]^5 + 204240*Ec^3*\[Rho]^5 - 
        426960*Ec^4*\[Rho]^5 + 533088*Ec^5*\[Rho]^5 - 369216*Ec^6*\[Rho]^5 + 
        109440*Ec^7*\[Rho]^5 + 880*\[Rho]^6 - 10560*Ec*\[Rho]^6 + 
        52800*Ec^2*\[Rho]^6 - 140800*Ec^3*\[Rho]^6 + 211200*Ec^4*\[Rho]^6 - 
        168960*Ec^5*\[Rho]^6 + 56320*Ec^6*\[Rho]^6 - 300*(1 - 2*Ec)^6*\[Rho]*
         (24 + 69*\[Rho] + 13*\[Rho]^2)*Log[1 - 2*Ec] + 
        300*(1 - 2*Ec)^6*\[Rho]*(24 + 69*\[Rho] + 13*\[Rho]^2)*Log[\[Rho]]) - 
      5*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + \[Rho])*
       (4821 - 60732*Ec + 320940*Ec^2 - 915840*Ec^3 + 1511040*Ec^4 - 
        1423680*Ec^5 + 633600*Ec^6 + 303360*Ec^7 - 1148160*Ec^8 + 
        1351680*Ec^9 - 605184*Ec^10 + 12288*Ec^11 + 1105*\[Rho] - 
        31500*Ec*\[Rho] + 266940*Ec^2*\[Rho] - 1063200*Ec^3*\[Rho] + 
        2212320*Ec^4*\[Rho] - 2225664*Ec^5*\[Rho] + 446592*Ec^6*\[Rho] + 
        889344*Ec^7*\[Rho] - 421632*Ec^8*\[Rho] - 103424*Ec^9*\[Rho] + 
        15360*Ec^10*\[Rho] - 2160*\[Rho]^2 + 19800*Ec*\[Rho]^2 - 
        62280*Ec^2*\[Rho]^2 - 68640*Ec^3*\[Rho]^2 + 1056480*Ec^4*\[Rho]^2 - 
        3173376*Ec^5*\[Rho]^2 + 4687488*Ec^6*\[Rho]^2 - 
        3758592*Ec^7*\[Rho]^2 + 1595904*Ec^8*\[Rho]^2 - 
        288768*Ec^9*\[Rho]^2 - 3120*\[Rho]^3 + 38520*Ec*\[Rho]^3 - 
        199080*Ec^2*\[Rho]^3 + 631200*Ec^3*\[Rho]^3 - 1355040*Ec^4*\[Rho]^3 + 
        1960320*Ec^5*\[Rho]^3 - 1835904*Ec^6*\[Rho]^3 + 
        993792*Ec^7*\[Rho]^3 - 235008*Ec^8*\[Rho]^3 - 2725*\[Rho]^4 + 
        32700*Ec*\[Rho]^4 - 163500*Ec^2*\[Rho]^4 + 504640*Ec^3*\[Rho]^4 - 
        1018320*Ec^4*\[Rho]^4 + 1225344*Ec^5*\[Rho]^4 - 
        818368*Ec^6*\[Rho]^4 + 234240*Ec^7*\[Rho]^4 + 2079*\[Rho]^5 - 
        24948*Ec*\[Rho]^5 + 124740*Ec^2*\[Rho]^5 - 332640*Ec^3*\[Rho]^5 + 
        498960*Ec^4*\[Rho]^5 - 399168*Ec^5*\[Rho]^5 + 133056*Ec^6*\[Rho]^5 + 
        60*(1 - 2*Ec)^6*(-24 - 152*\[Rho] - 51*\[Rho]^2 + 9*\[Rho]^3)*
         Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*(-24 - 152*\[Rho] - 51*\[Rho]^2 + 
          9*\[Rho]^3)*Log[\[Rho]]) + 5*(1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (2851 - 40874*Ec + 251964*Ec^2 - 866760*Ec^3 + 1801920*Ec^4 - 
        2260608*Ec^5 + 1436928*Ec^6 + 502272*Ec^7 - 2799360*Ec^8 + 
        4211200*Ec^9 - 3304448*Ec^10 + 1075200*Ec^11 - 605*\[Rho] + 
        1750*Ec*\[Rho] + 36540*Ec^2*\[Rho] - 309960*Ec^3*\[Rho] + 
        1026720*Ec^4*\[Rho] - 1548480*Ec^5*\[Rho] + 586368*Ec^6*\[Rho] + 
        920832*Ec^7*\[Rho] - 417024*Ec^8*\[Rho] - 879104*Ec^9*\[Rho] + 
        547840*Ec^10*\[Rho] + 30720*Ec^11*\[Rho] - 720*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 + 47160*Ec^2*\[Rho]^2 - 389040*Ec^3*\[Rho]^2 + 
        1539360*Ec^4*\[Rho]^2 - 3803712*Ec^5*\[Rho]^2 + 
        5917824*Ec^6*\[Rho]^2 - 5412096*Ec^7*\[Rho]^2 + 
        2588160*Ec^8*\[Rho]^2 - 500736*Ec^9*\[Rho]^2 - 880*\[Rho]^3 + 
        15560*Ec*\[Rho]^3 - 116040*Ec^2*\[Rho]^3 + 477520*Ec^3*\[Rho]^3 - 
        1174880*Ec^4*\[Rho]^3 + 1634496*Ec^5*\[Rho]^3 - 
        1124224*Ec^6*\[Rho]^3 + 205568*Ec^7*\[Rho]^3 + 259584*Ec^8*\[Rho]^3 - 
        144384*Ec^9*\[Rho]^3 - 1555*\[Rho]^4 + 21770*Ec*\[Rho]^4 - 
        130620*Ec^2*\[Rho]^4 + 435400*Ec^3*\[Rho]^4 - 1035440*Ec^4*\[Rho]^4 + 
        1810848*Ec^5*\[Rho]^4 - 1930432*Ec^6*\[Rho]^4 + 
        1165952*Ec^7*\[Rho]^4 - 307200*Ec^8*\[Rho]^4 + 909*\[Rho]^5 - 
        12726*Ec*\[Rho]^5 + 76356*Ec^2*\[Rho]^5 - 254520*Ec^3*\[Rho]^5 + 
        509040*Ec^4*\[Rho]^5 - 610848*Ec^5*\[Rho]^5 + 407232*Ec^6*\[Rho]^5 - 
        116352*Ec^7*\[Rho]^5 - 60*(-1 + 2*Ec)^7*(-8 - 56*\[Rho] - 
          69*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^7*
         (-8 - 56*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]) + 
      (1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (30635 - 443290*Ec + 2760540*Ec^2 - 9605000*Ec^3 + 20191360*Ec^4 - 
        25500672*Ec^5 + 16701568*Ec^6 + 116992*Ec^7 - 9150720*Ec^8 + 
        2076160*Ec^9 + 14162944*Ec^10 - 20514816*Ec^11 + 10674176*Ec^12 - 
        1392640*Ec^13 + 184400*\[Rho] - 2831200*Ec*\[Rho] + 
        18734400*Ec^2*\[Rho] - 69436800*Ec^3*\[Rho] + 156405600*Ec^4*\[Rho] - 
        216333120*Ec^5*\[Rho] + 175766400*Ec^6*\[Rho] - 
        76857600*Ec^7*\[Rho] + 23155200*Ec^8*\[Rho] - 14924800*Ec^9*\[Rho] + 
        4106240*Ec^10*\[Rho] + 2150400*Ec^11*\[Rho] - 157675*\[Rho]^2 + 
        1909250*Ec*\[Rho]^2 - 9368100*Ec^2*\[Rho]^2 + 
        22877400*Ec^3*\[Rho]^2 - 25555200*Ec^4*\[Rho]^2 + 
        2453760*Ec^5*\[Rho]^2 + 14223360*Ec^6*\[Rho]^2 + 
        10567680*Ec^7*\[Rho]^2 - 35185920*Ec^8*\[Rho]^2 + 
        21286400*Ec^9*\[Rho]^2 - 3005440*Ec^10*\[Rho]^2 - 
        153600*Ec^11*\[Rho]^2 - 44000*\[Rho]^3 + 539200*Ec*\[Rho]^3 - 
        2697600*Ec^2*\[Rho]^3 + 6841600*Ec^3*\[Rho]^3 - 
        6915200*Ec^4*\[Rho]^3 - 8618880*Ec^5*\[Rho]^3 + 
        35810560*Ec^6*\[Rho]^3 - 46376960*Ec^7*\[Rho]^3 + 
        29214720*Ec^8*\[Rho]^3 - 8775680*Ec^9*\[Rho]^3 + 
        962560*Ec^10*\[Rho]^3 - 10475*\[Rho]^4 + 152050*Ec*\[Rho]^4 - 
        950100*Ec^2*\[Rho]^4 + 3318200*Ec^3*\[Rho]^4 - 
        7306000*Ec^4*\[Rho]^4 + 10241760*Ec^5*\[Rho]^4 - 
        8864960*Ec^6*\[Rho]^4 + 4693120*Ec^7*\[Rho]^4 - 
        1121280*Ec^8*\[Rho]^4 - 5360*\[Rho]^5 + 75040*Ec*\[Rho]^5 - 
        450240*Ec^2*\[Rho]^5 + 1500800*Ec^3*\[Rho]^5 - 
        3460960*Ec^4*\[Rho]^5 + 5840832*Ec^5*\[Rho]^5 - 
        6086528*Ec^6*\[Rho]^5 + 3612928*Ec^7*\[Rho]^5 - 
        936960*Ec^8*\[Rho]^5 + 2475*\[Rho]^6 - 34650*Ec*\[Rho]^6 + 
        207900*Ec^2*\[Rho]^6 - 693000*Ec^3*\[Rho]^6 + 1386000*Ec^4*\[Rho]^6 - 
        1663200*Ec^5*\[Rho]^6 + 1108800*Ec^6*\[Rho]^6 - 
        316800*Ec^7*\[Rho]^6 - 300*(-1 + 2*Ec)^7*(-24 - 416*\[Rho] - 
          497*\[Rho]^2 - 128*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] + 
        300*(-1 + 2*Ec)^7*(-24 - 416*\[Rho] - 497*\[Rho]^2 - 128*\[Rho]^3 + 
          9*\[Rho]^4)*Log[\[Rho]]) - 2*\[CapitalLambda]bh^2*
       (22845 - 376320*Ec + 2720640*Ec^2 - 11285760*Ec^3 + 29424000*Ec^4 - 
        49488768*Ec^5 + 52634528*Ec^6 - 32631296*Ec^7 + 9983744*Ec^8 - 
        4843520*Ec^9 + 13208576*Ec^10 - 20013056*Ec^11 + 16351232*Ec^12 - 
        6422528*Ec^13 + 696320*Ec^14 + 53020*\[Rho] - 965920*Ec*\[Rho] + 
        7702240*Ec^2*\[Rho] - 35199360*Ec^3*\[Rho] + 101169600*Ec^4*\[Rho] - 
        188332800*Ec^5*\[Rho] + 224471040*Ec^6*\[Rho] - 
        161909760*Ec^7*\[Rho] + 61455360*Ec^8*\[Rho] - 6533120*Ec^9*\[Rho] - 
        6430720*Ec^10*\[Rho] + 8273920*Ec^11*\[Rho] - 3686400*Ec^12*\[Rho] - 
        47225*\[Rho]^2 + 657800*Ec*\[Rho]^2 - 3822200*Ec^2*\[Rho]^2 + 
        11637600*Ec^3*\[Rho]^2 - 18140400*Ec^4*\[Rho]^2 + 
        7689600*Ec^5*\[Rho]^2 + 17363520*Ec^6*\[Rho]^2 - 
        22341120*Ec^7*\[Rho]^2 - 2334720*Ec^8*\[Rho]^2 + 
        16076800*Ec^9*\[Rho]^2 - 6507520*Ec^10*\[Rho]^2 - 
        81920*Ec^11*\[Rho]^2 - 29200*\[Rho]^3 + 433600*Ec*\[Rho]^3 - 
        2766400*Ec^2*\[Rho]^3 + 9811200*Ec^3*\[Rho]^3 - 
        20764800*Ec^4*\[Rho]^3 + 25044480*Ec^5*\[Rho]^3 - 
        11419520*Ec^6*\[Rho]^3 - 10408960*Ec^7*\[Rho]^3 + 
        17751040*Ec^8*\[Rho]^3 - 9523200*Ec^9*\[Rho]^3 + 
        1812480*Ec^10*\[Rho]^3 + 1475*\[Rho]^4 - 18200*Ec*\[Rho]^4 + 
        84200*Ec^2*\[Rho]^4 - 135200*Ec^3*\[Rho]^4 - 266800*Ec^4*\[Rho]^4 + 
        1442560*Ec^5*\[Rho]^4 - 1769440*Ec^6*\[Rho]^4 - 5120*Ec^7*\[Rho]^4 + 
        1153280*Ec^8*\[Rho]^4 - 1075200*Ec^9*\[Rho]^4 + 
        360960*Ec^10*\[Rho]^4 - 1420*\[Rho]^5 + 22720*Ec*\[Rho]^5 - 
        159040*Ec^2*\[Rho]^5 + 636160*Ec^3*\[Rho]^5 - 1590400*Ec^4*\[Rho]^5 + 
        2929408*Ec^5*\[Rho]^5 - 4225408*Ec^6*\[Rho]^5 + 
        3813376*Ec^7*\[Rho]^5 - 1990144*Ec^8*\[Rho]^5 + 
        460800*Ec^9*\[Rho]^5 + 505*\[Rho]^6 - 8080*Ec*\[Rho]^6 + 
        56560*Ec^2*\[Rho]^6 - 226240*Ec^3*\[Rho]^6 + 565600*Ec^4*\[Rho]^6 - 
        904960*Ec^5*\[Rho]^6 + 904960*Ec^6*\[Rho]^6 - 517120*Ec^7*\[Rho]^6 + 
        129280*Ec^8*\[Rho]^6 + 300*(1 - 2*Ec)^8*(-18 - 196*\[Rho] - 
          163*\[Rho]^2 - 56*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] - 
        300*(1 - 2*Ec)^8*(-18 - 196*\[Rho] - 163*\[Rho]^2 - 56*\[Rho]^3 + 
          9*\[Rho]^4)*Log[\[Rho]]))))/(3600*(1 - 2*Ec)^6*mb^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (\[Rho]3D*(-30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
     (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 
      8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 
      2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 
      6784*Ec^3*\[Rho] - 5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 
      5120*Ec^6*\[Rho] - 2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
      1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
      3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 80*Ec*\[Rho]^3 - 
      320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 
      128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 200*Ec^2*\[Rho]^4 + 
      400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 160*Ec^5*\[Rho]^4 + 
      12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
      12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]) + 
    6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
     (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 
      544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
      270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
      480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
      1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
      480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
      1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
      1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
      270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
      160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
      24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
     (77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 
      14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 
      880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
      5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
      2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 1608*Ec^2*\[Rho]^2 - 
      3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 3264*Ec^5*\[Rho]^2 + 
      1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 
      384*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 
      5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 
      400*Ec^4*\[Rho]^4 + 160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*
       (4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*
       Log[\[Rho]]) - 4*\[CapitalLambda]bh^2*(77 - 866*Ec + 3944*Ec^2 - 
      8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 
      2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 
      6784*Ec^3*\[Rho] - 5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 
      5120*Ec^6*\[Rho] - 2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
      1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
      3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 80*Ec*\[Rho]^3 - 
      320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 
      128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 200*Ec^2*\[Rho]^4 + 
      400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 160*Ec^5*\[Rho]^4 + 
      12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
      12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
     (1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
      1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]]) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(6*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])*(177 - 1770*Ec + 7080*Ec^2 - 
        15280*Ec^3 + 26400*Ec^4 - 60928*Ec^5 + 131840*Ec^6 - 175360*Ec^7 + 
        124160*Ec^8 - 38400*Ec^9 + 2048*Ec^10 - 1155*\[Rho] + 
        11550*Ec*\[Rho] - 46200*Ec^2*\[Rho] + 93040*Ec^3*\[Rho] - 
        98880*Ec^4*\[Rho] + 63360*Ec^5*\[Rho] - 54400*Ec^6*\[Rho] + 
        57600*Ec^7*\[Rho] - 26880*Ec^8*\[Rho] + 2560*Ec^9*\[Rho] + 
        1040*\[Rho]^2 - 8360*Ec*\[Rho]^2 + 23240*Ec^2*\[Rho]^2 - 
        20240*Ec^3*\[Rho]^2 - 16960*Ec^4*\[Rho]^2 + 35200*Ec^5*\[Rho]^2 - 
        8320*Ec^6*\[Rho]^2 - 8960*Ec^7*\[Rho]^2 + 5120*Ec^8*\[Rho]^2 - 
        240*\[Rho]^3 + 2040*Ec*\[Rho]^3 - 6360*Ec^2*\[Rho]^3 + 
        12400*Ec^3*\[Rho]^3 - 18240*Ec^4*\[Rho]^3 + 14080*Ec^5*\[Rho]^3 - 
        1920*Ec^6*\[Rho]^3 - 1280*Ec^7*\[Rho]^3 + 255*\[Rho]^4 - 
        2550*Ec*\[Rho]^4 + 10200*Ec^2*\[Rho]^4 - 23440*Ec^3*\[Rho]^4 + 
        27600*Ec^4*\[Rho]^4 - 15840*Ec^5*\[Rho]^4 + 3200*Ec^6*\[Rho]^4 - 
        77*\[Rho]^5 + 770*Ec*\[Rho]^5 - 3080*Ec^2*\[Rho]^5 + 
        6160*Ec^3*\[Rho]^5 - 6160*Ec^4*\[Rho]^5 + 2464*Ec^5*\[Rho]^5 + 
        60*(-1 + 2*Ec)^5*\[Rho]^2*(-17 + 3*\[Rho])*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^5*\[Rho]^2*(-17 + 3*\[Rho])*Log[\[Rho]]) - 
      4*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(31 - 310*Ec + 1240*Ec^2 - 
        2720*Ec^3 + 5120*Ec^4 - 13280*Ec^5 + 31808*Ec^6 - 51200*Ec^7 + 
        55040*Ec^8 - 40960*Ec^9 + 19456*Ec^10 - 4096*Ec^11 - 117*\[Rho] + 
        1170*Ec*\[Rho] - 4680*Ec^2*\[Rho] + 8640*Ec^3*\[Rho] - 
        1440*Ec^4*\[Rho] - 32352*Ec^5*\[Rho] + 87360*Ec^6*\[Rho] - 
        119040*Ec^7*\[Rho] + 88320*Ec^8*\[Rho] - 30720*Ec^9*\[Rho] + 
        3072*Ec^10*\[Rho] + 1440*\[Rho]^2 - 15480*Ec*\[Rho]^2 + 
        67320*Ec^2*\[Rho]^2 - 146640*Ec^3*\[Rho]^2 + 148800*Ec^4*\[Rho]^2 - 
        7680*Ec^5*\[Rho]^2 - 128640*Ec^6*\[Rho]^2 + 111360*Ec^7*\[Rho]^2 - 
        30720*Ec^8*\[Rho]^2 - 1440*\[Rho]^3 + 12840*Ec*\[Rho]^3 - 
        43560*Ec^2*\[Rho]^3 + 65840*Ec^3*\[Rho]^3 - 29120*Ec^4*\[Rho]^3 - 
        35200*Ec^5*\[Rho]^3 + 49280*Ec^6*\[Rho]^3 - 24320*Ec^7*\[Rho]^3 + 
        5120*Ec^8*\[Rho]^3 + 225*\[Rho]^4 - 2250*Ec*\[Rho]^4 + 
        9000*Ec^2*\[Rho]^4 - 20160*Ec^3*\[Rho]^4 + 26640*Ec^4*\[Rho]^4 - 
        16320*Ec^5*\[Rho]^4 - 960*Ec^6*\[Rho]^4 + 3840*Ec^7*\[Rho]^4 - 
        171*\[Rho]^5 + 1710*Ec*\[Rho]^5 - 6840*Ec^2*\[Rho]^5 + 
        14880*Ec^3*\[Rho]^5 - 17040*Ec^4*\[Rho]^5 + 9408*Ec^5*\[Rho]^5 - 
        1728*Ec^6*\[Rho]^5 + 32*\[Rho]^6 - 320*Ec*\[Rho]^6 + 
        1280*Ec^2*\[Rho]^6 - 2560*Ec^3*\[Rho]^6 + 2560*Ec^4*\[Rho]^6 - 
        1024*Ec^5*\[Rho]^6 + 60*(-1 + 2*Ec)^5*\[Rho]^2*(9 + 13*\[Rho])*
         Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]^2*(9 + 13*\[Rho])*
         Log[\[Rho]]) + 30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 
        8736*Ec^4 + 2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 
        512*Ec^9 - 88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 
        6784*Ec^3*\[Rho] - 5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 
        5120*Ec^6*\[Rho] - 2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]) - 
      2*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (265 - 3180*Ec + 15900*Ec^2 - 42400*Ec^3 + 60480*Ec^4 - 11136*Ec^5 - 
        198528*Ec^6 + 645120*Ec^7 - 1155840*Ec^8 + 1254400*Ec^9 - 
        795648*Ec^10 + 270336*Ec^11 - 40960*Ec^12 - 3600*\[Rho] + 
        43200*Ec*\[Rho] - 216000*Ec^2*\[Rho] + 576000*Ec^3*\[Rho] - 
        862560*Ec^4*\[Rho] + 673920*Ec^5*\[Rho] - 144000*Ec^6*\[Rho] - 
        230400*Ec^7*\[Rho] + 345600*Ec^8*\[Rho] - 276480*Ec^9*\[Rho] + 
        92160*Ec^10*\[Rho] - 13065*\[Rho]^2 + 180900*Ec*\[Rho]^2 - 
        1049220*Ec^2*\[Rho]^2 + 3280320*Ec^3*\[Rho]^2 - 
        5884800*Ec^4*\[Rho]^2 + 5852160*Ec^5*\[Rho]^2 - 
        2649600*Ec^6*\[Rho]^2 + 61440*Ec^7*\[Rho]^2 + 149760*Ec^8*\[Rho]^2 + 
        76800*Ec^9*\[Rho]^2 - 15360*Ec^10*\[Rho]^2 + 16800*\[Rho]^3 - 
        186240*Ec*\[Rho]^3 + 839040*Ec^2*\[Rho]^3 - 1930240*Ec^3*\[Rho]^3 + 
        2302080*Ec^4*\[Rho]^3 - 1192320*Ec^5*\[Rho]^3 + 25600*Ec^6*\[Rho]^3 + 
        92160*Ec^7*\[Rho]^3 + 30720*Ec^8*\[Rho]^3 - 10240*Ec^9*\[Rho]^3 - 
        585*\[Rho]^4 + 5940*Ec*\[Rho]^4 - 23220*Ec^2*\[Rho]^4 + 
        40320*Ec^3*\[Rho]^4 - 51120*Ec^4*\[Rho]^4 + 83520*Ec^5*\[Rho]^4 - 
        77760*Ec^6*\[Rho]^4 + 23040*Ec^7*\[Rho]^4 + 240*\[Rho]^5 - 
        2880*Ec*\[Rho]^5 + 14400*Ec^2*\[Rho]^5 - 38400*Ec^3*\[Rho]^5 + 
        71520*Ec^4*\[Rho]^5 - 71424*Ec^5*\[Rho]^5 + 37248*Ec^6*\[Rho]^5 - 
        7680*Ec^7*\[Rho]^5 - 55*\[Rho]^6 + 660*Ec*\[Rho]^6 - 
        3300*Ec^2*\[Rho]^6 + 8800*Ec^3*\[Rho]^6 - 13200*Ec^4*\[Rho]^6 + 
        10560*Ec^5*\[Rho]^6 - 3520*Ec^6*\[Rho]^6 - 60*(1 - 2*Ec)^6*\[Rho]^2*
         (-201 - 128*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
        60*(1 - 2*Ec)^6*\[Rho]^2*(-201 - 128*\[Rho] + 9*\[Rho]^2)*
         Log[\[Rho]]) - 10*(1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (729 - 9324*Ec + 50076*Ec^2 - 145056*Ec^3 + 242304*Ec^4 - 
        238464*Ec^5 + 173568*Ec^6 - 195072*Ec^7 + 237312*Ec^8 - 150528*Ec^9 + 
        33792*Ec^10 - 1831*\[Rho] + 21780*Ec*\[Rho] - 107748*Ec^2*\[Rho] + 
        283488*Ec^3*\[Rho] - 420192*Ec^4*\[Rho] + 347904*Ec^5*\[Rho] - 
        180864*Ec^6*\[Rho] + 127488*Ec^7*\[Rho] - 99072*Ec^8*\[Rho] + 
        23552*Ec^9*\[Rho] + 3072*Ec^10*\[Rho] + 1296*\[Rho]^2 - 
        13896*Ec*\[Rho]^2 + 59544*Ec^2*\[Rho]^2 - 125664*Ec^3*\[Rho]^2 + 
        125856*Ec^4*\[Rho]^2 - 35712*Ec^5*\[Rho]^2 - 23424*Ec^6*\[Rho]^2 + 
        13824*Ec^7*\[Rho]^2 - 4608*Ec^8*\[Rho]^2 - 144*\[Rho]^3 + 
        1080*Ec*\[Rho]^3 - 1512*Ec^2*\[Rho]^3 - 8928*Ec^3*\[Rho]^3 + 
        33312*Ec^4*\[Rho]^3 - 46464*Ec^5*\[Rho]^3 + 38016*Ec^6*\[Rho]^3 - 
        16896*Ec^7*\[Rho]^3 + 1536*Ec^8*\[Rho]^3 - 41*\[Rho]^4 + 
        492*Ec*\[Rho]^4 - 2460*Ec^2*\[Rho]^4 + 6560*Ec^3*\[Rho]^4 - 
        6480*Ec^4*\[Rho]^4 + 4416*Ec^5*\[Rho]^4 - 1472*Ec^6*\[Rho]^4 - 
        9*\[Rho]^5 + 108*Ec*\[Rho]^5 - 540*Ec^2*\[Rho]^5 + 
        1440*Ec^3*\[Rho]^5 - 2160*Ec^4*\[Rho]^5 + 1728*Ec^5*\[Rho]^5 - 
        576*Ec^6*\[Rho]^5 - 12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 
          27*\[Rho]^3)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 
          69*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*
       (1119 - 16386*Ec + 103356*Ec^2 - 364680*Ec^3 + 779760*Ec^4 - 
        1013280*Ec^5 + 718880*Ec^6 - 49600*Ec^7 - 620160*Ec^8 + 
        1104640*Ec^9 - 1127936*Ec^10 + 635904*Ec^11 - 169984*Ec^12 + 
        20480*Ec^13 - 4420*\[Rho] + 61400*Ec*\[Rho] - 365040*Ec^2*\[Rho] + 
        1203360*Ec^3*\[Rho] - 2373120*Ec^4*\[Rho] + 2787840*Ec^5*\[Rho] - 
        1743360*Ec^6*\[Rho] + 199680*Ec^7*\[Rho] + 660480*Ec^8*\[Rho] - 
        808960*Ec^9*\[Rho] + 512000*Ec^10*\[Rho] - 122880*Ec^11*\[Rho] - 
        5275*\[Rho]^2 + 89570*Ec*\[Rho]^2 - 647460*Ec^2*\[Rho]^2 + 
        2598360*Ec^3*\[Rho]^2 - 6297120*Ec^4*\[Rho]^2 + 
        9326400*Ec^5*\[Rho]^2 - 8034240*Ec^6*\[Rho]^2 + 
        3431040*Ec^7*\[Rho]^2 - 387840*Ec^8*\[Rho]^2 - 17920*Ec^9*\[Rho]^2 - 
        40960*Ec^10*\[Rho]^2 + 9200*\[Rho]^3 - 122080*Ec*\[Rho]^3 + 
        685440*Ec^2*\[Rho]^3 - 2096640*Ec^3*\[Rho]^3 + 
        3722880*Ec^4*\[Rho]^3 - 3736320*Ec^5*\[Rho]^3 + 
        1816960*Ec^6*\[Rho]^3 - 154880*Ec^7*\[Rho]^3 - 161280*Ec^8*\[Rho]^3 + 
        46080*Ec^9*\[Rho]^3 - 575*\[Rho]^4 + 6970*Ec*\[Rho]^4 - 
        34260*Ec^2*\[Rho]^4 + 83960*Ec^3*\[Rho]^4 - 92320*Ec^4*\[Rho]^4 + 
        14400*Ec^5*\[Rho]^4 + 62560*Ec^6*\[Rho]^4 - 84800*Ec^7*\[Rho]^4 + 
        44160*Ec^8*\[Rho]^4 - 3840*Ec^9*\[Rho]^4 - 44*\[Rho]^5 + 
        616*Ec*\[Rho]^5 - 3696*Ec^2*\[Rho]^5 + 12320*Ec^3*\[Rho]^5 - 
        24640*Ec^4*\[Rho]^5 + 20352*Ec^5*\[Rho]^5 - 11648*Ec^6*\[Rho]^5 + 
        3328*Ec^7*\[Rho]^5 - 5*\[Rho]^6 + 70*Ec*\[Rho]^6 - 
        420*Ec^2*\[Rho]^6 + 1400*Ec^3*\[Rho]^6 - 2800*Ec^4*\[Rho]^6 + 
        3360*Ec^5*\[Rho]^6 - 2240*Ec^6*\[Rho]^6 + 640*Ec^7*\[Rho]^6 + 
        60*(-1 + 2*Ec)^7*(6 + 4*\[Rho] - 131*\[Rho]^2 - 56*\[Rho]^3 + 
          9*\[Rho]^4)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*(6 + 4*\[Rho] - 
          131*\[Rho]^2 - 56*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))))/
  (180*(1 - 2*Ec)^5*mb^3*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (r8*(-((985 - 11340*Ec + 53820*Ec^2 - 128160*Ec^3 + 120000*Ec^4 + 
       149376*Ec^5 - 599808*Ec^6 + 781824*Ec^7 - 460032*Ec^8 + 50176*Ec^9 + 
       46080*Ec^10 - 3720*\[Rho] + 44640*Ec*\[Rho] - 223200*Ec^2*\[Rho] + 
       604800*Ec^3*\[Rho] - 938880*Ec^4*\[Rho] + 751104*Ec^5*\[Rho] - 
       102912*Ec^6*\[Rho] - 276480*Ec^7*\[Rho] + 147456*Ec^8*\[Rho] + 
       720*\[Rho]^2 - 7560*Ec*\[Rho]^2 + 31320*Ec^2*\[Rho]^2 - 
       65760*Ec^3*\[Rho]^2 - 14400*Ec^4*\[Rho]^2 + 301824*Ec^5*\[Rho]^2 - 
       417408*Ec^6*\[Rho]^2 + 184320*Ec^7*\[Rho]^2 + 5000*\[Rho]^3 - 
       60000*Ec*\[Rho]^3 + 300000*Ec^2*\[Rho]^3 - 872960*Ec^3*\[Rho]^3 + 
       1709760*Ec^4*\[Rho]^3 - 2049792*Ec^5*\[Rho]^3 + 
       1360640*Ec^6*\[Rho]^3 - 387072*Ec^7*\[Rho]^3 - 2985*\[Rho]^4 + 
       35820*Ec*\[Rho]^4 - 179100*Ec^2*\[Rho]^4 + 477600*Ec^3*\[Rho]^4 - 
       716400*Ec^4*\[Rho]^4 + 573120*Ec^5*\[Rho]^4 - 191040*Ec^6*\[Rho]^4 + 
       60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*Log[\[Rho]])*
      (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
        (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
       6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
        (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
         80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
         270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
         480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
         32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
         1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 
         576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
         48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
         1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
         3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
         12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
         1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
         16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
         3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
         2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
         1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
         192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
         384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
         24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
         60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
         60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
          Log[\[Rho]]))) + 6*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (4*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(155 - 1860*Ec + 9300*Ec^2 - 
        36680*Ec^3 + 191760*Ec^4 - 885552*Ec^5 + 2617728*Ec^6 - 
        4699968*Ec^7 + 4945920*Ec^8 - 2679040*Ec^9 + 359424*Ec^10 + 
        236544*Ec^11 - 57344*Ec^12 - 630*\[Rho] + 7560*Ec*\[Rho] - 
        37800*Ec^2*\[Rho] + 94200*Ec^3*\[Rho] - 72000*Ec^4*\[Rho] - 
        277200*Ec^5*\[Rho] + 1041600*Ec^6*\[Rho] - 1713600*Ec^7*\[Rho] + 
        1612800*Ec^8*\[Rho] - 940800*Ec^9*\[Rho] + 414720*Ec^10*\[Rho] - 
        138240*Ec^11*\[Rho] + 2100*\[Rho]^2 - 27000*Ec*\[Rho]^2 + 
        145800*Ec^2*\[Rho]^2 - 414000*Ec^3*\[Rho]^2 + 597600*Ec^4*\[Rho]^2 - 
        187200*Ec^5*\[Rho]^2 - 720000*Ec^6*\[Rho]^2 + 1094400*Ec^7*\[Rho]^2 - 
        576000*Ec^8*\[Rho]^2 + 76800*Ec^9*\[Rho]^2 - 5700*\[Rho]^3 + 
        73200*Ec*\[Rho]^3 - 394800*Ec^2*\[Rho]^3 + 1217200*Ec^3*\[Rho]^3 - 
        2460000*Ec^4*\[Rho]^3 + 3539520*Ec^5*\[Rho]^3 - 
        3811840*Ec^6*\[Rho]^3 + 3083520*Ec^7*\[Rho]^3 - 
        1712640*Ec^8*\[Rho]^3 + 486400*Ec^9*\[Rho]^3 + 5625*\[Rho]^4 - 
        67500*Ec*\[Rho]^4 + 337500*Ec^2*\[Rho]^4 - 983400*Ec^3*\[Rho]^4 + 
        1800000*Ec^4*\[Rho]^4 - 2074320*Ec^5*\[Rho]^4 + 
        1502400*Ec^6*\[Rho]^4 - 642240*Ec^7*\[Rho]^4 + 138240*Ec^8*\[Rho]^4 - 
        1830*\[Rho]^5 + 21960*Ec*\[Rho]^5 - 109800*Ec^2*\[Rho]^5 + 
        315480*Ec^3*\[Rho]^5 - 466560*Ec^4*\[Rho]^5 + 356112*Ec^5*\[Rho]^5 - 
        101568*Ec^6*\[Rho]^5 - 9792*Ec^7*\[Rho]^5 + 280*\[Rho]^6 - 
        3360*Ec*\[Rho]^6 + 16800*Ec^2*\[Rho]^6 - 44800*Ec^3*\[Rho]^6 + 
        67200*Ec^4*\[Rho]^6 - 53760*Ec^5*\[Rho]^6 + 17920*Ec^6*\[Rho]^6 + 
        300*(1 - 2*Ec)^6*\[Rho]^2*(-3 + 8*\[Rho])*Log[1 - 2*Ec] - 
        300*(1 - 2*Ec)^6*\[Rho]^2*(-3 + 8*\[Rho])*Log[\[Rho]]) - 
      15*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + 
        \[Rho])*(525 - 6300*Ec + 31500*Ec^2 - 84800*Ec^3 + 135680*Ec^4 - 
        151104*Ec^5 + 182528*Ec^6 - 285440*Ec^7 + 387840*Ec^8 - 389120*Ec^9 + 
        263168*Ec^10 - 86016*Ec^11 - 3215*\[Rho] + 39060*Ec*\[Rho] - 
        198180*Ec^2*\[Rho] + 528800*Ec^3*\[Rho] - 731040*Ec^4*\[Rho] + 
        285952*Ec^5*\[Rho] + 616064*Ec^6*\[Rho] - 993792*Ec^7*\[Rho] + 
        583936*Ec^8*\[Rho] - 140288*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] + 
        4800*\[Rho]^2 - 57000*Ec*\[Rho]^2 + 281400*Ec^2*\[Rho]^2 - 
        771680*Ec^3*\[Rho]^2 + 1348960*Ec^4*\[Rho]^2 - 
        1718784*Ec^5*\[Rho]^2 + 1854080*Ec^6*\[Rho]^2 - 
        1711616*Ec^7*\[Rho]^2 + 1085952*Ec^8*\[Rho]^2 - 
        321536*Ec^9*\[Rho]^2 - 1680*\[Rho]^3 + 19800*Ec*\[Rho]^3 - 
        96840*Ec^2*\[Rho]^3 + 292320*Ec^3*\[Rho]^3 - 575520*Ec^4*\[Rho]^3 + 
        766336*Ec^5*\[Rho]^3 - 761216*Ec^6*\[Rho]^3 + 519680*Ec^7*\[Rho]^3 - 
        177664*Ec^8*\[Rho]^3 - 1165*\[Rho]^4 + 13980*Ec*\[Rho]^4 - 
        69900*Ec^2*\[Rho]^4 + 198720*Ec^3*\[Rho]^4 - 426320*Ec^4*\[Rho]^4 + 
        561792*Ec^5*\[Rho]^4 - 407232*Ec^6*\[Rho]^4 + 125696*Ec^7*\[Rho]^4 + 
        735*\[Rho]^5 - 8820*Ec*\[Rho]^5 + 44100*Ec^2*\[Rho]^5 - 
        117600*Ec^3*\[Rho]^5 + 176400*Ec^4*\[Rho]^5 - 141120*Ec^5*\[Rho]^5 + 
        47040*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-4 - 5*\[Rho] + 
          3*\[Rho]^2)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*
         (-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) + 
      5*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + \[Rho])^
        2*(985 - 11340*Ec + 53820*Ec^2 - 128160*Ec^3 + 120000*Ec^4 + 
        149376*Ec^5 - 599808*Ec^6 + 781824*Ec^7 - 460032*Ec^8 + 50176*Ec^9 + 
        46080*Ec^10 - 3720*\[Rho] + 44640*Ec*\[Rho] - 223200*Ec^2*\[Rho] + 
        604800*Ec^3*\[Rho] - 938880*Ec^4*\[Rho] + 751104*Ec^5*\[Rho] - 
        102912*Ec^6*\[Rho] - 276480*Ec^7*\[Rho] + 147456*Ec^8*\[Rho] + 
        720*\[Rho]^2 - 7560*Ec*\[Rho]^2 + 31320*Ec^2*\[Rho]^2 - 
        65760*Ec^3*\[Rho]^2 - 14400*Ec^4*\[Rho]^2 + 301824*Ec^5*\[Rho]^2 - 
        417408*Ec^6*\[Rho]^2 + 184320*Ec^7*\[Rho]^2 + 5000*\[Rho]^3 - 
        60000*Ec*\[Rho]^3 + 300000*Ec^2*\[Rho]^3 - 872960*Ec^3*\[Rho]^3 + 
        1709760*Ec^4*\[Rho]^3 - 2049792*Ec^5*\[Rho]^3 + 
        1360640*Ec^6*\[Rho]^3 - 387072*Ec^7*\[Rho]^3 - 2985*\[Rho]^4 + 
        35820*Ec*\[Rho]^4 - 179100*Ec^2*\[Rho]^4 + 477600*Ec^3*\[Rho]^4 - 
        716400*Ec^4*\[Rho]^4 + 573120*Ec^5*\[Rho]^4 - 191040*Ec^6*\[Rho]^4 + 
        60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
        60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*Log[\[Rho]]) + 
      (1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (8065 - 112910*Ec + 677460*Ec^2 - 2258200*Ec^3 + 4415360*Ec^4 - 
        4005888*Ec^5 - 4869760*Ec^6 + 27282176*Ec^7 - 56894208*Ec^8 + 
        69224960*Ec^9 - 48262144*Ec^10 + 16803840*Ec^11 - 2711552*Ec^12 + 
        802816*Ec^13 + 17000*\[Rho] - 307600*Ec*\[Rho] + 
        2332800*Ec^2*\[Rho] - 9724800*Ec^3*\[Rho] + 24228000*Ec^4*\[Rho] - 
        35939520*Ec^5*\[Rho] + 27676800*Ec^6*\[Rho] - 2246400*Ec^7*\[Rho] - 
        14092800*Ec^8*\[Rho] + 10726400*Ec^9*\[Rho] - 2959360*Ec^10*\[Rho] + 
        307200*Ec^11*\[Rho] - 95025*\[Rho]^2 + 1436550*Ec*\[Rho]^2 - 
        9362700*Ec^2*\[Rho]^2 + 34182600*Ec^3*\[Rho]^2 - 
        76291200*Ec^4*\[Rho]^2 + 107043840*Ec^5*\[Rho]^2 - 
        94886400*Ec^6*\[Rho]^2 + 55557120*Ec^7*\[Rho]^2 - 
        27313920*Ec^8*\[Rho]^2 + 13539840*Ec^9*\[Rho]^2 - 
        3363840*Ec^10*\[Rho]^2 - 460800*Ec^11*\[Rho]^2 + 81200*\[Rho]^3 - 
        1124800*Ec*\[Rho]^3 + 6664800*Ec^2*\[Rho]^3 - 
        21880000*Ec^3*\[Rho]^3 + 44585600*Ec^4*\[Rho]^3 - 
        61200000*Ec^5*\[Rho]^3 + 61533440*Ec^6*\[Rho]^3 - 
        49792000*Ec^7*\[Rho]^3 + 32962560*Ec^8*\[Rho]^3 - 
        14571520*Ec^9*\[Rho]^3 + 3215360*Ec^10*\[Rho]^3 - 4625*\[Rho]^4 + 
        59350*Ec*\[Rho]^4 - 318300*Ec^2*\[Rho]^4 + 909800*Ec^3*\[Rho]^4 - 
        2417200*Ec^4*\[Rho]^4 + 3269280*Ec^5*\[Rho]^4 + 
        226240*Ec^6*\[Rho]^4 - 2453120*Ec^7*\[Rho]^4 + 
        1367040*Ec^8*\[Rho]^4 - 9240*\[Rho]^5 + 129360*Ec*\[Rho]^5 - 
        776160*Ec^2*\[Rho]^5 + 2587200*Ec^3*\[Rho]^5 - 
        5177760*Ec^4*\[Rho]^5 + 8582208*Ec^5*\[Rho]^5 - 
        9260160*Ec^6*\[Rho]^5 + 5662464*Ec^7*\[Rho]^5 - 
        1508352*Ec^8*\[Rho]^5 + 2625*\[Rho]^6 - 36750*Ec*\[Rho]^6 + 
        220500*Ec^2*\[Rho]^6 - 735000*Ec^3*\[Rho]^6 + 1470000*Ec^4*\[Rho]^6 - 
        1764000*Ec^5*\[Rho]^6 + 1176000*Ec^6*\[Rho]^6 - 
        336000*Ec^7*\[Rho]^6 + 300*(-1 + 2*Ec)^7*\[Rho]*(116 - 177*\[Rho] - 
          20*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] - 300*(-1 + 2*Ec)^7*\[Rho]*
         (116 - 177*\[Rho] - 20*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) + 
      5*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(8009 - 119806*Ec + 772596*Ec^2 - 
        2790360*Ec^3 + 6116160*Ec^4 - 8185728*Ec^5 + 6307584*Ec^6 - 
        2486784*Ec^7 + 1063680*Ec^8 - 2030080*Ec^9 + 2554880*Ec^10 - 
        1787904*Ec^11 + 589824*Ec^12 - 17615*\[Rho] + 249970*Ec*\[Rho] - 
        1523340*Ec^2*\[Rho] + 5171880*Ec^3*\[Rho] - 10594080*Ec^4*\[Rho] + 
        13130688*Ec^5*\[Rho] - 8980608*Ec^6*\[Rho] + 1902336*Ec^7*\[Rho] + 
        1618176*Ec^8*\[Rho] - 1134080*Ec^9*\[Rho] + 87040*Ec^10*\[Rho] + 
        92160*Ec^11*\[Rho] + 10080*\[Rho]^2 - 137160*Ec*\[Rho]^2 + 
        795240*Ec^2*\[Rho]^2 - 2539920*Ec^3*\[Rho]^2 + 
        4925280*Ec^4*\[Rho]^2 - 5892288*Ec^5*\[Rho]^2 + 
        3844992*Ec^6*\[Rho]^2 - 566016*Ec^7*\[Rho]^2 - 720384*Ec^8*\[Rho]^2 + 
        328704*Ec^9*\[Rho]^2 + 4240*\[Rho]^3 - 62600*Ec*\[Rho]^3 + 
        398280*Ec^2*\[Rho]^3 - 1418320*Ec^3*\[Rho]^3 + 
        3125600*Ec^4*\[Rho]^3 - 5265600*Ec^5*\[Rho]^3 + 
        7156096*Ec^6*\[Rho]^3 - 6106880*Ec^7*\[Rho]^3 + 
        2769408*Ec^8*\[Rho]^3 - 482304*Ec^9*\[Rho]^3 - 6505*\[Rho]^4 + 
        91070*Ec*\[Rho]^4 - 546420*Ec^2*\[Rho]^4 + 1821400*Ec^3*\[Rho]^4 - 
        3825680*Ec^4*\[Rho]^4 + 5830368*Ec^5*\[Rho]^4 - 
        5712448*Ec^6*\[Rho]^4 + 3180416*Ec^7*\[Rho]^4 - 
        774144*Ec^8*\[Rho]^4 + 1791*\[Rho]^5 - 25074*Ec*\[Rho]^5 + 
        150444*Ec^2*\[Rho]^5 - 501480*Ec^3*\[Rho]^5 + 1002960*Ec^4*\[Rho]^5 - 
        1203552*Ec^5*\[Rho]^5 + 802368*Ec^6*\[Rho]^5 - 229248*Ec^7*\[Rho]^5 + 
        60*(-1 + 2*Ec)^7*(64 - 28*\[Rho] - 33*\[Rho]^2 + 27*\[Rho]^3)*
         Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*(64 - 28*\[Rho] - 33*\[Rho]^2 + 
          27*\[Rho]^3)*Log[\[Rho]]) - 2*\[CapitalLambda]bh^2*
       (36875 - 612800*Ec + 4472000*Ec^2 - 18739200*Ec^3 + 49401600*Ec^4 - 
        84119808*Ec^5 + 90504160*Ec^6 - 54834688*Ec^7 + 6439168*Ec^8 + 
        23885824*Ec^9 - 34561024*Ec^10 + 29777920*Ec^11 - 15663104*Ec^12 + 
        5341184*Ec^13 - 1384448*Ec^14 - 23670*\[Rho] + 288720*Ec*\[Rho] - 
        1301040*Ec^2*\[Rho] + 1844160*Ec^3*\[Rho] + 5469600*Ec^4*\[Rho] - 
        28932480*Ec^5*\[Rho] + 55902720*Ec^6*\[Rho] - 54912000*Ec^7*\[Rho] + 
        24215040*Ec^8*\[Rho] - 675840*Ec^9*\[Rho] - 61440*Ec^10*\[Rho] - 
        4423680*Ec^11*\[Rho] + 4055040*Ec^12*\[Rho] - 1474560*Ec^13*\[Rho] - 
        34675*\[Rho]^2 + 602200*Ec*\[Rho]^2 - 4594600*Ec^2*\[Rho]^2 + 
        20148000*Ec^3*\[Rho]^2 - 55678800*Ec^4*\[Rho]^2 + 
        100095360*Ec^5*\[Rho]^2 - 116508480*Ec^6*\[Rho]^2 + 
        83596800*Ec^7*\[Rho]^2 - 31488000*Ec^8*\[Rho]^2 + 
        2355200*Ec^9*\[Rho]^2 + 1530880*Ec^10*\[Rho]^2 - 
        163840*Ec^11*\[Rho]^2 + 18200*\[Rho]^3 - 279200*Ec*\[Rho]^3 + 
        1858400*Ec^2*\[Rho]^3 - 6985600*Ec^3*\[Rho]^3 + 
        16120000*Ec^4*\[Rho]^3 - 23668480*Ec^5*\[Rho]^3 + 
        21025920*Ec^6*\[Rho]^3 - 6051840*Ec^7*\[Rho]^3 - 
        8202240*Ec^8*\[Rho]^3 + 7680000*Ec^9*\[Rho]^3 - 
        2119680*Ec^10*\[Rho]^3 + 8325*\[Rho]^4 - 138600*Ec*\[Rho]^4 + 
        1013400*Ec^2*\[Rho]^4 - 4255200*Ec^3*\[Rho]^4 + 
        11242800*Ec^4*\[Rho]^4 - 19309440*Ec^5*\[Rho]^4 + 
        25223520*Ec^6*\[Rho]^4 - 28001280*Ec^7*\[Rho]^4 + 
        20294400*Ec^8*\[Rho]^4 - 7956480*Ec^9*\[Rho]^4 + 
        1205760*Ec^10*\[Rho]^4 - 6050*\[Rho]^5 + 96800*Ec*\[Rho]^5 - 
        677600*Ec^2*\[Rho]^5 + 2710400*Ec^3*\[Rho]^5 - 
        6776000*Ec^4*\[Rho]^5 + 11116928*Ec^5*\[Rho]^5 - 
        13819520*Ec^6*\[Rho]^5 + 11429888*Ec^7*\[Rho]^5 - 
        5470208*Ec^8*\[Rho]^5 + 1161216*Ec^9*\[Rho]^5 + 995*\[Rho]^6 - 
        15920*Ec*\[Rho]^6 + 111440*Ec^2*\[Rho]^6 - 445760*Ec^3*\[Rho]^6 + 
        1114400*Ec^4*\[Rho]^6 - 1783040*Ec^5*\[Rho]^6 + 
        1783040*Ec^6*\[Rho]^6 - 1018880*Ec^7*\[Rho]^6 + 
        254720*Ec^8*\[Rho]^6 - 300*(1 - 2*Ec)^8*(38 + 150*\[Rho] - 
          79*\[Rho]^2 - 20*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] + 
        300*(1 - 2*Ec)^8*(38 + 150*\[Rho] - 79*\[Rho]^2 - 20*\[Rho]^3 + 
          9*\[Rho]^4)*Log[\[Rho]]))))/(10800*(1 - 2*Ec)^6*mb^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r12*((180 - 2160*Ec + 10800*Ec^2 - 28800*Ec^3 + 43200*Ec^4 - 34560*Ec^5 + 
      11520*Ec^6 + 25*\[Rho] - 1260*Ec*\[Rho] + 12060*Ec^2*\[Rho] - 
      51360*Ec^3*\[Rho] + 117600*Ec^4*\[Rho] - 159360*Ec^5*\[Rho] + 
      157440*Ec^6*\[Rho] - 161280*Ec^7*\[Rho] + 134400*Ec^8*\[Rho] - 
      35840*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] - 480*\[Rho]^2 + 
      5760*Ec*\[Rho]^2 - 28800*Ec^2*\[Rho]^2 + 78720*Ec^3*\[Rho]^2 - 
      137760*Ec^4*\[Rho]^2 + 192384*Ec^5*\[Rho]^2 - 244224*Ec^6*\[Rho]^2 + 
      219648*Ec^7*\[Rho]^2 - 87552*Ec^8*\[Rho]^2 + 1980*\[Rho]^3 - 
      24840*Ec*\[Rho]^3 + 130680*Ec^2*\[Rho]^3 - 388320*Ec^3*\[Rho]^3 + 
      720000*Ec^4*\[Rho]^3 - 836928*Ec^5*\[Rho]^3 + 559488*Ec^6*\[Rho]^3 - 
      163584*Ec^7*\[Rho]^3 - 2500*\[Rho]^4 + 30000*Ec*\[Rho]^4 - 
      150000*Ec^2*\[Rho]^4 + 424960*Ec^3*\[Rho]^4 - 726720*Ec^4*\[Rho]^4 + 
      729408*Ec^5*\[Rho]^4 - 389632*Ec^6*\[Rho]^4 + 83712*Ec^7*\[Rho]^4 + 
      795*\[Rho]^5 - 9540*Ec*\[Rho]^5 + 47700*Ec^2*\[Rho]^5 - 
      127200*Ec^3*\[Rho]^5 + 190800*Ec^4*\[Rho]^5 - 152640*Ec^5*\[Rho]^5 + 
      50880*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(8 + 9*\[Rho]^2)*
       Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(8 + 9*\[Rho]^2)*Log[\[Rho]])*
     (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
        80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
        32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
        24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
        32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
        4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
      6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
        32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
        1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
        384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
        768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
        11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
        1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
        960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
        16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
        640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
        6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
        480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
        576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
        144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
        32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) - 
    6*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*((1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*
       (125 - 1500*Ec + 7500*Ec^2 - 15920*Ec^3 - 29280*Ec^4 + 348000*Ec^5 - 
        1304256*Ec^6 + 2831232*Ec^7 - 3793920*Ec^8 + 3038720*Ec^9 - 
        1290240*Ec^10 + 202752*Ec^11 + 4096*Ec^12 - 12675*\[Rho] + 
        159300*Ec*\[Rho] - 839700*Ec^2*\[Rho] + 2389200*Ec^3*\[Rho] - 
        3955200*Ec^4*\[Rho] + 4019040*Ec^5*\[Rho] - 3338880*Ec^6*\[Rho] + 
        3868800*Ec^7*\[Rho] - 4204800*Ec^8*\[Rho] + 2496000*Ec^9*\[Rho] - 
        660480*Ec^10*\[Rho] + 92160*Ec^11*\[Rho] + 10800*\[Rho]^2 - 
        102600*Ec*\[Rho]^2 + 351000*Ec^2*\[Rho]^2 - 374400*Ec^3*\[Rho]^2 - 
        684000*Ec^4*\[Rho]^2 + 2407680*Ec^5*\[Rho]^2 - 
        2759040*Ec^6*\[Rho]^2 + 1566720*Ec^7*\[Rho]^2 - 
        668160*Ec^8*\[Rho]^2 + 276480*Ec^9*\[Rho]^2 - 1800*\[Rho]^3 + 
        17400*Ec*\[Rho]^3 - 61800*Ec^2*\[Rho]^3 + 40000*Ec^3*\[Rho]^3 + 
        448800*Ec^4*\[Rho]^3 - 1862400*Ec^5*\[Rho]^3 + 
        3635840*Ec^6*\[Rho]^3 - 3978240*Ec^7*\[Rho]^3 + 
        2311680*Ec^8*\[Rho]^3 - 542720*Ec^9*\[Rho]^3 + 7275*\[Rho]^4 - 
        87300*Ec*\[Rho]^4 + 436500*Ec^2*\[Rho]^4 - 1191600*Ec^3*\[Rho]^4 + 
        1870800*Ec^4*\[Rho]^4 - 1504800*Ec^5*\[Rho]^4 + 
        199680*Ec^6*\[Rho]^4 + 551040*Ec^7*\[Rho]^4 - 288000*Ec^8*\[Rho]^4 - 
        4725*\[Rho]^5 + 56700*Ec*\[Rho]^5 - 283500*Ec^2*\[Rho]^5 + 
        792720*Ec^3*\[Rho]^5 - 1311120*Ec^4*\[Rho]^5 + 
        1248480*Ec^5*\[Rho]^5 - 615744*Ec^6*\[Rho]^5 + 114048*Ec^7*\[Rho]^5 + 
        1000*\[Rho]^6 - 12000*Ec*\[Rho]^6 + 60000*Ec^2*\[Rho]^6 - 
        160000*Ec^3*\[Rho]^6 + 240000*Ec^4*\[Rho]^6 - 192000*Ec^5*\[Rho]^6 + 
        64000*Ec^6*\[Rho]^6 - 300*(1 - 2*Ec)^6*\[Rho]*(-12 - 45*\[Rho] + 
          7*\[Rho]^2)*Log[1 - 2*Ec] + 300*(1 - 2*Ec)^6*\[Rho]*
         (-12 - 45*\[Rho] + 7*\[Rho]^2)*Log[\[Rho]]) + 
      5*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + \[Rho])^
        2*(180 - 2160*Ec + 10800*Ec^2 - 28800*Ec^3 + 43200*Ec^4 - 
        34560*Ec^5 + 11520*Ec^6 + 25*\[Rho] - 1260*Ec*\[Rho] + 
        12060*Ec^2*\[Rho] - 51360*Ec^3*\[Rho] + 117600*Ec^4*\[Rho] - 
        159360*Ec^5*\[Rho] + 157440*Ec^6*\[Rho] - 161280*Ec^7*\[Rho] + 
        134400*Ec^8*\[Rho] - 35840*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] - 
        480*\[Rho]^2 + 5760*Ec*\[Rho]^2 - 28800*Ec^2*\[Rho]^2 + 
        78720*Ec^3*\[Rho]^2 - 137760*Ec^4*\[Rho]^2 + 192384*Ec^5*\[Rho]^2 - 
        244224*Ec^6*\[Rho]^2 + 219648*Ec^7*\[Rho]^2 - 87552*Ec^8*\[Rho]^2 + 
        1980*\[Rho]^3 - 24840*Ec*\[Rho]^3 + 130680*Ec^2*\[Rho]^3 - 
        388320*Ec^3*\[Rho]^3 + 720000*Ec^4*\[Rho]^3 - 836928*Ec^5*\[Rho]^3 + 
        559488*Ec^6*\[Rho]^3 - 163584*Ec^7*\[Rho]^3 - 2500*\[Rho]^4 + 
        30000*Ec*\[Rho]^4 - 150000*Ec^2*\[Rho]^4 + 424960*Ec^3*\[Rho]^4 - 
        726720*Ec^4*\[Rho]^4 + 729408*Ec^5*\[Rho]^4 - 389632*Ec^6*\[Rho]^4 + 
        83712*Ec^7*\[Rho]^4 + 795*\[Rho]^5 - 9540*Ec*\[Rho]^5 + 
        47700*Ec^2*\[Rho]^5 - 127200*Ec^3*\[Rho]^5 + 190800*Ec^4*\[Rho]^5 - 
        152640*Ec^5*\[Rho]^5 + 50880*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*
         (8 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*
         (8 + 9*\[Rho]^2)*Log[\[Rho]]) + 5*(1 - 2*Ec)^2*
       (1 + \[CapitalLambda]bh)^2*\[Rho]*(\[CapitalLambda]bh + \[Rho])*
       (209 - 2988*Ec + 17820*Ec^2 - 59520*Ec^3 + 133440*Ec^4 - 247296*Ec^5 + 
        413952*Ec^6 - 522240*Ec^7 + 387840*Ec^8 - 148480*Ec^9 + 70656*Ec^10 - 
        49152*Ec^11 - 1175*\[Rho] + 16740*Ec*\[Rho] - 99540*Ec^2*\[Rho] + 
        322560*Ec^3*\[Rho] - 616800*Ec^4*\[Rho] + 680064*Ec^5*\[Rho] - 
        316032*Ec^6*\[Rho] - 190464*Ec^7*\[Rho] + 367872*Ec^8*\[Rho] - 
        183296*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] - 720*\[Rho]^2 + 
        8280*Ec*\[Rho]^2 - 39240*Ec^2*\[Rho]^2 + 86400*Ec^3*\[Rho]^2 - 
        29280*Ec^4*\[Rho]^2 - 309120*Ec^5*\[Rho]^2 + 810624*Ec^6*\[Rho]^2 - 
        989184*Ec^7*\[Rho]^2 + 634368*Ec^8*\[Rho]^2 - 172032*Ec^9*\[Rho]^2 + 
        4840*\[Rho]^3 - 59160*Ec*\[Rho]^3 + 302280*Ec^2*\[Rho]^3 - 
        855040*Ec^3*\[Rho]^3 + 1444320*Ec^4*\[Rho]^3 - 
        1398912*Ec^5*\[Rho]^3 + 595840*Ec^6*\[Rho]^3 + 86016*Ec^7*\[Rho]^3 - 
        124416*Ec^8*\[Rho]^3 - 4225*\[Rho]^4 + 50700*Ec*\[Rho]^4 - 
        253500*Ec^2*\[Rho]^4 + 712480*Ec^3*\[Rho]^4 - 1195920*Ec^4*\[Rho]^4 + 
        1167168*Ec^5*\[Rho]^4 - 598720*Ec^6*\[Rho]^4 + 119808*Ec^7*\[Rho]^4 + 
        1071*\[Rho]^5 - 12852*Ec*\[Rho]^5 + 64260*Ec^2*\[Rho]^5 - 
        171360*Ec^3*\[Rho]^5 + 257040*Ec^4*\[Rho]^5 - 205632*Ec^5*\[Rho]^5 + 
        68544*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*(4 - 22*\[Rho] + 3*\[Rho]^2 + 
          9*\[Rho]^3)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*(4 - 22*\[Rho] + 
          3*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) - 
      5*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(360 - 5040*Ec + 30240*Ec^2 - 
        100800*Ec^3 + 201600*Ec^4 - 241920*Ec^5 + 161280*Ec^6 - 46080*Ec^7 + 
        2363*\[Rho] - 37162*Ec*\[Rho] + 251532*Ec^2*\[Rho] - 
        952680*Ec^3*\[Rho] + 2192160*Ec^4*\[Rho] - 3098496*Ec^5*\[Rho] + 
        2563584*Ec^6*\[Rho] - 1065984*Ec^7*\[Rho] + 103680*Ec^8*\[Rho] + 
        74240*Ec^9*\[Rho] + 5120*Ec^10*\[Rho] - 153600*Ec^11*\[Rho] + 
        122880*Ec^12*\[Rho] - 3325*\[Rho]^2 + 45350*Ec*\[Rho]^2 - 
        263700*Ec^2*\[Rho]^2 + 845400*Ec^3*\[Rho]^2 - 1602720*Ec^4*\[Rho]^2 + 
        1725888*Ec^5*\[Rho]^2 - 649344*Ec^6*\[Rho]^2 - 
        1006848*Ec^7*\[Rho]^2 + 1976064*Ec^8*\[Rho]^2 - 
        1556992*Ec^9*\[Rho]^2 + 465920*Ec^10*\[Rho]^2 + 
        30720*Ec^11*\[Rho]^2 - 720*\[Rho]^3 + 12600*Ec*\[Rho]^3 - 
        93240*Ec^2*\[Rho]^3 + 381360*Ec^3*\[Rho]^3 - 984480*Ec^4*\[Rho]^3 + 
        1790016*Ec^5*\[Rho]^3 - 2486016*Ec^6*\[Rho]^3 + 
        2574336*Ec^7*\[Rho]^3 - 1680384*Ec^8*\[Rho]^3 + 
        485376*Ec^9*\[Rho]^3 + 3640*\[Rho]^4 - 54200*Ec*\[Rho]^4 + 
        347880*Ec^2*\[Rho]^4 - 1250320*Ec^3*\[Rho]^4 + 
        2853920*Ec^4*\[Rho]^4 - 4414272*Ec^5*\[Rho]^4 + 
        4597504*Ec^6*\[Rho]^4 - 2948096*Ec^7*\[Rho]^4 + 
        952320*Ec^8*\[Rho]^4 - 86016*Ec^9*\[Rho]^4 - 2795*\[Rho]^5 + 
        39130*Ec*\[Rho]^5 - 234780*Ec^2*\[Rho]^5 + 782600*Ec^3*\[Rho]^5 - 
        1651600*Ec^4*\[Rho]^5 + 2262432*Ec^5*\[Rho]^5 - 
        1905344*Ec^6*\[Rho]^5 + 879232*Ec^7*\[Rho]^5 - 167424*Ec^8*\[Rho]^5 + 
        477*\[Rho]^6 - 6678*Ec*\[Rho]^6 + 40068*Ec^2*\[Rho]^6 - 
        133560*Ec^3*\[Rho]^6 + 267120*Ec^4*\[Rho]^6 - 320544*Ec^5*\[Rho]^6 + 
        213696*Ec^6*\[Rho]^6 - 61056*Ec^7*\[Rho]^6 + 60*(-1 + 2*Ec)^7*\[Rho]*
         (34 + 10*\[Rho] - 21*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^7*\[Rho]*(34 + 10*\[Rho] - 21*\[Rho]^2 + 27*\[Rho]^3)*
         Log[\[Rho]]) - (1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1865 - 28510*Ec + 187860*Ec^2 - 
        693400*Ec^3 + 1538240*Ec^4 - 1891584*Ec^5 + 155264*Ec^6 + 
        4812032*Ec^7 - 11751168*Ec^8 + 15843840*Ec^9 - 12844032*Ec^10 + 
        5916672*Ec^11 - 1531904*Ec^12 + 311296*Ec^13 - 39350*\[Rho] + 
        580900*Ec*\[Rho] - 3695400*Ec^2*\[Rho] + 13158000*Ec^3*\[Rho] - 
        28394400*Ec^4*\[Rho] + 37283520*Ec^5*\[Rho] - 27945600*Ec^6*\[Rho] + 
        10617600*Ec^7*\[Rho] - 4761600*Ec^8*\[Rho] + 7782400*Ec^9*\[Rho] - 
        6410240*Ec^10*\[Rho] + 1843200*Ec^11*\[Rho] + 38525*\[Rho]^2 - 
        491950*Ec*\[Rho]^2 + 2619900*Ec^2*\[Rho]^2 - 7405800*Ec^3*\[Rho]^2 + 
        11424000*Ec^4*\[Rho]^2 - 7889280*Ec^5*\[Rho]^2 - 
        1585920*Ec^6*\[Rho]^2 + 5775360*Ec^7*\[Rho]^2 - 
        2254080*Ec^8*\[Rho]^2 - 616960*Ec^9*\[Rho]^2 + 
        496640*Ec^10*\[Rho]^2 - 153600*Ec^11*\[Rho]^2 - 13400*\[Rho]^3 + 
        199600*Ec*\[Rho]^3 - 1281600*Ec^2*\[Rho]^3 + 4608000*Ec^3*\[Rho]^3 - 
        10171200*Ec^4*\[Rho]^3 + 14175360*Ec^5*\[Rho]^3 - 
        12001280*Ec^6*\[Rho]^3 + 4741120*Ec^7*\[Rho]^3 + 
        1182720*Ec^8*\[Rho]^3 - 2037760*Ec^9*\[Rho]^3 + 
        573440*Ec^10*\[Rho]^3 + 19775*\[Rho]^4 - 282250*Ec*\[Rho]^4 + 
        1731300*Ec^2*\[Rho]^4 - 5922200*Ec^3*\[Rho]^4 + 
        12658000*Ec^4*\[Rho]^4 - 17804640*Ec^5*\[Rho]^4 + 
        16256960*Ec^6*\[Rho]^4 - 8709760*Ec^7*\[Rho]^4 + 
        2073600*Ec^8*\[Rho]^4 - 8690*\[Rho]^5 + 121660*Ec*\[Rho]^5 - 
        729960*Ec^2*\[Rho]^5 + 2433200*Ec^3*\[Rho]^5 - 
        5122240*Ec^4*\[Rho]^5 + 6946944*Ec^5*\[Rho]^5 - 
        5755904*Ec^6*\[Rho]^5 + 2603008*Ec^7*\[Rho]^5 - 
        479232*Ec^8*\[Rho]^5 + 1275*\[Rho]^6 - 17850*Ec*\[Rho]^6 + 
        107100*Ec^2*\[Rho]^6 - 357000*Ec^3*\[Rho]^6 + 714000*Ec^4*\[Rho]^6 - 
        856800*Ec^5*\[Rho]^6 + 571200*Ec^6*\[Rho]^6 - 163200*Ec^7*\[Rho]^6 + 
        300*(-1 + 2*Ec)^7*(4 - 50*\[Rho] - 79*\[Rho]^2 - 20*\[Rho]^3 + 
          9*\[Rho]^4)*Log[1 - 2*Ec] - 300*(-1 + 2*Ec)^7*
         (4 - 50*\[Rho] - 79*\[Rho]^2 - 20*\[Rho]^3 + 9*\[Rho]^4)*
         Log[\[Rho]]) + 2*\[CapitalLambda]bh^2*(450 - 7200*Ec + 50400*Ec^2 - 
        201600*Ec^3 + 504000*Ec^4 - 806400*Ec^5 + 806400*Ec^6 - 460800*Ec^7 + 
        115200*Ec^8 + 9685*\[Rho] - 164560*Ec*\[Rho] + 1228720*Ec^2*\[Rho] - 
        5273280*Ec^3*\[Rho] + 14258400*Ec^4*\[Rho] - 24958032*Ec^5*\[Rho] + 
        27744704*Ec^6*\[Rho] - 17805056*Ec^7*\[Rho] + 3799040*Ec^8*\[Rho] + 
        4242944*Ec^9*\[Rho] - 6419456*Ec^10*\[Rho] + 5599232*Ec^11*\[Rho] - 
        3125248*Ec^12*\[Rho] + 1208320*Ec^13*\[Rho] - 360448*Ec^14*\[Rho] - 
        10015*\[Rho]^2 + 146440*Ec*\[Rho]^2 - 914680*Ec^2*\[Rho]^2 + 
        3143520*Ec^3*\[Rho]^2 - 6313200*Ec^4*\[Rho]^2 + 
        7010640*Ec^5*\[Rho]^2 - 2950080*Ec^6*\[Rho]^2 - 
        1271040*Ec^7*\[Rho]^2 - 368640*Ec^8*\[Rho]^2 + 
        5465600*Ec^9*\[Rho]^2 - 7224320*Ec^10*\[Rho]^2 + 
        4198400*Ec^11*\[Rho]^2 - 614400*Ec^12*\[Rho]^2 - 
        307200*Ec^13*\[Rho]^2 - 2825*\[Rho]^3 + 48200*Ec*\[Rho]^3 - 
        361400*Ec^2*\[Rho]^3 + 1557600*Ec^3*\[Rho]^3 - 
        4230000*Ec^4*\[Rho]^3 + 7371360*Ec^5*\[Rho]^3 - 
        7600320*Ec^6*\[Rho]^3 + 2288640*Ec^7*\[Rho]^3 + 
        5706240*Ec^8*\[Rho]^3 - 9305600*Ec^9*\[Rho]^3 + 
        5995520*Ec^10*\[Rho]^3 - 1433600*Ec^11*\[Rho]^3 + 850*\[Rho]^4 - 
        4000*Ec*\[Rho]^4 - 48800*Ec^2*\[Rho]^4 + 553600*Ec^3*\[Rho]^4 - 
        2459200*Ec^4*\[Rho]^4 + 6403360*Ec^5*\[Rho]^4 - 
        11365440*Ec^6*\[Rho]^4 + 14676480*Ec^7*\[Rho]^4 - 
        13163520*Ec^8*\[Rho]^4 + 6950400*Ec^9*\[Rho]^4 - 
        1520640*Ec^10*\[Rho]^4 + 4075*\[Rho]^5 - 70600*Ec*\[Rho]^5 + 
        537400*Ec^2*\[Rho]^5 - 2351200*Ec^3*\[Rho]^5 + 
        6482800*Ec^4*\[Rho]^5 - 12044560*Ec^5*\[Rho]^5 + 
        15846400*Ec^6*\[Rho]^5 - 14583040*Ec^7*\[Rho]^5 + 
        8439040*Ec^8*\[Rho]^5 - 2484480*Ec^9*\[Rho]^5 + 
        215040*Ec^10*\[Rho]^5 - 2485*\[Rho]^6 + 39760*Ec*\[Rho]^6 - 
        278320*Ec^2*\[Rho]^6 + 1113280*Ec^3*\[Rho]^6 - 
        2783200*Ec^4*\[Rho]^6 + 4659472*Ec^5*\[Rho]^6 - 
        5279104*Ec^6*\[Rho]^6 + 3786496*Ec^7*\[Rho]^6 - 
        1511680*Ec^8*\[Rho]^6 + 251136*Ec^9*\[Rho]^6 + 265*\[Rho]^7 - 
        4240*Ec*\[Rho]^7 + 29680*Ec^2*\[Rho]^7 - 118720*Ec^3*\[Rho]^7 + 
        296800*Ec^4*\[Rho]^7 - 474880*Ec^5*\[Rho]^7 + 474880*Ec^6*\[Rho]^7 - 
        271360*Ec^7*\[Rho]^7 + 67840*Ec^8*\[Rho]^7 - 300*(1 - 2*Ec)^8*\[Rho]*
         (16 + 23*\[Rho] - 5*\[Rho]^2 - 16*\[Rho]^3 + 9*\[Rho]^4)*
         Log[1 - 2*Ec] + 300*(1 - 2*Ec)^8*\[Rho]*(16 + 23*\[Rho] - 
          5*\[Rho]^2 - 16*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))))/
  (2700*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (m6*((1285 - 13810*Ec + 60040*Ec^2 - 130960*Ec^3 + 135520*Ec^4 - 
      22720*Ec^5 - 68480*Ec^6 + 24320*Ec^7 + 37120*Ec^8 - 23040*Ec^9 - 
      1800*\[Rho] + 18000*Ec*\[Rho] - 72000*Ec^2*\[Rho] + 
      157440*Ec^3*\[Rho] - 243840*Ec^4*\[Rho] + 327936*Ec^5*\[Rho] - 
      313344*Ec^6*\[Rho] + 129024*Ec^7*\[Rho] - 1440*\[Rho]^2 + 
      15480*Ec*\[Rho]^2 - 67320*Ec^2*\[Rho]^2 + 150960*Ec^3*\[Rho]^2 - 
      181920*Ec^4*\[Rho]^2 + 110784*Ec^5*\[Rho]^2 - 27648*Ec^6*\[Rho]^2 + 
      3080*\[Rho]^3 - 30800*Ec*\[Rho]^3 + 123200*Ec^2*\[Rho]^3 - 
      275200*Ec^3*\[Rho]^3 + 370240*Ec^4*\[Rho]^3 - 258688*Ec^5*\[Rho]^3 + 
      73728*Ec^6*\[Rho]^3 - 1125*\[Rho]^4 + 11250*Ec*\[Rho]^4 - 
      45000*Ec^2*\[Rho]^4 + 90000*Ec^3*\[Rho]^4 - 90000*Ec^4*\[Rho]^4 + 
      36000*Ec^5*\[Rho]^4 - 60*(-1 + 2*Ec)^5*(-8 + 9*\[Rho]^2)*
       Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^5*(-8 + 9*\[Rho]^2)*Log[\[Rho]])*
     (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
        80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
        32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
        24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
        32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
        4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
      6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
        32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
        1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
        384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
        768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
        11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
        1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
        960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
        16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
        640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
        6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
        480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
        576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
        144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
        32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) + 
    3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])*(105 - 1050*Ec + 4200*Ec^2 - 6320*Ec^3 - 
        12640*Ec^4 + 80896*Ec^5 - 162560*Ec^6 + 131840*Ec^7 + 21760*Ec^8 - 
        99840*Ec^9 + 43008*Ec^10 + 165*\[Rho] - 1650*Ec*\[Rho] + 
        6600*Ec^2*\[Rho] - 12240*Ec^3*\[Rho] - 3840*Ec^4*\[Rho] + 
        92160*Ec^5*\[Rho] - 251520*Ec^6*\[Rho] + 303360*Ec^7*\[Rho] - 
        134400*Ec^8*\[Rho] - 7680*Ec^9*\[Rho] - 1800*Ec*\[Rho]^2 + 
        16200*Ec^2*\[Rho]^2 - 71760*Ec^3*\[Rho]^2 + 216960*Ec^4*\[Rho]^2 - 
        445440*Ec^5*\[Rho]^2 + 540288*Ec^6*\[Rho]^2 - 321792*Ec^7*\[Rho]^2 + 
        64512*Ec^8*\[Rho]^2 + 480*\[Rho]^3 - 5160*Ec*\[Rho]^3 + 
        22440*Ec^2*\[Rho]^3 - 45520*Ec^3*\[Rho]^3 + 31360*Ec^4*\[Rho]^3 + 
        30080*Ec^5*\[Rho]^3 - 62592*Ec^6*\[Rho]^3 + 33024*Ec^7*\[Rho]^3 - 
        1065*\[Rho]^4 + 10650*Ec*\[Rho]^4 - 42600*Ec^2*\[Rho]^4 + 
        93360*Ec^3*\[Rho]^4 - 123120*Ec^4*\[Rho]^4 + 84384*Ec^5*\[Rho]^4 - 
        23424*Ec^6*\[Rho]^4 + 315*\[Rho]^5 - 3150*Ec*\[Rho]^5 + 
        12600*Ec^2*\[Rho]^5 - 25200*Ec^3*\[Rho]^5 + 25200*Ec^4*\[Rho]^5 - 
        10080*Ec^5*\[Rho]^5 + 180*(-1 + 2*Ec)^5*\[Rho]^2*(5 + \[Rho])*
         Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^5*\[Rho]^2*(5 + \[Rho])*
         Log[\[Rho]]) - 24*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (5 - 50*Ec + 200*Ec^2 + 360*Ec^3 - 8480*Ec^4 + 43056*Ec^5 - 
        111616*Ec^6 + 158400*Ec^7 - 106240*Ec^8 - 1280*Ec^9 + 43008*Ec^10 - 
        17408*Ec^11 + 45*\[Rho] - 450*Ec*\[Rho] + 1800*Ec^2*\[Rho] - 
        7000*Ec^3*\[Rho] + 36000*Ec^4*\[Rho] - 122160*Ec^5*\[Rho] + 
        215200*Ec^6*\[Rho] - 172800*Ec^7*\[Rho] + 38400*Ec^8*\[Rho] - 
        6400*Ec^9*\[Rho] + 23040*Ec^10*\[Rho] - 1300*\[Rho]^2 + 
        13600*Ec*\[Rho]^2 - 57400*Ec^2*\[Rho]^2 + 124000*Ec^3*\[Rho]^2 - 
        138400*Ec^4*\[Rho]^2 + 44800*Ec^5*\[Rho]^2 + 99200*Ec^6*\[Rho]^2 - 
        166400*Ec^7*\[Rho]^2 + 89600*Ec^8*\[Rho]^2 + 600*\[Rho]^3 - 
        3000*Ec*\[Rho]^3 - 3000*Ec^2*\[Rho]^3 + 50400*Ec^3*\[Rho]^3 - 
        143200*Ec^4*\[Rho]^3 + 207360*Ec^5*\[Rho]^3 - 183680*Ec^6*\[Rho]^3 + 
        102400*Ec^7*\[Rho]^3 - 28160*Ec^8*\[Rho]^3 + 675*\[Rho]^4 - 
        6750*Ec*\[Rho]^4 + 27000*Ec^2*\[Rho]^4 - 56600*Ec^3*\[Rho]^4 + 
        68400*Ec^4*\[Rho]^4 - 49680*Ec^5*\[Rho]^4 + 23680*Ec^6*\[Rho]^4 - 
        8640*Ec^7*\[Rho]^4 - 5*\[Rho]^5 + 50*Ec*\[Rho]^5 - 
        200*Ec^2*\[Rho]^5 + 40*Ec^3*\[Rho]^5 + 2480*Ec^4*\[Rho]^5 - 
        4016*Ec^5*\[Rho]^5 + 2016*Ec^6*\[Rho]^5 - 20*\[Rho]^6 + 
        200*Ec*\[Rho]^6 - 800*Ec^2*\[Rho]^6 + 1600*Ec^3*\[Rho]^6 - 
        1600*Ec^4*\[Rho]^6 + 640*Ec^5*\[Rho]^6 - 300*(-1 + 2*Ec)^5*\[Rho]^2*
         (1 + 5*\[Rho])*Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^5*\[Rho]^2*
         (1 + 5*\[Rho])*Log[\[Rho]]) - 6*(1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(335 - 4020*Ec + 20100*Ec^2 - 53600*Ec^3 + 
        95680*Ec^4 - 253312*Ec^5 + 996992*Ec^6 - 2676736*Ec^7 + 
        4038400*Ec^8 - 2872320*Ec^9 - 60416*Ec^10 + 1335296*Ec^11 - 
        565248*Ec^12 - 1200*\[Rho] + 14400*Ec*\[Rho] - 72000*Ec^2*\[Rho] + 
        192000*Ec^3*\[Rho] - 316000*Ec^4*\[Rho] + 489600*Ec^5*\[Rho] - 
        988800*Ec^6*\[Rho] + 1408000*Ec^7*\[Rho] - 576000*Ec^8*\[Rho] - 
        768000*Ec^9*\[Rho] + 665600*Ec^10*\[Rho] + 16425*\[Rho]^2 - 
        209700*Ec*\[Rho]^2 + 1124100*Ec^2*\[Rho]^2 - 3249600*Ec^3*\[Rho]^2 + 
        5318400*Ec^4*\[Rho]^2 - 4277760*Ec^5*\[Rho]^2 - 
        526080*Ec^6*\[Rho]^2 + 4945920*Ec^7*\[Rho]^2 - 
        4819200*Ec^8*\[Rho]^2 + 1643520*Ec^9*\[Rho]^2 + 
        76800*Ec^10*\[Rho]^2 - 15200*\[Rho]^3 + 163200*Ec*\[Rho]^3 - 
        700800*Ec^2*\[Rho]^3 + 1484800*Ec^3*\[Rho]^3 - 
        1360000*Ec^4*\[Rho]^3 - 525440*Ec^5*\[Rho]^3 + 
        2718720*Ec^6*\[Rho]^3 - 2882560*Ec^7*\[Rho]^3 + 
        1300480*Ec^8*\[Rho]^3 - 215040*Ec^9*\[Rho]^3 + 1425*\[Rho]^4 - 
        18900*Ec*\[Rho]^4 + 105300*Ec^2*\[Rho]^4 - 316800*Ec^3*\[Rho]^4 + 
        564400*Ec^4*\[Rho]^4 - 655680*Ec^5*\[Rho]^4 + 523200*Ec^6*\[Rho]^4 - 
        212480*Ec^7*\[Rho]^4 - 2160*\[Rho]^5 + 25920*Ec*\[Rho]^5 - 
        129600*Ec^2*\[Rho]^5 + 345600*Ec^3*\[Rho]^5 - 562080*Ec^4*\[Rho]^5 + 
        617472*Ec^5*\[Rho]^5 - 369792*Ec^6*\[Rho]^5 + 93696*Ec^7*\[Rho]^5 + 
        375*\[Rho]^6 - 4500*Ec*\[Rho]^6 + 22500*Ec^2*\[Rho]^6 - 
        60000*Ec^3*\[Rho]^6 + 90000*Ec^4*\[Rho]^6 - 72000*Ec^5*\[Rho]^6 + 
        24000*Ec^6*\[Rho]^6 - 300*(1 - 2*Ec)^6*\[Rho]^2*
         (21 + 32*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] + 
        300*(1 - 2*Ec)^6*\[Rho]^2*(21 + 32*\[Rho] + 3*\[Rho]^2)*
         Log[\[Rho]]) - 10*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(1285 - 13810*Ec + 60040*Ec^2 - 
        130960*Ec^3 + 135520*Ec^4 - 22720*Ec^5 - 68480*Ec^6 + 24320*Ec^7 + 
        37120*Ec^8 - 23040*Ec^9 - 1800*\[Rho] + 18000*Ec*\[Rho] - 
        72000*Ec^2*\[Rho] + 157440*Ec^3*\[Rho] - 243840*Ec^4*\[Rho] + 
        327936*Ec^5*\[Rho] - 313344*Ec^6*\[Rho] + 129024*Ec^7*\[Rho] - 
        1440*\[Rho]^2 + 15480*Ec*\[Rho]^2 - 67320*Ec^2*\[Rho]^2 + 
        150960*Ec^3*\[Rho]^2 - 181920*Ec^4*\[Rho]^2 + 110784*Ec^5*\[Rho]^2 - 
        27648*Ec^6*\[Rho]^2 + 3080*\[Rho]^3 - 30800*Ec*\[Rho]^3 + 
        123200*Ec^2*\[Rho]^3 - 275200*Ec^3*\[Rho]^3 + 370240*Ec^4*\[Rho]^3 - 
        258688*Ec^5*\[Rho]^3 + 73728*Ec^6*\[Rho]^3 - 1125*\[Rho]^4 + 
        11250*Ec*\[Rho]^4 - 45000*Ec^2*\[Rho]^4 + 90000*Ec^3*\[Rho]^4 - 
        90000*Ec^4*\[Rho]^4 + 36000*Ec^5*\[Rho]^4 - 60*(-1 + 2*Ec)^5*
         (-8 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^5*(-8 + 9*\[Rho]^2)*
         Log[\[Rho]]) + 30*(1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (1825 - 22860*Ec + 120060*Ec^2 - 339360*Ec^3 + 550400*Ec^4 - 
        514944*Ec^5 + 319488*Ec^6 - 258560*Ec^7 + 188160*Ec^8 + 87040*Ec^9 - 
        228352*Ec^10 + 98304*Ec^11 - 1135*\[Rho] + 8820*Ec*\[Rho] - 
        15300*Ec^2*\[Rho] - 55200*Ec^3*\[Rho] + 282080*Ec^4*\[Rho] - 
        519168*Ec^5*\[Rho] + 559232*Ec^6*\[Rho] - 509440*Ec^7*\[Rho] + 
        413952*Ec^8*\[Rho] - 177152*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] - 
        720*\[Rho]^2 + 9720*Ec*\[Rho]^2 - 55080*Ec^2*\[Rho]^2 + 
        168480*Ec^3*\[Rho]^2 - 311200*Ec^4*\[Rho]^2 + 404352*Ec^5*\[Rho]^2 - 
        442752*Ec^6*\[Rho]^2 + 356864*Ec^7*\[Rho]^2 - 124416*Ec^8*\[Rho]^2 - 
        880*\[Rho]^3 + 11640*Ec*\[Rho]^3 - 64680*Ec^2*\[Rho]^3 + 
        194080*Ec^3*\[Rho]^3 - 356640*Ec^4*\[Rho]^3 + 445824*Ec^5*\[Rho]^3 - 
        380288*Ec^6*\[Rho]^3 + 178688*Ec^7*\[Rho]^3 - 32256*Ec^8*\[Rho]^3 + 
        1135*\[Rho]^4 - 13620*Ec*\[Rho]^4 + 68100*Ec^2*\[Rho]^4 - 
        181600*Ec^3*\[Rho]^4 + 299760*Ec^4*\[Rho]^4 - 329664*Ec^5*\[Rho]^4 + 
        195904*Ec^6*\[Rho]^4 - 49152*Ec^7*\[Rho]^4 - 225*\[Rho]^5 + 
        2700*Ec*\[Rho]^5 - 13500*Ec^2*\[Rho]^5 + 36000*Ec^3*\[Rho]^5 - 
        54000*Ec^4*\[Rho]^5 + 43200*Ec^5*\[Rho]^5 - 14400*Ec^6*\[Rho]^5 + 
        60*(1 - 2*Ec)^6*(-8 - 40*\[Rho] + 9*\[Rho]^2 + 9*\[Rho]^3)*
         Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*(-8 - 40*\[Rho] + 9*\[Rho]^2 + 
          9*\[Rho]^3)*Log[\[Rho]]) - 4*\[CapitalLambda]bh^2*
       (10535 - 152290*Ec + 947340*Ec^2 - 3292200*Ec^3 + 6920400*Ec^4 - 
        8815968*Ec^5 + 6102816*Ec^6 - 412608*Ec^7 - 4742784*Ec^8 + 
        7289600*Ec^9 - 4847104*Ec^10 - 986112*Ec^11 + 3311616*Ec^12 - 
        1339392*Ec^13 + 32000*\[Rho] - 510400*Ec*\[Rho] + 
        3499200*Ec^2*\[Rho] - 13411200*Ec^3*\[Rho] + 31190400*Ec^4*\[Rho] - 
        44423040*Ec^5*\[Rho] + 36637440*Ec^6*\[Rho] - 14476800*Ec^7*\[Rho] + 
        568320*Ec^8*\[Rho] + 1955840*Ec^9*\[Rho] - 2928640*Ec^10*\[Rho] + 
        2580480*Ec^11*\[Rho] - 737280*Ec^12*\[Rho] - 55825*\[Rho]^2 + 
        753350*Ec*\[Rho]^2 - 4322700*Ec^2*\[Rho]^2 + 13619400*Ec^3*\[Rho]^2 - 
        25264800*Ec^4*\[Rho]^2 + 27021120*Ec^5*\[Rho]^2 - 
        13617600*Ec^6*\[Rho]^2 - 2451840*Ec^7*\[Rho]^2 + 
        9104640*Ec^8*\[Rho]^2 - 7022080*Ec^9*\[Rho]^2 + 
        2170880*Ec^10*\[Rho]^2 + 13600*\[Rho]^3 - 176000*Ec*\[Rho]^3 + 
        955200*Ec^2*\[Rho]^3 - 2780800*Ec^3*\[Rho]^3 + 
        4553600*Ec^4*\[Rho]^3 - 3824640*Ec^5*\[Rho]^3 + 
        691840*Ec^6*\[Rho]^3 + 1480960*Ec^7*\[Rho]^3 - 
        1251840*Ec^8*\[Rho]^3 + 322560*Ec^9*\[Rho]^3 - 2975*\[Rho]^4 + 
        47050*Ec*\[Rho]^4 - 320100*Ec^2*\[Rho]^4 + 1218200*Ec^3*\[Rho]^4 - 
        2814400*Ec^4*\[Rho]^4 + 4235520*Ec^5*\[Rho]^4 - 
        4687520*Ec^6*\[Rho]^4 + 3824320*Ec^7*\[Rho]^4 - 
        1630080*Ec^8*\[Rho]^4 + 241920*Ec^9*\[Rho]^4 + 3040*\[Rho]^5 - 
        42560*Ec*\[Rho]^5 + 255360*Ec^2*\[Rho]^5 - 851200*Ec^3*\[Rho]^5 + 
        1702400*Ec^4*\[Rho]^5 - 2205312*Ec^5*\[Rho]^5 + 
        2015104*Ec^6*\[Rho]^5 - 1018112*Ec^7*\[Rho]^5 + 
        221184*Ec^8*\[Rho]^5 - 375*\[Rho]^6 + 5250*Ec*\[Rho]^6 - 
        31500*Ec^2*\[Rho]^6 + 105000*Ec^3*\[Rho]^6 - 210000*Ec^4*\[Rho]^6 + 
        252000*Ec^5*\[Rho]^6 - 168000*Ec^6*\[Rho]^6 + 48000*Ec^7*\[Rho]^6 - 
        300*(-1 + 2*Ec)^7*(-8 - 104*\[Rho] - 47*\[Rho]^2 + 24*\[Rho]^3 + 
          9*\[Rho]^4)*Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*(-8 - 104*\[Rho] - 
          47*\[Rho]^2 + 24*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))))/
  (10800*(1 - 2*Ec)^5*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r13*(-((120 - 1200*Ec + 4800*Ec^2 - 9600*Ec^3 + 9600*Ec^4 - 3840*Ec^5 - 
       935*\[Rho] + 9830*Ec*\[Rho] - 41720*Ec^2*\[Rho] + 89360*Ec^3*\[Rho] - 
       93920*Ec^4*\[Rho] + 24128*Ec^5*\[Rho] + 42112*Ec^6*\[Rho] - 
       35584*Ec^7*\[Rho] + 256*Ec^8*\[Rho] + 7680*Ec^9*\[Rho] + 
       1080*\[Rho]^2 - 10800*Ec*\[Rho]^2 + 43200*Ec^2*\[Rho]^2 - 
       88800*Ec^3*\[Rho]^2 + 106560*Ec^4*\[Rho]^2 - 86400*Ec^5*\[Rho]^2 + 
       51456*Ec^6*\[Rho]^2 - 18432*Ec^7*\[Rho]^2 + 1140*\[Rho]^3 - 
       12480*Ec*\[Rho]^3 + 55320*Ec^2*\[Rho]^3 - 135120*Ec^3*\[Rho]^3 + 
       184800*Ec^4*\[Rho]^3 - 141312*Ec^5*\[Rho]^3 + 47232*Ec^6*\[Rho]^3 - 
       2080*\[Rho]^4 + 20800*Ec*\[Rho]^4 - 83200*Ec^2*\[Rho]^4 + 
       187040*Ec^3*\[Rho]^4 - 233600*Ec^4*\[Rho]^4 + 148160*Ec^5*\[Rho]^4 - 
       36480*Ec^6*\[Rho]^4 + 675*\[Rho]^5 - 6750*Ec*\[Rho]^5 + 
       27000*Ec^2*\[Rho]^5 - 54000*Ec^3*\[Rho]^5 + 54000*Ec^4*\[Rho]^5 - 
       21600*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
        Log[\[Rho]])*(30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
        (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
       6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
        (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
         80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
         270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
         480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
         32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
         1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 
         576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
         48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
         1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
         3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
         12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
         1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
         16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
         3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
         2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
         1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
         192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
         384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
         24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
         60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
         60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
          Log[\[Rho]]))) + 15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (6*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*
       (11 - 110*Ec + 440*Ec^2 - 960*Ec^3 + 1440*Ec^4 - 992*Ec^5 - 
        4800*Ec^6 + 19200*Ec^7 - 29440*Ec^8 + 20480*Ec^9 - 5120*Ec^10 - 
        1603*\[Rho] + 16990*Ec*\[Rho] - 72760*Ec^2*\[Rho] + 
        159360*Ec^3*\[Rho] - 189920*Ec^4*\[Rho] + 144992*Ec^5*\[Rho] - 
        143680*Ec^6*\[Rho] + 165120*Ec^7*\[Rho] - 88320*Ec^8*\[Rho] + 
        10240*Ec^9*\[Rho] - 3072*Ec^10*\[Rho] + 1000*\[Rho]^2 - 
        6280*Ec*\[Rho]^2 + 6520*Ec^2*\[Rho]^2 + 36080*Ec^3*\[Rho]^2 - 
        107840*Ec^4*\[Rho]^2 + 98048*Ec^5*\[Rho]^2 - 23168*Ec^6*\[Rho]^2 + 
        18176*Ec^7*\[Rho]^2 - 26624*Ec^8*\[Rho]^2 + 760*\[Rho]^3 - 
        8440*Ec*\[Rho]^3 + 37960*Ec^2*\[Rho]^3 - 87280*Ec^3*\[Rho]^3 + 
        115840*Ec^4*\[Rho]^3 - 109568*Ec^5*\[Rho]^3 + 94336*Ec^6*\[Rho]^3 - 
        60160*Ec^7*\[Rho]^3 + 15360*Ec^8*\[Rho]^3 - 35*\[Rho]^4 + 
        350*Ec*\[Rho]^4 - 1400*Ec^2*\[Rho]^4 + 800*Ec^3*\[Rho]^4 - 
        720*Ec^4*\[Rho]^4 + 6336*Ec^5*\[Rho]^4 - 12736*Ec^6*\[Rho]^4 + 
        7680*Ec^7*\[Rho]^4 - 181*\[Rho]^5 + 1810*Ec*\[Rho]^5 - 
        7240*Ec^2*\[Rho]^5 + 16160*Ec^3*\[Rho]^5 - 19760*Ec^4*\[Rho]^5 + 
        12224*Ec^5*\[Rho]^5 - 2880*Ec^6*\[Rho]^5 + 48*\[Rho]^6 - 
        480*Ec*\[Rho]^6 + 1920*Ec^2*\[Rho]^6 - 3840*Ec^3*\[Rho]^6 + 
        3840*Ec^4*\[Rho]^6 - 1536*Ec^5*\[Rho]^6 + 60*(-1 + 2*Ec)^5*\[Rho]*
         (-8 - 31*\[Rho] + 7*\[Rho]^2)*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^5*\[Rho]*(-8 - 31*\[Rho] + 7*\[Rho]^2)*Log[\[Rho]]) + 
      2*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + \[Rho])^
        2*(120 - 1200*Ec + 4800*Ec^2 - 9600*Ec^3 + 9600*Ec^4 - 3840*Ec^5 - 
        935*\[Rho] + 9830*Ec*\[Rho] - 41720*Ec^2*\[Rho] + 89360*Ec^3*\[Rho] - 
        93920*Ec^4*\[Rho] + 24128*Ec^5*\[Rho] + 42112*Ec^6*\[Rho] - 
        35584*Ec^7*\[Rho] + 256*Ec^8*\[Rho] + 7680*Ec^9*\[Rho] + 
        1080*\[Rho]^2 - 10800*Ec*\[Rho]^2 + 43200*Ec^2*\[Rho]^2 - 
        88800*Ec^3*\[Rho]^2 + 106560*Ec^4*\[Rho]^2 - 86400*Ec^5*\[Rho]^2 + 
        51456*Ec^6*\[Rho]^2 - 18432*Ec^7*\[Rho]^2 + 1140*\[Rho]^3 - 
        12480*Ec*\[Rho]^3 + 55320*Ec^2*\[Rho]^3 - 135120*Ec^3*\[Rho]^3 + 
        184800*Ec^4*\[Rho]^3 - 141312*Ec^5*\[Rho]^3 + 47232*Ec^6*\[Rho]^3 - 
        2080*\[Rho]^4 + 20800*Ec*\[Rho]^4 - 83200*Ec^2*\[Rho]^4 + 
        187040*Ec^3*\[Rho]^4 - 233600*Ec^4*\[Rho]^4 + 148160*Ec^5*\[Rho]^4 - 
        36480*Ec^6*\[Rho]^4 + 675*\[Rho]^5 - 6750*Ec*\[Rho]^5 + 
        27000*Ec^2*\[Rho]^5 - 54000*Ec^3*\[Rho]^5 + 54000*Ec^4*\[Rho]^5 - 
        21600*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
         Log[\[Rho]]) - 6*(1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (80 - 960*Ec + 4800*Ec^2 - 12800*Ec^3 + 19200*Ec^4 - 15360*Ec^5 + 
        5120*Ec^6 - 1515*\[Rho] + 18660*Ec*\[Rho] - 96180*Ec^2*\[Rho] + 
        266080*Ec^3*\[Rho] - 418560*Ec^4*\[Rho] + 361792*Ec^5*\[Rho] - 
        158976*Ec^6*\[Rho] + 72448*Ec^7*\[Rho] - 89344*Ec^8*\[Rho] + 
        38912*Ec^9*\[Rho] + 25600*Ec^10*\[Rho] - 20480*Ec^11*\[Rho] + 
        585*\[Rho]^2 - 2940*Ec*\[Rho]^2 - 9780*Ec^2*\[Rho]^2 + 
        107680*Ec^3*\[Rho]^2 - 325920*Ec^4*\[Rho]^2 + 465920*Ec^5*\[Rho]^2 - 
        306048*Ec^6*\[Rho]^2 + 42496*Ec^7*\[Rho]^2 + 35072*Ec^8*\[Rho]^2 - 
        1024*Ec^9*\[Rho]^2 - 5120*Ec^10*\[Rho]^2 + 1000*\[Rho]^3 - 
        12360*Ec*\[Rho]^3 + 63960*Ec^2*\[Rho]^3 - 177760*Ec^3*\[Rho]^3 + 
        275680*Ec^4*\[Rho]^3 - 236160*Ec^5*\[Rho]^3 + 108928*Ec^6*\[Rho]^3 - 
        18944*Ec^7*\[Rho]^3 + 1536*Ec^8*\[Rho]^3 + 480*\[Rho]^4 - 
        6840*Ec*\[Rho]^4 + 40680*Ec^2*\[Rho]^4 - 130080*Ec^3*\[Rho]^4 + 
        268320*Ec^4*\[Rho]^4 - 350848*Ec^5*\[Rho]^4 + 279168*Ec^6*\[Rho]^4 - 
        111104*Ec^7*\[Rho]^4 + 12800*Ec^8*\[Rho]^4 - 765*\[Rho]^5 + 
        9180*Ec*\[Rho]^5 - 45900*Ec^2*\[Rho]^5 + 122400*Ec^3*\[Rho]^5 - 
        206800*Ec^4*\[Rho]^5 + 209280*Ec^5*\[Rho]^5 - 112320*Ec^6*\[Rho]^5 + 
        24320*Ec^7*\[Rho]^5 + 135*\[Rho]^6 - 1620*Ec*\[Rho]^6 + 
        8100*Ec^2*\[Rho]^6 - 21600*Ec^3*\[Rho]^6 + 32400*Ec^4*\[Rho]^6 - 
        25920*Ec^5*\[Rho]^6 + 8640*Ec^6*\[Rho]^6 - 60*(1 - 2*Ec)^6*\[Rho]*
         (-4 - 34*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] + 
        60*(1 - 2*Ec)^6*\[Rho]*(-4 - 34*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*
         Log[\[Rho]]) - 2*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*
       (\[CapitalLambda]bh + \[Rho])*(2081 - 21290*Ec + 87560*Ec^2 - 
        181520*Ec^3 + 192800*Ec^4 - 98624*Ec^5 + 49280*Ec^6 - 62720*Ec^7 + 
        16640*Ec^8 + 38400*Ec^9 - 24576*Ec^10 + 965*\[Rho] - 
        20210*Ec*\[Rho] + 133640*Ec^2*\[Rho] - 412400*Ec^3*\[Rho] + 
        654560*Ec^4*\[Rho] - 531008*Ec^5*\[Rho] + 245888*Ec^6*\[Rho] - 
        156416*Ec^7*\[Rho] + 84224*Ec^8*\[Rho] + 7680*Ec^9*\[Rho] - 
        3720*\[Rho]^2 + 41160*Ec*\[Rho]^2 - 184440*Ec^2*\[Rho]^2 + 
        436560*Ec^3*\[Rho]^2 - 651360*Ec^4*\[Rho]^2 + 750144*Ec^5*\[Rho]^2 - 
        691200*Ec^6*\[Rho]^2 + 390144*Ec^7*\[Rho]^2 - 76800*Ec^8*\[Rho]^2 - 
        1640*\[Rho]^3 + 17480*Ec*\[Rho]^3 - 75320*Ec^2*\[Rho]^3 + 
        182800*Ec^3*\[Rho]^3 - 221920*Ec^4*\[Rho]^3 + 100672*Ec^5*\[Rho]^3 + 
        50688*Ec^6*\[Rho]^3 - 53760*Ec^7*\[Rho]^3 + 3175*\[Rho]^4 - 
        31750*Ec*\[Rho]^4 + 127000*Ec^2*\[Rho]^4 - 282320*Ec^3*\[Rho]^4 + 
        345200*Ec^4*\[Rho]^4 - 212960*Ec^5*\[Rho]^4 + 49920*Ec^6*\[Rho]^4 - 
        861*\[Rho]^5 + 8610*Ec*\[Rho]^5 - 34440*Ec^2*\[Rho]^5 + 
        68880*Ec^3*\[Rho]^5 - 68880*Ec^4*\[Rho]^5 + 27552*Ec^5*\[Rho]^5 - 
        60*(-1 + 2*Ec)^5*(-4 - 88*\[Rho] + 33*\[Rho]^2 + 9*\[Rho]^3)*
         Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^5*(-4 - 88*\[Rho] + 33*\[Rho]^2 + 
          9*\[Rho]^3)*Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*
       (60 - 840*Ec + 5040*Ec^2 - 16800*Ec^3 + 33600*Ec^4 - 40320*Ec^5 + 
        26880*Ec^6 - 7680*Ec^7 - 1931*\[Rho] + 27514*Ec*\[Rho] - 
        168444*Ec^2*\[Rho] + 574920*Ec^3*\[Rho] - 1183440*Ec^4*\[Rho] + 
        1474416*Ec^5*\[Rho] - 1041216*Ec^6*\[Rho] + 343680*Ec^7*\[Rho] - 
        33792*Ec^8*\[Rho] + 17920*Ec^9*\[Rho] - 32768*Ec^10*\[Rho] + 
        86016*Ec^11*\[Rho] - 98304*Ec^12*\[Rho] + 36864*Ec^13*\[Rho] - 
        7715*\[Rho]^2 + 121090*Ec*\[Rho]^2 - 818100*Ec^2*\[Rho]^2 + 
        3093240*Ec^3*\[Rho]^2 - 7102080*Ec^4*\[Rho]^2 + 
        9985104*Ec^5*\[Rho]^2 - 8104800*Ec^6*\[Rho]^2 + 
        3122496*Ec^7*\[Rho]^2 - 260736*Ec^8*\[Rho]^2 + 193792*Ec^9*\[Rho]^2 - 
        237056*Ec^10*\[Rho]^2 - 15360*Ec^11*\[Rho]^2 + 30720*Ec^12*\[Rho]^2 + 
        9475*\[Rho]^3 - 122450*Ec*\[Rho]^3 + 663300*Ec^2*\[Rho]^3 - 
        1925400*Ec^3*\[Rho]^3 + 3136800*Ec^4*\[Rho]^3 - 
        2624160*Ec^5*\[Rho]^3 + 575616*Ec^6*\[Rho]^3 + 661248*Ec^7*\[Rho]^3 - 
        459264*Ec^8*\[Rho]^3 + 122368*Ec^9*\[Rho]^3 - 51200*Ec^10*\[Rho]^3 + 
        320*\[Rho]^4 - 5200*Ec*\[Rho]^4 + 36240*Ec^2*\[Rho]^4 - 
        140960*Ec^3*\[Rho]^4 + 332320*Ec^4*\[Rho]^4 - 437280*Ec^5*\[Rho]^4 + 
        257984*Ec^6*\[Rho]^4 + 128*Ec^7*\[Rho]^4 - 88320*Ec^8*\[Rho]^4 + 
        24576*Ec^9*\[Rho]^4 + 155*\[Rho]^5 - 3250*Ec*\[Rho]^5 + 
        27060*Ec^2*\[Rho]^5 - 120440*Ec^3*\[Rho]^5 + 316480*Ec^4*\[Rho]^5 - 
        571056*Ec^5*\[Rho]^5 + 687872*Ec^6*\[Rho]^5 - 507136*Ec^7*\[Rho]^5 + 
        183552*Ec^8*\[Rho]^5 - 19200*Ec^9*\[Rho]^5 - 409*\[Rho]^6 + 
        5726*Ec*\[Rho]^6 - 34356*Ec^2*\[Rho]^6 + 114520*Ec^3*\[Rho]^6 - 
        229040*Ec^4*\[Rho]^6 + 307248*Ec^5*\[Rho]^6 - 257824*Ec^6*\[Rho]^6 + 
        117440*Ec^7*\[Rho]^6 - 21888*Ec^8*\[Rho]^6 + 45*\[Rho]^7 - 
        630*Ec*\[Rho]^7 + 3780*Ec^2*\[Rho]^7 - 12600*Ec^3*\[Rho]^7 + 
        25200*Ec^4*\[Rho]^7 - 30240*Ec^5*\[Rho]^7 + 20160*Ec^6*\[Rho]^7 - 
        5760*Ec^7*\[Rho]^7 + 60*(-1 + 2*Ec)^7*\[Rho]*(-4 - 109*\[Rho] - 
          85*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^7*\[Rho]*(-4 - 109*\[Rho] - 85*\[Rho]^2 + 6*\[Rho]^3 + 
          9*\[Rho]^4)*Log[\[Rho]]) + 2*(1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(2097 - 25644*Ec + 131100*Ec^2 - 
        359200*Ec^3 + 559680*Ec^4 - 488448*Ec^5 + 261888*Ec^6 - 236544*Ec^7 + 
        357120*Ec^8 - 353280*Ec^9 + 242688*Ec^10 - 122880*Ec^11 + 
        32768*Ec^12 + 21610*\[Rho] - 284760*Ec*\[Rho] + 1576440*Ec^2*\[Rho] - 
        4712640*Ec^3*\[Rho] + 8082240*Ec^4*\[Rho] - 7665408*Ec^5*\[Rho] + 
        3366144*Ec^6*\[Rho] - 433152*Ec^7*\[Rho] + 446976*Ec^8*\[Rho] - 
        432128*Ec^9*\[Rho] + 30720*Ec^10*\[Rho] - 24115*\[Rho]^2 + 
        259740*Ec*\[Rho]^2 - 1120860*Ec^2*\[Rho]^2 + 2396160*Ec^3*\[Rho]^2 - 
        2396160*Ec^4*\[Rho]^2 + 349056*Ec^5*\[Rho]^2 + 
        1397376*Ec^6*\[Rho]^2 - 1333248*Ec^7*\[Rho]^2 + 
        753408*Ec^8*\[Rho]^2 - 283648*Ec^9*\[Rho]^2 - 15360*Ec^10*\[Rho]^2 + 
        880*\[Rho]^3 - 6000*Ec*\[Rho]^3 + 2640*Ec^2*\[Rho]^3 + 
        84160*Ec^3*\[Rho]^3 - 288960*Ec^4*\[Rho]^3 + 513024*Ec^5*\[Rho]^3 - 
        703744*Ec^6*\[Rho]^3 + 662016*Ec^7*\[Rho]^3 - 334848*Ec^8*\[Rho]^3 + 
        51200*Ec^9*\[Rho]^3 - 1585*\[Rho]^4 + 20100*Ec*\[Rho]^4 - 
        106980*Ec^2*\[Rho]^4 + 306880*Ec^3*\[Rho]^4 - 571440*Ec^4*\[Rho]^4 + 
        657984*Ec^5*\[Rho]^4 - 443584*Ec^6*\[Rho]^4 + 133632*Ec^7*\[Rho]^4 + 
        1318*\[Rho]^5 - 15816*Ec*\[Rho]^5 + 79080*Ec^2*\[Rho]^5 - 
        210880*Ec^3*\[Rho]^5 + 354720*Ec^4*\[Rho]^5 - 354432*Ec^5*\[Rho]^5 + 
        188032*Ec^6*\[Rho]^5 - 39936*Ec^7*\[Rho]^5 - 205*\[Rho]^6 + 
        2460*Ec*\[Rho]^6 - 12300*Ec^2*\[Rho]^6 + 32800*Ec^3*\[Rho]^6 - 
        49200*Ec^4*\[Rho]^6 + 39360*Ec^5*\[Rho]^6 - 13120*Ec^6*\[Rho]^6 + 
        60*(1 - 2*Ec)^6*(-4 - 212*\[Rho] - 247*\[Rho]^2 + 38*\[Rho]^3 + 
          9*\[Rho]^4)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*(-4 - 212*\[Rho] - 
          247*\[Rho]^2 + 38*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))))/
  (2700*(mb - 2*Ec*mb)^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r11*((60 - 720*Ec + 3600*Ec^2 - 9600*Ec^3 + 14400*Ec^4 - 11520*Ec^5 + 
      3840*Ec^6 - 1265*\[Rho] + 16380*Ec*\[Rho] - 89100*Ec^2*\[Rho] + 
      260640*Ec^3*\[Rho] - 428160*Ec^4*\[Rho] + 347904*Ec^5*\[Rho] - 
      16512*Ec^6*\[Rho] - 198144*Ec^7*\[Rho] + 122112*Ec^8*\[Rho] + 
      1024*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 1440*\[Rho]^2 - 
      17280*Ec*\[Rho]^2 + 86400*Ec^2*\[Rho]^2 - 233280*Ec^3*\[Rho]^2 + 
      370080*Ec^4*\[Rho]^2 - 353664*Ec^5*\[Rho]^2 + 202752*Ec^6*\[Rho]^2 - 
      69120*Ec^7*\[Rho]^2 + 13824*Ec^8*\[Rho]^2 + 1380*\[Rho]^3 - 
      17640*Ec*\[Rho]^3 + 94680*Ec^2*\[Rho]^3 - 287520*Ec^3*\[Rho]^3 + 
      537120*Ec^4*\[Rho]^3 - 616896*Ec^5*\[Rho]^3 + 405504*Ec^6*\[Rho]^3 - 
      117504*Ec^7*\[Rho]^3 - 2380*\[Rho]^4 + 28560*Ec*\[Rho]^4 - 
      142800*Ec^2*\[Rho]^4 + 404800*Ec^3*\[Rho]^4 - 693120*Ec^4*\[Rho]^4 + 
      697152*Ec^5*\[Rho]^4 - 373504*Ec^6*\[Rho]^4 + 80640*Ec^7*\[Rho]^4 + 
      765*\[Rho]^5 - 9180*Ec*\[Rho]^5 + 45900*Ec^2*\[Rho]^5 - 
      122400*Ec^3*\[Rho]^5 + 183600*Ec^4*\[Rho]^5 - 146880*Ec^5*\[Rho]^5 + 
      48960*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
       Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*Log[\[Rho]])*
     (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
        80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
        32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
        24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
        32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
        4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
      6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
        32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
        1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
        384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
        768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
        11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
        1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
        960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
        16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
        640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
        6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
        480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
        576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
        144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
        32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) - 
    6*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(3*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*
       (75 - 900*Ec + 4500*Ec^2 - 13360*Ec^3 + 35040*Ec^4 - 104032*Ec^5 + 
        258304*Ec^6 - 405120*Ec^7 + 336640*Ec^8 - 79360*Ec^9 - 70656*Ec^10 + 
        38912*Ec^11 - 4495*\[Rho] + 56340*Ec*\[Rho] - 296100*Ec^2*\[Rho] + 
        842000*Ec^3*\[Rho] - 1410400*Ec^4*\[Rho] + 1516320*Ec^5*\[Rho] - 
        1418240*Ec^6*\[Rho] + 1609600*Ec^7*\[Rho] - 1478400*Ec^8*\[Rho] + 
        678400*Ec^9*\[Rho] - 117760*Ec^10*\[Rho] + 30720*Ec^11*\[Rho] + 
        4800*\[Rho]^2 - 48600*Ec*\[Rho]^2 + 189000*Ec^2*\[Rho]^2 - 
        316800*Ec^3*\[Rho]^2 + 50400*Ec^4*\[Rho]^2 + 660480*Ec^5*\[Rho]^2 - 
        1165440*Ec^6*\[Rho]^2 + 1105920*Ec^7*\[Rho]^2 - 
        744960*Ec^8*\[Rho]^2 + 276480*Ec^9*\[Rho]^2 - 800*\[Rho]^3 + 
        5400*Ec*\[Rho]^3 - 1800*Ec^2*\[Rho]^3 - 89600*Ec^3*\[Rho]^3 + 
        415200*Ec^4*\[Rho]^3 - 1015040*Ec^5*\[Rho]^3 + 
        1567360*Ec^6*\[Rho]^3 - 1505280*Ec^7*\[Rho]^3 + 
        801280*Ec^8*\[Rho]^3 - 174080*Ec^9*\[Rho]^3 + 1525*\[Rho]^4 - 
        18300*Ec*\[Rho]^4 + 91500*Ec^2*\[Rho]^4 - 255600*Ec^3*\[Rho]^4 + 
        410800*Ec^4*\[Rho]^4 - 319200*Ec^5*\[Rho]^4 - 5440*Ec^6*\[Rho]^4 + 
        184960*Ec^7*\[Rho]^4 - 92160*Ec^8*\[Rho]^4 - 1425*\[Rho]^5 + 
        17100*Ec*\[Rho]^5 - 85500*Ec^2*\[Rho]^5 + 239760*Ec^3*\[Rho]^5 - 
        398640*Ec^4*\[Rho]^5 + 382752*Ec^5*\[Rho]^5 - 191424*Ec^6*\[Rho]^5 + 
        36480*Ec^7*\[Rho]^5 + 320*\[Rho]^6 - 3840*Ec*\[Rho]^6 + 
        19200*Ec^2*\[Rho]^6 - 51200*Ec^3*\[Rho]^6 + 76800*Ec^4*\[Rho]^6 - 
        61440*Ec^5*\[Rho]^6 + 20480*Ec^6*\[Rho]^6 - 300*(1 - 2*Ec)^6*\[Rho]*
         (-4 - 15*\[Rho] + 7*\[Rho]^2)*Log[1 - 2*Ec] + 
        300*(1 - 2*Ec)^6*\[Rho]*(-4 - 15*\[Rho] + 7*\[Rho]^2)*Log[\[Rho]]) + 
      5*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + \[Rho])^
        2*(60 - 720*Ec + 3600*Ec^2 - 9600*Ec^3 + 14400*Ec^4 - 11520*Ec^5 + 
        3840*Ec^6 - 1265*\[Rho] + 16380*Ec*\[Rho] - 89100*Ec^2*\[Rho] + 
        260640*Ec^3*\[Rho] - 428160*Ec^4*\[Rho] + 347904*Ec^5*\[Rho] - 
        16512*Ec^6*\[Rho] - 198144*Ec^7*\[Rho] + 122112*Ec^8*\[Rho] + 
        1024*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 1440*\[Rho]^2 - 
        17280*Ec*\[Rho]^2 + 86400*Ec^2*\[Rho]^2 - 233280*Ec^3*\[Rho]^2 + 
        370080*Ec^4*\[Rho]^2 - 353664*Ec^5*\[Rho]^2 + 202752*Ec^6*\[Rho]^2 - 
        69120*Ec^7*\[Rho]^2 + 13824*Ec^8*\[Rho]^2 + 1380*\[Rho]^3 - 
        17640*Ec*\[Rho]^3 + 94680*Ec^2*\[Rho]^3 - 287520*Ec^3*\[Rho]^3 + 
        537120*Ec^4*\[Rho]^3 - 616896*Ec^5*\[Rho]^3 + 405504*Ec^6*\[Rho]^3 - 
        117504*Ec^7*\[Rho]^3 - 2380*\[Rho]^4 + 28560*Ec*\[Rho]^4 - 
        142800*Ec^2*\[Rho]^4 + 404800*Ec^3*\[Rho]^4 - 693120*Ec^4*\[Rho]^4 + 
        697152*Ec^5*\[Rho]^4 - 373504*Ec^6*\[Rho]^4 + 80640*Ec^7*\[Rho]^4 + 
        765*\[Rho]^5 - 9180*Ec*\[Rho]^5 + 45900*Ec^2*\[Rho]^5 - 
        122400*Ec^3*\[Rho]^5 + 183600*Ec^4*\[Rho]^5 - 146880*Ec^5*\[Rho]^5 + 
        48960*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
         Log[\[Rho]]) - 15*(1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (40 - 560*Ec + 3360*Ec^2 - 11200*Ec^3 + 22400*Ec^4 - 26880*Ec^5 + 
        17920*Ec^6 - 5120*Ec^7 - 2173*\[Rho] + 31622*Ec*\[Rho] - 
        198132*Ec^2*\[Rho] + 694040*Ec^3*\[Rho] - 1473440*Ec^4*\[Rho] + 
        1919872*Ec^5*\[Rho] - 1511424*Ec^6*\[Rho] + 815104*Ec^7*\[Rho] - 
        602880*Ec^8*\[Rho] + 524800*Ec^9*\[Rho] - 166912*Ec^10*\[Rho] - 
        71680*Ec^11*\[Rho] + 40960*Ec^12*\[Rho] + 1415*\[Rho]^2 - 
        15010*Ec*\[Rho]^2 + 56460*Ec^2*\[Rho]^2 - 53800*Ec^3*\[Rho]^2 - 
        230400*Ec^4*\[Rho]^2 + 826880*Ec^5*\[Rho]^2 - 1112576*Ec^6*\[Rho]^2 + 
        607232*Ec^7*\[Rho]^2 + 45312*Ec^8*\[Rho]^2 - 151040*Ec^9*\[Rho]^2 + 
        13312*Ec^10*\[Rho]^2 + 10240*Ec^11*\[Rho]^2 + 680*\[Rho]^3 - 
        9880*Ec*\[Rho]^3 + 61800*Ec^2*\[Rho]^3 - 216080*Ec^3*\[Rho]^3 + 
        451520*Ec^4*\[Rho]^3 - 557824*Ec^5*\[Rho]^3 + 368640*Ec^6*\[Rho]^3 - 
        72192*Ec^7*\[Rho]^3 - 54784*Ec^8*\[Rho]^3 + 25600*Ec^9*\[Rho]^3 + 
        760*\[Rho]^4 - 11720*Ec*\[Rho]^4 + 77880*Ec^2*\[Rho]^4 - 
        289840*Ec^3*\[Rho]^4 + 692160*Ec^4*\[Rho]^4 - 1120000*Ec^5*\[Rho]^4 + 
        1203968*Ec^6*\[Rho]^4 - 794624*Ec^7*\[Rho]^4 + 268800*Ec^8*\[Rho]^4 - 
        27648*Ec^9*\[Rho]^4 - 875*\[Rho]^5 + 12250*Ec*\[Rho]^5 - 
        73500*Ec^2*\[Rho]^5 + 245000*Ec^3*\[Rho]^5 - 517680*Ec^4*\[Rho]^5 + 
        711136*Ec^5*\[Rho]^5 - 601664*Ec^6*\[Rho]^5 + 279424*Ec^7*\[Rho]^5 - 
        53760*Ec^8*\[Rho]^5 + 153*\[Rho]^6 - 2142*Ec*\[Rho]^6 + 
        12852*Ec^2*\[Rho]^6 - 42840*Ec^3*\[Rho]^6 + 85680*Ec^4*\[Rho]^6 - 
        102816*Ec^5*\[Rho]^6 + 68544*Ec^6*\[Rho]^6 - 19584*Ec^7*\[Rho]^6 + 
        60*(-1 + 2*Ec)^7*\[Rho]*(-10 - 40*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*
         Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*\[Rho]*(-10 - 40*\[Rho] + 
          3*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) - 
      5*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*
       (\[CapitalLambda]bh + \[Rho])*(1889 - 23148*Ec + 118620*Ec^2 - 
        328800*Ec^3 + 544320*Ec^4 - 620160*Ec^5 + 695040*Ec^6 - 852480*Ec^7 + 
        695040*Ec^8 - 179200*Ec^9 - 101376*Ec^10 + 49152*Ec^11 - 195*\[Rho] - 
        6300*Ec*\[Rho] + 83340*Ec^2*\[Rho] - 401280*Ec^3*\[Rho] + 
        997440*Ec^4*\[Rho] - 1394688*Ec^5*\[Rho] + 1131264*Ec^6*\[Rho] - 
        617472*Ec^7*\[Rho] + 335616*Ec^8*\[Rho] - 119808*Ec^9*\[Rho] - 
        15360*Ec^10*\[Rho] - 1320*\[Rho]^2 + 19800*Ec*\[Rho]^2 - 
        122760*Ec^2*\[Rho]^2 + 427200*Ec^3*\[Rho]^2 - 979200*Ec^4*\[Rho]^2 + 
        1646592*Ec^5*\[Rho]^2 - 2071680*Ec^6*\[Rho]^2 + 
        1778688*Ec^7*\[Rho]^2 - 869376*Ec^8*\[Rho]^2 + 165888*Ec^9*\[Rho]^2 - 
        3320*\[Rho]^3 + 40920*Ec*\[Rho]^3 - 211080*Ec^2*\[Rho]^3 + 
        608000*Ec^3*\[Rho]^3 - 1034880*Ec^4*\[Rho]^3 + 972288*Ec^5*\[Rho]^3 - 
        348800*Ec^6*\[Rho]^3 - 139776*Ec^7*\[Rho]^3 + 119808*Ec^8*\[Rho]^3 + 
        3975*\[Rho]^4 - 47700*Ec*\[Rho]^4 + 238500*Ec^2*\[Rho]^4 - 
        671040*Ec^3*\[Rho]^4 + 1128720*Ec^4*\[Rho]^4 - 
        1105344*Ec^5*\[Rho]^4 + 570048*Ec^6*\[Rho]^4 - 115200*Ec^7*\[Rho]^4 - 
        1029*\[Rho]^5 + 12348*Ec*\[Rho]^5 - 61740*Ec^2*\[Rho]^5 + 
        164640*Ec^3*\[Rho]^5 - 246960*Ec^4*\[Rho]^5 + 197568*Ec^5*\[Rho]^5 - 
        65856*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*(-4 - 72*\[Rho] + 33*\[Rho]^2 + 
          9*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*(-4 - 72*\[Rho] + 
          33*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) + 2*\[CapitalLambda]bh^2*
       (150 - 2400*Ec + 16800*Ec^2 - 67200*Ec^3 + 168000*Ec^4 - 268800*Ec^5 + 
        268800*Ec^6 - 153600*Ec^7 + 38400*Ec^8 - 12570*\[Rho] + 
        206520*Ec*\[Rho] - 1488840*Ec^2*\[Rho] + 6156960*Ec^3*\[Rho] - 
        15997200*Ec^4*\[Rho] + 26796912*Ec^5*\[Rho] - 28288992*Ec^6*\[Rho] + 
        16760064*Ec^7*\[Rho] - 1925376*Ec^8*\[Rho] - 6781440*Ec^9*\[Rho] + 
        8933376*Ec^10*\[Rho] - 5861376*Ec^11*\[Rho] + 786432*Ec^12*\[Rho] + 
        1093632*Ec^13*\[Rho] - 368640*Ec^14*\[Rho] - 30230*\[Rho]^2 + 
        549680*Ec*\[Rho]^2 - 4375760*Ec^2*\[Rho]^2 + 19967040*Ec^3*\[Rho]^2 - 
        57309600*Ec^4*\[Rho]^2 + 106470480*Ec^5*\[Rho]^2 - 
        126150720*Ec^6*\[Rho]^2 + 89199360*Ec^7*\[Rho]^2 - 
        32505600*Ec^8*\[Rho]^2 + 6991360*Ec^9*\[Rho]^2 - 
        6200320*Ec^10*\[Rho]^2 + 3420160*Ec^11*\[Rho]^2 + 
        307200*Ec^12*\[Rho]^2 - 307200*Ec^13*\[Rho]^2 + 46325*\[Rho]^3 - 
        704600*Ec*\[Rho]^3 + 4639400*Ec^2*\[Rho]^3 - 17191200*Ec^3*\[Rho]^3 + 
        38878800*Ec^4*\[Rho]^3 - 53997600*Ec^5*\[Rho]^3 + 
        42858240*Ec^6*\[Rho]^3 - 14054400*Ec^7*\[Rho]^3 - 
        3601920*Ec^8*\[Rho]^3 + 3883520*Ec^9*\[Rho]^3 - 
        1034240*Ec^10*\[Rho]^3 + 327680*Ec^11*\[Rho]^3 - 3750*\[Rho]^4 + 
        56400*Ec*\[Rho]^4 - 366000*Ec^2*\[Rho]^4 + 1329600*Ec^3*\[Rho]^4 - 
        2920800*Ec^4*\[Rho]^4 + 4104480*Ec^5*\[Rho]^4 - 
        4261440*Ec^6*\[Rho]^4 + 4131840*Ec^7*\[Rho]^4 - 
        3617280*Ec^8*\[Rho]^4 + 2065920*Ec^9*\[Rho]^4 - 
        476160*Ec^10*\[Rho]^4 + 2150*\[Rho]^5 - 39800*Ec*\[Rho]^5 + 
        321800*Ec^2*\[Rho]^5 - 1488800*Ec^3*\[Rho]^5 + 
        4326800*Ec^4*\[Rho]^5 - 8561360*Ec^5*\[Rho]^5 + 
        12057440*Ec^6*\[Rho]^5 - 11697920*Ec^7*\[Rho]^5 + 
        7055360*Ec^8*\[Rho]^5 - 2177280*Ec^9*\[Rho]^5 + 
        207360*Ec^10*\[Rho]^5 - 2330*\[Rho]^6 + 37280*Ec*\[Rho]^6 - 
        260960*Ec^2*\[Rho]^6 + 1043840*Ec^3*\[Rho]^6 - 
        2609600*Ec^4*\[Rho]^6 + 4373648*Ec^5*\[Rho]^6 - 
        4969088*Ec^6*\[Rho]^6 + 3581696*Ec^7*\[Rho]^6 - 
        1439744*Ec^8*\[Rho]^6 + 241920*Ec^9*\[Rho]^6 + 255*\[Rho]^7 - 
        4080*Ec*\[Rho]^7 + 28560*Ec^2*\[Rho]^7 - 114240*Ec^3*\[Rho]^7 + 
        285600*Ec^4*\[Rho]^7 - 456960*Ec^5*\[Rho]^7 + 456960*Ec^6*\[Rho]^7 - 
        261120*Ec^7*\[Rho]^7 + 65280*Ec^8*\[Rho]^7 - 300*(1 - 2*Ec)^8*\[Rho]*
         (-9 - 110*\[Rho] - 61*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*
         Log[1 - 2*Ec] + 300*(1 - 2*Ec)^8*\[Rho]*(-9 - 110*\[Rho] - 
          61*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]) + 
      (1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho]*
       (8545 - 122030*Ec + 748980*Ec^2 - 2563800*Ec^3 + 5283840*Ec^4 - 
        6451968*Ec^5 + 3615232*Ec^6 + 2188288*Ec^7 - 7461120*Ec^8 + 
        8855040*Ec^9 - 5059584*Ec^10 + 55296*Ec^11 + 1245184*Ec^12 - 
        327680*Ec^13 + 71150*\[Rho] - 1087300*Ec*\[Rho] + 
        7162200*Ec^2*\[Rho] - 26427600*Ec^3*\[Rho] + 59222400*Ec^4*\[Rho] - 
        81200640*Ec^5*\[Rho] + 64473600*Ec^6*\[Rho] - 26112000*Ec^7*\[Rho] + 
        7334400*Ec^8*\[Rho] - 7552000*Ec^9*\[Rho] + 4474880*Ec^10*\[Rho] - 
        307200*Ec^11*\[Rho] - 99975*\[Rho]^2 + 1325850*Ec*\[Rho]^2 - 
        7438500*Ec^2*\[Rho]^2 + 22728600*Ec^3*\[Rho]^2 - 
        40152000*Ec^4*\[Rho]^2 + 38568960*Ec^5*\[Rho]^2 - 
        11863680*Ec^6*\[Rho]^2 - 14081280*Ec^7*\[Rho]^2 + 
        18528000*Ec^8*\[Rho]^2 - 10068480*Ec^9*\[Rho]^2 + 
        2472960*Ec^10*\[Rho]^2 + 153600*Ec^11*\[Rho]^2 + 27600*\[Rho]^3 - 
        363600*Ec*\[Rho]^3 + 2022000*Ec^2*\[Rho]^3 - 6101600*Ec^3*\[Rho]^3 + 
        10672000*Ec^4*\[Rho]^3 - 10103040*Ec^5*\[Rho]^3 + 
        2156800*Ec^6*\[Rho]^3 + 6384640*Ec^7*\[Rho]^3 - 
        7633920*Ec^8*\[Rho]^3 + 3532800*Ec^9*\[Rho]^3 - 
        552960*Ec^10*\[Rho]^3 - 14225*\[Rho]^4 + 204550*Ec*\[Rho]^4 - 
        1265100*Ec^2*\[Rho]^4 + 4368200*Ec^3*\[Rho]^4 - 
        9535600*Ec^4*\[Rho]^4 + 13775520*Ec^5*\[Rho]^4 - 
        12802880*Ec^6*\[Rho]^4 + 6954880*Ec^7*\[Rho]^4 - 
        1689600*Ec^8*\[Rho]^4 + 8130*\[Rho]^5 - 113820*Ec*\[Rho]^5 + 
        682920*Ec^2*\[Rho]^5 - 2276400*Ec^3*\[Rho]^5 + 
        4798560*Ec^4*\[Rho]^5 - 6526272*Ec^5*\[Rho]^5 + 
        5432448*Ec^6*\[Rho]^5 - 2473728*Ec^7*\[Rho]^5 + 
        460800*Ec^8*\[Rho]^5 - 1225*\[Rho]^6 + 17150*Ec*\[Rho]^6 - 
        102900*Ec^2*\[Rho]^6 + 343000*Ec^3*\[Rho]^6 - 686000*Ec^4*\[Rho]^6 + 
        823200*Ec^5*\[Rho]^6 - 548800*Ec^6*\[Rho]^6 + 156800*Ec^7*\[Rho]^6 - 
        300*(-1 + 2*Ec)^7*(-4 - 152*\[Rho] - 123*\[Rho]^2 + 38*\[Rho]^3 + 
          9*\[Rho]^4)*Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*(-4 - 152*\[Rho] - 
          123*\[Rho]^2 + 38*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))))/
  (2700*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r10*(-((180 - 2160*Ec + 10800*Ec^2 - 28800*Ec^3 + 43200*Ec^4 - 34560*Ec^5 + 
       11520*Ec^6 - 785*\[Rho] + 10620*Ec*\[Rho] - 60300*Ec^2*\[Rho] + 
       187680*Ec^3*\[Rho] - 355200*Ec^4*\[Rho] + 446208*Ec^5*\[Rho] - 
       434304*Ec^6*\[Rho] + 379392*Ec^7*\[Rho] - 258816*Ec^8*\[Rho] + 
       99328*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 360*\[Rho]^2 - 
       4320*Ec*\[Rho]^2 + 21600*Ec^2*\[Rho]^2 - 66240*Ec^3*\[Rho]^2 + 
       164640*Ec^4*\[Rho]^2 - 341376*Ec^5*\[Rho]^2 + 479232*Ec^6*\[Rho]^2 - 
       370176*Ec^7*\[Rho]^2 + 118272*Ec^8*\[Rho]^2 + 540*\[Rho]^3 - 
       7560*Ec*\[Rho]^3 + 44280*Ec^2*\[Rho]^3 - 126240*Ec^3*\[Rho]^3 + 
       185760*Ec^4*\[Rho]^3 - 142272*Ec^5*\[Rho]^3 + 53760*Ec^6*\[Rho]^3 - 
       6912*Ec^7*\[Rho]^3 + 20*\[Rho]^4 - 240*Ec*\[Rho]^4 + 
       1200*Ec^2*\[Rho]^4 - 19520*Ec^3*\[Rho]^4 + 44160*Ec^4*\[Rho]^4 - 
       53952*Ec^5*\[Rho]^4 + 38144*Ec^6*\[Rho]^4 - 11520*Ec^7*\[Rho]^4 - 
       315*\[Rho]^5 + 3780*Ec*\[Rho]^5 - 18900*Ec^2*\[Rho]^5 + 
       50400*Ec^3*\[Rho]^5 - 75600*Ec^4*\[Rho]^5 + 60480*Ec^5*\[Rho]^5 - 
       20160*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
        Log[\[Rho]])*(30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
        (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
       6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
        (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
         80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
         270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
         480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
         32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
         1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 
         576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
         48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
         1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
         3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
         12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
         1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
         16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
         3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
         2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
         1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
         192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
         384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
         24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
         60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
         60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
          Log[\[Rho]]))) + 6*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (3*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*
       (435 - 5220*Ec + 26100*Ec^2 - 73840*Ec^3 + 161760*Ec^4 - 418528*Ec^5 + 
        1129216*Ec^6 - 2225280*Ec^7 + 2824960*Ec^8 - 2199040*Ec^9 + 
        961536*Ec^10 - 182272*Ec^11 - 3535*\[Rho] + 44820*Ec*\[Rho] - 
        238500*Ec^2*\[Rho] + 685200*Ec^3*\[Rho] - 1141600*Ec^4*\[Rho] + 
        1140000*Ec^5*\[Rho] - 844800*Ec^6*\[Rho] + 841600*Ec^7*\[Rho] - 
        864000*Ec^8*\[Rho] + 473600*Ec^9*\[Rho] - 117760*Ec^10*\[Rho] + 
        30720*Ec^11*\[Rho] + 9600*\[Rho]^2 - 120600*Ec*\[Rho]^2 + 
        635400*Ec^2*\[Rho]^2 - 1824000*Ec^3*\[Rho]^2 + 
        3122400*Ec^4*\[Rho]^2 - 3352320*Ec^5*\[Rho]^2 + 
        2444160*Ec^6*\[Rho]^2 - 1351680*Ec^7*\[Rho]^2 + 
        483840*Ec^8*\[Rho]^2 - 30720*Ec^9*\[Rho]^2 - 5600*\[Rho]^3 + 
        63000*Ec*\[Rho]^3 - 289800*Ec^2*\[Rho]^3 + 716800*Ec^3*\[Rho]^3 - 
        1082400*Ec^4*\[Rho]^3 + 1166080*Ec^5*\[Rho]^3 - 
        1089920*Ec^6*\[Rho]^3 + 829440*Ec^7*\[Rho]^3 - 366080*Ec^8*\[Rho]^3 + 
        71680*Ec^9*\[Rho]^3 - 2675*\[Rho]^4 + 32100*Ec*\[Rho]^4 - 
        160500*Ec^2*\[Rho]^4 + 453200*Ec^3*\[Rho]^4 - 770000*Ec^4*\[Rho]^4 + 
        719520*Ec^5*\[Rho]^4 - 230720*Ec^6*\[Rho]^4 - 129920*Ec^7*\[Rho]^4 + 
        92160*Ec^8*\[Rho]^4 + 2415*\[Rho]^5 - 28980*Ec*\[Rho]^5 + 
        144900*Ec^2*\[Rho]^5 - 414960*Ec^3*\[Rho]^5 + 684240*Ec^4*\[Rho]^5 - 
        644832*Ec^5*\[Rho]^5 + 312384*Ec^6*\[Rho]^5 - 55680*Ec^7*\[Rho]^5 - 
        640*\[Rho]^6 + 7680*Ec*\[Rho]^6 - 38400*Ec^2*\[Rho]^6 + 
        102400*Ec^3*\[Rho]^6 - 153600*Ec^4*\[Rho]^6 + 122880*Ec^5*\[Rho]^6 - 
        40960*Ec^6*\[Rho]^6 - 300*(1 - 2*Ec)^6*\[Rho]*(-4 + 9*\[Rho] + 
          7*\[Rho]^2)*Log[1 - 2*Ec] + 300*(1 - 2*Ec)^6*\[Rho]*
         (-4 + 9*\[Rho] + 7*\[Rho]^2)*Log[\[Rho]]) + 
      5*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + \[Rho])^
        2*(180 - 2160*Ec + 10800*Ec^2 - 28800*Ec^3 + 43200*Ec^4 - 
        34560*Ec^5 + 11520*Ec^6 - 785*\[Rho] + 10620*Ec*\[Rho] - 
        60300*Ec^2*\[Rho] + 187680*Ec^3*\[Rho] - 355200*Ec^4*\[Rho] + 
        446208*Ec^5*\[Rho] - 434304*Ec^6*\[Rho] + 379392*Ec^7*\[Rho] - 
        258816*Ec^8*\[Rho] + 99328*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 
        360*\[Rho]^2 - 4320*Ec*\[Rho]^2 + 21600*Ec^2*\[Rho]^2 - 
        66240*Ec^3*\[Rho]^2 + 164640*Ec^4*\[Rho]^2 - 341376*Ec^5*\[Rho]^2 + 
        479232*Ec^6*\[Rho]^2 - 370176*Ec^7*\[Rho]^2 + 118272*Ec^8*\[Rho]^2 + 
        540*\[Rho]^3 - 7560*Ec*\[Rho]^3 + 44280*Ec^2*\[Rho]^3 - 
        126240*Ec^3*\[Rho]^3 + 185760*Ec^4*\[Rho]^3 - 142272*Ec^5*\[Rho]^3 + 
        53760*Ec^6*\[Rho]^3 - 6912*Ec^7*\[Rho]^3 + 20*\[Rho]^4 - 
        240*Ec*\[Rho]^4 + 1200*Ec^2*\[Rho]^4 - 19520*Ec^3*\[Rho]^4 + 
        44160*Ec^4*\[Rho]^4 - 53952*Ec^5*\[Rho]^4 + 38144*Ec^6*\[Rho]^4 - 
        11520*Ec^7*\[Rho]^4 - 315*\[Rho]^5 + 3780*Ec*\[Rho]^5 - 
        18900*Ec^2*\[Rho]^5 + 50400*Ec^3*\[Rho]^5 - 75600*Ec^4*\[Rho]^5 + 
        60480*Ec^5*\[Rho]^5 - 20160*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*
         (-10 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*
         (-10 + 9*\[Rho]^2)*Log[\[Rho]]) - 5*(1 - 2*Ec)^2*
       (1 + \[CapitalLambda]bh)^2*\[Rho]*(\[CapitalLambda]bh + \[Rho])*
       (1633 - 19116*Ec + 92700*Ec^2 - 240480*Ec^3 + 371520*Ec^4 - 
        417408*Ec^5 + 519936*Ec^6 - 668160*Ec^7 + 510720*Ec^8 - 97280*Ec^9 - 
        101376*Ec^10 + 49152*Ec^11 - 5395*\[Rho] + 62820*Ec*\[Rho] - 
        302580*Ec^2*\[Rho] + 762240*Ec^3*\[Rho] - 999360*Ec^4*\[Rho] + 
        385536*Ec^5*\[Rho] + 805632*Ec^6*\[Rho] - 1453056*Ec^7*\[Rho] + 
        1060608*Ec^8*\[Rho] - 308224*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 
        3720*\[Rho]^2 - 40680*Ec*\[Rho]^2 + 179640*Ec^2*\[Rho]^2 - 
        394560*Ec^3*\[Rho]^2 + 364800*Ec^4*\[Rho]^2 + 190464*Ec^5*\[Rho]^2 - 
        815232*Ec^6*\[Rho]^2 + 795648*Ec^7*\[Rho]^2 - 316416*Ec^8*\[Rho]^2 + 
        18432*Ec^9*\[Rho]^2 + 1400*\[Rho]^3 - 15720*Ec*\[Rho]^3 + 
        72120*Ec^2*\[Rho]^3 - 212480*Ec^3*\[Rho]^3 + 435840*Ec^4*\[Rho]^3 - 
        537600*Ec^5*\[Rho]^3 + 315776*Ec^6*\[Rho]^3 - 35328*Ec^7*\[Rho]^3 - 
        27648*Ec^8*\[Rho]^3 - 2345*\[Rho]^4 + 28140*Ec*\[Rho]^4 - 
        140700*Ec^2*\[Rho]^4 + 420800*Ec^3*\[Rho]^4 - 710640*Ec^4*\[Rho]^4 + 
        688704*Ec^5*\[Rho]^4 - 350528*Ec^6*\[Rho]^4 + 69120*Ec^7*\[Rho]^4 + 
        987*\[Rho]^5 - 11844*Ec*\[Rho]^5 + 59220*Ec^2*\[Rho]^5 - 
        157920*Ec^3*\[Rho]^5 + 236880*Ec^4*\[Rho]^5 - 189504*Ec^5*\[Rho]^5 + 
        63168*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*(4 - 16*\[Rho] + 33*\[Rho]^2 + 
          9*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*(4 - 16*\[Rho] + 
          33*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) - 
      5*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(360 - 5040*Ec + 30240*Ec^2 - 
        100800*Ec^3 + 201600*Ec^4 - 241920*Ec^5 + 161280*Ec^6 - 46080*Ec^7 - 
        8351*\[Rho] + 122434*Ec*\[Rho] - 773244*Ec^2*\[Rho] + 
        2732040*Ec^3*\[Rho] - 5850720*Ec^4*\[Rho] + 7648128*Ec^5*\[Rho] - 
        5795328*Ec^6*\[Rho] + 2331648*Ec^7*\[Rho] - 825600*Ec^8*\[Rho] + 
        755200*Ec^9*\[Rho] - 238592*Ec^10*\[Rho] - 215040*Ec^11*\[Rho] + 
        122880*Ec^12*\[Rho] + 9645*\[Rho]^2 - 126390*Ec*\[Rho]^2 + 
        697860*Ec^2*\[Rho]^2 - 2084280*Ec^3*\[Rho]^2 + 
        3542400*Ec^4*\[Rho]^2 - 3083520*Ec^5*\[Rho]^2 + 
        294912*Ec^6*\[Rho]^2 + 2193408*Ec^7*\[Rho]^2 - 
        2370816*Ec^8*\[Rho]^2 + 1242624*Ec^9*\[Rho]^2 - 
        353280*Ec^10*\[Rho]^2 + 30720*Ec^11*\[Rho]^2 - 1080*\[Rho]^3 + 
        14040*Ec*\[Rho]^3 - 76680*Ec^2*\[Rho]^3 + 225360*Ec^3*\[Rho]^3 - 
        325440*Ec^4*\[Rho]^3 - 50688*Ec^5*\[Rho]^3 + 999936*Ec^6*\[Rho]^3 - 
        1534464*Ec^7*\[Rho]^3 + 990720*Ec^8*\[Rho]^3 - 267264*Ec^9*\[Rho]^3 - 
        280*\[Rho]^4 + 680*Ec*\[Rho]^4 + 18600*Ec^2*\[Rho]^4 - 
        152720*Ec^3*\[Rho]^4 + 425920*Ec^4*\[Rho]^4 - 569856*Ec^5*\[Rho]^4 + 
        475904*Ec^6*\[Rho]^4 - 283648*Ec^7*\[Rho]^4 + 93696*Ec^8*\[Rho]^4 - 
        9216*Ec^9*\[Rho]^4 - 105*\[Rho]^5 + 1470*Ec*\[Rho]^5 - 
        8820*Ec^2*\[Rho]^5 + 29400*Ec^3*\[Rho]^5 + 19440*Ec^4*\[Rho]^5 - 
        76128*Ec^5*\[Rho]^5 + 98112*Ec^6*\[Rho]^5 - 74112*Ec^7*\[Rho]^5 + 
        23040*Ec^8*\[Rho]^5 - 189*\[Rho]^6 + 2646*Ec*\[Rho]^6 - 
        15876*Ec^2*\[Rho]^6 + 52920*Ec^3*\[Rho]^6 - 105840*Ec^4*\[Rho]^6 + 
        127008*Ec^5*\[Rho]^6 - 84672*Ec^6*\[Rho]^6 + 24192*Ec^7*\[Rho]^6 + 
        60*(-1 + 2*Ec)^7*\[Rho]*(-46 - 72*\[Rho] + 9*\[Rho]^2 + 27*\[Rho]^3)*
         Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*\[Rho]*(-46 - 72*\[Rho] + 
          9*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]) + 2*\[CapitalLambda]bh^2*
       (450 - 7200*Ec + 50400*Ec^2 - 201600*Ec^3 + 504000*Ec^4 - 
        806400*Ec^5 + 806400*Ec^6 - 460800*Ec^7 + 115200*Ec^8 - 
        20630*\[Rho] + 340280*Ec*\[Rho] - 2463560*Ec^2*\[Rho] + 
        10235040*Ec^3*\[Rho] - 26730000*Ec^4*\[Rho] + 45039408*Ec^5*\[Rho] - 
        47889888*Ec^6*\[Rho] + 28682496*Ec^7*\[Rho] - 3458304*Ec^8*\[Rho] - 
        12177920*Ec^9*\[Rho] + 17936384*Ec^10*\[Rho] - 
        14987264*Ec^11*\[Rho] + 6094848*Ec^12*\[Rho] - 233472*Ec^13*\[Rho] - 
        368640*Ec^14*\[Rho] + 11130*\[Rho]^2 - 124080*Ec*\[Rho]^2 + 
        436560*Ec^2*\[Rho]^2 + 269760*Ec^3*\[Rho]^2 - 6722400*Ec^4*\[Rho]^2 + 
        22827600*Ec^5*\[Rho]^2 - 38706240*Ec^6*\[Rho]^2 + 
        34901760*Ec^7*\[Rho]^2 - 13474560*Ec^8*\[Rho]^2 - 
        545280*Ec^9*\[Rho]^2 + 107520*Ec^10*\[Rho]^2 + 
        1044480*Ec^11*\[Rho]^2 + 307200*Ec^12*\[Rho]^2 - 
        307200*Ec^13*\[Rho]^2 + 21725*\[Rho]^3 - 375800*Ec*\[Rho]^3 + 
        2856200*Ec^2*\[Rho]^3 - 12477600*Ec^3*\[Rho]^3 + 
        34352400*Ec^4*\[Rho]^3 - 61188000*Ec^5*\[Rho]^3 + 
        68743680*Ec^6*\[Rho]^3 - 43130880*Ec^7*\[Rho]^3 + 
        7288320*Ec^8*\[Rho]^3 + 8153600*Ec^9*\[Rho]^3 - 
        5396480*Ec^10*\[Rho]^3 + 1310720*Ec^11*\[Rho]^3 - 10450*\[Rho]^4 + 
        163600*Ec*\[Rho]^4 - 1116400*Ec^2*\[Rho]^4 + 4331200*Ec^3*\[Rho]^4 - 
        10424800*Ec^4*\[Rho]^4 + 15577120*Ec^5*\[Rho]^4 - 
        12969280*Ec^6*\[Rho]^4 + 3420160*Ec^7*\[Rho]^4 + 
        2716160*Ec^8*\[Rho]^4 - 2112000*Ec^9*\[Rho]^4 + 
        568320*Ec^10*\[Rho]^4 - 1950*\[Rho]^5 + 25800*Ec*\[Rho]^5 - 
        137400*Ec^2*\[Rho]^5 + 348000*Ec^3*\[Rho]^5 - 265200*Ec^4*\[Rho]^5 - 
        306960*Ec^5*\[Rho]^5 + 678240*Ec^6*\[Rho]^5 - 910080*Ec^7*\[Rho]^5 + 
        798720*Ec^8*\[Rho]^5 - 288000*Ec^9*\[Rho]^5 + 23040*Ec^10*\[Rho]^5 - 
        170*\[Rho]^6 + 2720*Ec*\[Rho]^6 - 19040*Ec^2*\[Rho]^6 + 
        76160*Ec^3*\[Rho]^6 - 190400*Ec^4*\[Rho]^6 + 67472*Ec^5*\[Rho]^6 + 
        62848*Ec^6*\[Rho]^6 - 123136*Ec^7*\[Rho]^6 + 108544*Ec^8*\[Rho]^6 - 
        34560*Ec^9*\[Rho]^6 - 105*\[Rho]^7 + 1680*Ec*\[Rho]^7 - 
        11760*Ec^2*\[Rho]^7 + 47040*Ec^3*\[Rho]^7 - 117600*Ec^4*\[Rho]^7 + 
        188160*Ec^5*\[Rho]^7 - 188160*Ec^6*\[Rho]^7 + 107520*Ec^7*\[Rho]^7 - 
        26880*Ec^8*\[Rho]^7 - 300*(1 - 2*Ec)^8*\[Rho]*(-17 - 90*\[Rho] + 
          47*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] + 
        300*(1 - 2*Ec)^8*\[Rho]*(-17 - 90*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3 + 
          9*\[Rho]^4)*Log[\[Rho]]) + (1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(6065 - 82510*Ec + 478260*Ec^2 - 
        1527000*Ec^3 + 2847360*Ec^4 - 2641152*Ec^5 - 1567232*Ec^6 + 
        11594752*Ec^7 - 25708800*Ec^8 + 34332160*Ec^9 - 27554816*Ec^10 + 
        11556864*Ec^11 - 1409024*Ec^12 - 327680*Ec^13 + 3550*\[Rho] - 
        102500*Ec*\[Rho] + 984600*Ec^2*\[Rho] - 4760400*Ec^3*\[Rho] + 
        13219200*Ec^4*\[Rho] - 21803520*Ec^5*\[Rho] + 20620800*Ec^6*\[Rho] - 
        9984000*Ec^7*\[Rho] + 2726400*Ec^8*\[Rho] - 2432000*Ec^9*\[Rho] + 
        1853440*Ec^10*\[Rho] - 307200*Ec^11*\[Rho] - 67175*\[Rho]^2 + 
        1044250*Ec*\[Rho]^2 - 6992100*Ec^2*\[Rho]^2 + 
        26213400*Ec^3*\[Rho]^2 - 59736000*Ec^4*\[Rho]^2 + 
        83343360*Ec^5*\[Rho]^2 - 66023040*Ec^6*\[Rho]^2 + 
        20110080*Ec^7*\[Rho]^2 + 9434880*Ec^8*\[Rho]^2 - 
        10150400*Ec^9*\[Rho]^2 + 2882560*Ec^10*\[Rho]^2 + 
        153600*Ec^11*\[Rho]^2 + 57200*\[Rho]^3 - 778000*Ec*\[Rho]^3 + 
        4508400*Ec^2*\[Rho]^3 - 14389600*Ec^3*\[Rho]^3 + 
        27017600*Ec^4*\[Rho]^3 - 28750080*Ec^5*\[Rho]^3 + 
        13436160*Ec^6*\[Rho]^3 + 2749440*Ec^7*\[Rho]^3 - 
        5729280*Ec^8*\[Rho]^3 + 2181120*Ec^9*\[Rho]^3 - 
        61440*Ec^10*\[Rho]^3 + 2975*\[Rho]^4 - 36250*Ec*\[Rho]^4 + 
        179700*Ec^2*\[Rho]^4 - 447800*Ec^3*\[Rho]^4 + 1162000*Ec^4*\[Rho]^4 - 
        2943840*Ec^5*\[Rho]^4 + 4149440*Ec^6*\[Rho]^4 - 
        2865280*Ec^7*\[Rho]^4 + 798720*Ec^8*\[Rho]^4 - 3790*\[Rho]^5 + 
        53060*Ec*\[Rho]^5 - 318360*Ec^2*\[Rho]^5 + 1061200*Ec^3*\[Rho]^5 - 
        2521760*Ec^4*\[Rho]^5 + 3548352*Ec^5*\[Rho]^5 - 
        3004288*Ec^6*\[Rho]^5 + 1411328*Ec^7*\[Rho]^5 - 
        276480*Ec^8*\[Rho]^5 + 1175*\[Rho]^6 - 16450*Ec*\[Rho]^6 + 
        98700*Ec^2*\[Rho]^6 - 329000*Ec^3*\[Rho]^6 + 658000*Ec^4*\[Rho]^6 - 
        789600*Ec^5*\[Rho]^6 + 526400*Ec^6*\[Rho]^6 - 150400*Ec^7*\[Rho]^6 - 
        300*(-1 + 2*Ec)^7*(4 - 88*\[Rho] + 173*\[Rho]^2 + 38*\[Rho]^3 + 
          9*\[Rho]^4)*Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*
         (4 - 88*\[Rho] + 173*\[Rho]^2 + 38*\[Rho]^3 + 9*\[Rho]^4)*
         Log[\[Rho]]))))/(2700*(1 - 2*Ec)^6*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r16*((240 - 2400*Ec + 9600*Ec^2 - 19200*Ec^3 + 19200*Ec^4 - 7680*Ec^5 - 
      2605*\[Rho] + 28450*Ec*\[Rho] - 125800*Ec^2*\[Rho] + 
      283600*Ec^3*\[Rho] - 334240*Ec^4*\[Rho] + 192832*Ec^5*\[Rho] - 
      80512*Ec^6*\[Rho] + 89344*Ec^7*\[Rho] - 46336*Ec^8*\[Rho] - 
      7680*Ec^9*\[Rho] + 2040*\[Rho]^2 - 20400*Ec*\[Rho]^2 + 
      81600*Ec^2*\[Rho]^2 - 151680*Ec^3*\[Rho]^2 + 96000*Ec^4*\[Rho]^2 + 
      69120*Ec^5*\[Rho]^2 - 109056*Ec^6*\[Rho]^2 + 33792*Ec^7*\[Rho]^2 + 
      840*\[Rho]^3 - 9480*Ec*\[Rho]^3 + 43320*Ec^2*\[Rho]^3 - 
      116400*Ec^3*\[Rho]^3 + 211680*Ec^4*\[Rho]^3 - 214848*Ec^5*\[Rho]^3 + 
      89088*Ec^6*\[Rho]^3 + 760*\[Rho]^4 - 7600*Ec*\[Rho]^4 + 
      30400*Ec^2*\[Rho]^4 - 103040*Ec^3*\[Rho]^4 + 180800*Ec^4*\[Rho]^4 - 
      164480*Ec^5*\[Rho]^4 + 61440*Ec^6*\[Rho]^4 - 1275*\[Rho]^5 + 
      12750*Ec*\[Rho]^5 - 51000*Ec^2*\[Rho]^5 + 102000*Ec^3*\[Rho]^5 - 
      102000*Ec^4*\[Rho]^5 + 40800*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*
       (-20 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*
       (-20 + 9*\[Rho]^2)*Log[\[Rho]])*
     (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
        80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
        32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
        24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
        32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
        4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
      6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
        32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
        1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
        384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
        768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
        11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
        1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
        960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
        16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
        640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
        6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
        480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
        576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
        144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
        32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) + 
    30*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(6*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*
       (9 - 90*Ec + 360*Ec^2 - 160*Ec^3 - 5760*Ec^4 + 31072*Ec^5 - 
        81472*Ec^6 + 120320*Ec^7 - 96000*Ec^8 + 30720*Ec^9 + 5120*Ec^10 - 
        4096*Ec^11 + 1501*\[Rho] - 15970*Ec*\[Rho] + 68680*Ec^2*\[Rho] - 
        149760*Ec^3*\[Rho] + 167840*Ec^4*\[Rho] - 88864*Ec^5*\[Rho] + 
        47040*Ec^6*\[Rho] - 85760*Ec^7*\[Rho] + 75520*Ec^8*\[Rho] - 
        20480*Ec^9*\[Rho] + 1024*Ec^10*\[Rho] - 1520*\[Rho]^2 + 
        12440*Ec*\[Rho]^2 - 35960*Ec^2*\[Rho]^2 + 32080*Ec^3*\[Rho]^2 + 
        40640*Ec^4*\[Rho]^2 - 98816*Ec^5*\[Rho]^2 + 45696*Ec^6*\[Rho]^2 + 
        23808*Ec^7*\[Rho]^2 - 18432*Ec^8*\[Rho]^2 + 80*\[Rho]^3 - 
        200*Ec*\[Rho]^3 - 2200*Ec^2*\[Rho]^3 + 9680*Ec^3*\[Rho]^3 - 
        1600*Ec^4*\[Rho]^3 - 50304*Ec^5*\[Rho]^3 + 96128*Ec^6*\[Rho]^3 - 
        67840*Ec^7*\[Rho]^3 + 15360*Ec^8*\[Rho]^3 - 25*\[Rho]^4 + 
        250*Ec*\[Rho]^4 - 1000*Ec^2*\[Rho]^4 + 4480*Ec^3*\[Rho]^4 - 
        18960*Ec^4*\[Rho]^4 + 35648*Ec^5*\[Rho]^4 - 29248*Ec^6*\[Rho]^4 + 
        8960*Ec^7*\[Rho]^4 - 109*\[Rho]^5 + 1090*Ec*\[Rho]^5 - 
        4360*Ec^2*\[Rho]^5 + 11040*Ec^3*\[Rho]^5 - 15600*Ec^4*\[Rho]^5 + 
        11712*Ec^5*\[Rho]^5 - 3648*Ec^6*\[Rho]^5 + 64*\[Rho]^6 - 
        640*Ec*\[Rho]^6 + 2560*Ec^2*\[Rho]^6 - 5120*Ec^3*\[Rho]^6 + 
        5120*Ec^4*\[Rho]^6 - 2048*Ec^5*\[Rho]^6 - 60*(-1 + 2*Ec)^5*\[Rho]*
         (-8 - 23*\[Rho] + 5*\[Rho]^2)*Log[1 - 2*Ec] + 
        60*(-1 + 2*Ec)^5*\[Rho]*(-8 - 23*\[Rho] + 5*\[Rho]^2)*Log[\[Rho]]) - 
      (1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + \[Rho])^2*
       (240 - 2400*Ec + 9600*Ec^2 - 19200*Ec^3 + 19200*Ec^4 - 7680*Ec^5 - 
        2605*\[Rho] + 28450*Ec*\[Rho] - 125800*Ec^2*\[Rho] + 
        283600*Ec^3*\[Rho] - 334240*Ec^4*\[Rho] + 192832*Ec^5*\[Rho] - 
        80512*Ec^6*\[Rho] + 89344*Ec^7*\[Rho] - 46336*Ec^8*\[Rho] - 
        7680*Ec^9*\[Rho] + 2040*\[Rho]^2 - 20400*Ec*\[Rho]^2 + 
        81600*Ec^2*\[Rho]^2 - 151680*Ec^3*\[Rho]^2 + 96000*Ec^4*\[Rho]^2 + 
        69120*Ec^5*\[Rho]^2 - 109056*Ec^6*\[Rho]^2 + 33792*Ec^7*\[Rho]^2 + 
        840*\[Rho]^3 - 9480*Ec*\[Rho]^3 + 43320*Ec^2*\[Rho]^3 - 
        116400*Ec^3*\[Rho]^3 + 211680*Ec^4*\[Rho]^3 - 214848*Ec^5*\[Rho]^3 + 
        89088*Ec^6*\[Rho]^3 + 760*\[Rho]^4 - 7600*Ec*\[Rho]^4 + 
        30400*Ec^2*\[Rho]^4 - 103040*Ec^3*\[Rho]^4 + 180800*Ec^4*\[Rho]^4 - 
        164480*Ec^5*\[Rho]^4 + 61440*Ec^6*\[Rho]^4 - 1275*\[Rho]^5 + 
        12750*Ec*\[Rho]^5 - 51000*Ec^2*\[Rho]^5 + 102000*Ec^3*\[Rho]^5 - 
        102000*Ec^4*\[Rho]^5 + 40800*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*
         (-20 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*
         (-20 + 9*\[Rho]^2)*Log[\[Rho]]) + (1 - 2*Ec)^2*
       (1 + \[CapitalLambda]bh)^2*\[Rho]*(\[CapitalLambda]bh + \[Rho])*
       (4429 - 45250*Ec + 185800*Ec^2 - 392560*Ec^3 + 487840*Ec^4 - 
        526336*Ec^5 + 736000*Ec^6 - 774400*Ec^7 + 344320*Ec^8 - 7680*Ec^9 - 
        6144*Ec^10 - 1415*\[Rho] - 6970*Ec*\[Rho] + 133480*Ec^2*\[Rho] - 
        558160*Ec^3*\[Rho] + 1024960*Ec^4*\[Rho] - 794752*Ec^5*\[Rho] + 
        7552*Ec^6*\[Rho] + 302336*Ec^7*\[Rho] - 99584*Ec^8*\[Rho] - 
        7680*Ec^9*\[Rho] - 2640*\[Rho]^2 + 34680*Ec*\[Rho]^2 - 
        180120*Ec^2*\[Rho]^2 + 419760*Ec^3*\[Rho]^2 - 275520*Ec^4*\[Rho]^2 - 
        564864*Ec^5*\[Rho]^2 + 1130880*Ec^6*\[Rho]^2 - 685824*Ec^7*\[Rho]^2 + 
        107520*Ec^8*\[Rho]^2 + 80*\[Rho]^3 + 280*Ec*\[Rho]^3 - 
        6520*Ec^2*\[Rho]^3 + 75440*Ec^3*\[Rho]^3 - 345920*Ec^4*\[Rho]^3 + 
        597248*Ec^5*\[Rho]^3 - 421248*Ec^6*\[Rho]^3 + 96000*Ec^7*\[Rho]^3 - 
        2365*\[Rho]^4 + 23650*Ec*\[Rho]^4 - 94600*Ec^2*\[Rho]^4 + 
        255920*Ec^3*\[Rho]^4 - 383600*Ec^4*\[Rho]^4 + 306080*Ec^5*\[Rho]^4 - 
        101760*Ec^6*\[Rho]^4 + 1911*\[Rho]^5 - 19110*Ec*\[Rho]^5 + 
        76440*Ec^2*\[Rho]^5 - 152880*Ec^3*\[Rho]^5 + 152880*Ec^4*\[Rho]^5 - 
        61152*Ec^5*\[Rho]^5 - 60*(-1 + 2*Ec)^5*(-8 - 176*\[Rho] + 
          69*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^5*
         (-8 - 176*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) + 
      (1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(480 - 5760*Ec + 28800*Ec^2 - 
        76800*Ec^3 + 115200*Ec^4 - 92160*Ec^5 + 30720*Ec^6 - 18115*\[Rho] + 
        226980*Ec*\[Rho] - 1192500*Ec^2*\[Rho] + 3372000*Ec^3*\[Rho] - 
        5450880*Ec^4*\[Rho] + 4911744*Ec^5*\[Rho] - 2345472*Ec^6*\[Rho] + 
        1076736*Ec^7*\[Rho] - 1160448*Ec^8*\[Rho] + 656384*Ec^9*\[Rho] - 
        76800*Ec^10*\[Rho] + 17805*\[Rho]^2 - 181980*Ec*\[Rho]^2 + 
        719820*Ec^2*\[Rho]^2 - 1285920*Ec^3*\[Rho]^2 + 683040*Ec^4*\[Rho]^2 + 
        817920*Ec^5*\[Rho]^2 - 790656*Ec^6*\[Rho]^2 - 603648*Ec^7*\[Rho]^2 + 
        831744*Ec^8*\[Rho]^2 - 242688*Ec^9*\[Rho]^2 + 15360*Ec^10*\[Rho]^2 + 
        240*\[Rho]^3 - 9000*Ec*\[Rho]^3 + 81720*Ec^2*\[Rho]^3 - 
        340320*Ec^3*\[Rho]^3 + 656160*Ec^4*\[Rho]^3 - 240000*Ec^5*\[Rho]^3 - 
        998784*Ec^6*\[Rho]^3 + 1347072*Ec^7*\[Rho]^3 - 526848*Ec^8*\[Rho]^3 - 
        560*\[Rho]^4 + 3480*Ec*\[Rho]^4 + 2040*Ec^2*\[Rho]^4 - 
        70240*Ec^3*\[Rho]^4 + 208800*Ec^4*\[Rho]^4 - 395136*Ec^5*\[Rho]^4 + 
        409216*Ec^6*\[Rho]^4 - 96768*Ec^7*\[Rho]^4 - 53760*Ec^8*\[Rho]^4 + 
        915*\[Rho]^5 - 10980*Ec*\[Rho]^5 + 54900*Ec^2*\[Rho]^5 - 
        146400*Ec^3*\[Rho]^5 + 370800*Ec^4*\[Rho]^5 - 515520*Ec^5*\[Rho]^5 + 
        386880*Ec^6*\[Rho]^5 - 122880*Ec^7*\[Rho]^5 - 765*\[Rho]^6 + 
        9180*Ec*\[Rho]^6 - 45900*Ec^2*\[Rho]^6 + 122400*Ec^3*\[Rho]^6 - 
        183600*Ec^4*\[Rho]^6 + 146880*Ec^5*\[Rho]^6 - 48960*Ec^6*\[Rho]^6 - 
        60*(1 - 2*Ec)^6*\[Rho]*(-80 - 264*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
         Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-80 - 264*\[Rho] + 
          51*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]) - 2*\[CapitalLambda]bh^2*
       (120 - 1680*Ec + 10080*Ec^2 - 33600*Ec^3 + 67200*Ec^4 - 80640*Ec^5 + 
        53760*Ec^6 - 15360*Ec^7 - 9497*\[Rho] + 137038*Ec*\[Rho] - 
        850788*Ec^2*\[Rho] + 2950200*Ec^3*\[Rho] - 6186000*Ec^4*\[Rho] + 
        7874784*Ec^5*\[Rho] - 5639648*Ec^6*\[Rho] + 1500736*Ec^7*\[Rho] + 
        1109376*Ec^8*\[Rho] - 2039040*Ec^9*\[Rho] + 1927680*Ec^10*\[Rho] - 
        838656*Ec^11*\[Rho] + 10240*Ec^12*\[Rho] + 53248*Ec^13*\[Rho] - 
        15900*\[Rho]^2 + 267240*Ec*\[Rho]^2 - 1915920*Ec^2*\[Rho]^2 + 
        7636320*Ec^3*\[Rho]^2 - 18397440*Ec^4*\[Rho]^2 + 
        27081216*Ec^5*\[Rho]^2 - 23112960*Ec^6*\[Rho]^2 + 
        9782784*Ec^7*\[Rho]^2 - 1680384*Ec^8*\[Rho]^2 + 
        1333248*Ec^9*\[Rho]^2 - 1204224*Ec^10*\[Rho]^2 + 
        245760*Ec^11*\[Rho]^2 + 29525*\[Rho]^3 - 397630*Ec*\[Rho]^3 + 
        2275740*Ec^2*\[Rho]^3 - 7145640*Ec^3*\[Rho]^3 + 
        13190880*Ec^4*\[Rho]^3 - 14105280*Ec^5*\[Rho]^3 + 
        7927104*Ec^6*\[Rho]^3 - 2133888*Ec^7*\[Rho]^3 + 
        1169664*Ec^8*\[Rho]^3 - 1105408*Ec^9*\[Rho]^3 + 
        327680*Ec^10*\[Rho]^3 - 3720*\[Rho]^4 + 48240*Ec*\[Rho]^4 - 
        262560*Ec^2*\[Rho]^4 + 767680*Ec^3*\[Rho]^4 - 1266560*Ec^4*\[Rho]^4 + 
        1140480*Ec^5*\[Rho]^4 - 719744*Ec^6*\[Rho]^4 + 915712*Ec^7*\[Rho]^4 - 
        975360*Ec^8*\[Rho]^4 + 359424*Ec^9*\[Rho]^4 - 615*\[Rho]^5 + 
        7530*Ec*\[Rho]^5 - 37620*Ec^2*\[Rho]^5 + 95160*Ec^3*\[Rho]^5 - 
        114720*Ec^4*\[Rho]^5 + 77376*Ec^5*\[Rho]^5 + 7008*Ec^6*\[Rho]^5 - 
        93504*Ec^7*\[Rho]^5 + 10368*Ec^8*\[Rho]^5 + 26880*Ec^9*\[Rho]^5 + 
        172*\[Rho]^6 - 2408*Ec*\[Rho]^6 + 14448*Ec^2*\[Rho]^6 - 
        48160*Ec^3*\[Rho]^6 + 96320*Ec^4*\[Rho]^6 - 189312*Ec^5*\[Rho]^6 + 
        214144*Ec^6*\[Rho]^6 - 134912*Ec^7*\[Rho]^6 + 36864*Ec^8*\[Rho]^6 - 
        85*\[Rho]^7 + 1190*Ec*\[Rho]^7 - 7140*Ec^2*\[Rho]^7 + 
        23800*Ec^3*\[Rho]^7 - 47600*Ec^4*\[Rho]^7 + 57120*Ec^5*\[Rho]^7 - 
        38080*Ec^6*\[Rho]^7 + 10880*Ec^7*\[Rho]^7 + 60*(-1 + 2*Ec)^7*\[Rho]*
         (-34 - 372*\[Rho] - 131*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*
         Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*\[Rho]*(-34 - 372*\[Rho] - 
          131*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]) - 
      (1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho]*
       (4343 - 53076*Ec + 271140*Ec^2 - 742240*Ec^3 + 1141440*Ec^4 - 
        836736*Ec^5 - 342144*Ec^6 + 1984512*Ec^7 - 3267840*Ec^8 + 
        2923520*Ec^9 - 1121280*Ec^10 - 73728*Ec^11 + 106496*Ec^12 + 
        43680*\[Rho] - 578880*Ec*\[Rho] + 3222720*Ec^2*\[Rho] - 
        9688320*Ec^3*\[Rho] + 16706400*Ec^4*\[Rho] - 15914112*Ec^5*\[Rho] + 
        7019136*Ec^6*\[Rho] - 1133568*Ec^7*\[Rho] + 1657344*Ec^8*\[Rho] - 
        1738752*Ec^9*\[Rho] + 399360*Ec^10*\[Rho] - 58535*\[Rho]^2 + 
        660060*Ec*\[Rho]^2 - 3046140*Ec^2*\[Rho]^2 + 7275840*Ec^3*\[Rho]^2 - 
        9221760*Ec^4*\[Rho]^2 + 5412864*Ec^5*\[Rho]^2 - 
        846336*Ec^6*\[Rho]^2 + 688128*Ec^7*\[Rho]^2 - 1390848*Ec^8*\[Rho]^2 + 
        529408*Ec^9*\[Rho]^2 + 15360*Ec^10*\[Rho]^2 + 10880*\[Rho]^3 - 
        118080*Ec*\[Rho]^3 + 515520*Ec^2*\[Rho]^3 - 1125120*Ec^3*\[Rho]^3 + 
        1299840*Ec^4*\[Rho]^3 - 1163904*Ec^5*\[Rho]^3 + 
        1726464*Ec^6*\[Rho]^3 - 1959936*Ec^7*\[Rho]^3 + 
        903168*Ec^8*\[Rho]^3 - 71680*Ec^9*\[Rho]^3 + 105*\[Rho]^4 - 
        180*Ec*\[Rho]^4 - 5580*Ec^2*\[Rho]^4 + 36480*Ec^3*\[Rho]^4 - 
        87120*Ec^4*\[Rho]^4 + 248256*Ec^5*\[Rho]^4 - 376896*Ec^6*\[Rho]^4 + 
        173568*Ec^7*\[Rho]^4 - 928*\[Rho]^5 + 11136*Ec*\[Rho]^5 - 
        55680*Ec^2*\[Rho]^5 + 148480*Ec^3*\[Rho]^5 - 317280*Ec^4*\[Rho]^5 + 
        397056*Ec^5*\[Rho]^5 - 274816*Ec^6*\[Rho]^5 + 81408*Ec^7*\[Rho]^5 + 
        455*\[Rho]^6 - 5460*Ec*\[Rho]^6 + 27300*Ec^2*\[Rho]^6 - 
        72800*Ec^3*\[Rho]^6 + 109200*Ec^4*\[Rho]^6 - 87360*Ec^5*\[Rho]^6 + 
        29120*Ec^6*\[Rho]^6 + 60*(1 - 2*Ec)^6*(-8 - 456*\[Rho] - 
          353*\[Rho]^2 + 104*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] - 
        60*(1 - 2*Ec)^6*(-8 - 456*\[Rho] - 353*\[Rho]^2 + 104*\[Rho]^3 + 
          9*\[Rho]^4)*Log[\[Rho]]))))/(10800*(mb - 2*Ec*mb)^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r18*((120 - 1440*Ec + 7200*Ec^2 - 19200*Ec^3 + 28800*Ec^4 - 23040*Ec^5 + 
      7680*Ec^6 - 1225*\[Rho] + 15660*Ec*\[Rho] - 84060*Ec^2*\[Rho] + 
      244320*Ec^3*\[Rho] - 417600*Ec^4*\[Rho] + 451200*Ec^5*\[Rho] - 
      399360*Ec^6*\[Rho] + 407040*Ec^7*\[Rho] - 326400*Ec^8*\[Rho] + 
      97280*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] + 600*\[Rho]^2 - 
      7200*Ec*\[Rho]^2 + 36000*Ec^2*\[Rho]^2 - 83520*Ec^3*\[Rho]^2 + 
      54720*Ec^4*\[Rho]^2 + 123648*Ec^5*\[Rho]^2 - 250368*Ec^6*\[Rho]^2 + 
      147456*Ec^7*\[Rho]^2 - 21504*Ec^8*\[Rho]^2 + 600*\[Rho]^3 - 
      8280*Ec*\[Rho]^3 + 47880*Ec^2*\[Rho]^3 - 157920*Ec^3*\[Rho]^3 + 
      337920*Ec^4*\[Rho]^3 - 472320*Ec^5*\[Rho]^3 + 382848*Ec^6*\[Rho]^3 - 
      132096*Ec^7*\[Rho]^3 + 1360*\[Rho]^4 - 16320*Ec*\[Rho]^4 + 
      81600*Ec^2*\[Rho]^4 - 266560*Ec^3*\[Rho]^4 + 557760*Ec^4*\[Rho]^4 - 
      689664*Ec^5*\[Rho]^4 + 471808*Ec^6*\[Rho]^4 - 138240*Ec^7*\[Rho]^4 - 
      1455*\[Rho]^5 + 17460*Ec*\[Rho]^5 - 87300*Ec^2*\[Rho]^5 + 
      232800*Ec^3*\[Rho]^5 - 349200*Ec^4*\[Rho]^5 + 279360*Ec^5*\[Rho]^5 - 
      93120*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-8 + 9*\[Rho]^2)*
       Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-8 + 9*\[Rho]^2)*Log[\[Rho]])*
     (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
        80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
        32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
        24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
        32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
        4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
      6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
        32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
        1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
        384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
        768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
        11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
        1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
        960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
        16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
        640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
        6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
        480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
        576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
        144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
        32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) + 
    6*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(6*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*
       (65 - 780*Ec + 3900*Ec^2 - 8560*Ec^3 - 8960*Ec^4 + 128288*Ec^5 - 
        445696*Ec^6 + 867200*Ec^7 - 1007360*Ec^8 + 637440*Ec^9 - 
        121856*Ec^10 - 83968*Ec^11 + 40960*Ec^12 + 4225*\[Rho] - 
        53100*Ec*\[Rho] + 279900*Ec^2*\[Rho] - 793200*Ec^3*\[Rho] + 
        1280800*Ec^4*\[Rho] - 1156960*Ec^5*\[Rho] + 645120*Ec^6*\[Rho] - 
        630400*Ec^7*\[Rho] + 928000*Ec^8*\[Rho] - 704000*Ec^9*\[Rho] + 
        209920*Ec^10*\[Rho] - 10240*Ec^11*\[Rho] - 4200*\[Rho]^2 + 
        41400*Ec*\[Rho]^2 - 153000*Ec^2*\[Rho]^2 + 222400*Ec^3*\[Rho]^2 + 
        64800*Ec^4*\[Rho]^2 - 579840*Ec^5*\[Rho]^2 + 533120*Ec^6*\[Rho]^2 + 
        138240*Ec^7*\[Rho]^2 - 453120*Ec^8*\[Rho]^2 + 194560*Ec^9*\[Rho]^2 - 
        600*\[Rho]^3 + 10200*Ec*\[Rho]^3 - 69000*Ec^2*\[Rho]^3 + 
        220800*Ec^3*\[Rho]^3 - 277600*Ec^4*\[Rho]^3 - 235520*Ec^5*\[Rho]^3 + 
        1214080*Ec^6*\[Rho]^3 - 1561600*Ec^7*\[Rho]^3 + 
        878080*Ec^8*\[Rho]^3 - 174080*Ec^9*\[Rho]^3 + 1175*\[Rho]^4 - 
        14100*Ec*\[Rho]^4 + 70500*Ec^2*\[Rho]^4 - 177200*Ec^3*\[Rho]^4 + 
        186800*Ec^4*\[Rho]^4 + 86560*Ec^5*\[Rho]^4 - 406720*Ec^6*\[Rho]^4 + 
        356480*Ec^7*\[Rho]^4 - 104960*Ec^8*\[Rho]^4 - 1065*\[Rho]^5 + 
        12780*Ec*\[Rho]^5 - 63900*Ec^2*\[Rho]^5 + 185360*Ec^3*\[Rho]^5 - 
        326640*Ec^4*\[Rho]^5 + 338592*Ec^5*\[Rho]^5 - 190144*Ec^6*\[Rho]^5 + 
        44160*Ec^7*\[Rho]^5 + 400*\[Rho]^6 - 4800*Ec*\[Rho]^6 + 
        24000*Ec^2*\[Rho]^6 - 64000*Ec^3*\[Rho]^6 + 96000*Ec^4*\[Rho]^6 - 
        76800*Ec^5*\[Rho]^6 + 25600*Ec^6*\[Rho]^6 + 300*(1 - 2*Ec)^6*\[Rho]*
         (-4 - 15*\[Rho] + 5*\[Rho]^2)*Log[1 - 2*Ec] - 
        300*(1 - 2*Ec)^6*\[Rho]*(-4 - 15*\[Rho] + 5*\[Rho]^2)*Log[\[Rho]]) - 
      5*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + \[Rho])^
        2*(120 - 1440*Ec + 7200*Ec^2 - 19200*Ec^3 + 28800*Ec^4 - 23040*Ec^5 + 
        7680*Ec^6 - 1225*\[Rho] + 15660*Ec*\[Rho] - 84060*Ec^2*\[Rho] + 
        244320*Ec^3*\[Rho] - 417600*Ec^4*\[Rho] + 451200*Ec^5*\[Rho] - 
        399360*Ec^6*\[Rho] + 407040*Ec^7*\[Rho] - 326400*Ec^8*\[Rho] + 
        97280*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] + 600*\[Rho]^2 - 
        7200*Ec*\[Rho]^2 + 36000*Ec^2*\[Rho]^2 - 83520*Ec^3*\[Rho]^2 + 
        54720*Ec^4*\[Rho]^2 + 123648*Ec^5*\[Rho]^2 - 250368*Ec^6*\[Rho]^2 + 
        147456*Ec^7*\[Rho]^2 - 21504*Ec^8*\[Rho]^2 + 600*\[Rho]^3 - 
        8280*Ec*\[Rho]^3 + 47880*Ec^2*\[Rho]^3 - 157920*Ec^3*\[Rho]^3 + 
        337920*Ec^4*\[Rho]^3 - 472320*Ec^5*\[Rho]^3 + 382848*Ec^6*\[Rho]^3 - 
        132096*Ec^7*\[Rho]^3 + 1360*\[Rho]^4 - 16320*Ec*\[Rho]^4 + 
        81600*Ec^2*\[Rho]^4 - 266560*Ec^3*\[Rho]^4 + 557760*Ec^4*\[Rho]^4 - 
        689664*Ec^5*\[Rho]^4 + 471808*Ec^6*\[Rho]^4 - 138240*Ec^7*\[Rho]^4 - 
        1455*\[Rho]^5 + 17460*Ec*\[Rho]^5 - 87300*Ec^2*\[Rho]^5 + 
        232800*Ec^3*\[Rho]^5 - 349200*Ec^4*\[Rho]^5 + 279360*Ec^5*\[Rho]^5 - 
        93120*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-8 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-8 + 9*\[Rho]^2)*
         Log[\[Rho]]) + 5*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*
       (\[CapitalLambda]bh + \[Rho])*(2893 - 35676*Ec + 184140*Ec^2 - 
        512640*Ec^3 + 835200*Ec^4 - 861504*Ec^5 + 768768*Ec^6 - 864000*Ec^7 + 
        787200*Ec^8 - 327680*Ec^9 + 9216*Ec^10 + 12288*Ec^11 - 1975*\[Rho] + 
        10260*Ec*\[Rho] + 29340*Ec^2*\[Rho] - 352800*Ec^3*\[Rho] + 
        1108320*Ec^4*\[Rho] - 1646592*Ec^5*\[Rho] + 1090176*Ec^6*\[Rho] - 
        19968*Ec^7*\[Rho] - 335616*Ec^8*\[Rho] + 109568*Ec^9*\[Rho] + 
        15360*Ec^10*\[Rho] - 1680*\[Rho]^2 + 28440*Ec*\[Rho]^2 - 
        191880*Ec^2*\[Rho]^2 + 614880*Ec^3*\[Rho]^2 - 823200*Ec^4*\[Rho]^2 - 
        307200*Ec^5*\[Rho]^2 + 2389632*Ec^6*\[Rho]^2 - 
        2959872*Ec^7*\[Rho]^2 + 1503744*Ec^8*\[Rho]^2 - 
        239616*Ec^9*\[Rho]^2 + 2480*\[Rho]^3 - 28680*Ec*\[Rho]^3 + 
        136920*Ec^2*\[Rho]^3 - 307040*Ec^3*\[Rho]^3 + 167520*Ec^4*\[Rho]^3 + 
        617856*Ec^5*\[Rho]^3 - 1280896*Ec^6*\[Rho]^3 + 907776*Ec^7*\[Rho]^3 - 
        216576*Ec^8*\[Rho]^3 - 3965*\[Rho]^4 + 47580*Ec*\[Rho]^4 - 
        237900*Ec^2*\[Rho]^4 + 714560*Ec^3*\[Rho]^4 - 1333200*Ec^4*\[Rho]^4 + 
        1477248*Ec^5*\[Rho]^4 - 902336*Ec^6*\[Rho]^4 + 234240*Ec^7*\[Rho]^4 + 
        2247*\[Rho]^5 - 26964*Ec*\[Rho]^5 + 134820*Ec^2*\[Rho]^5 - 
        359520*Ec^3*\[Rho]^5 + 539280*Ec^4*\[Rho]^5 - 431424*Ec^5*\[Rho]^5 + 
        143808*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*(-8 - 112*\[Rho] + 
          69*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*
         (-8 - 112*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) + 
      5*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(240 - 3360*Ec + 20160*Ec^2 - 
        67200*Ec^3 + 134400*Ec^4 - 161280*Ec^5 + 107520*Ec^6 - 30720*Ec^7 - 
        10327*\[Rho] + 149858*Ec*\[Rho] - 936108*Ec^2*\[Rho] + 
        3268200*Ec^3*\[Rho] - 6908160*Ec^4*\[Rho] + 8907264*Ec^5*\[Rho] - 
        6675456*Ec^6*\[Rho] + 2727936*Ec^7*\[Rho] - 1102080*Ec^8*\[Rho] + 
        1134080*Ec^9*\[Rho] - 701440*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] + 
        12825*\[Rho]^2 - 163710*Ec*\[Rho]^2 + 871380*Ec^2*\[Rho]^2 - 
        2461080*Ec^3*\[Rho]^2 + 3839520*Ec^4*\[Rho]^2 - 
        3026880*Ec^5*\[Rho]^2 + 876672*Ec^6*\[Rho]^2 - 458496*Ec^7*\[Rho]^2 + 
        1344768*Ec^8*\[Rho]^2 - 1181184*Ec^9*\[Rho]^2 + 
        402432*Ec^10*\[Rho]^2 - 30720*Ec^11*\[Rho]^2 - 1680*\[Rho]^3 + 
        17400*Ec*\[Rho]^3 - 61560*Ec^2*\[Rho]^3 + 33840*Ec^3*\[Rho]^3 + 
        264480*Ec^4*\[Rho]^3 - 350016*Ec^5*\[Rho]^3 - 963456*Ec^6*\[Rho]^3 + 
        2848512*Ec^7*\[Rho]^3 - 2655744*Ec^8*\[Rho]^3 + 
        881664*Ec^9*\[Rho]^3 - 1760*\[Rho]^4 + 21400*Ec*\[Rho]^4 - 
        105720*Ec^2*\[Rho]^4 + 261680*Ec^3*\[Rho]^4 - 364000*Ec^4*\[Rho]^4 + 
        259776*Ec^5*\[Rho]^4 + 75904*Ec^6*\[Rho]^4 - 225536*Ec^7*\[Rho]^4 - 
        62976*Ec^8*\[Rho]^4 + 119808*Ec^9*\[Rho]^4 + 1575*\[Rho]^5 - 
        22050*Ec*\[Rho]^5 + 132300*Ec^2*\[Rho]^5 - 441000*Ec^3*\[Rho]^5 + 
        1060080*Ec^4*\[Rho]^5 - 1786656*Ec^5*\[Rho]^5 + 
        1842624*Ec^6*\[Rho]^5 - 1079424*Ec^7*\[Rho]^5 + 
        276480*Ec^8*\[Rho]^5 - 873*\[Rho]^6 + 12222*Ec*\[Rho]^6 - 
        73332*Ec^2*\[Rho]^6 + 244440*Ec^3*\[Rho]^6 - 488880*Ec^4*\[Rho]^6 + 
        586656*Ec^5*\[Rho]^6 - 391104*Ec^6*\[Rho]^6 + 111744*Ec^7*\[Rho]^6 + 
        60*(-1 + 2*Ec)^7*\[Rho]*(-44 - 132*\[Rho] + 51*\[Rho]^2 + 
          27*\[Rho]^3)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*\[Rho]*
         (-44 - 132*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]) - 
      2*\[CapitalLambda]bh^2*(300 - 4800*Ec + 33600*Ec^2 - 134400*Ec^3 + 
        336000*Ec^4 - 537600*Ec^5 + 537600*Ec^6 - 307200*Ec^7 + 76800*Ec^8 - 
        32655*\[Rho] + 536880*Ec*\[Rho] - 3873360*Ec^2*\[Rho] + 
        16031040*Ec^3*\[Rho] - 41690400*Ec^4*\[Rho] + 69925056*Ec^5*\[Rho] - 
        74140576*Ec^6*\[Rho] + 45425152*Ec^7*\[Rho] - 10517248*Ec^8*\[Rho] - 
        6871040*Ec^9*\[Rho] + 11475968*Ec^10*\[Rho] - 10231808*Ec^11*\[Rho] + 
        4161536*Ec^12*\[Rho] + 311296*Ec^13*\[Rho] - 532480*Ec^14*\[Rho] - 
        48190*\[Rho]^2 + 921040*Ec*\[Rho]^2 - 7647280*Ec^2*\[Rho]^2 + 
        36189120*Ec^3*\[Rho]^2 - 107272800*Ec^4*\[Rho]^2 + 
        205253760*Ec^5*\[Rho]^2 - 250204800*Ec^6*\[Rho]^2 + 
        182069760*Ec^7*\[Rho]^2 - 67107840*Ec^8*\[Rho]^2 + 
        10496000*Ec^9*\[Rho]^2 - 8898560*Ec^10*\[Rho]^2 + 
        8560640*Ec^11*\[Rho]^2 - 2457600*Ec^12*\[Rho]^2 + 101725*\[Rho]^3 - 
        1592200*Ec*\[Rho]^3 + 10862200*Ec^2*\[Rho]^3 - 
        42127200*Ec^3*\[Rho]^3 + 101353200*Ec^4*\[Rho]^3 - 
        154464000*Ec^5*\[Rho]^3 + 145723200*Ec^6*\[Rho]^3 - 
        80555520*Ec^7*\[Rho]^3 + 28093440*Ec^8*\[Rho]^3 - 
        14581760*Ec^9*\[Rho]^3 + 9958400*Ec^10*\[Rho]^3 - 
        2908160*Ec^11*\[Rho]^3 - 16900*\[Rho]^4 + 251200*Ec*\[Rho]^4 - 
        1604800*Ec^2*\[Rho]^4 + 5702400*Ec^3*\[Rho]^4 - 
        12105600*Ec^4*\[Rho]^4 + 15267840*Ec^5*\[Rho]^4 - 
        11283200*Ec^6*\[Rho]^4 + 7569920*Ec^7*\[Rho]^4 - 
        9989120*Ec^8*\[Rho]^4 + 9431040*Ec^9*\[Rho]^4 - 
        3133440*Ec^10*\[Rho]^4 - 5225*\[Rho]^5 + 78200*Ec*\[Rho]^5 - 
        504200*Ec^2*\[Rho]^5 + 1815200*Ec^3*\[Rho]^5 - 
        3933200*Ec^4*\[Rho]^5 + 5541440*Ec^5*\[Rho]^5 - 
        5478560*Ec^6*\[Rho]^5 + 3415040*Ec^7*\[Rho]^5 - 
        992000*Ec^8*\[Rho]^5 + 522240*Ec^9*\[Rho]^5 - 299520*Ec^10*\[Rho]^5 + 
        1430*\[Rho]^6 - 22880*Ec*\[Rho]^6 + 160160*Ec^2*\[Rho]^6 - 
        640640*Ec^3*\[Rho]^6 + 1601600*Ec^4*\[Rho]^6 - 
        3003776*Ec^5*\[Rho]^6 + 4178816*Ec^6*\[Rho]^6 - 
        3648512*Ec^7*\[Rho]^6 + 1845248*Ec^8*\[Rho]^6 - 
        414720*Ec^9*\[Rho]^6 - 485*\[Rho]^7 + 7760*Ec*\[Rho]^7 - 
        54320*Ec^2*\[Rho]^7 + 217280*Ec^3*\[Rho]^7 - 543200*Ec^4*\[Rho]^7 + 
        869120*Ec^5*\[Rho]^7 - 869120*Ec^6*\[Rho]^7 + 496640*Ec^7*\[Rho]^7 - 
        124160*Ec^8*\[Rho]^7 - 300*(1 - 2*Ec)^8*\[Rho]*(-24 - 250*\[Rho] - 
          59*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] + 
        300*(1 - 2*Ec)^8*\[Rho]*(-24 - 250*\[Rho] - 59*\[Rho]^2 + 
          32*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]) - 
      (1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho]*
       (15995 - 228730*Ec + 1405980*Ec^2 - 4821000*Ec^3 + 9966720*Ec^4 - 
        12321024*Ec^5 + 7513216*Ec^6 + 2593024*Ec^7 - 12960000*Ec^8 + 
        18910720*Ec^9 - 15229952*Ec^10 + 4651008*Ec^11 + 1564672*Ec^12 - 
        1064960*Ec^13 + 151400*\[Rho] - 2311600*Ec*\[Rho] + 
        15213600*Ec^2*\[Rho] - 56088000*Ec^3*\[Rho] + 125532000*Ec^4*\[Rho] - 
        171389760*Ec^5*\[Rho] + 133065600*Ec^6*\[Rho] - 
        46137600*Ec^7*\[Rho] + 3340800*Ec^8*\[Rho] - 10316800*Ec^9*\[Rho] + 
        12830720*Ec^10*\[Rho] - 3993600*Ec^11*\[Rho] - 218675*\[Rho]^2 + 
        2931250*Ec*\[Rho]^2 - 16676100*Ec^2*\[Rho]^2 + 
        51941400*Ec^3*\[Rho]^2 - 94934400*Ec^4*\[Rho]^2 + 
        100623360*Ec^5*\[Rho]^2 - 57131520*Ec^6*\[Rho]^2 + 
        18447360*Ec^7*\[Rho]^2 - 14234880*Ec^8*\[Rho]^2 + 
        13872640*Ec^9*\[Rho]^2 - 4643840*Ec^10*\[Rho]^2 - 
        153600*Ec^11*\[Rho]^2 + 46400*\[Rho]^3 - 587200*Ec*\[Rho]^3 + 
        3086400*Ec^2*\[Rho]^3 - 8540800*Ec^3*\[Rho]^3 + 
        13337600*Ec^4*\[Rho]^3 - 13507200*Ec^5*\[Rho]^3 + 
        15863040*Ec^6*\[Rho]^3 - 24053760*Ec^7*\[Rho]^3 + 
        22794240*Ec^8*\[Rho]^3 - 9246720*Ec^9*\[Rho]^3 + 
        798720*Ec^10*\[Rho]^3 + 9925*\[Rho]^4 - 133550*Ec*\[Rho]^4 + 
        763500*Ec^2*\[Rho]^4 - 2393800*Ec^3*\[Rho]^4 + 
        4626800*Ec^4*\[Rho]^4 - 5279520*Ec^5*\[Rho]^4 + 
        2209600*Ec^6*\[Rho]^4 + 1344640*Ec^7*\[Rho]^4 - 
        1029120*Ec^8*\[Rho]^4 - 7720*\[Rho]^5 + 108080*Ec*\[Rho]^5 - 
        648480*Ec^2*\[Rho]^5 + 2161600*Ec^3*\[Rho]^5 - 
        4903520*Ec^4*\[Rho]^5 + 7571904*Ec^5*\[Rho]^5 - 
        7240576*Ec^6*\[Rho]^5 + 3942656*Ec^7*\[Rho]^5 - 
        936960*Ec^8*\[Rho]^5 + 2675*\[Rho]^6 - 37450*Ec*\[Rho]^6 + 
        224700*Ec^2*\[Rho]^6 - 749000*Ec^3*\[Rho]^6 + 1498000*Ec^4*\[Rho]^6 - 
        1797600*Ec^5*\[Rho]^6 + 1198400*Ec^6*\[Rho]^6 - 
        342400*Ec^7*\[Rho]^6 - 300*(-1 + 2*Ec)^7*(-8 - 320*\[Rho] - 
          217*\[Rho]^2 + 104*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] + 
        300*(-1 + 2*Ec)^7*(-8 - 320*\[Rho] - 217*\[Rho]^2 + 104*\[Rho]^3 + 
          9*\[Rho]^4)*Log[\[Rho]]))))/(5400*(1 - 2*Ec)^6*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r15*((80 - 960*Ec + 4800*Ec^2 - 12800*Ec^3 + 19200*Ec^4 - 15360*Ec^5 + 
      5120*Ec^6 - 375*\[Rho] + 4980*Ec*\[Rho] - 27780*Ec^2*\[Rho] + 
      84320*Ec^3*\[Rho] - 152640*Ec^4*\[Rho] + 178816*Ec^5*\[Rho] - 
      167168*Ec^6*\[Rho] + 157184*Ec^7*\[Rho] - 111872*Ec^8*\[Rho] + 
      29696*Ec^9*\[Rho] + 5120*Ec^10*\[Rho] + 200*\[Rho]^2 - 
      2400*Ec*\[Rho]^2 + 12000*Ec^2*\[Rho]^2 - 35200*Ec^3*\[Rho]^2 + 
      71680*Ec^4*\[Rho]^2 - 109056*Ec^5*\[Rho]^2 + 119808*Ec^6*\[Rho]^2 - 
      81920*Ec^7*\[Rho]^2 + 24576*Ec^8*\[Rho]^2 + 280*\[Rho]^3 - 
      3720*Ec*\[Rho]^3 + 20760*Ec^2*\[Rho]^3 - 60640*Ec^3*\[Rho]^3 + 
      102080*Ec^4*\[Rho]^3 - 105984*Ec^5*\[Rho]^3 + 67456*Ec^6*\[Rho]^3 - 
      19456*Ec^7*\[Rho]^3 - 120*\[Rho]^4 + 1440*Ec*\[Rho]^4 - 
      7200*Ec^2*\[Rho]^4 + 18560*Ec^3*\[Rho]^4 - 14400*Ec^4*\[Rho]^4 - 
      6912*Ec^5*\[Rho]^4 + 20224*Ec^6*\[Rho]^4 - 10240*Ec^7*\[Rho]^4 - 
      65*\[Rho]^5 + 780*Ec*\[Rho]^5 - 3900*Ec^2*\[Rho]^5 + 
      10400*Ec^3*\[Rho]^5 - 15600*Ec^4*\[Rho]^5 + 12480*Ec^5*\[Rho]^5 - 
      4160*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-4 + 3*\[Rho]^2)*
       Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-4 + 3*\[Rho]^2)*Log[\[Rho]])*
     (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
        80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
        32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
        24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
        32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
        4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
      6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
        32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
        1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
        384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
        768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
        11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
        1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
        960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
        16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
        640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
        6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
        480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
        576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
        144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
        32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) - 
    2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(6*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*
       (75 - 900*Ec + 4500*Ec^2 - 12560*Ec^3 + 26240*Ec^4 - 66912*Ec^5 + 
        193024*Ec^6 - 410240*Ec^7 + 541440*Ec^8 - 386560*Ec^9 + 72704*Ec^10 + 
        79872*Ec^11 - 40960*Ec^12 + 15*\[Rho] - 180*Ec*\[Rho] + 
        900*Ec^2*\[Rho] - 6000*Ec^3*\[Rho] + 44000*Ec^4*\[Rho] - 
        185120*Ec^5*\[Rho] + 407040*Ec^6*\[Rho] - 406400*Ec^7*\[Rho] - 
        6400*Ec^8*\[Rho] + 345600*Ec^9*\[Rho] - 209920*Ec^10*\[Rho] + 
        10240*Ec^11*\[Rho] + 4800*\[Rho]^2 - 63000*Ec*\[Rho]^2 + 
        347400*Ec^2*\[Rho]^2 - 1019200*Ec^3*\[Rho]^2 + 
        1615200*Ec^4*\[Rho]^2 - 1057920*Ec^5*\[Rho]^2 - 
        525440*Ec^6*\[Rho]^2 + 1259520*Ec^7*\[Rho]^2 - 591360*Ec^8*\[Rho]^2 + 
        20480*Ec^9*\[Rho]^2 - 6400*\[Rho]^3 + 73800*Ec*\[Rho]^3 - 
        351000*Ec^2*\[Rho]^3 + 867200*Ec^3*\[Rho]^3 - 1143200*Ec^4*\[Rho]^3 + 
        706560*Ec^5*\[Rho]^3 - 90240*Ec^6*\[Rho]^3 - 20480*Ec^7*\[Rho]^3 - 
        69120*Ec^8*\[Rho]^3 + 30720*Ec^9*\[Rho]^3 + 2325*\[Rho]^4 - 
        27900*Ec*\[Rho]^4 + 139500*Ec^2*\[Rho]^4 - 382800*Ec^3*\[Rho]^4 + 
        634000*Ec^4*\[Rho]^4 - 642400*Ec^5*\[Rho]^4 + 365760*Ec^6*\[Rho]^4 - 
        83840*Ec^7*\[Rho]^4 - 2560*Ec^8*\[Rho]^4 - 975*\[Rho]^5 + 
        11700*Ec*\[Rho]^5 - 58500*Ec^2*\[Rho]^5 + 164560*Ec^3*\[Rho]^5 - 
        257040*Ec^4*\[Rho]^5 + 222432*Ec^5*\[Rho]^5 - 90944*Ec^6*\[Rho]^5 + 
        9600*Ec^7*\[Rho]^5 + 160*\[Rho]^6 - 1920*Ec*\[Rho]^6 + 
        9600*Ec^2*\[Rho]^6 - 25600*Ec^3*\[Rho]^6 + 38400*Ec^4*\[Rho]^6 - 
        30720*Ec^5*\[Rho]^6 + 10240*Ec^6*\[Rho]^6 - 300*(1 - 2*Ec)^6*\[Rho]^2*
         (9 + 5*\[Rho])*Log[1 - 2*Ec] + 300*(1 - 2*Ec)^6*\[Rho]^2*
         (9 + 5*\[Rho])*Log[\[Rho]]) + 15*(1 - 2*Ec)^2*
       (1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + \[Rho])^2*
       (80 - 960*Ec + 4800*Ec^2 - 12800*Ec^3 + 19200*Ec^4 - 15360*Ec^5 + 
        5120*Ec^6 - 375*\[Rho] + 4980*Ec*\[Rho] - 27780*Ec^2*\[Rho] + 
        84320*Ec^3*\[Rho] - 152640*Ec^4*\[Rho] + 178816*Ec^5*\[Rho] - 
        167168*Ec^6*\[Rho] + 157184*Ec^7*\[Rho] - 111872*Ec^8*\[Rho] + 
        29696*Ec^9*\[Rho] + 5120*Ec^10*\[Rho] + 200*\[Rho]^2 - 
        2400*Ec*\[Rho]^2 + 12000*Ec^2*\[Rho]^2 - 35200*Ec^3*\[Rho]^2 + 
        71680*Ec^4*\[Rho]^2 - 109056*Ec^5*\[Rho]^2 + 119808*Ec^6*\[Rho]^2 - 
        81920*Ec^7*\[Rho]^2 + 24576*Ec^8*\[Rho]^2 + 280*\[Rho]^3 - 
        3720*Ec*\[Rho]^3 + 20760*Ec^2*\[Rho]^3 - 60640*Ec^3*\[Rho]^3 + 
        102080*Ec^4*\[Rho]^3 - 105984*Ec^5*\[Rho]^3 + 67456*Ec^6*\[Rho]^3 - 
        19456*Ec^7*\[Rho]^3 - 120*\[Rho]^4 + 1440*Ec*\[Rho]^4 - 
        7200*Ec^2*\[Rho]^4 + 18560*Ec^3*\[Rho]^4 - 14400*Ec^4*\[Rho]^4 - 
        6912*Ec^5*\[Rho]^4 + 20224*Ec^6*\[Rho]^4 - 10240*Ec^7*\[Rho]^4 - 
        65*\[Rho]^5 + 780*Ec*\[Rho]^5 - 3900*Ec^2*\[Rho]^5 + 
        10400*Ec^3*\[Rho]^5 - 15600*Ec^4*\[Rho]^5 + 12480*Ec^5*\[Rho]^5 - 
        4160*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-4 + 3*\[Rho]^2)*
         Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-4 + 3*\[Rho]^2)*
         Log[\[Rho]]) - 5*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*
       (\[CapitalLambda]bh + \[Rho])*(365 - 3420*Ec + 11340*Ec^2 - 
        15360*Ec^3 + 28800*Ec^4 - 184128*Ec^5 + 596736*Ec^6 - 956160*Ec^7 + 
        787200*Ec^8 - 286720*Ec^9 + 9216*Ec^10 + 12288*Ec^11 - 8455*\[Rho] + 
        105300*Ec*\[Rho] - 549540*Ec^2*\[Rho] + 1532640*Ec^3*\[Rho] - 
        2366880*Ec^4*\[Rho] + 1741824*Ec^5*\[Rho] + 18048*Ec^6*\[Rho] - 
        843264*Ec^7*\[Rho] + 352512*Ec^8*\[Rho] + 11264*Ec^9*\[Rho] + 
        15360*Ec^10*\[Rho] + 10320*\[Rho]^2 - 115560*Ec*\[Rho]^2 + 
        528120*Ec^2*\[Rho]^2 - 1232160*Ec^3*\[Rho]^2 + 
        1503840*Ec^4*\[Rho]^2 - 907776*Ec^5*\[Rho]^2 + 405120*Ec^6*\[Rho]^2 - 
        489984*Ec^7*\[Rho]^2 + 373248*Ec^8*\[Rho]^2 - 67584*Ec^9*\[Rho]^2 - 
        3920*\[Rho]^3 + 48120*Ec*\[Rho]^3 - 247080*Ec^2*\[Rho]^3 + 
        697760*Ec^3*\[Rho]^3 - 1218720*Ec^4*\[Rho]^3 + 
        1393536*Ec^5*\[Rho]^3 - 1005440*Ec^6*\[Rho]^3 + 
        373248*Ec^7*\[Rho]^3 - 44544*Ec^8*\[Rho]^3 + 1795*\[Rho]^4 - 
        21540*Ec*\[Rho]^4 + 107700*Ec^2*\[Rho]^4 - 301120*Ec^3*\[Rho]^4 + 
        425520*Ec^4*\[Rho]^4 - 306048*Ec^5*\[Rho]^4 + 68416*Ec^6*\[Rho]^4 + 
        19200*Ec^7*\[Rho]^4 - 105*\[Rho]^5 + 1260*Ec*\[Rho]^5 - 
        6300*Ec^2*\[Rho]^5 + 16800*Ec^3*\[Rho]^5 - 25200*Ec^4*\[Rho]^5 + 
        20160*Ec^5*\[Rho]^5 - 6720*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*
         (8 + 32*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] - 
        60*(1 - 2*Ec)^6*(8 + 32*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*
         Log[\[Rho]]) - 5*(1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (480 - 6720*Ec + 40320*Ec^2 - 134400*Ec^3 + 268800*Ec^4 - 
        322560*Ec^5 + 215040*Ec^6 - 61440*Ec^7 - 7883*\[Rho] + 
        115162*Ec*\[Rho] - 724572*Ec^2*\[Rho] + 2549640*Ec^3*\[Rho] - 
        5438400*Ec^4*\[Rho] + 7097472*Ec^5*\[Rho] - 5439744*Ec^6*\[Rho] + 
        2379264*Ec^7*\[Rho] - 1102080*Ec^8*\[Rho] + 1093120*Ec^9*\[Rho] - 
        668672*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] + 13445*\[Rho]^2 - 
        184390*Ec*\[Rho]^2 + 1079460*Ec^2*\[Rho]^2 - 3490680*Ec^3*\[Rho]^2 + 
        6689760*Ec^4*\[Rho]^2 - 7433280*Ec^5*\[Rho]^2 + 
        4017024*Ec^6*\[Rho]^2 - 69888*Ec^7*\[Rho]^2 - 738048*Ec^8*\[Rho]^2 - 
        79360*Ec^9*\[Rho]^2 + 238592*Ec^10*\[Rho]^2 - 30720*Ec^11*\[Rho]^2 - 
        5520*\[Rho]^3 + 71160*Ec*\[Rho]^3 - 384120*Ec^2*\[Rho]^3 + 
        1109040*Ec^3*\[Rho]^3 - 1752480*Ec^4*\[Rho]^3 + 
        1310016*Ec^5*\[Rho]^3 - 259200*Ec^6*\[Rho]^3 + 300288*Ec^7*\[Rho]^3 - 
        812544*Ec^8*\[Rho]^3 + 414720*Ec^9*\[Rho]^3 + 80*\[Rho]^4 - 
        4360*Ec*\[Rho]^4 + 48840*Ec^2*\[Rho]^4 - 253520*Ec^3*\[Rho]^4 + 
        732640*Ec^4*\[Rho]^4 - 1237440*Ec^5*\[Rho]^4 + 
        1324928*Ec^6*\[Rho]^4 - 926464*Ec^7*\[Rho]^4 + 238080*Ec^8*\[Rho]^4 + 
        33792*Ec^9*\[Rho]^4 - 485*\[Rho]^5 + 6790*Ec*\[Rho]^5 - 
        40740*Ec^2*\[Rho]^5 + 135800*Ec^3*\[Rho]^5 - 281680*Ec^4*\[Rho]^5 + 
        199776*Ec^5*\[Rho]^5 + 16576*Ec^6*\[Rho]^5 - 127616*Ec^7*\[Rho]^5 + 
        61440*Ec^8*\[Rho]^5 - 117*\[Rho]^6 + 1638*Ec*\[Rho]^6 - 
        9828*Ec^2*\[Rho]^6 + 32760*Ec^3*\[Rho]^6 - 65520*Ec^4*\[Rho]^6 + 
        78624*Ec^5*\[Rho]^6 - 52416*Ec^6*\[Rho]^6 + 14976*Ec^7*\[Rho]^6 + 
        60*(-1 + 2*Ec)^7*\[Rho]*(-40 - 32*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
         Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*\[Rho]*(-40 - 32*\[Rho] + 
          51*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]) + 2*\[CapitalLambda]bh^2*
       (600 - 9600*Ec + 67200*Ec^2 - 268800*Ec^3 + 672000*Ec^4 - 
        1075200*Ec^5 + 1075200*Ec^6 - 614400*Ec^7 + 153600*Ec^8 - 
        19025*\[Rho] + 312800*Ec*\[Rho] - 2256800*Ec^2*\[Rho] + 
        9340800*Ec^3*\[Rho] - 24292800*Ec^4*\[Rho] + 40737024*Ec^5*\[Rho] - 
        43069984*Ec^6*\[Rho] + 25673728*Ec^7*\[Rho] - 3473152*Ec^8*\[Rho] - 
        9441280*Ec^9*\[Rho] + 13652992*Ec^10*\[Rho] - 11272192*Ec^11*\[Rho] + 
        4358144*Ec^12*\[Rho] + 262144*Ec^13*\[Rho] - 532480*Ec^14*\[Rho] + 
        25540*\[Rho]^2 - 367840*Ec*\[Rho]^2 + 2248480*Ec^2*\[Rho]^2 - 
        7470720*Ec^3*\[Rho]^2 + 14107200*Ec^4*\[Rho]^2 - 
        13463040*Ec^5*\[Rho]^2 + 1512960*Ec^6*\[Rho]^2 + 
        8939520*Ec^7*\[Rho]^2 - 7219200*Ec^8*\[Rho]^2 + 
        3973120*Ec^9*\[Rho]^2 - 6922240*Ec^10*\[Rho]^2 + 
        7045120*Ec^11*\[Rho]^2 - 2457600*Ec^12*\[Rho]^2 + 26225*\[Rho]^3 - 
        494600*Ec*\[Rho]^3 + 4062200*Ec^2*\[Rho]^3 - 19048800*Ec^3*\[Rho]^3 + 
        56022000*Ec^4*\[Rho]^3 - 106300800*Ec^5*\[Rho]^3 + 
        127980480*Ec^6*\[Rho]^3 - 91161600*Ec^7*\[Rho]^3 + 
        32808960*Ec^8*\[Rho]^3 - 5877760*Ec^9*\[Rho]^3 + 
        4049920*Ec^10*\[Rho]^3 - 2007040*Ec^11*\[Rho]^3 - 31400*\[Rho]^4 + 
        483200*Ec*\[Rho]^4 - 3228800*Ec^2*\[Rho]^4 + 12198400*Ec^3*\[Rho]^4 - 
        28345600*Ec^4*\[Rho]^4 + 40994560*Ec^5*\[Rho]^4 - 
        35402880*Ec^6*\[Rho]^4 + 17402880*Ec^7*\[Rho]^4 - 
        7541760*Ec^8*\[Rho]^4 + 5898240*Ec^9*\[Rho]^4 - 
        2181120*Ec^10*\[Rho]^4 - 1375*\[Rho]^5 + 16600*Ec*\[Rho]^5 - 
        73000*Ec^2*\[Rho]^5 + 90400*Ec^3*\[Rho]^5 + 378800*Ec^4*\[Rho]^5 - 
        1915520*Ec^5*\[Rho]^5 + 3651680*Ec^6*\[Rho]^5 - 
        3875840*Ec^7*\[Rho]^5 + 2789120*Ec^8*\[Rho]^5 - 
        706560*Ec^9*\[Rho]^5 - 84480*Ec^10*\[Rho]^5 - 500*\[Rho]^6 + 
        8000*Ec*\[Rho]^6 - 56000*Ec^2*\[Rho]^6 + 224000*Ec^3*\[Rho]^6 - 
        560000*Ec^4*\[Rho]^6 + 962816*Ec^5*\[Rho]^6 - 634496*Ec^6*\[Rho]^6 + 
        69632*Ec^7*\[Rho]^6 + 189952*Ec^8*\[Rho]^6 - 92160*Ec^9*\[Rho]^6 - 
        65*\[Rho]^7 + 1040*Ec*\[Rho]^7 - 7280*Ec^2*\[Rho]^7 + 
        29120*Ec^3*\[Rho]^7 - 72800*Ec^4*\[Rho]^7 + 116480*Ec^5*\[Rho]^7 - 
        116480*Ec^6*\[Rho]^7 + 66560*Ec^7*\[Rho]^7 - 16640*Ec^8*\[Rho]^7 - 
        300*(1 - 2*Ec)^8*\[Rho]*(-14 - 68*\[Rho] + 125*\[Rho]^2 + 
          32*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] + 300*(1 - 2*Ec)^8*\[Rho]*
         (-14 - 68*\[Rho] + 125*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*
         Log[\[Rho]]) - (1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(1005 - 18870*Ec + 146820*Ec^2 - 
        623800*Ec^3 + 1608320*Ec^4 - 2786304*Ec^5 + 4288896*Ec^6 - 
        8238336*Ec^7 + 15479040*Ec^8 - 19975680*Ec^9 + 14803968*Ec^10 - 
        4257792*Ec^11 - 1466368*Ec^12 + 1064960*Ec^13 + 28000*\[Rho] - 
        387200*Ec*\[Rho] + 2289600*Ec^2*\[Rho] - 7497600*Ec^3*\[Rho] + 
        14695200*Ec^4*\[Rho] - 17449920*Ec^5*\[Rho] + 12508800*Ec^6*\[Rho] - 
        5856000*Ec^7*\[Rho] + 652800*Ec^8*\[Rho] + 6016000*Ec^9*\[Rho] - 
        8898560*Ec^10*\[Rho] + 3993600*Ec^11*\[Rho] + 80675*\[Rho]^2 - 
        1330450*Ec*\[Rho]^2 + 9389700*Ec^2*\[Rho]^2 - 
        36927000*Ec^3*\[Rho]^2 + 87724800*Ec^4*\[Rho]^2 - 
        126424320*Ec^5*\[Rho]^2 + 102812160*Ec^6*\[Rho]^2 - 
        35927040*Ec^7*\[Rho]^2 - 2016000*Ec^8*\[Rho]^2 + 
        565760*Ec^9*\[Rho]^2 + 1940480*Ec^10*\[Rho]^2 + 
        153600*Ec^11*\[Rho]^2 - 118400*\[Rho]^3 + 1595200*Ec*\[Rho]^3 - 
        9134400*Ec^2*\[Rho]^3 + 28700800*Ec^3*\[Rho]^3 - 
        53014400*Ec^4*\[Rho]^3 + 57386880*Ec^5*\[Rho]^3 - 
        35641600*Ec^6*\[Rho]^3 + 15595520*Ec^7*\[Rho]^3 - 
        9000960*Ec^8*\[Rho]^3 + 3737600*Ec^9*\[Rho]^3 - 
        225280*Ec^10*\[Rho]^3 + 12275*\[Rho]^4 - 177250*Ec*\[Rho]^4 + 
        1101300*Ec^2*\[Rho]^4 - 3822200*Ec^3*\[Rho]^4 + 
        8314000*Ec^4*\[Rho]^4 - 11843040*Ec^5*\[Rho]^4 + 
        11284160*Ec^6*\[Rho]^4 - 6981760*Ec^7*\[Rho]^4 + 
        1920000*Ec^8*\[Rho]^4 - 3680*\[Rho]^5 + 51520*Ec*\[Rho]^5 - 
        309120*Ec^2*\[Rho]^5 + 1030400*Ec^3*\[Rho]^5 - 
        2233120*Ec^4*\[Rho]^5 + 2497344*Ec^5*\[Rho]^5 - 
        1479296*Ec^6*\[Rho]^5 + 269056*Ec^7*\[Rho]^5 + 76800*Ec^8*\[Rho]^5 + 
        125*\[Rho]^6 - 1750*Ec*\[Rho]^6 + 10500*Ec^2*\[Rho]^6 - 
        35000*Ec^3*\[Rho]^6 + 70000*Ec^4*\[Rho]^6 - 84000*Ec^5*\[Rho]^6 + 
        56000*Ec^6*\[Rho]^6 - 16000*Ec^7*\[Rho]^6 + 300*(-1 + 2*Ec)^7*
         (8 - 8*\[Rho] + 335*\[Rho]^2 + 104*\[Rho]^3 + 9*\[Rho]^4)*
         Log[1 - 2*Ec] - 300*(-1 + 2*Ec)^7*(8 - 8*\[Rho] + 335*\[Rho]^2 + 
          104*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))))/
  (1800*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r14*(-((30 - 360*Ec + 1800*Ec^2 - 4800*Ec^3 + 7200*Ec^4 - 5760*Ec^5 + 
       1920*Ec^6 + 65*\[Rho] - 1080*Ec*\[Rho] + 7200*Ec^2*\[Rho] - 
       25200*Ec^3*\[Rho] + 49080*Ec^4*\[Rho] - 47136*Ec^5*\[Rho] - 
       672*Ec^6*\[Rho] + 55296*Ec^7*\[Rho] - 64128*Ec^8*\[Rho] + 
       34304*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 180*\[Rho]^2 + 
       2160*Ec*\[Rho]^2 - 10800*Ec^2*\[Rho]^2 + 29280*Ec^3*\[Rho]^2 - 
       47280*Ec^4*\[Rho]^2 + 47040*Ec^5*\[Rho]^2 - 28032*Ec^6*\[Rho]^2 + 
       8448*Ec^7*\[Rho]^2 - 768*Ec^8*\[Rho]^2 + 780*\[Rho]^3 - 
       9900*Ec*\[Rho]^3 + 52740*Ec^2*\[Rho]^3 - 157440*Ec^3*\[Rho]^3 + 
       292920*Ec^4*\[Rho]^3 - 342432*Ec^5*\[Rho]^3 + 229536*Ec^6*\[Rho]^3 - 
       67584*Ec^7*\[Rho]^3 - 1010*\[Rho]^4 + 12120*Ec*\[Rho]^4 - 
       60600*Ec^2*\[Rho]^4 + 170480*Ec^3*\[Rho]^4 - 294000*Ec^4*\[Rho]^4 + 
       300480*Ec^5*\[Rho]^4 - 164672*Ec^6*\[Rho]^4 + 36864*Ec^7*\[Rho]^4 + 
       315*\[Rho]^5 - 3780*Ec*\[Rho]^5 + 18900*Ec^2*\[Rho]^5 - 
       50400*Ec^3*\[Rho]^5 + 75600*Ec^4*\[Rho]^5 - 60480*Ec^5*\[Rho]^5 + 
       20160*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*Log[\[Rho]])*
      (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
        (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
       6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
        (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
         80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
         270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
         480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
         32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
         1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 
         576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
         48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
         1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
         3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
         12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
         1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
         16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
         3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
         2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
         1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
         192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
         384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
         24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
         60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
         60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
          Log[\[Rho]]))) + 3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (10*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(30 - 360*Ec + 1800*Ec^2 - 4800*Ec^3 + 
        7200*Ec^4 - 5760*Ec^5 + 1920*Ec^6 + 65*\[Rho] - 1080*Ec*\[Rho] + 
        7200*Ec^2*\[Rho] - 25200*Ec^3*\[Rho] + 49080*Ec^4*\[Rho] - 
        47136*Ec^5*\[Rho] - 672*Ec^6*\[Rho] + 55296*Ec^7*\[Rho] - 
        64128*Ec^8*\[Rho] + 34304*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 
        180*\[Rho]^2 + 2160*Ec*\[Rho]^2 - 10800*Ec^2*\[Rho]^2 + 
        29280*Ec^3*\[Rho]^2 - 47280*Ec^4*\[Rho]^2 + 47040*Ec^5*\[Rho]^2 - 
        28032*Ec^6*\[Rho]^2 + 8448*Ec^7*\[Rho]^2 - 768*Ec^8*\[Rho]^2 + 
        780*\[Rho]^3 - 9900*Ec*\[Rho]^3 + 52740*Ec^2*\[Rho]^3 - 
        157440*Ec^3*\[Rho]^3 + 292920*Ec^4*\[Rho]^3 - 342432*Ec^5*\[Rho]^3 + 
        229536*Ec^6*\[Rho]^3 - 67584*Ec^7*\[Rho]^3 - 1010*\[Rho]^4 + 
        12120*Ec*\[Rho]^4 - 60600*Ec^2*\[Rho]^4 + 170480*Ec^3*\[Rho]^4 - 
        294000*Ec^4*\[Rho]^4 + 300480*Ec^5*\[Rho]^4 - 164672*Ec^6*\[Rho]^4 + 
        36864*Ec^7*\[Rho]^4 + 315*\[Rho]^5 - 3780*Ec*\[Rho]^5 + 
        18900*Ec^2*\[Rho]^5 - 50400*Ec^3*\[Rho]^5 + 75600*Ec^4*\[Rho]^5 - 
        60480*Ec^5*\[Rho]^5 + 20160*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*\[Rho]*
         (5 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*\[Rho]*
         (5 + 9*\[Rho]^2)*Log[\[Rho]]) - (1 - 2*Ec)^2*
       (1 + \[CapitalLambda]bh)^2*\[Rho]*(325 - 3900*Ec + 19500*Ec^2 - 
        55600*Ec^3 + 123840*Ec^4 - 314496*Ec^5 + 808416*Ec^6 - 1554048*Ec^7 + 
        2044800*Ec^8 - 1832960*Ec^9 + 1070592*Ec^10 - 325632*Ec^11 + 
        14336*Ec^12 + 8940*\[Rho] - 114480*Ec*\[Rho] + 615600*Ec^2*\[Rho] - 
        1798800*Ec^3*\[Rho] + 3142800*Ec^4*\[Rho] - 3705600*Ec^5*\[Rho] + 
        4113600*Ec^6*\[Rho] - 5241600*Ec^7*\[Rho] + 5088000*Ec^8*\[Rho] - 
        2611200*Ec^9*\[Rho] + 599040*Ec^10*\[Rho] - 122880*Ec^11*\[Rho] - 
        6600*\[Rho]^2 + 59400*Ec*\[Rho]^2 - 178200*Ec^2*\[Rho]^2 + 
        76800*Ec^3*\[Rho]^2 + 684000*Ec^4*\[Rho]^2 - 1474560*Ec^5*\[Rho]^2 + 
        977280*Ec^6*\[Rho]^2 + 92160*Ec^7*\[Rho]^2 - 161280*Ec^8*\[Rho]^2 - 
        92160*Ec^9*\[Rho]^2 - 3900*\[Rho]^3 + 52800*Ec*\[Rho]^3 - 
        300000*Ec^2*\[Rho]^3 + 970400*Ec^3*\[Rho]^3 - 2042400*Ec^4*\[Rho]^3 + 
        3039360*Ec^5*\[Rho]^3 - 3372800*Ec^6*\[Rho]^3 + 
        2787840*Ec^7*\[Rho]^3 - 1543680*Ec^8*\[Rho]^3 + 
        419840*Ec^9*\[Rho]^3 + 375*\[Rho]^4 - 4500*Ec*\[Rho]^4 + 
        22500*Ec^2*\[Rho]^4 - 82800*Ec^3*\[Rho]^4 + 212400*Ec^4*\[Rho]^4 - 
        375360*Ec^5*\[Rho]^4 + 495840*Ec^6*\[Rho]^4 - 432000*Ec^7*\[Rho]^4 + 
        174720*Ec^8*\[Rho]^4 + 1200*\[Rho]^5 - 14400*Ec*\[Rho]^5 + 
        72000*Ec^2*\[Rho]^5 - 200400*Ec^3*\[Rho]^5 + 354960*Ec^4*\[Rho]^5 - 
        376704*Ec^5*\[Rho]^5 + 218304*Ec^6*\[Rho]^5 - 52992*Ec^7*\[Rho]^5 - 
        340*\[Rho]^6 + 4080*Ec*\[Rho]^6 - 20400*Ec^2*\[Rho]^6 + 
        54400*Ec^3*\[Rho]^6 - 81600*Ec^4*\[Rho]^6 + 65280*Ec^5*\[Rho]^6 - 
        21760*Ec^6*\[Rho]^6 + 300*(1 - 2*Ec)^6*\[Rho]*(-12 - 33*\[Rho] + 
          10*\[Rho]^2)*Log[1 - 2*Ec] - 300*(1 - 2*Ec)^6*\[Rho]*
         (-12 - 33*\[Rho] + 10*\[Rho]^2)*Log[\[Rho]]) - 
      10*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*
       (\[CapitalLambda]bh + \[Rho])*(391 - 4932*Ec + 26100*Ec^2 - 
        74520*Ec^3 + 122400*Ec^4 - 111552*Ec^5 + 34944*Ec^6 + 69120*Ec^7 - 
        180480*Ec^8 + 225280*Ec^9 - 138240*Ec^10 + 30720*Ec^11 + 990*\[Rho] - 
        14220*Ec*\[Rho] + 85140*Ec^2*\[Rho] - 272160*Ec^3*\[Rho] + 
        486840*Ec^4*\[Rho] - 443040*Ec^5*\[Rho] + 97440*Ec^6*\[Rho] + 
        126720*Ec^7*\[Rho] - 55680*Ec^8*\[Rho] - 7680*Ec^9*\[Rho] - 
        7680*Ec^10*\[Rho] - 960*\[Rho]^2 + 10440*Ec*\[Rho]^2 - 
        45720*Ec^2*\[Rho]^2 + 104880*Ec^3*\[Rho]^2 - 147960*Ec^4*\[Rho]^2 + 
        191712*Ec^5*\[Rho]^2 - 318144*Ec^6*\[Rho]^2 + 421632*Ec^7*\[Rho]^2 - 
        299904*Ec^8*\[Rho]^2 + 84480*Ec^9*\[Rho]^2 - 1390*\[Rho]^3 + 
        17220*Ec*\[Rho]^3 - 89340*Ec^2*\[Rho]^3 + 252640*Ec^3*\[Rho]^3 - 
        425640*Ec^4*\[Rho]^3 + 414624*Ec^5*\[Rho]^3 - 170752*Ec^6*\[Rho]^3 - 
        45696*Ec^7*\[Rho]^3 + 52608*Ec^8*\[Rho]^3 + 1305*\[Rho]^4 - 
        15660*Ec*\[Rho]^4 + 78300*Ec^2*\[Rho]^4 - 218520*Ec^3*\[Rho]^4 + 
        372840*Ec^4*\[Rho]^4 - 375264*Ec^5*\[Rho]^4 + 201696*Ec^6*\[Rho]^4 - 
        43776*Ec^7*\[Rho]^4 - 336*\[Rho]^5 + 4032*Ec*\[Rho]^5 - 
        20160*Ec^2*\[Rho]^5 + 53760*Ec^3*\[Rho]^5 - 80640*Ec^4*\[Rho]^5 + 
        64512*Ec^5*\[Rho]^5 - 21504*Ec^6*\[Rho]^5 + 30*(1 - 2*Ec)^6*
         (-4 - 39*\[Rho] - 18*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] - 
        30*(1 - 2*Ec)^6*(-4 - 39*\[Rho] - 18*\[Rho]^2 + 9*\[Rho]^3)*
         Log[\[Rho]]) - 10*(1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (60 - 840*Ec + 5040*Ec^2 - 16800*Ec^3 + 33600*Ec^4 - 40320*Ec^5 + 
        26880*Ec^6 - 7680*Ec^7 + 416*\[Rho] - 6664*Ec*\[Rho] + 
        45864*Ec^2*\[Rho] - 176400*Ec^3*\[Rho] + 411360*Ec^4*\[Rho] - 
        587520*Ec^5*\[Rho] + 500352*Ec^6*\[Rho] - 298752*Ec^7*\[Rho] + 
        353280*Ec^8*\[Rho] - 593920*Ec^9*\[Rho] + 598016*Ec^10*\[Rho] - 
        319488*Ec^11*\[Rho] + 73728*Ec^12*\[Rho] - 1685*\[Rho]^2 + 
        24610*Ec*\[Rho]^2 - 154800*Ec^2*\[Rho]^2 + 544560*Ec^3*\[Rho]^2 - 
        1156920*Ec^4*\[Rho]^2 + 1470096*Ec^5*\[Rho]^2 - 
        971232*Ec^6*\[Rho]^2 + 95808*Ec^7*\[Rho]^2 + 251520*Ec^8*\[Rho]^2 - 
        73472*Ec^9*\[Rho]^2 - 43520*Ec^10*\[Rho]^2 + 15360*Ec^11*\[Rho]^2 + 
        750*\[Rho]^3 - 8340*Ec*\[Rho]^3 + 34920*Ec^2*\[Rho]^3 - 
        55920*Ec^3*\[Rho]^3 - 53640*Ec^4*\[Rho]^3 + 420528*Ec^5*\[Rho]^3 - 
        887424*Ec^6*\[Rho]^3 + 994560*Ec^7*\[Rho]^3 - 590208*Ec^8*\[Rho]^3 + 
        149760*Ec^9*\[Rho]^3 + 1420*\[Rho]^4 - 21500*Ec*\[Rho]^4 + 
        140340*Ec^2*\[Rho]^4 - 513160*Ec^3*\[Rho]^4 + 1178120*Ec^4*\[Rho]^4 - 
        1830192*Ec^5*\[Rho]^4 + 1944640*Ec^6*\[Rho]^4 - 
        1287296*Ec^7*\[Rho]^4 + 436608*Ec^8*\[Rho]^4 - 42240*Ec^9*\[Rho]^4 - 
        1150*\[Rho]^5 + 16100*Ec*\[Rho]^5 - 96600*Ec^2*\[Rho]^5 + 
        322000*Ec^3*\[Rho]^5 - 671480*Ec^4*\[Rho]^5 + 924240*Ec^5*\[Rho]^5 - 
        791392*Ec^6*\[Rho]^5 + 373568*Ec^7*\[Rho]^5 - 73728*Ec^8*\[Rho]^5 + 
        189*\[Rho]^6 - 2646*Ec*\[Rho]^6 + 15876*Ec^2*\[Rho]^6 - 
        52920*Ec^3*\[Rho]^6 + 105840*Ec^4*\[Rho]^6 - 127008*Ec^5*\[Rho]^6 + 
        84672*Ec^6*\[Rho]^6 - 24192*Ec^7*\[Rho]^6 + 30*(-1 + 2*Ec)^7*\[Rho]*
         (14 - 17*\[Rho] - 36*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] - 
        30*(-1 + 2*Ec)^7*\[Rho]*(14 - 17*\[Rho] - 36*\[Rho]^2 + 27*\[Rho]^3)*
         Log[\[Rho]]) + 2*(1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(2425 - 35150*Ec + 219300*Ec^2 - 
        764600*Ec^3 + 1616800*Ec^4 - 2122848*Ec^5 + 1856096*Ec^6 - 
        1807168*Ec^7 + 3209856*Ec^8 - 5267200*Ec^9 + 5828096*Ec^10 - 
        4088832*Ec^11 + 1591296*Ec^12 - 233472*Ec^13 + 18475*\[Rho] - 
        279950*Ec*\[Rho] + 1828800*Ec^2*\[Rho] - 6692400*Ec^3*\[Rho] + 
        14889000*Ec^4*\[Rho] - 20410800*Ec^5*\[Rho] + 16836000*Ec^6*\[Rho] - 
        8721600*Ec^7*\[Rho] + 5020800*Ec^8*\[Rho] - 4064000*Ec^9*\[Rho] + 
        1523200*Ec^10*\[Rho] + 76800*Ec^11*\[Rho] - 9750*\[Rho]^2 + 
        97800*Ec*\[Rho]^2 - 315900*Ec^2*\[Rho]^2 - 30600*Ec^3*\[Rho]^2 + 
        2784000*Ec^4*\[Rho]^2 - 7752960*Ec^5*\[Rho]^2 + 
        9661920*Ec^6*\[Rho]^2 - 5350080*Ec^7*\[Rho]^2 + 
        595200*Ec^8*\[Rho]^2 + 145920*Ec^9*\[Rho]^2 + 115200*Ec^10*\[Rho]^2 + 
        76800*Ec^11*\[Rho]^2 - 7650*\[Rho]^3 + 93600*Ec*\[Rho]^3 - 
        467100*Ec^2*\[Rho]^3 + 1179000*Ec^3*\[Rho]^3 - 
        1437600*Ec^4*\[Rho]^3 + 282240*Ec^5*\[Rho]^3 + 
        1263040*Ec^6*\[Rho]^3 - 1041920*Ec^7*\[Rho]^3 - 
        410880*Ec^8*\[Rho]^3 + 801280*Ec^9*\[Rho]^3 - 281600*Ec^10*\[Rho]^3 - 
        5875*\[Rho]^4 + 84950*Ec*\[Rho]^4 - 528600*Ec^2*\[Rho]^4 + 
        1837600*Ec^3*\[Rho]^4 - 3927200*Ec^4*\[Rho]^4 + 
        5508960*Ec^5*\[Rho]^4 - 5190400*Ec^6*\[Rho]^4 + 
        2996480*Ec^7*\[Rho]^4 - 810240*Ec^8*\[Rho]^4 + 2775*\[Rho]^5 - 
        38850*Ec*\[Rho]^5 + 233100*Ec^2*\[Rho]^5 - 777000*Ec^3*\[Rho]^5 + 
        1611000*Ec^4*\[Rho]^5 - 2211792*Ec^5*\[Rho]^5 + 
        1886304*Ec^6*\[Rho]^5 - 889152*Ec^7*\[Rho]^5 + 175104*Ec^8*\[Rho]^5 - 
        400*\[Rho]^6 + 5600*Ec*\[Rho]^6 - 33600*Ec^2*\[Rho]^6 + 
        112000*Ec^3*\[Rho]^6 - 224000*Ec^4*\[Rho]^6 + 268800*Ec^5*\[Rho]^6 - 
        179200*Ec^6*\[Rho]^6 + 51200*Ec^7*\[Rho]^6 - 150*(-1 + 2*Ec)^7*
         (-4 - 71*\[Rho] - 129*\[Rho]^2 - 45*\[Rho]^3 + 9*\[Rho]^4)*
         Log[1 - 2*Ec] + 150*(-1 + 2*Ec)^7*(-4 - 71*\[Rho] - 129*\[Rho]^2 - 
          45*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]) + \[CapitalLambda]bh^2*
       (300 - 4800*Ec + 33600*Ec^2 - 134400*Ec^3 + 336000*Ec^4 - 
        537600*Ec^5 + 537600*Ec^6 - 307200*Ec^7 + 76800*Ec^8 + 5615*\[Rho] - 
        96440*Ec*\[Rho] + 727880*Ec^2*\[Rho] - 3157920*Ec^3*\[Rho] + 
        8634000*Ec^4*\[Rho] - 15289920*Ec^5*\[Rho] + 17197536*Ec^6*\[Rho] - 
        10953216*Ec^7*\[Rho] + 797952*Ec^8*\[Rho] + 8486912*Ec^9*\[Rho] - 
        16256000*Ec^10*\[Rho] + 19202048*Ec^11*\[Rho] - 
        13897728*Ec^12*\[Rho] + 5554176*Ec^13*\[Rho] - 958464*Ec^14*\[Rho] - 
        28945*\[Rho]^2 + 474520*Ec*\[Rho]^2 - 3412840*Ec^2*\[Rho]^2 + 
        14076960*Ec^3*\[Rho]^2 - 36469200*Ec^4*\[Rho]^2 + 
        60941760*Ec^5*\[Rho]^2 - 64748160*Ec^6*\[Rho]^2 + 
        41748480*Ec^7*\[Rho]^2 - 16354560*Ec^8*\[Rho]^2 + 
        6103040*Ec^9*\[Rho]^2 - 1372160*Ec^10*\[Rho]^2 - 
        3481600*Ec^11*\[Rho]^2 + 3256320*Ec^12*\[Rho]^2 - 
        737280*Ec^13*\[Rho]^2 - 2800*\[Rho]^3 + 101200*Ec*\[Rho]^3 - 
        1159600*Ec^2*\[Rho]^3 + 6744000*Ec^3*\[Rho]^3 - 
        23176800*Ec^4*\[Rho]^3 + 49610880*Ec^5*\[Rho]^3 - 
        65371200*Ec^6*\[Rho]^3 + 47285760*Ec^7*\[Rho]^3 - 
        9200640*Ec^8*\[Rho]^3 - 10547200*Ec^9*\[Rho]^3 + 
        6323200*Ec^10*\[Rho]^3 - 655360*Ec^11*\[Rho]^3 + 23800*\[Rho]^4 - 
        348400*Ec*\[Rho]^4 + 2179600*Ec^2*\[Rho]^4 - 7508800*Ec^3*\[Rho]^4 + 
        15143200*Ec^4*\[Rho]^4 - 16650880*Ec^5*\[Rho]^4 + 
        4280320*Ec^6*\[Rho]^4 + 14466560*Ec^7*\[Rho]^4 - 
        21424640*Ec^8*\[Rho]^4 + 12595200*Ec^9*\[Rho]^4 - 
        2887680*Ec^10*\[Rho]^4 + 5725*\[Rho]^5 - 102400*Ec*\[Rho]^5 + 
        803200*Ec^2*\[Rho]^5 - 3616000*Ec^3*\[Rho]^5 + 
        10249600*Ec^4*\[Rho]^5 - 19307200*Ec^5*\[Rho]^5 + 
        25638880*Ec^6*\[Rho]^5 - 24378880*Ec^7*\[Rho]^5 + 
        14844160*Ec^8*\[Rho]^5 - 4669440*Ec^9*\[Rho]^5 + 
        422400*Ec^10*\[Rho]^5 - 4115*\[Rho]^6 + 65840*Ec*\[Rho]^6 - 
        460880*Ec^2*\[Rho]^6 + 1843520*Ec^3*\[Rho]^6 - 
        4608800*Ec^4*\[Rho]^6 + 7607360*Ec^5*\[Rho]^6 - 
        8638976*Ec^6*\[Rho]^6 + 6296576*Ec^7*\[Rho]^6 - 
        2569472*Ec^8*\[Rho]^6 + 442368*Ec^9*\[Rho]^6 + 420*\[Rho]^7 - 
        6720*Ec*\[Rho]^7 + 47040*Ec^2*\[Rho]^7 - 188160*Ec^3*\[Rho]^7 + 
        470400*Ec^4*\[Rho]^7 - 752640*Ec^5*\[Rho]^7 + 752640*Ec^6*\[Rho]^7 - 
        430080*Ec^7*\[Rho]^7 + 107520*Ec^8*\[Rho]^7 - 300*(1 - 2*Ec)^8*\[Rho]*
         (11 - 19*\[Rho] - 94*\[Rho]^2 - 54*\[Rho]^3 + 18*\[Rho]^4)*
         Log[1 - 2*Ec] + 300*(1 - 2*Ec)^8*\[Rho]*(11 - 19*\[Rho] - 
          94*\[Rho]^2 - 54*\[Rho]^3 + 18*\[Rho]^4)*Log[\[Rho]]))))/
  (1350*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r9*(-((60 - 720*Ec + 3600*Ec^2 - 9600*Ec^3 + 14400*Ec^4 - 11520*Ec^5 + 
       3840*Ec^6 + 95*\[Rho] - 1440*Ec*\[Rho] + 9000*Ec^2*\[Rho] - 
       30000*Ec^3*\[Rho] + 57960*Ec^4*\[Rho] - 69024*Ec^5*\[Rho] + 
       63072*Ec^6*\[Rho] - 62976*Ec^7*\[Rho] + 48768*Ec^8*\[Rho] - 
       8704*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 300*\[Rho]^2 + 
       3600*Ec*\[Rho]^2 - 18000*Ec^2*\[Rho]^2 + 49440*Ec^3*\[Rho]^2 - 
       85920*Ec^4*\[Rho]^2 + 112128*Ec^5*\[Rho]^2 - 126336*Ec^6*\[Rho]^2 + 
       104448*Ec^7*\[Rho]^2 - 39936*Ec^8*\[Rho]^2 + 660*\[Rho]^3 - 
       8460*Ec*\[Rho]^3 + 45540*Ec^2*\[Rho]^3 - 137280*Ec^3*\[Rho]^3 + 
       255960*Ec^4*\[Rho]^3 - 299520*Ec^5*\[Rho]^3 + 203808*Ec^6*\[Rho]^3 - 
       61056*Ec^7*\[Rho]^3 - 680*\[Rho]^4 + 8160*Ec*\[Rho]^4 - 
       40800*Ec^2*\[Rho]^4 + 113360*Ec^3*\[Rho]^4 - 190320*Ec^4*\[Rho]^4 + 
       187296*Ec^5*\[Rho]^4 - 96704*Ec^6*\[Rho]^4 + 19584*Ec^7*\[Rho]^4 + 
       165*\[Rho]^5 - 1980*Ec*\[Rho]^5 + 9900*Ec^2*\[Rho]^5 - 
       26400*Ec^3*\[Rho]^5 + 39600*Ec^4*\[Rho]^5 - 31680*Ec^5*\[Rho]^5 + 
       10560*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*Log[\[Rho]])*
      (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
        (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
       6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
        (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
         80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
         270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
         480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
         32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
         1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 
         576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
         48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
         1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
         3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
         12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
         1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
         16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
         3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
         2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
         1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
         192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
         384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
         24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
         60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
         60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
          Log[\[Rho]]))) + 3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     ((1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*
       (145 - 1740*Ec + 8700*Ec^2 - 23680*Ec^3 + 31680*Ec^4 + 58080*Ec^5 - 
        545184*Ec^6 + 1801728*Ec^7 - 3377280*Ec^8 + 3719680*Ec^9 - 
        2265600*Ec^10 + 626688*Ec^11 - 34816*Ec^12 - 2340*\[Rho] + 
        28080*Ec*\[Rho] - 140400*Ec^2*\[Rho] + 379200*Ec^3*\[Rho] - 
        625200*Ec^4*\[Rho] + 810720*Ec^5*\[Rho] - 1295040*Ec^6*\[Rho] + 
        2198400*Ec^7*\[Rho] - 2592000*Ec^8*\[Rho] + 1804800*Ec^9*\[Rho] - 
        660480*Ec^10*\[Rho] + 92160*Ec^11*\[Rho] + 1200*\[Rho]^2 - 
        5400*Ec*\[Rho]^2 - 27000*Ec^2*\[Rho]^2 + 266400*Ec^3*\[Rho]^2 - 
        871200*Ec^4*\[Rho]^2 + 1497600*Ec^5*\[Rho]^2 - 
        1411200*Ec^6*\[Rho]^2 + 576000*Ec^7*\[Rho]^2 + 115200*Ec^8*\[Rho]^2 - 
        153600*Ec^9*\[Rho]^2 + 3900*\[Rho]^3 - 55200*Ec*\[Rho]^3 + 
        326400*Ec^2*\[Rho]^3 - 1076800*Ec^3*\[Rho]^3 + 
        2248800*Ec^4*\[Rho]^3 - 3194880*Ec^5*\[Rho]^3 + 
        3162880*Ec^6*\[Rho]^3 - 2119680*Ec^7*\[Rho]^3 + 
        913920*Ec^8*\[Rho]^3 - 225280*Ec^9*\[Rho]^3 - 2925*\[Rho]^4 + 
        35100*Ec*\[Rho]^4 - 175500*Ec^2*\[Rho]^4 + 484800*Ec^3*\[Rho]^4 - 
        829200*Ec^4*\[Rho]^4 + 920160*Ec^5*\[Rho]^4 - 665760*Ec^6*\[Rho]^4 + 
        314880*Ec^7*\[Rho]^4 - 86400*Ec^8*\[Rho]^4 - 120*\[Rho]^5 + 
        1440*Ec*\[Rho]^5 - 7200*Ec^2*\[Rho]^5 + 22080*Ec^3*\[Rho]^5 - 
        56880*Ec^4*\[Rho]^5 + 87840*Ec^5*\[Rho]^5 - 71616*Ec^6*\[Rho]^5 + 
        24192*Ec^7*\[Rho]^5 + 140*\[Rho]^6 - 1680*Ec*\[Rho]^6 + 
        8400*Ec^2*\[Rho]^6 - 22400*Ec^3*\[Rho]^6 + 33600*Ec^4*\[Rho]^6 - 
        26880*Ec^5*\[Rho]^6 + 8960*Ec^6*\[Rho]^6 - 300*(1 - 2*Ec)^6*\[Rho]^2*
         (-15 + 14*\[Rho])*Log[1 - 2*Ec] + 300*(1 - 2*Ec)^6*\[Rho]^2*
         (-15 + 14*\[Rho])*Log[\[Rho]]) + 10*(1 - 2*Ec)^2*
       (1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + \[Rho])^2*
       (60 - 720*Ec + 3600*Ec^2 - 9600*Ec^3 + 14400*Ec^4 - 11520*Ec^5 + 
        3840*Ec^6 + 95*\[Rho] - 1440*Ec*\[Rho] + 9000*Ec^2*\[Rho] - 
        30000*Ec^3*\[Rho] + 57960*Ec^4*\[Rho] - 69024*Ec^5*\[Rho] + 
        63072*Ec^6*\[Rho] - 62976*Ec^7*\[Rho] + 48768*Ec^8*\[Rho] - 
        8704*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 300*\[Rho]^2 + 
        3600*Ec*\[Rho]^2 - 18000*Ec^2*\[Rho]^2 + 49440*Ec^3*\[Rho]^2 - 
        85920*Ec^4*\[Rho]^2 + 112128*Ec^5*\[Rho]^2 - 126336*Ec^6*\[Rho]^2 + 
        104448*Ec^7*\[Rho]^2 - 39936*Ec^8*\[Rho]^2 + 660*\[Rho]^3 - 
        8460*Ec*\[Rho]^3 + 45540*Ec^2*\[Rho]^3 - 137280*Ec^3*\[Rho]^3 + 
        255960*Ec^4*\[Rho]^3 - 299520*Ec^5*\[Rho]^3 + 203808*Ec^6*\[Rho]^3 - 
        61056*Ec^7*\[Rho]^3 - 680*\[Rho]^4 + 8160*Ec*\[Rho]^4 - 
        40800*Ec^2*\[Rho]^4 + 113360*Ec^3*\[Rho]^4 - 190320*Ec^4*\[Rho]^4 + 
        187296*Ec^5*\[Rho]^4 - 96704*Ec^6*\[Rho]^4 + 19584*Ec^7*\[Rho]^4 + 
        165*\[Rho]^5 - 1980*Ec*\[Rho]^5 + 9900*Ec^2*\[Rho]^5 - 
        26400*Ec^3*\[Rho]^5 + 39600*Ec^4*\[Rho]^5 - 31680*Ec^5*\[Rho]^5 + 
        10560*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
         Log[\[Rho]]) + 10*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*
       (\[CapitalLambda]bh + \[Rho])*(157 - 2124*Ec + 12060*Ec^2 - 
        37560*Ec^3 + 72480*Ec^4 - 102048*Ec^5 + 135936*Ec^6 - 174720*Ec^7 + 
        165120*Ec^8 - 104960*Ec^9 + 58368*Ec^10 - 24576*Ec^11 + 30*\[Rho] - 
        180*Ec*\[Rho] - 180*Ec^2*\[Rho] + 7200*Ec^3*\[Rho] - 
        41400*Ec^4*\[Rho] + 115104*Ec^5*\[Rho] - 154272*Ec^6*\[Rho] + 
        51456*Ec^7*\[Rho] + 89472*Ec^8*\[Rho] - 78336*Ec^9*\[Rho] + 
        7680*Ec^10*\[Rho] - 60*\[Rho]^2 - 360*Ec*\[Rho]^2 + 
        8280*Ec^2*\[Rho]^2 - 49200*Ec^3*\[Rho]^2 + 159480*Ec^4*\[Rho]^2 - 
        320928*Ec^5*\[Rho]^2 + 406464*Ec^6*\[Rho]^2 - 320256*Ec^7*\[Rho]^2 + 
        158592*Ec^8*\[Rho]^2 - 44544*Ec^9*\[Rho]^2 + 410*\[Rho]^3 - 
        5460*Ec*\[Rho]^3 + 30540*Ec^2*\[Rho]^3 - 93920*Ec^3*\[Rho]^3 + 
        169320*Ec^4*\[Rho]^3 - 171168*Ec^5*\[Rho]^3 + 69632*Ec^6*\[Rho]^3 + 
        27264*Ec^7*\[Rho]^3 - 28032*Ec^8*\[Rho]^3 - 705*\[Rho]^4 + 
        8460*Ec*\[Rho]^4 - 42300*Ec^2*\[Rho]^4 + 117480*Ec^3*\[Rho]^4 - 
        199080*Ec^4*\[Rho]^4 + 199296*Ec^5*\[Rho]^4 - 106080*Ec^6*\[Rho]^4 + 
        22656*Ec^7*\[Rho]^4 + 168*\[Rho]^5 - 2016*Ec*\[Rho]^5 + 
        10080*Ec^2*\[Rho]^5 - 26880*Ec^3*\[Rho]^5 + 40320*Ec^4*\[Rho]^5 - 
        32256*Ec^5*\[Rho]^5 + 10752*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*
         (4 - 3*\[Rho] + 18*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] + 
        30*(1 - 2*Ec)^6*(4 - 3*\[Rho] + 18*\[Rho]^2 + 9*\[Rho]^3)*
         Log[\[Rho]]) - 10*(1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (120 - 1680*Ec + 10080*Ec^2 - 33600*Ec^3 + 67200*Ec^4 - 80640*Ec^5 + 
        53760*Ec^6 - 15360*Ec^7 + 776*\[Rho] - 12064*Ec*\[Rho] + 
        80784*Ec^2*\[Rho] - 302880*Ec^3*\[Rho] + 689520*Ec^4*\[Rho] - 
        958080*Ec^5*\[Rho] + 749568*Ec^6*\[Rho] - 211968*Ec^7*\[Rho] - 
        130560*Ec^8*\[Rho] + 112640*Ec^9*\[Rho] + 45056*Ec^10*\[Rho] - 
        122880*Ec^11*\[Rho] + 61440*Ec^12*\[Rho] - 755*\[Rho]^2 + 
        9430*Ec*\[Rho]^2 - 48600*Ec^2*\[Rho]^2 + 130080*Ec^3*\[Rho]^2 - 
        177240*Ec^4*\[Rho]^2 + 48336*Ec^5*\[Rho]^2 + 284064*Ec^6*\[Rho]^2 - 
        694464*Ec^7*\[Rho]^2 + 939648*Ec^8*\[Rho]^2 - 718592*Ec^9*\[Rho]^2 + 
        214528*Ec^10*\[Rho]^2 + 15360*Ec^11*\[Rho]^2 - 30*\[Rho]^3 + 
        780*Ec*\[Rho]^3 - 7200*Ec^2*\[Rho]^3 + 34080*Ec^3*\[Rho]^3 - 
        105960*Ec^4*\[Rho]^3 + 262512*Ec^5*\[Rho]^3 - 535104*Ec^6*\[Rho]^3 + 
        772992*Ec^7*\[Rho]^3 - 641664*Ec^8*\[Rho]^3 + 218880*Ec^9*\[Rho]^3 + 
        520*\[Rho]^4 - 8900*Ec*\[Rho]^4 + 64740*Ec^2*\[Rho]^4 - 
        261160*Ec^3*\[Rho]^4 + 659240*Ec^4*\[Rho]^4 - 1109232*Ec^5*\[Rho]^4 + 
        1245952*Ec^6*\[Rho]^4 - 856832*Ec^7*\[Rho]^4 + 286848*Ec^8*\[Rho]^4 - 
        22272*Ec^9*\[Rho]^4 - 730*\[Rho]^5 + 10220*Ec*\[Rho]^5 - 
        61320*Ec^2*\[Rho]^5 + 204400*Ec^3*\[Rho]^5 - 422600*Ec^4*\[Rho]^5 + 
        569424*Ec^5*\[Rho]^5 - 474208*Ec^6*\[Rho]^5 + 213824*Ec^7*\[Rho]^5 - 
        39168*Ec^8*\[Rho]^5 + 99*\[Rho]^6 - 1386*Ec*\[Rho]^6 + 
        8316*Ec^2*\[Rho]^6 - 27720*Ec^3*\[Rho]^6 + 55440*Ec^4*\[Rho]^6 - 
        66528*Ec^5*\[Rho]^6 + 44352*Ec^6*\[Rho]^6 - 12672*Ec^7*\[Rho]^6 + 
        30*(-1 + 2*Ec)^7*\[Rho]*(20 + 19*\[Rho] - 6*\[Rho]^2 + 27*\[Rho]^3)*
         Log[1 - 2*Ec] - 30*(-1 + 2*Ec)^7*\[Rho]*(20 + 19*\[Rho] - 
          6*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]) - 
      4*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho]*
       (635 - 9490*Ec + 61140*Ec^2 - 220600*Ec^3 + 482240*Ec^4 - 
        627984*Ec^5 + 341584*Ec^6 + 533152*Ec^7 - 1975488*Ec^8 + 
        3495040*Ec^9 - 3859712*Ec^10 + 2545152*Ec^11 - 881664*Ec^12 + 
        116736*Ec^13 - 5050*\[Rho] + 73550*Ec*\[Rho] - 461250*Ec^2*\[Rho] + 
        1617300*Ec^3*\[Rho] - 3428100*Ec^4*\[Rho] + 4381560*Ec^5*\[Rho] - 
        3066000*Ec^6*\[Rho] + 818400*Ec^7*\[Rho] - 158400*Ec^8*\[Rho] + 
        848000*Ec^9*\[Rho] - 958720*Ec^10*\[Rho] + 345600*Ec^11*\[Rho] + 
        4875*\[Rho]^2 - 62400*Ec*\[Rho]^2 + 333450*Ec^2*\[Rho]^2 - 
        947700*Ec^3*\[Rho]^2 + 1462800*Ec^4*\[Rho]^2 - 903360*Ec^5*\[Rho]^2 - 
        749040*Ec^6*\[Rho]^2 + 1851360*Ec^7*\[Rho]^2 - 
        1238400*Ec^8*\[Rho]^2 + 34560*Ec^9*\[Rho]^2 + 264960*Ec^10*\[Rho]^2 - 
        38400*Ec^11*\[Rho]^2 - 375*\[Rho]^3 + 3900*Ec*\[Rho]^3 - 
        13950*Ec^2*\[Rho]^3 + 8700*Ec^3*\[Rho]^3 + 96000*Ec^4*\[Rho]^3 - 
        423360*Ec^5*\[Rho]^3 + 939680*Ec^6*\[Rho]^3 - 1187200*Ec^7*\[Rho]^3 + 
        808320*Ec^8*\[Rho]^3 - 298240*Ec^9*\[Rho]^3 + 74240*Ec^10*\[Rho]^3 + 
        550*\[Rho]^4 - 9050*Ec*\[Rho]^4 + 63750*Ec^2*\[Rho]^4 - 
        250300*Ec^3*\[Rho]^4 + 607400*Ec^4*\[Rho]^4 - 956160*Ec^5*\[Rho]^4 + 
        980320*Ec^6*\[Rho]^4 - 608960*Ec^7*\[Rho]^4 + 174720*Ec^8*\[Rho]^4 - 
        735*\[Rho]^5 + 10290*Ec*\[Rho]^5 - 61740*Ec^2*\[Rho]^5 + 
        205800*Ec^3*\[Rho]^5 - 424740*Ec^4*\[Rho]^5 + 579384*Ec^5*\[Rho]^5 - 
        493584*Ec^6*\[Rho]^5 + 231648*Ec^7*\[Rho]^5 - 45312*Ec^8*\[Rho]^5 + 
        100*\[Rho]^6 - 1400*Ec*\[Rho]^6 + 8400*Ec^2*\[Rho]^6 - 
        28000*Ec^3*\[Rho]^6 + 56000*Ec^4*\[Rho]^6 - 67200*Ec^5*\[Rho]^6 + 
        44800*Ec^6*\[Rho]^6 - 12800*Ec^7*\[Rho]^6 + 75*(-1 + 2*Ec)^7*
         (4 - 19*\[Rho] - 39*\[Rho]^2 + 9*\[Rho]^3 + 9*\[Rho]^4)*
         Log[1 - 2*Ec] - 75*(-1 + 2*Ec)^7*(4 - 19*\[Rho] - 39*\[Rho]^2 + 
          9*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]) + \[CapitalLambda]bh^2*
       (600 - 9600*Ec + 67200*Ec^2 - 268800*Ec^3 + 672000*Ec^4 - 
        1075200*Ec^5 + 1075200*Ec^6 - 614400*Ec^7 + 153600*Ec^8 + 
        11455*\[Rho] - 194680*Ec*\[Rho] + 1453960*Ec^2*\[Rho] - 
        6241440*Ec^3*\[Rho] + 16880400*Ec^4*\[Rho] - 29563296*Ec^5*\[Rho] + 
        32968352*Ec^6*\[Rho] - 21644288*Ec^7*\[Rho] + 5907200*Ec^8*\[Rho] + 
        3679232*Ec^9*\[Rho] - 9325568*Ec^10*\[Rho] + 12886016*Ec^11*\[Rho] - 
        10645504*Ec^12*\[Rho] + 4710400*Ec^13*\[Rho] - 876544*Ec^14*\[Rho] - 
        5945*\[Rho]^2 + 72920*Ec*\[Rho]^2 - 332840*Ec^2*\[Rho]^2 + 
        502560*Ec^3*\[Rho]^2 + 1230000*Ec^4*\[Rho]^2 - 
        6925920*Ec^5*\[Rho]^2 + 13328640*Ec^6*\[Rho]^2 - 
        11834880*Ec^7*\[Rho]^2 + 610560*Ec^8*\[Rho]^2 + 
        10408960*Ec^9*\[Rho]^2 - 12175360*Ec^10*\[Rho]^2 + 
        6062080*Ec^11*\[Rho]^2 - 307200*Ec^12*\[Rho]^2 - 
        614400*Ec^13*\[Rho]^2 - 10600*\[Rho]^3 + 168400*Ec*\[Rho]^3 - 
        1169200*Ec^2*\[Rho]^3 + 4632000*Ec^3*\[Rho]^3 - 
        11445600*Ec^4*\[Rho]^3 + 17983680*Ec^5*\[Rho]^3 - 
        17017920*Ec^6*\[Rho]^3 + 6581760*Ec^7*\[Rho]^3 + 
        6174720*Ec^8*\[Rho]^3 - 12559360*Ec^9*\[Rho]^3 + 
        9579520*Ec^10*\[Rho]^3 - 2867200*Ec^11*\[Rho]^3 + 7900*\[Rho]^4 - 
        120400*Ec*\[Rho]^4 + 794800*Ec^2*\[Rho]^4 - 2955200*Ec^3*\[Rho]^4 + 
        6716000*Ec^4*\[Rho]^4 - 9206720*Ec^5*\[Rho]^4 + 
        6003840*Ec^6*\[Rho]^4 + 2557440*Ec^7*\[Rho]^4 - 
        9100800*Ec^8*\[Rho]^4 + 7664640*Ec^9*\[Rho]^4 - 
        2304000*Ec^10*\[Rho]^4 - 1075*\[Rho]^5 + 6400*Ec*\[Rho]^5 + 
        41600*Ec^2*\[Rho]^5 - 569600*Ec^3*\[Rho]^5 + 2633600*Ec^4*\[Rho]^5 - 
        6895520*Ec^5*\[Rho]^5 + 11689760*Ec^6*\[Rho]^5 - 
        13061120*Ec^7*\[Rho]^5 + 8756480*Ec^8*\[Rho]^5 - 
        2803200*Ec^9*\[Rho]^5 + 222720*Ec^10*\[Rho]^5 - 2555*\[Rho]^6 + 
        40880*Ec*\[Rho]^6 - 286160*Ec^2*\[Rho]^6 + 1144640*Ec^3*\[Rho]^6 - 
        2861600*Ec^4*\[Rho]^6 + 4692896*Ec^5*\[Rho]^6 - 
        5230592*Ec^6*\[Rho]^6 + 3726848*Ec^7*\[Rho]^6 - 
        1460480*Ec^8*\[Rho]^6 + 235008*Ec^9*\[Rho]^6 + 220*\[Rho]^7 - 
        3520*Ec*\[Rho]^7 + 24640*Ec^2*\[Rho]^7 - 98560*Ec^3*\[Rho]^7 + 
        246400*Ec^4*\[Rho]^7 - 394240*Ec^5*\[Rho]^7 + 394240*Ec^6*\[Rho]^7 - 
        225280*Ec^7*\[Rho]^7 + 56320*Ec^8*\[Rho]^7 - 300*(1 - 2*Ec)^8*\[Rho]*
         (19 + 37*\[Rho] + 2*\[Rho]^2 - 10*\[Rho]^3 + 18*\[Rho]^4)*
         Log[1 - 2*Ec] + 300*(1 - 2*Ec)^8*\[Rho]*(19 + 37*\[Rho] + 
          2*\[Rho]^2 - 10*\[Rho]^3 + 18*\[Rho]^4)*Log[\[Rho]]))))/
  (1350*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m5*((397 - 4354*Ec + 19336*Ec^2 - 42640*Ec^3 + 42208*Ec^4 + 1088*Ec^5 - 
      34688*Ec^6 + 18176*Ec^7 + 256*Ec^8 + 1536*Ec^9 - 744*\[Rho] + 
      7440*Ec*\[Rho] - 29760*Ec^2*\[Rho] + 58368*Ec^3*\[Rho] - 
      51840*Ec^4*\[Rho] + 5376*Ec^5*\[Rho] + 18432*Ec^6*\[Rho] - 
      6144*Ec^7*\[Rho] + 1008*\[Rho]^2 - 10728*Ec*\[Rho]^2 + 
      46152*Ec^2*\[Rho]^2 - 106704*Ec^3*\[Rho]^2 + 141024*Ec^4*\[Rho]^2 - 
      100416*Ec^5*\[Rho]^2 + 30720*Ec^6*\[Rho]^2 - 856*\[Rho]^3 + 
      8560*Ec*\[Rho]^3 - 34240*Ec^2*\[Rho]^3 + 75008*Ec^3*\[Rho]^3 - 
      86720*Ec^4*\[Rho]^3 + 48512*Ec^5*\[Rho]^3 - 9216*Ec^6*\[Rho]^3 + 
      195*\[Rho]^4 - 1950*Ec*\[Rho]^4 + 7800*Ec^2*\[Rho]^4 - 
      15600*Ec^3*\[Rho]^4 + 15600*Ec^4*\[Rho]^4 - 6240*Ec^5*\[Rho]^4 + 
      12*(-1 + 2*Ec)^5*(16 + 27*\[Rho]^2)*Log[1 - 2*Ec] - 
      12*(-1 + 2*Ec)^5*(16 + 27*\[Rho]^2)*Log[\[Rho]])*
     (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
        80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
        32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
        24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
        32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
        4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
      6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
        32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
        1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
        384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
        768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
        11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
        1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
        960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
        16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
        640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
        6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
        480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
        576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
        144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
        32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) + 
    3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(16*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (5 - 50*Ec + 200*Ec^2 - 820*Ec^3 + 5200*Ec^4 - 22888*Ec^5 + 
        56800*Ec^6 - 77920*Ec^7 + 52480*Ec^8 - 7040*Ec^9 - 8704*Ec^10 + 
        2560*Ec^11 + 63*\[Rho] - 630*Ec*\[Rho] + 2520*Ec^2*\[Rho] - 
        4740*Ec^3*\[Rho] + 1920*Ec^4*\[Rho] + 11208*Ec^5*\[Rho] - 
        29040*Ec^6*\[Rho] + 34560*Ec^7*\[Rho] - 21120*Ec^8*\[Rho] + 
        5760*Ec^9*\[Rho] - 768*Ec^10*\[Rho] - 30*\[Rho]^2 - 60*Ec*\[Rho]^2 + 
        2040*Ec^2*\[Rho]^2 - 10200*Ec^3*\[Rho]^2 + 27120*Ec^4*\[Rho]^2 - 
        48000*Ec^5*\[Rho]^2 + 57600*Ec^6*\[Rho]^2 - 40320*Ec^7*\[Rho]^2 + 
        11520*Ec^8*\[Rho]^2 + 60*\[Rho]^3 - 480*Ec*\[Rho]^3 + 
        1320*Ec^2*\[Rho]^3 + 1000*Ec^3*\[Rho]^3 - 16240*Ec^4*\[Rho]^3 + 
        43840*Ec^5*\[Rho]^3 - 55040*Ec^6*\[Rho]^3 + 33920*Ec^7*\[Rho]^3 - 
        8960*Ec^8*\[Rho]^3 - 225*\[Rho]^4 + 2250*Ec*\[Rho]^4 - 
        9000*Ec^2*\[Rho]^4 + 18780*Ec^3*\[Rho]^4 - 19920*Ec^4*\[Rho]^4 + 
        5640*Ec^5*\[Rho]^4 + 7200*Ec^6*\[Rho]^4 - 5280*Ec^7*\[Rho]^4 + 
        165*\[Rho]^5 - 1650*Ec*\[Rho]^5 + 6600*Ec^2*\[Rho]^5 - 
        14580*Ec^3*\[Rho]^5 + 17280*Ec^4*\[Rho]^5 - 10152*Ec^5*\[Rho]^5 + 
        2160*Ec^6*\[Rho]^5 - 38*\[Rho]^6 + 380*Ec*\[Rho]^6 - 
        1520*Ec^2*\[Rho]^6 + 3040*Ec^3*\[Rho]^6 - 3040*Ec^4*\[Rho]^6 + 
        1216*Ec^5*\[Rho]^6 - 60*(-1 + 2*Ec)^5*(-3 + \[Rho])*\[Rho]^2*
         Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^5*(-3 + \[Rho])*\[Rho]^2*
         Log[\[Rho]]) - 6*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])*(123 - 1230*Ec + 4920*Ec^2 - 
        12560*Ec^3 + 35040*Ec^4 - 92672*Ec^5 + 136960*Ec^6 - 55040*Ec^7 - 
        78080*Ec^8 + 69120*Ec^9 - 2048*Ec^10 - 465*\[Rho] + 4650*Ec*\[Rho] - 
        18600*Ec^2*\[Rho] + 47120*Ec^3*\[Rho] - 120960*Ec^4*\[Rho] + 
        288000*Ec^5*\[Rho] - 421760*Ec^6*\[Rho] + 295680*Ec^7*\[Rho] - 
        65280*Ec^8*\[Rho] - 2560*Ec^9*\[Rho] - 1280*\[Rho]^2 + 
        15080*Ec*\[Rho]^2 - 71720*Ec^2*\[Rho]^2 + 164240*Ec^3*\[Rho]^2 - 
        151040*Ec^4*\[Rho]^2 - 60160*Ec^5*\[Rho]^2 + 219520*Ec^6*\[Rho]^2 - 
        136960*Ec^7*\[Rho]^2 + 25600*Ec^8*\[Rho]^2 + 3360*\[Rho]^3 - 
        34680*Ec*\[Rho]^3 + 144120*Ec^2*\[Rho]^3 - 317680*Ec^3*\[Rho]^3 + 
        387840*Ec^4*\[Rho]^3 - 231040*Ec^5*\[Rho]^3 + 28800*Ec^6*\[Rho]^3 + 
        24320*Ec^7*\[Rho]^3 - 2235*\[Rho]^4 + 22350*Ec*\[Rho]^4 - 
        89400*Ec^2*\[Rho]^4 + 196240*Ec^3*\[Rho]^4 - 229200*Ec^4*\[Rho]^4 + 
        131040*Ec^5*\[Rho]^4 - 26240*Ec^6*\[Rho]^4 + 497*\[Rho]^5 - 
        4970*Ec*\[Rho]^5 + 19880*Ec^2*\[Rho]^5 - 39760*Ec^3*\[Rho]^5 + 
        39760*Ec^4*\[Rho]^5 - 15904*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]^2*
         (-19 + 9*\[Rho])*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]^2*
         (-19 + 9*\[Rho])*Log[\[Rho]]) - 10*(1 - 2*Ec)^2*
       (1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + \[Rho])^2*
       (397 - 4354*Ec + 19336*Ec^2 - 42640*Ec^3 + 42208*Ec^4 + 1088*Ec^5 - 
        34688*Ec^6 + 18176*Ec^7 + 256*Ec^8 + 1536*Ec^9 - 744*\[Rho] + 
        7440*Ec*\[Rho] - 29760*Ec^2*\[Rho] + 58368*Ec^3*\[Rho] - 
        51840*Ec^4*\[Rho] + 5376*Ec^5*\[Rho] + 18432*Ec^6*\[Rho] - 
        6144*Ec^7*\[Rho] + 1008*\[Rho]^2 - 10728*Ec*\[Rho]^2 + 
        46152*Ec^2*\[Rho]^2 - 106704*Ec^3*\[Rho]^2 + 141024*Ec^4*\[Rho]^2 - 
        100416*Ec^5*\[Rho]^2 + 30720*Ec^6*\[Rho]^2 - 856*\[Rho]^3 + 
        8560*Ec*\[Rho]^3 - 34240*Ec^2*\[Rho]^3 + 75008*Ec^3*\[Rho]^3 - 
        86720*Ec^4*\[Rho]^3 + 48512*Ec^5*\[Rho]^3 - 9216*Ec^6*\[Rho]^3 + 
        195*\[Rho]^4 - 1950*Ec*\[Rho]^4 + 7800*Ec^2*\[Rho]^4 - 
        15600*Ec^3*\[Rho]^4 + 15600*Ec^4*\[Rho]^4 - 6240*Ec^5*\[Rho]^4 + 
        12*(-1 + 2*Ec)^5*(16 + 27*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(16 + 27*\[Rho]^2)*Log[\[Rho]]) - 
      2*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (37 - 444*Ec + 2220*Ec^2 - 5920*Ec^3 + 22080*Ec^4 - 162432*Ec^5 + 
        756096*Ec^6 - 1910784*Ec^7 + 2592000*Ec^8 - 1571840*Ec^9 - 
        82944*Ec^10 + 466944*Ec^11 - 90112*Ec^12 + 8160*\[Rho] - 
        103680*Ec*\[Rho] + 552960*Ec^2*\[Rho] - 1589760*Ec^3*\[Rho] + 
        2582880*Ec^4*\[Rho] - 2056320*Ec^5*\[Rho] - 224640*Ec^6*\[Rho] + 
        2196480*Ec^7*\[Rho] - 2004480*Ec^8*\[Rho] + 522240*Ec^9*\[Rho] + 
        153600*Ec^10*\[Rho] + 4035*\[Rho]^2 - 71820*Ec*\[Rho]^2 + 
        499500*Ec^2*\[Rho]^2 - 1800000*Ec^3*\[Rho]^2 + 
        3682560*Ec^4*\[Rho]^2 - 4400640*Ec^5*\[Rho]^2 + 
        3191040*Ec^6*\[Rho]^2 - 1689600*Ec^7*\[Rho]^2 + 
        748800*Ec^8*\[Rho]^2 - 107520*Ec^9*\[Rho]^2 - 15360*Ec^10*\[Rho]^2 - 
        8160*\[Rho]^3 + 78720*Ec*\[Rho]^3 - 278400*Ec^2*\[Rho]^3 + 
        358400*Ec^3*\[Rho]^3 + 255360*Ec^4*\[Rho]^3 - 1223040*Ec^5*\[Rho]^3 + 
        1162240*Ec^6*\[Rho]^3 - 261120*Ec^7*\[Rho]^3 - 92160*Ec^8*\[Rho]^3 + 
        51200*Ec^9*\[Rho]^3 - 6405*\[Rho]^4 + 80100*Ec*\[Rho]^4 - 
        419940*Ec^2*\[Rho]^4 + 1184640*Ec^3*\[Rho]^4 - 
        2033520*Ec^4*\[Rho]^4 + 2180160*Ec^5*\[Rho]^4 - 
        1325760*Ec^6*\[Rho]^4 + 376320*Ec^7*\[Rho]^4 + 2688*\[Rho]^5 - 
        32256*Ec*\[Rho]^5 + 161280*Ec^2*\[Rho]^5 - 430080*Ec^3*\[Rho]^5 + 
        719520*Ec^4*\[Rho]^5 - 686592*Ec^5*\[Rho]^5 + 339072*Ec^6*\[Rho]^5 - 
        62976*Ec^7*\[Rho]^5 - 355*\[Rho]^6 + 4260*Ec*\[Rho]^6 - 
        21300*Ec^2*\[Rho]^6 + 56800*Ec^3*\[Rho]^6 - 85200*Ec^4*\[Rho]^6 + 
        68160*Ec^5*\[Rho]^6 - 22720*Ec^6*\[Rho]^6 + 60*(1 - 2*Ec)^6*\[Rho]*
         (-48 - 195*\[Rho] - 160*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] - 
        60*(1 - 2*Ec)^6*\[Rho]*(-48 - 195*\[Rho] - 160*\[Rho]^2 + 
          27*\[Rho]^3)*Log[\[Rho]]) + 30*(1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (249 - 3180*Ec + 17052*Ec^2 - 49312*Ec^3 + 82688*Ec^4 - 84352*Ec^5 + 
        66560*Ec^6 - 59904*Ec^7 + 30464*Ec^8 + 21504*Ec^9 - 23552*Ec^10 - 
        567*\[Rho] + 6612*Ec*\[Rho] - 31908*Ec^2*\[Rho] + 81248*Ec^3*\[Rho] - 
        115872*Ec^4*\[Rho] + 94720*Ec^5*\[Rho] - 54656*Ec^6*\[Rho] + 
        31232*Ec^7*\[Rho] + 256*Ec^8*\[Rho] - 13312*Ec^9*\[Rho] - 
        1024*Ec^10*\[Rho] + 240*\[Rho]^2 - 1992*Ec*\[Rho]^2 + 
        4632*Ec^2*\[Rho]^2 + 5408*Ec^3*\[Rho]^2 - 47392*Ec^4*\[Rho]^2 + 
        100736*Ec^5*\[Rho]^2 - 108928*Ec^6*\[Rho]^2 + 68096*Ec^7*\[Rho]^2 - 
        24064*Ec^8*\[Rho]^2 + 336*\[Rho]^3 - 4680*Ec*\[Rho]^3 + 
        27288*Ec^2*\[Rho]^3 - 85728*Ec^3*\[Rho]^3 + 166752*Ec^4*\[Rho]^3 - 
        204928*Ec^5*\[Rho]^3 + 144000*Ec^6*\[Rho]^3 - 48640*Ec^7*\[Rho]^3 + 
        2560*Ec^8*\[Rho]^3 - 297*\[Rho]^4 + 3564*Ec*\[Rho]^4 - 
        17820*Ec^2*\[Rho]^4 + 47520*Ec^3*\[Rho]^4 - 79120*Ec^4*\[Rho]^4 + 
        74304*Ec^5*\[Rho]^4 - 35520*Ec^6*\[Rho]^4 + 6144*Ec^7*\[Rho]^4 + 
        39*\[Rho]^5 - 468*Ec*\[Rho]^5 + 2340*Ec^2*\[Rho]^5 - 
        6240*Ec^3*\[Rho]^5 + 9360*Ec^4*\[Rho]^5 - 7488*Ec^5*\[Rho]^5 + 
        2496*Ec^6*\[Rho]^5 - 12*(1 - 2*Ec)^6*(8 + 8*\[Rho] - 37*\[Rho]^2 + 
          27*\[Rho]^3)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(8 + 8*\[Rho] - 
          37*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]) - 4*\[CapitalLambda]bh^2*
       (611 - 9034*Ec + 57564*Ec^2 - 205320*Ec^3 + 444240*Ec^4 - 
        578784*Ec^5 + 350368*Ec^6 + 298816*Ec^7 - 1137792*Ec^8 + 
        1519360*Ec^9 - 851456*Ec^10 - 138240*Ec^11 + 305152*Ec^12 - 
        45056*Ec^13 - 5240*\[Rho] + 75280*Ec*\[Rho] - 465120*Ec^2*\[Rho] + 
        1604160*Ec^3*\[Rho] - 3342720*Ec^4*\[Rho] + 4208640*Ec^5*\[Rho] - 
        2864640*Ec^6*\[Rho] + 368640*Ec^7*\[Rho] + 1044480*Ec^8*\[Rho] - 
        757760*Ec^9*\[Rho] - 81920*Ec^10*\[Rho] + 245760*Ec^11*\[Rho] - 
        5785*\[Rho]^2 + 98870*Ec*\[Rho]^2 - 718380*Ec^2*\[Rho]^2 + 
        2895240*Ec^3*\[Rho]^2 - 7042080*Ec^4*\[Rho]^2 + 
        10447680*Ec^5*\[Rho]^2 - 8928960*Ec^6*\[Rho]^2 + 
        3546240*Ec^7*\[Rho]^2 + 88320*Ec^8*\[Rho]^2 - 540160*Ec^9*\[Rho]^2 + 
        204800*Ec^10*\[Rho]^2 + 10880*\[Rho]^3 - 141760*Ec*\[Rho]^3 + 
        776640*Ec^2*\[Rho]^3 - 2293120*Ec^3*\[Rho]^3 + 
        3847040*Ec^4*\[Rho]^3 - 3344640*Ec^5*\[Rho]^3 + 
        612480*Ec^6*\[Rho]^3 + 1363200*Ec^7*\[Rho]^3 - 
        1098240*Ec^8*\[Rho]^3 + 322560*Ec^9*\[Rho]^3 + 245*\[Rho]^4 - 
        6670*Ec*\[Rho]^4 + 62700*Ec^2*\[Rho]^4 - 299720*Ec^3*\[Rho]^4 + 
        826240*Ec^4*\[Rho]^4 - 1486080*Ec^5*\[Rho]^4 + 
        1748960*Ec^6*\[Rho]^4 - 1161280*Ec^7*\[Rho]^4 + 
        374400*Ec^8*\[Rho]^4 - 19200*Ec^9*\[Rho]^4 - 776*\[Rho]^5 + 
        10864*Ec*\[Rho]^5 - 65184*Ec^2*\[Rho]^5 + 217280*Ec^3*\[Rho]^5 - 
        434560*Ec^4*\[Rho]^5 + 579072*Ec^5*\[Rho]^5 - 452480*Ec^6*\[Rho]^5 + 
        184576*Ec^7*\[Rho]^5 - 27648*Ec^8*\[Rho]^5 + 65*\[Rho]^6 - 
        910*Ec*\[Rho]^6 + 5460*Ec^2*\[Rho]^6 - 18200*Ec^3*\[Rho]^6 + 
        36400*Ec^4*\[Rho]^6 - 43680*Ec^5*\[Rho]^6 + 29120*Ec^6*\[Rho]^6 - 
        8320*Ec^7*\[Rho]^6 + 60*(-1 + 2*Ec)^7*(4 - 16*\[Rho] - 149*\[Rho]^2 - 
          88*\[Rho]^3 + 27*\[Rho]^4)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*
         (4 - 16*\[Rho] - 149*\[Rho]^2 - 88*\[Rho]^3 + 27*\[Rho]^4)*
         Log[\[Rho]]))))/(2160*(1 - 2*Ec)^5*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m2*((533 - 6588*Ec + 34092*Ec^2 - 93984*Ec^3 + 140928*Ec^4 - 86400*Ec^5 - 
      59904*Ec^6 + 155136*Ec^7 - 122112*Ec^8 + 41984*Ec^9 - 3072*Ec^10 - 
      1032*\[Rho] + 12384*Ec*\[Rho] - 61920*Ec^2*\[Rho] + 
      162816*Ec^3*\[Rho] - 227712*Ec^4*\[Rho] + 127488*Ec^5*\[Rho] + 
      62976*Ec^6*\[Rho] - 122880*Ec^7*\[Rho] + 49152*Ec^8*\[Rho] + 
      720*\[Rho]^2 - 9288*Ec*\[Rho]^2 + 50328*Ec^2*\[Rho]^2 - 
      143328*Ec^3*\[Rho]^2 + 233472*Ec^4*\[Rho]^2 - 221184*Ec^5*\[Rho]^2 + 
      113280*Ec^6*\[Rho]^2 - 24576*Ec^7*\[Rho]^2 - 56*\[Rho]^3 + 
      672*Ec*\[Rho]^3 - 3360*Ec^2*\[Rho]^3 + 2048*Ec^3*\[Rho]^3 + 
      9024*Ec^4*\[Rho]^3 - 28416*Ec^5*\[Rho]^3 + 30976*Ec^6*\[Rho]^3 - 
      12288*Ec^7*\[Rho]^3 - 165*\[Rho]^4 + 1980*Ec*\[Rho]^4 - 
      9900*Ec^2*\[Rho]^4 + 26400*Ec^3*\[Rho]^4 - 39600*Ec^4*\[Rho]^4 + 
      31680*Ec^5*\[Rho]^4 - 10560*Ec^6*\[Rho]^4 - 12*(1 - 2*Ec)^6*
       (8 + 27*\[Rho]^2)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(8 + 27*\[Rho]^2)*
       Log[\[Rho]])*(30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
        80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
        32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
        24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
        32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
        4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
      6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
        32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
        1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
        384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
        768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
        11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
        1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
        960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
        16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
        640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
        6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
        480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
        576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
        144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
        32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) - 
    6*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(8*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (55 - 660*Ec + 3300*Ec^2 - 9340*Ec^3 + 21000*Ec^4 - 59544*Ec^5 + 
        178128*Ec^6 - 386400*Ec^7 + 544320*Ec^8 - 479360*Ec^9 + 
        246528*Ec^10 - 62976*Ec^11 + 5120*Ec^12 + 27*\[Rho] - 324*Ec*\[Rho] + 
        1620*Ec^2*\[Rho] - 4380*Ec^3*\[Rho] + 7320*Ec^4*\[Rho] - 
        10248*Ec^5*\[Rho] + 18816*Ec^6*\[Rho] - 35040*Ec^7*\[Rho] + 
        44160*Ec^8*\[Rho] - 32640*Ec^9*\[Rho] + 12288*Ec^10*\[Rho] - 
        1536*Ec^11*\[Rho] + 930*\[Rho]^2 - 12960*Ec*\[Rho]^2 + 
        75600*Ec^2*\[Rho]^2 - 239160*Ec^3*\[Rho]^2 + 443520*Ec^4*\[Rho]^2 - 
        488160*Ec^5*\[Rho]^2 + 318720*Ec^6*\[Rho]^2 - 144000*Ec^7*\[Rho]^2 + 
        69120*Ec^8*\[Rho]^2 - 23040*Ec^9*\[Rho]^2 - 1080*\[Rho]^3 + 
        12840*Ec*\[Rho]^3 - 63480*Ec^2*\[Rho]^3 + 168680*Ec^3*\[Rho]^3 - 
        264480*Ec^4*\[Rho]^3 + 267360*Ec^5*\[Rho]^3 - 210560*Ec^6*\[Rho]^3 + 
        147840*Ec^7*\[Rho]^3 - 69120*Ec^8*\[Rho]^3 + 12800*Ec^9*\[Rho]^3 - 
        135*\[Rho]^4 + 1620*Ec*\[Rho]^4 - 8100*Ec^2*\[Rho]^4 + 
        25620*Ec^3*\[Rho]^4 - 50520*Ec^4*\[Rho]^4 + 51000*Ec^5*\[Rho]^4 - 
        11280*Ec^6*\[Rho]^4 - 20640*Ec^7*\[Rho]^4 + 12480*Ec^8*\[Rho]^4 + 
        285*\[Rho]^5 - 3420*Ec*\[Rho]^5 + 17100*Ec^2*\[Rho]^5 - 
        49260*Ec^3*\[Rho]^5 + 81720*Ec^4*\[Rho]^5 - 77976*Ec^5*\[Rho]^5 + 
        38592*Ec^6*\[Rho]^5 - 7200*Ec^7*\[Rho]^5 - 82*\[Rho]^6 + 
        984*Ec*\[Rho]^6 - 4920*Ec^2*\[Rho]^6 + 13120*Ec^3*\[Rho]^6 - 
        19680*Ec^4*\[Rho]^6 + 15744*Ec^5*\[Rho]^6 - 5248*Ec^6*\[Rho]^6 - 
        60*(1 - 2*Ec)^6*\[Rho]^2*(15 + \[Rho])*Log[1 - 2*Ec] + 
        60*(1 - 2*Ec)^6*\[Rho]^2*(15 + \[Rho])*Log[\[Rho]]) + 
      5*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + \[Rho])^
        2*(533 - 6588*Ec + 34092*Ec^2 - 93984*Ec^3 + 140928*Ec^4 - 
        86400*Ec^5 - 59904*Ec^6 + 155136*Ec^7 - 122112*Ec^8 + 41984*Ec^9 - 
        3072*Ec^10 - 1032*\[Rho] + 12384*Ec*\[Rho] - 61920*Ec^2*\[Rho] + 
        162816*Ec^3*\[Rho] - 227712*Ec^4*\[Rho] + 127488*Ec^5*\[Rho] + 
        62976*Ec^6*\[Rho] - 122880*Ec^7*\[Rho] + 49152*Ec^8*\[Rho] + 
        720*\[Rho]^2 - 9288*Ec*\[Rho]^2 + 50328*Ec^2*\[Rho]^2 - 
        143328*Ec^3*\[Rho]^2 + 233472*Ec^4*\[Rho]^2 - 221184*Ec^5*\[Rho]^2 + 
        113280*Ec^6*\[Rho]^2 - 24576*Ec^7*\[Rho]^2 - 56*\[Rho]^3 + 
        672*Ec*\[Rho]^3 - 3360*Ec^2*\[Rho]^3 + 2048*Ec^3*\[Rho]^3 + 
        9024*Ec^4*\[Rho]^3 - 28416*Ec^5*\[Rho]^3 + 30976*Ec^6*\[Rho]^3 - 
        12288*Ec^7*\[Rho]^3 - 165*\[Rho]^4 + 1980*Ec*\[Rho]^4 - 
        9900*Ec^2*\[Rho]^4 + 26400*Ec^3*\[Rho]^4 - 39600*Ec^4*\[Rho]^4 + 
        31680*Ec^5*\[Rho]^4 - 10560*Ec^6*\[Rho]^4 - 12*(1 - 2*Ec)^6*
         (8 + 27*\[Rho]^2)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(8 + 27*\[Rho]^2)*
         Log[\[Rho]]) - (1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])*(1551 - 18612*Ec + 93060*Ec^2 - 
        259200*Ec^3 + 510720*Ec^4 - 1032384*Ec^5 + 2227968*Ec^6 - 
        3621120*Ec^7 + 3590400*Ec^8 - 1904640*Ec^9 + 420864*Ec^10 - 
        12288*Ec^11 - 9965*\[Rho] + 127260*Ec*\[Rho] - 682380*Ec^2*\[Rho] + 
        1966560*Ec^3*\[Rho] - 3171360*Ec^4*\[Rho] + 2434560*Ec^5*\[Rho] + 
        382080*Ec^6*\[Rho] - 2557440*Ec^7*\[Rho] + 2215680*Ec^8*\[Rho] - 
        711680*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 13440*\[Rho]^2 - 
        168120*Ec*\[Rho]^2 + 881640*Ec^2*\[Rho]^2 - 2482080*Ec^3*\[Rho]^2 + 
        3988320*Ec^4*\[Rho]^2 - 3567360*Ec^5*\[Rho]^2 + 
        1560960*Ec^6*\[Rho]^2 - 238080*Ec^7*\[Rho]^2 + 84480*Ec^8*\[Rho]^2 - 
        92160*Ec^9*\[Rho]^2 - 3360*\[Rho]^3 + 43560*Ec*\[Rho]^3 - 
        237240*Ec^2*\[Rho]^3 + 627360*Ec^3*\[Rho]^3 - 880800*Ec^4*\[Rho]^3 + 
        731520*Ec^5*\[Rho]^3 - 458880*Ec^6*\[Rho]^3 + 284160*Ec^7*\[Rho]^3 - 
        99840*Ec^8*\[Rho]^3 - 3535*\[Rho]^4 + 42420*Ec*\[Rho]^4 - 
        212100*Ec^2*\[Rho]^4 + 647680*Ec^3*\[Rho]^4 - 1130160*Ec^4*\[Rho]^4 + 
        1165440*Ec^5*\[Rho]^4 - 650560*Ec^6*\[Rho]^4 + 149760*Ec^7*\[Rho]^4 + 
        1869*\[Rho]^5 - 22428*Ec*\[Rho]^5 + 112140*Ec^2*\[Rho]^5 - 
        299040*Ec^3*\[Rho]^5 + 448560*Ec^4*\[Rho]^5 - 358848*Ec^5*\[Rho]^5 + 
        119616*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*\[Rho]*(64 - 57*\[Rho] + 
          27*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]*
         (64 - 57*\[Rho] + 27*\[Rho]^2)*Log[\[Rho]]) + 
      (1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (1557 - 21798*Ec + 130788*Ec^2 - 435960*Ec^3 + 850560*Ec^4 - 
        733440*Ec^5 - 1291648*Ec^6 + 6962432*Ec^7 - 15950592*Ec^8 + 
        22489600*Ec^9 - 19647488*Ec^10 + 9873408*Ec^11 - 2400256*Ec^12 + 
        180224*Ec^13 - 24560*\[Rho] + 351520*Ec*\[Rho] - 
        2162880*Ec^2*\[Rho] + 7424640*Ec^3*\[Rho] - 15369120*Ec^4*\[Rho] + 
        19112640*Ec^5*\[Rho] - 12685440*Ec^6*\[Rho] + 1570560*Ec^7*\[Rho] + 
        4293120*Ec^8*\[Rho] - 3906560*Ec^9*\[Rho] + 1730560*Ec^10*\[Rho] - 
        307200*Ec^11*\[Rho] + 15715*\[Rho]^2 - 160850*Ec*\[Rho]^2 + 
        550980*Ec^2*\[Rho]^2 - 180120*Ec^3*\[Rho]^2 - 3795840*Ec^4*\[Rho]^2 + 
        11328000*Ec^5*\[Rho]^2 - 14734080*Ec^6*\[Rho]^2 + 
        8947200*Ec^7*\[Rho]^2 - 1463040*Ec^8*\[Rho]^2 - 
        826880*Ec^9*\[Rho]^2 + 363520*Ec^10*\[Rho]^2 + 30720*Ec^11*\[Rho]^2 + 
        10400*\[Rho]^3 - 164800*Ec*\[Rho]^3 + 1123200*Ec^2*\[Rho]^3 - 
        4281600*Ec^3*\[Rho]^3 + 9828480*Ec^4*\[Rho]^3 - 
        13706880*Ec^5*\[Rho]^3 + 11319040*Ec^6*\[Rho]^3 - 
        5288960*Ec^7*\[Rho]^3 + 1351680*Ec^8*\[Rho]^3 - 
        215040*Ec^9*\[Rho]^3 + 61440*Ec^10*\[Rho]^3 - 2485*\[Rho]^4 + 
        38030*Ec*\[Rho]^4 - 250860*Ec^2*\[Rho]^4 + 926920*Ec^3*\[Rho]^4 - 
        1842800*Ec^4*\[Rho]^4 + 1892640*Ec^5*\[Rho]^4 - 
        919360*Ec^6*\[Rho]^4 + 68480*Ec^7*\[Rho]^4 + 46080*Ec^8*\[Rho]^4 - 
        1072*\[Rho]^5 + 15008*Ec*\[Rho]^5 - 90048*Ec^2*\[Rho]^5 + 
        300160*Ec^3*\[Rho]^5 - 740960*Ec^4*\[Rho]^5 + 1089216*Ec^5*\[Rho]^5 - 
        1004416*Ec^6*\[Rho]^5 + 526592*Ec^7*\[Rho]^5 - 119808*Ec^8*\[Rho]^5 + 
        445*\[Rho]^6 - 6230*Ec*\[Rho]^6 + 37380*Ec^2*\[Rho]^6 - 
        124600*Ec^3*\[Rho]^6 + 249200*Ec^4*\[Rho]^6 - 299040*Ec^5*\[Rho]^6 + 
        199360*Ec^6*\[Rho]^6 - 56960*Ec^7*\[Rho]^6 - 60*(-1 + 2*Ec)^7*\[Rho]*
         (64 + 493*\[Rho] - 160*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] + 
        60*(-1 + 2*Ec)^7*\[Rho]*(64 + 493*\[Rho] - 160*\[Rho]^2 + 
          27*\[Rho]^3)*Log[\[Rho]]) + 5*(1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (125 - 2518*Ec + 20484*Ec^2 - 89784*Ec^3 + 235968*Ec^4 - 400512*Ec^5 + 
        521472*Ec^6 - 726528*Ec^7 + 1060608*Ec^8 - 1102336*Ec^9 + 
        625664*Ec^10 - 141312*Ec^11 - 947*\[Rho] + 16330*Ec*\[Rho] - 
        119484*Ec^2*\[Rho] + 484296*Ec^3*\[Rho] - 1182048*Ec^4*\[Rho] + 
        1750848*Ec^5*\[Rho] - 1468800*Ec^6*\[Rho] + 509184*Ec^7*\[Rho] + 
        149760*Ec^8*\[Rho] - 212480*Ec^9*\[Rho] + 87040*Ec^10*\[Rho] - 
        6144*Ec^11*\[Rho] + 1008*\[Rho]^2 - 16776*Ec*\[Rho]^2 + 
        119304*Ec^2*\[Rho]^2 - 472272*Ec^3*\[Rho]^2 + 1118880*Ec^4*\[Rho]^2 - 
        1601088*Ec^5*\[Rho]^2 + 1353600*Ec^6*\[Rho]^2 - 
        652032*Ec^7*\[Rho]^2 + 173568*Ec^8*\[Rho]^2 - 21504*Ec^9*\[Rho]^2 - 
        368*\[Rho]^3 + 7096*Ec*\[Rho]^3 - 56184*Ec^2*\[Rho]^3 + 
        241712*Ec^3*\[Rho]^3 - 581344*Ec^4*\[Rho]^3 + 825024*Ec^5*\[Rho]^3 - 
        718976*Ec^6*\[Rho]^3 + 347392*Ec^7*\[Rho]^3 - 66048*Ec^8*\[Rho]^3 - 
        9216*Ec^9*\[Rho]^3 + 83*\[Rho]^4 - 1162*Ec*\[Rho]^4 + 
        6972*Ec^2*\[Rho]^4 - 23240*Ec^3*\[Rho]^4 + 16240*Ec^4*\[Rho]^4 + 
        17376*Ec^5*\[Rho]^4 - 67648*Ec^6*\[Rho]^4 + 68480*Ec^7*\[Rho]^4 - 
        24576*Ec^8*\[Rho]^4 + 99*\[Rho]^5 - 1386*Ec*\[Rho]^5 + 
        8316*Ec^2*\[Rho]^5 - 27720*Ec^3*\[Rho]^5 + 55440*Ec^4*\[Rho]^5 - 
        66528*Ec^5*\[Rho]^5 + 44352*Ec^6*\[Rho]^5 - 12672*Ec^7*\[Rho]^5 - 
        12*(-1 + 2*Ec)^7*(-32 + 128*\[Rho] - 111*\[Rho]^2 + 81*\[Rho]^3)*
         Log[1 - 2*Ec] + 12*(-1 + 2*Ec)^7*(-32 + 128*\[Rho] - 111*\[Rho]^2 + 
          81*\[Rho]^3)*Log[\[Rho]]) - 2*\[CapitalLambda]bh^2*
       (2629 - 44464*Ec + 330448*Ec^2 - 1411392*Ec^3 + 3797280*Ec^4 - 
        6601728*Ec^5 + 7158176*Ec^6 - 3689984*Ec^7 - 2571520*Ec^8 + 
        9168896*Ec^9 - 13214720*Ec^10 + 11608064*Ec^11 - 5791744*Ec^12 + 
        1343488*Ec^13 - 90112*Ec^14 - 17280*\[Rho] + 285120*Ec*\[Rho] - 
        2064960*Ec^2*\[Rho] + 8582400*Ec^3*\[Rho] - 22423680*Ec^4*\[Rho] + 
        37800960*Ec^5*\[Rho] - 40227840*Ec^6*\[Rho] + 24360960*Ec^7*\[Rho] - 
        4608000*Ec^8*\[Rho] - 4669440*Ec^9*\[Rho] + 4915200*Ec^10*\[Rho] - 
        2457600*Ec^11*\[Rho] + 491520*Ec^12*\[Rho] + 19425*\[Rho]^2 - 
        293160*Ec*\[Rho]^2 + 1911000*Ec^2*\[Rho]^2 - 6985440*Ec^3*\[Rho]^2 + 
        15487920*Ec^4*\[Rho]^2 - 20841600*Ec^5*\[Rho]^2 + 
        15577920*Ec^6*\[Rho]^2 - 4078080*Ec^7*\[Rho]^2 - 
        2365440*Ec^8*\[Rho]^2 + 2150400*Ec^9*\[Rho]^2 - 
        629760*Ec^10*\[Rho]^2 - 5600*\[Rho]^3 + 79040*Ec*\[Rho]^3 - 
        468800*Ec^2*\[Rho]^3 + 1480960*Ec^3*\[Rho]^3 - 
        2519680*Ec^4*\[Rho]^3 + 1768960*Ec^5*\[Rho]^3 + 
        1046400*Ec^6*\[Rho]^3 - 3194880*Ec^7*\[Rho]^3 + 
        2903040*Ec^8*\[Rho]^3 - 1351680*Ec^9*\[Rho]^3 + 
        276480*Ec^10*\[Rho]^3 + 675*\[Rho]^4 - 7560*Ec*\[Rho]^4 + 
        27000*Ec^2*\[Rho]^4 + 12960*Ec^3*\[Rho]^4 - 395280*Ec^4*\[Rho]^4 + 
        1180800*Ec^5*\[Rho]^4 - 1728480*Ec^6*\[Rho]^4 + 
        1566720*Ec^7*\[Rho]^4 - 771840*Ec^8*\[Rho]^4 + 153600*Ec^9*\[Rho]^4 + 
        23040*Ec^10*\[Rho]^4 + 96*\[Rho]^5 - 1536*Ec*\[Rho]^5 + 
        10752*Ec^2*\[Rho]^5 - 43008*Ec^3*\[Rho]^5 + 107520*Ec^4*\[Rho]^5 - 
        84480*Ec^5*\[Rho]^5 + 4992*Ec^6*\[Rho]^5 + 104448*Ec^7*\[Rho]^5 - 
        109056*Ec^8*\[Rho]^5 + 36864*Ec^9*\[Rho]^5 + 55*\[Rho]^6 - 
        880*Ec*\[Rho]^6 + 6160*Ec^2*\[Rho]^6 - 24640*Ec^3*\[Rho]^6 + 
        61600*Ec^4*\[Rho]^6 - 98560*Ec^5*\[Rho]^6 + 98560*Ec^6*\[Rho]^6 - 
        56320*Ec^7*\[Rho]^6 + 14080*Ec^8*\[Rho]^6 + 60*(1 - 2*Ec)^8*
         (-20 + 72*\[Rho] + 147*\[Rho]^2 - 88*\[Rho]^3 + 27*\[Rho]^4)*
         Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*(-20 + 72*\[Rho] + 147*\[Rho]^2 - 
          88*\[Rho]^3 + 27*\[Rho]^4)*Log[\[Rho]]))))/
  (2160*(1 - 2*Ec)^6*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r6*(-((6480 - 90720*Ec + 544320*Ec^2 - 1814400*Ec^3 + 3628800*Ec^4 - 
       4354560*Ec^5 + 2903040*Ec^6 - 829440*Ec^7 - 14375*\[Rho] + 
       213250*Ec*\[Rho] - 1363500*Ec^2*\[Rho] + 4821480*Ec^3*\[Rho] - 
       9868800*Ec^4*\[Rho] + 10191360*Ec^5*\[Rho] + 691200*Ec^6*\[Rho] - 
       16435200*Ec^7*\[Rho] + 21507840*Ec^8*\[Rho] - 12915200*Ec^9*\[Rho] + 
       3066880*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] + 6600*\[Rho]^2 - 
       92400*Ec*\[Rho]^2 + 554400*Ec^2*\[Rho]^2 - 1753920*Ec^3*\[Rho]^2 + 
       2810880*Ec^4*\[Rho]^2 - 969216*Ec^5*\[Rho]^2 - 4336128*Ec^6*\[Rho]^2 + 
       7959552*Ec^7*\[Rho]^2 - 5867520*Ec^8*\[Rho]^2 + 
       1708032*Ec^9*\[Rho]^2 + 5400*\[Rho]^3 - 70200*Ec*\[Rho]^3 + 
       383400*Ec^2*\[Rho]^3 - 1259280*Ec^3*\[Rho]^3 + 2730240*Ec^4*\[Rho]^3 - 
       3818880*Ec^5*\[Rho]^3 + 3206016*Ec^6*\[Rho]^3 - 
       1407744*Ec^7*\[Rho]^3 + 221184*Ec^8*\[Rho]^3 - 14200*\[Rho]^4 + 
       198800*Ec*\[Rho]^4 - 1192800*Ec^2*\[Rho]^4 + 4323520*Ec^3*\[Rho]^4 - 
       10203200*Ec^4*\[Rho]^4 + 15638400*Ec^5*\[Rho]^4 - 
       14882560*Ec^6*\[Rho]^4 + 8061440*Ec^7*\[Rho]^4 - 
       1904640*Ec^8*\[Rho]^4 + 10095*\[Rho]^5 - 141330*Ec*\[Rho]^5 + 
       847980*Ec^2*\[Rho]^5 - 2826600*Ec^3*\[Rho]^5 + 5653200*Ec^4*\[Rho]^5 - 
       6783840*Ec^5*\[Rho]^5 + 4522560*Ec^6*\[Rho]^5 - 
       1292160*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*
        Log[\[Rho]])*(30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
        (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
       6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
        (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
         80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
         270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
         480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
         32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
         1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 
         576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
         48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
         1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
         3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
         12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
         1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
         16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
         3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
         2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
         1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
         192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
         384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
         24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
         60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
         60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
          Log[\[Rho]]))) + 30*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     ((1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + \[Rho])^2*
       (6480 - 90720*Ec + 544320*Ec^2 - 1814400*Ec^3 + 3628800*Ec^4 - 
        4354560*Ec^5 + 2903040*Ec^6 - 829440*Ec^7 - 14375*\[Rho] + 
        213250*Ec*\[Rho] - 1363500*Ec^2*\[Rho] + 4821480*Ec^3*\[Rho] - 
        9868800*Ec^4*\[Rho] + 10191360*Ec^5*\[Rho] + 691200*Ec^6*\[Rho] - 
        16435200*Ec^7*\[Rho] + 21507840*Ec^8*\[Rho] - 12915200*Ec^9*\[Rho] + 
        3066880*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] + 6600*\[Rho]^2 - 
        92400*Ec*\[Rho]^2 + 554400*Ec^2*\[Rho]^2 - 1753920*Ec^3*\[Rho]^2 + 
        2810880*Ec^4*\[Rho]^2 - 969216*Ec^5*\[Rho]^2 - 
        4336128*Ec^6*\[Rho]^2 + 7959552*Ec^7*\[Rho]^2 - 
        5867520*Ec^8*\[Rho]^2 + 1708032*Ec^9*\[Rho]^2 + 5400*\[Rho]^3 - 
        70200*Ec*\[Rho]^3 + 383400*Ec^2*\[Rho]^3 - 1259280*Ec^3*\[Rho]^3 + 
        2730240*Ec^4*\[Rho]^3 - 3818880*Ec^5*\[Rho]^3 + 
        3206016*Ec^6*\[Rho]^3 - 1407744*Ec^7*\[Rho]^3 + 
        221184*Ec^8*\[Rho]^3 - 14200*\[Rho]^4 + 198800*Ec*\[Rho]^4 - 
        1192800*Ec^2*\[Rho]^4 + 4323520*Ec^3*\[Rho]^4 - 
        10203200*Ec^4*\[Rho]^4 + 15638400*Ec^5*\[Rho]^4 - 
        14882560*Ec^6*\[Rho]^4 + 8061440*Ec^7*\[Rho]^4 - 
        1904640*Ec^8*\[Rho]^4 + 10095*\[Rho]^5 - 141330*Ec*\[Rho]^5 + 
        847980*Ec^2*\[Rho]^5 - 2826600*Ec^3*\[Rho]^5 + 
        5653200*Ec^4*\[Rho]^5 - 6783840*Ec^5*\[Rho]^5 + 
        4522560*Ec^6*\[Rho]^5 - 1292160*Ec^7*\[Rho]^5 - 
        300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
        300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*Log[\[Rho]]) + 
      2*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*
       (3975 - 55650*Ec + 333900*Ec^2 - 1128600*Ec^3 + 2454240*Ec^4 - 
        4127328*Ec^5 + 7089472*Ec^6 - 12705152*Ec^7 + 18439680*Ec^8 - 
        18780160*Ec^9 + 13193216*Ec^10 - 6549504*Ec^11 + 2166784*Ec^12 - 
        327680*Ec^13 - 33825*\[Rho] + 487950*Ec*\[Rho] - 
        3028500*Ec^2*\[Rho] + 10456200*Ec^3*\[Rho] - 21436800*Ec^4*\[Rho] + 
        24729120*Ec^5*\[Rho] - 9670080*Ec^6*\[Rho] - 14056320*Ec^7*\[Rho] + 
        24768000*Ec^8*\[Rho] - 17971200*Ec^9*\[Rho] + 7004160*Ec^10*\[Rho] - 
        1290240*Ec^11*\[Rho] + 61440*Ec^12*\[Rho] + 39600*\[Rho]^2 - 
        523800*Ec*\[Rho]^2 + 2928600*Ec^2*\[Rho]^2 - 8912400*Ec^3*\[Rho]^2 + 
        15650400*Ec^4*\[Rho]^2 - 14740800*Ec^5*\[Rho]^2 + 
        3561600*Ec^6*\[Rho]^2 + 7660800*Ec^7*\[Rho]^2 - 
        9715200*Ec^8*\[Rho]^2 + 5299200*Ec^9*\[Rho]^2 - 
        1228800*Ec^10*\[Rho]^2 - 15200*\[Rho]^3 + 205000*Ec*\[Rho]^3 - 
        1175400*Ec^2*\[Rho]^3 + 3754800*Ec^3*\[Rho]^3 - 
        7130400*Ec^4*\[Rho]^3 + 7187520*Ec^5*\[Rho]^3 - 
        231040*Ec^6*\[Rho]^3 - 9460480*Ec^7*\[Rho]^3 + 
        12157440*Ec^8*\[Rho]^3 - 6712320*Ec^9*\[Rho]^3 + 
        1413120*Ec^10*\[Rho]^3 + 10425*\[Rho]^4 - 145950*Ec*\[Rho]^4 + 
        875700*Ec^2*\[Rho]^4 - 2992200*Ec^3*\[Rho]^4 + 
        6174000*Ec^4*\[Rho]^4 - 7276800*Ec^5*\[Rho]^4 + 
        3609600*Ec^6*\[Rho]^4 + 1413120*Ec^7*\[Rho]^4 - 
        2561280*Ec^8*\[Rho]^4 + 890880*Ec^9*\[Rho]^4 - 6975*\[Rho]^5 + 
        97650*Ec*\[Rho]^5 - 585900*Ec^2*\[Rho]^5 + 2035800*Ec^3*\[Rho]^5 - 
        4397040*Ec^4*\[Rho]^5 + 5983488*Ec^5*\[Rho]^5 - 
        4929792*Ec^6*\[Rho]^5 + 2214912*Ec^7*\[Rho]^5 - 
        403200*Ec^8*\[Rho]^5 + 2000*\[Rho]^6 - 28000*Ec*\[Rho]^6 + 
        168000*Ec^2*\[Rho]^6 - 560000*Ec^3*\[Rho]^6 + 1120000*Ec^4*\[Rho]^6 - 
        1344000*Ec^5*\[Rho]^6 + 896000*Ec^6*\[Rho]^6 - 256000*Ec^7*\[Rho]^6 + 
        300*(-1 + 2*Ec)^7*\[Rho]*(-24 - 51*\[Rho] + 13*\[Rho]^2)*
         Log[1 - 2*Ec] - 300*(-1 + 2*Ec)^7*\[Rho]*(-24 - 51*\[Rho] + 
          13*\[Rho]^2)*Log[\[Rho]]) - 5*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^
        2*\[Rho]*(\[CapitalLambda]bh + \[Rho])*(3075 - 37290*Ec + 
        183420*Ec^2 - 463080*Ec^3 + 675840*Ec^4 - 1021632*Ec^5 + 
        2959488*Ec^6 - 7143168*Ec^7 + 10417920*Ec^8 - 9177600*Ec^9 + 
        4783104*Ec^10 - 1222656*Ec^11 + 24576*Ec^12 - 8825*\[Rho] + 
        113950*Ec*\[Rho] - 616500*Ec^2*\[Rho] + 1811160*Ec^3*\[Rho] - 
        3154080*Ec^4*\[Rho] + 3468480*Ec^5*\[Rho] - 2924160*Ec^6*\[Rho] + 
        2784000*Ec^7*\[Rho] - 2776320*Ec^8*\[Rho] + 1922560*Ec^9*\[Rho] - 
        680960*Ec^10*\[Rho] + 30720*Ec^11*\[Rho] + 8880*\[Rho]^2 - 
        118200*Ec*\[Rho]^2 + 666360*Ec^2*\[Rho]^2 - 2091120*Ec^3*\[Rho]^2 + 
        3930720*Ec^4*\[Rho]^2 - 4070208*Ec^5*\[Rho]^2 + 
        696192*Ec^6*\[Rho]^2 + 4104960*Ec^7*\[Rho]^2 - 
        5611008*Ec^8*\[Rho]^2 + 3161088*Ec^9*\[Rho]^2 - 
        675840*Ec^10*\[Rho]^2 - 7440*\[Rho]^3 + 103080*Ec*\[Rho]^3 - 
        610920*Ec^2*\[Rho]^3 + 2065680*Ec^3*\[Rho]^3 - 
        4223520*Ec^4*\[Rho]^3 + 4915008*Ec^5*\[Rho]^3 - 
        2339712*Ec^6*\[Rho]^3 - 1074432*Ec^7*\[Rho]^3 + 
        1767936*Ec^8*\[Rho]^3 - 592896*Ec^9*\[Rho]^3 + 7565*\[Rho]^4 - 
        105910*Ec*\[Rho]^4 + 635460*Ec^2*\[Rho]^4 - 2240600*Ec^3*\[Rho]^4 + 
        5006800*Ec^4*\[Rho]^4 - 7159584*Ec^5*\[Rho]^4 + 
        6297536*Ec^6*\[Rho]^4 - 3104896*Ec^7*\[Rho]^4 + 
        652800*Ec^8*\[Rho]^4 - 3255*\[Rho]^5 + 45570*Ec*\[Rho]^5 - 
        273420*Ec^2*\[Rho]^5 + 911400*Ec^3*\[Rho]^5 - 1822800*Ec^4*\[Rho]^5 + 
        2187360*Ec^5*\[Rho]^5 - 1458240*Ec^6*\[Rho]^5 + 
        416640*Ec^7*\[Rho]^5 + 60*(-1 + 2*Ec)^7*(-48 + 80*\[Rho] - 
          51*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*
         (-48 + 80*\[Rho] - 51*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) - 
      3*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(4320 - 69120*Ec + 483840*Ec^2 - 
        1935360*Ec^3 + 4838400*Ec^4 - 7741440*Ec^5 + 7741440*Ec^6 - 
        4423680*Ec^7 + 1105920*Ec^8 - 35219*\[Rho] + 576944*Ec*\[Rho] - 
        4146128*Ec^2*\[Rho] + 17086272*Ec^3*\[Rho] - 44270800*Ec^4*\[Rho] + 
        74441728*Ec^5*\[Rho] - 81786368*Ec^6*\[Rho] + 61382656*Ec^7*\[Rho] - 
        42083584*Ec^8*\[Rho] + 38768640*Ec^9*\[Rho] - 32706560*Ec^10*\[Rho] + 
        16302080*Ec^11*\[Rho] - 3584000*Ec^12*\[Rho] + 38125*\[Rho]^2 - 
        571600*Ec*\[Rho]^2 + 3694000*Ec^2*\[Rho]^2 - 13342400*Ec^3*\[Rho]^2 + 
        29185360*Ec^4*\[Rho]^2 - 39253504*Ec^5*\[Rho]^2 + 
        32441344*Ec^6*\[Rho]^2 - 19806208*Ec^7*\[Rho]^2 + 
        17561344*Ec^8*\[Rho]^2 - 18173952*Ec^9*\[Rho]^2 + 
        10850304*Ec^10*\[Rho]^2 - 2605056*Ec^11*\[Rho]^2 - 
        102400*Ec^12*\[Rho]^2 - 10800*\[Rho]^3 + 159000*Ec*\[Rho]^3 - 
        1002600*Ec^2*\[Rho]^3 + 3495200*Ec^3*\[Rho]^3 - 
        7438080*Ec^4*\[Rho]^3 + 10302592*Ec^5*\[Rho]^3 - 
        9897216*Ec^6*\[Rho]^3 + 6831616*Ec^7*\[Rho]^3 - 
        3018752*Ec^8*\[Rho]^3 + 483328*Ec^9*\[Rho]^3 + 96256*Ec^10*\[Rho]^3 + 
        6800*\[Rho]^4 - 103400*Ec*\[Rho]^4 + 680600*Ec^2*\[Rho]^4 - 
        2520800*Ec^3*\[Rho]^4 + 6170240*Ec^4*\[Rho]^4 - 
        10968960*Ec^5*\[Rho]^4 + 14287104*Ec^6*\[Rho]^4 - 
        12952064*Ec^7*\[Rho]^4 + 7682048*Ec^8*\[Rho]^4 - 
        2875392*Ec^9*\[Rho]^4 + 563200*Ec^10*\[Rho]^4 - 5245*\[Rho]^5 + 
        83920*Ec*\[Rho]^5 - 587440*Ec^2*\[Rho]^5 + 2349760*Ec^3*\[Rho]^5 - 
        6310080*Ec^4*\[Rho]^5 + 11869440*Ec^5*\[Rho]^5 - 
        15298560*Ec^6*\[Rho]^5 + 12569600*Ec^7*\[Rho]^5 - 
        5999360*Ec^8*\[Rho]^5 + 1269760*Ec^9*\[Rho]^5 + 2019*\[Rho]^6 - 
        32304*Ec*\[Rho]^6 + 226128*Ec^2*\[Rho]^6 - 904512*Ec^3*\[Rho]^6 + 
        2261280*Ec^4*\[Rho]^6 - 3618048*Ec^5*\[Rho]^6 + 
        3618048*Ec^6*\[Rho]^6 - 2067456*Ec^7*\[Rho]^6 + 
        516864*Ec^8*\[Rho]^6 + 60*(1 - 2*Ec)^8*\[Rho]*(112 + 320*\[Rho] - 
          115*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*\[Rho]*
         (112 + 320*\[Rho] - 115*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]]) + 
      (1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho]*
       (2765 - 15440*Ec - 122320*Ec^2 + 1564480*Ec^3 - 7238800*Ec^4 + 
        19455232*Ec^5 - 37310592*Ec^6 + 65316864*Ec^7 - 117232896*Ec^8 + 
        181882880*Ec^9 - 204898304*Ec^10 + 155992064*Ec^11 - 77262848*Ec^12 + 
        22740992*Ec^13 - 2785280*Ec^14 + 227200*\[Rho] - 3932800*Ec*\[Rho] + 
        29910400*Ec^2*\[Rho] - 130752000*Ec^3*\[Rho] + 
        360285600*Ec^4*\[Rho] - 643699200*Ec^5*\[Rho] + 
        734246400*Ec^6*\[Rho] - 497203200*Ec^7*\[Rho] + 
        160128000*Ec^8*\[Rho] - 3891200*Ec^9*\[Rho] + 1433600*Ec^10*\[Rho] - 
        10649600*Ec^11*\[Rho] + 4300800*Ec^12*\[Rho] - 303325*\[Rho]^2 + 
        4724200*Ec*\[Rho]^2 - 32037400*Ec^2*\[Rho]^2 + 
        123333600*Ec^3*\[Rho]^2 - 294382800*Ec^4*\[Rho]^2 + 
        445666560*Ec^5*\[Rho]^2 - 416847360*Ec^6*\[Rho]^2 + 
        215162880*Ec^7*\[Rho]^2 - 31722240*Ec^8*\[Rho]^2 - 
        27105280*Ec^9*\[Rho]^2 + 16414720*Ec^10*\[Rho]^2 - 
        2252800*Ec^11*\[Rho]^2 - 307200*Ec^12*\[Rho]^2 + 84000*\[Rho]^3 - 
        1267200*Ec*\[Rho]^3 + 8256000*Ec^2*\[Rho]^3 - 
        30156800*Ec^3*\[Rho]^3 + 67760000*Ec^4*\[Rho]^3 - 
        96260480*Ec^5*\[Rho]^3 + 81935360*Ec^6*\[Rho]^3 - 
        27123200*Ec^7*\[Rho]^3 - 22743040*Ec^8*\[Rho]^3 + 
        31651840*Ec^9*\[Rho]^3 - 14417920*Ec^10*\[Rho]^3 + 
        2252800*Ec^11*\[Rho]^3 - 21325*\[Rho]^4 + 335800*Ec*\[Rho]^4 - 
        2307400*Ec^2*\[Rho]^4 + 9028000*Ec^3*\[Rho]^4 - 
        23353600*Ec^4*\[Rho]^4 + 42238720*Ec^5*\[Rho]^4 - 
        51936640*Ec^6*\[Rho]^4 + 40245760*Ec^7*\[Rho]^4 - 
        17324800*Ec^8*\[Rho]^4 + 3164160*Ec^9*\[Rho]^4 + 14560*\[Rho]^5 - 
        232960*Ec*\[Rho]^5 + 1630720*Ec^2*\[Rho]^5 - 6522880*Ec^3*\[Rho]^5 + 
        17250400*Ec^4*\[Rho]^5 - 31184512*Ec^5*\[Rho]^5 + 
        38125312*Ec^6*\[Rho]^5 - 29630464*Ec^7*\[Rho]^5 + 
        13282816*Ec^8*\[Rho]^5 - 2611200*Ec^9*\[Rho]^5 - 3875*\[Rho]^6 + 
        62000*Ec*\[Rho]^6 - 434000*Ec^2*\[Rho]^6 + 1736000*Ec^3*\[Rho]^6 - 
        4340000*Ec^4*\[Rho]^6 + 6944000*Ec^5*\[Rho]^6 - 
        6944000*Ec^6*\[Rho]^6 + 3968000*Ec^7*\[Rho]^6 - 
        992000*Ec^8*\[Rho]^6 - 300*(1 - 2*Ec)^8*(-48 + 496*\[Rho] + 
          215*\[Rho]^2 - 128*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] + 
        300*(1 - 2*Ec)^8*(-48 + 496*\[Rho] + 215*\[Rho]^2 - 128*\[Rho]^3 + 
          9*\[Rho]^4)*Log[\[Rho]]) + 2*\[CapitalLambda]bh^2*
       (3240 - 58320*Ec + 466560*Ec^2 - 2177280*Ec^3 + 6531840*Ec^4 - 
        13063680*Ec^5 + 17418240*Ec^6 - 14929920*Ec^7 + 7464960*Ec^8 - 
        1658880*Ec^9 - 61823*\[Rho] + 1131294*Ec*\[Rho] - 
        9216672*Ec^2*\[Rho] + 43898176*Ec^3*\[Rho] - 134799168*Ec^4*\[Rho] + 
        276979968*Ec^5*\[Rho] - 380743264*Ec^6*\[Rho] + 
        334126272*Ec^7*\[Rho] - 152284416*Ec^8*\[Rho] - 
        28923392*Ec^9*\[Rho] + 124701696*Ec^10*\[Rho] - 
        144119808*Ec^11*\[Rho] + 109133824*Ec^12*\[Rho] - 
        51904512*Ec^13*\[Rho] + 13541376*Ec^14*\[Rho] - 
        1392640*Ec^15*\[Rho] - 54848*\[Rho]^2 + 1225344*Ec*\[Rho]^2 - 
        11945472*Ec^2*\[Rho]^2 + 67173376*Ec^3*\[Rho]^2 - 
        241517568*Ec^4*\[Rho]^2 + 579211008*Ec^5*\[Rho]^2 - 
        934195968*Ec^6*\[Rho]^2 + 992755200*Ec^7*\[Rho]^2 - 
        659530752*Ec^8*\[Rho]^2 + 257099776*Ec^9*\[Rho]^2 - 
        80400384*Ec^10*\[Rho]^2 + 54927360*Ec^11*\[Rho]^2 - 
        31834112*Ec^12*\[Rho]^2 + 7372800*Ec^13*\[Rho]^2 + 148975*\[Rho]^3 - 
        2635350*Ec*\[Rho]^3 + 20667000*Ec^2*\[Rho]^3 - 
        94228400*Ec^3*\[Rho]^3 + 274923600*Ec^4*\[Rho]^3 - 
        531723936*Ec^5*\[Rho]^3 + 681887808*Ec^6*\[Rho]^3 - 
        561971328*Ec^7*\[Rho]^3 + 276667392*Ec^8*\[Rho]^3 - 
        71008256*Ec^9*\[Rho]^3 + 9815040*Ec^10*\[Rho]^3 - 
        4147200*Ec^11*\[Rho]^3 + 1835008*Ec^12*\[Rho]^3 - 41000*\[Rho]^4 + 
        704400*Ec*\[Rho]^4 - 5332800*Ec^2*\[Rho]^4 + 23273600*Ec^3*\[Rho]^4 - 
        64176000*Ec^4*\[Rho]^4 + 115790592*Ec^5*\[Rho]^4 - 
        137677952*Ec^6*\[Rho]^4 + 106001664*Ec^7*\[Rho]^4 - 
        49093632*Ec^8*\[Rho]^4 + 9517056*Ec^9*\[Rho]^4 + 
        2193408*Ec^10*\[Rho]^4 - 1093632*Ec^11*\[Rho]^4 + 7535*\[Rho]^5 - 
        130230*Ec*\[Rho]^5 + 993240*Ec^2*\[Rho]^5 - 4375920*Ec^3*\[Rho]^5 + 
        12220560*Ec^4*\[Rho]^5 - 23532960*Ec^5*\[Rho]^5 + 
        33826848*Ec^6*\[Rho]^5 - 37191744*Ec^7*\[Rho]^5 + 
        29521152*Ec^8*\[Rho]^5 - 15294976*Ec^9*\[Rho]^5 + 
        4981248*Ec^10*\[Rho]^5 - 844800*Ec^11*\[Rho]^5 - 2752*\[Rho]^6 + 
        49536*Ec*\[Rho]^6 - 396288*Ec^2*\[Rho]^6 + 1849344*Ec^3*\[Rho]^6 - 
        5548032*Ec^4*\[Rho]^6 + 11771136*Ec^5*\[Rho]^6 - 
        18212736*Ec^6*\[Rho]^6 + 20060928*Ec^7*\[Rho]^6 - 
        14344704*Ec^8*\[Rho]^6 + 6044672*Ec^9*\[Rho]^6 - 
        1142784*Ec^10*\[Rho]^6 + 673*\[Rho]^7 - 12114*Ec*\[Rho]^7 + 
        96912*Ec^2*\[Rho]^7 - 452256*Ec^3*\[Rho]^7 + 1356768*Ec^4*\[Rho]^7 - 
        2713536*Ec^5*\[Rho]^7 + 3618048*Ec^6*\[Rho]^7 - 
        3101184*Ec^7*\[Rho]^7 + 1550592*Ec^8*\[Rho]^7 - 
        344576*Ec^9*\[Rho]^7 - 60*(-1 + 2*Ec)^9*\[Rho]*(154 + 1984*\[Rho] + 
          385*\[Rho]^2 - 280*\[Rho]^3 + 45*\[Rho]^4)*Log[1 - 2*Ec] + 
        60*(-1 + 2*Ec)^9*\[Rho]*(154 + 1984*\[Rho] + 385*\[Rho]^2 - 
          280*\[Rho]^3 + 45*\[Rho]^4)*Log[\[Rho]]))))/
  (54000*(1 - 2*Ec)^7*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r1*((5635 - 81290*Ec + 504540*Ec^2 - 1793160*Ec^3 + 4224000*Ec^4 - 
      7703040*Ec^5 + 12602880*Ec^6 - 18017280*Ec^7 + 18597120*Ec^8 - 
      10995200*Ec^9 + 2237440*Ec^10 + 460800*Ec^11 + 4200*\[Rho] - 
      58800*Ec*\[Rho] + 352800*Ec^2*\[Rho] - 1008960*Ec^3*\[Rho] + 
      627840*Ec^4*\[Rho] + 4676352*Ec^5*\[Rho] - 15757824*Ec^6*\[Rho] + 
      23172096*Ec^7*\[Rho] - 17264640*Ec^8*\[Rho] + 5308416*Ec^9*\[Rho] + 
      13680*\[Rho]^2 - 196920*Ec*\[Rho]^2 + 1219320*Ec^2*\[Rho]^2 - 
      4795440*Ec^3*\[Rho]^2 + 12961920*Ec^4*\[Rho]^2 - 
      23587200*Ec^5*\[Rho]^2 + 27297408*Ec^6*\[Rho]^2 - 
      17924352*Ec^7*\[Rho]^2 + 5087232*Ec^8*\[Rho]^2 - 58600*\[Rho]^3 + 
      820400*Ec*\[Rho]^3 - 4922400*Ec^2*\[Rho]^3 + 17632960*Ec^3*\[Rho]^3 - 
      40395200*Ec^4*\[Rho]^3 + 60247680*Ec^5*\[Rho]^3 - 
      56116480*Ec^6*\[Rho]^3 + 29672960*Ec^7*\[Rho]^3 - 
      6819840*Ec^8*\[Rho]^3 + 35085*\[Rho]^4 - 491190*Ec*\[Rho]^4 + 
      2947140*Ec^2*\[Rho]^4 - 9823800*Ec^3*\[Rho]^4 + 
      19647600*Ec^4*\[Rho]^4 - 23577120*Ec^5*\[Rho]^4 + 
      15718080*Ec^6*\[Rho]^4 - 4490880*Ec^7*\[Rho]^4 + 
      300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
      300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[\[Rho]])*
     (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
        80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
        32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
        24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
        32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
        4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
      6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
        32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
        1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
        384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
        768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
        11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
        1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
        960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
        16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
        640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
        6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
        480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
        576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
        144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
        32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) - 
    30*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(4*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (1445 - 20230*Ec + 121380*Ec^2 - 415760*Ec^3 + 976480*Ec^4 - 
        2064048*Ec^5 + 4714528*Ec^6 - 9622976*Ec^7 + 14039424*Ec^8 - 
        13233920*Ec^9 + 7553536*Ec^10 - 2466816*Ec^11 + 530432*Ec^12 - 
        114688*Ec^13 - 2250*\[Rho] + 31500*Ec*\[Rho] - 189000*Ec^2*\[Rho] + 
        636600*Ec^3*\[Rho] - 1352400*Ec^4*\[Rho] + 2068560*Ec^5*\[Rho] - 
        2886240*Ec^6*\[Rho] + 4165440*Ec^7*\[Rho] - 5040000*Ec^8*\[Rho] + 
        4166400*Ec^9*\[Rho] - 2296320*Ec^10*\[Rho] + 967680*Ec^11*\[Rho] - 
        276480*Ec^12*\[Rho] - 2100*\[Rho]^2 + 31200*Ec*\[Rho]^2 - 
        199800*Ec^2*\[Rho]^2 + 705600*Ec^3*\[Rho]^2 - 1425600*Ec^4*\[Rho]^2 + 
        1382400*Ec^5*\[Rho]^2 + 345600*Ec^6*\[Rho]^2 - 
        2534400*Ec^7*\[Rho]^2 + 2764800*Ec^8*\[Rho]^2 - 
        1228800*Ec^9*\[Rho]^2 + 153600*Ec^10*\[Rho]^2 + 2500*\[Rho]^3 - 
        39800*Ec*\[Rho]^3 + 272400*Ec^2*\[Rho]^3 - 1072400*Ec^3*\[Rho]^3 + 
        2948800*Ec^4*\[Rho]^3 - 6708480*Ec^5*\[Rho]^3 + 
        12933760*Ec^6*\[Rho]^3 - 18663680*Ec^7*\[Rho]^3 + 
        17648640*Ec^8*\[Rho]^3 - 9605120*Ec^9*\[Rho]^3 + 
        2283520*Ec^10*\[Rho]^3 + 8775*\[Rho]^4 - 122850*Ec*\[Rho]^4 + 
        737100*Ec^2*\[Rho]^4 - 2604000*Ec^3*\[Rho]^4 + 
        5641200*Ec^4*\[Rho]^4 - 6905520*Ec^5*\[Rho]^4 + 
        3165600*Ec^6*\[Rho]^4 + 2602560*Ec^7*\[Rho]^4 - 
        4003200*Ec^8*\[Rho]^4 + 1505280*Ec^9*\[Rho]^4 - 12570*\[Rho]^5 + 
        175980*Ec*\[Rho]^5 - 1055880*Ec^2*\[Rho]^5 + 3711960*Ec^3*\[Rho]^5 - 
        8041680*Ec^4*\[Rho]^5 + 10968048*Ec^5*\[Rho]^5 - 
        9078048*Ec^6*\[Rho]^5 + 4107456*Ec^7*\[Rho]^5 - 
        756864*Ec^8*\[Rho]^5 + 4200*\[Rho]^6 - 58800*Ec*\[Rho]^6 + 
        352800*Ec^2*\[Rho]^6 - 1176000*Ec^3*\[Rho]^6 + 
        2352000*Ec^4*\[Rho]^6 - 2822400*Ec^5*\[Rho]^6 + 
        1881600*Ec^6*\[Rho]^6 - 537600*Ec^7*\[Rho]^6 + 
        300*(-1 + 2*Ec)^7*\[Rho]^2*(-3 + 8*\[Rho])*Log[1 - 2*Ec] - 
        300*(-1 + 2*Ec)^7*\[Rho]^2*(-3 + 8*\[Rho])*Log[\[Rho]]) - 
      15*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + 
        \[Rho])*(1011 - 14154*Ec + 84924*Ec^2 - 282280*Ec^3 + 554880*Ec^4 - 
        609728*Ec^5 + 203392*Ec^6 + 453888*Ec^7 - 958720*Ec^8 + 
        1164800*Ec^9 - 1041408*Ec^10 + 612352*Ec^11 - 172032*Ec^12 + 
        335*\[Rho] - 5170*Ec*\[Rho] + 34380*Ec^2*\[Rho] - 
        113640*Ec^3*\[Rho] + 111840*Ec^4*\[Rho] + 538560*Ec^5*\[Rho] - 
        2440320*Ec^6*\[Rho] + 4765440*Ec^7*\[Rho] - 5233920*Ec^8*\[Rho] + 
        3192320*Ec^9*\[Rho] - 885760*Ec^10*\[Rho] + 30720*Ec^11*\[Rho] - 
        2240*\[Rho]^2 + 30760*Ec*\[Rho]^2 - 180360*Ec^2*\[Rho]^2 + 
        576720*Ec^3*\[Rho]^2 - 1113120*Ec^4*\[Rho]^2 + 
        1536192*Ec^5*\[Rho]^2 - 2223744*Ec^6*\[Rho]^2 + 
        3625728*Ec^7*\[Rho]^2 - 4419072*Ec^8*\[Rho]^2 + 
        3066880*Ec^9*\[Rho]^2 - 905216*Ec^10*\[Rho]^2 - 4080*\[Rho]^3 + 
        57480*Ec*\[Rho]^3 - 347400*Ec^2*\[Rho]^3 + 1254800*Ec^3*\[Rho]^3 - 
        2853920*Ec^4*\[Rho]^3 + 3874368*Ec^5*\[Rho]^3 - 
        2523008*Ec^6*\[Rho]^3 - 338176*Ec^7*\[Rho]^3 + 
        1544704*Ec^8*\[Rho]^3 - 683008*Ec^9*\[Rho]^3 + 8845*\[Rho]^4 - 
        123830*Ec*\[Rho]^4 + 742980*Ec^2*\[Rho]^4 - 2632280*Ec^3*\[Rho]^4 + 
        5841360*Ec^4*\[Rho]^4 - 8295712*Ec^5*\[Rho]^4 + 
        7265216*Ec^6*\[Rho]^4 - 3561600*Ec^7*\[Rho]^4 + 
        742912*Ec^8*\[Rho]^4 - 3871*\[Rho]^5 + 54194*Ec*\[Rho]^5 - 
        325164*Ec^2*\[Rho]^5 + 1083880*Ec^3*\[Rho]^5 - 
        2167760*Ec^4*\[Rho]^5 + 2601312*Ec^5*\[Rho]^5 - 
        1734208*Ec^6*\[Rho]^5 + 495488*Ec^7*\[Rho]^5 - 
        60*(-1 + 2*Ec)^7*\[Rho]*(-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] + 
        60*(-1 + 2*Ec)^7*\[Rho]*(-4 - 5*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) + 
      (1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + \[Rho])^2*
       (5635 - 81290*Ec + 504540*Ec^2 - 1793160*Ec^3 + 4224000*Ec^4 - 
        7703040*Ec^5 + 12602880*Ec^6 - 18017280*Ec^7 + 18597120*Ec^8 - 
        10995200*Ec^9 + 2237440*Ec^10 + 460800*Ec^11 + 4200*\[Rho] - 
        58800*Ec*\[Rho] + 352800*Ec^2*\[Rho] - 1008960*Ec^3*\[Rho] + 
        627840*Ec^4*\[Rho] + 4676352*Ec^5*\[Rho] - 15757824*Ec^6*\[Rho] + 
        23172096*Ec^7*\[Rho] - 17264640*Ec^8*\[Rho] + 5308416*Ec^9*\[Rho] + 
        13680*\[Rho]^2 - 196920*Ec*\[Rho]^2 + 1219320*Ec^2*\[Rho]^2 - 
        4795440*Ec^3*\[Rho]^2 + 12961920*Ec^4*\[Rho]^2 - 
        23587200*Ec^5*\[Rho]^2 + 27297408*Ec^6*\[Rho]^2 - 
        17924352*Ec^7*\[Rho]^2 + 5087232*Ec^8*\[Rho]^2 - 58600*\[Rho]^3 + 
        820400*Ec*\[Rho]^3 - 4922400*Ec^2*\[Rho]^3 + 17632960*Ec^3*\[Rho]^3 - 
        40395200*Ec^4*\[Rho]^3 + 60247680*Ec^5*\[Rho]^3 - 
        56116480*Ec^6*\[Rho]^3 + 29672960*Ec^7*\[Rho]^3 - 
        6819840*Ec^8*\[Rho]^3 + 35085*\[Rho]^4 - 491190*Ec*\[Rho]^4 + 
        2947140*Ec^2*\[Rho]^4 - 9823800*Ec^3*\[Rho]^4 + 
        19647600*Ec^4*\[Rho]^4 - 23577120*Ec^5*\[Rho]^4 + 
        15718080*Ec^6*\[Rho]^4 - 4490880*Ec^7*\[Rho]^4 + 
        300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
        300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[\[Rho]]) + 
      (1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (27775 - 444400*Ec + 3110800*Ec^2 - 12443200*Ec^3 + 31024720*Ec^4 - 
        48439552*Ec^5 + 40439424*Ec^6 + 8853504*Ec^7 - 85804800*Ec^8 + 
        147288064*Ec^9 - 143589376*Ec^10 + 75415552*Ec^11 - 10866688*Ec^12 - 
        6225920*Ec^13 + 1605632*Ec^14 + 15000*\[Rho] - 362400*Ec*\[Rho] + 
        3516000*Ec^2*\[Rho] - 18633600*Ec^3*\[Rho] + 60424800*Ec^4*\[Rho] - 
        125606400*Ec^5*\[Rho] + 170073600*Ec^6*\[Rho] - 
        153139200*Ec^7*\[Rho] + 103603200*Ec^8*\[Rho] - 
        70041600*Ec^9*\[Rho] + 44236800*Ec^10*\[Rho] - 
        14745600*Ec^11*\[Rho] + 614400*Ec^12*\[Rho] + 13425*\[Rho]^2 - 
        321000*Ec*\[Rho]^2 + 3096600*Ec^2*\[Rho]^2 - 16351200*Ec^3*\[Rho]^2 + 
        52419600*Ec^4*\[Rho]^2 - 104981760*Ec^5*\[Rho]^2 + 
        127848960*Ec^6*\[Rho]^2 - 83496960*Ec^7*\[Rho]^2 + 
        13582080*Ec^8*\[Rho]^2 + 16373760*Ec^9*\[Rho]^2 - 
        10844160*Ec^10*\[Rho]^2 + 3563520*Ec^11*\[Rho]^2 - 
        921600*Ec^12*\[Rho]^2 - 39600*\[Rho]^3 + 621600*Ec*\[Rho]^3 - 
        4255200*Ec^2*\[Rho]^3 + 16572800*Ec^3*\[Rho]^3 - 
        38182400*Ec^4*\[Rho]^3 + 49097600*Ec^5*\[Rho]^3 - 
        29504000*Ec^6*\[Rho]^3 + 8691200*Ec^7*\[Rho]^3 - 
        24043520*Ec^8*\[Rho]^3 + 44779520*Ec^9*\[Rho]^3 - 
        32522240*Ec^10*\[Rho]^3 + 9052160*Ec^11*\[Rho]^3 - 56175*\[Rho]^4 + 
        904200*Ec*\[Rho]^4 - 6372600*Ec^2*\[Rho]^4 + 25692000*Ec^3*\[Rho]^4 - 
        70310400*Ec^4*\[Rho]^4 + 136976640*Ec^5*\[Rho]^4 - 
        185216640*Ec^6*\[Rho]^4 + 165434880*Ec^7*\[Rho]^4 - 
        86718720*Ec^8*\[Rho]^4 + 20428800*Ec^9*\[Rho]^4 + 53400*\[Rho]^5 - 
        854400*Ec*\[Rho]^5 + 5980800*Ec^2*\[Rho]^5 - 23923200*Ec^3*\[Rho]^5 + 
        63682080*Ec^4*\[Rho]^5 - 113555328*Ec^5*\[Rho]^5 + 
        136525056*Ec^6*\[Rho]^5 - 104792064*Ec^7*\[Rho]^5 + 
        46256640*Ec^8*\[Rho]^5 - 8914944*Ec^9*\[Rho]^5 - 13825*\[Rho]^6 + 
        221200*Ec*\[Rho]^6 - 1548400*Ec^2*\[Rho]^6 + 6193600*Ec^3*\[Rho]^6 - 
        15484000*Ec^4*\[Rho]^6 + 24774400*Ec^5*\[Rho]^6 - 
        24774400*Ec^6*\[Rho]^6 + 14156800*Ec^7*\[Rho]^6 - 
        3539200*Ec^8*\[Rho]^6 + 300*(1 - 2*Ec)^8*\[Rho]*(-204 - 177*\[Rho] - 
          20*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] - 300*(1 - 2*Ec)^8*\[Rho]*
         (-204 - 177*\[Rho] - 20*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) + 
      (1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(32531 - 574256*Ec + 4449872*Ec^2 - 
        19806528*Ec^3 + 55563600*Ec^4 - 101202432*Ec^5 + 118344192*Ec^6 - 
        83595264*Ec^7 + 28452096*Ec^8 + 7024640*Ec^9 - 24227840*Ec^10 + 
        30556160*Ec^11 - 20828160*Ec^12 + 5898240*Ec^13 - 14645*\[Rho] + 
        217520*Ec*\[Rho] - 1388240*Ec^2*\[Rho] + 4925760*Ec^3*\[Rho] - 
        10841040*Ec^4*\[Rho] + 17481216*Ec^5*\[Rho] - 29546496*Ec^6*\[Rho] + 
        57280512*Ec^7*\[Rho] - 88624896*Ec^8*\[Rho] + 86929408*Ec^9*\[Rho] - 
        47067136*Ec^10*\[Rho] + 9846784*Ec^11*\[Rho] + 921600*Ec^12*\[Rho] - 
        4320*\[Rho]^2 + 49320*Ec*\[Rho]^2 - 186840*Ec^2*\[Rho]^2 + 
        8160*Ec^3*\[Rho]^2 + 4033920*Ec^4*\[Rho]^2 - 23227008*Ec^5*\[Rho]^2 + 
        67163904*Ec^6*\[Rho]^2 - 113647104*Ec^7*\[Rho]^2 + 
        114751488*Ec^8*\[Rho]^2 - 64684032*Ec^9*\[Rho]^2 + 
        15968256*Ec^10*\[Rho]^2 - 61520*\[Rho]^3 + 1000520*Ec*\[Rho]^3 - 
        7133240*Ec^2*\[Rho]^3 + 29137760*Ec^3*\[Rho]^3 - 
        80130560*Ec^4*\[Rho]^3 + 159082880*Ec^5*\[Rho]^3 - 
        229158656*Ec^6*\[Rho]^3 + 230283776*Ec^7*\[Rho]^3 - 
        146481152*Ec^8*\[Rho]^3 + 50946048*Ec^9*\[Rho]^3 - 
        6789120*Ec^10*\[Rho]^3 + 69005*\[Rho]^4 - 1104080*Ec*\[Rho]^4 + 
        7728560*Ec^2*\[Rho]^4 - 30914240*Ec^3*\[Rho]^4 + 
        82070720*Ec^4*\[Rho]^4 - 148263680*Ec^5*\[Rho]^4 + 
        183203840*Ec^6*\[Rho]^4 - 145771520*Ec^7*\[Rho]^4 + 
        67132160*Ec^8*\[Rho]^4 - 13639680*Ec^9*\[Rho]^4 - 21051*\[Rho]^5 + 
        336816*Ec*\[Rho]^5 - 2357712*Ec^2*\[Rho]^5 + 9430848*Ec^3*\[Rho]^5 - 
        23577120*Ec^4*\[Rho]^5 + 37723392*Ec^5*\[Rho]^5 - 
        37723392*Ec^6*\[Rho]^5 + 21556224*Ec^7*\[Rho]^5 - 
        5389056*Ec^8*\[Rho]^5 + 60*(1 - 2*Ec)^8*(-448 - 140*\[Rho] - 
          165*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 
        60*(1 - 2*Ec)^8*(-448 - 140*\[Rho] - 165*\[Rho]^2 + 135*\[Rho]^3)*
         Log[\[Rho]]) - 2*\[CapitalLambda]bh^2*(64389 - 1207242*Ec + 
        10092096*Ec^2 - 49411968*Ec^3 + 156340224*Ec^4 - 332102400*Ec^5 + 
        474809888*Ec^6 - 441305664*Ec^7 + 237687552*Ec^8 - 37664256*Ec^9 - 
        43742208*Ec^10 + 40200192*Ec^11 - 9977856*Ec^12 - 13074432*Ec^13 + 
        12066816*Ec^14 - 2768896*Ec^15 - 29386*\[Rho] + 403908*Ec*\[Rho] - 
        2105904*Ec^2*\[Rho] + 3825632*Ec^3*\[Rho] + 9529824*Ec^4*\[Rho] - 
        69605184*Ec^5*\[Rho] + 178216704*Ec^6*\[Rho] - 
        255406080*Ec^7*\[Rho] + 218159616*Ec^8*\[Rho] - 
        112964608*Ec^9*\[Rho] + 42504192*Ec^10*\[Rho] - 
        13885440*Ec^11*\[Rho] - 5300224*Ec^12*\[Rho] + 9584640*Ec^13*\[Rho] - 
        2949120*Ec^14*\[Rho] - 22925*\[Rho]^2 + 365250*Ec*\[Rho]^2 - 
        2495400*Ec^2*\[Rho]^2 + 9370000*Ec^3*\[Rho]^2 - 
        20146800*Ec^4*\[Rho]^2 + 21954528*Ec^5*\[Rho]^2 - 
        3762624*Ec^6*\[Rho]^2 - 9960576*Ec^7*\[Rho]^2 - 
        17611776*Ec^8*\[Rho]^2 + 61677568*Ec^9*\[Rho]^2 - 
        63912960*Ec^10*\[Rho]^2 + 30259200*Ec^11*\[Rho]^2 - 
        5832704*Ec^12*\[Rho]^2 - 2200*\[Rho]^3 + 27600*Ec*\[Rho]^3 - 
        112800*Ec^2*\[Rho]^3 - 49600*Ec^3*\[Rho]^3 + 2164800*Ec^4*\[Rho]^3 - 
        12084096*Ec^5*\[Rho]^3 + 42176896*Ec^6*\[Rho]^3 - 
        94762752*Ec^7*\[Rho]^3 + 134117376*Ec^8*\[Rho]^3 - 
        115294208*Ec^9*\[Rho]^3 + 54491136*Ec^10*\[Rho]^3 - 
        11218944*Ec^11*\[Rho]^3 - 19925*\[Rho]^4 + 364050*Ec*\[Rho]^4 - 
        2961000*Ec^2*\[Rho]^4 + 14077200*Ec^3*\[Rho]^4 - 
        43138800*Ec^4*\[Rho]^4 + 93297120*Ec^5*\[Rho]^4 - 
        150202464*Ec^6*\[Rho]^4 + 181225152*Ec^7*\[Rho]^4 - 
        158466816*Ec^8*\[Rho]^4 + 89579008*Ec^9*\[Rho]^4 - 
        28030464*Ec^10*\[Rho]^4 + 3394560*Ec^11*\[Rho]^4 + 12386*\[Rho]^5 - 
        222948*Ec*\[Rho]^5 + 1783584*Ec^2*\[Rho]^5 - 8323392*Ec^3*\[Rho]^5 + 
        24970176*Ec^4*\[Rho]^5 - 52538112*Ec^5*\[Rho]^5 + 
        77857152*Ec^6*\[Rho]^5 - 81536256*Ec^7*\[Rho]^5 + 
        56199168*Ec^8*\[Rho]^5 - 22718464*Ec^9*\[Rho]^5 + 
        4091904*Ec^10*\[Rho]^5 - 2339*\[Rho]^6 + 42102*Ec*\[Rho]^6 - 
        336816*Ec^2*\[Rho]^6 + 1571808*Ec^3*\[Rho]^6 - 
        4715424*Ec^4*\[Rho]^6 + 9430848*Ec^5*\[Rho]^6 - 
        12574464*Ec^6*\[Rho]^6 + 10778112*Ec^7*\[Rho]^6 - 
        5389056*Ec^8*\[Rho]^6 + 1197568*Ec^9*\[Rho]^6 - 
        60*(-1 + 2*Ec)^9*(-402 - 1042*\[Rho] - 395*\[Rho]^2 - 100*\[Rho]^3 + 
          45*\[Rho]^4)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^9*(-402 - 1042*\[Rho] - 
          395*\[Rho]^2 - 100*\[Rho]^3 + 45*\[Rho]^4)*Log[\[Rho]]))))/
  (54000*(1 - 2*Ec)^7*mb^5*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r3*(-((3240 - 45360*Ec + 272160*Ec^2 - 907200*Ec^3 + 1814400*Ec^4 - 
       2177280*Ec^5 + 1451520*Ec^6 - 414720*Ec^7 - 4175*\[Rho] + 
       52450*Ec*\[Rho] - 272700*Ec^2*\[Rho] + 737640*Ec^3*\[Rho] - 
       1029600*Ec^4*\[Rho] + 502080*Ec^5*\[Rho] + 278400*Ec^6*\[Rho] + 
       172800*Ec^7*\[Rho] - 1370880*Ec^8*\[Rho] + 1292800*Ec^9*\[Rho] - 
       220160*Ec^10*\[Rho] - 153600*Ec^11*\[Rho] + 2400*\[Rho]^2 - 
       33600*Ec*\[Rho]^2 + 201600*Ec^2*\[Rho]^2 - 694560*Ec^3*\[Rho]^2 + 
       1616640*Ec^4*\[Rho]^2 - 2936448*Ec^5*\[Rho]^2 + 
       4409856*Ec^6*\[Rho]^2 - 4944384*Ec^7*\[Rho]^2 + 
       3409920*Ec^8*\[Rho]^2 - 1050624*Ec^9*\[Rho]^2 - 8100*\[Rho]^3 + 
       118800*Ec*\[Rho]^3 - 750600*Ec^2*\[Rho]^3 + 2709360*Ec^3*\[Rho]^3 - 
       6288480*Ec^4*\[Rho]^3 + 9792000*Ec^5*\[Rho]^3 - 
       9954432*Ec^6*\[Rho]^3 + 5937408*Ec^7*\[Rho]^3 - 
       1571328*Ec^8*\[Rho]^3 + 9800*\[Rho]^4 - 137200*Ec*\[Rho]^4 + 
       823200*Ec^2*\[Rho]^4 - 2831840*Ec^3*\[Rho]^4 + 6203200*Ec^4*\[Rho]^4 - 
       8710080*Ec^5*\[Rho]^4 + 7521920*Ec^6*\[Rho]^4 - 
       3608320*Ec^7*\[Rho]^4 + 729600*Ec^8*\[Rho]^4 - 3165*\[Rho]^5 + 
       44310*Ec*\[Rho]^5 - 265860*Ec^2*\[Rho]^5 + 886200*Ec^3*\[Rho]^5 - 
       1772400*Ec^4*\[Rho]^5 + 2126880*Ec^5*\[Rho]^5 - 
       1417920*Ec^6*\[Rho]^5 + 405120*Ec^7*\[Rho]^5 - 
       300*(-1 + 2*Ec)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
       300*(-1 + 2*Ec)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[\[Rho]])*
      (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
        (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
       6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
        (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
         80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
         270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
         480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
         32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
         1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 
         576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
         48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
         1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
         3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
         12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
         1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
         16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
         3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
         2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
         1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
         192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
         384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
         24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
         60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
         60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
          Log[\[Rho]]))) + 30*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     ((1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*
       (215 - 3010*Ec + 18060*Ec^2 - 67160*Ec^3 + 228160*Ec^4 - 876384*Ec^5 + 
        2950912*Ec^6 - 7047680*Ec^7 + 11230464*Ec^8 - 11594240*Ec^9 + 
        7349248*Ec^10 - 2525184*Ec^11 + 327680*Ec^12 + 8192*Ec^13 - 
        19605*\[Rho] + 288870*Ec*\[Rho] - 1834020*Ec^2*\[Rho] + 
        6474600*Ec^3*\[Rho] - 13476000*Ec^4*\[Rho] + 15205920*Ec^5*\[Rho] - 
        3487680*Ec^6*\[Rho] - 15285120*Ec^7*\[Rho] + 23692800*Ec^8*\[Rho] - 
        16896000*Ec^9*\[Rho] + 6574080*Ec^10*\[Rho] - 1413120*Ec^11*\[Rho] + 
        184320*Ec^12*\[Rho] + 16200*\[Rho]^2 - 196200*Ec*\[Rho]^2 + 
        963000*Ec^2*\[Rho]^2 - 2307600*Ec^3*\[Rho]^2 + 
        2008800*Ec^4*\[Rho]^2 + 3172800*Ec^5*\[Rho]^2 - 
        11337600*Ec^6*\[Rho]^2 + 14880000*Ec^7*\[Rho]^2 - 
        10636800*Ec^8*\[Rho]^2 + 4070400*Ec^9*\[Rho]^2 - 
        614400*Ec^10*\[Rho]^2 + 400*\[Rho]^3 - 1400*Ec*\[Rho]^3 - 
        21000*Ec^2*\[Rho]^3 + 257200*Ec^3*\[Rho]^3 - 1268000*Ec^4*\[Rho]^3 + 
        3447360*Ec^5*\[Rho]^3 - 5793920*Ec^6*\[Rho]^3 + 
        6626560*Ec^7*\[Rho]^3 - 5537280*Ec^8*\[Rho]^3 + 
        3159040*Ec^9*\[Rho]^3 - 880640*Ec^10*\[Rho]^3 + 3225*\[Rho]^4 - 
        45150*Ec*\[Rho]^4 + 270900*Ec^2*\[Rho]^4 - 976200*Ec^3*\[Rho]^4 + 
        2245200*Ec^4*\[Rho]^4 - 3294720*Ec^5*\[Rho]^4 + 
        3201600*Ec^6*\[Rho]^4 - 2275200*Ec^7*\[Rho]^4 + 
        1213440*Ec^8*\[Rho]^4 - 360960*Ec^9*\[Rho]^4 - 315*\[Rho]^5 + 
        4410*Ec*\[Rho]^5 - 26460*Ec^2*\[Rho]^5 + 95160*Ec^3*\[Rho]^5 - 
        134160*Ec^4*\[Rho]^5 + 8064*Ec^5*\[Rho]^5 + 204288*Ec^6*\[Rho]^5 - 
        238080*Ec^7*\[Rho]^5 + 89856*Ec^8*\[Rho]^5 - 120*\[Rho]^6 + 
        1680*Ec*\[Rho]^6 - 10080*Ec^2*\[Rho]^6 + 33600*Ec^3*\[Rho]^6 - 
        67200*Ec^4*\[Rho]^6 + 80640*Ec^5*\[Rho]^6 - 53760*Ec^6*\[Rho]^6 + 
        15360*Ec^7*\[Rho]^6 - 300*(-1 + 2*Ec)^7*\[Rho]*(24 + 51*\[Rho] + 
          7*\[Rho]^2)*Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*
         (24 + 51*\[Rho] + 7*\[Rho]^2)*Log[\[Rho]]) + 
      (1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + \[Rho])^2*
       (3240 - 45360*Ec + 272160*Ec^2 - 907200*Ec^3 + 1814400*Ec^4 - 
        2177280*Ec^5 + 1451520*Ec^6 - 414720*Ec^7 - 4175*\[Rho] + 
        52450*Ec*\[Rho] - 272700*Ec^2*\[Rho] + 737640*Ec^3*\[Rho] - 
        1029600*Ec^4*\[Rho] + 502080*Ec^5*\[Rho] + 278400*Ec^6*\[Rho] + 
        172800*Ec^7*\[Rho] - 1370880*Ec^8*\[Rho] + 1292800*Ec^9*\[Rho] - 
        220160*Ec^10*\[Rho] - 153600*Ec^11*\[Rho] + 2400*\[Rho]^2 - 
        33600*Ec*\[Rho]^2 + 201600*Ec^2*\[Rho]^2 - 694560*Ec^3*\[Rho]^2 + 
        1616640*Ec^4*\[Rho]^2 - 2936448*Ec^5*\[Rho]^2 + 
        4409856*Ec^6*\[Rho]^2 - 4944384*Ec^7*\[Rho]^2 + 
        3409920*Ec^8*\[Rho]^2 - 1050624*Ec^9*\[Rho]^2 - 8100*\[Rho]^3 + 
        118800*Ec*\[Rho]^3 - 750600*Ec^2*\[Rho]^3 + 2709360*Ec^3*\[Rho]^3 - 
        6288480*Ec^4*\[Rho]^3 + 9792000*Ec^5*\[Rho]^3 - 
        9954432*Ec^6*\[Rho]^3 + 5937408*Ec^7*\[Rho]^3 - 
        1571328*Ec^8*\[Rho]^3 + 9800*\[Rho]^4 - 137200*Ec*\[Rho]^4 + 
        823200*Ec^2*\[Rho]^4 - 2831840*Ec^3*\[Rho]^4 + 
        6203200*Ec^4*\[Rho]^4 - 8710080*Ec^5*\[Rho]^4 + 
        7521920*Ec^6*\[Rho]^4 - 3608320*Ec^7*\[Rho]^4 + 
        729600*Ec^8*\[Rho]^4 - 3165*\[Rho]^5 + 44310*Ec*\[Rho]^5 - 
        265860*Ec^2*\[Rho]^5 + 886200*Ec^3*\[Rho]^5 - 1772400*Ec^4*\[Rho]^5 + 
        2126880*Ec^5*\[Rho]^5 - 1417920*Ec^6*\[Rho]^5 + 
        405120*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*\[Rho]*(-10 + 9*\[Rho]^2)*
         Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*(-10 + 9*\[Rho]^2)*
         Log[\[Rho]]) + 5*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*
       (\[CapitalLambda]bh + \[Rho])*(2211 - 33834*Ec + 223164*Ec^2 - 
        817320*Ec^3 + 1756800*Ec^4 - 2025984*Ec^5 + 462336*Ec^6 + 
        1972224*Ec^7 - 2722560*Ec^8 + 1497600*Ec^9 - 408576*Ec^10 + 
        190464*Ec^11 - 98304*Ec^12 - 3005*\[Rho] + 41830*Ec*\[Rho] - 
        249300*Ec^2*\[Rho] + 829560*Ec^3*\[Rho] - 1697760*Ec^4*\[Rho] + 
        2287680*Ec^5*\[Rho] - 2344320*Ec^6*\[Rho] + 2361600*Ec^7*\[Rho] - 
        2315520*Ec^8*\[Rho] + 1553920*Ec^9*\[Rho] - 496640*Ec^10*\[Rho] + 
        30720*Ec^11*\[Rho] + 1200*\[Rho]^2 - 16440*Ec*\[Rho]^2 + 
        96120*Ec^2*\[Rho]^2 - 301200*Ec^3*\[Rho]^2 + 523680*Ec^4*\[Rho]^2 - 
        417216*Ec^5*\[Rho]^2 - 211584*Ec^6*\[Rho]^2 + 1054464*Ec^7*\[Rho]^2 - 
        1463808*Ec^8*\[Rho]^2 + 1047552*Ec^9*\[Rho]^2 - 
        319488*Ec^10*\[Rho]^2 - 2040*\[Rho]^3 + 29640*Ec*\[Rho]^3 - 
        185400*Ec^2*\[Rho]^3 + 642960*Ec^3*\[Rho]^3 - 1393440*Ec^4*\[Rho]^3 + 
        1957056*Ec^5*\[Rho]^3 - 1617792*Ec^6*\[Rho]^3 + 
        463104*Ec^7*\[Rho]^3 + 308736*Ec^8*\[Rho]^3 - 211968*Ec^9*\[Rho]^3 + 
        2285*\[Rho]^4 - 31990*Ec*\[Rho]^4 + 191940*Ec^2*\[Rho]^4 - 
        656120*Ec^3*\[Rho]^4 + 1440400*Ec^4*\[Rho]^4 - 
        2034912*Ec^5*\[Rho]^4 + 1773632*Ec^6*\[Rho]^4 - 
        863104*Ec^7*\[Rho]^4 + 178176*Ec^8*\[Rho]^4 - 651*\[Rho]^5 + 
        9114*Ec*\[Rho]^5 - 54684*Ec^2*\[Rho]^5 + 182280*Ec^3*\[Rho]^5 - 
        364560*Ec^4*\[Rho]^5 + 437472*Ec^5*\[Rho]^5 - 291648*Ec^6*\[Rho]^5 + 
        83328*Ec^7*\[Rho]^5 - 60*(-1 + 2*Ec)^7*(-24 - 2*\[Rho] + 3*\[Rho]^2 + 
          9*\[Rho]^3)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^7*(-24 - 2*\[Rho] + 
          3*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) - 
      (1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(6480 - 103680*Ec + 725760*Ec^2 - 
        2903040*Ec^3 + 7257600*Ec^4 - 11612160*Ec^5 + 11612160*Ec^6 - 
        6635520*Ec^7 + 1658880*Ec^8 + 26899*\[Rho] - 484624*Ec*\[Rho] + 
        3826288*Ec^2*\[Rho] - 17330112*Ec^3*\[Rho] + 49371600*Ec^4*\[Rho] - 
        90823488*Ec^5*\[Rho] + 105443328*Ec^6*\[Rho] - 69835776*Ec^7*\[Rho] + 
        17681664*Ec^8*\[Rho] + 3880960*Ec^9*\[Rho] - 471040*Ec^10*\[Rho] - 
        327680*Ec^11*\[Rho] - 2150400*Ec^12*\[Rho] + 1228800*Ec^13*\[Rho] - 
        37925*\[Rho]^2 + 590000*Ec*\[Rho]^2 - 3995600*Ec^2*\[Rho]^2 + 
        15355200*Ec^3*\[Rho]^2 - 36582960*Ec^4*\[Rho]^2 + 
        55663104*Ec^5*\[Rho]^2 - 55294464*Ec^6*\[Rho]^2 + 
        41330688*Ec^7*\[Rho]^2 - 35107584*Ec^8*\[Rho]^2 + 
        33206272*Ec^9*\[Rho]^2 - 20107264*Ec^10*\[Rho]^2 + 
        4734976*Ec^11*\[Rho]^2 + 307200*Ec^12*\[Rho]^2 + 10800*\[Rho]^3 - 
        185400*Ec*\[Rho]^3 + 1398600*Ec^2*\[Rho]^3 - 6064800*Ec^3*\[Rho]^3 + 
        16733280*Ec^4*\[Rho]^3 - 31527552*Ec^5*\[Rho]^3 + 
        44021376*Ec^6*\[Rho]^3 - 48754176*Ec^7*\[Rho]^3 + 
        41206272*Ec^8*\[Rho]^3 - 22315008*Ec^9*\[Rho]^3 + 
        5566464*Ec^10*\[Rho]^3 - 16000*\[Rho]^4 + 272200*Ec*\[Rho]^4 - 
        2035000*Ec^2*\[Rho]^4 + 8744800*Ec^3*\[Rho]^4 - 
        23988640*Ec^4*\[Rho]^4 + 45066880*Ec^5*\[Rho]^4 - 
        60091264*Ec^6*\[Rho]^4 + 55273984*Ec^7*\[Rho]^4 - 
        31702528*Ec^8*\[Rho]^4 + 9326592*Ec^9*\[Rho]^4 - 
        798720*Ec^10*\[Rho]^4 + 11645*\[Rho]^5 - 186320*Ec*\[Rho]^5 + 
        1304240*Ec^2*\[Rho]^5 - 5216960*Ec^3*\[Rho]^5 + 
        13299680*Ec^4*\[Rho]^5 - 23034560*Ec^5*\[Rho]^5 + 
        26792960*Ec^6*\[Rho]^5 - 19742720*Ec^7*\[Rho]^5 + 
        8218880*Ec^8*\[Rho]^5 - 1459200*Ec^9*\[Rho]^5 - 1899*\[Rho]^6 + 
        30384*Ec*\[Rho]^6 - 212688*Ec^2*\[Rho]^6 + 850752*Ec^3*\[Rho]^6 - 
        2126880*Ec^4*\[Rho]^6 + 3403008*Ec^5*\[Rho]^6 - 
        3403008*Ec^6*\[Rho]^6 + 1944576*Ec^7*\[Rho]^6 - 
        486144*Ec^8*\[Rho]^6 + 60*(1 - 2*Ec)^8*\[Rho]*(-452 - 140*\[Rho] - 
          105*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*\[Rho]*
         (-452 - 140*\[Rho] - 105*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]) - 
      (1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho]*
       (18055 - 303280*Ec + 2238160*Ec^2 - 9490240*Ec^3 + 25379920*Ec^4 - 
        44387584*Ec^5 + 52096896*Ec^6 - 45987840*Ec^7 + 43520256*Ec^8 - 
        49811456*Ec^9 + 45621248*Ec^10 - 26427392*Ec^11 + 9973760*Ec^12 - 
        3080192*Ec^13 + 622592*Ec^14 - 56150*\[Rho] + 899600*Ec*\[Rho] - 
        6306800*Ec^2*\[Rho] + 25272000*Ec^3*\[Rho] - 63264000*Ec^4*\[Rho] + 
        100876800*Ec^5*\[Rho] - 97766400*Ec^6*\[Rho] + 44390400*Ec^7*\[Rho] + 
        15168000*Ec^8*\[Rho] - 40448000*Ec^9*\[Rho] + 34304000*Ec^10*\[Rho] - 
        16793600*Ec^11*\[Rho] + 3686400*Ec^12*\[Rho] + 19775*\[Rho]^2 - 
        229400*Ec*\[Rho]^2 + 909800*Ec^2*\[Rho]^2 - 391200*Ec^3*\[Rho]^2 - 
        8802000*Ec^4*\[Rho]^2 + 34154880*Ec^5*\[Rho]^2 - 
        63540480*Ec^6*\[Rho]^2 + 68789760*Ec^7*\[Rho]^2 - 
        46145280*Ec^8*\[Rho]^2 + 21463040*Ec^9*\[Rho]^2 - 
        8468480*Ec^10*\[Rho]^2 + 2539520*Ec^11*\[Rho]^2 - 
        307200*Ec^12*\[Rho]^2 + 27000*\[Rho]^3 - 444000*Ec*\[Rho]^3 + 
        3204000*Ec^2*\[Rho]^3 - 13264000*Ec^3*\[Rho]^3 + 
        34326400*Ec^4*\[Rho]^3 - 57061120*Ec^5*\[Rho]^3 + 
        60912640*Ec^6*\[Rho]^3 - 40576000*Ec^7*\[Rho]^3 + 
        14417920*Ec^8*\[Rho]^3 + 634880*Ec^9*\[Rho]^3 - 
        3153920*Ec^10*\[Rho]^3 + 1064960*Ec^11*\[Rho]^3 - 13375*\[Rho]^4 + 
        219400*Ec*\[Rho]^4 - 1579000*Ec^2*\[Rho]^4 + 6517600*Ec^3*\[Rho]^4 - 
        16844800*Ec^4*\[Rho]^4 + 29019520*Ec^5*\[Rho]^4 - 
        34806400*Ec^6*\[Rho]^4 + 28433920*Ec^7*\[Rho]^4 - 
        14014720*Ec^8*\[Rho]^4 + 3133440*Ec^9*\[Rho]^4 + 5470*\[Rho]^5 - 
        87520*Ec*\[Rho]^5 + 612640*Ec^2*\[Rho]^5 - 2450560*Ec^3*\[Rho]^5 + 
        6194080*Ec^4*\[Rho]^5 - 10733056*Ec^5*\[Rho]^5 + 
        12546304*Ec^6*\[Rho]^5 - 9318400*Ec^7*\[Rho]^5 + 
        3933184*Ec^8*\[Rho]^5 - 712704*Ec^9*\[Rho]^5 - 775*\[Rho]^6 + 
        12400*Ec*\[Rho]^6 - 86800*Ec^2*\[Rho]^6 + 347200*Ec^3*\[Rho]^6 - 
        868000*Ec^4*\[Rho]^6 + 1388800*Ec^5*\[Rho]^6 - 
        1388800*Ec^6*\[Rho]^6 + 793600*Ec^7*\[Rho]^6 - 198400*Ec^8*\[Rho]^6 + 
        300*(1 - 2*Ec)^8*(-24 + 2*\[Rho] + 145*\[Rho]^2 - 20*\[Rho]^3 + 
          9*\[Rho]^4)*Log[1 - 2*Ec] - 300*(1 - 2*Ec)^8*(-24 + 2*\[Rho] + 
          145*\[Rho]^2 - 20*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]) + 
      2*\[CapitalLambda]bh^2*(1620 - 29160*Ec + 233280*Ec^2 - 1088640*Ec^3 + 
        3265920*Ec^4 - 6531840*Ec^5 + 8709120*Ec^6 - 7464960*Ec^7 + 
        3732480*Ec^8 - 829440*Ec^9 + 28176*\[Rho] - 536328*Ec*\[Rho] + 
        4553064*Ec^2*\[Rho] - 22647312*Ec^3*\[Rho] + 72840816*Ec^4*\[Rho] - 
        157457712*Ec^5*\[Rho] + 229795744*Ec^6*\[Rho] - 
        220945152*Ec^7*\[Rho] + 132988416*Ec^8*\[Rho] - 
        50277888*Ec^9*\[Rho] + 21900288*Ec^10*\[Rho] - 
        17166336*Ec^11*\[Rho] + 9596928*Ec^12*\[Rho] - 4583424*Ec^13*\[Rho] + 
        2629632*Ec^14*\[Rho] - 720896*Ec^15*\[Rho] - 33964*\[Rho]^2 + 
        571992*Ec*\[Rho]^2 - 4221696*Ec^2*\[Rho]^2 + 17811968*Ec^3*\[Rho]^2 - 
        46823424*Ec^4*\[Rho]^2 + 77747184*Ec^5*\[Rho]^2 - 
        76820064*Ec^6*\[Rho]^2 + 33273600*Ec^7*\[Rho]^2 + 
        14283264*Ec^8*\[Rho]^2 - 32108032*Ec^9*\[Rho]^2 + 
        30993408*Ec^10*\[Rho]^2 - 24023040*Ec^11*\[Rho]^2 + 
        10870784*Ec^12*\[Rho]^2 - 921600*Ec^13*\[Rho]^2 - 
        614400*Ec^14*\[Rho]^2 + 1575*\[Rho]^3 - 4950*Ec*\[Rho]^3 - 
        171000*Ec^2*\[Rho]^3 + 1921200*Ec^3*\[Rho]^3 - 
        9694800*Ec^4*\[Rho]^3 + 28908672*Ec^5*\[Rho]^3 - 
        55429056*Ec^6*\[Rho]^3 + 71778816*Ec^7*\[Rho]^3 - 
        67605504*Ec^8*\[Rho]^3 + 52342272*Ec^9*\[Rho]^3 - 
        34421760*Ec^10*\[Rho]^3 + 15544320*Ec^11*\[Rho]^3 - 
        3219456*Ec^12*\[Rho]^3 + 4300*\[Rho]^4 - 87000*Ec*\[Rho]^4 + 
        782400*Ec^2*\[Rho]^4 - 4112000*Ec^3*\[Rho]^4 + 
        13948800*Ec^4*\[Rho]^4 - 31869984*Ec^5*\[Rho]^4 + 
        50633024*Ec^6*\[Rho]^4 - 58937088*Ec^7*\[Rho]^4 + 
        53574144*Ec^8*\[Rho]^4 - 37284352*Ec^9*\[Rho]^4 + 
        16610304*Ec^10*\[Rho]^4 - 3342336*Ec^11*\[Rho]^4 - 3620*\[Rho]^5 + 
        70560*Ec*\[Rho]^5 - 613080*Ec^2*\[Rho]^5 + 3120240*Ec^3*\[Rho]^5 - 
        10267920*Ec^4*\[Rho]^5 + 22876560*Ec^5*\[Rho]^5 - 
        36103776*Ec^6*\[Rho]^5 + 41753088*Ec^7*\[Rho]^5 - 
        34312704*Ec^8*\[Rho]^5 + 17873152*Ec^9*\[Rho]^5 - 
        4824576*Ec^10*\[Rho]^5 + 399360*Ec^11*\[Rho]^5 + 2124*\[Rho]^6 - 
        38232*Ec*\[Rho]^6 + 305856*Ec^2*\[Rho]^6 - 1427328*Ec^3*\[Rho]^6 + 
        4281984*Ec^4*\[Rho]^6 - 8661456*Ec^5*\[Rho]^6 + 
        12342816*Ec^6*\[Rho]^6 - 12169728*Ec^7*\[Rho]^6 + 
        7755264*Ec^8*\[Rho]^6 - 2817792*Ec^9*\[Rho]^6 + 
        437760*Ec^10*\[Rho]^6 - 211*\[Rho]^7 + 3798*Ec*\[Rho]^7 - 
        30384*Ec^2*\[Rho]^7 + 141792*Ec^3*\[Rho]^7 - 425376*Ec^4*\[Rho]^7 + 
        850752*Ec^5*\[Rho]^7 - 1134336*Ec^6*\[Rho]^7 + 972288*Ec^7*\[Rho]^7 - 
        486144*Ec^8*\[Rho]^7 + 108032*Ec^9*\[Rho]^7 - 60*(-1 + 2*Ec)^9*\[Rho]*
         (-243 - 328*\[Rho] + 195*\[Rho]^2 - 80*\[Rho]^3 + 45*\[Rho]^4)*
         Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^9*\[Rho]*(-243 - 328*\[Rho] + 
          195*\[Rho]^2 - 80*\[Rho]^3 + 45*\[Rho]^4)*Log[\[Rho]]))))/
  (13500*(1 - 2*Ec)^7*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r7*((720 - 10080*Ec + 60480*Ec^2 - 201600*Ec^3 + 403200*Ec^4 - 
      483840*Ec^5 + 322560*Ec^6 - 92160*Ec^7 - 175*\[Rho] + 19250*Ec*\[Rho] - 
      233100*Ec^2*\[Rho] + 1249320*Ec^3*\[Rho] - 3676800*Ec^4*\[Rho] + 
      6186240*Ec^5*\[Rho] - 5260800*Ec^6*\[Rho] + 230400*Ec^7*\[Rho] + 
      3874560*Ec^8*\[Rho] - 3289600*Ec^9*\[Rho] + 773120*Ec^10*\[Rho] + 
      153600*Ec^11*\[Rho] - 3000*\[Rho]^2 + 42000*Ec*\[Rho]^2 - 
      252000*Ec^2*\[Rho]^2 + 803520*Ec^3*\[Rho]^2 - 1390080*Ec^4*\[Rho]^2 + 
      1122816*Ec^5*\[Rho]^2 - 41472*Ec^6*\[Rho]^2 - 433152*Ec^7*\[Rho]^2 + 
      30720*Ec^8*\[Rho]^2 + 135168*Ec^9*\[Rho]^2 - 1800*\[Rho]^3 + 
      30600*Ec*\[Rho]^3 - 221400*Ec^2*\[Rho]^3 + 1002480*Ec^3*\[Rho]^3 - 
      2970240*Ec^4*\[Rho]^3 + 5700480*Ec^5*\[Rho]^3 - 6911616*Ec^6*\[Rho]^3 + 
      4825344*Ec^7*\[Rho]^3 - 1449984*Ec^8*\[Rho]^3 - 1400*\[Rho]^4 + 
      19600*Ec*\[Rho]^4 - 117600*Ec^2*\[Rho]^4 + 562880*Ec^3*\[Rho]^4 - 
      2094400*Ec^4*\[Rho]^4 + 4617600*Ec^5*\[Rho]^4 - 5815040*Ec^6*\[Rho]^4 + 
      3996160*Ec^7*\[Rho]^4 - 1167360*Ec^8*\[Rho]^4 + 5655*\[Rho]^5 - 
      79170*Ec*\[Rho]^5 + 475020*Ec^2*\[Rho]^5 - 1583400*Ec^3*\[Rho]^5 + 
      3166800*Ec^4*\[Rho]^5 - 3800160*Ec^5*\[Rho]^5 + 2533440*Ec^6*\[Rho]^5 - 
      723840*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*\[Rho]*(28 + 9*\[Rho]^2)*
       Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*(28 + 9*\[Rho]^2)*
       Log[\[Rho]])*(30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
        80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
        32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
        24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
        32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
        4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
      6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
        32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
        1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
        384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
        768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
        11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
        1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
        960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
        16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
        640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
        6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
        480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
        576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
        144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
        32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) + 
    15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(4*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*
       (145 - 2030*Ec + 12180*Ec^2 - 49000*Ec^3 + 206240*Ec^4 - 908448*Ec^5 + 
        3057472*Ec^6 - 6883712*Ec^7 + 9999360*Ec^8 - 8924160*Ec^9 + 
        4171776*Ec^10 - 221184*Ec^11 - 700416*Ec^12 + 245760*Ec^13 + 
        22245*\[Rho] - 340230*Ec*\[Rho] + 2242980*Ec^2*\[Rho] - 
        8207400*Ec^3*\[Rho] + 17572800*Ec^4*\[Rho] - 19769760*Ec^5*\[Rho] + 
        2063040*Ec^6*\[Rho] + 26828160*Ec^7*\[Rho] - 39052800*Ec^8*\[Rho] + 
        26265600*Ec^9*\[Rho] - 8847360*Ec^10*\[Rho] + 1290240*Ec^11*\[Rho] - 
        61440*Ec^12*\[Rho] - 25200*\[Rho]^2 + 351000*Ec*\[Rho]^2 - 
        2093400*Ec^2*\[Rho]^2 + 6896400*Ec^3*\[Rho]^2 - 
        13375200*Ec^4*\[Rho]^2 + 14606400*Ec^5*\[Rho]^2 - 
        6480000*Ec^6*\[Rho]^2 - 2899200*Ec^7*\[Rho]^2 + 
        4339200*Ec^8*\[Rho]^2 - 1305600*Ec^9*\[Rho]^2 + 400*\[Rho]^3 - 
        14600*Ec*\[Rho]^3 + 150600*Ec^2*\[Rho]^3 - 655600*Ec^3*\[Rho]^3 + 
        1258400*Ec^4*\[Rho]^3 - 271680*Ec^5*\[Rho]^3 - 
        3488640*Ec^6*\[Rho]^3 + 7345920*Ec^7*\[Rho]^3 - 
        7272960*Ec^8*\[Rho]^3 + 3783680*Ec^9*\[Rho]^3 - 
        839680*Ec^10*\[Rho]^3 + 4575*\[Rho]^4 - 64050*Ec*\[Rho]^4 + 
        384300*Ec^2*\[Rho]^4 - 1414200*Ec^3*\[Rho]^4 + 
        3531600*Ec^4*\[Rho]^4 - 6067200*Ec^5*\[Rho]^4 + 
        7075200*Ec^6*\[Rho]^4 - 5326080*Ec^7*\[Rho]^4 + 
        2277120*Ec^8*\[Rho]^4 - 414720*Ec^9*\[Rho]^4 - 1845*\[Rho]^5 + 
        25830*Ec*\[Rho]^5 - 154980*Ec^2*\[Rho]^5 + 515400*Ec^3*\[Rho]^5 - 
        938640*Ec^4*\[Rho]^5 + 903168*Ec^5*\[Rho]^5 - 306432*Ec^6*\[Rho]^5 - 
        165888*Ec^7*\[Rho]^5 + 126720*Ec^8*\[Rho]^5 - 320*\[Rho]^6 + 
        4480*Ec*\[Rho]^6 - 26880*Ec^2*\[Rho]^6 + 89600*Ec^3*\[Rho]^6 - 
        179200*Ec^4*\[Rho]^6 + 215040*Ec^5*\[Rho]^6 - 143360*Ec^6*\[Rho]^6 + 
        40960*Ec^7*\[Rho]^6 + 900*(-1 + 2*Ec)^7*\[Rho]*
         (16 + \[Rho] + 5*\[Rho]^2)*Log[1 - 2*Ec] - 900*(-1 + 2*Ec)^7*\[Rho]*
         (16 + \[Rho] + 5*\[Rho]^2)*Log[\[Rho]]) - 
      2*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + \[Rho])^
        2*(720 - 10080*Ec + 60480*Ec^2 - 201600*Ec^3 + 403200*Ec^4 - 
        483840*Ec^5 + 322560*Ec^6 - 92160*Ec^7 - 175*\[Rho] + 
        19250*Ec*\[Rho] - 233100*Ec^2*\[Rho] + 1249320*Ec^3*\[Rho] - 
        3676800*Ec^4*\[Rho] + 6186240*Ec^5*\[Rho] - 5260800*Ec^6*\[Rho] + 
        230400*Ec^7*\[Rho] + 3874560*Ec^8*\[Rho] - 3289600*Ec^9*\[Rho] + 
        773120*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] - 3000*\[Rho]^2 + 
        42000*Ec*\[Rho]^2 - 252000*Ec^2*\[Rho]^2 + 803520*Ec^3*\[Rho]^2 - 
        1390080*Ec^4*\[Rho]^2 + 1122816*Ec^5*\[Rho]^2 - 41472*Ec^6*\[Rho]^2 - 
        433152*Ec^7*\[Rho]^2 + 30720*Ec^8*\[Rho]^2 + 135168*Ec^9*\[Rho]^2 - 
        1800*\[Rho]^3 + 30600*Ec*\[Rho]^3 - 221400*Ec^2*\[Rho]^3 + 
        1002480*Ec^3*\[Rho]^3 - 2970240*Ec^4*\[Rho]^3 + 
        5700480*Ec^5*\[Rho]^3 - 6911616*Ec^6*\[Rho]^3 + 
        4825344*Ec^7*\[Rho]^3 - 1449984*Ec^8*\[Rho]^3 - 1400*\[Rho]^4 + 
        19600*Ec*\[Rho]^4 - 117600*Ec^2*\[Rho]^4 + 562880*Ec^3*\[Rho]^4 - 
        2094400*Ec^4*\[Rho]^4 + 4617600*Ec^5*\[Rho]^4 - 
        5815040*Ec^6*\[Rho]^4 + 3996160*Ec^7*\[Rho]^4 - 
        1167360*Ec^8*\[Rho]^4 + 5655*\[Rho]^5 - 79170*Ec*\[Rho]^5 + 
        475020*Ec^2*\[Rho]^5 - 1583400*Ec^3*\[Rho]^5 + 
        3166800*Ec^4*\[Rho]^5 - 3800160*Ec^5*\[Rho]^5 + 
        2533440*Ec^6*\[Rho]^5 - 723840*Ec^7*\[Rho]^5 - 
        300*(-1 + 2*Ec)^7*\[Rho]*(28 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
        300*(-1 + 2*Ec)^7*\[Rho]*(28 + 9*\[Rho]^2)*Log[\[Rho]]) + 
      10*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*
       (\[CapitalLambda]bh + \[Rho])*(13467 - 194298*Ec + 1206108*Ec^2 - 
        4169640*Ec^3 + 8609280*Ec^4 - 10289856*Ec^5 + 5410944*Ec^6 + 
        2171136*Ec^7 - 5095680*Ec^8 + 3048960*Ec^9 - 746496*Ec^10 + 
        6144*Ec^11 + 24576*Ec^12 - 15025*\[Rho] + 194030*Ec*\[Rho] - 
        1049940*Ec^2*\[Rho] + 3021720*Ec^3*\[Rho] - 4692000*Ec^4*\[Rho] + 
        2865600*Ec^5*\[Rho] + 2321280*Ec^6*\[Rho] - 5464320*Ec^7*\[Rho] + 
        3797760*Ec^8*\[Rho] - 985600*Ec^9*\[Rho] - 25600*Ec^10*\[Rho] + 
        30720*Ec^11*\[Rho] + 2640*\[Rho]^2 - 45240*Ec*\[Rho]^2 + 
        329400*Ec^2*\[Rho]^2 - 1271280*Ec^3*\[Rho]^2 + 
        2696160*Ec^4*\[Rho]^2 - 2674752*Ec^5*\[Rho]^2 - 
        569472*Ec^6*\[Rho]^2 + 4627200*Ec^7*\[Rho]^2 - 
        5125632*Ec^8*\[Rho]^2 + 2460672*Ec^9*\[Rho]^2 - 
        430080*Ec^10*\[Rho]^2 + 240*\[Rho]^3 - 4440*Ec*\[Rho]^3 + 
        34200*Ec^2*\[Rho]^3 - 246000*Ec^3*\[Rho]^3 + 1127520*Ec^4*\[Rho]^3 - 
        3008448*Ec^5*\[Rho]^3 + 4778112*Ec^6*\[Rho]^3 - 
        4386048*Ec^7*\[Rho]^3 + 2056704*Ec^8*\[Rho]^3 - 
        359424*Ec^9*\[Rho]^3 + 85*\[Rho]^4 - 1190*Ec*\[Rho]^4 + 
        7140*Ec^2*\[Rho]^4 - 63640*Ec^3*\[Rho]^4 + 401360*Ec^4*\[Rho]^4 - 
        1095456*Ec^5*\[Rho]^4 + 1537984*Ec^6*\[Rho]^4 - 
        1130624*Ec^7*\[Rho]^4 + 345600*Ec^8*\[Rho]^4 - 1407*\[Rho]^5 + 
        19698*Ec*\[Rho]^5 - 118188*Ec^2*\[Rho]^5 + 393960*Ec^3*\[Rho]^5 - 
        787920*Ec^4*\[Rho]^5 + 945504*Ec^5*\[Rho]^5 - 630336*Ec^6*\[Rho]^5 + 
        180096*Ec^7*\[Rho]^5 + 60*(-1 + 2*Ec)^7*(48 + 136*\[Rho] + 
          69*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*
         (48 + 136*\[Rho] + 69*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) + 
      2*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(1440 - 23040*Ec + 161280*Ec^2 - 
        645120*Ec^3 + 1612800*Ec^4 - 2580480*Ec^5 + 2580480*Ec^6 - 
        1474560*Ec^7 + 368640*Ec^8 - 131393*\[Rho] + 2225168*Ec*\[Rho] - 
        16559216*Ec^2*\[Rho] + 70824384*Ec^3*\[Rho] - 190767600*Ec^4*\[Rho] + 
        332092416*Ec^5*\[Rho] - 365277696*Ec^6*\[Rho] + 
        229343232*Ec^7*\[Rho] - 51963648*Ec^8*\[Rho] - 23121920*Ec^9*\[Rho] + 
        17223680*Ec^10*\[Rho] - 5488640*Ec^11*\[Rho] + 1536000*Ec^12*\[Rho] + 
        116975*\[Rho]^2 - 1732400*Ec*\[Rho]^2 + 11013200*Ec^2*\[Rho]^2 - 
        38856000*Ec^3*\[Rho]^2 + 81339120*Ec^4*\[Rho]^2 - 
        96972288*Ec^5*\[Rho]^2 + 46906368*Ec^6*\[Rho]^2 + 
        29927424*Ec^7*\[Rho]^2 - 58405632*Ec^8*\[Rho]^2 + 
        37523456*Ec^9*\[Rho]^2 - 14323712*Ec^10*\[Rho]^2 + 
        3719168*Ec^11*\[Rho]^2 - 307200*Ec^12*\[Rho]^2 + 3600*\[Rho]^3 - 
        27000*Ec*\[Rho]^3 - 55800*Ec^2*\[Rho]^3 + 1365600*Ec^3*\[Rho]^3 - 
        6226560*Ec^4*\[Rho]^3 + 12657024*Ec^5*\[Rho]^3 - 
        8861952*Ec^6*\[Rho]^3 - 11662848*Ec^7*\[Rho]^3 + 
        30099456*Ec^8*\[Rho]^3 - 24797184*Ec^9*\[Rho]^3 + 
        7391232*Ec^10*\[Rho]^3 + 9200*\[Rho]^4 - 131000*Ec*\[Rho]^4 + 
        787400*Ec^2*\[Rho]^4 - 2544800*Ec^3*\[Rho]^4 + 
        4244480*Ec^4*\[Rho]^4 - 2453120*Ec^5*\[Rho]^4 - 
        3258112*Ec^6*\[Rho]^4 + 7854592*Ec^7*\[Rho]^4 - 
        5791744*Ec^8*\[Rho]^4 + 24576*Ec^9*\[Rho]^4 + 
        1075200*Ec^10*\[Rho]^4 - 3215*\[Rho]^5 + 51440*Ec*\[Rho]^5 - 
        360080*Ec^2*\[Rho]^5 + 1440320*Ec^3*\[Rho]^5 - 
        4141760*Ec^4*\[Rho]^5 + 9946880*Ec^5*\[Rho]^5 - 
        16363520*Ec^6*\[Rho]^5 + 16409600*Ec^7*\[Rho]^5 - 
        9355520*Ec^8*\[Rho]^5 + 2334720*Ec^9*\[Rho]^5 + 3393*\[Rho]^6 - 
        54288*Ec*\[Rho]^6 + 380016*Ec^2*\[Rho]^6 - 1520064*Ec^3*\[Rho]^6 + 
        3800160*Ec^4*\[Rho]^6 - 6080256*Ec^5*\[Rho]^6 + 
        6080256*Ec^6*\[Rho]^6 - 3474432*Ec^7*\[Rho]^6 + 
        868608*Ec^8*\[Rho]^6 + 60*(1 - 2*Ec)^8*\[Rho]*(1024 + 1160*\[Rho] + 
          255*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*\[Rho]*
         (1024 + 1160*\[Rho] + 255*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]) - 
      2*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho]*
       (81445 - 1331920*Ec + 9553840*Ec^2 - 39290560*Ec^3 + 101513200*Ec^4 - 
        169676032*Ec^5 + 183134592*Ec^6 - 129521664*Ec^7 + 77181696*Ec^8 - 
        65761280*Ec^9 + 55230464*Ec^10 - 24756224*Ec^11 + 954368*Ec^12 + 
        4784128*Ec^13 - 2129920*Ec^14 + 94400*\[Rho] - 1889600*Ec*\[Rho] + 
        16260800*Ec^2*\[Rho] - 79200000*Ec^3*\[Rho] + 240122400*Ec^4*\[Rho] - 
        464985600*Ec^5*\[Rho] + 555763200*Ec^6*\[Rho] - 
        343296000*Ec^7*\[Rho] - 10368000*Ec^8*\[Rho] + 
        182067200*Ec^9*\[Rho] - 131686400*Ec^10*\[Rho] + 
        45056000*Ec^11*\[Rho] - 7987200*Ec^12*\[Rho] - 139925*\[Rho]^2 + 
        2119400*Ec*\[Rho]^2 - 13880600*Ec^2*\[Rho]^2 + 
        51064800*Ec^3*\[Rho]^2 - 113758800*Ec^4*\[Rho]^2 + 
        150416640*Ec^5*\[Rho]^2 - 94679040*Ec^6*\[Rho]^2 - 
        25159680*Ec^7*\[Rho]^2 + 97117440*Ec^8*\[Rho]^2 - 
        80107520*Ec^9*\[Rho]^2 + 33658880*Ec^10*\[Rho]^2 - 
        6348800*Ec^11*\[Rho]^2 - 307200*Ec^12*\[Rho]^2 - 33600*\[Rho]^3 + 
        475200*Ec*\[Rho]^3 - 2827200*Ec^2*\[Rho]^3 + 8979200*Ec^3*\[Rho]^3 - 
        16668800*Ec^4*\[Rho]^3 + 20900480*Ec^5*\[Rho]^3 - 
        27560960*Ec^6*\[Rho]^3 + 46860800*Ec^7*\[Rho]^3 - 
        62351360*Ec^8*\[Rho]^3 + 47298560*Ec^9*\[Rho]^3 - 
        16302080*Ec^10*\[Rho]^3 + 1433600*Ec^11*\[Rho]^3 - 1925*\[Rho]^4 + 
        25400*Ec*\[Rho]^4 - 134600*Ec^2*\[Rho]^4 + 336800*Ec^3*\[Rho]^4 + 
        524800*Ec^4*\[Rho]^4 - 5067520*Ec^5*\[Rho]^4 + 
        12749440*Ec^6*\[Rho]^4 - 17589760*Ec^7*\[Rho]^4 + 
        13446400*Ec^8*\[Rho]^4 - 4085760*Ec^9*\[Rho]^4 + 1280*\[Rho]^5 - 
        20480*Ec*\[Rho]^5 + 143360*Ec^2*\[Rho]^5 - 573440*Ec^3*\[Rho]^5 + 
        1637600*Ec^4*\[Rho]^5 - 4462208*Ec^5*\[Rho]^5 + 
        8177408*Ec^6*\[Rho]^5 - 8830976*Ec^7*\[Rho]^5 + 
        5318144*Ec^8*\[Rho]^5 - 1382400*Ec^9*\[Rho]^5 - 1675*\[Rho]^6 + 
        26800*Ec*\[Rho]^6 - 187600*Ec^2*\[Rho]^6 + 750400*Ec^3*\[Rho]^6 - 
        1876000*Ec^4*\[Rho]^6 + 3001600*Ec^5*\[Rho]^6 - 
        3001600*Ec^6*\[Rho]^6 + 1715200*Ec^7*\[Rho]^6 - 
        428800*Ec^8*\[Rho]^6 - 300*(1 - 2*Ec)^8*(48 + 632*\[Rho] + 
          199*\[Rho]^2 + 104*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] + 
        300*(1 - 2*Ec)^8*(48 + 632*\[Rho] + 199*\[Rho]^2 + 104*\[Rho]^3 + 
          9*\[Rho]^4)*Log[\[Rho]]) - 4*\[CapitalLambda]bh^2*
       (360 - 6480*Ec + 51840*Ec^2 - 241920*Ec^3 + 725760*Ec^4 - 
        1451520*Ec^5 + 1935360*Ec^6 - 1658880*Ec^7 + 829440*Ec^8 - 
        184320*Ec^9 - 98267*\[Rho] + 1831926*Ec*\[Rho] - 
        15223488*Ec^2*\[Rho] + 74072704*Ec^3*\[Rho] - 232822272*Ec^4*\[Rho] + 
        491125632*Ec^5*\[Rho] - 697677536*Ec^6*\[Rho] + 
        649134528*Ec^7*\[Rho] - 370608384*Ec^8*\[Rho] + 
        121364992*Ec^9*\[Rho] - 39207936*Ec^10*\[Rho] + 
        30640128*Ec^11*\[Rho] - 15171584*Ec^12*\[Rho] + 
        2260992*Ec^13*\[Rho] + 1449984*Ec^14*\[Rho] - 1064960*Ec^15*\[Rho] - 
        1452*\[Rho]^2 + 289656*Ec*\[Rho]^2 - 4688928*Ec^2*\[Rho]^2 + 
        34530624*Ec^3*\[Rho]^2 - 147863232*Ec^4*\[Rho]^2 + 
        401803392*Ec^5*\[Rho]^2 - 710744832*Ec^6*\[Rho]^2 + 
        800448000*Ec^7*\[Rho]^2 - 517122048*Ec^8*\[Rho]^2 + 
        112717824*Ec^9*\[Rho]^2 + 77942784*Ec^10*\[Rho]^2 - 
        64757760*Ec^11*\[Rho]^2 + 22413312*Ec^12*\[Rho]^2 - 
        4915200*Ec^13*\[Rho]^2 + 83175*\[Rho]^3 - 1412550*Ec*\[Rho]^3 + 
        10539000*Ec^2*\[Rho]^3 - 45121200*Ec^3*\[Rho]^3 + 
        121150800*Ec^4*\[Rho]^3 - 207778464*Ec^5*\[Rho]^3 + 
        216528192*Ec^6*\[Rho]^3 - 106054272*Ec^7*\[Rho]^3 - 
        29832192*Ec^8*\[Rho]^3 + 80019456*Ec^9*\[Rho]^3 - 
        56355840*Ec^10*\[Rho]^3 + 23500800*Ec^11*\[Rho]^3 - 
        5111808*Ec^12*\[Rho]^3 + 11400*\[Rho]^4 - 186000*Ec*\[Rho]^4 + 
        1315200*Ec^2*\[Rho]^4 - 5216000*Ec^3*\[Rho]^4 + 
        12422400*Ec^4*\[Rho]^4 - 17736192*Ec^5*\[Rho]^4 + 
        14701952*Ec^6*\[Rho]^4 - 9195264*Ec^7*\[Rho]^4 + 
        14072832*Ec^8*\[Rho]^4 - 23853056*Ec^9*\[Rho]^4 + 
        19617792*Ec^10*\[Rho]^4 - 5664768*Ec^11*\[Rho]^4 + 5115*\[Rho]^5 - 
        86670*Ec*\[Rho]^5 + 644760*Ec^2*\[Rho]^5 - 2749680*Ec^3*\[Rho]^5 + 
        7341840*Ec^4*\[Rho]^5 - 12366240*Ec^5*\[Rho]^5 + 
        13198752*Ec^6*\[Rho]^5 - 9013056*Ec^7*\[Rho]^5 + 
        3080448*Ec^8*\[Rho]^5 + 62976*Ec^9*\[Rho]^5 + 625152*Ec^10*\[Rho]^5 - 
        537600*Ec^11*\[Rho]^5 - 708*\[Rho]^6 + 12744*Ec*\[Rho]^6 - 
        101952*Ec^2*\[Rho]^6 + 475776*Ec^3*\[Rho]^6 - 1427328*Ec^4*\[Rho]^6 + 
        3078144*Ec^5*\[Rho]^6 - 5675904*Ec^6*\[Rho]^6 + 
        7656192*Ec^7*\[Rho]^6 - 6483456*Ec^8*\[Rho]^6 + 
        3191808*Ec^9*\[Rho]^6 - 700416*Ec^10*\[Rho]^6 + 377*\[Rho]^7 - 
        6786*Ec*\[Rho]^7 + 54288*Ec^2*\[Rho]^7 - 253344*Ec^3*\[Rho]^7 + 
        760032*Ec^4*\[Rho]^7 - 1520064*Ec^5*\[Rho]^7 + 
        2026752*Ec^6*\[Rho]^7 - 1737216*Ec^7*\[Rho]^7 + 
        868608*Ec^8*\[Rho]^7 - 193024*Ec^9*\[Rho]^7 - 60*(-1 + 2*Ec)^9*\[Rho]*
         (526 + 2196*\[Rho] + 705*\[Rho]^2 + 160*\[Rho]^3 + 45*\[Rho]^4)*
         Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^9*\[Rho]*(526 + 2196*\[Rho] + 
          705*\[Rho]^2 + 160*\[Rho]^3 + 45*\[Rho]^4)*Log[\[Rho]]))))/
  (54000*(1 - 2*Ec)^7*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r5*((2880 - 40320*Ec + 241920*Ec^2 - 806400*Ec^3 + 1612800*Ec^4 - 
      1935360*Ec^5 + 1290240*Ec^6 - 368640*Ec^7 + 2425*\[Rho] - 
      50750*Ec*\[Rho] + 422100*Ec^2*\[Rho] - 1908120*Ec^3*\[Rho] + 
      5308800*Ec^4*\[Rho] - 9757440*Ec^5*\[Rho] + 12595200*Ec^6*\[Rho] - 
      12134400*Ec^7*\[Rho] + 8759040*Ec^8*\[Rho] - 4006400*Ec^9*\[Rho] + 
      609280*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] - 3000*\[Rho]^2 + 
      42000*Ec*\[Rho]^2 - 252000*Ec^2*\[Rho]^2 + 847680*Ec^3*\[Rho]^2 - 
      1864320*Ec^4*\[Rho]^2 + 3158784*Ec^5*\[Rho]^2 - 4489728*Ec^6*\[Rho]^2 + 
      4733952*Ec^7*\[Rho]^2 - 2949120*Ec^8*\[Rho]^2 + 786432*Ec^9*\[Rho]^2 - 
      9000*\[Rho]^3 + 131400*Ec*\[Rho]^3 - 826200*Ec^2*\[Rho]^3 + 
      3012720*Ec^3*\[Rho]^3 - 6869760*Ec^4*\[Rho]^3 + 9813120*Ec^5*\[Rho]^3 - 
      8621184*Ec^6*\[Rho]^3 + 4429056*Ec^7*\[Rho]^3 - 1007616*Ec^8*\[Rho]^3 + 
      8600*\[Rho]^4 - 120400*Ec*\[Rho]^4 + 722400*Ec^2*\[Rho]^4 - 
      2492480*Ec^3*\[Rho]^4 + 5252800*Ec^4*\[Rho]^4 - 6672000*Ec^5*\[Rho]^4 + 
      5008640*Ec^6*\[Rho]^4 - 1922560*Ec^7*\[Rho]^4 + 245760*Ec^8*\[Rho]^4 - 
      1905*\[Rho]^5 + 26670*Ec*\[Rho]^5 - 160020*Ec^2*\[Rho]^5 + 
      533400*Ec^3*\[Rho]^5 - 1066800*Ec^4*\[Rho]^5 + 1280160*Ec^5*\[Rho]^5 - 
      853440*Ec^6*\[Rho]^5 + 243840*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*\[Rho]*
       (-28 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*
       (-28 + 9*\[Rho]^2)*Log[\[Rho]])*
     (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
        80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
        32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
        24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
        32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
        4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
      6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
        32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
        1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
        384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
        768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
        11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
        1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
        960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
        16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
        640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
        6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
        480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
        576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
        144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
        32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) + 
    15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(4*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*
       (1625 - 22750*Ec + 136500*Ec^2 - 463400*Ec^3 + 1036960*Ec^4 - 
        1930272*Ec^5 + 3887168*Ec^6 - 7643008*Ec^7 + 11182080*Ec^8 - 
        10429440*Ec^9 + 5289984*Ec^10 - 638976*Ec^11 - 651264*Ec^12 + 
        245760*Ec^13 + 9525*\[Rho] - 147750*Ec*\[Rho] + 987300*Ec^2*\[Rho] - 
        3671400*Ec^3*\[Rho] + 8097600*Ec^4*\[Rho] - 10012320*Ec^5*\[Rho] + 
        4159680*Ec^6*\[Rho] + 6414720*Ec^7*\[Rho] - 11865600*Ec^8*\[Rho] + 
        9369600*Ec^9*\[Rho] - 4546560*Ec^10*\[Rho] + 1290240*Ec^11*\[Rho] - 
        61440*Ec^12*\[Rho] + 7200*\[Rho]^2 - 131400*Ec*\[Rho]^2 + 
        1002600*Ec^2*\[Rho]^2 - 4249200*Ec^3*\[Rho]^2 + 
        11047200*Ec^4*\[Rho]^2 - 18091200*Ec^5*\[Rho]^2 + 
        17980800*Ec^6*\[Rho]^2 - 9043200*Ec^7*\[Rho]^2 + 
        38400*Ec^8*\[Rho]^2 + 2073600*Ec^9*\[Rho]^2 - 614400*Ec^10*\[Rho]^2 - 
        25600*\[Rho]^3 + 349400*Ec*\[Rho]^3 - 2033400*Ec^2*\[Rho]^3 + 
        6624400*Ec^3*\[Rho]^3 - 13263200*Ec^4*\[Rho]^3 + 
        16678080*Ec^5*\[Rho]^3 - 12504960*Ec^6*\[Rho]^3 + 
        4212480*Ec^7*\[Rho]^3 + 898560*Ec^8*\[Rho]^3 - 
        1172480*Ec^9*\[Rho]^3 + 225280*Ec^10*\[Rho]^3 + 11175*\[Rho]^4 - 
        156450*Ec*\[Rho]^4 + 938700*Ec^2*\[Rho]^4 - 3223800*Ec^3*\[Rho]^4 + 
        6978000*Ec^4*\[Rho]^4 - 9628800*Ec^5*\[Rho]^4 + 
        8016000*Ec^6*\[Rho]^4 - 3352320*Ec^7*\[Rho]^4 + 
        142080*Ec^8*\[Rho]^4 + 261120*Ec^9*\[Rho]^4 - 4725*\[Rho]^5 + 
        66150*Ec*\[Rho]^5 - 396900*Ec^2*\[Rho]^5 + 1355400*Ec^3*\[Rho]^5 - 
        2860560*Ec^4*\[Rho]^5 + 3693312*Ec^5*\[Rho]^5 - 
        2811648*Ec^6*\[Rho]^5 + 1102848*Ec^7*\[Rho]^5 - 
        149760*Ec^8*\[Rho]^5 + 800*\[Rho]^6 - 11200*Ec*\[Rho]^6 + 
        67200*Ec^2*\[Rho]^6 - 224000*Ec^3*\[Rho]^6 + 448000*Ec^4*\[Rho]^6 - 
        537600*Ec^5*\[Rho]^6 + 358400*Ec^6*\[Rho]^6 - 102400*Ec^7*\[Rho]^6 + 
        900*(-1 + 2*Ec)^7*\[Rho]*(8 + 17*\[Rho] + 5*\[Rho]^2)*Log[1 - 2*Ec] - 
        900*(-1 + 2*Ec)^7*\[Rho]*(8 + 17*\[Rho] + 5*\[Rho]^2)*Log[\[Rho]]) - 
      2*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + \[Rho])^
        2*(2880 - 40320*Ec + 241920*Ec^2 - 806400*Ec^3 + 1612800*Ec^4 - 
        1935360*Ec^5 + 1290240*Ec^6 - 368640*Ec^7 + 2425*\[Rho] - 
        50750*Ec*\[Rho] + 422100*Ec^2*\[Rho] - 1908120*Ec^3*\[Rho] + 
        5308800*Ec^4*\[Rho] - 9757440*Ec^5*\[Rho] + 12595200*Ec^6*\[Rho] - 
        12134400*Ec^7*\[Rho] + 8759040*Ec^8*\[Rho] - 4006400*Ec^9*\[Rho] + 
        609280*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] - 3000*\[Rho]^2 + 
        42000*Ec*\[Rho]^2 - 252000*Ec^2*\[Rho]^2 + 847680*Ec^3*\[Rho]^2 - 
        1864320*Ec^4*\[Rho]^2 + 3158784*Ec^5*\[Rho]^2 - 
        4489728*Ec^6*\[Rho]^2 + 4733952*Ec^7*\[Rho]^2 - 
        2949120*Ec^8*\[Rho]^2 + 786432*Ec^9*\[Rho]^2 - 9000*\[Rho]^3 + 
        131400*Ec*\[Rho]^3 - 826200*Ec^2*\[Rho]^3 + 3012720*Ec^3*\[Rho]^3 - 
        6869760*Ec^4*\[Rho]^3 + 9813120*Ec^5*\[Rho]^3 - 
        8621184*Ec^6*\[Rho]^3 + 4429056*Ec^7*\[Rho]^3 - 
        1007616*Ec^8*\[Rho]^3 + 8600*\[Rho]^4 - 120400*Ec*\[Rho]^4 + 
        722400*Ec^2*\[Rho]^4 - 2492480*Ec^3*\[Rho]^4 + 
        5252800*Ec^4*\[Rho]^4 - 6672000*Ec^5*\[Rho]^4 + 
        5008640*Ec^6*\[Rho]^4 - 1922560*Ec^7*\[Rho]^4 + 
        245760*Ec^8*\[Rho]^4 - 1905*\[Rho]^5 + 26670*Ec*\[Rho]^5 - 
        160020*Ec^2*\[Rho]^5 + 533400*Ec^3*\[Rho]^5 - 1066800*Ec^4*\[Rho]^5 + 
        1280160*Ec^5*\[Rho]^5 - 853440*Ec^6*\[Rho]^5 + 243840*Ec^7*\[Rho]^5 - 
        300*(-1 + 2*Ec)^7*\[Rho]*(-28 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
        300*(-1 + 2*Ec)^7*\[Rho]*(-28 + 9*\[Rho]^2)*Log[\[Rho]]) + 
      10*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*
       (\[CapitalLambda]bh + \[Rho])*(75 - 1050*Ec + 6300*Ec^2 - 20520*Ec^3 + 
        34560*Ec^4 - 192*Ec^5 - 158592*Ec^6 + 444672*Ec^7 - 672000*Ec^8 + 
        591360*Ec^9 - 254976*Ec^10 + 6144*Ec^11 + 24576*Ec^12 + 
        11615*\[Rho] - 173170*Ec*\[Rho] + 1112940*Ec^2*\[Rho] - 
        4018920*Ec^3*\[Rho] + 8882400*Ec^4*\[Rho] - 12194880*Ec^5*\[Rho] + 
        9924480*Ec^6*\[Rho] - 4020480*Ec^7*\[Rho] + 234240*Ec^8*\[Rho] + 
        243200*Ec^9*\[Rho] - 25600*Ec^10*\[Rho] + 30720*Ec^11*\[Rho] - 
        16560*\[Rho]^2 + 223560*Ec*\[Rho]^2 - 1283400*Ec^2*\[Rho]^2 + 
        4112400*Ec^3*\[Rho]^2 - 8082720*Ec^4*\[Rho]^2 + 
        10041792*Ec^5*\[Rho]^2 - 7797888*Ec^6*\[Rho]^2 + 
        3552000*Ec^7*\[Rho]^2 - 726528*Ec^8*\[Rho]^2 - 95232*Ec^9*\[Rho]^2 + 
        61440*Ec^10*\[Rho]^2 + 8880*\[Rho]^3 - 125400*Ec*\[Rho]^3 + 
        759960*Ec^2*\[Rho]^3 - 2657520*Ec^3*\[Rho]^3 + 
        5885280*Ec^4*\[Rho]^3 - 8352192*Ec^5*\[Rho]^3 + 
        7337088*Ec^6*\[Rho]^3 - 3593472*Ec^7*\[Rho]^3 + 
        631296*Ec^8*\[Rho]^3 + 82944*Ec^9*\[Rho]^3 - 4955*\[Rho]^4 + 
        69370*Ec*\[Rho]^4 - 416220*Ec^2*\[Rho]^4 + 1428200*Ec^3*\[Rho]^4 - 
        3012400*Ec^4*\[Rho]^4 + 3861216*Ec^5*\[Rho]^4 - 
        2913344*Ec^6*\[Rho]^4 + 1124224*Ec^7*\[Rho]^4 - 
        145920*Ec^8*\[Rho]^4 + 945*\[Rho]^5 - 13230*Ec*\[Rho]^5 + 
        79380*Ec^2*\[Rho]^5 - 264600*Ec^3*\[Rho]^5 + 529200*Ec^4*\[Rho]^5 - 
        635040*Ec^5*\[Rho]^5 + 423360*Ec^6*\[Rho]^5 - 120960*Ec^7*\[Rho]^5 + 
        60*(-1 + 2*Ec)^7*\[Rho]*(88 + 69*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
        60*(-1 + 2*Ec)^7*\[Rho]*(88 + 69*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]) - 
      2*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho]*
       (1445 - 23120*Ec + 161840*Ec^2 - 647360*Ec^3 + 1641200*Ec^4 - 
        2970368*Ec^5 + 5392768*Ec^6 - 13367296*Ec^7 + 32199424*Ec^8 - 
        55193600*Ec^9 + 60440576*Ec^10 - 37339136*Ec^11 + 7442432*Ec^12 + 
        4390912*Ec^13 - 2129920*Ec^14 + 118000*\[Rho] - 1969600*Ec*\[Rho] + 
        14440000*Ec^2*\[Rho] - 60806400*Ec^3*\[Rho] + 160980000*Ec^4*\[Rho] - 
        273907200*Ec^5*\[Rho] + 288499200*Ec^6*\[Rho] - 
        156518400*Ec^7*\[Rho] - 7603200*Ec^8*\[Rho] + 74752000*Ec^9*\[Rho] - 
        58777600*Ec^10*\[Rho] + 28672000*Ec^11*\[Rho] - 
        7987200*Ec^12*\[Rho] + 22075*\[Rho]^2 - 703000*Ec*\[Rho]^2 + 
        7719400*Ec^2*\[Rho]^2 - 43936800*Ec^3*\[Rho]^2 + 
        149742000*Ec^4*\[Rho]^2 - 324176640*Ec^5*\[Rho]^2 + 
        452183040*Ec^6*\[Rho]^2 - 397547520*Ec^7*\[Rho]^2 + 
        206664960*Ec^8*\[Rho]^2 - 57006080*Ec^9*\[Rho]^2 + 
        8837120*Ec^10*\[Rho]^2 - 1433600*Ec^11*\[Rho]^2 - 
        307200*Ec^12*\[Rho]^2 - 161600*\[Rho]^3 + 2523200*Ec*\[Rho]^3 - 
        17163200*Ec^2*\[Rho]^3 + 66323200*Ec^3*\[Rho]^3 - 
        160163200*Ec^4*\[Rho]^3 + 251566720*Ec^5*\[Rho]^3 - 
        260618240*Ec^6*\[Rho]^3 + 179264000*Ec^7*\[Rho]^3 - 
        84285440*Ec^8*\[Rho]^3 + 27965440*Ec^9*\[Rho]^3 - 
        4587520*Ec^10*\[Rho]^3 - 204800*Ec^11*\[Rho]^3 + 28475*\[Rho]^4 - 
        461000*Ec*\[Rho]^4 + 3270200*Ec^2*\[Rho]^4 - 13282400*Ec^3*\[Rho]^4 + 
        34918400*Ec^4*\[Rho]^4 - 62977280*Ec^5*\[Rho]^4 + 
        77548160*Ec^6*\[Rho]^4 - 62359040*Ec^7*\[Rho]^4 + 
        30444800*Ec^8*\[Rho]^4 - 6666240*Ec^9*\[Rho]^4 - 9520*\[Rho]^5 + 
        152320*Ec*\[Rho]^5 - 1066240*Ec^2*\[Rho]^5 + 4264960*Ec^3*\[Rho]^5 - 
        10996000*Ec^4*\[Rho]^5 + 18848128*Ec^5*\[Rho]^5 - 
        20293888*Ec^6*\[Rho]^5 + 13336576*Ec^7*\[Rho]^5 - 
        4647424*Ec^8*\[Rho]^5 + 583680*Ec^9*\[Rho]^5 + 1125*\[Rho]^6 - 
        18000*Ec*\[Rho]^6 + 126000*Ec^2*\[Rho]^6 - 504000*Ec^3*\[Rho]^6 + 
        1260000*Ec^4*\[Rho]^6 - 2016000*Ec^5*\[Rho]^6 + 
        2016000*Ec^6*\[Rho]^6 - 1152000*Ec^7*\[Rho]^6 + 
        288000*Ec^8*\[Rho]^6 - 300*(1 - 2*Ec)^8*\[Rho]*(136 + 583*\[Rho] + 
          104*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] + 300*(1 - 2*Ec)^8*\[Rho]*
         (136 + 583*\[Rho] + 104*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) + 
      2*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(5760 - 92160*Ec + 645120*Ec^2 - 
        2580480*Ec^3 + 6451200*Ec^4 - 10321920*Ec^5 + 10321920*Ec^6 - 
        5898240*Ec^7 + 1474560*Ec^8 + 45943*\[Rho] - 805168*Ec*\[Rho] + 
        6196816*Ec^2*\[Rho] - 27403584*Ec^3*\[Rho] + 76304400*Ec^4*\[Rho] - 
        137174016*Ec^5*\[Rho] + 154999296*Ec^6*\[Rho] - 
        97554432*Ec^7*\[Rho] + 17826048*Ec^8*\[Rho] + 13496320*Ec^9*\[Rho] - 
        3911680*Ec^10*\[Rho] - 3522560*Ec^11*\[Rho] + 1536000*Ec^12*\[Rho] - 
        94425*\[Rho]^2 + 1510800*Ec*\[Rho]^2 - 10575600*Ec^2*\[Rho]^2 + 
        42302400*Ec^3*\[Rho]^2 - 105787920*Ec^4*\[Rho]^2 + 
        169241088*Ec^5*\[Rho]^2 - 167943168*Ec^6*\[Rho]^2 + 
        90494976*Ec^7*\[Rho]^2 - 12442368*Ec^8*\[Rho]^2 - 
        9056256*Ec^9*\[Rho]^2 + 602112*Ec^10*\[Rho]^2 + 
        2015232*Ec^11*\[Rho]^2 - 307200*Ec^12*\[Rho]^2 + 46800*\[Rho]^3 - 
        718200*Ec*\[Rho]^3 + 4782600*Ec^2*\[Rho]^3 - 17988000*Ec^3*\[Rho]^3 + 
        42140160*Ec^4*\[Rho]^3 - 64170624*Ec^5*\[Rho]^3 + 
        64426752*Ec^6*\[Rho]^3 - 43709952*Ec^7*\[Rho]^3 + 
        23506944*Ec^8*\[Rho]^3 - 12066816*Ec^9*\[Rho]^3 + 
        3360768*Ec^10*\[Rho]^3 - 12400*\[Rho]^4 + 214600*Ec*\[Rho]^4 - 
        1631800*Ec^2*\[Rho]^4 + 7132000*Ec^3*\[Rho]^4 - 
        20529280*Ec^4*\[Rho]^4 + 40616320*Ec^5*\[Rho]^4 - 
        53663488*Ec^6*\[Rho]^4 + 45726208*Ec^7*\[Rho]^4 - 
        24365056*Ec^8*\[Rho]^4 + 6119424*Ec^9*\[Rho]^4 - 
        153600*Ec^10*\[Rho]^4 + 9465*\[Rho]^5 - 151440*Ec*\[Rho]^5 + 
        1060080*Ec^2*\[Rho]^5 - 4240320*Ec^3*\[Rho]^5 + 
        10973760*Ec^4*\[Rho]^5 - 18689280*Ec^5*\[Rho]^5 + 
        19691520*Ec^6*\[Rho]^5 - 12672000*Ec^7*\[Rho]^5 + 
        4273920*Ec^8*\[Rho]^5 - 491520*Ec^9*\[Rho]^5 - 1143*\[Rho]^6 + 
        18288*Ec*\[Rho]^6 - 128016*Ec^2*\[Rho]^6 + 512064*Ec^3*\[Rho]^6 - 
        1280160*Ec^4*\[Rho]^6 + 2048256*Ec^5*\[Rho]^6 - 
        2048256*Ec^6*\[Rho]^6 + 1170432*Ec^7*\[Rho]^6 - 
        292608*Ec^8*\[Rho]^6 + 60*(1 - 2*Ec)^8*\[Rho]*(-584 + 255*\[Rho]^2 + 
          135*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*\[Rho]*
         (-584 + 255*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]) - 
      4*\[CapitalLambda]bh^2*(1440 - 25920*Ec + 207360*Ec^2 - 967680*Ec^3 + 
        2903040*Ec^4 - 5806080*Ec^5 + 7741440*Ec^6 - 6635520*Ec^7 + 
        3317760*Ec^8 - 737280*Ec^9 + 28737*\[Rho] - 546786*Ec*\[Rho] + 
        4639968*Ec^2*\[Rho] - 23070144*Ec^3*\[Rho] + 74169792*Ec^4*\[Rho] - 
        160252032*Ec^5*\[Rho] + 233617696*Ec^6*\[Rho] - 
        223391808*Ec^7*\[Rho] + 129402624*Ec^8*\[Rho] - 
        34586112*Ec^9*\[Rho] - 8745984*Ec^10*\[Rho] + 20539392*Ec^11*\[Rho] - 
        19070976*Ec^12*\[Rho] + 7077888*Ec^13*\[Rho] + 1253376*Ec^14*\[Rho] - 
        1064960*Ec^15*\[Rho] - 79448*\[Rho]^2 + 1423344*Ec*\[Rho]^2 - 
        11326272*Ec^2*\[Rho]^2 + 52533376*Ec^3*\[Rho]^2 - 
        156471168*Ec^4*\[Rho]^2 + 310180608*Ec^5*\[Rho]^2 - 
        408557568*Ec^6*\[Rho]^2 + 342835200*Ec^7*\[Rho]^2 - 
        161482752*Ec^8*\[Rho]^2 + 21630976*Ec^9*\[Rho]^2 + 
        21282816*Ec^10*\[Rho]^2 - 23101440*Ec^11*\[Rho]^2 + 
        16089088*Ec^12*\[Rho]^2 - 4915200*Ec^13*\[Rho]^2 + 7375*\[Rho]^3 - 
        150*Ec*\[Rho]^3 - 1192200*Ec^2*\[Rho]^3 + 11928400*Ec^3*\[Rho]^3 - 
        58062000*Ec^4*\[Rho]^3 + 170016864*Ec^5*\[Rho]^3 - 
        319276992*Ec^6*\[Rho]^3 + 387737472*Ec^7*\[Rho]^3 - 
        294724608*Ec^8*\[Rho]^3 + 130822144*Ec^9*\[Rho]^3 - 
        34421760*Ec^10*\[Rho]^3 + 10598400*Ec^11*\[Rho]^3 - 
        3080192*Ec^12*\[Rho]^3 + 42400*\[Rho]^4 - 744000*Ec*\[Rho]^4 + 
        5779200*Ec^2*\[Rho]^4 - 26048000*Ec^3*\[Rho]^4 + 
        74918400*Ec^4*\[Rho]^4 - 142967808*Ec^5*\[Rho]^4 + 
        183390848*Ec^6*\[Rho]^4 - 157998336*Ec^7*\[Rho]^4 + 
        92525568*Ec^8*\[Rho]^4 - 41887744*Ec^9*\[Rho]^4 + 
        17860608*Ec^10*\[Rho]^4 - 4165632*Ec^11*\[Rho]^4 - 2065*\[Rho]^5 + 
        42570*Ec*\[Rho]^5 - 389160*Ec^2*\[Rho]^5 + 2075280*Ec^3*\[Rho]^5 - 
        7133040*Ec^4*\[Rho]^5 + 17161440*Ec^5*\[Rho]^5 - 
        29965152*Ec^6*\[Rho]^5 + 36209856*Ec^7*\[Rho]^5 - 
        28539648*Ec^8*\[Rho]^5 + 14503424*Ec^9*\[Rho]^5 - 
        3466752*Ec^10*\[Rho]^5 + 76800*Ec^11*\[Rho]^5 + 1688*\[Rho]^6 - 
        30384*Ec*\[Rho]^6 + 243072*Ec^2*\[Rho]^6 - 1134336*Ec^3*\[Rho]^6 + 
        3403008*Ec^4*\[Rho]^6 - 7017984*Ec^5*\[Rho]^6 + 
        10011264*Ec^6*\[Rho]^6 - 8969472*Ec^7*\[Rho]^6 + 
        5008896*Ec^8*\[Rho]^6 - 1481728*Ec^9*\[Rho]^6 + 
        147456*Ec^10*\[Rho]^6 - 127*\[Rho]^7 + 2286*Ec*\[Rho]^7 - 
        18288*Ec^2*\[Rho]^7 + 85344*Ec^3*\[Rho]^7 - 256032*Ec^4*\[Rho]^7 + 
        512064*Ec^5*\[Rho]^7 - 682752*Ec^6*\[Rho]^7 + 585216*Ec^7*\[Rho]^7 - 
        292608*Ec^8*\[Rho]^7 + 65024*Ec^9*\[Rho]^7 - 60*(-1 + 2*Ec)^9*\[Rho]*
         (-246 - 56*\[Rho] + 1105*\[Rho]^2 + 160*\[Rho]^3 + 45*\[Rho]^4)*
         Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^9*\[Rho]*(-246 - 56*\[Rho] + 
          1105*\[Rho]^2 + 160*\[Rho]^3 + 45*\[Rho]^4)*Log[\[Rho]]))))/
  (54000*(1 - 2*Ec)^7*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r4*((1530 - 21420*Ec + 128520*Ec^2 - 428400*Ec^3 + 856800*Ec^4 - 
      1028160*Ec^5 + 685440*Ec^6 - 195840*Ec^7 - 3275*\[Rho] + 
      46150*Ec*\[Rho] - 279000*Ec^2*\[Rho] + 931680*Ec^3*\[Rho] - 
      1817400*Ec^4*\[Rho] + 1905360*Ec^5*\[Rho] - 458400*Ec^6*\[Rho] - 
      1339200*Ec^7*\[Rho] + 1741440*Ec^8*\[Rho] - 992000*Ec^9*\[Rho] + 
      340480*Ec^10*\[Rho] - 76800*Ec^11*\[Rho] + 1800*\[Rho]^2 - 
      25200*Ec*\[Rho]^2 + 151200*Ec^2*\[Rho]^2 - 503520*Ec^3*\[Rho]^2 + 
      1014480*Ec^4*\[Rho]^2 - 1284576*Ec^5*\[Rho]^2 + 1078272*Ec^6*\[Rho]^2 - 
      695808*Ec^7*\[Rho]^2 + 387840*Ec^8*\[Rho]^2 - 127488*Ec^9*\[Rho]^2 - 
      3600*\[Rho]^3 + 53100*Ec*\[Rho]^3 - 337500*Ec^2*\[Rho]^3 + 
      1242120*Ec^3*\[Rho]^3 - 2941560*Ec^4*\[Rho]^3 + 4621200*Ec^5*\[Rho]^3 - 
      4687584*Ec^6*\[Rho]^3 + 2776896*Ec^7*\[Rho]^3 - 731136*Ec^8*\[Rho]^3 + 
      5750*\[Rho]^4 - 80500*Ec*\[Rho]^4 + 483000*Ec^2*\[Rho]^4 - 
      1681280*Ec^3*\[Rho]^4 + 3701200*Ec^4*\[Rho]^4 - 5235360*Ec^5*\[Rho]^4 + 
      4571840*Ec^6*\[Rho]^4 - 2227840*Ec^7*\[Rho]^4 + 460800*Ec^8*\[Rho]^4 - 
      2205*\[Rho]^5 + 30870*Ec*\[Rho]^5 - 185220*Ec^2*\[Rho]^5 + 
      617400*Ec^3*\[Rho]^5 - 1234800*Ec^4*\[Rho]^5 + 1481760*Ec^5*\[Rho]^5 - 
      987840*Ec^6*\[Rho]^5 + 282240*Ec^7*\[Rho]^5 - 150*(-1 + 2*Ec)^7*\[Rho]*
       (1 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 150*(-1 + 2*Ec)^7*\[Rho]*
       (1 + 9*\[Rho]^2)*Log[\[Rho]])*
     (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
        80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
        32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
        24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
        32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
        4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
      6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
        32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
        1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
        384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
        768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
        11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
        1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
        960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
        16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
        640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
        6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
        480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
        576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
        144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
        32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) - 
    15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(2*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(1530 - 21420*Ec + 128520*Ec^2 - 
        428400*Ec^3 + 856800*Ec^4 - 1028160*Ec^5 + 685440*Ec^6 - 
        195840*Ec^7 - 3275*\[Rho] + 46150*Ec*\[Rho] - 279000*Ec^2*\[Rho] + 
        931680*Ec^3*\[Rho] - 1817400*Ec^4*\[Rho] + 1905360*Ec^5*\[Rho] - 
        458400*Ec^6*\[Rho] - 1339200*Ec^7*\[Rho] + 1741440*Ec^8*\[Rho] - 
        992000*Ec^9*\[Rho] + 340480*Ec^10*\[Rho] - 76800*Ec^11*\[Rho] + 
        1800*\[Rho]^2 - 25200*Ec*\[Rho]^2 + 151200*Ec^2*\[Rho]^2 - 
        503520*Ec^3*\[Rho]^2 + 1014480*Ec^4*\[Rho]^2 - 
        1284576*Ec^5*\[Rho]^2 + 1078272*Ec^6*\[Rho]^2 - 
        695808*Ec^7*\[Rho]^2 + 387840*Ec^8*\[Rho]^2 - 127488*Ec^9*\[Rho]^2 - 
        3600*\[Rho]^3 + 53100*Ec*\[Rho]^3 - 337500*Ec^2*\[Rho]^3 + 
        1242120*Ec^3*\[Rho]^3 - 2941560*Ec^4*\[Rho]^3 + 
        4621200*Ec^5*\[Rho]^3 - 4687584*Ec^6*\[Rho]^3 + 
        2776896*Ec^7*\[Rho]^3 - 731136*Ec^8*\[Rho]^3 + 5750*\[Rho]^4 - 
        80500*Ec*\[Rho]^4 + 483000*Ec^2*\[Rho]^4 - 1681280*Ec^3*\[Rho]^4 + 
        3701200*Ec^4*\[Rho]^4 - 5235360*Ec^5*\[Rho]^4 + 
        4571840*Ec^6*\[Rho]^4 - 2227840*Ec^7*\[Rho]^4 + 
        460800*Ec^8*\[Rho]^4 - 2205*\[Rho]^5 + 30870*Ec*\[Rho]^5 - 
        185220*Ec^2*\[Rho]^5 + 617400*Ec^3*\[Rho]^5 - 1234800*Ec^4*\[Rho]^5 + 
        1481760*Ec^5*\[Rho]^5 - 987840*Ec^6*\[Rho]^5 + 282240*Ec^7*\[Rho]^5 - 
        150*(-1 + 2*Ec)^7*\[Rho]*(1 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
        150*(-1 + 2*Ec)^7*\[Rho]*(1 + 9*\[Rho]^2)*Log[\[Rho]]) + 
      (1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*(1365 - 19110*Ec + 
        114660*Ec^2 - 389640*Ec^3 + 875040*Ec^4 - 1637376*Ec^5 + 
        3301088*Ec^6 - 6529600*Ec^7 + 9883776*Ec^8 - 10223360*Ec^9 + 
        6948352*Ec^10 - 2958336*Ec^11 + 665600*Ec^12 - 28672*Ec^13 - 
        13740*\[Rho] + 199560*Ec*\[Rho] - 1247760*Ec^2*\[Rho] + 
        4328400*Ec^3*\[Rho] - 8782800*Ec^4*\[Rho] + 9281760*Ec^5*\[Rho] - 
        248640*Ec^6*\[Rho] - 13791360*Ec^7*\[Rho] + 20179200*Ec^8*\[Rho] - 
        14630400*Ec^9*\[Rho] + 5821440*Ec^10*\[Rho] - 1320960*Ec^11*\[Rho] + 
        245760*Ec^12*\[Rho] + 15000*\[Rho]^2 - 201000*Ec*\[Rho]^2 + 
        1143000*Ec^2*\[Rho]^2 - 3541200*Ec^3*\[Rho]^2 + 
        6261600*Ec^4*\[Rho]^2 - 5534400*Ec^5*\[Rho]^2 - 
        144000*Ec^6*\[Rho]^2 + 5664000*Ec^7*\[Rho]^2 - 
        5721600*Ec^8*\[Rho]^2 + 2380800*Ec^9*\[Rho]^2 - 
        307200*Ec^10*\[Rho]^2 - 3100*\[Rho]^3 + 49400*Ec*\[Rho]^3 - 
        338400*Ec^2*\[Rho]^3 + 1327200*Ec^3*\[Rho]^3 - 
        3391200*Ec^4*\[Rho]^3 + 6191040*Ec^5*\[Rho]^3 - 
        8698880*Ec^6*\[Rho]^3 + 9687040*Ec^7*\[Rho]^3 - 
        8133120*Ec^8*\[Rho]^3 + 4469760*Ec^9*\[Rho]^3 - 
        1167360*Ec^10*\[Rho]^3 - 3225*\[Rho]^4 + 45150*Ec*\[Rho]^4 - 
        270900*Ec^2*\[Rho]^4 + 957000*Ec^3*\[Rho]^4 - 2108400*Ec^4*\[Rho]^4 + 
        2721120*Ec^5*\[Rho]^4 - 1495200*Ec^6*\[Rho]^4 - 
        763200*Ec^7*\[Rho]^4 + 1560960*Ec^8*\[Rho]^4 - 656640*Ec^9*\[Rho]^4 + 
        5160*\[Rho]^5 - 72240*Ec*\[Rho]^5 + 433440*Ec^2*\[Rho]^5 - 
        1506960*Ec^3*\[Rho]^5 + 3242160*Ec^4*\[Rho]^5 - 
        4392864*Ec^5*\[Rho]^5 + 3605952*Ec^6*\[Rho]^5 - 
        1610880*Ec^7*\[Rho]^5 + 290304*Ec^8*\[Rho]^5 - 1460*\[Rho]^6 + 
        20440*Ec*\[Rho]^6 - 122640*Ec^2*\[Rho]^6 + 408800*Ec^3*\[Rho]^6 - 
        817600*Ec^4*\[Rho]^6 + 981120*Ec^5*\[Rho]^6 - 654080*Ec^6*\[Rho]^6 + 
        186880*Ec^7*\[Rho]^6 - 300*(-1 + 2*Ec)^7*\[Rho]*
         (12 + 15*\[Rho] + 10*\[Rho]^2)*Log[1 - 2*Ec] + 
        300*(-1 + 2*Ec)^7*\[Rho]*(12 + 15*\[Rho] + 10*\[Rho]^2)*
         Log[\[Rho]]) + 10*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*\[Rho]*
       (\[CapitalLambda]bh + \[Rho])*(525 - 8790*Ec + 62820*Ec^2 - 
        246000*Ec^3 + 550320*Ec^4 - 594240*Ec^5 - 174720*Ec^6 + 
        1505280*Ec^7 - 2208000*Ec^8 + 1743360*Ec^9 - 875520*Ec^10 + 
        307200*Ec^11 - 61440*Ec^12 + 340*\[Rho] - 4460*Ec*\[Rho] + 
        24660*Ec^2*\[Rho] - 74040*Ec^3*\[Rho] + 125400*Ec^4*\[Rho] - 
        90960*Ec^5*\[Rho] - 89760*Ec^6*\[Rho] + 319680*Ec^7*\[Rho] - 
        385920*Ec^8*\[Rho] + 236800*Ec^9*\[Rho] - 74240*Ec^10*\[Rho] + 
        15360*Ec^11*\[Rho] - 720*\[Rho]^2 + 9000*Ec*\[Rho]^2 - 
        46440*Ec^2*\[Rho]^2 + 129120*Ec^3*\[Rho]^2 - 220920*Ec^4*\[Rho]^2 + 
        301968*Ec^5*\[Rho]^2 - 499968*Ec^6*\[Rho]^2 + 859008*Ec^7*\[Rho]^2 - 
        1017216*Ec^8*\[Rho]^2 + 678144*Ec^9*\[Rho]^2 - 
        193536*Ec^10*\[Rho]^2 - 1470*\[Rho]^3 + 21120*Ec*\[Rho]^3 - 
        130500*Ec^2*\[Rho]^3 + 465240*Ec^3*\[Rho]^3 - 1046280*Ec^4*\[Rho]^3 + 
        1490352*Ec^5*\[Rho]^3 - 1232064*Ec^6*\[Rho]^3 + 
        386688*Ec^7*\[Rho]^3 + 177792*Ec^8*\[Rho]^3 - 135936*Ec^9*\[Rho]^3 + 
        1955*\[Rho]^4 - 27370*Ec*\[Rho]^4 + 164220*Ec^2*\[Rho]^4 - 
        570560*Ec^3*\[Rho]^4 + 1241080*Ec^4*\[Rho]^4 - 
        1719024*Ec^5*\[Rho]^4 + 1458464*Ec^6*\[Rho]^4 - 
        683968*Ec^7*\[Rho]^4 + 133632*Ec^8*\[Rho]^4 - 630*\[Rho]^5 + 
        8820*Ec*\[Rho]^5 - 52920*Ec^2*\[Rho]^5 + 176400*Ec^3*\[Rho]^5 - 
        352800*Ec^4*\[Rho]^5 + 423360*Ec^5*\[Rho]^5 - 282240*Ec^6*\[Rho]^5 + 
        80640*Ec^7*\[Rho]^5 - 30*(-1 + 2*Ec)^7*(-24 + 5*\[Rho] - 
          18*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] + 30*(-1 + 2*Ec)^7*
         (-24 + 5*\[Rho] - 18*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]) - 
      2*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(3060 - 48960*Ec + 342720*Ec^2 - 
        1370880*Ec^3 + 3427200*Ec^4 - 5483520*Ec^5 + 5483520*Ec^6 - 
        3133440*Ec^7 + 783360*Ec^8 - 3102*\[Rho] + 37752*Ec*\[Rho] - 
        169224*Ec^2*\[Rho] + 233376*Ec^3*\[Rho] + 720000*Ec^4*\[Rho] - 
        3487296*Ec^5*\[Rho] + 5237376*Ec^6*\[Rho] - 110592*Ec^7*\[Rho] - 
        11277312*Ec^8*\[Rho] + 18769920*Ec^9*\[Rho] - 16343040*Ec^10*\[Rho] + 
        9216000*Ec^11*\[Rho] - 3563520*Ec^12*\[Rho] + 737280*Ec^13*\[Rho] + 
        3475*\[Rho]^2 - 49900*Ec*\[Rho]^2 + 303700*Ec^2*\[Rho]^2 - 
        1002000*Ec^3*\[Rho]^2 + 1882680*Ec^4*\[Rho]^2 - 
        1853952*Ec^5*\[Rho]^2 + 498432*Ec^6*\[Rho]^2 + 723456*Ec^7*\[Rho]^2 - 
        811008*Ec^8*\[Rho]^2 + 523264*Ec^9*\[Rho]^2 - 160768*Ec^10*\[Rho]^2 - 
        217088*Ec^11*\[Rho]^2 + 153600*Ec^12*\[Rho]^2 - 1350*\[Rho]^3 + 
        10800*Ec*\[Rho]^3 + 10800*Ec^2*\[Rho]^3 - 446400*Ec^3*\[Rho]^3 + 
        2414760*Ec^4*\[Rho]^3 - 7065024*Ec^5*\[Rho]^3 + 
        13372512*Ec^6*\[Rho]^3 - 17306112*Ec^7*\[Rho]^3 + 
        15060864*Ec^8*\[Rho]^3 - 7965696*Ec^9*\[Rho]^3 + 
        1939968*Ec^10*\[Rho]^3 - 7500*\[Rho]^4 + 128100*Ec*\[Rho]^4 - 
        961500*Ec^2*\[Rho]^4 + 4148400*Ec^3*\[Rho]^4 - 
        11614680*Ec^4*\[Rho]^4 + 22455360*Ec^5*\[Rho]^4 - 
        30612768*Ec^6*\[Rho]^4 + 28670208*Ec^7*\[Rho]^4 - 
        16849536*Ec^8*\[Rho]^4 + 5167104*Ec^9*\[Rho]^4 - 
        483840*Ec^10*\[Rho]^4 + 6740*\[Rho]^5 - 107840*Ec*\[Rho]^5 + 
        754880*Ec^2*\[Rho]^5 - 3019520*Ec^3*\[Rho]^5 + 
        7807160*Ec^4*\[Rho]^5 - 13593920*Ec^5*\[Rho]^5 + 
        15941120*Ec^6*\[Rho]^5 - 11901440*Ec^7*\[Rho]^5 + 
        5048960*Ec^8*\[Rho]^5 - 921600*Ec^9*\[Rho]^5 - 1323*\[Rho]^6 + 
        21168*Ec*\[Rho]^6 - 148176*Ec^2*\[Rho]^6 + 592704*Ec^3*\[Rho]^6 - 
        1481760*Ec^4*\[Rho]^6 + 2370816*Ec^5*\[Rho]^6 - 
        2370816*Ec^6*\[Rho]^6 + 1354752*Ec^7*\[Rho]^6 - 
        338688*Ec^8*\[Rho]^6 + 30*(1 - 2*Ec)^8*\[Rho]*(-198 + 95*\[Rho] - 
          180*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 30*(1 - 2*Ec)^8*\[Rho]*
         (-198 + 95*\[Rho] - 180*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]) - 
      2*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*\[Rho]*
       (6855 - 116880*Ec + 875760*Ec^2 - 3771840*Ec^3 + 10255440*Ec^4 - 
        18284448*Ec^5 + 22086432*Ec^6 - 20736000*Ec^7 + 21987072*Ec^8 - 
        28296192*Ec^9 + 29899776*Ec^10 - 21725184*Ec^11 + 10752000*Ec^12 - 
        3416064*Ec^13 + 466944*Ec^14 - 21825*\[Rho] + 359100*Ec*\[Rho] - 
        2592900*Ec^2*\[Rho] + 10741200*Ec^3*\[Rho] - 27963000*Ec^4*\[Rho] + 
        46944000*Ec^5*\[Rho] - 49670400*Ec^6*\[Rho] + 29721600*Ec^7*\[Rho] - 
        5414400*Ec^8*\[Rho] - 4992000*Ec^9*\[Rho] + 3916800*Ec^10*\[Rho] - 
        921600*Ec^11*\[Rho] - 153600*Ec^12*\[Rho] + 24200*\[Rho]^2 - 
        383900*Ec*\[Rho]^2 + 2660900*Ec^2*\[Rho]^2 - 10520400*Ec^3*\[Rho]^2 + 
        25950000*Ec^4*\[Rho]^2 - 40899840*Ec^5*\[Rho]^2 + 
        40143840*Ec^6*\[Rho]^2 - 21924480*Ec^7*\[Rho]^2 + 
        3661440*Ec^8*\[Rho]^2 + 2478080*Ec^9*\[Rho]^2 - 
        1487360*Ec^10*\[Rho]^2 + 419840*Ec^11*\[Rho]^2 - 
        153600*Ec^12*\[Rho]^2 - 5250*\[Rho]^3 + 70500*Ec*\[Rho]^3 - 
        385500*Ec^2*\[Rho]^3 + 1038000*Ec^3*\[Rho]^3 - 
        1016400*Ec^4*\[Rho]^3 - 1823040*Ec^5*\[Rho]^3 + 
        7078080*Ec^6*\[Rho]^3 - 9456000*Ec^7*\[Rho]^3 + 
        5610240*Ec^8*\[Rho]^3 - 138240*Ec^9*\[Rho]^3 - 
        1597440*Ec^10*\[Rho]^3 + 645120*Ec^11*\[Rho]^3 - 7425*\[Rho]^4 + 
        121500*Ec*\[Rho]^4 - 872100*Ec^2*\[Rho]^4 + 3589200*Ec^3*\[Rho]^4 - 
        9556800*Ec^4*\[Rho]^4 + 17377440*Ec^5*\[Rho]^4 - 
        21835200*Ec^6*\[Rho]^4 + 18435840*Ec^7*\[Rho]^4 - 
        9450240*Ec^8*\[Rho]^4 + 2234880*Ec^9*\[Rho]^4 + 4195*\[Rho]^5 - 
        67120*Ec*\[Rho]^5 + 469840*Ec^2*\[Rho]^5 - 1879360*Ec^3*\[Rho]^5 + 
        4876360*Ec^4*\[Rho]^5 - 8462272*Ec^5*\[Rho]^5 + 
        9822208*Ec^6*\[Rho]^5 - 7221760*Ec^7*\[Rho]^5 + 
        3008128*Ec^8*\[Rho]^5 - 534528*Ec^9*\[Rho]^5 - 750*\[Rho]^6 + 
        12000*Ec*\[Rho]^6 - 84000*Ec^2*\[Rho]^6 + 336000*Ec^3*\[Rho]^6 - 
        840000*Ec^4*\[Rho]^6 + 1344000*Ec^5*\[Rho]^6 - 
        1344000*Ec^6*\[Rho]^6 + 768000*Ec^7*\[Rho]^6 - 192000*Ec^8*\[Rho]^6 + 
        150*(1 - 2*Ec)^8*(-24 + 33*\[Rho] + 11*\[Rho]^2 - 45*\[Rho]^3 + 
          9*\[Rho]^4)*Log[1 - 2*Ec] - 150*(1 - 2*Ec)^8*(-24 + 33*\[Rho] + 
          11*\[Rho]^2 - 45*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]) + 
      \[CapitalLambda]bh^2*(3060 - 55080*Ec + 440640*Ec^2 - 2056320*Ec^3 + 
        6168960*Ec^4 - 12337920*Ec^5 + 16450560*Ec^6 - 14100480*Ec^7 + 
        7050240*Ec^8 - 1566720*Ec^9 + 17413*\[Rho] - 345714*Ec*\[Rho] + 
        3056232*Ec^2*\[Rho] - 15811856*Ec^3*\[Rho] + 52858608*Ec^4*\[Rho] - 
        118783776*Ec^5*\[Rho] + 180787872*Ec^6*\[Rho] - 
        184358976*Ec^7*\[Rho] + 128548608*Ec^8*\[Rho] - 
        82425344*Ec^9*\[Rho] + 83303424*Ec^10*\[Rho] - 
        89683968*Ec^11*\[Rho] + 68030464*Ec^12*\[Rho] - 
        35315712*Ec^13*\[Rho] + 12066816*Ec^14*\[Rho] - 
        1916928*Ec^15*\[Rho] - 42787*\[Rho]^2 + 782286*Ec*\[Rho]^2 - 
        6367368*Ec^2*\[Rho]^2 + 30296144*Ec^3*\[Rho]^2 - 
        92924592*Ec^4*\[Rho]^2 + 190792992*Ec^5*\[Rho]^2 - 
        263146752*Ec^6*\[Rho]^2 + 237815040*Ec^7*\[Rho]^2 - 
        134370048*Ec^8*\[Rho]^2 + 49370624*Ec^9*\[Rho]^2 - 
        23986176*Ec^10*\[Rho]^2 + 21749760*Ec^11*\[Rho]^2 - 
        15659008*Ec^12*\[Rho]^2 + 7249920*Ec^13*\[Rho]^2 - 
        1474560*Ec^14*\[Rho]^2 + 45000*\[Rho]^3 - 813600*Ec*\[Rho]^3 + 
        6541200*Ec^2*\[Rho]^3 - 30698400*Ec^3*\[Rho]^3 + 
        92700000*Ec^4*\[Rho]^3 - 186778944*Ec^5*\[Rho]^3 + 
        250562112*Ec^6*\[Rho]^3 - 212706432*Ec^7*\[Rho]^3 + 
        93892608*Ec^8*\[Rho]^3 + 4601856*Ec^9*\[Rho]^3 - 
        29076480*Ec^10*\[Rho]^3 + 13916160*Ec^11*\[Rho]^3 - 
        2162688*Ec^12*\[Rho]^3 - 20200*\[Rho]^4 + 331200*Ec*\[Rho]^4 - 
        2358000*Ec^2*\[Rho]^4 + 9448800*Ec^3*\[Rho]^4 - 
        22903200*Ec^4*\[Rho]^4 + 32107968*Ec^5*\[Rho]^4 - 
        16117248*Ec^6*\[Rho]^4 - 28237824*Ec^7*\[Rho]^4 + 
        67149312*Ec^8*\[Rho]^4 - 65053696*Ec^9*\[Rho]^4 + 
        32366592*Ec^10*\[Rho]^4 - 6832128*Ec^11*\[Rho]^4 - 6785*\[Rho]^5 + 
        132930*Ec*\[Rho]^5 - 1160640*Ec^2*\[Rho]^5 + 5934720*Ec^3*\[Rho]^5 - 
        19618560*Ec^4*\[Rho]^5 + 44671680*Ec^5*\[Rho]^5 - 
        72951648*Ec^6*\[Rho]^5 + 86706624*Ec^7*\[Rho]^5 - 
        72974592*Ec^8*\[Rho]^5 + 39287296*Ec^9*\[Rho]^5 - 
        11125248*Ec^10*\[Rho]^5 + 967680*Ec^11*\[Rho]^5 + 4887*\[Rho]^6 - 
        87966*Ec*\[Rho]^6 + 703728*Ec^2*\[Rho]^6 - 3284064*Ec^3*\[Rho]^6 + 
        9852192*Ec^4*\[Rho]^6 - 20227968*Ec^5*\[Rho]^6 + 
        28971648*Ec^6*\[Rho]^6 - 28790784*Ec^7*\[Rho]^6 + 
        18600192*Ec^8*\[Rho]^6 - 6898176*Ec^9*\[Rho]^6 + 
        1105920*Ec^10*\[Rho]^6 - 588*\[Rho]^7 + 10584*Ec*\[Rho]^7 - 
        84672*Ec^2*\[Rho]^7 + 395136*Ec^3*\[Rho]^7 - 1185408*Ec^4*\[Rho]^7 + 
        2370816*Ec^5*\[Rho]^7 - 3161088*Ec^6*\[Rho]^7 + 
        2709504*Ec^7*\[Rho]^7 - 1354752*Ec^8*\[Rho]^7 + 
        301056*Ec^9*\[Rho]^7 - 60*(-1 + 2*Ec)^9*\[Rho]*(-269 + 101*\[Rho] - 
          30*\[Rho]^2 - 270*\[Rho]^3 + 90*\[Rho]^4)*Log[1 - 2*Ec] + 
        60*(-1 + 2*Ec)^9*\[Rho]*(-269 + 101*\[Rho] - 30*\[Rho]^2 - 
          270*\[Rho]^3 + 90*\[Rho]^4)*Log[\[Rho]]))))/
  (6750*(1 - 2*Ec)^7*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r2*(2*(255 - 3570*Ec + 21420*Ec^2 - 71400*Ec^3 + 142800*Ec^4 - 
      171360*Ec^5 + 114240*Ec^6 - 32640*Ec^7 - 200*\[Rho] + 1750*Ec*\[Rho] - 
      3150*Ec^2*\[Rho] - 20620*Ec^3*\[Rho] + 132100*Ec^4*\[Rho] - 
      356440*Ec^5*\[Rho] + 572400*Ec^6*\[Rho] - 602400*Ec^7*\[Rho] + 
      431040*Ec^8*\[Rho] - 208000*Ec^9*\[Rho] + 65280*Ec^10*\[Rho] - 
      12800*Ec^11*\[Rho] + 100*\[Rho]^2 - 1400*Ec*\[Rho]^2 + 
      8400*Ec^2*\[Rho]^2 - 26120*Ec^3*\[Rho]^2 + 39080*Ec^4*\[Rho]^2 - 
      6096*Ec^5*\[Rho]^2 - 66688*Ec^6*\[Rho]^2 + 92032*Ec^7*\[Rho]^2 - 
      44160*Ec^8*\[Rho]^2 + 4352*Ec^9*\[Rho]^2 - 150*\[Rho]^3 + 
      2550*Ec*\[Rho]^3 - 18450*Ec^2*\[Rho]^3 + 68020*Ec^3*\[Rho]^3 - 
      141260*Ec^4*\[Rho]^3 + 180600*Ec^5*\[Rho]^3 - 154064*Ec^6*\[Rho]^3 + 
      85216*Ec^7*\[Rho]^3 - 22656*Ec^8*\[Rho]^3 - 175*\[Rho]^4 + 
      2450*Ec*\[Rho]^4 - 14700*Ec^2*\[Rho]^4 + 56120*Ec^3*\[Rho]^4 - 
      137800*Ec^4*\[Rho]^4 + 205440*Ec^5*\[Rho]^4 - 188160*Ec^6*\[Rho]^4 + 
      98560*Ec^7*\[Rho]^4 - 22400*Ec^8*\[Rho]^4 + 170*\[Rho]^5 - 
      2380*Ec*\[Rho]^5 + 14280*Ec^2*\[Rho]^5 - 47600*Ec^3*\[Rho]^5 + 
      95200*Ec^4*\[Rho]^5 - 114240*Ec^5*\[Rho]^5 + 76160*Ec^6*\[Rho]^5 - 
      21760*Ec^7*\[Rho]^5 - 75*(-1 + 2*Ec)^7*\[Rho]*(-7 + 3*\[Rho]^2)*
       Log[1 - 2*Ec] + 75*(-1 + 2*Ec)^7*\[Rho]*(-7 + 3*\[Rho]^2)*Log[\[Rho]])*
     (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
        80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
        32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
        24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
        32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
        4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
      6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
       (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
        80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
        270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
        32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
        1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
        384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
        768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
        11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
        1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
        960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
        16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
        640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
        6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
        480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
        576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
        144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
        32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) - 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(12*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
       (\[CapitalLambda]bh + \[Rho])^2*(255 - 3570*Ec + 21420*Ec^2 - 
        71400*Ec^3 + 142800*Ec^4 - 171360*Ec^5 + 114240*Ec^6 - 32640*Ec^7 - 
        200*\[Rho] + 1750*Ec*\[Rho] - 3150*Ec^2*\[Rho] - 20620*Ec^3*\[Rho] + 
        132100*Ec^4*\[Rho] - 356440*Ec^5*\[Rho] + 572400*Ec^6*\[Rho] - 
        602400*Ec^7*\[Rho] + 431040*Ec^8*\[Rho] - 208000*Ec^9*\[Rho] + 
        65280*Ec^10*\[Rho] - 12800*Ec^11*\[Rho] + 100*\[Rho]^2 - 
        1400*Ec*\[Rho]^2 + 8400*Ec^2*\[Rho]^2 - 26120*Ec^3*\[Rho]^2 + 
        39080*Ec^4*\[Rho]^2 - 6096*Ec^5*\[Rho]^2 - 66688*Ec^6*\[Rho]^2 + 
        92032*Ec^7*\[Rho]^2 - 44160*Ec^8*\[Rho]^2 + 4352*Ec^9*\[Rho]^2 - 
        150*\[Rho]^3 + 2550*Ec*\[Rho]^3 - 18450*Ec^2*\[Rho]^3 + 
        68020*Ec^3*\[Rho]^3 - 141260*Ec^4*\[Rho]^3 + 180600*Ec^5*\[Rho]^3 - 
        154064*Ec^6*\[Rho]^3 + 85216*Ec^7*\[Rho]^3 - 22656*Ec^8*\[Rho]^3 - 
        175*\[Rho]^4 + 2450*Ec*\[Rho]^4 - 14700*Ec^2*\[Rho]^4 + 
        56120*Ec^3*\[Rho]^4 - 137800*Ec^4*\[Rho]^4 + 205440*Ec^5*\[Rho]^4 - 
        188160*Ec^6*\[Rho]^4 + 98560*Ec^7*\[Rho]^4 - 22400*Ec^8*\[Rho]^4 + 
        170*\[Rho]^5 - 2380*Ec*\[Rho]^5 + 14280*Ec^2*\[Rho]^5 - 
        47600*Ec^3*\[Rho]^5 + 95200*Ec^4*\[Rho]^5 - 114240*Ec^5*\[Rho]^5 + 
        76160*Ec^6*\[Rho]^5 - 21760*Ec^7*\[Rho]^5 - 75*(-1 + 2*Ec)^7*\[Rho]*
         (-7 + 3*\[Rho]^2)*Log[1 - 2*Ec] + 75*(-1 + 2*Ec)^7*\[Rho]*
         (-7 + 3*\[Rho]^2)*Log[\[Rho]]) - (1 - 2*Ec)^2*
       (1 + \[CapitalLambda]bh)^2*\[Rho]*(605 - 8470*Ec + 50820*Ec^2 - 
        167960*Ec^3 + 319360*Ec^4 - 298464*Ec^5 - 33248*Ec^6 + 301120*Ec^7 + 
        169344*Ec^8 - 1245440*Ec^9 + 1704448*Ec^10 - 973824*Ec^11 + 
        112640*Ec^12 + 69632*Ec^13 + 11580*\[Rho] - 169320*Ec*\[Rho] + 
        1066320*Ec^2*\[Rho] - 3744000*Ec^3*\[Rho] + 7856400*Ec^4*\[Rho] - 
        9510720*Ec^5*\[Rho] + 4798080*Ec^6*\[Rho] + 3275520*Ec^7*\[Rho] - 
        7680000*Ec^8*\[Rho] + 6835200*Ec^9*\[Rho] - 3962880*Ec^10*\[Rho] + 
        1413120*Ec^11*\[Rho] - 184320*Ec^12*\[Rho] + 7800*\[Rho]^2 - 
        157800*Ec*\[Rho]^2 + 1287000*Ec^2*\[Rho]^2 - 5713200*Ec^3*\[Rho]^2 + 
        15444000*Ec^4*\[Rho]^2 - 26779200*Ec^5*\[Rho]^2 + 
        30825600*Ec^6*\[Rho]^2 - 24864000*Ec^7*\[Rho]^2 + 
        15398400*Ec^8*\[Rho]^2 - 7296000*Ec^9*\[Rho]^2 + 
        1843200*Ec^10*\[Rho]^2 - 17900*\[Rho]^3 + 242200*Ec*\[Rho]^3 - 
        1394400*Ec^2*\[Rho]^3 + 4441600*Ec^3*\[Rho]^3 - 
        8583200*Ec^4*\[Rho]^3 + 10685760*Ec^5*\[Rho]^3 - 
        9739520*Ec^6*\[Rho]^3 + 8220160*Ec^7*\[Rho]^3 - 
        6305280*Ec^8*\[Rho]^3 + 3005440*Ec^9*\[Rho]^3 - 
        573440*Ec^10*\[Rho]^3 - 6225*\[Rho]^4 + 87150*Ec*\[Rho]^4 - 
        522900*Ec^2*\[Rho]^4 + 1817400*Ec^3*\[Rho]^4 - 
        4064400*Ec^4*\[Rho]^4 + 5810880*Ec^5*\[Rho]^4 - 
        4696800*Ec^6*\[Rho]^4 + 1243200*Ec^7*\[Rho]^4 + 
        858240*Ec^8*\[Rho]^4 - 533760*Ec^9*\[Rho]^4 + 5520*\[Rho]^5 - 
        77280*Ec*\[Rho]^5 + 463680*Ec^2*\[Rho]^5 - 1599840*Ec^3*\[Rho]^5 + 
        3453840*Ec^4*\[Rho]^5 - 4628736*Ec^5*\[Rho]^5 + 
        3725568*Ec^6*\[Rho]^5 - 1612800*Ec^7*\[Rho]^5 + 
        274176*Ec^8*\[Rho]^5 - 1380*\[Rho]^6 + 19320*Ec*\[Rho]^6 - 
        115920*Ec^2*\[Rho]^6 + 386400*Ec^3*\[Rho]^6 - 772800*Ec^4*\[Rho]^6 + 
        927360*Ec^5*\[Rho]^6 - 618240*Ec^6*\[Rho]^6 + 176640*Ec^7*\[Rho]^6 + 
        300*(-1 + 2*Ec)^7*\[Rho]*(12 + 81*\[Rho] + 14*\[Rho]^2)*
         Log[1 - 2*Ec] - 300*(-1 + 2*Ec)^7*\[Rho]*(12 + 81*\[Rho] + 
          14*\[Rho]^2)*Log[\[Rho]]) + 10*(1 - 2*Ec)^2*
       (1 + \[CapitalLambda]bh)^2*\[Rho]*(\[CapitalLambda]bh + \[Rho])*
       (1833 - 27102*Ec + 172692*Ec^2 - 612960*Ec^3 + 1293840*Ec^4 - 
        1547232*Ec^5 + 694848*Ec^6 + 657792*Ec^7 - 1159680*Ec^8 + 
        721920*Ec^9 - 288768*Ec^10 + 141312*Ec^11 - 49152*Ec^12 - 
        3940*\[Rho] + 55220*Ec*\[Rho] - 331740*Ec^2*\[Rho] + 
        1105320*Ec^3*\[Rho] - 2191080*Ec^4*\[Rho] + 2518320*Ec^5*\[Rho] - 
        1353120*Ec^6*\[Rho] - 179520*Ec^7*\[Rho] + 581760*Ec^8*\[Rho] - 
        183040*Ec^9*\[Rho] - 33280*Ec^10*\[Rho] + 15360*Ec^11*\[Rho] + 
        1860*\[Rho]^2 - 24960*Ec*\[Rho]^2 + 142200*Ec^2*\[Rho]^2 - 
        439200*Ec^3*\[Rho]^2 + 775560*Ec^4*\[Rho]^2 - 747312*Ec^5*\[Rho]^2 + 
        327552*Ec^6*\[Rho]^2 - 70272*Ec^7*\[Rho]^2 + 119424*Ec^8*\[Rho]^2 - 
        105216*Ec^9*\[Rho]^2 + 21504*Ec^10*\[Rho]^2 + 1110*\[Rho]^3 - 
        15000*Ec*\[Rho]^3 + 86220*Ec^2*\[Rho]^3 - 296520*Ec^3*\[Rho]^3 + 
        683640*Ec^4*\[Rho]^3 - 1034448*Ec^5*\[Rho]^3 + 922176*Ec^6*\[Rho]^3 - 
        373632*Ec^7*\[Rho]^3 - 21888*Ec^8*\[Rho]^3 + 48384*Ec^9*\[Rho]^3 - 
        1325*\[Rho]^4 + 18550*Ec*\[Rho]^4 - 111300*Ec^2*\[Rho]^4 + 
        389840*Ec^3*\[Rho]^4 - 857320*Ec^4*\[Rho]^4 + 1167216*Ec^5*\[Rho]^4 - 
        958496*Ec^6*\[Rho]^4 + 428992*Ec^7*\[Rho]^4 - 77568*Ec^8*\[Rho]^4 + 
        462*\[Rho]^5 - 6468*Ec*\[Rho]^5 + 38808*Ec^2*\[Rho]^5 - 
        129360*Ec^3*\[Rho]^5 + 258720*Ec^4*\[Rho]^5 - 310464*Ec^5*\[Rho]^5 + 
        206976*Ec^6*\[Rho]^5 - 59136*Ec^7*\[Rho]^5 - 30*(-1 + 2*Ec)^7*
         (-24 + \[Rho] + 18*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] + 
        30*(-1 + 2*Ec)^7*(-24 + \[Rho] + 18*\[Rho]^2 + 9*\[Rho]^3)*
         Log[\[Rho]]) - 2*(1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + \[Rho])*
       (3060 - 48960*Ec + 342720*Ec^2 - 1370880*Ec^3 + 3427200*Ec^4 - 
        5483520*Ec^5 + 5483520*Ec^6 - 3133440*Ec^7 + 783360*Ec^8 + 
        27013*\[Rho] - 471688*Ec*\[Rho] + 3617656*Ec^2*\[Rho] - 
        15944544*Ec^3*\[Rho] + 44259600*Ec^4*\[Rho] - 79393056*Ec^5*\[Rho] + 
        89847936*Ec^6*\[Rho] - 57626112*Ec^7*\[Rho] + 12787968*Ec^8*\[Rho] + 
        6046720*Ec^9*\[Rho] - 3604480*Ec^10*\[Rho] + 1392640*Ec^11*\[Rho] - 
        1536000*Ec^12*\[Rho] + 614400*Ec^13*\[Rho] - 35300*\[Rho]^2 + 
        547100*Ec*\[Rho]^2 - 3688100*Ec^2*\[Rho]^2 + 14091600*Ec^3*\[Rho]^2 - 
        33212520*Ec^4*\[Rho]^2 + 48872448*Ec^5*\[Rho]^2 - 
        42432768*Ec^6*\[Rho]^2 + 17389056*Ec^7*\[Rho]^2 + 
        321792*Ec^8*\[Rho]^2 - 1166336*Ec^9*\[Rho]^2 - 
        1235968*Ec^10*\[Rho]^2 + 397312*Ec^11*\[Rho]^2 + 
        153600*Ec^12*\[Rho]^2 + 3150*\[Rho]^3 - 52200*Ec*\[Rho]^3 + 
        379800*Ec^2*\[Rho]^3 - 1586400*Ec^3*\[Rho]^3 + 
        4040760*Ec^4*\[Rho]^3 - 6124224*Ec^5*\[Rho]^3 + 
        5082912*Ec^6*\[Rho]^3 - 2291712*Ec^7*\[Rho]^3 + 
        1716864*Ec^8*\[Rho]^3 - 1975296*Ec^9*\[Rho]^3 + 
        787968*Ec^10*\[Rho]^3 + 2300*\[Rho]^4 - 28700*Ec*\[Rho]^4 + 
        136100*Ec^2*\[Rho]^4 - 242000*Ec^3*\[Rho]^4 - 6280*Ec^4*\[Rho]^4 + 
        410560*Ec^5*\[Rho]^4 - 412768*Ec^6*\[Rho]^4 + 510208*Ec^7*\[Rho]^4 - 
        497536*Ec^8*\[Rho]^4 + 98304*Ec^9*\[Rho]^4 + 53760*Ec^10*\[Rho]^4 - 
        835*\[Rho]^5 + 13360*Ec*\[Rho]^5 - 93520*Ec^2*\[Rho]^5 + 
        374080*Ec^3*\[Rho]^5 - 1114840*Ec^4*\[Rho]^5 + 
        2402080*Ec^5*\[Rho]^5 - 3143680*Ec^6*\[Rho]^5 + 
        2575360*Ec^7*\[Rho]^5 - 1248640*Ec^8*\[Rho]^5 + 
        268800*Ec^9*\[Rho]^5 + 612*\[Rho]^6 - 9792*Ec*\[Rho]^6 + 
        68544*Ec^2*\[Rho]^6 - 274176*Ec^3*\[Rho]^6 + 685440*Ec^4*\[Rho]^6 - 
        1096704*Ec^5*\[Rho]^6 + 1096704*Ec^6*\[Rho]^6 - 
        626688*Ec^7*\[Rho]^6 + 156672*Ec^8*\[Rho]^6 + 30*(1 - 2*Ec)^8*\[Rho]*
         (-658 - 295*\[Rho] - 30*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 
        30*(1 - 2*Ec)^8*\[Rho]*(-658 - 295*\[Rho] - 30*\[Rho]^2 + 
          135*\[Rho]^3)*Log[\[Rho]]) - 4*(1 - 2*Ec)*\[CapitalLambda]bh*
       (1 + \[CapitalLambda]bh)*\[Rho]*(5855 - 97280*Ec + 709760*Ec^2 - 
        2973440*Ec^3 + 7843520*Ec^4 - 13439504*Ec^5 + 14980496*Ec^6 - 
        10972160*Ec^7 + 6104576*Ec^8 - 3396096*Ec^9 + 972288*Ec^10 + 
        811008*Ec^11 - 307200*Ec^12 - 479232*Ec^13 + 233472*Ec^14 - 
        18125*\[Rho] + 285350*Ec*\[Rho] - 1960250*Ec^2*\[Rho] + 
        7667400*Ec^3*\[Rho] - 18650100*Ec^4*\[Rho] + 28828800*Ec^5*\[Rho] - 
        27600000*Ec^6*\[Rho] + 15014400*Ec^7*\[Rho] - 3676800*Ec^8*\[Rho] - 
        396800*Ec^9*\[Rho] + 1702400*Ec^10*\[Rho] - 1894400*Ec^11*\[Rho] + 
        691200*Ec^12*\[Rho] + 1850*\[Rho]^2 + 10150*Ec*\[Rho]^2 - 
        389050*Ec^2*\[Rho]^2 + 3040200*Ec^3*\[Rho]^2 - 
        12058200*Ec^4*\[Rho]^2 + 28272480*Ec^5*\[Rho]^2 - 
        40547280*Ec^6*\[Rho]^2 + 34493760*Ec^7*\[Rho]^2 - 
        15622080*Ec^8*\[Rho]^2 + 3069440*Ec^9*\[Rho]^2 - 
        692480*Ec^10*\[Rho]^2 + 465920*Ec^11*\[Rho]^2 - 
        76800*Ec^12*\[Rho]^2 + 9575*\[Rho]^3 - 151850*Ec*\[Rho]^3 + 
        1052150*Ec^2*\[Rho]^3 - 4158200*Ec^3*\[Rho]^3 + 
        10161800*Ec^4*\[Rho]^3 - 15398720*Ec^5*\[Rho]^3 + 
        13460640*Ec^6*\[Rho]^3 - 5160000*Ec^7*\[Rho]^3 - 
        670080*Ec^8*\[Rho]^3 + 993280*Ec^9*\[Rho]^3 - 133120*Ec^10*\[Rho]^3 - 
        35840*Ec^11*\[Rho]^3 + 1700*\[Rho]^4 - 25850*Ec*\[Rho]^4 + 
        170150*Ec^2*\[Rho]^4 - 630200*Ec^3*\[Rho]^4 + 1582400*Ec^4*\[Rho]^4 - 
        3105680*Ec^5*\[Rho]^4 + 4580000*Ec^6*\[Rho]^4 - 
        4350080*Ec^7*\[Rho]^4 + 2324480*Ec^8*\[Rho]^4 - 
        533760*Ec^9*\[Rho]^4 - 1130*\[Rho]^5 + 18080*Ec*\[Rho]^5 - 
        126560*Ec^2*\[Rho]^5 + 506240*Ec^3*\[Rho]^5 - 1339820*Ec^4*\[Rho]^5 + 
        2440064*Ec^5*\[Rho]^5 - 2861696*Ec^6*\[Rho]^5 + 
        2097920*Ec^7*\[Rho]^5 - 873536*Ec^8*\[Rho]^5 + 155136*Ec^9*\[Rho]^5 + 
        275*\[Rho]^6 - 4400*Ec*\[Rho]^6 + 30800*Ec^2*\[Rho]^6 - 
        123200*Ec^3*\[Rho]^6 + 308000*Ec^4*\[Rho]^6 - 492800*Ec^5*\[Rho]^6 + 
        492800*Ec^6*\[Rho]^6 - 281600*Ec^7*\[Rho]^6 + 70400*Ec^8*\[Rho]^6 + 
        75*(1 - 2*Ec)^8*(-24 - 31*\[Rho] + 265*\[Rho]^2 + 9*\[Rho]^3 + 
          9*\[Rho]^4)*Log[1 - 2*Ec] - 75*(1 - 2*Ec)^8*(-24 - 31*\[Rho] + 
          265*\[Rho]^2 + 9*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]) + 
      \[CapitalLambda]bh^2*(3060 - 55080*Ec + 440640*Ec^2 - 2056320*Ec^3 + 
        6168960*Ec^4 - 12337920*Ec^5 + 16450560*Ec^6 - 14100480*Ec^7 + 
        7050240*Ec^8 - 1566720*Ec^9 + 80543*\[Rho] - 1524054*Ec*\[Rho] + 
        12860952*Ec^2*\[Rho] - 63583216*Ec^3*\[Rho] + 203228688*Ec^4*\[Rho] - 
        436445376*Ec^5*\[Rho] + 632337952*Ec^6*\[Rho] - 
        601876416*Ec^7*\[Rho] + 352873728*Ec^8*\[Rho] - 
        115285504*Ec^9*\[Rho] + 23952384*Ec^10*\[Rho] - 
        5818368*Ec^11*\[Rho] - 3444736*Ec^12*\[Rho] - 294912*Ec^13*\[Rho] + 
        4694016*Ec^14*\[Rho] - 1753088*Ec^15*\[Rho] - 106697*\[Rho]^2 + 
        1809066*Ec*\[Rho]^2 - 13469208*Ec^2*\[Rho]^2 + 
        57505264*Ec^3*\[Rho]^2 - 153787152*Ec^4*\[Rho]^2 + 
        262684032*Ec^5*\[Rho]^2 - 275959872*Ec^6*\[Rho]^2 + 
        153811200*Ec^7*\[Rho]^2 - 19715328*Ec^8*\[Rho]^2 - 
        15643136*Ec^9*\[Rho]^2 + 4368384*Ec^10*\[Rho]^2 - 
        9093120*Ec^11*\[Rho]^2 + 8876032*Ec^12*\[Rho]^2 - 
        1228800*Ec^14*\[Rho]^2 + 10100*\[Rho]^3 - 89400*Ec*\[Rho]^3 - 
        116400*Ec^2*\[Rho]^3 + 4978400*Ec^3*\[Rho]^3 - 
        30458400*Ec^4*\[Rho]^3 + 97990656*Ec^5*\[Rho]^3 - 
        191460288*Ec^6*\[Rho]^3 + 231831168*Ec^7*\[Rho]^3 - 
        167073792*Ec^8*\[Rho]^3 + 66477056*Ec^9*\[Rho]^3 - 
        18017280*Ec^10*\[Rho]^3 + 8693760*Ec^11*\[Rho]^3 - 
        2572288*Ec^12*\[Rho]^3 + 6800*\[Rho]^4 - 128400*Ec*\[Rho]^4 + 
        1081200*Ec^2*\[Rho]^4 - 5333600*Ec^3*\[Rho]^4 + 
        17008800*Ec^4*\[Rho]^4 - 35701632*Ec^5*\[Rho]^4 + 
        47015552*Ec^6*\[Rho]^4 - 34151424*Ec^7*\[Rho]^4 + 
        10163712*Ec^8*\[Rho]^4 - 1898496*Ec^9*\[Rho]^4 + 
        3336192*Ec^10*\[Rho]^4 - 1302528*Ec^11*\[Rho]^4 + 6365*\[Rho]^5 - 
        103770*Ec*\[Rho]^5 + 732960*Ec^2*\[Rho]^5 - 2902080*Ec^3*\[Rho]^5 + 
        6891840*Ec^4*\[Rho]^5 - 10396320*Ec^5*\[Rho]^5 + 
        11422752*Ec^6*\[Rho]^5 - 9763776*Ec^7*\[Rho]^5 + 
        4708608*Ec^8*\[Rho]^5 - 738304*Ec^9*\[Rho]^5 + 87552*Ec^10*\[Rho]^5 - 
        107520*Ec^11*\[Rho]^5 - 443*\[Rho]^6 + 7974*Ec*\[Rho]^6 - 
        63792*Ec^2*\[Rho]^6 + 297696*Ec^3*\[Rho]^6 - 893088*Ec^4*\[Rho]^6 + 
        2179872*Ec^5*\[Rho]^6 - 4258752*Ec^6*\[Rho]^6 + 
        4962816*Ec^7*\[Rho]^6 - 3633408*Ec^8*\[Rho]^6 + 
        1613824*Ec^9*\[Rho]^6 - 322560*Ec^10*\[Rho]^6 + 272*\[Rho]^7 - 
        4896*Ec*\[Rho]^7 + 39168*Ec^2*\[Rho]^7 - 182784*Ec^3*\[Rho]^7 + 
        548352*Ec^4*\[Rho]^7 - 1096704*Ec^5*\[Rho]^7 + 
        1462272*Ec^6*\[Rho]^7 - 1253376*Ec^7*\[Rho]^7 + 
        626688*Ec^8*\[Rho]^7 - 139264*Ec^9*\[Rho]^7 - 60*(-1 + 2*Ec)^9*\[Rho]*
         (-619 - 929*\[Rho] + 770*\[Rho]^2 - 50*\[Rho]^3 + 90*\[Rho]^4)*
         Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^9*\[Rho]*(-619 - 929*\[Rho] + 
          770*\[Rho]^2 - 50*\[Rho]^3 + 90*\[Rho]^4)*Log[\[Rho]]))))/
  (2250*(1 - 2*Ec)^7*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (\[Mu]2\[Pi]^2*(-3 + 24*Ec - 72*Ec^2 + 96*Ec^3 + 32*Ec^4 - 640*Ec^5 + 
    1920*Ec^6 - 2560*Ec^7 + 1280*Ec^8 + 24*\[Rho] - 192*Ec*\[Rho] + 
    576*Ec^2*\[Rho] - 768*Ec^3*\[Rho] + 384*Ec^4*\[Rho] - 72*Ec*\[Rho]^2 + 
    504*Ec^2*\[Rho]^2 - 1248*Ec^3*\[Rho]^2 + 1440*Ec^4*\[Rho]^2 - 
    768*Ec^5*\[Rho]^2 - 24*\[Rho]^3 + 192*Ec*\[Rho]^3 - 576*Ec^2*\[Rho]^3 + 
    768*Ec^3*\[Rho]^3 - 704*Ec^4*\[Rho]^3 + 256*Ec^5*\[Rho]^3 + 3*\[Rho]^4 - 
    24*Ec*\[Rho]^4 + 72*Ec^2*\[Rho]^4 - 96*Ec^3*\[Rho]^4 + 48*Ec^4*\[Rho]^4 - 
    36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
     Log[\[Rho]])*(-((3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
       1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
       576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 
       504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 
       768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 
       576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 
       256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 
       96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*
        Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
      (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
        (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
         80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
         32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
         24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
         32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
         4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
          Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
       6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
        (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
         80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
         270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
         480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
         1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
         480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
         1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
         1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
         24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
          Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 
         32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
         1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 
         576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
         48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
         1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
         3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
         12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
         1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
         16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
         3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
         2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
         1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
         192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
         384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
         24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
         60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
         60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
          Log[\[Rho]]))) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (120*(1 - 2*Ec)^6*\[Rho]^2*(36*\[CapitalLambda]bh^3 + 
        9*\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh*(-9 + 13*\[Rho]) + 
        \[CapitalLambda]bh^2*(27 + 13*\[Rho]) + \[Rho]*(61 + 18*\[Rho]))*
       Log[1 - 2*Ec] - 2*((-1 + 2*Ec + \[Rho])*
         (-16 + 2048*Ec^11*(2 - 14*\[CapitalLambda]bh + 
            5*\[CapitalLambda]bh^2) + 245*\[Rho] - 1645*\[Rho]^2 - 
          3445*\[Rho]^3 + 155*\[Rho]^4 - 34*\[Rho]^5 + 
          180*\[CapitalLambda]bh^3*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
          45*\[CapitalLambda]bh^4*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
          \[CapitalLambda]bh*(46 + 136*\[Rho] + 856*\[Rho]^2 - 
            2024*\[Rho]^3 + 586*\[Rho]^4 - 80*\[Rho]^5) - 
          \[CapitalLambda]bh^2*(-203 + 1192*\[Rho] + 832*\[Rho]^2 + 
            832*\[Rho]^3 - 293*\[Rho]^4 + 40*\[Rho]^5) - 
          1024*Ec^10*(28 + 30*\[CapitalLambda]bh^3 - 34*\[Rho] + 
            \[CapitalLambda]bh^2*(19 + 5*\[Rho]) - 2*\[CapitalLambda]bh*
             (62 + 7*\[Rho])) + 512*Ec^9*(170 + 75*\[CapitalLambda]bh^4 - 
            259*\[Rho] - 34*\[Rho]^2 + 30*\[CapitalLambda]bh^3*
             (11 + \[Rho]) + \[CapitalLambda]bh^2*(95 + 29*\[Rho] + 
              5*\[Rho]^2) - 2*\[CapitalLambda]bh*(190 + 100*\[Rho] + 
              7*\[Rho]^2)) - 256*Ec^8*(560 - 981*\[Rho] - 225*\[Rho]^2 + 
            106*\[Rho]^3 + 75*\[CapitalLambda]bh^4*(5 + \[Rho]) + 
            30*\[CapitalLambda]bh^3*(38 + 6*\[Rho] + 7*\[Rho]^2) + 
            \[CapitalLambda]bh^2*(305 - 324*\[Rho] + 564*\[Rho]^2 + 
              85*\[Rho]^3) + 2*\[CapitalLambda]bh*(-235 - 660*\[Rho] + 
              87*\[Rho]^2 + 103*\[Rho]^3)) + 128*Ec^7*(1090 - 2194*\[Rho] - 
            756*\[Rho]^2 + 599*\[Rho]^3 + 106*\[Rho]^4 + 
            75*\[CapitalLambda]bh^4*(10 + 4*\[Rho] + \[Rho]^2) + 
            30*\[CapitalLambda]bh^3*(60 + 8*\[Rho] + 47*\[Rho]^2 + 
              3*\[Rho]^3) + \[CapitalLambda]bh^2*(415 - 2026*\[Rho] + 
              2982*\[Rho]^2 + 749*\[Rho]^3 + 40*\[Rho]^4) + 
            2*\[CapitalLambda]bh*(-5 - 2050*\[Rho] + 603*\[Rho]^2 + 
              734*\[Rho]^3 + 58*\[Rho]^4)) - 32*Ec^5*(-934 + 2604*\[Rho] - 
            372*\[Rho]^2 - 13847*\[Rho]^3 + 528*\[Rho]^4 - 204*\[Rho]^5 + 
            30*\[CapitalLambda]bh^3*(-5 - 21*\[Rho] - 319*\[Rho]^2 + 
              15*\[Rho]^3) + 15*\[CapitalLambda]bh^4*(-22 - 44*\[Rho] - 
              129*\[Rho]^2 + 18*\[Rho]^3) + \[CapitalLambda]bh*
             (-650 + 6114*\[Rho] + 864*\[Rho]^2 - 12616*\[Rho]^3 + 
              2424*\[Rho]^4 - 480*\[Rho]^5) + \[CapitalLambda]bh^2*
             (434 + 3396*\[Rho] - 10899*\[Rho]^2 - 5669*\[Rho]^3 + 
              1266*\[Rho]^4 - 240*\[Rho]^5)) + 64*Ec^6*(-1292 + 2956*\[Rho] + 
            1438*\[Rho]^2 - 3025*\[Rho]^3 - 283*\[Rho]^4 - 34*\[Rho]^5 + 
            15*\[CapitalLambda]bh^4*(-50 - 30*\[Rho] - 39*\[Rho]^2 + 
              3*\[Rho]^3) - 30*\[CapitalLambda]bh^3*(45 - 8*\[Rho] + 
              141*\[Rho]^2 + 8*\[Rho]^3) - \[CapitalLambda]bh^2*
             (125 - 4459*\[Rho] + 7052*\[Rho]^2 + 2773*\[Rho]^3 - 
              71*\[Rho]^4 + 40*\[Rho]^5) - 2*\[CapitalLambda]bh*
             (308 - 3355*\[Rho] + 1127*\[Rho]^2 + 2449*\[Rho]^3 + \[Rho]^4 + 
              40*\[Rho]^5)) - 2*Ec*(-80 + 1241*\[Rho] - 8454*\[Rho]^2 - 
            19469*\[Rho]^3 + 896*\[Rho]^4 - 204*\[Rho]^5 + 
            180*\[CapitalLambda]bh^3*(5 - 36*\[Rho] - 41*\[Rho]^2 + 
              6*\[Rho]^3) + 45*\[CapitalLambda]bh^4*(5 - 36*\[Rho] - 
              41*\[Rho]^2 + 6*\[Rho]^3) + \[CapitalLambda]bh*
             (230 + 634*\[Rho] + 5178*\[Rho]^2 - 11638*\[Rho]^3 + 
              3436*\[Rho]^4 - 480*\[Rho]^5) - \[CapitalLambda]bh^2*
             (-1015 + 6163*\[Rho] + 4791*\[Rho]^2 + 4739*\[Rho]^3 - 
              1718*\[Rho]^4 + 240*\[Rho]^5)) + 4*Ec^2*(-160 + 2514*\[Rho] - 
            17382*\[Rho]^2 - 45043*\[Rho]^3 + 2121*\[Rho]^4 - 510*\[Rho]^5 + 
            180*\[CapitalLambda]bh^3*(10 - 74*\[Rho] - 99*\[Rho]^2 + 
              15*\[Rho]^3) + 45*\[CapitalLambda]bh^4*(10 - 74*\[Rho] - 
              99*\[Rho]^2 + 15*\[Rho]^3) + 2*\[CapitalLambda]bh*
             (230 + 588*\[Rho] + 6369*\[Rho]^2 - 13702*\[Rho]^3 + 
              4155*\[Rho]^4 - 600*\[Rho]^5) - \[CapitalLambda]bh^2*
             (-2030 + 12732*\[Rho] + 11451*\[Rho]^2 + 11002*\[Rho]^3 - 
              4155*\[Rho]^4 + 600*\[Rho]^5)) + 16*Ec^4*(-440 + 2294*\[Rho] - 
            8364*\[Rho]^2 - 36925*\[Rho]^3 + 2275*\[Rho]^4 - 510*\[Rho]^5 + 
            60*\[CapitalLambda]bh^3*(17 - 106*\[Rho] - 298*\[Rho]^2 + 
              45*\[Rho]^3) + 15*\[CapitalLambda]bh^4*(10 - 122*\[Rho] - 
              275*\[Rho]^2 + 45*\[Rho]^3) - 2*\[CapitalLambda]bh*
             (50 - 1658*\[Rho] - 4785*\[Rho]^2 + 12790*\[Rho]^3 - 
              4045*\[Rho]^4 + 600*\[Rho]^5) - \[CapitalLambda]bh^2*
             (-1240 + 4222*\[Rho] + 14145*\[Rho]^2 + 9610*\[Rho]^3 - 
              3865*\[Rho]^4 + 600*\[Rho]^5)) - 8*Ec^3*(-220 + 2726*\[Rho] - 
            17692*\[Rho]^2 - 54629*\[Rho]^3 + 2950*\[Rho]^4 - 680*\[Rho]^5 + 
            45*\[CapitalLambda]bh^4*(10 - 76*\[Rho] - 125*\[Rho]^2 + 
              20*\[Rho]^3) + 60*\[CapitalLambda]bh^3*(31 - 225*\[Rho] - 
              384*\[Rho]^2 + 65*\[Rho]^3) - \[CapitalLambda]bh^2*
             (-2090 + 12598*\[Rho] + 15367*\[Rho]^2 + 13145*\[Rho]^3 - 
              5620*\[Rho]^4 + 800*\[Rho]^5) - 2*\[CapitalLambda]bh*
             (-200 - 812*\[Rho] - 7943*\[Rho]^2 + 17195*\[Rho]^3 - 
              5620*\[Rho]^4 + 800*\[Rho]^5))) + 60*(1 - 2*Ec)^6*\[Rho]^2*
         (36*\[CapitalLambda]bh^3 + 9*\[CapitalLambda]bh^4 + 
          2*\[CapitalLambda]bh*(-9 + 13*\[Rho]) + \[CapitalLambda]bh^2*
           (27 + 13*\[Rho]) + \[Rho]*(61 + 18*\[Rho]))*Log[\[Rho]]))))/
  (1080*(1 - 2*Ec)^6*mb^4*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
     64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
     64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
     48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
     16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^3) + 
 \[Mu]2G*((30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
      (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
       80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
       32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
       24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
       32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
       4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
      (9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
       640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
       768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
       1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
       72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
       896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 
       180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*
        Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]]) - 
     6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
      (\[CapitalLambda]bh + \[Rho])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 
       304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 
       144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 
       72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 1224*Ec^2*\[Rho]^2 - 
       1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 72*\[Rho]^3 + 
       432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 
       320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 
       120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 
       36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 
       24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 
       45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 
       80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
       240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
       4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
       240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
       720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
       45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
       360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
       36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
        (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
        Log[\[Rho]]) + 4*\[CapitalLambda]bh^2*(9 - 54*Ec + 108*Ec^2 - 
       8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 
       144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 
       72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 1224*Ec^2*\[Rho]^2 - 
       1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 72*\[Rho]^3 + 
       432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 
       320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 
       120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 
       36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 
       16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 
       512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
       768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
       1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
       3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
       12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
       1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
       16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
       3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
       2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
       1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
       192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
       384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
       24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
       60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) - 
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])*(30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
        (\[CapitalLambda]bh + \[Rho])^2*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 
         304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 
         144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 
         768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
         1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
         72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
         896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
         90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
         36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
          Log[\[Rho]]) - 30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
        (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 + 8*Ec^3 - 
         272*Ec^4 + 800*Ec^5 - 832*Ec^6 - 128*Ec^7 + 512*Ec^8 - 9*\[Rho] + 
         54*Ec*\[Rho] - 108*Ec^2*\[Rho] - 248*Ec^3*\[Rho] + 
         2000*Ec^4*\[Rho] - 4320*Ec^5*\[Rho] + 3520*Ec^6*\[Rho] - 
         640*Ec^7*\[Rho] + 16*\[Rho]^2 - 120*Ec*\[Rho]^2 + 
         312*Ec^2*\[Rho]^2 + 80*Ec^3*\[Rho]^2 - 1824*Ec^4*\[Rho]^2 + 
         2880*Ec^5*\[Rho]^2 - 1280*Ec^6*\[Rho]^2 - 48*\[Rho]^3 + 
         360*Ec*\[Rho]^3 - 936*Ec^2*\[Rho]^3 + 976*Ec^3*\[Rho]^3 - 
         160*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
         270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 520*Ec^3*\[Rho]^4 + 
         160*Ec^4*\[Rho]^4 - 7*\[Rho]^5 + 42*Ec*\[Rho]^5 - 84*Ec^2*\[Rho]^5 + 
         56*Ec^3*\[Rho]^5 - 12*(-1 + 2*Ec)^3*\[Rho]^2*(-1 + 3*\[Rho])*
          Log[1 - 2*Ec] + 12*(-1 + 2*Ec)^3*\[Rho]^2*(-1 + 3*\[Rho])*
          Log[\[Rho]]) + 60*\[CapitalLambda]bh^2*(3 - 30*Ec + 120*Ec^2 - 
         240*Ec^3 + 240*Ec^4 - 64*Ec^5 - 288*Ec^6 + 960*Ec^7 - 1280*Ec^8 + 
         1536*Ec^10 - 1024*Ec^11 + 38*\[Rho] - 428*Ec*\[Rho] + 
         1952*Ec^2*\[Rho] - 4544*Ec^3*\[Rho] + 5504*Ec^4*\[Rho] - 
         3168*Ec^5*\[Rho] + 1728*Ec^6*\[Rho] - 3840*Ec^7*\[Rho] + 
         4096*Ec^8*\[Rho] - 512*Ec^9*\[Rho] - 1024*Ec^10*\[Rho] - 
         121*\[Rho]^2 + 1234*Ec*\[Rho]^2 - 5056*Ec^2*\[Rho]^2 + 
         10432*Ec^3*\[Rho]^2 - 10912*Ec^4*\[Rho]^2 + 4864*Ec^5*\[Rho]^2 - 
         832*Ec^6*\[Rho]^2 + 1408*Ec^7*\[Rho]^2 - 1024*Ec^8*\[Rho]^2 + 
         104*\[Rho]^3 - 944*Ec*\[Rho]^3 + 3296*Ec^2*\[Rho]^3 - 
         5312*Ec^3*\[Rho]^3 + 3392*Ec^4*\[Rho]^3 + 704*Ec^5*\[Rho]^3 - 
         2560*Ec^6*\[Rho]^3 + 1792*Ec^7*\[Rho]^3 - 11*\[Rho]^4 + 
         38*Ec*\[Rho]^4 + 208*Ec^2*\[Rho]^4 - 1376*Ec^3*\[Rho]^4 + 
         2816*Ec^4*\[Rho]^4 - 3040*Ec^5*\[Rho]^4 + 2144*Ec^6*\[Rho]^4 - 
         320*Ec^7*\[Rho]^4 - 14*\[Rho]^5 + 140*Ec*\[Rho]^5 - 
         560*Ec^2*\[Rho]^5 + 1120*Ec^3*\[Rho]^5 - 1120*Ec^4*\[Rho]^5 + 
         736*Ec^5*\[Rho]^5 - 192*Ec^6*\[Rho]^5 + \[Rho]^6 - 10*Ec*\[Rho]^6 + 
         40*Ec^2*\[Rho]^6 - 80*Ec^3*\[Rho]^6 + 80*Ec^4*\[Rho]^6 - 
         32*Ec^5*\[Rho]^6 + 12*(-1 + 2*Ec)^5*(-1 + \[Rho])^2*\[Rho]*
          (2 + 3*\[Rho])*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(-1 + \[Rho])^2*
          \[Rho]*(2 + 3*\[Rho])*Log[\[Rho]]) + 2*(1 - 2*Ec)*
        \[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(19 - 152*Ec + 456*Ec^2 - 
         608*Ec^3 + 544*Ec^4 - 2688*Ec^5 + 11264*Ec^6 - 20992*Ec^7 + 
         13056*Ec^8 + 8192*Ec^9 - 10240*Ec^10 - 180*\[Rho] + 1440*Ec*\[Rho] - 
         4320*Ec^2*\[Rho] + 5760*Ec^3*\[Rho] - 6240*Ec^4*\[Rho] + 
         26880*Ec^5*\[Rho] - 80640*Ec^6*\[Rho] + 107520*Ec^7*\[Rho] - 
         53760*Ec^8*\[Rho] + 345*\[Rho]^2 - 2400*Ec*\[Rho]^2 + 
         5760*Ec^2*\[Rho]^2 - 4800*Ec^3*\[Rho]^2 + 5760*Ec^4*\[Rho]^2 - 
         38400*Ec^5*\[Rho]^2 + 88320*Ec^6*\[Rho]^2 - 76800*Ec^7*\[Rho]^2 + 
         19200*Ec^8*\[Rho]^2 - 480*\[Rho]^3 + 3360*Ec*\[Rho]^3 - 
         8160*Ec^2*\[Rho]^3 + 7040*Ec^3*\[Rho]^3 - 640*Ec^4*\[Rho]^3 + 
         5760*Ec^5*\[Rho]^3 - 17920*Ec^6*\[Rho]^3 + 12800*Ec^7*\[Rho]^3 + 
         45*\[Rho]^4 + 720*Ec*\[Rho]^4 - 6480*Ec^2*\[Rho]^4 + 
         17280*Ec^3*\[Rho]^4 - 21840*Ec^4*\[Rho]^4 + 13440*Ec^5*\[Rho]^4 + 
         276*\[Rho]^5 - 2208*Ec*\[Rho]^5 + 6624*Ec^2*\[Rho]^5 - 
         8832*Ec^3*\[Rho]^5 + 6816*Ec^4*\[Rho]^5 - 1920*Ec^5*\[Rho]^5 - 
         25*\[Rho]^6 + 200*Ec*\[Rho]^6 - 600*Ec^2*\[Rho]^6 + 
         800*Ec^3*\[Rho]^6 - 400*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
          (3 - 4*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*
          \[Rho]^2*(3 - 4*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]) - 
       30*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
        (\[CapitalLambda]bh + \[Rho])*(15 - 120*Ec + 360*Ec^2 - 480*Ec^3 + 
         352*Ec^4 - 768*Ec^5 + 1664*Ec^6 - 512*Ec^7 - 2304*Ec^8 + 2048*Ec^9 + 
         7*\[Rho] - 152*Ec*\[Rho] + 840*Ec^2*\[Rho] - 1888*Ec^3*\[Rho] + 
         1216*Ec^4*\[Rho] + 2432*Ec^5*\[Rho] - 4736*Ec^6*\[Rho] + 
         1536*Ec^7*\[Rho] + 1280*Ec^8*\[Rho] + 72*Ec*\[Rho]^2 - 
         504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1344*Ec^4*\[Rho]^2 + 
         768*Ec^5*\[Rho]^2 - 384*Ec^6*\[Rho]^2 + 48*\[Rho]^3 - 
         600*Ec*\[Rho]^3 + 2664*Ec^2*\[Rho]^3 - 5280*Ec^3*\[Rho]^3 + 
         5696*Ec^4*\[Rho]^3 - 3840*Ec^5*\[Rho]^3 + 640*Ec^6*\[Rho]^3 - 
         79*\[Rho]^4 + 632*Ec*\[Rho]^4 - 1896*Ec^2*\[Rho]^4 + 
         2528*Ec^3*\[Rho]^4 - 2064*Ec^4*\[Rho]^4 + 640*Ec^5*\[Rho]^4 + 
         9*\[Rho]^5 - 72*Ec*\[Rho]^5 + 216*Ec^2*\[Rho]^5 - 
         288*Ec^3*\[Rho]^5 + 144*Ec^4*\[Rho]^5 - 12*(1 - 2*Ec)^4*\[Rho]*
          (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*
          (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]])))/
    (180*(1 - 2*Ec)^3*mb^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
       128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
       16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
       72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
       32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
       4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
   (\[Rho]3LS*(2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*((-1 + 2*Ec + \[Rho])*
         (-2 + 2048*Ec^11*(-2 + 2*\[CapitalLambda]bh + \[CapitalLambda]bh^
             2) - 47*\[Rho] - 2297*\[Rho]^2 + 943*\[Rho]^3 - 1847*\[Rho]^4 + 
          430*\[Rho]^5 + 45*\[CapitalLambda]bh^4*(-3 + 5*\[Rho] - 
            19*\[Rho]^2 + 5*\[Rho]^3) + 36*\[CapitalLambda]bh^3*
           (-1 - 31*\[Rho] - 11*\[Rho]^2 - 31*\[Rho]^3 + 14*\[Rho]^4) + 
          \[CapitalLambda]bh^2*(37 - 2228*\[Rho] + 2692*\[Rho]^2 - 
            3788*\[Rho]^3 + 367*\[Rho]^4 + 280*\[Rho]^5) + 
          2*\[CapitalLambda]bh*(13 + 148*\[Rho] - 1232*\[Rho]^2 - 
            392*\[Rho]^3 - 797*\[Rho]^4 + 340*\[Rho]^5) - 
          1024*Ec^10*(20 + 6*\[CapitalLambda]bh^3 + 2*\[CapitalLambda]bh*
             (-10 + \[Rho]) - 2*\[Rho] + \[CapitalLambda]bh^2*
             (23 + \[Rho])) + 512*Ec^9*(220 + 15*\[CapitalLambda]bh^4 - 
            173*\[Rho] - 2*\[Rho]^2 + 6*\[CapitalLambda]bh^3*(15 + \[Rho]) + 
            2*\[CapitalLambda]bh*(-80 - 26*\[Rho] + \[Rho]^2) + 
            \[CapitalLambda]bh^2*(25 + 7*\[Rho] + \[Rho]^2)) - 
          256*Ec^8*(790 - 1017*\[Rho] - 171*\[Rho]^2 + 218*\[Rho]^3 + 
            15*\[CapitalLambda]bh^4*(5 + \[Rho]) + 6*\[CapitalLambda]bh^3*
             (30 - 26*\[Rho] + 31*\[Rho]^2) + \[CapitalLambda]bh^2*
             (-485 - 552*\[Rho] + 306*\[Rho]^2 + 161*\[Rho]^3) + 
            2*\[CapitalLambda]bh*(-245 - 504*\[Rho] - 87*\[Rho]^2 + 
              191*\[Rho]^3)) + 128*Ec^7*(1490 - 2558*\[Rho] - 1386*\[Rho]^2 + 
            1081*\[Rho]^3 + 38*\[Rho]^4 + 15*\[CapitalLambda]bh^4*
             (10 + 4*\[Rho] + \[Rho]^2) - 6*\[CapitalLambda]bh^3*
             (40 + 184*\[Rho] - 243*\[Rho]^2 + 9*\[Rho]^3) + 
            \[CapitalLambda]bh^2*(-2065 - 3398*\[Rho] + 1752*\[Rho]^2 + 
              1195*\[Rho]^3 - 64*\[Rho]^4) - 2*\[CapitalLambda]bh*
             (445 + 2126*\[Rho] + 867*\[Rho]^2 - 1372*\[Rho]^3 + 
              34*\[Rho]^4)) + 64*Ec^6*(-1648 + 3452*\[Rho] + 3332*\[Rho]^2 - 
            1913*\[Rho]^3 - 1733*\[Rho]^4 + 430*\[Rho]^5 + 
            15*\[CapitalLambda]bh^4*(-10 - 6*\[Rho] - 51*\[Rho]^2 + 
              15*\[Rho]^3) + 6*\[CapitalLambda]bh^3*(195 + 456*\[Rho] - 
              893*\[Rho]^2 - 92*\[Rho]^3 + 84*\[Rho]^4) + 
            \[CapitalLambda]bh^2*(3659 + 7607*\[Rho] - 3310*\[Rho]^2 - 
              6857*\[Rho]^3 + 841*\[Rho]^4 + 280*\[Rho]^5) + 
            2*\[CapitalLambda]bh*(524 + 4019*\[Rho] + 2699*\[Rho]^2 - 
              4721*\[Rho]^3 - 431*\[Rho]^4 + 340*\[Rho]^5)) - 
          2*Ec*(-10 - 233*\[Rho] - 12516*\[Rho]^2 + 5321*\[Rho]^3 - 
            10652*\[Rho]^4 + 2580*\[Rho]^5 + 45*\[CapitalLambda]bh^4*
             (-15 + 28*\[Rho] - 109*\[Rho]^2 + 30*\[Rho]^3) + 
            36*\[CapitalLambda]bh^3*(-5 - 154*\[Rho] - 83*\[Rho]^2 - 
              172*\[Rho]^3 + 84*\[Rho]^4) + \[CapitalLambda]bh^2*
             (185 - 11897*\[Rho] + 15111*\[Rho]^2 - 22081*\[Rho]^3 + 
              2482*\[Rho]^4 + 1680*\[Rho]^5) + 2*\[CapitalLambda]bh*
             (65 + 727*\[Rho] - 6141*\[Rho]^2 - 2809*\[Rho]^3 - 
              4442*\[Rho]^4 + 2040*\[Rho]^5)) - 
          32*Ec^5*(-1082 + 2580*\[Rho] - 510*\[Rho]^2 + 275*\[Rho]^3 - 
            9600*\[Rho]^4 + 2580*\[Rho]^5 + 15*\[CapitalLambda]bh^4*
             (-14 + 20*\[Rho] - 285*\[Rho]^2 + 90*\[Rho]^3) + 
            6*\[CapitalLambda]bh^3*(243 + 359*\[Rho] - 1951*\[Rho]^2 - 
              741*\[Rho]^3 + 504*\[Rho]^4) + \[CapitalLambda]bh^2*
             (3394 + 4692*\[Rho] + 2367*\[Rho]^2 - 25063*\[Rho]^3 + 
              3702*\[Rho]^4 + 1680*\[Rho]^5) + \[CapitalLambda]bh*
             (806 + 8130*\[Rho] + 5340*\[Rho]^2 - 20060*\[Rho]^3 - 
              6600*\[Rho]^4 + 4080*\[Rho]^5)) + 4*Ec^2*(-20 - 462*\[Rho] - 
            27636*\[Rho]^2 + 12013*\[Rho]^3 - 25125*\[Rho]^4 + 
            6450*\[Rho]^5 + 45*\[CapitalLambda]bh^4*(-30 + 62*\[Rho] - 
              255*\[Rho]^2 + 75*\[Rho]^3) + 36*\[CapitalLambda]bh^3*
             (-10 - 306*\[Rho] - 253*\[Rho]^2 - 381*\[Rho]^3 + 
              210*\[Rho]^4) + \[CapitalLambda]bh^2*(370 - 25668*\[Rho] + 
              34011*\[Rho]^2 - 52658*\[Rho]^3 + 7185*\[Rho]^4 + 
              4200*\[Rho]^5) + 2*\[CapitalLambda]bh*(130 + 1428*\[Rho] - 
              12141*\[Rho]^2 - 8282*\[Rho]^3 - 9915*\[Rho]^4 + 
              5100*\[Rho]^5)) + 16*Ec^4*(-400 + 838*\[Rho] - 15810*\[Rho]^2 + 
            7255*\[Rho]^3 - 23515*\[Rho]^4 + 6450*\[Rho]^5 + 
            15*\[CapitalLambda]bh^4*(-46 + 110*\[Rho] - 703*\[Rho]^2 + 
              225*\[Rho]^3) + 12*\[CapitalLambda]bh^3*(55 - 298*\[Rho] - 
              1380*\[Rho]^2 - 1005*\[Rho]^3 + 630*\[Rho]^4) + 
            \[CapitalLambda]bh^2*(1760 - 11198*\[Rho] + 21045*\[Rho]^2 - 
              53390*\[Rho]^3 + 8135*\[Rho]^4 + 4200*\[Rho]^5) + 
            2*\[CapitalLambda]bh*(230 + 2638*\[Rho] - 3285*\[Rho]^2 - 
              14270*\[Rho]^3 - 8845*\[Rho]^4 + 5100*\[Rho]^5)) - 
          8*Ec^3*(-80 - 278*\[Rho] - 30602*\[Rho]^2 + 13565*\[Rho]^3 - 
            31930*\[Rho]^4 + 8600*\[Rho]^5 + 45*\[CapitalLambda]bh^4*
             (-30 + 68*\[Rho] - 321*\[Rho]^2 + 100*\[Rho]^3) + 
            12*\[CapitalLambda]bh^3*(-15 - 877*\[Rho] - 1288*\[Rho]^2 - 
              1405*\[Rho]^3 + 840*\[Rho]^4) + \[CapitalLambda]bh^2*
             (670 - 27122*\[Rho] + 38407*\[Rho]^2 - 68515*\[Rho]^3 + 
              10100*\[Rho]^4 + 5600*\[Rho]^5) + 2*\[CapitalLambda]bh*
             (160 + 1792*\[Rho] - 11267*\[Rho]^2 - 13645*\[Rho]^3 - 
              12280*\[Rho]^4 + 6800*\[Rho]^5))) - 60*(1 - 2*Ec)^6*\[Rho]*
         (36*\[CapitalLambda]bh^3*\[Rho] + 9*\[CapitalLambda]bh^4*\[Rho] + 
          2*\[CapitalLambda]bh*\[Rho]*(-3 + 35*\[Rho]) + 
          \[Rho]*(18 + 11*\[Rho] + 18*\[Rho]^2) + \[CapitalLambda]bh^2*
           (12 - 3*\[Rho] + 35*\[Rho]^2))*Log[1 - 2*Ec] + 
        60*(1 - 2*Ec)^6*\[Rho]*(36*\[CapitalLambda]bh^3*\[Rho] + 
          9*\[CapitalLambda]bh^4*\[Rho] + 2*\[CapitalLambda]bh*\[Rho]*
           (-3 + 35*\[Rho]) + \[Rho]*(18 + 11*\[Rho] + 18*\[Rho]^2) + 
          \[CapitalLambda]bh^2*(12 - 3*\[Rho] + 35*\[Rho]^2))*Log[\[Rho]]) - 
      2*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 
        512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
        2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
        1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
        1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
        512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
        360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
         (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
          80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
          32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
          24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
          32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
          4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
           Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
        6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
         (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
          80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
          270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 
          80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
          640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
          4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
          960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
          1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
          320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
          540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
          3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + 
        4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 
          48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 
          512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
          768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
          384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
          768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
          11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
          1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
          960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
          16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
          640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
          6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
          480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
          576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
          144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
          32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
           (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*
           \[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) + 
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 
        128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 
        3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 
        72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 
        2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 
        15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 
        480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
         (\[CapitalLambda]bh + \[Rho])^2*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 
          304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 
          144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 
          768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
          1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
          72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
          896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
          90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
          36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
           Log[\[Rho]]) - 30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
         (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 + 8*Ec^3 - 
          272*Ec^4 + 800*Ec^5 - 832*Ec^6 - 128*Ec^7 + 512*Ec^8 - 9*\[Rho] + 
          54*Ec*\[Rho] - 108*Ec^2*\[Rho] - 248*Ec^3*\[Rho] + 
          2000*Ec^4*\[Rho] - 4320*Ec^5*\[Rho] + 3520*Ec^6*\[Rho] - 
          640*Ec^7*\[Rho] + 16*\[Rho]^2 - 120*Ec*\[Rho]^2 + 
          312*Ec^2*\[Rho]^2 + 80*Ec^3*\[Rho]^2 - 1824*Ec^4*\[Rho]^2 + 
          2880*Ec^5*\[Rho]^2 - 1280*Ec^6*\[Rho]^2 - 48*\[Rho]^3 + 
          360*Ec*\[Rho]^3 - 936*Ec^2*\[Rho]^3 + 976*Ec^3*\[Rho]^3 - 
          160*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
          270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 520*Ec^3*\[Rho]^4 + 
          160*Ec^4*\[Rho]^4 - 7*\[Rho]^5 + 42*Ec*\[Rho]^5 - 
          84*Ec^2*\[Rho]^5 + 56*Ec^3*\[Rho]^5 - 12*(-1 + 2*Ec)^3*\[Rho]^2*
           (-1 + 3*\[Rho])*Log[1 - 2*Ec] + 12*(-1 + 2*Ec)^3*\[Rho]^2*
           (-1 + 3*\[Rho])*Log[\[Rho]]) + 60*\[CapitalLambda]bh^2*
         (3 - 30*Ec + 120*Ec^2 - 240*Ec^3 + 240*Ec^4 - 64*Ec^5 - 288*Ec^6 + 
          960*Ec^7 - 1280*Ec^8 + 1536*Ec^10 - 1024*Ec^11 + 38*\[Rho] - 
          428*Ec*\[Rho] + 1952*Ec^2*\[Rho] - 4544*Ec^3*\[Rho] + 
          5504*Ec^4*\[Rho] - 3168*Ec^5*\[Rho] + 1728*Ec^6*\[Rho] - 
          3840*Ec^7*\[Rho] + 4096*Ec^8*\[Rho] - 512*Ec^9*\[Rho] - 
          1024*Ec^10*\[Rho] - 121*\[Rho]^2 + 1234*Ec*\[Rho]^2 - 
          5056*Ec^2*\[Rho]^2 + 10432*Ec^3*\[Rho]^2 - 10912*Ec^4*\[Rho]^2 + 
          4864*Ec^5*\[Rho]^2 - 832*Ec^6*\[Rho]^2 + 1408*Ec^7*\[Rho]^2 - 
          1024*Ec^8*\[Rho]^2 + 104*\[Rho]^3 - 944*Ec*\[Rho]^3 + 
          3296*Ec^2*\[Rho]^3 - 5312*Ec^3*\[Rho]^3 + 3392*Ec^4*\[Rho]^3 + 
          704*Ec^5*\[Rho]^3 - 2560*Ec^6*\[Rho]^3 + 1792*Ec^7*\[Rho]^3 - 
          11*\[Rho]^4 + 38*Ec*\[Rho]^4 + 208*Ec^2*\[Rho]^4 - 
          1376*Ec^3*\[Rho]^4 + 2816*Ec^4*\[Rho]^4 - 3040*Ec^5*\[Rho]^4 + 
          2144*Ec^6*\[Rho]^4 - 320*Ec^7*\[Rho]^4 - 14*\[Rho]^5 + 
          140*Ec*\[Rho]^5 - 560*Ec^2*\[Rho]^5 + 1120*Ec^3*\[Rho]^5 - 
          1120*Ec^4*\[Rho]^5 + 736*Ec^5*\[Rho]^5 - 192*Ec^6*\[Rho]^5 + 
          \[Rho]^6 - 10*Ec*\[Rho]^6 + 40*Ec^2*\[Rho]^6 - 80*Ec^3*\[Rho]^6 + 
          80*Ec^4*\[Rho]^6 - 32*Ec^5*\[Rho]^6 + 12*(-1 + 2*Ec)^5*
           (-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[1 - 2*Ec] - 
          12*(-1 + 2*Ec)^5*(-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*
           Log[\[Rho]]) + 2*(1 - 2*Ec)*\[CapitalLambda]bh*
         (1 + \[CapitalLambda]bh)*(19 - 152*Ec + 456*Ec^2 - 608*Ec^3 + 
          544*Ec^4 - 2688*Ec^5 + 11264*Ec^6 - 20992*Ec^7 + 13056*Ec^8 + 
          8192*Ec^9 - 10240*Ec^10 - 180*\[Rho] + 1440*Ec*\[Rho] - 
          4320*Ec^2*\[Rho] + 5760*Ec^3*\[Rho] - 6240*Ec^4*\[Rho] + 
          26880*Ec^5*\[Rho] - 80640*Ec^6*\[Rho] + 107520*Ec^7*\[Rho] - 
          53760*Ec^8*\[Rho] + 345*\[Rho]^2 - 2400*Ec*\[Rho]^2 + 
          5760*Ec^2*\[Rho]^2 - 4800*Ec^3*\[Rho]^2 + 5760*Ec^4*\[Rho]^2 - 
          38400*Ec^5*\[Rho]^2 + 88320*Ec^6*\[Rho]^2 - 76800*Ec^7*\[Rho]^2 + 
          19200*Ec^8*\[Rho]^2 - 480*\[Rho]^3 + 3360*Ec*\[Rho]^3 - 
          8160*Ec^2*\[Rho]^3 + 7040*Ec^3*\[Rho]^3 - 640*Ec^4*\[Rho]^3 + 
          5760*Ec^5*\[Rho]^3 - 17920*Ec^6*\[Rho]^3 + 12800*Ec^7*\[Rho]^3 + 
          45*\[Rho]^4 + 720*Ec*\[Rho]^4 - 6480*Ec^2*\[Rho]^4 + 
          17280*Ec^3*\[Rho]^4 - 21840*Ec^4*\[Rho]^4 + 13440*Ec^5*\[Rho]^4 + 
          276*\[Rho]^5 - 2208*Ec*\[Rho]^5 + 6624*Ec^2*\[Rho]^5 - 
          8832*Ec^3*\[Rho]^5 + 6816*Ec^4*\[Rho]^5 - 1920*Ec^5*\[Rho]^5 - 
          25*\[Rho]^6 + 200*Ec*\[Rho]^6 - 600*Ec^2*\[Rho]^6 + 
          800*Ec^3*\[Rho]^6 - 400*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
           (3 - 4*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*
           \[Rho]^2*(3 - 4*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]) - 
        30*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
         (\[CapitalLambda]bh + \[Rho])*(15 - 120*Ec + 360*Ec^2 - 480*Ec^3 + 
          352*Ec^4 - 768*Ec^5 + 1664*Ec^6 - 512*Ec^7 - 2304*Ec^8 + 
          2048*Ec^9 + 7*\[Rho] - 152*Ec*\[Rho] + 840*Ec^2*\[Rho] - 
          1888*Ec^3*\[Rho] + 1216*Ec^4*\[Rho] + 2432*Ec^5*\[Rho] - 
          4736*Ec^6*\[Rho] + 1536*Ec^7*\[Rho] + 1280*Ec^8*\[Rho] + 
          72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
          1344*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 - 384*Ec^6*\[Rho]^2 + 
          48*\[Rho]^3 - 600*Ec*\[Rho]^3 + 2664*Ec^2*\[Rho]^3 - 
          5280*Ec^3*\[Rho]^3 + 5696*Ec^4*\[Rho]^3 - 3840*Ec^5*\[Rho]^3 + 
          640*Ec^6*\[Rho]^3 - 79*\[Rho]^4 + 632*Ec*\[Rho]^4 - 
          1896*Ec^2*\[Rho]^4 + 2528*Ec^3*\[Rho]^4 - 2064*Ec^4*\[Rho]^4 + 
          640*Ec^5*\[Rho]^4 + 9*\[Rho]^5 - 72*Ec*\[Rho]^5 + 
          216*Ec^2*\[Rho]^5 - 288*Ec^3*\[Rho]^5 + 144*Ec^4*\[Rho]^5 - 
          12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
          12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]))))/
    (1080*(mb - 2*Ec*mb)^5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3) + 
   ((1 - 2*Ec)^6*\[Rho]3D*((2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
         128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
         16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(-77 + 866*Ec - 3944*Ec^2 + 
         8912*Ec^3 - 8736*Ec^4 - 2496*Ec^5 + 14208*Ec^6 - 12032*Ec^7 + 
         2816*Ec^8 + 512*Ec^9 + 88*\[Rho] - 880*Ec*\[Rho] + 
         3520*Ec^2*\[Rho] - 6784*Ec^3*\[Rho] + 5248*Ec^4*\[Rho] + 
         1792*Ec^5*\[Rho] - 5120*Ec^6*\[Rho] + 2048*Ec^7*\[Rho] - 
         24*\[Rho]^2 + 312*Ec*\[Rho]^2 - 1608*Ec^2*\[Rho]^2 + 
         3920*Ec^3*\[Rho]^2 - 4896*Ec^4*\[Rho]^2 + 3264*Ec^5*\[Rho]^2 - 
         1024*Ec^6*\[Rho]^2 + 8*\[Rho]^3 - 80*Ec*\[Rho]^3 + 
         320*Ec^2*\[Rho]^3 - 384*Ec^3*\[Rho]^3 + 320*Ec^4*\[Rho]^3 - 
         128*Ec^5*\[Rho]^3 + 5*\[Rho]^4 - 50*Ec*\[Rho]^4 + 
         200*Ec^2*\[Rho]^4 - 400*Ec^3*\[Rho]^4 + 400*Ec^4*\[Rho]^4 - 
         160*Ec^5*\[Rho]^4 - 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*
          Log[1 - 2*Ec] + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
        ((-1 + 2*Ec + \[Rho])*(15*(1 - 2*Ec)^2*\[CapitalLambda]bh^4*
            (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
             32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*
                \[Rho]^2) + 8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*
                \[Rho]^3) + 6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*
                \[Rho]^3) - 12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*
                \[Rho]^3)) - 60*(-1 + 2*Ec)*\[CapitalLambda]bh^3*
            (128*Ec^8 - 64*Ec^7*(7 + \[Rho]) + 32*Ec^6*(9 - 6*\[Rho] + 11*
                \[Rho]^2) + \[Rho]*(-7 + 13*\[Rho] + 13*\[Rho]^2 - 7*
                \[Rho]^3) - 16*Ec^5*(-5 - 21*\[Rho] + 65*\[Rho]^2 + \[Rho]^
                3) + 2*Ec*\[Rho]*(33 - 58*\[Rho] - 45*\[Rho]^2 + 28*
                \[Rho]^3) - 4*Ec^2*\[Rho]*(51 - 95*\[Rho] - 50*\[Rho]^2 + 42*
                \[Rho]^3) - 16*Ec^4*(7 + 16*\[Rho] - 68*\[Rho]^2 - 10*
                \[Rho]^3 + 7*\[Rho]^4) + 8*Ec^3*(3 + 34*\[Rho] - 91*
                \[Rho]^2 - 35*\[Rho]^3 + 28*\[Rho]^4)) + 15*(1 - 2*Ec)^2*
            \[Rho]*(-3 + 256*Ec^7 + 15*\[Rho] - 25*\[Rho]^2 + 95*\[Rho]^3 - 
             22*\[Rho]^4 - 64*Ec^6*(-1 + 2*\[Rho]) - 96*Ec^5*
              (4 - 15*\[Rho] + 6*\[Rho]^2) + 16*Ec^4*(13 - 87*\[Rho] + 51*
                \[Rho]^2 + 8*\[Rho]^3) + 8*Ec^3*(-4 + 44*\[Rho] - 24*
                \[Rho]^2 - 89*\[Rho]^3 + 22*\[Rho]^4) + 
             2*Ec*(6 - 33*\[Rho] + 74*\[Rho]^2 - 263*\[Rho]^3 + 66*
                \[Rho]^4) - 4*Ec^2*(3 - 18*\[Rho] + 58*\[Rho]^2 - 219*
                \[Rho]^3 + 66*\[Rho]^4)) - 2*(-1 + 2*Ec)*\[CapitalLambda]bh*
            (-13 + 2560*Ec^9 - 58*\[Rho] - 148*\[Rho]^2 + 452*\[Rho]^3 + 
             497*\[Rho]^4 - 250*\[Rho]^5 - 256*Ec^8*(18 + 5*\[Rho]) + 
             128*Ec^7*(-21 + 58*\[Rho] + 5*\[Rho]^2) + 
             64*Ec^6*(151 - 461*\[Rho] - 233*\[Rho]^2 + 245*\[Rho]^3) - 
             64*Ec^5*(111 - 549*\[Rho] - 339*\[Rho]^2 + 681*\[Rho]^3 + 10*
                \[Rho]^4) - 16*Ec^4*(-135 + 1020*\[Rho] + 960*\[Rho]^2 - 2730*
                \[Rho]^3 - 397*\[Rho]^4 + 250*\[Rho]^5) + 
             2*Ec*(39 + 161*\[Rho] + 913*\[Rho]^2 - 2055*\[Rho]^3 - 1738*
                \[Rho]^4 + 1000*\[Rho]^5) + 8*Ec^3*(-17 + 375*\[Rho] + 1410*
                \[Rho]^2 - 3460*\[Rho]^3 - 1388*\[Rho]^4 + 1000*\[Rho]^5) - 
             4*Ec^2*(39 + 148*\[Rho] + 1665*\[Rho]^2 - 3450*\[Rho]^3 - 1982*
                \[Rho]^4 + 1500*\[Rho]^5)) + \[CapitalLambda]bh^2*
            (-71 + 5120*Ec^10 + 964*\[Rho] - 2996*\[Rho]^2 + 3004*\[Rho]^3 - 
             461*\[Rho]^4 - 200*\[Rho]^5 - 512*Ec^9*(14 + 5*\[Rho]) + 
             256*Ec^8*(141 + 24*\[Rho] + 5*\[Rho]^2) - 128*Ec^7*
              (524 - 1068*\[Rho] + 559*\[Rho]^2 + 205*\[Rho]^3) - 
             64*Ec^6*(-791 + 4558*\[Rho] - 3143*\[Rho]^2 - 1504*\[Rho]^3 + 20*
                \[Rho]^4) + 32*Ec^5*(-534 + 7101*\[Rho] - 5709*\[Rho]^2 - 
               6189*\[Rho]^3 + 651*\[Rho]^4 + 200*\[Rho]^5) - 
             16*Ec^4*(-64 + 3855*\[Rho] + 570*\[Rho]^2 - 15560*\[Rho]^3 + 
               2955*\[Rho]^4 + 1000*\[Rho]^5) + Ec*(568 - 7854*\[Rho] + 26834*
                \[Rho]^2 - 28718*\[Rho]^3 + 5010*\[Rho]^4 + 2000*\[Rho]^5) - 
             4*Ec^2*(426 - 5997*\[Rho] + 22616*\[Rho]^2 - 26535*\[Rho]^3 + 
               5610*\[Rho]^4 + 2000*\[Rho]^5) + 8*Ec^3*(284 - 2809*\[Rho] + 
               15885*\[Rho]^2 - 25850*\[Rho]^3 + 5710*\[Rho]^4 + 2000*
                \[Rho]^5))) - 60*(-1 + 2*Ec)^5*\[Rho]*
          (9*\[CapitalLambda]bh^4*\[Rho] + 12*\[CapitalLambda]bh^3*
            (-1 + 2*\[Rho]) + 3*\[Rho]^2*(-1 + 6*\[Rho]) + 
           \[CapitalLambda]bh^2*\[Rho]*(-9 + 13*\[Rho]) + 
           2*\[CapitalLambda]bh*\[Rho]*(-9 + 17*\[Rho]))*Log[1 - 2*Ec] + 
         60*(-1 + 2*Ec)^5*\[Rho]*(9*\[CapitalLambda]bh^4*\[Rho] + 
           12*\[CapitalLambda]bh^3*(-1 + 2*\[Rho]) + 3*\[Rho]^2*
            (-1 + 6*\[Rho]) + \[CapitalLambda]bh^2*\[Rho]*(-9 + 13*\[Rho]) + 
           2*\[CapitalLambda]bh*\[Rho]*(-9 + 17*\[Rho]))*Log[\[Rho]]))/
       (1 - 2*Ec)^12 + (2*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 
         288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 
         288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 
         504*Ec*\[Rho]^2 + 1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 
         576*Ec^4*\[Rho]^2 - 72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 
         864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 
         15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 
         120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 
         36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*(-77 + 866*Ec - 3944*Ec^2 + 
         8912*Ec^3 - 8736*Ec^4 - 2496*Ec^5 + 14208*Ec^6 - 12032*Ec^7 + 
         2816*Ec^8 + 512*Ec^9 + 88*\[Rho] - 880*Ec*\[Rho] + 
         3520*Ec^2*\[Rho] - 6784*Ec^3*\[Rho] + 5248*Ec^4*\[Rho] + 
         1792*Ec^5*\[Rho] - 5120*Ec^6*\[Rho] + 2048*Ec^7*\[Rho] - 
         24*\[Rho]^2 + 312*Ec*\[Rho]^2 - 1608*Ec^2*\[Rho]^2 + 
         3920*Ec^3*\[Rho]^2 - 4896*Ec^4*\[Rho]^2 + 3264*Ec^5*\[Rho]^2 - 
         1024*Ec^6*\[Rho]^2 + 8*\[Rho]^3 - 80*Ec*\[Rho]^3 + 
         320*Ec^2*\[Rho]^3 - 384*Ec^3*\[Rho]^3 + 320*Ec^4*\[Rho]^3 - 
         128*Ec^5*\[Rho]^3 + 5*\[Rho]^4 - 50*Ec*\[Rho]^4 + 
         200*Ec^2*\[Rho]^4 - 400*Ec^3*\[Rho]^4 + 400*Ec^4*\[Rho]^4 - 
         160*Ec^5*\[Rho]^4 - 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*
          Log[1 - 2*Ec] + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
        (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
          (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
           80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
           32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
           64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
           48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
           32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
           4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
           12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 6*(1 - 2*Ec)*
          \[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + 
           \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 
           1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
           540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
           480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
           240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
           4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
           240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
           720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
           45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
           360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
           18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
           180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
           180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + 
         4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 
           48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 
           512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
           768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
           384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
           768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
           11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
           1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
           960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
           16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
           640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
           6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
           480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
           576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
           144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
           32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
            (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*
            \[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])))/
       (1 - 2*Ec)^12 - (mb^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
         128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
         16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 
         8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 
         144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 
         768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
         1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
         72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
         896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
         90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
         36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
          Log[\[Rho]])*((-6*(1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + 
            \[Rho])*(177 - 1770*Ec + 7080*Ec^2 - 15280*Ec^3 + 26400*Ec^4 - 
            60928*Ec^5 + 131840*Ec^6 - 175360*Ec^7 + 124160*Ec^8 - 
            38400*Ec^9 + 2048*Ec^10 - 1155*\[Rho] + 11550*Ec*\[Rho] - 
            46200*Ec^2*\[Rho] + 93040*Ec^3*\[Rho] - 98880*Ec^4*\[Rho] + 
            63360*Ec^5*\[Rho] - 54400*Ec^6*\[Rho] + 57600*Ec^7*\[Rho] - 
            26880*Ec^8*\[Rho] + 2560*Ec^9*\[Rho] + 1040*\[Rho]^2 - 
            8360*Ec*\[Rho]^2 + 23240*Ec^2*\[Rho]^2 - 20240*Ec^3*\[Rho]^2 - 
            16960*Ec^4*\[Rho]^2 + 35200*Ec^5*\[Rho]^2 - 8320*Ec^6*\[Rho]^2 - 
            8960*Ec^7*\[Rho]^2 + 5120*Ec^8*\[Rho]^2 - 240*\[Rho]^3 + 
            2040*Ec*\[Rho]^3 - 6360*Ec^2*\[Rho]^3 + 12400*Ec^3*\[Rho]^3 - 
            18240*Ec^4*\[Rho]^3 + 14080*Ec^5*\[Rho]^3 - 1920*Ec^6*\[Rho]^3 - 
            1280*Ec^7*\[Rho]^3 + 255*\[Rho]^4 - 2550*Ec*\[Rho]^4 + 
            10200*Ec^2*\[Rho]^4 - 23440*Ec^3*\[Rho]^4 + 27600*Ec^4*\[Rho]^4 - 
            15840*Ec^5*\[Rho]^4 + 3200*Ec^6*\[Rho]^4 - 77*\[Rho]^5 + 
            770*Ec*\[Rho]^5 - 3080*Ec^2*\[Rho]^5 + 6160*Ec^3*\[Rho]^5 - 
            6160*Ec^4*\[Rho]^5 + 2464*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*
             \[Rho]^2*(-17 + 3*\[Rho])*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*
             \[Rho]^2*(-17 + 3*\[Rho])*Log[\[Rho]]))/(-1 + 2*Ec)^5 - 
         (4*(1 + \[CapitalLambda]bh)^2*(-31 + 310*Ec - 1240*Ec^2 + 
            2720*Ec^3 - 5120*Ec^4 + 13280*Ec^5 - 31808*Ec^6 + 51200*Ec^7 - 
            55040*Ec^8 + 40960*Ec^9 - 19456*Ec^10 + 4096*Ec^11 + 117*\[Rho] - 
            1170*Ec*\[Rho] + 4680*Ec^2*\[Rho] - 8640*Ec^3*\[Rho] + 
            1440*Ec^4*\[Rho] + 32352*Ec^5*\[Rho] - 87360*Ec^6*\[Rho] + 
            119040*Ec^7*\[Rho] - 88320*Ec^8*\[Rho] + 30720*Ec^9*\[Rho] - 
            3072*Ec^10*\[Rho] - 1440*\[Rho]^2 + 15480*Ec*\[Rho]^2 - 
            67320*Ec^2*\[Rho]^2 + 146640*Ec^3*\[Rho]^2 - 148800*Ec^4*
             \[Rho]^2 + 7680*Ec^5*\[Rho]^2 + 128640*Ec^6*\[Rho]^2 - 
            111360*Ec^7*\[Rho]^2 + 30720*Ec^8*\[Rho]^2 + 1440*\[Rho]^3 - 
            12840*Ec*\[Rho]^3 + 43560*Ec^2*\[Rho]^3 - 65840*Ec^3*\[Rho]^3 + 
            29120*Ec^4*\[Rho]^3 + 35200*Ec^5*\[Rho]^3 - 49280*Ec^6*\[Rho]^3 + 
            24320*Ec^7*\[Rho]^3 - 5120*Ec^8*\[Rho]^3 - 225*\[Rho]^4 + 
            2250*Ec*\[Rho]^4 - 9000*Ec^2*\[Rho]^4 + 20160*Ec^3*\[Rho]^4 - 
            26640*Ec^4*\[Rho]^4 + 16320*Ec^5*\[Rho]^4 + 960*Ec^6*\[Rho]^4 - 
            3840*Ec^7*\[Rho]^4 + 171*\[Rho]^5 - 1710*Ec*\[Rho]^5 + 
            6840*Ec^2*\[Rho]^5 - 14880*Ec^3*\[Rho]^5 + 17040*Ec^4*\[Rho]^5 - 
            9408*Ec^5*\[Rho]^5 + 1728*Ec^6*\[Rho]^5 - 32*\[Rho]^6 + 
            320*Ec*\[Rho]^6 - 1280*Ec^2*\[Rho]^6 + 2560*Ec^3*\[Rho]^6 - 
            2560*Ec^4*\[Rho]^6 + 1024*Ec^5*\[Rho]^6 - 60*(-1 + 2*Ec)^5*
             \[Rho]^2*(9 + 13*\[Rho])*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^5*
             \[Rho]^2*(9 + 13*\[Rho])*Log[\[Rho]]))/(-1 + 2*Ec)^5 + 
         (30*(1 + \[CapitalLambda]bh)^2*(\[CapitalLambda]bh + \[Rho])^2*
           (-77 + 866*Ec - 3944*Ec^2 + 8912*Ec^3 - 8736*Ec^4 - 2496*Ec^5 + 
            14208*Ec^6 - 12032*Ec^7 + 2816*Ec^8 + 512*Ec^9 + 88*\[Rho] - 
            880*Ec*\[Rho] + 3520*Ec^2*\[Rho] - 6784*Ec^3*\[Rho] + 
            5248*Ec^4*\[Rho] + 1792*Ec^5*\[Rho] - 5120*Ec^6*\[Rho] + 
            2048*Ec^7*\[Rho] - 24*\[Rho]^2 + 312*Ec*\[Rho]^2 - 
            1608*Ec^2*\[Rho]^2 + 3920*Ec^3*\[Rho]^2 - 4896*Ec^4*\[Rho]^2 + 
            3264*Ec^5*\[Rho]^2 - 1024*Ec^6*\[Rho]^2 + 8*\[Rho]^3 - 
            80*Ec*\[Rho]^3 + 320*Ec^2*\[Rho]^3 - 384*Ec^3*\[Rho]^3 + 
            320*Ec^4*\[Rho]^3 - 128*Ec^5*\[Rho]^3 + 5*\[Rho]^4 - 
            50*Ec*\[Rho]^4 + 200*Ec^2*\[Rho]^4 - 400*Ec^3*\[Rho]^4 + 
            400*Ec^4*\[Rho]^4 - 160*Ec^5*\[Rho]^4 - 12*(-1 + 2*Ec)^5*
             (4 + 3*\[Rho]^2)*Log[1 - 2*Ec] + 12*(-1 + 2*Ec)^5*
             (4 + 3*\[Rho]^2)*Log[\[Rho]]))/(-1 + 2*Ec)^5 + 
         (2*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(-265 + 3180*Ec - 
            15900*Ec^2 + 42400*Ec^3 - 60480*Ec^4 + 11136*Ec^5 + 198528*Ec^6 - 
            645120*Ec^7 + 1155840*Ec^8 - 1254400*Ec^9 + 795648*Ec^10 - 
            270336*Ec^11 + 40960*Ec^12 + 3600*\[Rho] - 43200*Ec*\[Rho] + 
            216000*Ec^2*\[Rho] - 576000*Ec^3*\[Rho] + 862560*Ec^4*\[Rho] - 
            673920*Ec^5*\[Rho] + 144000*Ec^6*\[Rho] + 230400*Ec^7*\[Rho] - 
            345600*Ec^8*\[Rho] + 276480*Ec^9*\[Rho] - 92160*Ec^10*\[Rho] + 
            13065*\[Rho]^2 - 180900*Ec*\[Rho]^2 + 1049220*Ec^2*\[Rho]^2 - 
            3280320*Ec^3*\[Rho]^2 + 5884800*Ec^4*\[Rho]^2 - 
            5852160*Ec^5*\[Rho]^2 + 2649600*Ec^6*\[Rho]^2 - 
            61440*Ec^7*\[Rho]^2 - 149760*Ec^8*\[Rho]^2 - 
            76800*Ec^9*\[Rho]^2 + 15360*Ec^10*\[Rho]^2 - 16800*\[Rho]^3 + 
            186240*Ec*\[Rho]^3 - 839040*Ec^2*\[Rho]^3 + 1930240*Ec^3*
             \[Rho]^3 - 2302080*Ec^4*\[Rho]^3 + 1192320*Ec^5*\[Rho]^3 - 
            25600*Ec^6*\[Rho]^3 - 92160*Ec^7*\[Rho]^3 - 30720*Ec^8*\[Rho]^3 + 
            10240*Ec^9*\[Rho]^3 + 585*\[Rho]^4 - 5940*Ec*\[Rho]^4 + 
            23220*Ec^2*\[Rho]^4 - 40320*Ec^3*\[Rho]^4 + 51120*Ec^4*\[Rho]^4 - 
            83520*Ec^5*\[Rho]^4 + 77760*Ec^6*\[Rho]^4 - 23040*Ec^7*\[Rho]^4 - 
            240*\[Rho]^5 + 2880*Ec*\[Rho]^5 - 14400*Ec^2*\[Rho]^5 + 
            38400*Ec^3*\[Rho]^5 - 71520*Ec^4*\[Rho]^5 + 71424*Ec^5*\[Rho]^5 - 
            37248*Ec^6*\[Rho]^5 + 7680*Ec^7*\[Rho]^5 + 55*\[Rho]^6 - 
            660*Ec*\[Rho]^6 + 3300*Ec^2*\[Rho]^6 - 8800*Ec^3*\[Rho]^6 + 
            13200*Ec^4*\[Rho]^6 - 10560*Ec^5*\[Rho]^6 + 3520*Ec^6*\[Rho]^6 + 
            60*(1 - 2*Ec)^6*\[Rho]^2*(-201 - 128*\[Rho] + 9*\[Rho]^2)*
             Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]^2*(-201 - 128*\[Rho] + 
              9*\[Rho]^2)*Log[\[Rho]]))/(1 - 2*Ec)^6 + 
         (10*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
           (\[CapitalLambda]bh + \[Rho])*(-729 + 9324*Ec - 50076*Ec^2 + 
            145056*Ec^3 - 242304*Ec^4 + 238464*Ec^5 - 173568*Ec^6 + 
            195072*Ec^7 - 237312*Ec^8 + 150528*Ec^9 - 33792*Ec^10 + 
            1831*\[Rho] - 21780*Ec*\[Rho] + 107748*Ec^2*\[Rho] - 
            283488*Ec^3*\[Rho] + 420192*Ec^4*\[Rho] - 347904*Ec^5*\[Rho] + 
            180864*Ec^6*\[Rho] - 127488*Ec^7*\[Rho] + 99072*Ec^8*\[Rho] - 
            23552*Ec^9*\[Rho] - 3072*Ec^10*\[Rho] - 1296*\[Rho]^2 + 
            13896*Ec*\[Rho]^2 - 59544*Ec^2*\[Rho]^2 + 125664*Ec^3*\[Rho]^2 - 
            125856*Ec^4*\[Rho]^2 + 35712*Ec^5*\[Rho]^2 + 
            23424*Ec^6*\[Rho]^2 - 13824*Ec^7*\[Rho]^2 + 4608*Ec^8*\[Rho]^2 + 
            144*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1512*Ec^2*\[Rho]^3 + 
            8928*Ec^3*\[Rho]^3 - 33312*Ec^4*\[Rho]^3 + 46464*Ec^5*\[Rho]^3 - 
            38016*Ec^6*\[Rho]^3 + 16896*Ec^7*\[Rho]^3 - 1536*Ec^8*\[Rho]^3 + 
            41*\[Rho]^4 - 492*Ec*\[Rho]^4 + 2460*Ec^2*\[Rho]^4 - 
            6560*Ec^3*\[Rho]^4 + 6480*Ec^4*\[Rho]^4 - 4416*Ec^5*\[Rho]^4 + 
            1472*Ec^6*\[Rho]^4 + 9*\[Rho]^5 - 108*Ec*\[Rho]^5 + 
            540*Ec^2*\[Rho]^5 - 1440*Ec^3*\[Rho]^5 + 2160*Ec^4*\[Rho]^5 - 
            1728*Ec^5*\[Rho]^5 + 576*Ec^6*\[Rho]^5 + 12*(1 - 2*Ec)^6*
             (24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] - 
            12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
             Log[\[Rho]]))/(1 - 2*Ec)^6 + (4*\[CapitalLambda]bh^2*
           (-1119 + 16386*Ec - 103356*Ec^2 + 364680*Ec^3 - 779760*Ec^4 + 
            1013280*Ec^5 - 718880*Ec^6 + 49600*Ec^7 + 620160*Ec^8 - 
            1104640*Ec^9 + 1127936*Ec^10 - 635904*Ec^11 + 169984*Ec^12 - 
            20480*Ec^13 + 4420*\[Rho] - 61400*Ec*\[Rho] + 
            365040*Ec^2*\[Rho] - 1203360*Ec^3*\[Rho] + 2373120*Ec^4*\[Rho] - 
            2787840*Ec^5*\[Rho] + 1743360*Ec^6*\[Rho] - 199680*Ec^7*\[Rho] - 
            660480*Ec^8*\[Rho] + 808960*Ec^9*\[Rho] - 512000*Ec^10*\[Rho] + 
            122880*Ec^11*\[Rho] + 5275*\[Rho]^2 - 89570*Ec*\[Rho]^2 + 
            647460*Ec^2*\[Rho]^2 - 2598360*Ec^3*\[Rho]^2 + 
            6297120*Ec^4*\[Rho]^2 - 9326400*Ec^5*\[Rho]^2 + 
            8034240*Ec^6*\[Rho]^2 - 3431040*Ec^7*\[Rho]^2 + 
            387840*Ec^8*\[Rho]^2 + 17920*Ec^9*\[Rho]^2 + 40960*Ec^10*
             \[Rho]^2 - 9200*\[Rho]^3 + 122080*Ec*\[Rho]^3 - 
            685440*Ec^2*\[Rho]^3 + 2096640*Ec^3*\[Rho]^3 - 
            3722880*Ec^4*\[Rho]^3 + 3736320*Ec^5*\[Rho]^3 - 
            1816960*Ec^6*\[Rho]^3 + 154880*Ec^7*\[Rho]^3 + 
            161280*Ec^8*\[Rho]^3 - 46080*Ec^9*\[Rho]^3 + 575*\[Rho]^4 - 
            6970*Ec*\[Rho]^4 + 34260*Ec^2*\[Rho]^4 - 83960*Ec^3*\[Rho]^4 + 
            92320*Ec^4*\[Rho]^4 - 14400*Ec^5*\[Rho]^4 - 62560*Ec^6*\[Rho]^4 + 
            84800*Ec^7*\[Rho]^4 - 44160*Ec^8*\[Rho]^4 + 3840*Ec^9*\[Rho]^4 + 
            44*\[Rho]^5 - 616*Ec*\[Rho]^5 + 3696*Ec^2*\[Rho]^5 - 
            12320*Ec^3*\[Rho]^5 + 24640*Ec^4*\[Rho]^5 - 20352*Ec^5*\[Rho]^5 + 
            11648*Ec^6*\[Rho]^5 - 3328*Ec^7*\[Rho]^5 + 5*\[Rho]^6 - 
            70*Ec*\[Rho]^6 + 420*Ec^2*\[Rho]^6 - 1400*Ec^3*\[Rho]^6 + 
            2800*Ec^4*\[Rho]^6 - 3360*Ec^5*\[Rho]^6 + 2240*Ec^6*\[Rho]^6 - 
            640*Ec^7*\[Rho]^6 - 60*(-1 + 2*Ec)^7*(6 + 4*\[Rho] - 
              131*\[Rho]^2 - 56*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] + 
            60*(-1 + 2*Ec)^7*(6 + 4*\[Rho] - 131*\[Rho]^2 - 56*\[Rho]^3 + 
              9*\[Rho]^4)*Log[\[Rho]]))/(-1 + 2*Ec)^7))/
       ((-1 + 2*Ec)^3*(mb - 2*Ec*mb)^2)))/
    (1080*mb^5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3)) + \[Mu]2\[Pi]*
  (-1/540*(\[Rho]3LS*((1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
         64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
         16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 
         288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 
         24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
         384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
         2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
         1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
         1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
         512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
         360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
         36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
          Log[\[Rho]])*((-1 + 2*Ec + \[Rho])*(-16 + 2048*Ec^11*
            (2 - 14*\[CapitalLambda]bh + 5*\[CapitalLambda]bh^2) + 
           245*\[Rho] - 1645*\[Rho]^2 - 3445*\[Rho]^3 + 155*\[Rho]^4 - 
           34*\[Rho]^5 + 180*\[CapitalLambda]bh^3*(1 - 7*\[Rho] - 
             7*\[Rho]^2 + \[Rho]^3) + 45*\[CapitalLambda]bh^4*
            (1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + \[CapitalLambda]bh*
            (46 + 136*\[Rho] + 856*\[Rho]^2 - 2024*\[Rho]^3 + 586*\[Rho]^4 - 
             80*\[Rho]^5) - \[CapitalLambda]bh^2*(-203 + 1192*\[Rho] + 
             832*\[Rho]^2 + 832*\[Rho]^3 - 293*\[Rho]^4 + 40*\[Rho]^5) - 
           1024*Ec^10*(28 + 30*\[CapitalLambda]bh^3 - 34*\[Rho] + 
             \[CapitalLambda]bh^2*(19 + 5*\[Rho]) - 2*\[CapitalLambda]bh*
              (62 + 7*\[Rho])) + 512*Ec^9*(170 + 75*\[CapitalLambda]bh^4 - 
             259*\[Rho] - 34*\[Rho]^2 + 30*\[CapitalLambda]bh^3*
              (11 + \[Rho]) + \[CapitalLambda]bh^2*(95 + 29*\[Rho] + 5*
                \[Rho]^2) - 2*\[CapitalLambda]bh*(190 + 100*\[Rho] + 7*
                \[Rho]^2)) - 256*Ec^8*(560 - 981*\[Rho] - 225*\[Rho]^2 + 
             106*\[Rho]^3 + 75*\[CapitalLambda]bh^4*(5 + \[Rho]) + 
             30*\[CapitalLambda]bh^3*(38 + 6*\[Rho] + 7*\[Rho]^2) + 
             \[CapitalLambda]bh^2*(305 - 324*\[Rho] + 564*\[Rho]^2 + 85*
                \[Rho]^3) + 2*\[CapitalLambda]bh*(-235 - 660*\[Rho] + 87*
                \[Rho]^2 + 103*\[Rho]^3)) + 128*Ec^7*(1090 - 2194*\[Rho] - 
             756*\[Rho]^2 + 599*\[Rho]^3 + 106*\[Rho]^4 + 
             75*\[CapitalLambda]bh^4*(10 + 4*\[Rho] + \[Rho]^2) + 
             30*\[CapitalLambda]bh^3*(60 + 8*\[Rho] + 47*\[Rho]^2 + 3*
                \[Rho]^3) + \[CapitalLambda]bh^2*(415 - 2026*\[Rho] + 2982*
                \[Rho]^2 + 749*\[Rho]^3 + 40*\[Rho]^4) + 2*\[CapitalLambda]bh*
              (-5 - 2050*\[Rho] + 603*\[Rho]^2 + 734*\[Rho]^3 + 58*
                \[Rho]^4)) - 32*Ec^5*(-934 + 2604*\[Rho] - 372*\[Rho]^2 - 
             13847*\[Rho]^3 + 528*\[Rho]^4 - 204*\[Rho]^5 + 
             30*\[CapitalLambda]bh^3*(-5 - 21*\[Rho] - 319*\[Rho]^2 + 15*
                \[Rho]^3) + 15*\[CapitalLambda]bh^4*(-22 - 44*\[Rho] - 129*
                \[Rho]^2 + 18*\[Rho]^3) + \[CapitalLambda]bh*(-650 + 6114*
                \[Rho] + 864*\[Rho]^2 - 12616*\[Rho]^3 + 2424*\[Rho]^4 - 480*
                \[Rho]^5) + \[CapitalLambda]bh^2*(434 + 3396*\[Rho] - 10899*
                \[Rho]^2 - 5669*\[Rho]^3 + 1266*\[Rho]^4 - 240*\[Rho]^5)) + 
           64*Ec^6*(-1292 + 2956*\[Rho] + 1438*\[Rho]^2 - 3025*\[Rho]^3 - 
             283*\[Rho]^4 - 34*\[Rho]^5 + 15*\[CapitalLambda]bh^4*
              (-50 - 30*\[Rho] - 39*\[Rho]^2 + 3*\[Rho]^3) - 
             30*\[CapitalLambda]bh^3*(45 - 8*\[Rho] + 141*\[Rho]^2 + 8*
                \[Rho]^3) - \[CapitalLambda]bh^2*(125 - 4459*\[Rho] + 7052*
                \[Rho]^2 + 2773*\[Rho]^3 - 71*\[Rho]^4 + 40*\[Rho]^5) - 
             2*\[CapitalLambda]bh*(308 - 3355*\[Rho] + 1127*\[Rho]^2 + 2449*
                \[Rho]^3 + \[Rho]^4 + 40*\[Rho]^5)) - 
           2*Ec*(-80 + 1241*\[Rho] - 8454*\[Rho]^2 - 19469*\[Rho]^3 + 
             896*\[Rho]^4 - 204*\[Rho]^5 + 180*\[CapitalLambda]bh^3*
              (5 - 36*\[Rho] - 41*\[Rho]^2 + 6*\[Rho]^3) + 
             45*\[CapitalLambda]bh^4*(5 - 36*\[Rho] - 41*\[Rho]^2 + 6*
                \[Rho]^3) + \[CapitalLambda]bh*(230 + 634*\[Rho] + 5178*
                \[Rho]^2 - 11638*\[Rho]^3 + 3436*\[Rho]^4 - 480*\[Rho]^5) - 
             \[CapitalLambda]bh^2*(-1015 + 6163*\[Rho] + 4791*\[Rho]^2 + 4739*
                \[Rho]^3 - 1718*\[Rho]^4 + 240*\[Rho]^5)) + 
           4*Ec^2*(-160 + 2514*\[Rho] - 17382*\[Rho]^2 - 45043*\[Rho]^3 + 
             2121*\[Rho]^4 - 510*\[Rho]^5 + 180*\[CapitalLambda]bh^3*
              (10 - 74*\[Rho] - 99*\[Rho]^2 + 15*\[Rho]^3) + 
             45*\[CapitalLambda]bh^4*(10 - 74*\[Rho] - 99*\[Rho]^2 + 15*
                \[Rho]^3) + 2*\[CapitalLambda]bh*(230 + 588*\[Rho] + 6369*
                \[Rho]^2 - 13702*\[Rho]^3 + 4155*\[Rho]^4 - 600*\[Rho]^5) - 
             \[CapitalLambda]bh^2*(-2030 + 12732*\[Rho] + 11451*\[Rho]^2 + 
               11002*\[Rho]^3 - 4155*\[Rho]^4 + 600*\[Rho]^5)) + 
           16*Ec^4*(-440 + 2294*\[Rho] - 8364*\[Rho]^2 - 36925*\[Rho]^3 + 
             2275*\[Rho]^4 - 510*\[Rho]^5 + 60*\[CapitalLambda]bh^3*
              (17 - 106*\[Rho] - 298*\[Rho]^2 + 45*\[Rho]^3) + 
             15*\[CapitalLambda]bh^4*(10 - 122*\[Rho] - 275*\[Rho]^2 + 45*
                \[Rho]^3) - 2*\[CapitalLambda]bh*(50 - 1658*\[Rho] - 4785*
                \[Rho]^2 + 12790*\[Rho]^3 - 4045*\[Rho]^4 + 600*\[Rho]^5) - 
             \[CapitalLambda]bh^2*(-1240 + 4222*\[Rho] + 14145*\[Rho]^2 + 
               9610*\[Rho]^3 - 3865*\[Rho]^4 + 600*\[Rho]^5)) - 
           8*Ec^3*(-220 + 2726*\[Rho] - 17692*\[Rho]^2 - 54629*\[Rho]^3 + 
             2950*\[Rho]^4 - 680*\[Rho]^5 + 45*\[CapitalLambda]bh^4*
              (10 - 76*\[Rho] - 125*\[Rho]^2 + 20*\[Rho]^3) + 
             60*\[CapitalLambda]bh^3*(31 - 225*\[Rho] - 384*\[Rho]^2 + 65*
                \[Rho]^3) - \[CapitalLambda]bh^2*(-2090 + 12598*\[Rho] + 
               15367*\[Rho]^2 + 13145*\[Rho]^3 - 5620*\[Rho]^4 + 800*
                \[Rho]^5) - 2*\[CapitalLambda]bh*(-200 - 812*\[Rho] - 7943*
                \[Rho]^2 + 17195*\[Rho]^3 - 5620*\[Rho]^4 + 800*\[Rho]^5))) - 
         60*(1 - 2*Ec)^6*\[Rho]^2*(36*\[CapitalLambda]bh^3 + 
           9*\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh*(-9 + 13*\[Rho]) + 
           \[CapitalLambda]bh^2*(27 + 13*\[Rho]) + \[Rho]*(61 + 18*\[Rho]))*
          Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]^2*(36*\[CapitalLambda]bh^3 + 
           9*\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh*(-9 + 13*\[Rho]) + 
           \[CapitalLambda]bh^2*(27 + 13*\[Rho]) + \[Rho]*(61 + 18*\[Rho]))*
          Log[\[Rho]]) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
         64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
         16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(-3 + 24*Ec - 72*Ec^2 + 
         96*Ec^3 + 32*Ec^4 - 640*Ec^5 + 1920*Ec^6 - 2560*Ec^7 + 1280*Ec^8 + 
         24*\[Rho] - 192*Ec*\[Rho] + 576*Ec^2*\[Rho] - 768*Ec^3*\[Rho] + 
         384*Ec^4*\[Rho] - 72*Ec*\[Rho]^2 + 504*Ec^2*\[Rho]^2 - 
         1248*Ec^3*\[Rho]^2 + 1440*Ec^4*\[Rho]^2 - 768*Ec^5*\[Rho]^2 - 
         24*\[Rho]^3 + 192*Ec*\[Rho]^3 - 576*Ec^2*\[Rho]^3 + 
         768*Ec^3*\[Rho]^3 - 704*Ec^4*\[Rho]^3 + 256*Ec^5*\[Rho]^3 + 
         3*\[Rho]^4 - 24*Ec*\[Rho]^4 + 72*Ec^2*\[Rho]^4 - 96*Ec^3*\[Rho]^4 + 
         48*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 
         36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
        ((-1 + 2*Ec + \[Rho])*(-2 + 2048*Ec^11*(-2 + 2*\[CapitalLambda]bh + 
             \[CapitalLambda]bh^2) - 47*\[Rho] - 2297*\[Rho]^2 + 
           943*\[Rho]^3 - 1847*\[Rho]^4 + 430*\[Rho]^5 + 
           45*\[CapitalLambda]bh^4*(-3 + 5*\[Rho] - 19*\[Rho]^2 + 
             5*\[Rho]^3) + 36*\[CapitalLambda]bh^3*(-1 - 31*\[Rho] - 
             11*\[Rho]^2 - 31*\[Rho]^3 + 14*\[Rho]^4) + \[CapitalLambda]bh^2*
            (37 - 2228*\[Rho] + 2692*\[Rho]^2 - 3788*\[Rho]^3 + 
             367*\[Rho]^4 + 280*\[Rho]^5) + 2*\[CapitalLambda]bh*
            (13 + 148*\[Rho] - 1232*\[Rho]^2 - 392*\[Rho]^3 - 797*\[Rho]^4 + 
             340*\[Rho]^5) - 1024*Ec^10*(20 + 6*\[CapitalLambda]bh^3 + 
             2*\[CapitalLambda]bh*(-10 + \[Rho]) - 2*\[Rho] + 
             \[CapitalLambda]bh^2*(23 + \[Rho])) + 512*Ec^9*
            (220 + 15*\[CapitalLambda]bh^4 - 173*\[Rho] - 2*\[Rho]^2 + 
             6*\[CapitalLambda]bh^3*(15 + \[Rho]) + 2*\[CapitalLambda]bh*
              (-80 - 26*\[Rho] + \[Rho]^2) + \[CapitalLambda]bh^2*
              (25 + 7*\[Rho] + \[Rho]^2)) - 256*Ec^8*(790 - 1017*\[Rho] - 
             171*\[Rho]^2 + 218*\[Rho]^3 + 15*\[CapitalLambda]bh^4*
              (5 + \[Rho]) + 6*\[CapitalLambda]bh^3*(30 - 26*\[Rho] + 31*
                \[Rho]^2) + \[CapitalLambda]bh^2*(-485 - 552*\[Rho] + 306*
                \[Rho]^2 + 161*\[Rho]^3) + 2*\[CapitalLambda]bh*
              (-245 - 504*\[Rho] - 87*\[Rho]^2 + 191*\[Rho]^3)) + 
           128*Ec^7*(1490 - 2558*\[Rho] - 1386*\[Rho]^2 + 1081*\[Rho]^3 + 
             38*\[Rho]^4 + 15*\[CapitalLambda]bh^4*(10 + 4*\[Rho] + \[Rho]^
                2) - 6*\[CapitalLambda]bh^3*(40 + 184*\[Rho] - 243*\[Rho]^2 + 
               9*\[Rho]^3) + \[CapitalLambda]bh^2*(-2065 - 3398*\[Rho] + 1752*
                \[Rho]^2 + 1195*\[Rho]^3 - 64*\[Rho]^4) - 
             2*\[CapitalLambda]bh*(445 + 2126*\[Rho] + 867*\[Rho]^2 - 1372*
                \[Rho]^3 + 34*\[Rho]^4)) + 64*Ec^6*(-1648 + 3452*\[Rho] + 
             3332*\[Rho]^2 - 1913*\[Rho]^3 - 1733*\[Rho]^4 + 430*\[Rho]^5 + 
             15*\[CapitalLambda]bh^4*(-10 - 6*\[Rho] - 51*\[Rho]^2 + 15*
                \[Rho]^3) + 6*\[CapitalLambda]bh^3*(195 + 456*\[Rho] - 893*
                \[Rho]^2 - 92*\[Rho]^3 + 84*\[Rho]^4) + \[CapitalLambda]bh^2*
              (3659 + 7607*\[Rho] - 3310*\[Rho]^2 - 6857*\[Rho]^3 + 841*
                \[Rho]^4 + 280*\[Rho]^5) + 2*\[CapitalLambda]bh*
              (524 + 4019*\[Rho] + 2699*\[Rho]^2 - 4721*\[Rho]^3 - 431*
                \[Rho]^4 + 340*\[Rho]^5)) - 2*Ec*(-10 - 233*\[Rho] - 
             12516*\[Rho]^2 + 5321*\[Rho]^3 - 10652*\[Rho]^4 + 
             2580*\[Rho]^5 + 45*\[CapitalLambda]bh^4*(-15 + 28*\[Rho] - 109*
                \[Rho]^2 + 30*\[Rho]^3) + 36*\[CapitalLambda]bh^3*
              (-5 - 154*\[Rho] - 83*\[Rho]^2 - 172*\[Rho]^3 + 84*\[Rho]^4) + 
             \[CapitalLambda]bh^2*(185 - 11897*\[Rho] + 15111*\[Rho]^2 - 
               22081*\[Rho]^3 + 2482*\[Rho]^4 + 1680*\[Rho]^5) + 
             2*\[CapitalLambda]bh*(65 + 727*\[Rho] - 6141*\[Rho]^2 - 2809*
                \[Rho]^3 - 4442*\[Rho]^4 + 2040*\[Rho]^5)) - 
           32*Ec^5*(-1082 + 2580*\[Rho] - 510*\[Rho]^2 + 275*\[Rho]^3 - 
             9600*\[Rho]^4 + 2580*\[Rho]^5 + 15*\[CapitalLambda]bh^4*
              (-14 + 20*\[Rho] - 285*\[Rho]^2 + 90*\[Rho]^3) + 
             6*\[CapitalLambda]bh^3*(243 + 359*\[Rho] - 1951*\[Rho]^2 - 741*
                \[Rho]^3 + 504*\[Rho]^4) + \[CapitalLambda]bh^2*
              (3394 + 4692*\[Rho] + 2367*\[Rho]^2 - 25063*\[Rho]^3 + 3702*
                \[Rho]^4 + 1680*\[Rho]^5) + \[CapitalLambda]bh*
              (806 + 8130*\[Rho] + 5340*\[Rho]^2 - 20060*\[Rho]^3 - 6600*
                \[Rho]^4 + 4080*\[Rho]^5)) + 4*Ec^2*(-20 - 462*\[Rho] - 
             27636*\[Rho]^2 + 12013*\[Rho]^3 - 25125*\[Rho]^4 + 
             6450*\[Rho]^5 + 45*\[CapitalLambda]bh^4*(-30 + 62*\[Rho] - 255*
                \[Rho]^2 + 75*\[Rho]^3) + 36*\[CapitalLambda]bh^3*
              (-10 - 306*\[Rho] - 253*\[Rho]^2 - 381*\[Rho]^3 + 210*
                \[Rho]^4) + \[CapitalLambda]bh^2*(370 - 25668*\[Rho] + 34011*
                \[Rho]^2 - 52658*\[Rho]^3 + 7185*\[Rho]^4 + 4200*\[Rho]^5) + 
             2*\[CapitalLambda]bh*(130 + 1428*\[Rho] - 12141*\[Rho]^2 - 8282*
                \[Rho]^3 - 9915*\[Rho]^4 + 5100*\[Rho]^5)) + 
           16*Ec^4*(-400 + 838*\[Rho] - 15810*\[Rho]^2 + 7255*\[Rho]^3 - 
             23515*\[Rho]^4 + 6450*\[Rho]^5 + 15*\[CapitalLambda]bh^4*
              (-46 + 110*\[Rho] - 703*\[Rho]^2 + 225*\[Rho]^3) + 
             12*\[CapitalLambda]bh^3*(55 - 298*\[Rho] - 1380*\[Rho]^2 - 1005*
                \[Rho]^3 + 630*\[Rho]^4) + \[CapitalLambda]bh^2*
              (1760 - 11198*\[Rho] + 21045*\[Rho]^2 - 53390*\[Rho]^3 + 8135*
                \[Rho]^4 + 4200*\[Rho]^5) + 2*\[CapitalLambda]bh*
              (230 + 2638*\[Rho] - 3285*\[Rho]^2 - 14270*\[Rho]^3 - 8845*
                \[Rho]^4 + 5100*\[Rho]^5)) - 8*Ec^3*(-80 - 278*\[Rho] - 
             30602*\[Rho]^2 + 13565*\[Rho]^3 - 31930*\[Rho]^4 + 
             8600*\[Rho]^5 + 45*\[CapitalLambda]bh^4*(-30 + 68*\[Rho] - 321*
                \[Rho]^2 + 100*\[Rho]^3) + 12*\[CapitalLambda]bh^3*
              (-15 - 877*\[Rho] - 1288*\[Rho]^2 - 1405*\[Rho]^3 + 840*
                \[Rho]^4) + \[CapitalLambda]bh^2*(670 - 27122*\[Rho] + 38407*
                \[Rho]^2 - 68515*\[Rho]^3 + 10100*\[Rho]^4 + 5600*\[Rho]^5) + 
             2*\[CapitalLambda]bh*(160 + 1792*\[Rho] - 11267*\[Rho]^2 - 13645*
                \[Rho]^3 - 12280*\[Rho]^4 + 6800*\[Rho]^5))) - 
         60*(1 - 2*Ec)^6*\[Rho]*(36*\[CapitalLambda]bh^3*\[Rho] + 
           9*\[CapitalLambda]bh^4*\[Rho] + 2*\[CapitalLambda]bh*\[Rho]*
            (-3 + 35*\[Rho]) + \[Rho]*(18 + 11*\[Rho] + 18*\[Rho]^2) + 
           \[CapitalLambda]bh^2*(12 - 3*\[Rho] + 35*\[Rho]^2))*
          Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(36*\[CapitalLambda]bh^3*
            \[Rho] + 9*\[CapitalLambda]bh^4*\[Rho] + 2*\[CapitalLambda]bh*
            \[Rho]*(-3 + 35*\[Rho]) + \[Rho]*(18 + 11*\[Rho] + 18*\[Rho]^2) + 
           \[CapitalLambda]bh^2*(12 - 3*\[Rho] + 35*\[Rho]^2))*Log[\[Rho]]) - 
       (-3 + 24*Ec - 72*Ec^2 + 96*Ec^3 + 32*Ec^4 - 640*Ec^5 + 1920*Ec^6 - 
         2560*Ec^7 + 1280*Ec^8 + 24*\[Rho] - 192*Ec*\[Rho] + 
         576*Ec^2*\[Rho] - 768*Ec^3*\[Rho] + 384*Ec^4*\[Rho] - 
         72*Ec*\[Rho]^2 + 504*Ec^2*\[Rho]^2 - 1248*Ec^3*\[Rho]^2 + 
         1440*Ec^4*\[Rho]^2 - 768*Ec^5*\[Rho]^2 - 24*\[Rho]^3 + 
         192*Ec*\[Rho]^3 - 576*Ec^2*\[Rho]^3 + 768*Ec^3*\[Rho]^3 - 
         704*Ec^4*\[Rho]^3 + 256*Ec^5*\[Rho]^3 + 3*\[Rho]^4 - 
         24*Ec*\[Rho]^4 + 72*Ec^2*\[Rho]^4 - 96*Ec^3*\[Rho]^4 + 
         48*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 
         36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 
         288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 
         24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
         384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
         2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
         1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
         1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
         512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
         360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
         36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
          Log[\[Rho]])*(30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
          (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
           80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
           32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
           64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
           48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
           32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
           4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
           12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 6*(1 - 2*Ec)*
          \[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*(\[CapitalLambda]bh + 
           \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 
           1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
           540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
           480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 
           240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 
           4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 
           240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 
           720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 
           45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
           360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 
           18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
           180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
           180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + 
         4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 
           48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 
           512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
           768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
           384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
           768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
           11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
           1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
           960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
           16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
           640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
           6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
           480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
           576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
           144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
           32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
            (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*
            \[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))))/
     ((1 - 2*Ec)^6*mb^5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])^3) - 
   (\[Rho]3D*((1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 
        2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 
        88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
       ((-1 + 2*Ec + \[Rho])*(-16 + 2048*Ec^11*(2 - 14*\[CapitalLambda]bh + 
            5*\[CapitalLambda]bh^2) + 245*\[Rho] - 1645*\[Rho]^2 - 
          3445*\[Rho]^3 + 155*\[Rho]^4 - 34*\[Rho]^5 + 
          180*\[CapitalLambda]bh^3*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
          45*\[CapitalLambda]bh^4*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
          \[CapitalLambda]bh*(46 + 136*\[Rho] + 856*\[Rho]^2 - 
            2024*\[Rho]^3 + 586*\[Rho]^4 - 80*\[Rho]^5) - 
          \[CapitalLambda]bh^2*(-203 + 1192*\[Rho] + 832*\[Rho]^2 + 
            832*\[Rho]^3 - 293*\[Rho]^4 + 40*\[Rho]^5) - 
          1024*Ec^10*(28 + 30*\[CapitalLambda]bh^3 - 34*\[Rho] + 
            \[CapitalLambda]bh^2*(19 + 5*\[Rho]) - 2*\[CapitalLambda]bh*
             (62 + 7*\[Rho])) + 512*Ec^9*(170 + 75*\[CapitalLambda]bh^4 - 
            259*\[Rho] - 34*\[Rho]^2 + 30*\[CapitalLambda]bh^3*
             (11 + \[Rho]) + \[CapitalLambda]bh^2*(95 + 29*\[Rho] + 
              5*\[Rho]^2) - 2*\[CapitalLambda]bh*(190 + 100*\[Rho] + 
              7*\[Rho]^2)) - 256*Ec^8*(560 - 981*\[Rho] - 225*\[Rho]^2 + 
            106*\[Rho]^3 + 75*\[CapitalLambda]bh^4*(5 + \[Rho]) + 
            30*\[CapitalLambda]bh^3*(38 + 6*\[Rho] + 7*\[Rho]^2) + 
            \[CapitalLambda]bh^2*(305 - 324*\[Rho] + 564*\[Rho]^2 + 
              85*\[Rho]^3) + 2*\[CapitalLambda]bh*(-235 - 660*\[Rho] + 
              87*\[Rho]^2 + 103*\[Rho]^3)) + 128*Ec^7*(1090 - 2194*\[Rho] - 
            756*\[Rho]^2 + 599*\[Rho]^3 + 106*\[Rho]^4 + 
            75*\[CapitalLambda]bh^4*(10 + 4*\[Rho] + \[Rho]^2) + 
            30*\[CapitalLambda]bh^3*(60 + 8*\[Rho] + 47*\[Rho]^2 + 
              3*\[Rho]^3) + \[CapitalLambda]bh^2*(415 - 2026*\[Rho] + 
              2982*\[Rho]^2 + 749*\[Rho]^3 + 40*\[Rho]^4) + 
            2*\[CapitalLambda]bh*(-5 - 2050*\[Rho] + 603*\[Rho]^2 + 
              734*\[Rho]^3 + 58*\[Rho]^4)) - 32*Ec^5*(-934 + 2604*\[Rho] - 
            372*\[Rho]^2 - 13847*\[Rho]^3 + 528*\[Rho]^4 - 204*\[Rho]^5 + 
            30*\[CapitalLambda]bh^3*(-5 - 21*\[Rho] - 319*\[Rho]^2 + 
              15*\[Rho]^3) + 15*\[CapitalLambda]bh^4*(-22 - 44*\[Rho] - 
              129*\[Rho]^2 + 18*\[Rho]^3) + \[CapitalLambda]bh*
             (-650 + 6114*\[Rho] + 864*\[Rho]^2 - 12616*\[Rho]^3 + 
              2424*\[Rho]^4 - 480*\[Rho]^5) + \[CapitalLambda]bh^2*
             (434 + 3396*\[Rho] - 10899*\[Rho]^2 - 5669*\[Rho]^3 + 
              1266*\[Rho]^4 - 240*\[Rho]^5)) + 64*Ec^6*(-1292 + 2956*\[Rho] + 
            1438*\[Rho]^2 - 3025*\[Rho]^3 - 283*\[Rho]^4 - 34*\[Rho]^5 + 
            15*\[CapitalLambda]bh^4*(-50 - 30*\[Rho] - 39*\[Rho]^2 + 
              3*\[Rho]^3) - 30*\[CapitalLambda]bh^3*(45 - 8*\[Rho] + 
              141*\[Rho]^2 + 8*\[Rho]^3) - \[CapitalLambda]bh^2*
             (125 - 4459*\[Rho] + 7052*\[Rho]^2 + 2773*\[Rho]^3 - 
              71*\[Rho]^4 + 40*\[Rho]^5) - 2*\[CapitalLambda]bh*
             (308 - 3355*\[Rho] + 1127*\[Rho]^2 + 2449*\[Rho]^3 + \[Rho]^4 + 
              40*\[Rho]^5)) - 2*Ec*(-80 + 1241*\[Rho] - 8454*\[Rho]^2 - 
            19469*\[Rho]^3 + 896*\[Rho]^4 - 204*\[Rho]^5 + 
            180*\[CapitalLambda]bh^3*(5 - 36*\[Rho] - 41*\[Rho]^2 + 
              6*\[Rho]^3) + 45*\[CapitalLambda]bh^4*(5 - 36*\[Rho] - 
              41*\[Rho]^2 + 6*\[Rho]^3) + \[CapitalLambda]bh*
             (230 + 634*\[Rho] + 5178*\[Rho]^2 - 11638*\[Rho]^3 + 
              3436*\[Rho]^4 - 480*\[Rho]^5) - \[CapitalLambda]bh^2*
             (-1015 + 6163*\[Rho] + 4791*\[Rho]^2 + 4739*\[Rho]^3 - 
              1718*\[Rho]^4 + 240*\[Rho]^5)) + 4*Ec^2*(-160 + 2514*\[Rho] - 
            17382*\[Rho]^2 - 45043*\[Rho]^3 + 2121*\[Rho]^4 - 510*\[Rho]^5 + 
            180*\[CapitalLambda]bh^3*(10 - 74*\[Rho] - 99*\[Rho]^2 + 
              15*\[Rho]^3) + 45*\[CapitalLambda]bh^4*(10 - 74*\[Rho] - 
              99*\[Rho]^2 + 15*\[Rho]^3) + 2*\[CapitalLambda]bh*
             (230 + 588*\[Rho] + 6369*\[Rho]^2 - 13702*\[Rho]^3 + 
              4155*\[Rho]^4 - 600*\[Rho]^5) - \[CapitalLambda]bh^2*
             (-2030 + 12732*\[Rho] + 11451*\[Rho]^2 + 11002*\[Rho]^3 - 
              4155*\[Rho]^4 + 600*\[Rho]^5)) + 16*Ec^4*(-440 + 2294*\[Rho] - 
            8364*\[Rho]^2 - 36925*\[Rho]^3 + 2275*\[Rho]^4 - 510*\[Rho]^5 + 
            60*\[CapitalLambda]bh^3*(17 - 106*\[Rho] - 298*\[Rho]^2 + 
              45*\[Rho]^3) + 15*\[CapitalLambda]bh^4*(10 - 122*\[Rho] - 
              275*\[Rho]^2 + 45*\[Rho]^3) - 2*\[CapitalLambda]bh*
             (50 - 1658*\[Rho] - 4785*\[Rho]^2 + 12790*\[Rho]^3 - 
              4045*\[Rho]^4 + 600*\[Rho]^5) - \[CapitalLambda]bh^2*
             (-1240 + 4222*\[Rho] + 14145*\[Rho]^2 + 9610*\[Rho]^3 - 
              3865*\[Rho]^4 + 600*\[Rho]^5)) - 8*Ec^3*(-220 + 2726*\[Rho] - 
            17692*\[Rho]^2 - 54629*\[Rho]^3 + 2950*\[Rho]^4 - 680*\[Rho]^5 + 
            45*\[CapitalLambda]bh^4*(10 - 76*\[Rho] - 125*\[Rho]^2 + 
              20*\[Rho]^3) + 60*\[CapitalLambda]bh^3*(31 - 225*\[Rho] - 
              384*\[Rho]^2 + 65*\[Rho]^3) - \[CapitalLambda]bh^2*
             (-2090 + 12598*\[Rho] + 15367*\[Rho]^2 + 13145*\[Rho]^3 - 
              5620*\[Rho]^4 + 800*\[Rho]^5) - 2*\[CapitalLambda]bh*
             (-200 - 812*\[Rho] - 7943*\[Rho]^2 + 17195*\[Rho]^3 - 
              5620*\[Rho]^4 + 800*\[Rho]^5))) - 60*(1 - 2*Ec)^6*\[Rho]^2*
         (36*\[CapitalLambda]bh^3 + 9*\[CapitalLambda]bh^4 + 
          2*\[CapitalLambda]bh*(-9 + 13*\[Rho]) + \[CapitalLambda]bh^2*
           (27 + 13*\[Rho]) + \[Rho]*(61 + 18*\[Rho]))*Log[1 - 2*Ec] + 
        60*(1 - 2*Ec)^6*\[Rho]^2*(36*\[CapitalLambda]bh^3 + 
          9*\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh*(-9 + 13*\[Rho]) + 
          \[CapitalLambda]bh^2*(27 + 13*\[Rho]) + \[Rho]*(61 + 18*\[Rho]))*
         Log[\[Rho]]) + (3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 
        2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 
        88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
       (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
         (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
          80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
          32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
          24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
          32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
          4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
           Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
        6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
         (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
          80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
          270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 
          80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
          640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
          4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
          960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
          1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
          320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
          540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
          3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + 
        4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 
          48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 
          512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
          768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
          384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
          768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
          11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
          1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
          960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
          16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
          640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
          6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
          480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
          576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
          144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
          32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
           (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*
           \[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) - 
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(3*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
         (\[CapitalLambda]bh + \[Rho])*(177 - 1770*Ec + 7080*Ec^2 - 
          15280*Ec^3 + 26400*Ec^4 - 60928*Ec^5 + 131840*Ec^6 - 175360*Ec^7 + 
          124160*Ec^8 - 38400*Ec^9 + 2048*Ec^10 - 1155*\[Rho] + 
          11550*Ec*\[Rho] - 46200*Ec^2*\[Rho] + 93040*Ec^3*\[Rho] - 
          98880*Ec^4*\[Rho] + 63360*Ec^5*\[Rho] - 54400*Ec^6*\[Rho] + 
          57600*Ec^7*\[Rho] - 26880*Ec^8*\[Rho] + 2560*Ec^9*\[Rho] + 
          1040*\[Rho]^2 - 8360*Ec*\[Rho]^2 + 23240*Ec^2*\[Rho]^2 - 
          20240*Ec^3*\[Rho]^2 - 16960*Ec^4*\[Rho]^2 + 35200*Ec^5*\[Rho]^2 - 
          8320*Ec^6*\[Rho]^2 - 8960*Ec^7*\[Rho]^2 + 5120*Ec^8*\[Rho]^2 - 
          240*\[Rho]^3 + 2040*Ec*\[Rho]^3 - 6360*Ec^2*\[Rho]^3 + 
          12400*Ec^3*\[Rho]^3 - 18240*Ec^4*\[Rho]^3 + 14080*Ec^5*\[Rho]^3 - 
          1920*Ec^6*\[Rho]^3 - 1280*Ec^7*\[Rho]^3 + 255*\[Rho]^4 - 
          2550*Ec*\[Rho]^4 + 10200*Ec^2*\[Rho]^4 - 23440*Ec^3*\[Rho]^4 + 
          27600*Ec^4*\[Rho]^4 - 15840*Ec^5*\[Rho]^4 + 3200*Ec^6*\[Rho]^4 - 
          77*\[Rho]^5 + 770*Ec*\[Rho]^5 - 3080*Ec^2*\[Rho]^5 + 
          6160*Ec^3*\[Rho]^5 - 6160*Ec^4*\[Rho]^5 + 2464*Ec^5*\[Rho]^5 + 
          60*(-1 + 2*Ec)^5*\[Rho]^2*(-17 + 3*\[Rho])*Log[1 - 2*Ec] - 
          60*(-1 + 2*Ec)^5*\[Rho]^2*(-17 + 3*\[Rho])*Log[\[Rho]]) - 
        2*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*(31 - 310*Ec + 1240*Ec^2 - 
          2720*Ec^3 + 5120*Ec^4 - 13280*Ec^5 + 31808*Ec^6 - 51200*Ec^7 + 
          55040*Ec^8 - 40960*Ec^9 + 19456*Ec^10 - 4096*Ec^11 - 117*\[Rho] + 
          1170*Ec*\[Rho] - 4680*Ec^2*\[Rho] + 8640*Ec^3*\[Rho] - 
          1440*Ec^4*\[Rho] - 32352*Ec^5*\[Rho] + 87360*Ec^6*\[Rho] - 
          119040*Ec^7*\[Rho] + 88320*Ec^8*\[Rho] - 30720*Ec^9*\[Rho] + 
          3072*Ec^10*\[Rho] + 1440*\[Rho]^2 - 15480*Ec*\[Rho]^2 + 
          67320*Ec^2*\[Rho]^2 - 146640*Ec^3*\[Rho]^2 + 148800*Ec^4*\[Rho]^2 - 
          7680*Ec^5*\[Rho]^2 - 128640*Ec^6*\[Rho]^2 + 111360*Ec^7*\[Rho]^2 - 
          30720*Ec^8*\[Rho]^2 - 1440*\[Rho]^3 + 12840*Ec*\[Rho]^3 - 
          43560*Ec^2*\[Rho]^3 + 65840*Ec^3*\[Rho]^3 - 29120*Ec^4*\[Rho]^3 - 
          35200*Ec^5*\[Rho]^3 + 49280*Ec^6*\[Rho]^3 - 24320*Ec^7*\[Rho]^3 + 
          5120*Ec^8*\[Rho]^3 + 225*\[Rho]^4 - 2250*Ec*\[Rho]^4 + 
          9000*Ec^2*\[Rho]^4 - 20160*Ec^3*\[Rho]^4 + 26640*Ec^4*\[Rho]^4 - 
          16320*Ec^5*\[Rho]^4 - 960*Ec^6*\[Rho]^4 + 3840*Ec^7*\[Rho]^4 - 
          171*\[Rho]^5 + 1710*Ec*\[Rho]^5 - 6840*Ec^2*\[Rho]^5 + 
          14880*Ec^3*\[Rho]^5 - 17040*Ec^4*\[Rho]^5 + 9408*Ec^5*\[Rho]^5 - 
          1728*Ec^6*\[Rho]^5 + 32*\[Rho]^6 - 320*Ec*\[Rho]^6 + 
          1280*Ec^2*\[Rho]^6 - 2560*Ec^3*\[Rho]^6 + 2560*Ec^4*\[Rho]^6 - 
          1024*Ec^5*\[Rho]^6 + 60*(-1 + 2*Ec)^5*\[Rho]^2*(9 + 13*\[Rho])*
           Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]^2*(9 + 13*\[Rho])*
           Log[\[Rho]]) + 15*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
         (\[CapitalLambda]bh + \[Rho])^2*(77 - 866*Ec + 3944*Ec^2 - 
          8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 
          2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 880*Ec*\[Rho] - 
          3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 5248*Ec^4*\[Rho] - 
          1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 2048*Ec^7*\[Rho] + 
          24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 1608*Ec^2*\[Rho]^2 - 
          3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 3264*Ec^5*\[Rho]^2 + 
          1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 80*Ec*\[Rho]^3 - 
          320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 
          128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
          200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
          160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*
           Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]) - 
        (1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
         (265 - 3180*Ec + 15900*Ec^2 - 42400*Ec^3 + 60480*Ec^4 - 11136*Ec^5 - 
          198528*Ec^6 + 645120*Ec^7 - 1155840*Ec^8 + 1254400*Ec^9 - 
          795648*Ec^10 + 270336*Ec^11 - 40960*Ec^12 - 3600*\[Rho] + 
          43200*Ec*\[Rho] - 216000*Ec^2*\[Rho] + 576000*Ec^3*\[Rho] - 
          862560*Ec^4*\[Rho] + 673920*Ec^5*\[Rho] - 144000*Ec^6*\[Rho] - 
          230400*Ec^7*\[Rho] + 345600*Ec^8*\[Rho] - 276480*Ec^9*\[Rho] + 
          92160*Ec^10*\[Rho] - 13065*\[Rho]^2 + 180900*Ec*\[Rho]^2 - 
          1049220*Ec^2*\[Rho]^2 + 3280320*Ec^3*\[Rho]^2 - 
          5884800*Ec^4*\[Rho]^2 + 5852160*Ec^5*\[Rho]^2 - 
          2649600*Ec^6*\[Rho]^2 + 61440*Ec^7*\[Rho]^2 + 
          149760*Ec^8*\[Rho]^2 + 76800*Ec^9*\[Rho]^2 - 15360*Ec^10*\[Rho]^2 + 
          16800*\[Rho]^3 - 186240*Ec*\[Rho]^3 + 839040*Ec^2*\[Rho]^3 - 
          1930240*Ec^3*\[Rho]^3 + 2302080*Ec^4*\[Rho]^3 - 
          1192320*Ec^5*\[Rho]^3 + 25600*Ec^6*\[Rho]^3 + 92160*Ec^7*\[Rho]^3 + 
          30720*Ec^8*\[Rho]^3 - 10240*Ec^9*\[Rho]^3 - 585*\[Rho]^4 + 
          5940*Ec*\[Rho]^4 - 23220*Ec^2*\[Rho]^4 + 40320*Ec^3*\[Rho]^4 - 
          51120*Ec^4*\[Rho]^4 + 83520*Ec^5*\[Rho]^4 - 77760*Ec^6*\[Rho]^4 + 
          23040*Ec^7*\[Rho]^4 + 240*\[Rho]^5 - 2880*Ec*\[Rho]^5 + 
          14400*Ec^2*\[Rho]^5 - 38400*Ec^3*\[Rho]^5 + 71520*Ec^4*\[Rho]^5 - 
          71424*Ec^5*\[Rho]^5 + 37248*Ec^6*\[Rho]^5 - 7680*Ec^7*\[Rho]^5 - 
          55*\[Rho]^6 + 660*Ec*\[Rho]^6 - 3300*Ec^2*\[Rho]^6 + 
          8800*Ec^3*\[Rho]^6 - 13200*Ec^4*\[Rho]^6 + 10560*Ec^5*\[Rho]^6 - 
          3520*Ec^6*\[Rho]^6 - 60*(1 - 2*Ec)^6*\[Rho]^2*(-201 - 128*\[Rho] + 
            9*\[Rho]^2)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]^2*
           (-201 - 128*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]) - 
        5*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
         (\[CapitalLambda]bh + \[Rho])*(729 - 9324*Ec + 50076*Ec^2 - 
          145056*Ec^3 + 242304*Ec^4 - 238464*Ec^5 + 173568*Ec^6 - 
          195072*Ec^7 + 237312*Ec^8 - 150528*Ec^9 + 33792*Ec^10 - 
          1831*\[Rho] + 21780*Ec*\[Rho] - 107748*Ec^2*\[Rho] + 
          283488*Ec^3*\[Rho] - 420192*Ec^4*\[Rho] + 347904*Ec^5*\[Rho] - 
          180864*Ec^6*\[Rho] + 127488*Ec^7*\[Rho] - 99072*Ec^8*\[Rho] + 
          23552*Ec^9*\[Rho] + 3072*Ec^10*\[Rho] + 1296*\[Rho]^2 - 
          13896*Ec*\[Rho]^2 + 59544*Ec^2*\[Rho]^2 - 125664*Ec^3*\[Rho]^2 + 
          125856*Ec^4*\[Rho]^2 - 35712*Ec^5*\[Rho]^2 - 23424*Ec^6*\[Rho]^2 + 
          13824*Ec^7*\[Rho]^2 - 4608*Ec^8*\[Rho]^2 - 144*\[Rho]^3 + 
          1080*Ec*\[Rho]^3 - 1512*Ec^2*\[Rho]^3 - 8928*Ec^3*\[Rho]^3 + 
          33312*Ec^4*\[Rho]^3 - 46464*Ec^5*\[Rho]^3 + 38016*Ec^6*\[Rho]^3 - 
          16896*Ec^7*\[Rho]^3 + 1536*Ec^8*\[Rho]^3 - 41*\[Rho]^4 + 
          492*Ec*\[Rho]^4 - 2460*Ec^2*\[Rho]^4 + 6560*Ec^3*\[Rho]^4 - 
          6480*Ec^4*\[Rho]^4 + 4416*Ec^5*\[Rho]^4 - 1472*Ec^6*\[Rho]^4 - 
          9*\[Rho]^5 + 108*Ec*\[Rho]^5 - 540*Ec^2*\[Rho]^5 + 
          1440*Ec^3*\[Rho]^5 - 2160*Ec^4*\[Rho]^5 + 1728*Ec^5*\[Rho]^5 - 
          576*Ec^6*\[Rho]^5 - 12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 
            27*\[Rho]^3)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 
            69*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]) + 2*\[CapitalLambda]bh^2*
         (1119 - 16386*Ec + 103356*Ec^2 - 364680*Ec^3 + 779760*Ec^4 - 
          1013280*Ec^5 + 718880*Ec^6 - 49600*Ec^7 - 620160*Ec^8 + 
          1104640*Ec^9 - 1127936*Ec^10 + 635904*Ec^11 - 169984*Ec^12 + 
          20480*Ec^13 - 4420*\[Rho] + 61400*Ec*\[Rho] - 365040*Ec^2*\[Rho] + 
          1203360*Ec^3*\[Rho] - 2373120*Ec^4*\[Rho] + 2787840*Ec^5*\[Rho] - 
          1743360*Ec^6*\[Rho] + 199680*Ec^7*\[Rho] + 660480*Ec^8*\[Rho] - 
          808960*Ec^9*\[Rho] + 512000*Ec^10*\[Rho] - 122880*Ec^11*\[Rho] - 
          5275*\[Rho]^2 + 89570*Ec*\[Rho]^2 - 647460*Ec^2*\[Rho]^2 + 
          2598360*Ec^3*\[Rho]^2 - 6297120*Ec^4*\[Rho]^2 + 
          9326400*Ec^5*\[Rho]^2 - 8034240*Ec^6*\[Rho]^2 + 
          3431040*Ec^7*\[Rho]^2 - 387840*Ec^8*\[Rho]^2 - 
          17920*Ec^9*\[Rho]^2 - 40960*Ec^10*\[Rho]^2 + 9200*\[Rho]^3 - 
          122080*Ec*\[Rho]^3 + 685440*Ec^2*\[Rho]^3 - 2096640*Ec^3*\[Rho]^3 + 
          3722880*Ec^4*\[Rho]^3 - 3736320*Ec^5*\[Rho]^3 + 
          1816960*Ec^6*\[Rho]^3 - 154880*Ec^7*\[Rho]^3 - 
          161280*Ec^8*\[Rho]^3 + 46080*Ec^9*\[Rho]^3 - 575*\[Rho]^4 + 
          6970*Ec*\[Rho]^4 - 34260*Ec^2*\[Rho]^4 + 83960*Ec^3*\[Rho]^4 - 
          92320*Ec^4*\[Rho]^4 + 14400*Ec^5*\[Rho]^4 + 62560*Ec^6*\[Rho]^4 - 
          84800*Ec^7*\[Rho]^4 + 44160*Ec^8*\[Rho]^4 - 3840*Ec^9*\[Rho]^4 - 
          44*\[Rho]^5 + 616*Ec*\[Rho]^5 - 3696*Ec^2*\[Rho]^5 + 
          12320*Ec^3*\[Rho]^5 - 24640*Ec^4*\[Rho]^5 + 20352*Ec^5*\[Rho]^5 - 
          11648*Ec^6*\[Rho]^5 + 3328*Ec^7*\[Rho]^5 - 5*\[Rho]^6 + 
          70*Ec*\[Rho]^6 - 420*Ec^2*\[Rho]^6 + 1400*Ec^3*\[Rho]^6 - 
          2800*Ec^4*\[Rho]^6 + 3360*Ec^5*\[Rho]^6 - 2240*Ec^6*\[Rho]^6 + 
          640*Ec^7*\[Rho]^6 + 60*(-1 + 2*Ec)^7*(6 + 4*\[Rho] - 131*\[Rho]^2 - 
            56*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*
           (6 + 4*\[Rho] - 131*\[Rho]^2 - 56*\[Rho]^3 + 9*\[Rho]^4)*
           Log[\[Rho]]))))/(540*(1 - 2*Ec)^7*mb^5*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3) + (30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
      (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
       80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
       32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
       24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
       32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
       4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
      (3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 
       2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
       768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 
       504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 
       768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 
       576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 
       256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 
       96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*
        Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]]) - 
     6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
      (\[CapitalLambda]bh + \[Rho])*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 
       32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
       1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
       192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
       704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
       72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
       36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
        Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 
       1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
       540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
       960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
       4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
       960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
       1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
       320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
       540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
       3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + 
     4*\[CapitalLambda]bh^2*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 
       640*Ec^5 - 1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
       1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
       192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
       704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
       72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
       36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
        Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
       416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
       1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
       11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
       1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
       960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
       16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
       640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
       6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
       480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
       576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
       144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
       32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) - 
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])*(120*(1 - 2*Ec)^6*\[Rho]^2*(36*\[CapitalLambda]bh^3 + 
         9*\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh*(-9 + 13*\[Rho]) + 
         \[CapitalLambda]bh^2*(27 + 13*\[Rho]) + \[Rho]*(61 + 18*\[Rho]))*
        Log[1 - 2*Ec] - 2*((-1 + 2*Ec + \[Rho])*
          (-16 + 2048*Ec^11*(2 - 14*\[CapitalLambda]bh + 
             5*\[CapitalLambda]bh^2) + 245*\[Rho] - 1645*\[Rho]^2 - 
           3445*\[Rho]^3 + 155*\[Rho]^4 - 34*\[Rho]^5 + 
           180*\[CapitalLambda]bh^3*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
           45*\[CapitalLambda]bh^4*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
           \[CapitalLambda]bh*(46 + 136*\[Rho] + 856*\[Rho]^2 - 
             2024*\[Rho]^3 + 586*\[Rho]^4 - 80*\[Rho]^5) - 
           \[CapitalLambda]bh^2*(-203 + 1192*\[Rho] + 832*\[Rho]^2 + 
             832*\[Rho]^3 - 293*\[Rho]^4 + 40*\[Rho]^5) - 
           1024*Ec^10*(28 + 30*\[CapitalLambda]bh^3 - 34*\[Rho] + 
             \[CapitalLambda]bh^2*(19 + 5*\[Rho]) - 2*\[CapitalLambda]bh*
              (62 + 7*\[Rho])) + 512*Ec^9*(170 + 75*\[CapitalLambda]bh^4 - 
             259*\[Rho] - 34*\[Rho]^2 + 30*\[CapitalLambda]bh^3*
              (11 + \[Rho]) + \[CapitalLambda]bh^2*(95 + 29*\[Rho] + 5*
                \[Rho]^2) - 2*\[CapitalLambda]bh*(190 + 100*\[Rho] + 7*
                \[Rho]^2)) - 256*Ec^8*(560 - 981*\[Rho] - 225*\[Rho]^2 + 
             106*\[Rho]^3 + 75*\[CapitalLambda]bh^4*(5 + \[Rho]) + 
             30*\[CapitalLambda]bh^3*(38 + 6*\[Rho] + 7*\[Rho]^2) + 
             \[CapitalLambda]bh^2*(305 - 324*\[Rho] + 564*\[Rho]^2 + 85*
                \[Rho]^3) + 2*\[CapitalLambda]bh*(-235 - 660*\[Rho] + 87*
                \[Rho]^2 + 103*\[Rho]^3)) + 128*Ec^7*(1090 - 2194*\[Rho] - 
             756*\[Rho]^2 + 599*\[Rho]^3 + 106*\[Rho]^4 + 
             75*\[CapitalLambda]bh^4*(10 + 4*\[Rho] + \[Rho]^2) + 
             30*\[CapitalLambda]bh^3*(60 + 8*\[Rho] + 47*\[Rho]^2 + 3*
                \[Rho]^3) + \[CapitalLambda]bh^2*(415 - 2026*\[Rho] + 2982*
                \[Rho]^2 + 749*\[Rho]^3 + 40*\[Rho]^4) + 2*\[CapitalLambda]bh*
              (-5 - 2050*\[Rho] + 603*\[Rho]^2 + 734*\[Rho]^3 + 58*
                \[Rho]^4)) - 32*Ec^5*(-934 + 2604*\[Rho] - 372*\[Rho]^2 - 
             13847*\[Rho]^3 + 528*\[Rho]^4 - 204*\[Rho]^5 + 
             30*\[CapitalLambda]bh^3*(-5 - 21*\[Rho] - 319*\[Rho]^2 + 15*
                \[Rho]^3) + 15*\[CapitalLambda]bh^4*(-22 - 44*\[Rho] - 129*
                \[Rho]^2 + 18*\[Rho]^3) + \[CapitalLambda]bh*(-650 + 6114*
                \[Rho] + 864*\[Rho]^2 - 12616*\[Rho]^3 + 2424*\[Rho]^4 - 480*
                \[Rho]^5) + \[CapitalLambda]bh^2*(434 + 3396*\[Rho] - 10899*
                \[Rho]^2 - 5669*\[Rho]^3 + 1266*\[Rho]^4 - 240*\[Rho]^5)) + 
           64*Ec^6*(-1292 + 2956*\[Rho] + 1438*\[Rho]^2 - 3025*\[Rho]^3 - 
             283*\[Rho]^4 - 34*\[Rho]^5 + 15*\[CapitalLambda]bh^4*
              (-50 - 30*\[Rho] - 39*\[Rho]^2 + 3*\[Rho]^3) - 
             30*\[CapitalLambda]bh^3*(45 - 8*\[Rho] + 141*\[Rho]^2 + 8*
                \[Rho]^3) - \[CapitalLambda]bh^2*(125 - 4459*\[Rho] + 7052*
                \[Rho]^2 + 2773*\[Rho]^3 - 71*\[Rho]^4 + 40*\[Rho]^5) - 
             2*\[CapitalLambda]bh*(308 - 3355*\[Rho] + 1127*\[Rho]^2 + 2449*
                \[Rho]^3 + \[Rho]^4 + 40*\[Rho]^5)) - 
           2*Ec*(-80 + 1241*\[Rho] - 8454*\[Rho]^2 - 19469*\[Rho]^3 + 
             896*\[Rho]^4 - 204*\[Rho]^5 + 180*\[CapitalLambda]bh^3*
              (5 - 36*\[Rho] - 41*\[Rho]^2 + 6*\[Rho]^3) + 
             45*\[CapitalLambda]bh^4*(5 - 36*\[Rho] - 41*\[Rho]^2 + 6*
                \[Rho]^3) + \[CapitalLambda]bh*(230 + 634*\[Rho] + 5178*
                \[Rho]^2 - 11638*\[Rho]^3 + 3436*\[Rho]^4 - 480*\[Rho]^5) - 
             \[CapitalLambda]bh^2*(-1015 + 6163*\[Rho] + 4791*\[Rho]^2 + 4739*
                \[Rho]^3 - 1718*\[Rho]^4 + 240*\[Rho]^5)) + 
           4*Ec^2*(-160 + 2514*\[Rho] - 17382*\[Rho]^2 - 45043*\[Rho]^3 + 
             2121*\[Rho]^4 - 510*\[Rho]^5 + 180*\[CapitalLambda]bh^3*
              (10 - 74*\[Rho] - 99*\[Rho]^2 + 15*\[Rho]^3) + 
             45*\[CapitalLambda]bh^4*(10 - 74*\[Rho] - 99*\[Rho]^2 + 15*
                \[Rho]^3) + 2*\[CapitalLambda]bh*(230 + 588*\[Rho] + 6369*
                \[Rho]^2 - 13702*\[Rho]^3 + 4155*\[Rho]^4 - 600*\[Rho]^5) - 
             \[CapitalLambda]bh^2*(-2030 + 12732*\[Rho] + 11451*\[Rho]^2 + 
               11002*\[Rho]^3 - 4155*\[Rho]^4 + 600*\[Rho]^5)) + 
           16*Ec^4*(-440 + 2294*\[Rho] - 8364*\[Rho]^2 - 36925*\[Rho]^3 + 
             2275*\[Rho]^4 - 510*\[Rho]^5 + 60*\[CapitalLambda]bh^3*
              (17 - 106*\[Rho] - 298*\[Rho]^2 + 45*\[Rho]^3) + 
             15*\[CapitalLambda]bh^4*(10 - 122*\[Rho] - 275*\[Rho]^2 + 45*
                \[Rho]^3) - 2*\[CapitalLambda]bh*(50 - 1658*\[Rho] - 4785*
                \[Rho]^2 + 12790*\[Rho]^3 - 4045*\[Rho]^4 + 600*\[Rho]^5) - 
             \[CapitalLambda]bh^2*(-1240 + 4222*\[Rho] + 14145*\[Rho]^2 + 
               9610*\[Rho]^3 - 3865*\[Rho]^4 + 600*\[Rho]^5)) - 
           8*Ec^3*(-220 + 2726*\[Rho] - 17692*\[Rho]^2 - 54629*\[Rho]^3 + 
             2950*\[Rho]^4 - 680*\[Rho]^5 + 45*\[CapitalLambda]bh^4*
              (10 - 76*\[Rho] - 125*\[Rho]^2 + 20*\[Rho]^3) + 
             60*\[CapitalLambda]bh^3*(31 - 225*\[Rho] - 384*\[Rho]^2 + 65*
                \[Rho]^3) - \[CapitalLambda]bh^2*(-2090 + 12598*\[Rho] + 
               15367*\[Rho]^2 + 13145*\[Rho]^3 - 5620*\[Rho]^4 + 800*
                \[Rho]^5) - 2*\[CapitalLambda]bh*(-200 - 812*\[Rho] - 7943*
                \[Rho]^2 + 17195*\[Rho]^3 - 5620*\[Rho]^4 + 800*\[Rho]^5))) + 
         60*(1 - 2*Ec)^6*\[Rho]^2*(36*\[CapitalLambda]bh^3 + 
           9*\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh*(-9 + 13*\[Rho]) + 
           \[CapitalLambda]bh^2*(27 + 13*\[Rho]) + \[Rho]*(61 + 18*\[Rho]))*
          Log[\[Rho]])))/(180*(1 - 2*Ec)^4*mb^2*
     (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
       8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
       64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
       48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
       16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^2) - 
   (\[Mu]2G*(-2*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
         (\[CapitalLambda]bh + \[Rho])^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
          80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
          32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
          24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
          32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
          4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
           Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
        6*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
         (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
          80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
          270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 
          80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
          640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
          4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
          960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
          1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
          320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
          540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
          3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
          180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + 
        4*\[CapitalLambda]bh^2*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 
          48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 
          512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
          768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
          384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 
          768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
          11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
          1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
          960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
          16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
          640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
          6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
          480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
          576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
          144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
          32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
           (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*
           \[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) + 
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
         (\[CapitalLambda]bh + \[Rho])^2*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 
          304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 
          144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 
          768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
          1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
          72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
          896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
          90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
          36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
           Log[\[Rho]]) - 30*(1 - 2*Ec)^2*(1 + \[CapitalLambda]bh)^2*
         (\[CapitalLambda]bh + \[Rho])*(3 - 18*Ec + 36*Ec^2 + 8*Ec^3 - 
          272*Ec^4 + 800*Ec^5 - 832*Ec^6 - 128*Ec^7 + 512*Ec^8 - 9*\[Rho] + 
          54*Ec*\[Rho] - 108*Ec^2*\[Rho] - 248*Ec^3*\[Rho] + 
          2000*Ec^4*\[Rho] - 4320*Ec^5*\[Rho] + 3520*Ec^6*\[Rho] - 
          640*Ec^7*\[Rho] + 16*\[Rho]^2 - 120*Ec*\[Rho]^2 + 
          312*Ec^2*\[Rho]^2 + 80*Ec^3*\[Rho]^2 - 1824*Ec^4*\[Rho]^2 + 
          2880*Ec^5*\[Rho]^2 - 1280*Ec^6*\[Rho]^2 - 48*\[Rho]^3 + 
          360*Ec*\[Rho]^3 - 936*Ec^2*\[Rho]^3 + 976*Ec^3*\[Rho]^3 - 
          160*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
          270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 520*Ec^3*\[Rho]^4 + 
          160*Ec^4*\[Rho]^4 - 7*\[Rho]^5 + 42*Ec*\[Rho]^5 - 
          84*Ec^2*\[Rho]^5 + 56*Ec^3*\[Rho]^5 - 12*(-1 + 2*Ec)^3*\[Rho]^2*
           (-1 + 3*\[Rho])*Log[1 - 2*Ec] + 12*(-1 + 2*Ec)^3*\[Rho]^2*
           (-1 + 3*\[Rho])*Log[\[Rho]]) + 60*\[CapitalLambda]bh^2*
         (3 - 30*Ec + 120*Ec^2 - 240*Ec^3 + 240*Ec^4 - 64*Ec^5 - 288*Ec^6 + 
          960*Ec^7 - 1280*Ec^8 + 1536*Ec^10 - 1024*Ec^11 + 38*\[Rho] - 
          428*Ec*\[Rho] + 1952*Ec^2*\[Rho] - 4544*Ec^3*\[Rho] + 
          5504*Ec^4*\[Rho] - 3168*Ec^5*\[Rho] + 1728*Ec^6*\[Rho] - 
          3840*Ec^7*\[Rho] + 4096*Ec^8*\[Rho] - 512*Ec^9*\[Rho] - 
          1024*Ec^10*\[Rho] - 121*\[Rho]^2 + 1234*Ec*\[Rho]^2 - 
          5056*Ec^2*\[Rho]^2 + 10432*Ec^3*\[Rho]^2 - 10912*Ec^4*\[Rho]^2 + 
          4864*Ec^5*\[Rho]^2 - 832*Ec^6*\[Rho]^2 + 1408*Ec^7*\[Rho]^2 - 
          1024*Ec^8*\[Rho]^2 + 104*\[Rho]^3 - 944*Ec*\[Rho]^3 + 
          3296*Ec^2*\[Rho]^3 - 5312*Ec^3*\[Rho]^3 + 3392*Ec^4*\[Rho]^3 + 
          704*Ec^5*\[Rho]^3 - 2560*Ec^6*\[Rho]^3 + 1792*Ec^7*\[Rho]^3 - 
          11*\[Rho]^4 + 38*Ec*\[Rho]^4 + 208*Ec^2*\[Rho]^4 - 
          1376*Ec^3*\[Rho]^4 + 2816*Ec^4*\[Rho]^4 - 3040*Ec^5*\[Rho]^4 + 
          2144*Ec^6*\[Rho]^4 - 320*Ec^7*\[Rho]^4 - 14*\[Rho]^5 + 
          140*Ec*\[Rho]^5 - 560*Ec^2*\[Rho]^5 + 1120*Ec^3*\[Rho]^5 - 
          1120*Ec^4*\[Rho]^5 + 736*Ec^5*\[Rho]^5 - 192*Ec^6*\[Rho]^5 + 
          \[Rho]^6 - 10*Ec*\[Rho]^6 + 40*Ec^2*\[Rho]^6 - 80*Ec^3*\[Rho]^6 + 
          80*Ec^4*\[Rho]^6 - 32*Ec^5*\[Rho]^6 + 12*(-1 + 2*Ec)^5*
           (-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[1 - 2*Ec] - 
          12*(-1 + 2*Ec)^5*(-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*
           Log[\[Rho]]) + 2*(1 - 2*Ec)*\[CapitalLambda]bh*
         (1 + \[CapitalLambda]bh)*(19 - 152*Ec + 456*Ec^2 - 608*Ec^3 + 
          544*Ec^4 - 2688*Ec^5 + 11264*Ec^6 - 20992*Ec^7 + 13056*Ec^8 + 
          8192*Ec^9 - 10240*Ec^10 - 180*\[Rho] + 1440*Ec*\[Rho] - 
          4320*Ec^2*\[Rho] + 5760*Ec^3*\[Rho] - 6240*Ec^4*\[Rho] + 
          26880*Ec^5*\[Rho] - 80640*Ec^6*\[Rho] + 107520*Ec^7*\[Rho] - 
          53760*Ec^8*\[Rho] + 345*\[Rho]^2 - 2400*Ec*\[Rho]^2 + 
          5760*Ec^2*\[Rho]^2 - 4800*Ec^3*\[Rho]^2 + 5760*Ec^4*\[Rho]^2 - 
          38400*Ec^5*\[Rho]^2 + 88320*Ec^6*\[Rho]^2 - 76800*Ec^7*\[Rho]^2 + 
          19200*Ec^8*\[Rho]^2 - 480*\[Rho]^3 + 3360*Ec*\[Rho]^3 - 
          8160*Ec^2*\[Rho]^3 + 7040*Ec^3*\[Rho]^3 - 640*Ec^4*\[Rho]^3 + 
          5760*Ec^5*\[Rho]^3 - 17920*Ec^6*\[Rho]^3 + 12800*Ec^7*\[Rho]^3 + 
          45*\[Rho]^4 + 720*Ec*\[Rho]^4 - 6480*Ec^2*\[Rho]^4 + 
          17280*Ec^3*\[Rho]^4 - 21840*Ec^4*\[Rho]^4 + 13440*Ec^5*\[Rho]^4 + 
          276*\[Rho]^5 - 2208*Ec*\[Rho]^5 + 6624*Ec^2*\[Rho]^5 - 
          8832*Ec^3*\[Rho]^5 + 6816*Ec^4*\[Rho]^5 - 1920*Ec^5*\[Rho]^5 - 
          25*\[Rho]^6 + 200*Ec*\[Rho]^6 - 600*Ec^2*\[Rho]^6 + 
          800*Ec^3*\[Rho]^6 - 400*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
           (3 - 4*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*
           \[Rho]^2*(3 - 4*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]) - 
        30*(1 - 2*Ec)*\[CapitalLambda]bh*(1 + \[CapitalLambda]bh)*
         (\[CapitalLambda]bh + \[Rho])*(15 - 120*Ec + 360*Ec^2 - 480*Ec^3 + 
          352*Ec^4 - 768*Ec^5 + 1664*Ec^6 - 512*Ec^7 - 2304*Ec^8 + 
          2048*Ec^9 + 7*\[Rho] - 152*Ec*\[Rho] + 840*Ec^2*\[Rho] - 
          1888*Ec^3*\[Rho] + 1216*Ec^4*\[Rho] + 2432*Ec^5*\[Rho] - 
          4736*Ec^6*\[Rho] + 1536*Ec^7*\[Rho] + 1280*Ec^8*\[Rho] + 
          72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
          1344*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 - 384*Ec^6*\[Rho]^2 + 
          48*\[Rho]^3 - 600*Ec*\[Rho]^3 + 2664*Ec^2*\[Rho]^3 - 
          5280*Ec^3*\[Rho]^3 + 5696*Ec^4*\[Rho]^3 - 3840*Ec^5*\[Rho]^3 + 
          640*Ec^6*\[Rho]^3 - 79*\[Rho]^4 + 632*Ec*\[Rho]^4 - 
          1896*Ec^2*\[Rho]^4 + 2528*Ec^3*\[Rho]^4 - 2064*Ec^4*\[Rho]^4 + 
          640*Ec^5*\[Rho]^4 + 9*\[Rho]^5 - 72*Ec*\[Rho]^5 + 
          216*Ec^2*\[Rho]^5 - 288*Ec^3*\[Rho]^5 + 144*Ec^4*\[Rho]^5 - 
          12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
          12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]])) + 
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(120*(1 - 2*Ec)^6*\[Rho]^2*(36*\[CapitalLambda]bh^3 + 
          9*\[CapitalLambda]bh^4 + 2*\[CapitalLambda]bh*(-9 + 13*\[Rho]) + 
          \[CapitalLambda]bh^2*(27 + 13*\[Rho]) + \[Rho]*(61 + 18*\[Rho]))*
         Log[1 - 2*Ec] - 2*((-1 + 2*Ec + \[Rho])*
           (-16 + 2048*Ec^11*(2 - 14*\[CapitalLambda]bh + 
              5*\[CapitalLambda]bh^2) + 245*\[Rho] - 1645*\[Rho]^2 - 
            3445*\[Rho]^3 + 155*\[Rho]^4 - 34*\[Rho]^5 + 
            180*\[CapitalLambda]bh^3*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
            45*\[CapitalLambda]bh^4*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
            \[CapitalLambda]bh*(46 + 136*\[Rho] + 856*\[Rho]^2 - 
              2024*\[Rho]^3 + 586*\[Rho]^4 - 80*\[Rho]^5) - 
            \[CapitalLambda]bh^2*(-203 + 1192*\[Rho] + 832*\[Rho]^2 + 
              832*\[Rho]^3 - 293*\[Rho]^4 + 40*\[Rho]^5) - 
            1024*Ec^10*(28 + 30*\[CapitalLambda]bh^3 - 34*\[Rho] + 
              \[CapitalLambda]bh^2*(19 + 5*\[Rho]) - 2*\[CapitalLambda]bh*(
                62 + 7*\[Rho])) + 512*Ec^9*(170 + 75*\[CapitalLambda]bh^4 - 
              259*\[Rho] - 34*\[Rho]^2 + 30*\[CapitalLambda]bh^3*(11 + 
                \[Rho]) + \[CapitalLambda]bh^2*(95 + 29*\[Rho] + 
                5*\[Rho]^2) - 2*\[CapitalLambda]bh*(190 + 100*\[Rho] + 
                7*\[Rho]^2)) - 256*Ec^8*(560 - 981*\[Rho] - 225*\[Rho]^2 + 
              106*\[Rho]^3 + 75*\[CapitalLambda]bh^4*(5 + \[Rho]) + 
              30*\[CapitalLambda]bh^3*(38 + 6*\[Rho] + 7*\[Rho]^2) + 
              \[CapitalLambda]bh^2*(305 - 324*\[Rho] + 564*\[Rho]^2 + 
                85*\[Rho]^3) + 2*\[CapitalLambda]bh*(-235 - 660*\[Rho] + 
                87*\[Rho]^2 + 103*\[Rho]^3)) + 128*Ec^7*(1090 - 2194*\[Rho] - 
              756*\[Rho]^2 + 599*\[Rho]^3 + 106*\[Rho]^4 + 
              75*\[CapitalLambda]bh^4*(10 + 4*\[Rho] + \[Rho]^2) + 
              30*\[CapitalLambda]bh^3*(60 + 8*\[Rho] + 47*\[Rho]^2 + 
                3*\[Rho]^3) + \[CapitalLambda]bh^2*(415 - 2026*\[Rho] + 
                2982*\[Rho]^2 + 749*\[Rho]^3 + 40*\[Rho]^4) + 
              2*\[CapitalLambda]bh*(-5 - 2050*\[Rho] + 603*\[Rho]^2 + 
                734*\[Rho]^3 + 58*\[Rho]^4)) - 32*Ec^5*(-934 + 2604*\[Rho] - 
              372*\[Rho]^2 - 13847*\[Rho]^3 + 528*\[Rho]^4 - 204*\[Rho]^5 + 
              30*\[CapitalLambda]bh^3*(-5 - 21*\[Rho] - 319*\[Rho]^2 + 
                15*\[Rho]^3) + 15*\[CapitalLambda]bh^4*(-22 - 44*\[Rho] - 
                129*\[Rho]^2 + 18*\[Rho]^3) + \[CapitalLambda]bh*(-650 + 
                6114*\[Rho] + 864*\[Rho]^2 - 12616*\[Rho]^3 + 2424*\[Rho]^4 - 
                480*\[Rho]^5) + \[CapitalLambda]bh^2*(434 + 3396*\[Rho] - 
                10899*\[Rho]^2 - 5669*\[Rho]^3 + 1266*\[Rho]^4 - 
                240*\[Rho]^5)) + 64*Ec^6*(-1292 + 2956*\[Rho] + 
              1438*\[Rho]^2 - 3025*\[Rho]^3 - 283*\[Rho]^4 - 34*\[Rho]^5 + 
              15*\[CapitalLambda]bh^4*(-50 - 30*\[Rho] - 39*\[Rho]^2 + 
                3*\[Rho]^3) - 30*\[CapitalLambda]bh^3*(45 - 8*\[Rho] + 
                141*\[Rho]^2 + 8*\[Rho]^3) - \[CapitalLambda]bh^2*(125 - 
                4459*\[Rho] + 7052*\[Rho]^2 + 2773*\[Rho]^3 - 71*\[Rho]^4 + 
                40*\[Rho]^5) - 2*\[CapitalLambda]bh*(308 - 3355*\[Rho] + 
                1127*\[Rho]^2 + 2449*\[Rho]^3 + \[Rho]^4 + 40*\[Rho]^5)) - 
            2*Ec*(-80 + 1241*\[Rho] - 8454*\[Rho]^2 - 19469*\[Rho]^3 + 
              896*\[Rho]^4 - 204*\[Rho]^5 + 180*\[CapitalLambda]bh^3*(5 - 
                36*\[Rho] - 41*\[Rho]^2 + 6*\[Rho]^3) + 45*\[CapitalLambda]bh^
                4*(5 - 36*\[Rho] - 41*\[Rho]^2 + 6*\[Rho]^3) + 
              \[CapitalLambda]bh*(230 + 634*\[Rho] + 5178*\[Rho]^2 - 
                11638*\[Rho]^3 + 3436*\[Rho]^4 - 480*\[Rho]^5) - 
              \[CapitalLambda]bh^2*(-1015 + 6163*\[Rho] + 4791*\[Rho]^2 + 
                4739*\[Rho]^3 - 1718*\[Rho]^4 + 240*\[Rho]^5)) + 
            4*Ec^2*(-160 + 2514*\[Rho] - 17382*\[Rho]^2 - 45043*\[Rho]^3 + 
              2121*\[Rho]^4 - 510*\[Rho]^5 + 180*\[CapitalLambda]bh^3*(10 - 
                74*\[Rho] - 99*\[Rho]^2 + 15*\[Rho]^3) + 
              45*\[CapitalLambda]bh^4*(10 - 74*\[Rho] - 99*\[Rho]^2 + 
                15*\[Rho]^3) + 2*\[CapitalLambda]bh*(230 + 588*\[Rho] + 
                6369*\[Rho]^2 - 13702*\[Rho]^3 + 4155*\[Rho]^4 - 
                600*\[Rho]^5) - \[CapitalLambda]bh^2*(-2030 + 12732*\[Rho] + 
                11451*\[Rho]^2 + 11002*\[Rho]^3 - 4155*\[Rho]^4 + 
                600*\[Rho]^5)) + 16*Ec^4*(-440 + 2294*\[Rho] - 
              8364*\[Rho]^2 - 36925*\[Rho]^3 + 2275*\[Rho]^4 - 510*\[Rho]^5 + 
              60*\[CapitalLambda]bh^3*(17 - 106*\[Rho] - 298*\[Rho]^2 + 
                45*\[Rho]^3) + 15*\[CapitalLambda]bh^4*(10 - 122*\[Rho] - 
                275*\[Rho]^2 + 45*\[Rho]^3) - 2*\[CapitalLambda]bh*(50 - 
                1658*\[Rho] - 4785*\[Rho]^2 + 12790*\[Rho]^3 - 
                4045*\[Rho]^4 + 600*\[Rho]^5) - \[CapitalLambda]bh^2*(-1240 + 
                4222*\[Rho] + 14145*\[Rho]^2 + 9610*\[Rho]^3 - 
                3865*\[Rho]^4 + 600*\[Rho]^5)) - 8*Ec^3*(-220 + 2726*\[Rho] - 
              17692*\[Rho]^2 - 54629*\[Rho]^3 + 2950*\[Rho]^4 - 
              680*\[Rho]^5 + 45*\[CapitalLambda]bh^4*(10 - 76*\[Rho] - 
                125*\[Rho]^2 + 20*\[Rho]^3) + 60*\[CapitalLambda]bh^3*(31 - 
                225*\[Rho] - 384*\[Rho]^2 + 65*\[Rho]^3) - \[CapitalLambda]bh^
                2*(-2090 + 12598*\[Rho] + 15367*\[Rho]^2 + 13145*\[Rho]^3 - 
                5620*\[Rho]^4 + 800*\[Rho]^5) - 2*\[CapitalLambda]bh*(-200 - 
                812*\[Rho] - 7943*\[Rho]^2 + 17195*\[Rho]^3 - 5620*\[Rho]^4 + 
                800*\[Rho]^5))) + 60*(1 - 2*Ec)^6*\[Rho]^2*
           (36*\[CapitalLambda]bh^3 + 9*\[CapitalLambda]bh^4 + 
            2*\[CapitalLambda]bh*(-9 + 13*\[Rho]) + \[CapitalLambda]bh^2*
             (27 + 13*\[Rho]) + \[Rho]*(61 + 18*\[Rho]))*Log[\[Rho]]))))/
    (1080*(1 - 2*Ec)^5*mb^4*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3))


==> anc/Results/ResultsNormMom/Lnorm1.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
   75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
   960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
   1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
   200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 160*Ec^3*\[Rho]^3 - 
   160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 
   3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
   60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
   60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])/
  (20*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
    8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
    64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
    48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
    16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
    12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
     Log[\[Rho]])) + (m7*(-60 + 720*Ec - 3600*Ec^2 + 11120*Ec^3 - 
    34800*Ec^4 + 128640*Ec^5 - 376640*Ec^6 + 710400*Ec^7 - 808960*Ec^8 + 
    496640*Ec^9 - 61440*Ec^10 - 204800*Ec^11 + 307200*Ec^12 - 245760*Ec^13 + 
    81920*Ec^14 + 155*\[Rho] - 1260*Ec*\[Rho] + 2700*Ec^2*\[Rho] + 
    1360*Ec^3*\[Rho] + 1760*Ec^4*\[Rho] - 60288*Ec^5*\[Rho] + 
    85248*Ec^6*\[Rho] + 251904*Ec^7*\[Rho] - 919296*Ec^8*\[Rho] + 
    1233920*Ec^9*\[Rho] - 973824*Ec^10*\[Rho] + 651264*Ec^11*\[Rho] - 
    401408*Ec^12*\[Rho] + 131072*Ec^13*\[Rho] + 3200*\[Rho]^2 - 
    44640*Ec*\[Rho]^2 + 260640*Ec^2*\[Rho]^2 - 825520*Ec^3*\[Rho]^2 + 
    1645680*Ec^4*\[Rho]^2 - 2841312*Ec^5*\[Rho]^2 + 5993088*Ec^6*\[Rho]^2 - 
    11572608*Ec^7*\[Rho]^2 + 14522880*Ec^8*\[Rho]^2 - 
    10385920*Ec^9*\[Rho]^2 + 3753984*Ec^10*\[Rho]^2 - 546816*Ec^11*\[Rho]^2 + 
    45056*Ec^12*\[Rho]^2 - 5580*\[Rho]^3 + 59160*Ec*\[Rho]^3 - 
    234600*Ec^2*\[Rho]^3 + 400400*Ec^3*\[Rho]^3 - 414480*Ec^4*\[Rho]^3 + 
    1816704*Ec^5*\[Rho]^3 - 6919552*Ec^6*\[Rho]^3 + 12461568*Ec^7*\[Rho]^3 - 
    11560960*Ec^8*\[Rho]^3 + 5498880*Ec^9*\[Rho]^3 - 1118208*Ec^10*\[Rho]^3 - 
    4096*Ec^11*\[Rho]^3 + 36864*Ec^12*\[Rho]^3 - 40*\[Rho]^4 + 
    19680*Ec*\[Rho]^4 - 213600*Ec^2*\[Rho]^4 + 890000*Ec^3*\[Rho]^4 - 
    1666000*Ec^4*\[Rho]^4 + 924960*Ec^5*\[Rho]^4 + 1606720*Ec^6*\[Rho]^4 - 
    3459200*Ec^7*\[Rho]^4 + 3045120*Ec^8*\[Rho]^4 - 1333760*Ec^9*\[Rho]^4 + 
    189440*Ec^10*\[Rho]^4 + 30720*Ec^11*\[Rho]^4 + 4310*\[Rho]^5 - 
    59520*Ec*\[Rho]^5 + 344400*Ec^2*\[Rho]^5 - 1025520*Ec^3*\[Rho]^5 + 
    1765200*Ec^4*\[Rho]^5 - 1940160*Ec^5*\[Rho]^5 + 1273920*Ec^6*\[Rho]^5 - 
    103680*Ec^7*\[Rho]^5 - 426240*Ec^8*\[Rho]^5 + 220160*Ec^9*\[Rho]^5 - 
    15360*Ec^10*\[Rho]^5 - 2880*\[Rho]^6 + 36960*Ec*\[Rho]^6 - 
    199200*Ec^2*\[Rho]^6 + 565040*Ec^3*\[Rho]^6 - 990960*Ec^4*\[Rho]^6 + 
    1126368*Ec^5*\[Rho]^6 - 741888*Ec^6*\[Rho]^6 + 210816*Ec^7*\[Rho]^6 + 
    25856*Ec^8*\[Rho]^6 - 15360*Ec^9*\[Rho]^6 + 1100*\[Rho]^7 - 
    13560*Ec*\[Rho]^7 + 69960*Ec^2*\[Rho]^7 - 193680*Ec^3*\[Rho]^7 + 
    315920*Ec^4*\[Rho]^7 - 315648*Ec^5*\[Rho]^7 + 188032*Ec^6*\[Rho]^7 - 
    55552*Ec^7*\[Rho]^7 + 3840*Ec^8*\[Rho]^7 - 220*\[Rho]^8 + 
    2640*Ec*\[Rho]^8 - 13200*Ec^2*\[Rho]^8 + 35200*Ec^3*\[Rho]^8 - 
    54720*Ec^4*\[Rho]^8 + 50016*Ec^5*\[Rho]^8 - 24448*Ec^6*\[Rho]^8 + 
    4992*Ec^7*\[Rho]^8 + 15*\[Rho]^9 - 180*Ec*\[Rho]^9 + 900*Ec^2*\[Rho]^9 - 
    2400*Ec^3*\[Rho]^9 + 3600*Ec^4*\[Rho]^9 - 2880*Ec^5*\[Rho]^9 + 
    960*Ec^6*\[Rho]^9 + 3600*(1 - 2*Ec)^6*\[Rho]^3*Log[1 - 2*Ec]^2 + 
    60*(-1 + 2*Ec)*\[Rho]*(5 - 52*\[Rho] - 65*\[Rho]^2 + 160*\[Rho]^3 - 
      65*\[Rho]^4 + 20*\[Rho]^5 - 3*\[Rho]^6 + 2560*Ec^9*(-1 + 3*\[Rho]) + 
      256*Ec^8*(35 - 115*\[Rho] + 6*\[Rho]^2) + 
      128*Ec^7*(-100 + 350*\[Rho] - 60*\[Rho]^2 - 15*\[Rho]^3 + 3*\[Rho]^4) - 
      64*Ec^6*(-150 + 550*\[Rho] - 162*\[Rho]^2 - 88*\[Rho]^3 + 21*\[Rho]^4 + 
        3*\[Rho]^5) + 80*Ec^3*(-6 + 56*\[Rho] + 152*\[Rho]^2 - 155*\[Rho]^3 + 
        65*\[Rho]^4 - 21*\[Rho]^5 + 3*\[Rho]^6) + 
      10*Ec*(-5 + 52*\[Rho] + 89*\[Rho]^2 - 160*\[Rho]^3 + 65*\[Rho]^4 - 
        20*\[Rho]^5 + 3*\[Rho]^6) - 40*Ec^2*(-5 + 52*\[Rho] + 119*\[Rho]^2 - 
        160*\[Rho]^3 + 65*\[Rho]^4 - 20*\[Rho]^5 + 3*\[Rho]^6) - 
      80*Ec^4*(-16 + 95*\[Rho] + 173*\[Rho]^2 - 157*\[Rho]^3 + 74*\[Rho]^4 - 
        18*\[Rho]^5 + 3*\[Rho]^6) + 32*Ec^5*(-130 + 527*\[Rho] + 
        47*\[Rho]^2 - 268*\[Rho]^3 + 116*\[Rho]^4 - 9*\[Rho]^5 + 3*\[Rho]^6))*
     Log[\[Rho]] + 3600*(1 - 2*Ec)^6*\[Rho]^3*Log[\[Rho]]^2 - 
    60*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(5 - 52*\[Rho] - 65*\[Rho]^2 + 
      160*\[Rho]^3 - 65*\[Rho]^4 + 20*\[Rho]^5 - 3*\[Rho]^6 + 
      2560*Ec^9*(-1 + 3*\[Rho]) + 256*Ec^8*(35 - 115*\[Rho] + 6*\[Rho]^2) + 
      128*Ec^7*(-100 + 350*\[Rho] - 60*\[Rho]^2 - 15*\[Rho]^3 + 3*\[Rho]^4) - 
      64*Ec^6*(-150 + 550*\[Rho] - 162*\[Rho]^2 - 88*\[Rho]^3 + 21*\[Rho]^4 + 
        3*\[Rho]^5) + 80*Ec^3*(-6 + 56*\[Rho] + 152*\[Rho]^2 - 155*\[Rho]^3 + 
        65*\[Rho]^4 - 21*\[Rho]^5 + 3*\[Rho]^6) + 
      10*Ec*(-5 + 52*\[Rho] + 89*\[Rho]^2 - 160*\[Rho]^3 + 65*\[Rho]^4 - 
        20*\[Rho]^5 + 3*\[Rho]^6) - 40*Ec^2*(-5 + 52*\[Rho] + 119*\[Rho]^2 - 
        160*\[Rho]^3 + 65*\[Rho]^4 - 20*\[Rho]^5 + 3*\[Rho]^6) - 
      80*Ec^4*(-16 + 95*\[Rho] + 173*\[Rho]^2 - 157*\[Rho]^3 + 74*\[Rho]^4 - 
        18*\[Rho]^5 + 3*\[Rho]^6) + 32*Ec^5*(-130 + 527*\[Rho] + 
        47*\[Rho]^2 - 268*\[Rho]^3 + 116*\[Rho]^4 - 9*\[Rho]^5 + 
        3*\[Rho]^6) + 120*(-1 + 2*Ec)^5*\[Rho]^2*Log[\[Rho]])))/
  (600*(1 - 2*Ec)^2*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) - (m3*(-418 + 5400*Ec - 29304*Ec^2 + 95088*Ec^3 - 
    282576*Ec^4 + 1035392*Ec^5 - 3399360*Ec^6 + 7731456*Ec^7 - 
    11453952*Ec^8 + 10732544*Ec^9 - 5978112*Ec^10 + 1720320*Ec^11 - 
    208896*Ec^12 + 49152*Ec^13 - 16384*Ec^14 + 2951*\[Rho] - 
    36972*Ec*\[Rho] + 194220*Ec^2*\[Rho] - 563792*Ec^3*\[Rho] + 
    1103264*Ec^4*\[Rho] - 2160768*Ec^5*\[Rho] + 5193216*Ec^6*\[Rho] - 
    10601472*Ec^7*\[Rho] + 14416128*Ec^8*\[Rho] - 12172288*Ec^9*\[Rho] + 
    5993472*Ec^10*\[Rho] - 1388544*Ec^11*\[Rho] - 106496*Ec^12*\[Rho] + 
    131072*Ec^13*\[Rho] - 2092*\[Rho]^2 + 21024*Ec*\[Rho]^2 - 
    80640*Ec^2*\[Rho]^2 + 128720*Ec^3*\[Rho]^2 - 135120*Ec^4*\[Rho]^2 + 
    1185888*Ec^5*\[Rho]^2 - 6337536*Ec^6*\[Rho]^2 + 16613760*Ec^7*\[Rho]^2 - 
    25221120*Ec^8*\[Rho]^2 + 23482880*Ec^9*\[Rho]^2 - 
    13283328*Ec^10*\[Rho]^2 + 4110336*Ec^11*\[Rho]^2 - 
    471040*Ec^12*\[Rho]^2 + 2816*\[Rho]^3 - 45912*Ec*\[Rho]^3 + 
    310920*Ec^2*\[Rho]^3 - 1070480*Ec^3*\[Rho]^3 + 2130480*Ec^4*\[Rho]^3 - 
    3612160*Ec^5*\[Rho]^3 + 8806400*Ec^6*\[Rho]^3 - 20574720*Ec^7*\[Rho]^3 + 
    31552000*Ec^8*\[Rho]^3 - 29675520*Ec^9*\[Rho]^3 + 
    16336896*Ec^10*\[Rho]^3 - 4698112*Ec^11*\[Rho]^3 + 
    552960*Ec^12*\[Rho]^3 - 26512*\[Rho]^4 + 353184*Ec*\[Rho]^4 - 
    1976160*Ec^2*\[Rho]^4 + 6038480*Ec^3*\[Rho]^4 - 11299600*Ec^4*\[Rho]^4 + 
    14710368*Ec^5*\[Rho]^4 - 17176256*Ec^6*\[Rho]^4 + 
    22103680*Ec^7*\[Rho]^4 - 25355520*Ec^8*\[Rho]^4 + 
    19202560*Ec^9*\[Rho]^4 - 7932928*Ec^10*\[Rho]^4 + 
    1345536*Ec^11*\[Rho]^4 + 48338*\[Rho]^5 - 586560*Ec*\[Rho]^5 + 
    2971824*Ec^2*\[Rho]^5 - 8491728*Ec^3*\[Rho]^5 + 15398736*Ec^4*\[Rho]^5 - 
    18737856*Ec^5*\[Rho]^5 + 16491840*Ec^6*\[Rho]^5 - 
    12642048*Ec^7*\[Rho]^5 + 9229056*Ec^8*\[Rho]^5 - 4867072*Ec^9*\[Rho]^5 + 
    1152000*Ec^10*\[Rho]^5 - 30676*\[Rho]^6 + 342912*Ec*\[Rho]^6 - 
    1563360*Ec^2*\[Rho]^6 + 3985712*Ec^3*\[Rho]^6 - 6029424*Ec^4*\[Rho]^6 + 
    5080736*Ec^5*\[Rho]^6 - 2001792*Ec^6*\[Rho]^6 + 392832*Ec^7*\[Rho]^6 - 
    504064*Ec^8*\[Rho]^6 + 322560*Ec^9*\[Rho]^6 + 3392*\[Rho]^7 - 
    26664*Ec*\[Rho]^7 + 49080*Ec^2*\[Rho]^7 + 143760*Ec^3*\[Rho]^7 - 
    809200*Ec^4*\[Rho]^7 + 1562496*Ec^5*\[Rho]^7 - 1498112*Ec^6*\[Rho]^7 + 
    661760*Ec^7*\[Rho]^7 - 80640*Ec^8*\[Rho]^7 + 2354*\[Rho]^8 - 
    28248*Ec*\[Rho]^8 + 141240*Ec^2*\[Rho]^8 - 376640*Ec^3*\[Rho]^8 + 
    579360*Ec^4*\[Rho]^8 - 521952*Ec^5*\[Rho]^8 + 264704*Ec^6*\[Rho]^8 - 
    63360*Ec^7*\[Rho]^8 - 153*\[Rho]^9 + 1836*Ec*\[Rho]^9 - 
    9180*Ec^2*\[Rho]^9 + 24480*Ec^3*\[Rho]^9 - 36720*Ec^4*\[Rho]^9 + 
    29376*Ec^5*\[Rho]^9 - 9792*Ec^6*\[Rho]^9 + 2160*(1 - 2*Ec)^6*\[Rho]^3*
     Log[1 - 2*Ec]^2 + 12*(-1 + 2*Ec)*(16 + 16384*Ec^10 - 65*\[Rho] - 
      170*\[Rho]^2 - 505*\[Rho]^3 + 1460*\[Rho]^4 - 271*\[Rho]^5 - 
      1050*\[Rho]^6 + 585*\[Rho]^7 - 2560*Ec^9*(28 - \[Rho] + 3*\[Rho]^2) + 
      1280*Ec^8*(104 - 7*\[Rho] + 11*\[Rho]^2 + 18*\[Rho]^3) + 
      640*Ec^7*(-212 + 20*\[Rho] - 10*\[Rho]^2 - 100*\[Rho]^3 - 57*\[Rho]^4 + 
        45*\[Rho]^5) - 320*Ec^6*(-256 + 30*\[Rho] + 10*\[Rho]^2 - 
        134*\[Rho]^3 - 400*\[Rho]^4 + 315*\[Rho]^5 + 45*\[Rho]^6) - 
      32*Ec^5*(932 - 190*\[Rho] - 295*\[Rho]^2 - 1195*\[Rho]^3 + 
        6590*\[Rho]^4 - 4426*\[Rho]^5 - 2055*\[Rho]^6 + 585*\[Rho]^7) + 
      80*Ec^4*(88 - 76*\[Rho] - 187*\[Rho]^2 - 1053*\[Rho]^3 + 
        2585*\[Rho]^4 - 1276*\[Rho]^5 - 1380*\[Rho]^6 + 585*\[Rho]^7) - 
      80*Ec^3*(22 - 66*\[Rho] - 172*\[Rho]^2 - 810*\[Rho]^3 + 1681*\[Rho]^4 - 
        511*\[Rho]^5 - 1155*\[Rho]^6 + 585*\[Rho]^7) + 
      40*Ec^2*(16 - 65*\[Rho] - 170*\[Rho]^2 - 667*\[Rho]^3 + 1460*\[Rho]^4 - 
        271*\[Rho]^5 - 1050*\[Rho]^6 + 585*\[Rho]^7) - 
      10*Ec*(16 - 65*\[Rho] - 170*\[Rho]^2 - 577*\[Rho]^3 + 1460*\[Rho]^4 - 
        271*\[Rho]^5 - 1050*\[Rho]^6 + 585*\[Rho]^7))*Log[\[Rho]] + 
    2160*(1 - 2*Ec)^6*\[Rho]^3*Log[\[Rho]]^2 - 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*
     (16 + 16384*Ec^10 - 65*\[Rho] - 170*\[Rho]^2 - 505*\[Rho]^3 + 
      1460*\[Rho]^4 - 271*\[Rho]^5 - 1050*\[Rho]^6 + 585*\[Rho]^7 - 
      2560*Ec^9*(28 - \[Rho] + 3*\[Rho]^2) + 
      1280*Ec^8*(104 - 7*\[Rho] + 11*\[Rho]^2 + 18*\[Rho]^3) + 
      640*Ec^7*(-212 + 20*\[Rho] - 10*\[Rho]^2 - 100*\[Rho]^3 - 57*\[Rho]^4 + 
        45*\[Rho]^5) - 320*Ec^6*(-256 + 30*\[Rho] + 10*\[Rho]^2 - 
        134*\[Rho]^3 - 400*\[Rho]^4 + 315*\[Rho]^5 + 45*\[Rho]^6) - 
      32*Ec^5*(932 - 190*\[Rho] - 295*\[Rho]^2 - 1195*\[Rho]^3 + 
        6590*\[Rho]^4 - 4426*\[Rho]^5 - 2055*\[Rho]^6 + 585*\[Rho]^7) + 
      80*Ec^4*(88 - 76*\[Rho] - 187*\[Rho]^2 - 1053*\[Rho]^3 + 
        2585*\[Rho]^4 - 1276*\[Rho]^5 - 1380*\[Rho]^6 + 585*\[Rho]^7) - 
      80*Ec^3*(22 - 66*\[Rho] - 172*\[Rho]^2 - 810*\[Rho]^3 + 1681*\[Rho]^4 - 
        511*\[Rho]^5 - 1155*\[Rho]^6 + 585*\[Rho]^7) + 
      40*Ec^2*(16 - 65*\[Rho] - 170*\[Rho]^2 - 667*\[Rho]^3 + 1460*\[Rho]^4 - 
        271*\[Rho]^5 - 1050*\[Rho]^6 + 585*\[Rho]^7) - 
      10*Ec*(16 - 65*\[Rho] - 170*\[Rho]^2 - 577*\[Rho]^3 + 1460*\[Rho]^4 - 
        271*\[Rho]^5 - 1050*\[Rho]^6 + 585*\[Rho]^7) + 
      360*(-1 + 2*Ec)^5*\[Rho]^3*Log[\[Rho]])))/
  (360*(1 - 2*Ec)^2*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (\[Mu]2\[Pi]^2*((-1280*Ec^5*(-1 + 2*Ec + \[Rho])^2*(-1 + 8*Ec^3 - \[Rho] - 
       4*\[Rho]^2 - 4*Ec^2*(3 + \[Rho]) + 2*Ec*(3 + 2*\[Rho] + \[Rho]^2))*
      (640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 160*Ec^5*(3 + 2*\[Rho] + 
         \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
       16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
       6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
       24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
       12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(1 - 2*Ec)^10 + 
    (46080*Ec^5*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 - \[Rho] - 
       4*\[Rho]^2 - 4*Ec^2*(3 + \[Rho]) + 2*Ec*(3 + 2*\[Rho] + \[Rho]^2))*
      Log[1 - 2*Ec]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
       64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(1 - 2*Ec)^6 - 
    (46080*Ec^5*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 - \[Rho] - 
       4*\[Rho]^2 - 4*Ec^2*(3 + \[Rho]) + 2*Ec*(3 + 2*\[Rho] + \[Rho]^2))*
      Log[\[Rho]]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
       64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(1 - 2*Ec)^6 + 1296*\[Rho]^4*Log[1 - 2*Ec]^2*
     (((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 188*\[Rho]^2 - 
         12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*(-23 + 3*\[Rho]) + 
         32*Ec^5*(-23 + 7*\[Rho]) + 4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 
           3*\[Rho]^2) - 16*Ec^4*(-15 + 7*\[Rho]^2) - 
         2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 21*\[Rho]^3 + 6*\[Rho]^4)))/
       (1 - 2*Ec)^2 + 60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
      60*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]) - 2592*\[Rho]^4*Log[1 - 2*Ec]*
     Log[\[Rho]]*(((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 
         188*\[Rho]^2 - 12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*
          (-23 + 3*\[Rho]) + 32*Ec^5*(-23 + 7*\[Rho]) + 
         4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 3*\[Rho]^2) - 
         16*Ec^4*(-15 + 7*\[Rho]^2) - 2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 
           21*\[Rho]^3 + 6*\[Rho]^4)))/(1 - 2*Ec)^2 + 
      60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 60*\[Rho]^2*(3 + \[Rho])*
       Log[\[Rho]]) + 1296*\[Rho]^4*Log[\[Rho]]^2*
     (((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 188*\[Rho]^2 - 
         12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*(-23 + 3*\[Rho]) + 
         32*Ec^5*(-23 + 7*\[Rho]) + 4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 
           3*\[Rho]^2) - 16*Ec^4*(-15 + 7*\[Rho]^2) - 
         2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 21*\[Rho]^3 + 6*\[Rho]^4)))/
       (1 - 2*Ec)^2 + 60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
      60*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]) + 
    ((-1 + 2*Ec + \[Rho])^2*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
        160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
          \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
        6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
        24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
        12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))^2*
      (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
       75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
       960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
       1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
       160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
       60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^10 - 
    (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
       160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
         \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
       6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
       24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
       12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[1 - 2*Ec]*
      (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
       75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
       960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
       1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
       160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
       60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^6 + 
    (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
       160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
         \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
       6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
       24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
       12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[\[Rho]]*
      (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
       75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
       960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
       1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
       160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
       60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^6))/
  (720*mb^4*(((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
        7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
        8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
          2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
     12*\[Rho]^2*Log[\[Rho]])^3) + 
 (\[Mu]2G^2*(-8640*\[Rho]^3*Log[1 - 2*Ec]^2*
     (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
         7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
         8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
           2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
      12*\[Rho]^2*Log[\[Rho]]) + 17280*\[Rho]^3*Log[1 - 2*Ec]*Log[\[Rho]]*
     (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
         7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
         8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
           2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
      12*\[Rho]^2*Log[\[Rho]]) - 8640*\[Rho]^3*Log[\[Rho]]^2*
     (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
         7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
         8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
           2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
      12*\[Rho]^2*Log[\[Rho]]) - (20*(-1 + 2*Ec + \[Rho])^2*
      (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
       32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
       8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
       6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
       12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*
      (6 + 256*Ec^7 + \[Rho] + 13*\[Rho]^2 - 11*\[Rho]^3 + 3*\[Rho]^4 - 
       64*Ec^6*(1 + 2*\[Rho]) + 32*Ec^5*(-4 + 7*\[Rho] + 2*\[Rho]^2) + 
       16*Ec^4*(3 - 7*\[Rho] - 14*\[Rho]^2 + 3*\[Rho]^3) - 
       8*Ec^3*\[Rho]*(4 - 2*\[Rho] - 2*\[Rho]^2 + 3*\[Rho]^3) - 
       2*Ec*(12 + 8*\[Rho] + 31*\[Rho]^2 - 30*\[Rho]^3 + 9*\[Rho]^4) + 
       4*Ec^2*(6 + 13*\[Rho] + 18*\[Rho]^2 - 24*\[Rho]^3 + 9*\[Rho]^4))*
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(1 - 2*Ec)^8 + (240*\[Rho]*(-1 + 2*Ec + \[Rho])*
      (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
       32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
       8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
       6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
       12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[1 - 2*Ec]*
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(-1 + 2*Ec)^5 + (720*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
      (6 + 256*Ec^7 + \[Rho] + 13*\[Rho]^2 - 11*\[Rho]^3 + 3*\[Rho]^4 - 
       64*Ec^6*(1 + 2*\[Rho]) + 32*Ec^5*(-4 + 7*\[Rho] + 2*\[Rho]^2) + 
       16*Ec^4*(3 - 7*\[Rho] - 14*\[Rho]^2 + 3*\[Rho]^3) - 
       8*Ec^3*\[Rho]*(4 - 2*\[Rho] - 2*\[Rho]^2 + 3*\[Rho]^3) - 
       2*Ec*(12 + 8*\[Rho] + 31*\[Rho]^2 - 30*\[Rho]^3 + 9*\[Rho]^4) + 
       4*Ec^2*(6 + 13*\[Rho] + 18*\[Rho]^2 - 24*\[Rho]^3 + 9*\[Rho]^4))*
      Log[1 - 2*Ec]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
       64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(-1 + 2*Ec)^5 - (720*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
      (6 + 256*Ec^7 + \[Rho] + 13*\[Rho]^2 - 11*\[Rho]^3 + 3*\[Rho]^4 - 
       64*Ec^6*(1 + 2*\[Rho]) + 32*Ec^5*(-4 + 7*\[Rho] + 2*\[Rho]^2) + 
       16*Ec^4*(3 - 7*\[Rho] - 14*\[Rho]^2 + 3*\[Rho]^3) - 
       8*Ec^3*\[Rho]*(4 - 2*\[Rho] - 2*\[Rho]^2 + 3*\[Rho]^3) - 
       2*Ec*(12 + 8*\[Rho] + 31*\[Rho]^2 - 30*\[Rho]^3 + 9*\[Rho]^4) + 
       4*Ec^2*(6 + 13*\[Rho] + 18*\[Rho]^2 - 24*\[Rho]^3 + 9*\[Rho]^4))*
      Log[\[Rho]]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
       64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(-1 + 2*Ec)^5 + (240*\[Rho]*(-1 + 2*Ec + \[Rho])*
      (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
       32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
       8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
       6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
       12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]]*
      (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
       8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
       64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
       48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
       16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(-1 + 2*Ec)^5 + 1296*\[Rho]^4*Log[1 - 2*Ec]^2*
     (((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 188*\[Rho]^2 - 
         12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*(-23 + 3*\[Rho]) + 
         32*Ec^5*(-23 + 7*\[Rho]) + 4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 
           3*\[Rho]^2) - 16*Ec^4*(-15 + 7*\[Rho]^2) - 
         2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 21*\[Rho]^3 + 6*\[Rho]^4)))/
       (1 - 2*Ec)^2 + 60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
      60*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]) - 2592*\[Rho]^4*Log[1 - 2*Ec]*
     Log[\[Rho]]*(((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 
         188*\[Rho]^2 - 12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*
          (-23 + 3*\[Rho]) + 32*Ec^5*(-23 + 7*\[Rho]) + 
         4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 3*\[Rho]^2) - 
         16*Ec^4*(-15 + 7*\[Rho]^2) - 2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 
           21*\[Rho]^3 + 6*\[Rho]^4)))/(1 - 2*Ec)^2 + 
      60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 60*\[Rho]^2*(3 + \[Rho])*
       Log[\[Rho]]) + 1296*\[Rho]^4*Log[\[Rho]]^2*
     (((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 188*\[Rho]^2 - 
         12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*(-23 + 3*\[Rho]) + 
         32*Ec^5*(-23 + 7*\[Rho]) + 4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 
           3*\[Rho]^2) - 16*Ec^4*(-15 + 7*\[Rho]^2) - 
         2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 21*\[Rho]^3 + 6*\[Rho]^4)))/
       (1 - 2*Ec)^2 + 60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
      60*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]) + 
    ((-1 + 2*Ec + \[Rho])^2*(9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 
        15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
        16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
        8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
        6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
        12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))^2*
      (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
       75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
       960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
       1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
       160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
       60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^8 - 
    (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(9 + 320*Ec^6 - 15*\[Rho] + 
       57*\[Rho]^2 - 15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
       16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
       8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
       6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
       12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[1 - 2*Ec]*
      (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
       75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
       960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
       1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
       160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
       60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/(-1 + 2*Ec)^5 + 
    (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(9 + 320*Ec^6 - 15*\[Rho] + 
       57*\[Rho]^2 - 15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
       16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
       8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
       6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
       12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]]*
      (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
       75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
       960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
       1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
       160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 60*Ec*\[Rho]^4 - 
       60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 12*Ec^2*\[Rho]^5 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/(-1 + 2*Ec)^5))/
  (720*mb^4*(((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
        7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
        8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
          2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
     12*\[Rho]^2*Log[\[Rho]])^3) + 
 (\[Rho]3LS*((-1 + 2*Ec + \[Rho])^2*(2048*Ec^11*(-1 + \[Rho]) - 
      1024*Ec^10*(-3 + \[Rho] + 2*\[Rho]^2) - 
      512*Ec^9*(3 + \[Rho] - 163*\[Rho]^2 + 51*\[Rho]^3) - 
      256*Ec^8*(63 - 129*\[Rho] + 1589*\[Rho]^2 - 671*\[Rho]^3 + 
        104*\[Rho]^4) - 128*Ec^7*(-392 + 1036*\[Rho] - 6032*\[Rho]^2 + 
        3060*\[Rho]^3 - 725*\[Rho]^4 + 41*\[Rho]^5) + 
      64*Ec^6*(-936 + 2932*\[Rho] - 11032*\[Rho]^2 + 5868*\[Rho]^3 - 
        1375*\[Rho]^4 - 47*\[Rho]^5 + 42*\[Rho]^6) - 
      3*(3 - 25*\[Rho] + 739*\[Rho]^2 - 57*\[Rho]^3 + 2893*\[Rho]^4 - 
        535*\[Rho]^5 - 147*\[Rho]^6 + 9*\[Rho]^7) + 
      32*Ec^5*(1096 - 3844*\[Rho] + 9794*\[Rho]^2 - 2590*\[Rho]^3 + 
        4417*\[Rho]^4 - 533*\[Rho]^5 - 399*\[Rho]^6 + 27*\[Rho]^7) + 
      6*Ec*(9 - 81*\[Rho] + 2429*\[Rho]^2 - 189*\[Rho]^3 + 12423*\[Rho]^4 - 
        2399*\[Rho]^5 - 717*\[Rho]^6 + 45*\[Rho]^7) - 
      12*Ec^2*(9 - 87*\[Rho] + 2734*\[Rho]^2 + 108*\[Rho]^3 + 
        19785*\[Rho]^4 - 4219*\[Rho]^5 - 1380*\[Rho]^6 + 90*\[Rho]^7) + 
      24*Ec^3*(51 - 223*\[Rho] + 1228*\[Rho]^2 + 1620*\[Rho]^3 + 
        15855*\[Rho]^4 - 3651*\[Rho]^5 - 1290*\[Rho]^6 + 90*\[Rho]^7) - 
      16*Ec^4*(632 - 2396*\[Rho] + 3918*\[Rho]^2 + 4978*\[Rho]^3 + 
        20303*\[Rho]^4 - 4509*\[Rho]^5 - 1797*\[Rho]^6 + 135*\[Rho]^7)) + 
    2160*(-1 + 2*Ec)^5*\[Rho]^4*(3 + \[Rho])*Log[1 - 2*Ec]^2 - 
    24*(-1 + 2*Ec)*\[Rho]^2*(8192*Ec^9 + 512*Ec^8*(-47 + 10*\[Rho]) - 
      1024*Ec^7*(-27 + 10*\[Rho]) + 64*Ec^6*(-244 + 120*\[Rho] - 
        75*\[Rho]^2 + 25*\[Rho]^3) - 128*Ec^5*(-34 + 20*\[Rho] - 
        165*\[Rho]^2 + 25*\[Rho]^3 + 10*\[Rho]^4) + 
      96*Ec^3*(7 + 45*\[Rho] + 325*\[Rho]^2 - 55*\[Rho]^3 - 85*\[Rho]^4 + 
        23*\[Rho]^5) - 3*(7 + 45*\[Rho] + 100*\[Rho]^2 - 100*\[Rho]^3 - 
        75*\[Rho]^4 + 23*\[Rho]^5) + 24*Ec*(7 + 45*\[Rho] + 145*\[Rho]^2 - 
        85*\[Rho]^3 - 75*\[Rho]^4 + 23*\[Rho]^5) - 
      72*Ec^2*(7 + 45*\[Rho] + 205*\[Rho]^2 - 65*\[Rho]^3 - 75*\[Rho]^4 + 
        23*\[Rho]^5) - 16*Ec^4*(51 + 115*\[Rho] + 2235*\[Rho]^2 - 
        255*\[Rho]^3 - 355*\[Rho]^4 + 69*\[Rho]^5))*Log[\[Rho]] + 
    2160*(-1 + 2*Ec)^5*\[Rho]^4*(3 + \[Rho])*Log[\[Rho]]^2 + 
    24*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*(8192*Ec^9 + 
      512*Ec^8*(-47 + 10*\[Rho]) - 1024*Ec^7*(-27 + 10*\[Rho]) + 
      64*Ec^6*(-244 + 120*\[Rho] - 75*\[Rho]^2 + 25*\[Rho]^3) - 
      128*Ec^5*(-34 + 20*\[Rho] - 165*\[Rho]^2 + 25*\[Rho]^3 + 10*\[Rho]^4) + 
      96*Ec^3*(7 + 45*\[Rho] + 325*\[Rho]^2 - 55*\[Rho]^3 - 85*\[Rho]^4 + 
        23*\[Rho]^5) - 3*(7 + 45*\[Rho] + 100*\[Rho]^2 - 100*\[Rho]^3 - 
        75*\[Rho]^4 + 23*\[Rho]^5) + 24*Ec*(7 + 45*\[Rho] + 145*\[Rho]^2 - 
        85*\[Rho]^3 - 75*\[Rho]^4 + 23*\[Rho]^5) - 
      72*Ec^2*(7 + 45*\[Rho] + 205*\[Rho]^2 - 65*\[Rho]^3 - 75*\[Rho]^4 + 
        23*\[Rho]^5) - 16*Ec^4*(51 + 115*\[Rho] + 2235*\[Rho]^2 - 
        255*\[Rho]^3 - 355*\[Rho]^4 + 69*\[Rho]^5) - 
      180*(1 - 2*Ec)^4*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]])))/
  (120*(-1 + 2*Ec)*mb^3*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) - (m1*(-35 + 490*Ec - 2940*Ec^2 + 9800*Ec^3 - 
    18960*Ec^4 + 14560*Ec^5 + 38080*Ec^6 - 174720*Ec^7 + 357120*Ec^8 - 
    412160*Ec^9 + 179200*Ec^10 + 276480*Ec^11 - 716800*Ec^12 + 860160*Ec^13 - 
    573440*Ec^14 + 163840*Ec^15 + 655*\[Rho] - 9170*Ec*\[Rho] + 
    55020*Ec^2*\[Rho] - 183400*Ec^3*\[Rho] + 362000*Ec^4*\[Rho] - 
    372960*Ec^5*\[Rho] - 109760*Ec^6*\[Rho] + 1260160*Ec^7*\[Rho] - 
    2686720*Ec^8*\[Rho] + 3207680*Ec^9*\[Rho] - 2042880*Ec^10*\[Rho] + 
    256000*Ec^11*\[Rho] + 716800*Ec^12*\[Rho] - 860160*Ec^13*\[Rho] + 
    573440*Ec^14*\[Rho] - 163840*Ec^15*\[Rho] - 2400*\[Rho]^2 + 
    30960*Ec*\[Rho]^2 - 167280*Ec^2*\[Rho]^2 + 483680*Ec^3*\[Rho]^2 - 
    766240*Ec^4*\[Rho]^2 + 382656*Ec^5*\[Rho]^2 + 1518080*Ec^6*\[Rho]^2 - 
    5681152*Ec^7*\[Rho]^2 + 10996736*Ec^8*\[Rho]^2 - 13035520*Ec^9*\[Rho]^2 + 
    8982528*Ec^10*\[Rho]^2 - 2744320*Ec^11*\[Rho]^2 - 434176*Ec^12*\[Rho]^2 + 
    442368*Ec^13*\[Rho]^2 - 6080*\[Rho]^3 + 107920*Ec*\[Rho]^3 - 
    807120*Ec^2*\[Rho]^3 + 3328800*Ec^3*\[Rho]^3 - 8228960*Ec^4*\[Rho]^3 + 
    12473920*Ec^5*\[Rho]^3 - 11500288*Ec^6*\[Rho]^3 + 5555712*Ec^7*\[Rho]^3 + 
    2295808*Ec^8*\[Rho]^3 - 9195520*Ec^9*\[Rho]^3 + 10321920*Ec^10*\[Rho]^3 - 
    5996544*Ec^11*\[Rho]^3 + 1826816*Ec^12*\[Rho]^3 - 147456*Ec^13*\[Rho]^3 + 
    11110*\[Rho]^4 - 136340*Ec*\[Rho]^4 + 640440*Ec^2*\[Rho]^4 - 
    1222800*Ec^3*\[Rho]^4 - 453600*Ec^4*\[Rho]^4 + 6415680*Ec^5*\[Rho]^4 - 
    12846720*Ec^6*\[Rho]^4 + 14856960*Ec^7*\[Rho]^4 - 
    13076480*Ec^8*\[Rho]^4 + 8560640*Ec^9*\[Rho]^4 - 4198400*Ec^10*\[Rho]^4 + 
    1761280*Ec^11*\[Rho]^4 - 327680*Ec^12*\[Rho]^4 + 3810*\[Rho]^5 - 
    91740*Ec*\[Rho]^5 + 804840*Ec^2*\[Rho]^5 - 3633200*Ec^3*\[Rho]^5 + 
    9345760*Ec^4*\[Rho]^5 - 14802240*Ec^5*\[Rho]^5 + 16233600*Ec^6*\[Rho]^5 - 
    13029120*Ec^7*\[Rho]^5 + 6246400*Ec^8*\[Rho]^5 - 1617920*Ec^9*\[Rho]^5 + 
    430080*Ec^10*\[Rho]^5 - 122880*Ec^11*\[Rho]^5 - 8480*\[Rho]^6 + 
    117520*Ec*\[Rho]^6 - 696720*Ec^2*\[Rho]^6 + 2288800*Ec^3*\[Rho]^6 - 
    4415200*Ec^4*\[Rho]^6 + 5803840*Ec^5*\[Rho]^6 - 5667840*Ec^6*\[Rho]^6 + 
    3363840*Ec^7*\[Rho]^6 - 1093120*Ec^8*\[Rho]^6 + 107520*Ec^9*\[Rho]^6 + 
    1600*\[Rho]^7 - 22160*Ec*\[Rho]^7 + 131280*Ec^2*\[Rho]^7 - 
    430880*Ec^3*\[Rho]^7 + 838240*Ec^4*\[Rho]^7 - 1022016*Ec^5*\[Rho]^7 + 
    861440*Ec^6*\[Rho]^7 - 506368*Ec^7*\[Rho]^7 + 152064*Ec^8*\[Rho]^7 - 
    15360*Ec^9*\[Rho]^7 - 195*\[Rho]^8 + 2730*Ec*\[Rho]^8 - 
    16380*Ec^2*\[Rho]^8 + 54600*Ec^3*\[Rho]^8 - 108240*Ec^4*\[Rho]^8 + 
    140640*Ec^5*\[Rho]^8 - 124992*Ec^6*\[Rho]^8 + 60288*Ec^7*\[Rho]^8 - 
    12288*Ec^8*\[Rho]^8 + 15*\[Rho]^9 - 210*Ec*\[Rho]^9 + 
    1260*Ec^2*\[Rho]^9 - 4200*Ec^3*\[Rho]^9 + 8400*Ec^4*\[Rho]^9 - 
    10080*Ec^5*\[Rho]^9 + 6720*Ec^6*\[Rho]^9 - 1920*Ec^7*\[Rho]^9 + 
    3600*(-1 + 2*Ec)^7*\[Rho]^4*(3 + \[Rho])*Log[1 - 2*Ec]^2 - 
    120*(-1 + 2*Ec)*\[Rho]^2*(11 - 95*\[Rho] - 30720*Ec^9*\[Rho] + 
      10240*Ec^10*\[Rho] - 80*\[Rho]^2 + 160*\[Rho]^3 + 5*\[Rho]^4 - 
      \[Rho]^5 + 768*Ec^8*\[Rho]*(50 - 3*\[Rho] + \[Rho]^2) - 
      256*Ec^7*\[Rho]*(100 - 63*\[Rho] + 9*\[Rho]^2 + 4*\[Rho]^3) - 
      64*Ec^6*(-11 - 55*\[Rho] + 674*\[Rho]^2 - 136*\[Rho]^3 - 43*\[Rho]^4 + 
        \[Rho]^5) + 192*Ec^5*(-11 + 85*\[Rho] + 347*\[Rho]^2 - 91*\[Rho]^3 - 
        15*\[Rho]^4 + \[Rho]^5) + 12*Ec*(-11 + 95*\[Rho] + 110*\[Rho]^2 - 
        150*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
      60*Ec^2*(-11 + 95*\[Rho] + 146*\[Rho]^2 - 138*\[Rho]^3 - 5*\[Rho]^4 + 
        \[Rho]^5) + 160*Ec^3*(-11 + 95*\[Rho] + 191*\[Rho]^2 - 123*\[Rho]^3 - 
        5*\[Rho]^4 + \[Rho]^5) - 80*Ec^4*(-33 + 283*\[Rho] + 747*\[Rho]^2 - 
        303*\[Rho]^3 - 13*\[Rho]^4 + 3*\[Rho]^5))*Log[\[Rho]] + 
    3600*(-1 + 2*Ec)^7*\[Rho]^4*(3 + \[Rho])*Log[\[Rho]]^2 + 
    120*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*(11 - 95*\[Rho] - 
      30720*Ec^9*\[Rho] + 10240*Ec^10*\[Rho] - 80*\[Rho]^2 + 160*\[Rho]^3 + 
      5*\[Rho]^4 - \[Rho]^5 + 768*Ec^8*\[Rho]*(50 - 3*\[Rho] + \[Rho]^2) - 
      256*Ec^7*\[Rho]*(100 - 63*\[Rho] + 9*\[Rho]^2 + 4*\[Rho]^3) - 
      64*Ec^6*(-11 - 55*\[Rho] + 674*\[Rho]^2 - 136*\[Rho]^3 - 43*\[Rho]^4 + 
        \[Rho]^5) + 192*Ec^5*(-11 + 85*\[Rho] + 347*\[Rho]^2 - 91*\[Rho]^3 - 
        15*\[Rho]^4 + \[Rho]^5) + 12*Ec*(-11 + 95*\[Rho] + 110*\[Rho]^2 - 
        150*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
      60*Ec^2*(-11 + 95*\[Rho] + 146*\[Rho]^2 - 138*\[Rho]^3 - 5*\[Rho]^4 + 
        \[Rho]^5) + 160*Ec^3*(-11 + 95*\[Rho] + 191*\[Rho]^2 - 123*\[Rho]^3 - 
        5*\[Rho]^4 + \[Rho]^5) - 80*Ec^4*(-33 + 283*\[Rho] + 747*\[Rho]^2 - 
        303*\[Rho]^3 - 13*\[Rho]^4 + 3*\[Rho]^5) - 60*(1 - 2*Ec)^6*\[Rho]^2*
       (3 + \[Rho])*Log[\[Rho]])))/(800*(-1 + 2*Ec)^3*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (m9*(-1415 + 17820*Ec - 94140*Ec^2 + 274800*Ec^3 - 502320*Ec^4 + 
    549760*Ec^5 + 425280*Ec^6 - 4535040*Ec^7 + 12314880*Ec^8 - 
    17500160*Ec^9 + 12887040*Ec^10 - 3440640*Ec^11 - 552960*Ec^12 - 
    245760*Ec^13 + 409600*Ec^14 + 12450*\[Rho] - 153000*Ec*\[Rho] + 
    786600*Ec^2*\[Rho] - 2115120*Ec^3*\[Rho] + 2595360*Ec^4*\[Rho] + 
    2299008*Ec^5*\[Rho] - 18092928*Ec^6*\[Rho] + 44038656*Ec^7*\[Rho] - 
    64057344*Ec^8*\[Rho] + 56586240*Ec^9*\[Rho] - 26996736*Ec^10*\[Rho] + 
    5492736*Ec^11*\[Rho] - 1523712*Ec^12*\[Rho] + 1179648*Ec^13*\[Rho] + 
    24540*\[Rho]^2 - 410040*Ec*\[Rho]^2 + 2786760*Ec^2*\[Rho]^2 - 
    10146000*Ec^3*\[Rho]^2 + 22018560*Ec^4*\[Rho]^2 - 
    32197728*Ec^5*\[Rho]^2 + 44085312*Ec^6*\[Rho]^2 - 
    72661632*Ec^7*\[Rho]^2 + 100872960*Ec^8*\[Rho]^2 - 
    84533760*Ec^9*\[Rho]^2 + 35828736*Ec^10*\[Rho]^2 - 
    6948864*Ec^11*\[Rho]^2 + 1511424*Ec^12*\[Rho]^2 - 89960*\[Rho]^3 + 
    1104720*Ec*\[Rho]^3 - 5530800*Ec^2*\[Rho]^3 + 14174000*Ec^3*\[Rho]^3 - 
    19331520*Ec^4*\[Rho]^3 + 16993216*Ec^5*\[Rho]^3 - 
    30077888*Ec^6*\[Rho]^3 + 70482432*Ec^7*\[Rho]^3 - 
    89194240*Ec^8*\[Rho]^3 + 55249920*Ec^9*\[Rho]^3 - 
    16131072*Ec^10*\[Rho]^3 + 2707456*Ec^11*\[Rho]^3 - 36864*Ec^12*\[Rho]^3 + 
    65010*\[Rho]^4 - 645120*Ec*\[Rho]^4 + 2415600*Ec^2*\[Rho]^4 - 
    3800400*Ec^3*\[Rho]^4 + 1456800*Ec^4*\[Rho]^4 - 1206240*Ec^5*\[Rho]^4 + 
    15152640*Ec^6*\[Rho]^4 - 33072000*Ec^7*\[Rho]^4 + 
    31764480*Ec^8*\[Rho]^4 - 15843840*Ec^9*\[Rho]^4 + 
    4055040*Ec^10*\[Rho]^4 - 276480*Ec^11*\[Rho]^4 - 9660*\[Rho]^5 + 
    53280*Ec*\[Rho]^5 + 109440*Ec^2*\[Rho]^5 - 1328400*Ec^3*\[Rho]^5 + 
    3573120*Ec^4*\[Rho]^5 - 4237440*Ec^5*\[Rho]^5 + 1013760*Ec^6*\[Rho]^5 + 
    4051200*Ec^7*\[Rho]^5 - 5483520*Ec^8*\[Rho]^5 + 2611200*Ec^9*\[Rho]^5 - 
    368640*Ec^10*\[Rho]^5 - 4700*\[Rho]^6 + 82200*Ec*\[Rho]^6 - 
    565800*Ec^2*\[Rho]^6 + 1917520*Ec^3*\[Rho]^6 - 3912960*Ec^4*\[Rho]^6 + 
    5011552*Ec^5*\[Rho]^6 - 3563712*Ec^6*\[Rho]^6 + 964224*Ec^7*\[Rho]^6 + 
    258304*Ec^8*\[Rho]^6 - 138240*Ec^9*\[Rho]^6 + 5160*\[Rho]^7 - 
    66960*Ec*\[Rho]^7 + 365040*Ec^2*\[Rho]^7 - 1076400*Ec^3*\[Rho]^7 + 
    1880640*Ec^4*\[Rho]^7 - 2006592*Ec^5*\[Rho]^7 + 1268928*Ec^6*\[Rho]^7 - 
    407808*Ec^7*\[Rho]^7 + 34560*Ec^8*\[Rho]^7 - 1515*\[Rho]^8 + 
    18180*Ec*\[Rho]^8 - 90900*Ec^2*\[Rho]^8 + 242400*Ec^3*\[Rho]^8 - 
    373680*Ec^4*\[Rho]^8 + 334944*Ec^5*\[Rho]^8 - 161472*Ec^6*\[Rho]^8 + 
    33408*Ec^7*\[Rho]^8 + 90*\[Rho]^9 - 1080*Ec*\[Rho]^9 + 
    5400*Ec^2*\[Rho]^9 - 14400*Ec^3*\[Rho]^9 + 21600*Ec^4*\[Rho]^9 - 
    17280*Ec^5*\[Rho]^9 + 5760*Ec^6*\[Rho]^9 + 3600*(1 - 2*Ec)^6*\[Rho]^2*
     (3 + 10*\[Rho])*Log[1 - 2*Ec]^2 - 60*(-1 + 2*Ec)*
     (-7 + 8192*Ec^10 + 30*\[Rho] + 963*\[Rho]^2 - 210*\[Rho]^3 - 
      1125*\[Rho]^4 + 522*\[Rho]^5 - 215*\[Rho]^6 + 42*\[Rho]^7 - 
      2560*Ec^9*(11 - 12*\[Rho] + 15*\[Rho]^2) - 
      256*Ec^8*(-155 + 390*\[Rho] - 495*\[Rho]^2 + 94*\[Rho]^3) + 
      128*Ec^7*(-230 + 1050*\[Rho] - 1170*\[Rho]^2 + 700*\[Rho]^3 + 
        45*\[Rho]^4 + 3*\[Rho]^5) - 64*Ec^6*(-190 + 1500*\[Rho] - 
        1410*\[Rho]^2 + 1178*\[Rho]^3 - 48*\[Rho]^4 - 39*\[Rho]^5 + 
        3*\[Rho]^6) - 64*Ec^5*(38 - 585*\[Rho] + 1269*\[Rho]^2 + 
        664*\[Rho]^3 - 291*\[Rho]^4 + 333*\[Rho]^5 - 118*\[Rho]^6 + 
        21*\[Rho]^7) + 80*Ec^4*(-4 - 72*\[Rho] + 1458*\[Rho]^2 + 
        1246*\[Rho]^3 - 969*\[Rho]^4 + 528*\[Rho]^5 - 227*\[Rho]^6 + 
        42*\[Rho]^7) - 80*Ec^3*(-7 + 21*\[Rho] + 1245*\[Rho]^2 + 
        727*\[Rho]^3 - 1092*\[Rho]^4 + 510*\[Rho]^5 - 224*\[Rho]^6 + 
        42*\[Rho]^7) - 10*Ec*(-7 + 30*\[Rho] + 1035*\[Rho]^2 + 30*\[Rho]^3 - 
        1125*\[Rho]^4 + 522*\[Rho]^5 - 215*\[Rho]^6 + 42*\[Rho]^7) + 
      40*Ec^2*(-7 + 30*\[Rho] + 1125*\[Rho]^2 + 330*\[Rho]^3 - 
        1125*\[Rho]^4 + 522*\[Rho]^5 - 215*\[Rho]^6 + 42*\[Rho]^7))*
     Log[\[Rho]] + 3600*(1 - 2*Ec)^6*\[Rho]^2*(3 + 10*\[Rho])*Log[\[Rho]]^2 + 
    60*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-7 + 8192*Ec^10 + 30*\[Rho] + 
      963*\[Rho]^2 - 210*\[Rho]^3 - 1125*\[Rho]^4 + 522*\[Rho]^5 - 
      215*\[Rho]^6 + 42*\[Rho]^7 - 2560*Ec^9*(11 - 12*\[Rho] + 15*\[Rho]^2) - 
      256*Ec^8*(-155 + 390*\[Rho] - 495*\[Rho]^2 + 94*\[Rho]^3) + 
      128*Ec^7*(-230 + 1050*\[Rho] - 1170*\[Rho]^2 + 700*\[Rho]^3 + 
        45*\[Rho]^4 + 3*\[Rho]^5) - 64*Ec^6*(-190 + 1500*\[Rho] - 
        1410*\[Rho]^2 + 1178*\[Rho]^3 - 48*\[Rho]^4 - 39*\[Rho]^5 + 
        3*\[Rho]^6) - 64*Ec^5*(38 - 585*\[Rho] + 1269*\[Rho]^2 + 
        664*\[Rho]^3 - 291*\[Rho]^4 + 333*\[Rho]^5 - 118*\[Rho]^6 + 
        21*\[Rho]^7) + 80*Ec^4*(-4 - 72*\[Rho] + 1458*\[Rho]^2 + 
        1246*\[Rho]^3 - 969*\[Rho]^4 + 528*\[Rho]^5 - 227*\[Rho]^6 + 
        42*\[Rho]^7) - 80*Ec^3*(-7 + 21*\[Rho] + 1245*\[Rho]^2 + 
        727*\[Rho]^3 - 1092*\[Rho]^4 + 510*\[Rho]^5 - 224*\[Rho]^6 + 
        42*\[Rho]^7) - 10*Ec*(-7 + 30*\[Rho] + 1035*\[Rho]^2 + 30*\[Rho]^3 - 
        1125*\[Rho]^4 + 522*\[Rho]^5 - 215*\[Rho]^6 + 42*\[Rho]^7) + 
      40*Ec^2*(-7 + 30*\[Rho] + 1125*\[Rho]^2 + 330*\[Rho]^3 - 
        1125*\[Rho]^4 + 522*\[Rho]^5 - 215*\[Rho]^6 + 42*\[Rho]^7) - 
      120*(-1 + 2*Ec)^5*\[Rho]^2*(3 + 10*\[Rho])*Log[\[Rho]])))/
  (1800*(1 - 2*Ec)^2*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m8*(495 - 5940*Ec + 29700*Ec^2 - 91040*Ec^3 + 277200*Ec^4 - 1001280*Ec^5 + 
    2905280*Ec^6 - 5452800*Ec^7 + 6181120*Ec^8 - 3783680*Ec^9 + 
    506880*Ec^10 + 1433600*Ec^11 - 2150400*Ec^12 + 1720320*Ec^13 - 
    573440*Ec^14 - 3335*\[Rho] + 37620*Ec*\[Rho] - 173700*Ec^2*\[Rho] + 
    463520*Ec^3*\[Rho] - 1089680*Ec^4*\[Rho] + 3099456*Ec^5*\[Rho] - 
    7690176*Ec^6*\[Rho] + 12490752*Ec^7*\[Rho] - 11774208*Ec^8*\[Rho] + 
    4787200*Ec^9*\[Rho] + 1164288*Ec^10*\[Rho] - 1056768*Ec^11*\[Rho] - 
    815104*Ec^12*\[Rho] + 311296*Ec^13*\[Rho] + 245760*Ec^14*\[Rho] - 
    2000*\[Rho]^2 + 49680*Ec*\[Rho]^2 - 402480*Ec^2*\[Rho]^2 + 
    1542400*Ec^3*\[Rho]^2 - 3351840*Ec^4*\[Rho]^2 + 5773824*Ec^5*\[Rho]^2 - 
    12001536*Ec^6*\[Rho]^2 + 22588416*Ec^7*\[Rho]^2 - 
    26234880*Ec^8*\[Rho]^2 + 16691200*Ec^9*\[Rho]^2 - 
    5357568*Ec^10*\[Rho]^2 + 49152*Ec^11*\[Rho]^2 + 729088*Ec^12*\[Rho]^2 - 
    25440*\[Rho]^3 + 361680*Ec*\[Rho]^3 - 2204400*Ec^2*\[Rho]^3 + 
    7206400*Ec^3*\[Rho]^3 - 13390560*Ec^4*\[Rho]^3 + 15219072*Ec^5*\[Rho]^3 - 
    15904256*Ec^6*\[Rho]^3 + 21978624*Ec^7*\[Rho]^3 - 
    19604480*Ec^8*\[Rho]^3 + 2119680*Ec^9*\[Rho]^3 + 7213056*Ec^10*\[Rho]^3 - 
    3596288*Ec^11*\[Rho]^3 + 663552*Ec^12*\[Rho]^3 + 49330*\[Rho]^4 - 
    524760*Ec*\[Rho]^4 + 2091000*Ec^2*\[Rho]^4 - 3113600*Ec^3*\[Rho]^4 - 
    380000*Ec^4*\[Rho]^4 + 2292480*Ec^5*\[Rho]^4 + 9311360*Ec^6*\[Rho]^4 - 
    21644800*Ec^7*\[Rho]^4 + 16450560*Ec^8*\[Rho]^4 - 4065280*Ec^9*\[Rho]^4 - 
    1556480*Ec^10*\[Rho]^4 + 860160*Ec^11*\[Rho]^4 + 10030*\[Rho]^5 - 
    290760*Ec*\[Rho]^5 + 2433000*Ec^2*\[Rho]^5 - 9240960*Ec^3*\[Rho]^5 + 
    19202400*Ec^4*\[Rho]^5 - 24689280*Ec^5*\[Rho]^5 + 
    19340160*Ec^6*\[Rho]^5 - 4746240*Ec^7*\[Rho]^5 - 4101120*Ec^8*\[Rho]^5 + 
    2375680*Ec^9*\[Rho]^5 - 122880*Ec^10*\[Rho]^5 - 43440*\[Rho]^6 + 
    551280*Ec*\[Rho]^6 - 2936400*Ec^2*\[Rho]^6 + 8154880*Ec^3*\[Rho]^6 - 
    14769120*Ec^4*\[Rho]^6 + 17961984*Ec^5*\[Rho]^6 - 
    11929344*Ec^6*\[Rho]^6 + 3038208*Ec^7*\[Rho]^6 + 644608*Ec^8*\[Rho]^6 - 
    307200*Ec^9*\[Rho]^6 + 18400*\[Rho]^7 - 227280*Ec*\[Rho]^7 + 
    1175280*Ec^2*\[Rho]^7 - 3264000*Ec^3*\[Rho]^7 + 5379040*Ec^4*\[Rho]^7 - 
    5483904*Ec^5*\[Rho]^7 + 3332096*Ec^6*\[Rho]^7 - 989696*Ec^7*\[Rho]^7 + 
    69120*Ec^8*\[Rho]^7 - 4385*\[Rho]^8 + 52620*Ec*\[Rho]^8 - 
    263100*Ec^2*\[Rho]^8 + 701600*Ec^3*\[Rho]^8 - 1099440*Ec^4*\[Rho]^8 + 
    1025088*Ec^5*\[Rho]^8 - 513344*Ec^6*\[Rho]^8 + 109056*Ec^7*\[Rho]^8 + 
    345*\[Rho]^9 - 4140*Ec*\[Rho]^9 + 20700*Ec^2*\[Rho]^9 - 
    55200*Ec^3*\[Rho]^9 + 82800*Ec^4*\[Rho]^9 - 66240*Ec^5*\[Rho]^9 + 
    22080*Ec^6*\[Rho]^9 - 3600*(1 - 2*Ec)^6*\[Rho]^3*
     (4 + 9*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec]^2 + 
    120*(-1 + 2*Ec)*\[Rho]*(-10 + 107*\[Rho] + 235*\[Rho]^2 + 280*\[Rho]^3 - 
      710*\[Rho]^4 + 125*\[Rho]^5 - 27*\[Rho]^6 + 
      5120*Ec^9*(1 - 3*\[Rho] + 3*\[Rho]^2) - 
      512*Ec^8*(35 - 115*\[Rho] + 33*\[Rho]^2) + 
      128*Ec^7*(200 - 700*\[Rho] - 180*\[Rho]^2 - 45*\[Rho]^3 + 
        27*\[Rho]^4) - 64*Ec^6*(300 - 1100*\[Rho] - 648*\[Rho]^2 - 
        247*\[Rho]^3 + 219*\[Rho]^4 + 42*\[Rho]^5) + 
      80*Ec^3*(12 - 115*\[Rho] - 409*\[Rho]^2 - 677*\[Rho]^3 + 545*\[Rho]^4 - 
        135*\[Rho]^5 + 27*\[Rho]^6) - 40*Ec^2*(10 - 107*\[Rho] - 
        343*\[Rho]^2 - 523*\[Rho]^3 + 629*\[Rho]^4 - 125*\[Rho]^5 + 
        27*\[Rho]^6) + 10*Ec*(10 - 107*\[Rho] - 283*\[Rho]^2 - 388*\[Rho]^3 + 
        674*\[Rho]^4 - 125*\[Rho]^5 + 27*\[Rho]^6) - 
      80*Ec^4*(32 - 193*\[Rho] - 517*\[Rho]^2 - 877*\[Rho]^3 + 575*\[Rho]^4 - 
        87*\[Rho]^5 + 27*\[Rho]^6) + 32*Ec^5*(260 - 1057*\[Rho] - 
        1177*\[Rho]^2 - 1387*\[Rho]^3 + 1079*\[Rho]^4 + 39*\[Rho]^5 + 
        27*\[Rho]^6))*Log[\[Rho]] - 3600*(1 - 2*Ec)^6*\[Rho]^3*
     (4 + 9*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]^2 - 120*(-1 + 2*Ec)*\[Rho]*
     Log[1 - 2*Ec]*(-10 + 107*\[Rho] + 235*\[Rho]^2 + 280*\[Rho]^3 - 
      710*\[Rho]^4 + 125*\[Rho]^5 - 27*\[Rho]^6 + 
      5120*Ec^9*(1 - 3*\[Rho] + 3*\[Rho]^2) - 
      512*Ec^8*(35 - 115*\[Rho] + 33*\[Rho]^2) + 
      128*Ec^7*(200 - 700*\[Rho] - 180*\[Rho]^2 - 45*\[Rho]^3 + 
        27*\[Rho]^4) - 64*Ec^6*(300 - 1100*\[Rho] - 648*\[Rho]^2 - 
        247*\[Rho]^3 + 219*\[Rho]^4 + 42*\[Rho]^5) + 
      80*Ec^3*(12 - 115*\[Rho] - 409*\[Rho]^2 - 677*\[Rho]^3 + 545*\[Rho]^4 - 
        135*\[Rho]^5 + 27*\[Rho]^6) - 40*Ec^2*(10 - 107*\[Rho] - 
        343*\[Rho]^2 - 523*\[Rho]^3 + 629*\[Rho]^4 - 125*\[Rho]^5 + 
        27*\[Rho]^6) + 10*Ec*(10 - 107*\[Rho] - 283*\[Rho]^2 - 388*\[Rho]^3 + 
        674*\[Rho]^4 - 125*\[Rho]^5 + 27*\[Rho]^6) - 
      80*Ec^4*(32 - 193*\[Rho] - 517*\[Rho]^2 - 877*\[Rho]^3 + 575*\[Rho]^4 - 
        87*\[Rho]^5 + 27*\[Rho]^6) + 32*Ec^5*(260 - 1057*\[Rho] - 
        1177*\[Rho]^2 - 1387*\[Rho]^3 + 1079*\[Rho]^4 + 39*\[Rho]^5 + 
        27*\[Rho]^6) - 60*(-1 + 2*Ec)^5*\[Rho]^2*(4 + 9*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]])))/(9600*(1 - 2*Ec)^2*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r18*(-360 + 5040*Ec - 30240*Ec^2 + 120000*Ec^3 - 518400*Ec^4 + 
    2557440*Ec^5 - 9999360*Ec^6 + 26818560*Ec^7 - 48384000*Ec^8 + 
    58060800*Ec^9 - 44605440*Ec^10 + 19906560*Ec^11 - 3932160*Ec^12 + 
    19505*\[Rho] - 280750*Ec*\[Rho] + 1738260*Ec^2*\[Rho] - 
    6461400*Ec^3*\[Rho] + 19846320*Ec^4*\[Rho] - 67899040*Ec^5*\[Rho] + 
    226516160*Ec^6*\[Rho] - 573164160*Ec^7*\[Rho] + 1001998080*Ec^8*\[Rho] - 
    1174766080*Ec^9*\[Rho] + 891284480*Ec^10*\[Rho] - 
    405841920*Ec^11*\[Rho] + 97505280*Ec^12*\[Rho] - 19292160*Ec^13*\[Rho] + 
    13844480*Ec^14*\[Rho] - 5079040*Ec^15*\[Rho] - 183065*\[Rho]^2 + 
    2618110*Ec*\[Rho]^2 - 16095060*Ec^2*\[Rho]^2 + 56350040*Ec^3*\[Rho]^2 - 
    131242800*Ec^4*\[Rho]^2 + 252666016*Ec^5*\[Rho]^2 - 
    504796608*Ec^6*\[Rho]^2 + 965073024*Ec^7*\[Rho]^2 - 
    1393542912*Ec^8*\[Rho]^2 + 1319420416*Ec^9*\[Rho]^2 - 
    727411712*Ec^10*\[Rho]^2 + 162441216*Ec^11*\[Rho]^2 + 
    37302272*Ec^12*\[Rho]^2 - 23371776*Ec^13*\[Rho]^2 + 
    114688*Ec^14*\[Rho]^2 + 491520*Ec^15*\[Rho]^2 + 499000*\[Rho]^3 - 
    6856640*Ec*\[Rho]^3 + 40234320*Ec^2*\[Rho]^3 - 132170720*Ec^3*\[Rho]^3 + 
    274061920*Ec^4*\[Rho]^3 - 416304960*Ec^5*\[Rho]^3 + 
    606948096*Ec^6*\[Rho]^3 - 944239104*Ec^7*\[Rho]^3 + 
    1195198464*Ec^8*\[Rho]^3 - 922357760*Ec^9*\[Rho]^3 + 
    257228800*Ec^10*\[Rho]^3 + 161906688*Ec^11*\[Rho]^3 - 
    143286272*Ec^12*\[Rho]^3 + 28721152*Ec^13*\[Rho]^3 - 295240*\[Rho]^4 + 
    3282560*Ec*\[Rho]^4 - 13682160*Ec^2*\[Rho]^4 + 19568800*Ec^3*\[Rho]^4 + 
    35851360*Ec^4*\[Rho]^4 - 184015168*Ec^5*\[Rho]^4 + 
    262884352*Ec^6*\[Rho]^4 - 24896512*Ec^7*\[Rho]^4 - 
    418073600*Ec^8*\[Rho]^4 + 636405760*Ec^9*\[Rho]^4 - 
    513798144*Ec^10*\[Rho]^4 + 295264256*Ec^11*\[Rho]^4 - 
    124297216*Ec^12*\[Rho]^4 + 25804800*Ec^13*\[Rho]^4 - 347930*\[Rho]^5 + 
    5730220*Ec*\[Rho]^5 - 40784520*Ec^2*\[Rho]^5 + 171185200*Ec^3*\[Rho]^5 - 
    471493600*Ec^4*\[Rho]^5 + 865149760*Ec^5*\[Rho]^5 - 
    982491520*Ec^6*\[Rho]^5 + 462327040*Ec^7*\[Rho]^5 + 
    439162880*Ec^8*\[Rho]^5 - 969564160*Ec^9*\[Rho]^5 + 
    805109760*Ec^10*\[Rho]^5 - 352747520*Ec^11*\[Rho]^5 + 
    69304320*Ec^12*\[Rho]^5 + 106570*\[Rho]^6 - 1342700*Ec*\[Rho]^6 + 
    6881640*Ec^2*\[Rho]^6 - 13695600*Ec^3*\[Rho]^6 - 19098720*Ec^4*\[Rho]^6 + 
    172330560*Ec^5*\[Rho]^6 - 456297600*Ec^6*\[Rho]^6 + 
    723106560*Ec^7*\[Rho]^6 - 781685760*Ec^8*\[Rho]^6 + 
    582092800*Ec^9*\[Rho]^6 - 275824640*Ec^10*\[Rho]^6 + 
    63406080*Ec^11*\[Rho]^6 + 426440*\[Rho]^7 - 5906560*Ec*\[Rho]^7 + 
    34994160*Ec^2*\[Rho]^7 - 124231840*Ec^3*\[Rho]^7 + 
    286388000*Ec^4*\[Rho]^7 - 423357376*Ec^5*\[Rho]^7 + 
    385680128*Ec^6*\[Rho]^7 - 211244544*Ec^7*\[Rho]^7 + 
    85478912*Ec^8*\[Rho]^7 - 47174656*Ec^9*\[Rho]^7 + 
    18800640*Ec^10*\[Rho]^7 - 165200*\[Rho]^8 + 1914640*Ec*\[Rho]^8 - 
    8700720*Ec^2*\[Rho]^8 + 18143520*Ec^3*\[Rho]^8 - 8561120*Ec^4*\[Rho]^8 - 
    39788480*Ec^5*\[Rho]^8 + 91579904*Ec^6*\[Rho]^8 - 
    85533696*Ec^7*\[Rho]^8 + 35846656*Ec^8*\[Rho]^8 - 4684800*Ec^9*\[Rho]^8 - 
    64535*\[Rho]^9 + 903490*Ec*\[Rho]^9 - 5420940*Ec^2*\[Rho]^9 + 
    18069800*Ec^3*\[Rho]^9 - 36620560*Ec^4*\[Rho]^9 + 
    46568928*Ec^5*\[Rho]^9 - 36936512*Ec^6*\[Rho]^9 + 
    17287552*Ec^7*\[Rho]^9 - 3870720*Ec^8*\[Rho]^9 + 4815*\[Rho]^10 - 
    67410*Ec*\[Rho]^10 + 404460*Ec^2*\[Rho]^10 - 1348200*Ec^3*\[Rho]^10 + 
    2696400*Ec^4*\[Rho]^10 - 3235680*Ec^5*\[Rho]^10 + 
    2157120*Ec^6*\[Rho]^10 - 616320*Ec^7*\[Rho]^10 + 
    3600*(-1 + 2*Ec)^7*\[Rho]^4*(-4 + 27*\[Rho] + 9*\[Rho]^2)*
     Log[1 - 2*Ec]^2 - 120*(-1 + 2*Ec)*\[Rho]*(32 - 230*\[Rho] - 
      539*\[Rho]^2 + 3545*\[Rho]^3 - 3580*\[Rho]^4 - 622*\[Rho]^5 - 
      265*\[Rho]^6 + 1659*\[Rho]^7 + 32768*Ec^11*(-2 + 3*\[Rho]^2) + 
      2048*Ec^10*(156 - 25*\[Rho] - 84*\[Rho]^2 + 30*\[Rho]^3) - 
      2048*Ec^9*(330 - 100*\[Rho] + 70*\[Rho]^2 + 139*\[Rho]^3) - 
      256*Ec^8*(-3160 + 1350*\[Rho] - 2310*\[Rho]^2 - 2476*\[Rho]^3 + 
        339*\[Rho]^4 + 585*\[Rho]^5) + 256*Ec^7*(-2340 + 1250*\[Rho] - 
        2400*\[Rho]^2 - 3876*\[Rho]^3 + 1619*\[Rho]^4 + 2823*\[Rho]^5 + 
        270*\[Rho]^6) + 64*Ec^6*(4424 - 2980*\[Rho] + 4353*\[Rho]^2 + 
        19545*\[Rho]^3 - 15248*\[Rho]^4 - 21328*\[Rho]^5 - 3271*\[Rho]^6 + 
        1659*\[Rho]^7) - 160*Ec^3*(38 - 235*\[Rho] - 537*\[Rho]^2 + 
        3818*\[Rho]^3 - 4620*\[Rho]^4 - 1441*\[Rho]^5 - 418*\[Rho]^6 + 
        1659*\[Rho]^7) + 60*Ec^2*(32 - 230*\[Rho] - 539*\[Rho]^2 + 
        3633*\[Rho]^3 - 4174*\[Rho]^4 - 820*\[Rho]^5 - 265*\[Rho]^6 + 
        1659*\[Rho]^7) - 12*Ec*(32 - 230*\[Rho] - 539*\[Rho]^2 + 
        3585*\[Rho]^3 - 3850*\[Rho]^4 - 712*\[Rho]^5 - 265*\[Rho]^6 + 
        1659*\[Rho]^7) - 64*Ec^5*(1372 - 1590*\[Rho] - 321*\[Rho]^2 + 
        20519*\[Rho]^3 - 22167*\[Rho]^4 - 20871*\[Rho]^5 - 4143*\[Rho]^6 + 
        4977*\[Rho]^7) + 80*Ec^4*(264 - 820*\[Rho] - 1491*\[Rho]^2 + 
        13419*\[Rho]^3 - 16259*\[Rho]^4 - 9117*\[Rho]^5 - 2241*\[Rho]^6 + 
        4977*\[Rho]^7))*Log[\[Rho]] + 3600*(-1 + 2*Ec)^7*\[Rho]^4*
     (-4 + 27*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]^2 + 
    120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(32 - 230*\[Rho] - 539*\[Rho]^2 + 
      3545*\[Rho]^3 - 3580*\[Rho]^4 - 622*\[Rho]^5 - 265*\[Rho]^6 + 
      1659*\[Rho]^7 + 32768*Ec^11*(-2 + 3*\[Rho]^2) + 
      2048*Ec^10*(156 - 25*\[Rho] - 84*\[Rho]^2 + 30*\[Rho]^3) - 
      2048*Ec^9*(330 - 100*\[Rho] + 70*\[Rho]^2 + 139*\[Rho]^3) - 
      256*Ec^8*(-3160 + 1350*\[Rho] - 2310*\[Rho]^2 - 2476*\[Rho]^3 + 
        339*\[Rho]^4 + 585*\[Rho]^5) + 256*Ec^7*(-2340 + 1250*\[Rho] - 
        2400*\[Rho]^2 - 3876*\[Rho]^3 + 1619*\[Rho]^4 + 2823*\[Rho]^5 + 
        270*\[Rho]^6) + 64*Ec^6*(4424 - 2980*\[Rho] + 4353*\[Rho]^2 + 
        19545*\[Rho]^3 - 15248*\[Rho]^4 - 21328*\[Rho]^5 - 3271*\[Rho]^6 + 
        1659*\[Rho]^7) - 160*Ec^3*(38 - 235*\[Rho] - 537*\[Rho]^2 + 
        3818*\[Rho]^3 - 4620*\[Rho]^4 - 1441*\[Rho]^5 - 418*\[Rho]^6 + 
        1659*\[Rho]^7) + 60*Ec^2*(32 - 230*\[Rho] - 539*\[Rho]^2 + 
        3633*\[Rho]^3 - 4174*\[Rho]^4 - 820*\[Rho]^5 - 265*\[Rho]^6 + 
        1659*\[Rho]^7) - 12*Ec*(32 - 230*\[Rho] - 539*\[Rho]^2 + 
        3585*\[Rho]^3 - 3850*\[Rho]^4 - 712*\[Rho]^5 - 265*\[Rho]^6 + 
        1659*\[Rho]^7) - 64*Ec^5*(1372 - 1590*\[Rho] - 321*\[Rho]^2 + 
        20519*\[Rho]^3 - 22167*\[Rho]^4 - 20871*\[Rho]^5 - 4143*\[Rho]^6 + 
        4977*\[Rho]^7) + 80*Ec^4*(264 - 820*\[Rho] - 1491*\[Rho]^2 + 
        13419*\[Rho]^3 - 16259*\[Rho]^4 - 9117*\[Rho]^5 - 2241*\[Rho]^6 + 
        4977*\[Rho]^7) - 60*(1 - 2*Ec)^6*\[Rho]^3*(-4 + 27*\[Rho] + 
        9*\[Rho]^2)*Log[\[Rho]])))/(3600*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m4*(-2257 + 28908*Ec - 155484*Ec^2 + 508384*Ec^3 - 1604080*Ec^4 + 
    6249408*Ec^5 - 20945472*Ec^6 + 47993856*Ec^7 - 71636736*Ec^8 + 
    67773440*Ec^9 - 38028288*Ec^10 + 10739712*Ec^11 - 1150976*Ec^12 + 
    475136*Ec^13 - 245760*Ec^14 + 18561*\[Rho] - 231372*Ec*\[Rho] + 
    1208700*Ec^2*\[Rho] - 3529568*Ec^3*\[Rho] + 7254448*Ec^4*\[Rho] - 
    15393216*Ec^5*\[Rho] + 36751680*Ec^6*\[Rho] - 69894144*Ec^7*\[Rho] + 
    86370048*Ec^8*\[Rho] - 63501312*Ec^9*\[Rho] + 24634368*Ec^10*\[Rho] - 
    4104192*Ec^11*\[Rho] + 1036288*Ec^12*\[Rho] - 671744*Ec^13*\[Rho] + 
    49152*Ec^14*\[Rho] - 57968*\[Rho]^2 + 710256*Ec*\[Rho]^2 - 
    3650640*Ec^2*\[Rho]^2 + 10219648*Ec^3*\[Rho]^2 - 17225568*Ec^4*\[Rho]^2 + 
    19881984*Ec^5*\[Rho]^2 - 22205952*Ec^6*\[Rho]^2 + 
    29251584*Ec^7*\[Rho]^2 - 29285376*Ec^8*\[Rho]^2 + 
    12783616*Ec^9*\[Rho]^2 + 3108864*Ec^10*\[Rho]^2 - 
    3932160*Ec^11*\[Rho]^2 + 335872*Ec^12*\[Rho]^2 + 53024*\[Rho]^3 - 
    562128*Ec*\[Rho]^3 + 2342640*Ec^2*\[Rho]^3 - 4664320*Ec^3*\[Rho]^3 + 
    3582176*Ec^4*\[Rho]^3 + 2352768*Ec^5*\[Rho]^3 - 6942464*Ec^6*\[Rho]^3 + 
    8048128*Ec^7*\[Rho]^3 - 14254080*Ec^8*\[Rho]^3 + 22079488*Ec^9*\[Rho]^3 - 
    16433152*Ec^10*\[Rho]^3 + 4792320*Ec^11*\[Rho]^3 - 
    516096*Ec^12*\[Rho]^3 + 29010*\[Rho]^4 - 441720*Ec*\[Rho]^4 + 
    2744280*Ec^2*\[Rho]^4 - 9336320*Ec^3*\[Rho]^4 + 19717600*Ec^4*\[Rho]^4 - 
    27621120*Ec^5*\[Rho]^4 + 27800960*Ec^6*\[Rho]^4 - 
    25899520*Ec^7*\[Rho]^4 + 26880000*Ec^8*\[Rho]^4 - 
    21063680*Ec^9*\[Rho]^4 + 8581120*Ec^10*\[Rho]^4 - 
    1351680*Ec^11*\[Rho]^4 - 71138*\[Rho]^5 + 844632*Ec*\[Rho]^5 - 
    4177656*Ec^2*\[Rho]^5 + 11807616*Ec^3*\[Rho]^5 - 21183840*Ec^4*\[Rho]^5 + 
    24429696*Ec^5*\[Rho]^5 - 18993024*Ec^6*\[Rho]^5 + 
    13427712*Ec^7*\[Rho]^5 - 10248192*Ec^8*\[Rho]^5 + 5632000*Ec^9*\[Rho]^5 - 
    1290240*Ec^10*\[Rho]^5 + 34544*\[Rho]^6 - 377328*Ec*\[Rho]^6 + 
    1663440*Ec^2*\[Rho]^6 - 4109952*Ec^3*\[Rho]^6 + 5701472*Ec^4*\[Rho]^6 - 
    3718656*Ec^5*\[Rho]^6 + 438784*Ec^6*\[Rho]^6 + 272384*Ec^7*\[Rho]^6 + 
    572928*Ec^8*\[Rho]^6 - 405504*Ec^9*\[Rho]^6 - 672*\[Rho]^7 - 
    8496*Ec*\[Rho]^7 + 141840*Ec^2*\[Rho]^7 - 700928*Ec^3*\[Rho]^7 + 
    1784608*Ec^4*\[Rho]^7 - 2644608*Ec^5*\[Rho]^7 + 2233600*Ec^6*\[Rho]^7 - 
    909824*Ec^7*\[Rho]^7 + 99840*Ec^8*\[Rho]^7 - 3329*\[Rho]^8 + 
    39948*Ec*\[Rho]^8 - 199740*Ec^2*\[Rho]^8 + 532640*Ec^3*\[Rho]^8 - 
    822576*Ec^4*\[Rho]^8 + 746304*Ec^5*\[Rho]^8 - 376640*Ec^6*\[Rho]^8 + 
    87552*Ec^7*\[Rho]^8 + 225*\[Rho]^9 - 2700*Ec*\[Rho]^9 + 
    13500*Ec^2*\[Rho]^9 - 36000*Ec^3*\[Rho]^9 + 54000*Ec^4*\[Rho]^9 - 
    43200*Ec^5*\[Rho]^9 + 14400*Ec^6*\[Rho]^9 - 720*(1 - 2*Ec)^6*\[Rho]^2*
     (4 + 8*\[Rho] + 9*\[Rho]^2 + 3*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    24*(-1 + 2*Ec)*(38 + 49152*Ec^10 - 180*\[Rho] + 305*\[Rho]^2 + 
      1545*\[Rho]^3 - 1950*\[Rho]^4 - 188*\[Rho]^5 + 775*\[Rho]^6 - 
      345*\[Rho]^7 + 5120*Ec^9*(-41 + 8*\[Rho] - 9*\[Rho]^2 + 3*\[Rho]^3) - 
      2560*Ec^8*(-149 + 54*\[Rho] - 53*\[Rho]^2 + 25*\[Rho]^3) - 
      640*Ec^7*(596 - 300*\[Rho] + 236*\[Rho]^2 - 196*\[Rho]^3 - 
        51*\[Rho]^4 + 21*\[Rho]^5) + 320*Ec^6*(708 - 440*\[Rho] + 
        268*\[Rho]^2 - 264*\[Rho]^3 - 269*\[Rho]^4 + 141*\[Rho]^5 + 
        18*\[Rho]^6) + 32*Ec^5*(-2536 + 1980*\[Rho] - 1555*\[Rho]^2 - 
        2255*\[Rho]^3 + 4785*\[Rho]^4 - 1777*\[Rho]^5 - 1195*\[Rho]^6 + 
        345*\[Rho]^7) - 80*Ec^4*(-232 + 336*\[Rho] - 643*\[Rho]^2 - 
        2291*\[Rho]^3 + 2283*\[Rho]^4 - 433*\[Rho]^5 - 925*\[Rho]^6 + 
        345*\[Rho]^7) + 80*Ec^3*(-54 + 194*\[Rho] - 493*\[Rho]^2 - 
        1959*\[Rho]^3 + 1753*\[Rho]^4 - 73*\[Rho]^5 - 841*\[Rho]^6 + 
        345*\[Rho]^7) - 40*Ec^2*(-38 + 180*\[Rho] - 413*\[Rho]^2 - 
        1761*\[Rho]^3 + 1707*\[Rho]^4 + 107*\[Rho]^5 - 775*\[Rho]^6 + 
        345*\[Rho]^7) + 10*Ec*(-38 + 180*\[Rho] - 353*\[Rho]^2 - 
        1641*\[Rho]^3 + 1842*\[Rho]^4 + 152*\[Rho]^5 - 775*\[Rho]^6 + 
        345*\[Rho]^7))*Log[\[Rho]] - 720*(1 - 2*Ec)^6*\[Rho]^2*
     (4 + 8*\[Rho] + 9*\[Rho]^2 + 3*\[Rho]^3)*Log[\[Rho]]^2 - 
    24*(-1 + 2*Ec)*Log[1 - 2*Ec]*(38 + 49152*Ec^10 - 180*\[Rho] + 
      305*\[Rho]^2 + 1545*\[Rho]^3 - 1950*\[Rho]^4 - 188*\[Rho]^5 + 
      775*\[Rho]^6 - 345*\[Rho]^7 + 5120*Ec^9*(-41 + 8*\[Rho] - 9*\[Rho]^2 + 
        3*\[Rho]^3) - 2560*Ec^8*(-149 + 54*\[Rho] - 53*\[Rho]^2 + 
        25*\[Rho]^3) - 640*Ec^7*(596 - 300*\[Rho] + 236*\[Rho]^2 - 
        196*\[Rho]^3 - 51*\[Rho]^4 + 21*\[Rho]^5) + 
      320*Ec^6*(708 - 440*\[Rho] + 268*\[Rho]^2 - 264*\[Rho]^3 - 
        269*\[Rho]^4 + 141*\[Rho]^5 + 18*\[Rho]^6) + 
      32*Ec^5*(-2536 + 1980*\[Rho] - 1555*\[Rho]^2 - 2255*\[Rho]^3 + 
        4785*\[Rho]^4 - 1777*\[Rho]^5 - 1195*\[Rho]^6 + 345*\[Rho]^7) - 
      80*Ec^4*(-232 + 336*\[Rho] - 643*\[Rho]^2 - 2291*\[Rho]^3 + 
        2283*\[Rho]^4 - 433*\[Rho]^5 - 925*\[Rho]^6 + 345*\[Rho]^7) + 
      80*Ec^3*(-54 + 194*\[Rho] - 493*\[Rho]^2 - 1959*\[Rho]^3 + 
        1753*\[Rho]^4 - 73*\[Rho]^5 - 841*\[Rho]^6 + 345*\[Rho]^7) - 
      40*Ec^2*(-38 + 180*\[Rho] - 413*\[Rho]^2 - 1761*\[Rho]^3 + 
        1707*\[Rho]^4 + 107*\[Rho]^5 - 775*\[Rho]^6 + 345*\[Rho]^7) + 
      10*Ec*(-38 + 180*\[Rho] - 353*\[Rho]^2 - 1641*\[Rho]^3 + 
        1842*\[Rho]^4 + 152*\[Rho]^5 - 775*\[Rho]^6 + 345*\[Rho]^7) - 
      60*(-1 + 2*Ec)^5*\[Rho]^2*(4 + 8*\[Rho] + 9*\[Rho]^2 + 3*\[Rho]^3)*
       Log[\[Rho]])))/(1440*(1 - 2*Ec)^2*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r17*(7115 - 108730*Ec + 716220*Ec^2 - 2899400*Ec^3 + 10432080*Ec^4 - 
    43125856*Ec^5 + 164051520*Ec^6 - 456562560*Ec^7 + 869694720*Ec^8 - 
    1110177280*Ec^9 + 917955584*Ec^10 - 449771520*Ec^11 + 88944640*Ec^12 + 
    34037760*Ec^13 - 33832960*Ec^14 + 10715136*Ec^15 - 32655*\[Rho] + 
    478770*Ec*\[Rho] - 3023820*Ec^2*\[Rho] + 11195560*Ec^3*\[Rho] - 
    32497360*Ec^4*\[Rho] + 106337632*Ec^5*\[Rho] - 362568768*Ec^6*\[Rho] + 
    945578880*Ec^7*\[Rho] - 1665861888*Ec^8*\[Rho] + 1916640768*Ec^9*\[Rho] - 
    1406505984*Ec^10*\[Rho] + 643209216*Ec^11*\[Rho] - 
    181514240*Ec^12*\[Rho] + 23699456*Ec^13*\[Rho] + 5914624*Ec^14*\[Rho] - 
    491520*Ec^15*\[Rho] + 69400*\[Rho]^2 - 995840*Ec*\[Rho]^2 + 
    6202320*Ec^2*\[Rho]^2 - 20176160*Ec^3*\[Rho]^2 + 29736160*Ec^4*\[Rho]^2 + 
    13781184*Ec^5*\[Rho]^2 - 135445248*Ec^6*\[Rho]^2 + 
    242425344*Ec^7*\[Rho]^2 - 194500608*Ec^8*\[Rho]^2 - 
    29265920*Ec^9*\[Rho]^2 + 284434432*Ec^10*\[Rho]^2 - 
    338509824*Ec^11*\[Rho]^2 + 164503552*Ec^12*\[Rho]^2 - 
    20824064*Ec^13*\[Rho]^2 - 438040*\[Rho]^3 + 6632960*Ec*\[Rho]^3 - 
    43703760*Ec^2*\[Rho]^3 + 164218400*Ec^3*\[Rho]^3 - 
    388905440*Ec^4*\[Rho]^3 + 600513344*Ec^5*\[Rho]^3 - 
    576114176*Ec^6*\[Rho]^3 + 227864576*Ec^7*\[Rho]^3 + 
    213498880*Ec^8*\[Rho]^3 - 420792320*Ec^9*\[Rho]^3 + 
    385462272*Ec^10*\[Rho]^3 - 281878528*Ec^11*\[Rho]^3 + 
    143106048*Ec^12*\[Rho]^3 - 28753920*Ec^13*\[Rho]^3 + 794130*\[Rho]^4 - 
    11413020*Ec*\[Rho]^4 + 70933320*Ec^2*\[Rho]^4 - 257356400*Ec^3*\[Rho]^4 + 
    611856800*Ec^4*\[Rho]^4 - 978246080*Ec^5*\[Rho]^4 + 
    972295040*Ec^6*\[Rho]^4 - 364325120*Ec^7*\[Rho]^4 - 
    484295680*Ec^8*\[Rho]^4 + 941516800*Ec^9*\[Rho]^4 - 
    794583040*Ec^10*\[Rho]^4 + 366100480*Ec^11*\[Rho]^4 - 
    73728000*Ec^12*\[Rho]^4 - 110090*\[Rho]^5 + 902380*Ec*\[Rho]^5 - 
    812520*Ec^2*\[Rho]^5 - 19016400*Ec^3*\[Rho]^5 + 121290720*Ec^4*\[Rho]^5 - 
    383625024*Ec^5*\[Rho]^5 + 742623360*Ec^6*\[Rho]^5 - 
    954781440*Ec^7*\[Rho]^5 + 877163520*Ec^8*\[Rho]^5 - 
    595159040*Ec^9*\[Rho]^5 + 276594688*Ec^10*\[Rho]^5 - 
    64880640*Ec^11*\[Rho]^5 - 560920*\[Rho]^6 + 7897280*Ec*\[Rho]^6 - 
    47694480*Ec^2*\[Rho]^6 + 169556640*Ec^3*\[Rho]^6 - 
    389599840*Ec^4*\[Rho]^6 + 578596928*Ec^5*\[Rho]^6 - 
    535630592*Ec^6*\[Rho]^6 + 298053120*Ec^7*\[Rho]^6 - 
    109629952*Ec^8*\[Rho]^6 + 47741952*Ec^9*\[Rho]^6 - 
    18432000*Ec^10*\[Rho]^6 + 216600*\[Rho]^7 - 2631360*Ec*\[Rho]^7 + 
    12980880*Ec^2*\[Rho]^7 - 32347040*Ec^3*\[Rho]^7 + 
    37363040*Ec^4*\[Rho]^7 + 2969536*Ec^5*\[Rho]^7 - 62477312*Ec^6*\[Rho]^7 + 
    72467456*Ec^7*\[Rho]^7 - 33239552*Ec^8*\[Rho]^7 + 4684800*Ec^9*\[Rho]^7 + 
    58915*\[Rho]^8 - 824810*Ec*\[Rho]^8 + 4948860*Ec^2*\[Rho]^8 - 
    16496200*Ec^3*\[Rho]^8 + 33404240*Ec^4*\[Rho]^8 - 
    42467424*Ec^5*\[Rho]^8 + 33833536*Ec^6*\[Rho]^8 - 
    16052096*Ec^7*\[Rho]^8 + 3686400*Ec^8*\[Rho]^8 - 4455*\[Rho]^9 + 
    62370*Ec*\[Rho]^9 - 374220*Ec^2*\[Rho]^9 + 1247400*Ec^3*\[Rho]^9 - 
    2494800*Ec^4*\[Rho]^9 + 2993760*Ec^5*\[Rho]^9 - 1995840*Ec^6*\[Rho]^9 + 
    570240*Ec^7*\[Rho]^9 - 3600*(-1 + 2*Ec)^7*\[Rho]^2*
     (4 - 28*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    120*(-1 + 2*Ec)*(-38 + 90*\[Rho] - 101*\[Rho]^2 + 2085*\[Rho]^3 - 
      1230*\[Rho]^4 - 2662*\[Rho]^5 + 185*\[Rho]^6 + 1671*\[Rho]^7 + 
      98304*Ec^11*(1 + \[Rho]^2) + 2048*Ec^10*(-229 - 5*\[Rho] + 
        45*\[Rho]^2 + 30*\[Rho]^3) - 2048*Ec^9*(-475 - 25*\[Rho] + 
        643*\[Rho]^2 + 136*\[Rho]^3) - 768*Ec^8*(1490 + 130*\[Rho] - 
        3546*\[Rho]^2 - 804*\[Rho]^3 + 131*\[Rho]^4 + 215*\[Rho]^5) + 
      256*Ec^7*(3260 + 400*\[Rho] - 10476*\[Rho]^2 - 4612*\[Rho]^3 + 
        1507*\[Rho]^4 + 3051*\[Rho]^5 + 300*\[Rho]^6) + 
      64*Ec^6*(-6076 - 860*\[Rho] + 22569*\[Rho]^2 + 26953*\[Rho]^3 - 
        12050*\[Rho]^4 - 24832*\[Rho]^5 - 3133*\[Rho]^6 + 1671*\[Rho]^7) - 
      192*Ec^5*(-616 - 20*\[Rho] + 2021*\[Rho]^2 + 8877*\[Rho]^3 - 
        5079*\[Rho]^4 - 9425*\[Rho]^5 - 1033*\[Rho]^6 + 1671*\[Rho]^7) - 
      160*Ec^3*(-46 + 88*\[Rho] - 213*\[Rho]^2 + 3327*\[Rho]^3 - 
        2335*\[Rho]^4 - 3499*\[Rho]^5 + 35*\[Rho]^6 + 1671*\[Rho]^7) + 
      60*Ec^2*(-38 + 90*\[Rho] - 189*\[Rho]^2 + 2701*\[Rho]^3 - 
        1824*\[Rho]^4 - 2860*\[Rho]^5 + 185*\[Rho]^6 + 1671*\[Rho]^7) - 
      12*Ec*(-38 + 90*\[Rho] - 141*\[Rho]^2 + 2365*\[Rho]^3 - 1500*\[Rho]^4 - 
        2752*\[Rho]^5 + 185*\[Rho]^6 + 1671*\[Rho]^7) + 
      80*Ec^4*(-340 + 220*\[Rho] + 27*\[Rho]^2 + 14347*\[Rho]^3 - 
        9631*\[Rho]^4 - 15645*\[Rho]^5 - 987*\[Rho]^6 + 5013*\[Rho]^7))*
     Log[\[Rho]] - 3600*(-1 + 2*Ec)^7*\[Rho]^2*(4 - 28*\[Rho] + 27*\[Rho]^2 + 
      9*\[Rho]^3)*Log[\[Rho]]^2 - 120*(-1 + 2*Ec)*Log[1 - 2*Ec]*
     (-38 + 90*\[Rho] - 101*\[Rho]^2 + 2085*\[Rho]^3 - 1230*\[Rho]^4 - 
      2662*\[Rho]^5 + 185*\[Rho]^6 + 1671*\[Rho]^7 + 
      98304*Ec^11*(1 + \[Rho]^2) + 2048*Ec^10*(-229 - 5*\[Rho] + 
        45*\[Rho]^2 + 30*\[Rho]^3) - 2048*Ec^9*(-475 - 25*\[Rho] + 
        643*\[Rho]^2 + 136*\[Rho]^3) - 768*Ec^8*(1490 + 130*\[Rho] - 
        3546*\[Rho]^2 - 804*\[Rho]^3 + 131*\[Rho]^4 + 215*\[Rho]^5) + 
      256*Ec^7*(3260 + 400*\[Rho] - 10476*\[Rho]^2 - 4612*\[Rho]^3 + 
        1507*\[Rho]^4 + 3051*\[Rho]^5 + 300*\[Rho]^6) + 
      64*Ec^6*(-6076 - 860*\[Rho] + 22569*\[Rho]^2 + 26953*\[Rho]^3 - 
        12050*\[Rho]^4 - 24832*\[Rho]^5 - 3133*\[Rho]^6 + 1671*\[Rho]^7) - 
      192*Ec^5*(-616 - 20*\[Rho] + 2021*\[Rho]^2 + 8877*\[Rho]^3 - 
        5079*\[Rho]^4 - 9425*\[Rho]^5 - 1033*\[Rho]^6 + 1671*\[Rho]^7) - 
      160*Ec^3*(-46 + 88*\[Rho] - 213*\[Rho]^2 + 3327*\[Rho]^3 - 
        2335*\[Rho]^4 - 3499*\[Rho]^5 + 35*\[Rho]^6 + 1671*\[Rho]^7) + 
      60*Ec^2*(-38 + 90*\[Rho] - 189*\[Rho]^2 + 2701*\[Rho]^3 - 
        1824*\[Rho]^4 - 2860*\[Rho]^5 + 185*\[Rho]^6 + 1671*\[Rho]^7) - 
      12*Ec*(-38 + 90*\[Rho] - 141*\[Rho]^2 + 2365*\[Rho]^3 - 1500*\[Rho]^4 - 
        2752*\[Rho]^5 + 185*\[Rho]^6 + 1671*\[Rho]^7) + 
      80*Ec^4*(-340 + 220*\[Rho] + 27*\[Rho]^2 + 14347*\[Rho]^3 - 
        9631*\[Rho]^4 - 15645*\[Rho]^5 - 987*\[Rho]^6 + 5013*\[Rho]^7) - 
      60*(1 - 2*Ec)^6*\[Rho]^2*(4 - 28*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
       Log[\[Rho]])))/(7200*(-1 + 2*Ec)^3*mb^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r16*(720 - 8640*Ec + 43200*Ec^2 - 153600*Ec^3 + 729600*Ec^4 - 
    3655680*Ec^5 + 12687360*Ec^6 - 28262400*Ec^7 + 40243200*Ec^8 - 
    35635200*Ec^9 + 17940480*Ec^10 - 3932160*Ec^11 - 29285*\[Rho] + 
    363420*Ec*\[Rho] - 1889100*Ec^2*\[Rho] + 6057120*Ec^3*\[Rho] - 
    19616880*Ec^4*\[Rho] + 77692096*Ec^5*\[Rho] - 254518848*Ec^6*\[Rho] + 
    562120704*Ec^7*\[Rho] - 805516032*Ec^8*\[Rho] + 729342976*Ec^9*\[Rho] - 
    387781632*Ec^10*\[Rho] + 97837056*Ec^11*\[Rho] - 4067328*Ec^12*\[Rho] + 
    2310144*Ec^13*\[Rho] - 2342912*Ec^14*\[Rho] + 258905*\[Rho]^2 - 
    3176460*Ec*\[Rho]^2 + 16299900*Ec^2*\[Rho]^2 - 46748960*Ec^3*\[Rho]^2 + 
    94983920*Ec^4*\[Rho]^2 - 200399040*Ec^5*\[Rho]^2 + 
    468075072*Ec^6*\[Rho]^2 - 858544128*Ec^7*\[Rho]^2 + 
    1017585408*Ec^8*\[Rho]^2 - 711930880*Ec^9*\[Rho]^2 + 
    247342080*Ec^10*\[Rho]^2 - 9068544*Ec^11*\[Rho]^2 - 
    17199104*Ec^12*\[Rho]^2 + 2146304*Ec^13*\[Rho]^2 + 
    245760*Ec^14*\[Rho]^2 - 771880*\[Rho]^3 + 9278640*Ec*\[Rho]^3 - 
    46662480*Ec^2*\[Rho]^3 + 127705280*Ec^3*\[Rho]^3 - 
    213766560*Ec^4*\[Rho]^3 + 263742336*Ec^5*\[Rho]^3 - 
    343346688*Ec^6*\[Rho]^3 + 473359872*Ec^7*\[Rho]^3 - 
    451384320*Ec^8*\[Rho]^3 + 184924160*Ec^9*\[Rho]^3 + 
    58994688*Ec^10*\[Rho]^3 - 82550784*Ec^11*\[Rho]^3 + 
    20013056*Ec^12*\[Rho]^3 + 648520*\[Rho]^4 - 6873840*Ec*\[Rho]^4 + 
    28861200*Ec^2*\[Rho]^4 - 56420800*Ec^3*\[Rho]^4 + 
    31886880*Ec^4*\[Rho]^4 + 71309440*Ec^5*\[Rho]^4 - 
    144331520*Ec^6*\[Rho]^4 + 81169920*Ec^7*\[Rho]^4 + 
    28405760*Ec^8*\[Rho]^4 - 62945280*Ec^9*\[Rho]^4 + 
    53944320*Ec^10*\[Rho]^4 - 37068800*Ec^11*\[Rho]^4 + 
    11427840*Ec^12*\[Rho]^4 + 288050*\[Rho]^5 - 4625400*Ec*\[Rho]^5 + 
    30528600*Ec^2*\[Rho]^5 - 116219200*Ec^3*\[Rho]^5 + 
    285197600*Ec^4*\[Rho]^5 - 452691840*Ec^5*\[Rho]^5 + 
    418192000*Ec^6*\[Rho]^5 - 121640960*Ec^7*\[Rho]^5 - 
    178836480*Ec^8*\[Rho]^5 + 239288320*Ec^9*\[Rho]^5 - 
    128942080*Ec^10*\[Rho]^5 + 30474240*Ec^11*\[Rho]^5 - 294490*\[Rho]^6 + 
    3416280*Ec*\[Rho]^6 - 16246200*Ec^2*\[Rho]^6 + 38306880*Ec^3*\[Rho]^6 - 
    37074720*Ec^4*\[Rho]^6 - 30911616*Ec^5*\[Rho]^6 + 
    144697728*Ec^6*\[Rho]^6 - 216305664*Ec^7*\[Rho]^6 + 
    189545472*Ec^8*\[Rho]^6 - 102424576*Ec^9*\[Rho]^6 + 
    27648000*Ec^10*\[Rho]^6 - 318680*\[Rho]^7 + 3897360*Ec*\[Rho]^7 - 
    19926000*Ec^2*\[Rho]^7 + 62685760*Ec^3*\[Rho]^7 - 
    122481120*Ec^4*\[Rho]^7 + 139408000*Ec^5*\[Rho]^7 - 
    88230912*Ec^6*\[Rho]^7 + 33274368*Ec^7*\[Rho]^7 - 
    16598528*Ec^8*\[Rho]^7 + 8110080*Ec^9*\[Rho]^7 + 168680*\[Rho]^8 - 
    1677840*Ec*\[Rho]^8 + 6311280*Ec^2*\[Rho]^8 - 10178880*Ec^3*\[Rho]^8 + 
    1412960*Ec^4*\[Rho]^8 + 19108224*Ec^5*\[Rho]^8 - 26938112*Ec^6*\[Rho]^8 + 
    13849088*Ec^7*\[Rho]^8 - 2035200*Ec^8*\[Rho]^8 + 53555*\[Rho]^9 - 
    642660*Ec*\[Rho]^9 + 3213300*Ec^2*\[Rho]^9 - 8568800*Ec^3*\[Rho]^9 + 
    13253520*Ec^4*\[Rho]^9 - 12183360*Ec^5*\[Rho]^9 + 6457280*Ec^6*\[Rho]^9 - 
    1658880*Ec^7*\[Rho]^9 - 4095*\[Rho]^10 + 49140*Ec*\[Rho]^10 - 
    245700*Ec^2*\[Rho]^10 + 655200*Ec^3*\[Rho]^10 - 982800*Ec^4*\[Rho]^10 + 
    786240*Ec^5*\[Rho]^10 - 262080*Ec^6*\[Rho]^10 + 
    3600*(1 - 2*Ec)^6*\[Rho]^3*(-12 - 4*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
     Log[1 - 2*Ec]^2 - 120*(-1 + 2*Ec)*\[Rho]*(-50 + 290*\[Rho] - 
      67*\[Rho]^2 - 3785*\[Rho]^3 + 4870*\[Rho]^4 + 490*\[Rho]^5 - 
      305*\[Rho]^6 - 1443*\[Rho]^7 + 16384*Ec^10*(-5 + 3*\[Rho]^2) + 
      1024*Ec^9*(335 - 55*\[Rho] - 69*\[Rho]^2 + 30*\[Rho]^3) - 
      512*Ec^8*(1195 - 355*\[Rho] + 23*\[Rho]^2 + 302*\[Rho]^3) - 
      128*Ec^7*(-4700 + 1900*\[Rho] - 176*\[Rho]^2 - 2592*\[Rho]^3 + 
        429*\[Rho]^4 + 525*\[Rho]^5) + 64*Ec^6*(-5500 + 2700*\[Rho] + 
        488*\[Rho]^2 - 7080*\[Rho]^3 + 3961*\[Rho]^4 + 4761*\[Rho]^5 + 
        480*\[Rho]^6) + 32*Ec^5*(3880 - 2440*\[Rho] + 149*\[Rho]^2 + 
        15117*\[Rho]^3 - 16933*\[Rho]^4 - 15487*\[Rho]^5 - 1885*\[Rho]^6 + 
        1443*\[Rho]^7) - 80*Ec^4*(344 - 472*\[Rho] + 749*\[Rho]^2 + 
        5717*\[Rho]^3 - 8425*\[Rho]^4 - 4795*\[Rho]^5 - 445*\[Rho]^6 + 
        1443*\[Rho]^7) + 80*Ec^3*(74 - 306*\[Rho] + 599*\[Rho]^2 + 
        4205*\[Rho]^3 - 6347*\[Rho]^4 - 1801*\[Rho]^5 + 41*\[Rho]^6 + 
        1443*\[Rho]^7) - 40*Ec^2*(50 - 290*\[Rho] + 391*\[Rho]^2 + 
        3893*\[Rho]^3 - 5599*\[Rho]^4 - 733*\[Rho]^5 + 305*\[Rho]^6 + 
        1443*\[Rho]^7) + 10*Ec*(50 - 290*\[Rho] + 211*\[Rho]^2 + 
        3833*\[Rho]^3 - 5194*\[Rho]^4 - 598*\[Rho]^5 + 305*\[Rho]^6 + 
        1443*\[Rho]^7))*Log[\[Rho]] + 3600*(1 - 2*Ec)^6*\[Rho]^3*
     (-12 - 4*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^2 + 
    120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(-50 + 290*\[Rho] - 67*\[Rho]^2 - 
      3785*\[Rho]^3 + 4870*\[Rho]^4 + 490*\[Rho]^5 - 305*\[Rho]^6 - 
      1443*\[Rho]^7 + 16384*Ec^10*(-5 + 3*\[Rho]^2) + 
      1024*Ec^9*(335 - 55*\[Rho] - 69*\[Rho]^2 + 30*\[Rho]^3) - 
      512*Ec^8*(1195 - 355*\[Rho] + 23*\[Rho]^2 + 302*\[Rho]^3) - 
      128*Ec^7*(-4700 + 1900*\[Rho] - 176*\[Rho]^2 - 2592*\[Rho]^3 + 
        429*\[Rho]^4 + 525*\[Rho]^5) + 64*Ec^6*(-5500 + 2700*\[Rho] + 
        488*\[Rho]^2 - 7080*\[Rho]^3 + 3961*\[Rho]^4 + 4761*\[Rho]^5 + 
        480*\[Rho]^6) + 32*Ec^5*(3880 - 2440*\[Rho] + 149*\[Rho]^2 + 
        15117*\[Rho]^3 - 16933*\[Rho]^4 - 15487*\[Rho]^5 - 1885*\[Rho]^6 + 
        1443*\[Rho]^7) - 80*Ec^4*(344 - 472*\[Rho] + 749*\[Rho]^2 + 
        5717*\[Rho]^3 - 8425*\[Rho]^4 - 4795*\[Rho]^5 - 445*\[Rho]^6 + 
        1443*\[Rho]^7) + 80*Ec^3*(74 - 306*\[Rho] + 599*\[Rho]^2 + 
        4205*\[Rho]^3 - 6347*\[Rho]^4 - 1801*\[Rho]^5 + 41*\[Rho]^6 + 
        1443*\[Rho]^7) - 40*Ec^2*(50 - 290*\[Rho] + 391*\[Rho]^2 + 
        3893*\[Rho]^3 - 5599*\[Rho]^4 - 733*\[Rho]^5 + 305*\[Rho]^6 + 
        1443*\[Rho]^7) + 10*Ec*(50 - 290*\[Rho] + 211*\[Rho]^2 + 
        3833*\[Rho]^3 - 5194*\[Rho]^4 - 598*\[Rho]^5 + 305*\[Rho]^6 + 
        1443*\[Rho]^7) - 60*(-1 + 2*Ec)^5*\[Rho]^2*(-12 - 4*\[Rho] + 
        27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
  (7200*(1 - 2*Ec)^2*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r9*(-180 + 2520*Ec - 15120*Ec^2 + 60000*Ec^3 - 259200*Ec^4 + 1278720*Ec^5 - 
    4999680*Ec^6 + 13409280*Ec^7 - 24192000*Ec^8 + 29030400*Ec^9 - 
    22302720*Ec^10 + 9953280*Ec^11 - 1966080*Ec^12 - 1115*\[Rho] + 
    17710*Ec*\[Rho] - 120960*Ec^2*\[Rho] + 485680*Ec^3*\[Rho] - 
    1504680*Ec^4*\[Rho] + 5038192*Ec^5*\[Rho] - 17866720*Ec^6*\[Rho] + 
    50986560*Ec^7*\[Rho] - 102681600*Ec^8*\[Rho] + 140170240*Ec^9*\[Rho] - 
    124894208*Ec^10*\[Rho] + 67123200*Ec^11*\[Rho] - 18606080*Ec^12*\[Rho] + 
    3502080*Ec^13*\[Rho] - 2908160*Ec^14*\[Rho] + 1261568*Ec^15*\[Rho] + 
    5190*\[Rho]^2 - 75360*Ec*\[Rho]^2 + 471060*Ec^2*\[Rho]^2 - 
    1758200*Ec^3*\[Rho]^2 + 5192120*Ec^4*\[Rho]^2 - 16015184*Ec^5*\[Rho]^2 + 
    48525216*Ec^6*\[Rho]^2 - 115051200*Ec^7*\[Rho]^2 + 
    191675136*Ec^8*\[Rho]^2 - 216178176*Ec^9*\[Rho]^2 + 
    160063488*Ec^10*\[Rho]^2 - 75866112*Ec^11*\[Rho]^2 + 
    26490880*Ec^12*\[Rho]^2 - 11456512*Ec^13*\[Rho]^2 + 
    4268032*Ec^14*\[Rho]^2 - 245760*Ec^15*\[Rho]^2 - 23030*\[Rho]^3 + 
    336520*Ec*\[Rho]^3 - 2125020*Ec^2*\[Rho]^3 + 7551640*Ec^3*\[Rho]^3 - 
    17065160*Ec^4*\[Rho]^3 + 30920400*Ec^5*\[Rho]^3 - 
    70135584*Ec^6*\[Rho]^3 + 185620416*Ec^7*\[Rho]^3 - 
    377824896*Ec^8*\[Rho]^3 + 507800320*Ec^9*\[Rho]^3 - 
    433103360*Ec^10*\[Rho]^3 + 227724288*Ec^11*\[Rho]^3 - 
    72200192*Ec^12*\[Rho]^3 + 12746752*Ec^13*\[Rho]^3 + 39850*\[Rho]^4 - 
    521000*Ec*\[Rho]^4 + 2860500*Ec^2*\[Rho]^4 - 8297400*Ec^3*\[Rho]^4 + 
    14374520*Ec^4*\[Rho]^4 - 27961808*Ec^5*\[Rho]^4 + 
    104921888*Ec^6*\[Rho]^4 - 318101696*Ec^7*\[Rho]^4 + 
    585110144*Ec^8*\[Rho]^4 - 656239360*Ec^9*\[Rho]^4 + 
    452891136*Ec^10*\[Rho]^4 - 189910016*Ec^11*\[Rho]^4 + 
    44490752*Ec^12*\[Rho]^4 - 3391488*Ec^13*\[Rho]^4 - 105060*\[Rho]^5 + 
    1599540*Ec*\[Rho]^5 - 10692540*Ec^2*\[Rho]^5 + 41474200*Ec^3*\[Rho]^5 - 
    105827800*Ec^4*\[Rho]^5 + 197338480*Ec^5*\[Rho]^5 - 
    299784160*Ec^6*\[Rho]^5 + 391551040*Ec^7*\[Rho]^5 - 
    418698880*Ec^8*\[Rho]^5 + 335845120*Ec^9*\[Rho]^5 - 
    186319360*Ec^10*\[Rho]^5 + 61987840*Ec^11*\[Rho]^5 - 
    8294400*Ec^12*\[Rho]^5 + 183490*\[Rho]^6 - 2680160*Ec*\[Rho]^6 + 
    16795260*Ec^2*\[Rho]^6 - 59983080*Ec^3*\[Rho]^6 + 
    136636680*Ec^4*\[Rho]^6 - 210545712*Ec^5*\[Rho]^6 + 
    228246240*Ec^6*\[Rho]^6 - 184246080*Ec^7*\[Rho]^6 + 
    125320320*Ec^8*\[Rho]^6 - 77576960*Ec^9*\[Rho]^6 + 
    34599424*Ec^10*\[Rho]^6 - 6773760*Ec^11*\[Rho]^6 - 112490*\[Rho]^7 + 
    1468360*Ec*\[Rho]^7 - 8064660*Ec^2*\[Rho]^7 + 24734600*Ec^3*\[Rho]^7 - 
    46625720*Ec^4*\[Rho]^7 + 54184624*Ec^5*\[Rho]^7 - 
    35604576*Ec^6*\[Rho]^7 + 10812480*Ec^7*\[Rho]^7 - 2671616*Ec^8*\[Rho]^7 + 
    3585536*Ec^9*\[Rho]^7 - 1751040*Ec^10*\[Rho]^7 + 7530*\[Rho]^8 - 
    66720*Ec*\[Rho]^8 + 129420*Ec^2*\[Rho]^8 + 643960*Ec^3*\[Rho]^8 - 
    4069240*Ec^4*\[Rho]^8 + 9983440*Ec^5*\[Rho]^8 - 13482656*Ec^6*\[Rho]^8 + 
    10291904*Ec^7*\[Rho]^8 - 3916544*Ec^8*\[Rho]^8 + 453120*Ec^9*\[Rho]^8 + 
    6175*\[Rho]^9 - 86450*Ec*\[Rho]^9 + 518700*Ec^2*\[Rho]^9 - 
    1729000*Ec^3*\[Rho]^9 + 3486080*Ec^4*\[Rho]^9 - 4363872*Ec^5*\[Rho]^9 + 
    3360832*Ec^6*\[Rho]^9 - 1506944*Ec^7*\[Rho]^9 + 320256*Ec^8*\[Rho]^9 - 
    360*\[Rho]^10 + 5040*Ec*\[Rho]^10 - 30240*Ec^2*\[Rho]^10 + 
    100800*Ec^3*\[Rho]^10 - 201600*Ec^4*\[Rho]^10 + 241920*Ec^5*\[Rho]^10 - 
    161280*Ec^6*\[Rho]^10 + 46080*Ec^7*\[Rho]^10 + 
    1800*(-1 + 2*Ec)^7*\[Rho]^3*(1 + \[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
     Log[1 - 2*Ec]^2 - 30*(-1 + 2*Ec)*\[Rho]*(16384*Ec^11*(5 + 6*\[Rho]^2) + 
      1024*Ec^10*(-385 + 55*\[Rho] - 564*\[Rho]^2 + 150*\[Rho]^3) - 
      1024*Ec^9*(-805 + 215*\[Rho] - 1262*\[Rho]^2 + 596*\[Rho]^3) + 
      256*Ec^8*(-3815 + 1425*\[Rho] - 5676*\[Rho]^2 + 4786*\[Rho]^3 - 
        372*\[Rho]^4 + 216*\[Rho]^5) - 256*Ec^7*(-2800 + 1300*\[Rho] - 
        3462*\[Rho]^2 + 5546*\[Rho]^3 - 2687*\[Rho]^4 + 630*\[Rho]^5 + 
        153*\[Rho]^6) - 5*(7 - 9*\[Rho] + 47*\[Rho]^2 + 123*\[Rho]^3 + 
        429*\[Rho]^4 - 371*\[Rho]^5 - 355*\[Rho]^6 + 129*\[Rho]^7) + 
      60*Ec*(7 - 9*\[Rho] + 51*\[Rho]^2 + 127*\[Rho]^3 + 537*\[Rho]^4 - 
        335*\[Rho]^5 - 355*\[Rho]^6 + 129*\[Rho]^7) - 
      64*Ec^6*(5250 - 2870*\[Rho] + 4779*\[Rho]^2 - 14339*\[Rho]^3 + 
        25318*\[Rho]^4 - 4162*\[Rho]^5 - 3437*\[Rho]^6 + 645*\[Rho]^7) + 
      160*Ec^3*(42 - 50*\[Rho] + 300*\[Rho]^2 + 640*\[Rho]^3 + 
        4316*\[Rho]^4 - 1297*\[Rho]^5 - 1832*\[Rho]^6 + 645*\[Rho]^7) - 
      60*Ec^2*(35 - 45*\[Rho] + 279*\[Rho]^2 + 659*\[Rho]^3 + 3333*\[Rho]^4 - 
        1459*\[Rho]^5 - 1775*\[Rho]^6 + 645*\[Rho]^7) + 
      64*Ec^5*(1610 - 1050*\[Rho] + 1599*\[Rho]^2 - 3743*\[Rho]^3 + 
        31023*\[Rho]^4 - 5244*\[Rho]^5 - 7098*\[Rho]^6 + 1935*\[Rho]^7) - 
      80*Ec^4*(302 - 266*\[Rho] + 957*\[Rho]^2 + 1123*\[Rho]^3 + 
        18404*\[Rho]^4 - 3936*\[Rho]^5 - 6003*\[Rho]^6 + 1935*\[Rho]^7))*
     Log[\[Rho]] + 1800*(-1 + 2*Ec)^7*\[Rho]^3*(1 + \[Rho] + 27*\[Rho]^2 + 
      9*\[Rho]^3)*Log[\[Rho]]^2 + 30*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (16384*Ec^11*(5 + 6*\[Rho]^2) + 1024*Ec^10*(-385 + 55*\[Rho] - 
        564*\[Rho]^2 + 150*\[Rho]^3) - 1024*Ec^9*(-805 + 215*\[Rho] - 
        1262*\[Rho]^2 + 596*\[Rho]^3) + 256*Ec^8*(-3815 + 1425*\[Rho] - 
        5676*\[Rho]^2 + 4786*\[Rho]^3 - 372*\[Rho]^4 + 216*\[Rho]^5) - 
      256*Ec^7*(-2800 + 1300*\[Rho] - 3462*\[Rho]^2 + 5546*\[Rho]^3 - 
        2687*\[Rho]^4 + 630*\[Rho]^5 + 153*\[Rho]^6) - 
      5*(7 - 9*\[Rho] + 47*\[Rho]^2 + 123*\[Rho]^3 + 429*\[Rho]^4 - 
        371*\[Rho]^5 - 355*\[Rho]^6 + 129*\[Rho]^7) + 
      60*Ec*(7 - 9*\[Rho] + 51*\[Rho]^2 + 127*\[Rho]^3 + 537*\[Rho]^4 - 
        335*\[Rho]^5 - 355*\[Rho]^6 + 129*\[Rho]^7) - 
      64*Ec^6*(5250 - 2870*\[Rho] + 4779*\[Rho]^2 - 14339*\[Rho]^3 + 
        25318*\[Rho]^4 - 4162*\[Rho]^5 - 3437*\[Rho]^6 + 645*\[Rho]^7) + 
      160*Ec^3*(42 - 50*\[Rho] + 300*\[Rho]^2 + 640*\[Rho]^3 + 
        4316*\[Rho]^4 - 1297*\[Rho]^5 - 1832*\[Rho]^6 + 645*\[Rho]^7) - 
      60*Ec^2*(35 - 45*\[Rho] + 279*\[Rho]^2 + 659*\[Rho]^3 + 3333*\[Rho]^4 - 
        1459*\[Rho]^5 - 1775*\[Rho]^6 + 645*\[Rho]^7) + 
      64*Ec^5*(1610 - 1050*\[Rho] + 1599*\[Rho]^2 - 3743*\[Rho]^3 + 
        31023*\[Rho]^4 - 5244*\[Rho]^5 - 7098*\[Rho]^6 + 1935*\[Rho]^7) - 
      80*Ec^4*(302 - 266*\[Rho] + 957*\[Rho]^2 + 1123*\[Rho]^3 + 
        18404*\[Rho]^4 - 3936*\[Rho]^5 - 6003*\[Rho]^6 + 1935*\[Rho]^7) - 
      120*(1 - 2*Ec)^6*\[Rho]^2*(1 + \[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
       Log[\[Rho]])))/(900*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r14*(-90 + 1260*Ec - 7560*Ec^2 + 30000*Ec^3 - 129600*Ec^4 + 639360*Ec^5 - 
    2499840*Ec^6 + 6704640*Ec^7 - 12096000*Ec^8 + 14515200*Ec^9 - 
    11151360*Ec^10 + 4976640*Ec^11 - 983040*Ec^12 - 1535*\[Rho] + 
    23590*Ec*\[Rho] - 156240*Ec^2*\[Rho] + 609040*Ec^3*\[Rho] - 
    1833240*Ec^4*\[Rho] + 5973328*Ec^5*\[Rho] - 20608480*Ec^6*\[Rho] + 
    57061440*Ec^7*\[Rho] - 111175680*Ec^8*\[Rho] + 146621440*Ec^9*\[Rho] - 
    126620672*Ec^10*\[Rho] + 66816000*Ec^11*\[Rho] - 18053120*Ec^12*\[Rho] + 
    921600*Ec^13*\[Rho] + 532480*Ec^14*\[Rho] - 114688*Ec^15*\[Rho] + 
    10410*\[Rho]^2 - 152040*Ec*\[Rho]^2 + 956340*Ec^2*\[Rho]^2 - 
    3448280*Ec^3*\[Rho]^2 + 8553080*Ec^4*\[Rho]^2 - 19302800*Ec^5*\[Rho]^2 + 
    48386976*Ec^6*\[Rho]^2 - 111043776*Ec^7*\[Rho]^2 + 
    185862912*Ec^8*\[Rho]^2 - 206550528*Ec^9*\[Rho]^2 + 
    144322560*Ec^10*\[Rho]^2 - 59154432*Ec^11*\[Rho]^2 + 
    13514752*Ec^12*\[Rho]^2 - 2658304*Ec^13*\[Rho]^2 + 
    925696*Ec^14*\[Rho]^2 - 245760*Ec^15*\[Rho]^2 - 13190*\[Rho]^3 + 
    182920*Ec*\[Rho]^3 - 1092540*Ec^2*\[Rho]^3 + 3656440*Ec^3*\[Rho]^3 - 
    7825400*Ec^4*\[Rho]^3 + 14589456*Ec^5*\[Rho]^3 - 38503200*Ec^6*\[Rho]^3 + 
    111019968*Ec^7*\[Rho]^3 - 234466944*Ec^8*\[Rho]^3 + 
    332788480*Ec^9*\[Rho]^3 - 315249152*Ec^10*\[Rho]^3 + 
    194718720*Ec^11*\[Rho]^3 - 71745536*Ec^12*\[Rho]^3 + 
    11911168*Ec^13*\[Rho]^3 - 10790*\[Rho]^4 + 180760*Ec*\[Rho]^4 - 
    1299660*Ec^2*\[Rho]^4 + 5584200*Ec^3*\[Rho]^4 - 15629320*Ec^4*\[Rho]^4 + 
    22845040*Ec^5*\[Rho]^4 + 19800416*Ec^6*\[Rho]^4 - 
    184898624*Ec^7*\[Rho]^4 + 445253504*Ec^8*\[Rho]^4 - 
    601504000*Ec^9*\[Rho]^4 + 498562560*Ec^10*\[Rho]^4 - 
    248579072*Ec^11*\[Rho]^4 + 66449408*Ec^12*\[Rho]^4 - 
    6709248*Ec^13*\[Rho]^4 - 91740*\[Rho]^5 + 1528260*Ec*\[Rho]^5 - 
    11071260*Ec^2*\[Rho]^5 + 45674200*Ec^3*\[Rho]^5 - 
    120531400*Ec^4*\[Rho]^5 + 223586800*Ec^5*\[Rho]^5 - 
    327444640*Ec^6*\[Rho]^5 + 422633920*Ec^7*\[Rho]^5 - 
    483310720*Ec^8*\[Rho]^5 + 440277760*Ec^9*\[Rho]^5 - 
    278218240*Ec^10*\[Rho]^5 + 103183360*Ec^11*\[Rho]^5 - 
    15974400*Ec^12*\[Rho]^5 + 272710*\[Rho]^6 - 4019240*Ec*\[Rho]^6 + 
    25459740*Ec^2*\[Rho]^6 - 92156040*Ec^3*\[Rho]^6 + 
    213960840*Ec^4*\[Rho]^6 - 338018928*Ec^5*\[Rho]^6 + 
    376109280*Ec^6*\[Rho]^6 - 309875520*Ec^7*\[Rho]^6 + 
    212972160*Ec^8*\[Rho]^6 - 132657920*Ec^9*\[Rho]^6 + 
    61190656*Ec^10*\[Rho]^6 - 13040640*Ec^11*\[Rho]^6 - 202010*\[Rho]^7 + 
    2685640*Ec*\[Rho]^7 - 15116340*Ec^2*\[Rho]^7 + 48077480*Ec^3*\[Rho]^7 - 
    95455880*Ec^4*\[Rho]^7 + 119576560*Ec^5*\[Rho]^7 - 
    89205216*Ec^6*\[Rho]^7 + 35551296*Ec^7*\[Rho]^7 - 9612032*Ec^8*\[Rho]^7 + 
    7075328*Ec^9*\[Rho]^7 - 3409920*Ec^10*\[Rho]^7 + 25440*\[Rho]^8 - 
    280020*Ec*\[Rho]^8 + 1147140*Ec^2*\[Rho]^8 - 1721240*Ec^3*\[Rho]^8 - 
    1924600*Ec^4*\[Rho]^8 + 11968144*Ec^5*\[Rho]^8 - 20653280*Ec^6*\[Rho]^8 + 
    17686592*Ec^7*\[Rho]^8 - 7156736*Ec^8*\[Rho]^8 + 875520*Ec^9*\[Rho]^8 + 
    11515*\[Rho]^9 - 161210*Ec*\[Rho]^9 + 967260*Ec^2*\[Rho]^9 - 
    3224200*Ec^3*\[Rho]^9 + 6506720*Ec^4*\[Rho]^9 - 8174400*Ec^5*\[Rho]^9 + 
    6350464*Ec^6*\[Rho]^9 - 2894336*Ec^7*\[Rho]^9 + 631296*Ec^8*\[Rho]^9 - 
    720*\[Rho]^10 + 10080*Ec*\[Rho]^10 - 60480*Ec^2*\[Rho]^10 + 
    201600*Ec^3*\[Rho]^10 - 403200*Ec^4*\[Rho]^10 + 483840*Ec^5*\[Rho]^10 - 
    322560*Ec^6*\[Rho]^10 + 92160*Ec^7*\[Rho]^10 + 
    1800*(-1 + 2*Ec)^7*\[Rho]^3*(1 + \[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
     Log[1 - 2*Ec]^2 - 30*(-1 + 2*Ec)*\[Rho]*(-35 + 105*\[Rho] + 
      29*\[Rho]^2 - 495*\[Rho]^3 - 4065*\[Rho]^4 + 3355*\[Rho]^5 + 
      2375*\[Rho]^6 - 1269*\[Rho]^7 + 16384*Ec^11*(5 + 6*\[Rho]^2) + 
      1024*Ec^10*(-385 + 55*\[Rho] - 312*\[Rho]^2 + 150*\[Rho]^3) - 
      1024*Ec^9*(-805 + 215*\[Rho] - 338*\[Rho]^2 + 476*\[Rho]^3) + 
      256*Ec^8*(-3815 + 1425*\[Rho] - 174*\[Rho]^2 + 2638*\[Rho]^3 - 
        780*\[Rho]^4 + 486*\[Rho]^5) - 512*Ec^7*(-1400 + 650*\[Rho] + 
        411*\[Rho]^2 + 1084*\[Rho]^3 - 1948*\[Rho]^4 + 897*\[Rho]^5 + 
        144*\[Rho]^6) - 64*Ec^6*(5250 - 2930*\[Rho] - 2877*\[Rho]^2 - 
        4031*\[Rho]^3 + 33400*\[Rho]^4 - 13348*\[Rho]^5 - 5501*\[Rho]^6 + 
        1269*\[Rho]^7) + 160*Ec^3*(42 - 110*\[Rho] + 36*\[Rho]^2 + 
        556*\[Rho]^3 + 6284*\[Rho]^4 - 2947*\[Rho]^5 - 2486*\[Rho]^6 + 
        1269*\[Rho]^7) + 12*Ec*(35 - 105*\[Rho] - 9*\[Rho]^2 + 515*\[Rho]^3 + 
        4605*\[Rho]^4 - 3175*\[Rho]^5 - 2375*\[Rho]^6 + 1269*\[Rho]^7) - 
      60*Ec^2*(35 - 105*\[Rho] + 15*\[Rho]^2 + 539*\[Rho]^3 + 5253*\[Rho]^4 - 
        2959*\[Rho]^5 - 2375*\[Rho]^6 + 1269*\[Rho]^7) + 
      64*Ec^5*(1610 - 1230*\[Rho] - 873*\[Rho]^2 + 247*\[Rho]^3 + 
        40704*\[Rho]^4 - 15918*\[Rho]^5 - 10455*\[Rho]^6 + 3807*\[Rho]^7) - 
      80*Ec^4*(302 - 446*\[Rho] + 39*\[Rho]^2 + 1531*\[Rho]^3 + 
        25094*\[Rho]^4 - 10392*\[Rho]^5 - 8415*\[Rho]^6 + 3807*\[Rho]^7))*
     Log[\[Rho]] + 1800*(-1 + 2*Ec)^7*\[Rho]^3*(1 + \[Rho] + 27*\[Rho]^2 + 
      9*\[Rho]^3)*Log[\[Rho]]^2 + 30*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-35 + 105*\[Rho] + 29*\[Rho]^2 - 495*\[Rho]^3 - 4065*\[Rho]^4 + 
      3355*\[Rho]^5 + 2375*\[Rho]^6 - 1269*\[Rho]^7 + 
      16384*Ec^11*(5 + 6*\[Rho]^2) + 1024*Ec^10*(-385 + 55*\[Rho] - 
        312*\[Rho]^2 + 150*\[Rho]^3) - 1024*Ec^9*(-805 + 215*\[Rho] - 
        338*\[Rho]^2 + 476*\[Rho]^3) + 256*Ec^8*(-3815 + 1425*\[Rho] - 
        174*\[Rho]^2 + 2638*\[Rho]^3 - 780*\[Rho]^4 + 486*\[Rho]^5) - 
      512*Ec^7*(-1400 + 650*\[Rho] + 411*\[Rho]^2 + 1084*\[Rho]^3 - 
        1948*\[Rho]^4 + 897*\[Rho]^5 + 144*\[Rho]^6) - 
      64*Ec^6*(5250 - 2930*\[Rho] - 2877*\[Rho]^2 - 4031*\[Rho]^3 + 
        33400*\[Rho]^4 - 13348*\[Rho]^5 - 5501*\[Rho]^6 + 1269*\[Rho]^7) + 
      160*Ec^3*(42 - 110*\[Rho] + 36*\[Rho]^2 + 556*\[Rho]^3 + 
        6284*\[Rho]^4 - 2947*\[Rho]^5 - 2486*\[Rho]^6 + 1269*\[Rho]^7) + 
      12*Ec*(35 - 105*\[Rho] - 9*\[Rho]^2 + 515*\[Rho]^3 + 4605*\[Rho]^4 - 
        3175*\[Rho]^5 - 2375*\[Rho]^6 + 1269*\[Rho]^7) - 
      60*Ec^2*(35 - 105*\[Rho] + 15*\[Rho]^2 + 539*\[Rho]^3 + 5253*\[Rho]^4 - 
        2959*\[Rho]^5 - 2375*\[Rho]^6 + 1269*\[Rho]^7) + 
      64*Ec^5*(1610 - 1230*\[Rho] - 873*\[Rho]^2 + 247*\[Rho]^3 + 
        40704*\[Rho]^4 - 15918*\[Rho]^5 - 10455*\[Rho]^6 + 3807*\[Rho]^7) - 
      80*Ec^4*(302 - 446*\[Rho] + 39*\[Rho]^2 + 1531*\[Rho]^3 + 
        25094*\[Rho]^4 - 10392*\[Rho]^5 - 8415*\[Rho]^6 + 3807*\[Rho]^7) - 
      120*(1 - 2*Ec)^6*\[Rho]^2*(1 + \[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
       Log[\[Rho]])))/(900*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r11*(-180 + 2520*Ec - 15120*Ec^2 + 60000*Ec^3 - 259200*Ec^4 + 
    1278720*Ec^5 - 4999680*Ec^6 + 13409280*Ec^7 - 24192000*Ec^8 + 
    29030400*Ec^9 - 22302720*Ec^10 + 9953280*Ec^11 - 1966080*Ec^12 + 
    7245*\[Rho] - 105030*Ec*\[Rho] + 655380*Ec^2*\[Rho] - 
    2554520*Ec^3*\[Rho] + 9372720*Ec^4*\[Rho] - 40341792*Ec^5*\[Rho] + 
    154004800*Ec^6*\[Rho] - 422471040*Ec^7*\[Rho] + 792764160*Ec^8*\[Rho] - 
    1001894400*Ec^9*\[Rho] + 824552448*Ec^10*\[Rho] - 
    403630080*Ec^11*\[Rho] + 85135360*Ec^12*\[Rho] + 13148160*Ec^13*\[Rho] - 
    10567680*Ec^14*\[Rho] + 1933312*Ec^15*\[Rho] - 48745*\[Rho]^2 + 
    688430*Ec*\[Rho]^2 - 4172580*Ec^2*\[Rho]^2 + 14693240*Ec^3*\[Rho]^2 - 
    38464720*Ec^4*\[Rho]^2 + 104578272*Ec^5*\[Rho]^2 - 
    305428800*Ec^6*\[Rho]^2 + 725173632*Ec^7*\[Rho]^2 - 
    1193571072*Ec^8*\[Rho]^2 + 1286818304*Ec^9*\[Rho]^2 - 
    864799744*Ec^10*\[Rho]^2 + 332113920*Ec^11*\[Rho]^2 - 
    62746624*Ec^12*\[Rho]^2 + 5218304*Ec^13*\[Rho]^2 + 
    540672*Ec^14*\[Rho]^2 - 491520*Ec^15*\[Rho]^2 + 218460*\[Rho]^3 - 
    3221400*Ec*\[Rho]^3 + 20613120*Ec^2*\[Rho]^3 - 74295360*Ec^3*\[Rho]^3 + 
    162191520*Ec^4*\[Rho]^3 - 206808192*Ec^5*\[Rho]^3 + 
    101112192*Ec^6*\[Rho]^3 + 151677696*Ec^7*\[Rho]^3 - 
    427252224*Ec^8*\[Rho]^3 + 598502400*Ec^9*\[Rho]^3 - 
    572553216*Ec^10*\[Rho]^3 + 357666816*Ec^11*\[Rho]^3 - 
    127352832*Ec^12*\[Rho]^3 + 19611648*Ec^13*\[Rho]^3 - 375660*\[Rho]^4 + 
    5368440*Ec*\[Rho]^4 - 33003840*Ec^2*\[Rho]^4 + 113704000*Ec^3*\[Rho]^4 - 
    235319040*Ec^4*\[Rho]^4 + 268808064*Ec^5*\[Rho]^4 - 
    24642816*Ec^6*\[Rho]^4 - 543465984*Ec^7*\[Rho]^4 + 
    1194685440*Ec^8*\[Rho]^4 - 1490810880*Ec^9*\[Rho]^4 + 
    1188052992*Ec^10*\[Rho]^4 - 578961408*Ec^11*\[Rho]^4 + 
    150519808*Ec^12*\[Rho]^4 - 14745600*Ec^13*\[Rho]^4 - 29590*\[Rho]^5 + 
    1077860*Ec*\[Rho]^5 - 11501160*Ec^2*\[Rho]^5 + 60404400*Ec^3*\[Rho]^5 - 
    189348000*Ec^4*\[Rho]^5 + 401919360*Ec^5*\[Rho]^5 - 
    659936640*Ec^6*\[Rho]^5 + 943875840*Ec^7*\[Rho]^5 - 
    1169886720*Ec^8*\[Rho]^5 + 1110225920*Ec^9*\[Rho]^5 - 
    702115840*Ec^10*\[Rho]^5 + 252764160*Ec^11*\[Rho]^5 - 
    37478400*Ec^12*\[Rho]^5 + 613830*\[Rho]^6 - 9005220*Ec*\[Rho]^6 + 
    56782920*Ec^2*\[Rho]^6 - 205175280*Ec^3*\[Rho]^6 + 
    474146880*Ec^4*\[Rho]^6 - 739665408*Ec^5*\[Rho]^6 + 
    813646080*Ec^6*\[Rho]^6 - 685370880*Ec^7*\[Rho]^6 + 
    508485120*Ec^8*\[Rho]^6 - 339348480*Ec^9*\[Rho]^6 + 
    157710336*Ec^10*\[Rho]^6 - 32624640*Ec^11*\[Rho]^6 - 455580*\[Rho]^7 + 
    5980920*Ec*\[Rho]^7 - 33105120*Ec^2*\[Rho]^7 + 103701760*Ec^3*\[Rho]^7 - 
    200458080*Ec^4*\[Rho]^7 + 237704448*Ec^5*\[Rho]^7 - 
    158769280*Ec^6*\[Rho]^7 + 49513728*Ec^7*\[Rho]^7 - 
    13713408*Ec^8*\[Rho]^7 + 18697216*Ec^9*\[Rho]^7 - 
    9216000*Ec^10*\[Rho]^7 + 38240*\[Rho]^8 - 338800*Ec*\[Rho]^8 + 
    656880*Ec^2*\[Rho]^8 + 3254560*Ec^3*\[Rho]^8 - 20813120*Ec^4*\[Rho]^8 + 
    51816192*Ec^5*\[Rho]^8 - 70842112*Ec^6*\[Rho]^8 + 
    54270464*Ec^7*\[Rho]^8 - 20453376*Ec^8*\[Rho]^8 + 2304000*Ec^9*\[Rho]^8 + 
    34185*\[Rho]^9 - 478590*Ec*\[Rho]^9 + 2871540*Ec^2*\[Rho]^9 - 
    9571800*Ec^3*\[Rho]^9 + 19353840*Ec^4*\[Rho]^9 - 24400224*Ec^5*\[Rho]^9 + 
    18970176*Ec^6*\[Rho]^9 - 8566656*Ec^7*\[Rho]^9 + 1820160*Ec^8*\[Rho]^9 - 
    2205*\[Rho]^10 + 30870*Ec*\[Rho]^10 - 185220*Ec^2*\[Rho]^10 + 
    617400*Ec^3*\[Rho]^10 - 1234800*Ec^4*\[Rho]^10 + 1481760*Ec^5*\[Rho]^10 - 
    987840*Ec^6*\[Rho]^10 + 282240*Ec^7*\[Rho]^10 + 
    3600*(-1 + 2*Ec)^7*\[Rho]^3*(-10 + 2*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
     Log[1 - 2*Ec]^2 - 120*(-1 + 2*Ec)*\[Rho]*(15 - 25*\[Rho] + 
      679*\[Rho]^2 - 455*\[Rho]^3 - 2765*\[Rho]^4 + 1715*\[Rho]^5 + 
      1655*\[Rho]^6 - 819*\[Rho]^7 + 16384*Ec^11*(-5 + 3*\[Rho]^2) + 
      5120*Ec^10*(73 - 9*\[Rho] - 51*\[Rho]^2 + 15*\[Rho]^3) - 
      1024*Ec^9*(725 - 155*\[Rho] - 667*\[Rho]^2 + 185*\[Rho]^3) + 
      256*Ec^8*(3275 - 915*\[Rho] - 4146*\[Rho]^2 + 419*\[Rho]^3 - 
        351*\[Rho]^4 + 270*\[Rho]^5) - 128*Ec^7*(4600 - 1500*\[Rho] - 
        7644*\[Rho]^2 - 1202*\[Rho]^3 - 3531*\[Rho]^4 + 2106*\[Rho]^5 + 
        315*\[Rho]^6) - 64*Ec^6*(-4130 + 1500*\[Rho] + 6636*\[Rho]^2 + 
        4816*\[Rho]^3 + 16439*\[Rho]^4 - 7967*\[Rho]^5 - 3383*\[Rho]^6 + 
        819*\[Rho]^7) + 160*Ec^3*(-20 + 27*\[Rho] - 1032*\[Rho]^2 + 
        557*\[Rho]^3 + 3896*\[Rho]^4 - 1565*\[Rho]^5 - 1730*\[Rho]^6 + 
        819*\[Rho]^7) + 12*Ec*(-15 + 25*\[Rho] - 779*\[Rho]^2 + 
        475*\[Rho]^3 + 3035*\[Rho]^4 - 1625*\[Rho]^5 - 1655*\[Rho]^6 + 
        819*\[Rho]^7) - 60*Ec^2*(-15 + 25*\[Rho] - 899*\[Rho]^2 + 
        499*\[Rho]^3 + 3359*\[Rho]^4 - 1517*\[Rho]^5 - 1655*\[Rho]^6 + 
        819*\[Rho]^7) - 80*Ec^4*(-190 + 132*\[Rho] - 3309*\[Rho]^2 + 
        2242*\[Rho]^3 + 14808*\[Rho]^4 - 5811*\[Rho]^5 - 5727*\[Rho]^6 + 
        2457*\[Rho]^7) + 32*Ec^5*(-2380 + 1020*\[Rho] - 3360*\[Rho]^2 + 
        8650*\[Rho]^3 + 44319*\[Rho]^4 - 18636*\[Rho]^5 - 13683*\[Rho]^6 + 
        4914*\[Rho]^7))*Log[\[Rho]] + 3600*(-1 + 2*Ec)^7*\[Rho]^3*
     (-10 + 2*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^2 + 
    120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(15 - 25*\[Rho] + 679*\[Rho]^2 - 
      455*\[Rho]^3 - 2765*\[Rho]^4 + 1715*\[Rho]^5 + 1655*\[Rho]^6 - 
      819*\[Rho]^7 + 16384*Ec^11*(-5 + 3*\[Rho]^2) + 
      5120*Ec^10*(73 - 9*\[Rho] - 51*\[Rho]^2 + 15*\[Rho]^3) - 
      1024*Ec^9*(725 - 155*\[Rho] - 667*\[Rho]^2 + 185*\[Rho]^3) + 
      256*Ec^8*(3275 - 915*\[Rho] - 4146*\[Rho]^2 + 419*\[Rho]^3 - 
        351*\[Rho]^4 + 270*\[Rho]^5) - 128*Ec^7*(4600 - 1500*\[Rho] - 
        7644*\[Rho]^2 - 1202*\[Rho]^3 - 3531*\[Rho]^4 + 2106*\[Rho]^5 + 
        315*\[Rho]^6) - 64*Ec^6*(-4130 + 1500*\[Rho] + 6636*\[Rho]^2 + 
        4816*\[Rho]^3 + 16439*\[Rho]^4 - 7967*\[Rho]^5 - 3383*\[Rho]^6 + 
        819*\[Rho]^7) + 160*Ec^3*(-20 + 27*\[Rho] - 1032*\[Rho]^2 + 
        557*\[Rho]^3 + 3896*\[Rho]^4 - 1565*\[Rho]^5 - 1730*\[Rho]^6 + 
        819*\[Rho]^7) + 12*Ec*(-15 + 25*\[Rho] - 779*\[Rho]^2 + 
        475*\[Rho]^3 + 3035*\[Rho]^4 - 1625*\[Rho]^5 - 1655*\[Rho]^6 + 
        819*\[Rho]^7) - 60*Ec^2*(-15 + 25*\[Rho] - 899*\[Rho]^2 + 
        499*\[Rho]^3 + 3359*\[Rho]^4 - 1517*\[Rho]^5 - 1655*\[Rho]^6 + 
        819*\[Rho]^7) - 80*Ec^4*(-190 + 132*\[Rho] - 3309*\[Rho]^2 + 
        2242*\[Rho]^3 + 14808*\[Rho]^4 - 5811*\[Rho]^5 - 5727*\[Rho]^6 + 
        2457*\[Rho]^7) + 32*Ec^5*(-2380 + 1020*\[Rho] - 3360*\[Rho]^2 + 
        8650*\[Rho]^3 + 44319*\[Rho]^4 - 18636*\[Rho]^5 - 13683*\[Rho]^6 + 
        4914*\[Rho]^7) - 60*(1 - 2*Ec)^6*\[Rho]^2*(-10 + 2*\[Rho] + 
        27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
  (1800*(-1 + 2*Ec)^3*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r13*(360 - 4320*Ec + 21600*Ec^2 - 76800*Ec^3 + 364800*Ec^4 - 1827840*Ec^5 + 
    6343680*Ec^6 - 14131200*Ec^7 + 20121600*Ec^8 - 17817600*Ec^9 + 
    8970240*Ec^10 - 1966080*Ec^11 - 5235*\[Rho] + 64260*Ec*\[Rho] - 
    329940*Ec^2*\[Rho] + 1110080*Ec^3*\[Rho] - 4358960*Ec^4*\[Rho] + 
    19889984*Ec^5*\[Rho] - 68119872*Ec^6*\[Rho] + 152864256*Ec^7*\[Rho] - 
    220992768*Ec^8*\[Rho] + 200745984*Ec^9*\[Rho] - 105704448*Ec^10*\[Rho] + 
    24305664*Ec^11*\[Rho] + 2797568*Ec^12*\[Rho] - 3129344*Ec^13*\[Rho] + 
    868352*Ec^14*\[Rho] + 41305*\[Rho]^2 - 508860*Ec*\[Rho]^2 + 
    2623500*Ec^2*\[Rho]^2 - 7681280*Ec^3*\[Rho]^2 + 17349840*Ec^4*\[Rho]^2 - 
    45794880*Ec^5*\[Rho]^2 + 126310848*Ec^6*\[Rho]^2 - 
    254318592*Ec^7*\[Rho]^2 + 325869312*Ec^8*\[Rho]^2 - 
    250557440*Ec^9*\[Rho]^2 + 107320320*Ec^10*\[Rho]^2 - 
    24969216*Ec^11*\[Rho]^2 + 5484544*Ec^12*\[Rho]^2 - 
    835584*Ec^13*\[Rho]^2 - 245760*Ec^14*\[Rho]^2 - 174180*\[Rho]^3 + 
    2180400*Ec*\[Rho]^3 - 11501040*Ec^2*\[Rho]^3 + 32764320*Ec^3*\[Rho]^3 - 
    52442880*Ec^4*\[Rho]^3 + 39455424*Ec^5*\[Rho]^3 + 
    13494528*Ec^6*\[Rho]^3 - 79978752*Ec^7*\[Rho]^3 + 
    142033920*Ec^8*\[Rho]^3 - 171002880*Ec^9*\[Rho]^3 + 
    126124032*Ec^10*\[Rho]^3 - 47763456*Ec^11*\[Rho]^3 + 
    6979584*Ec^12*\[Rho]^3 + 307020*\[Rho]^4 - 3735840*Ec*\[Rho]^4 + 
    19017600*Ec^2*\[Rho]^4 - 52362400*Ec^3*\[Rho]^4 + 
    81593920*Ec^4*\[Rho]^4 - 56452480*Ec^5*\[Rho]^4 - 
    54225920*Ec^6*\[Rho]^4 + 232824320*Ec^7*\[Rho]^4 - 
    389903360*Ec^8*\[Rho]^4 + 384788480*Ec^9*\[Rho]^4 - 
    217702400*Ec^10*\[Rho]^4 + 62259200*Ec^11*\[Rho]^4 - 
    6635520*Ec^12*\[Rho]^4 + 20170*\[Rho]^5 - 866040*Ec*\[Rho]^5 + 
    8463000*Ec^2*\[Rho]^5 - 37802400*Ec^3*\[Rho]^5 + 94972800*Ec^4*\[Rho]^5 - 
    156782400*Ec^5*\[Rho]^5 + 216410880*Ec^6*\[Rho]^5 - 
    295338240*Ec^7*\[Rho]^5 + 334778880*Ec^8*\[Rho]^5 - 
    249451520*Ec^9*\[Rho]^5 + 101959680*Ec^10*\[Rho]^5 - 
    16650240*Ec^11*\[Rho]^5 - 534990*\[Rho]^6 + 6858840*Ec*\[Rho]^6 - 
    36798360*Ec^2*\[Rho]^6 + 110437920*Ec^3*\[Rho]^6 - 
    205539840*Ec^4*\[Rho]^6 + 251122176*Ec^5*\[Rho]^6 - 
    218093568*Ec^6*\[Rho]^6 + 160387584*Ec^7*\[Rho]^6 - 
    114396672*Ec^8*\[Rho]^6 + 60880896*Ec^9*\[Rho]^6 - 
    14284800*Ec^10*\[Rho]^6 + 413220*\[Rho]^7 - 4629840*Ec*\[Rho]^7 + 
    21176400*Ec^2*\[Rho]^7 - 53746720*Ec^3*\[Rho]^7 + 
    80340160*Ec^4*\[Rho]^7 - 66040000*Ec^5*\[Rho]^7 + 
    24069632*Ec^6*\[Rho]^7 - 3630848*Ec^7*\[Rho]^7 + 5900288*Ec^8*\[Rho]^7 - 
    3962880*Ec^9*\[Rho]^7 - 40820*\[Rho]^8 + 319200*Ec*\[Rho]^8 - 
    572160*Ec^2*\[Rho]^8 - 1834720*Ec^3*\[Rho]^8 + 10068480*Ec^4*\[Rho]^8 - 
    19361664*Ec^5*\[Rho]^8 + 18529792*Ec^6*\[Rho]^8 - 8199168*Ec^7*\[Rho]^8 + 
    998400*Ec^8*\[Rho]^8 - 28695*\[Rho]^9 + 344340*Ec*\[Rho]^9 - 
    1721700*Ec^2*\[Rho]^9 + 4591200*Ec^3*\[Rho]^9 - 7056720*Ec^4*\[Rho]^9 + 
    6347520*Ec^5*\[Rho]^9 - 3218880*Ec^6*\[Rho]^9 + 771840*Ec^7*\[Rho]^9 + 
    1845*\[Rho]^10 - 22140*Ec*\[Rho]^10 + 110700*Ec^2*\[Rho]^10 - 
    295200*Ec^3*\[Rho]^10 + 442800*Ec^4*\[Rho]^10 - 354240*Ec^5*\[Rho]^10 + 
    118080*Ec^6*\[Rho]^10 + 3600*(1 - 2*Ec)^6*\[Rho]^3*
     (-4 + 2*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    120*(-1 + 2*Ec)*\[Rho]*(-6 + 55*\[Rho] - 376*\[Rho]^2 + 215*\[Rho]^3 + 
      2600*\[Rho]^4 - 1829*\[Rho]^5 - 1370*\[Rho]^6 + 711*\[Rho]^7 + 
      8192*Ec^10*(-2 + 3*\[Rho]^2) + 512*Ec^9*(130 - 15*\[Rho] - 
        222*\[Rho]^2 + 75*\[Rho]^3) - 256*Ec^8*(450 - 85*\[Rho] - 
        926*\[Rho]^2 + 241*\[Rho]^3) + 256*Ec^7*(430 - 100*\[Rho] - 
        1088*\[Rho]^2 - 91*\[Rho]^3 - 153*\[Rho]^4 + 120*\[Rho]^5) - 
      64*Ec^6*(980 - 250*\[Rho] - 2912*\[Rho]^2 - 1980*\[Rho]^3 - 
        2649*\[Rho]^4 + 1686*\[Rho]^5 + 285*\[Rho]^6) - 
      32*Ec^5*(-672 + 230*\[Rho] + 1378*\[Rho]^2 + 3802*\[Rho]^3 + 
        11447*\[Rho]^4 - 5921*\[Rho]^5 - 2645*\[Rho]^6 + 711*\[Rho]^7) + 
      80*Ec^4*(-56 + 68*\[Rho] - 494*\[Rho]^2 + 804*\[Rho]^3 + 
        5678*\[Rho]^4 - 2531*\[Rho]^5 - 1790*\[Rho]^6 + 711*\[Rho]^7) - 
      80*Ec^3*(-10 + 56*\[Rho] - 548*\[Rho]^2 + 356*\[Rho]^3 + 
        4070*\[Rho]^4 - 1730*\[Rho]^5 - 1499*\[Rho]^6 + 711*\[Rho]^7) - 
      10*Ec*(-6 + 55*\[Rho] - 424*\[Rho]^2 + 239*\[Rho]^3 + 2924*\[Rho]^4 - 
        1721*\[Rho]^5 - 1370*\[Rho]^6 + 711*\[Rho]^7) + 
      40*Ec^2*(-6 + 55*\[Rho] - 484*\[Rho]^2 + 269*\[Rho]^3 + 3329*\[Rho]^4 - 
        1586*\[Rho]^5 - 1370*\[Rho]^6 + 711*\[Rho]^7))*Log[\[Rho]] + 
    3600*(1 - 2*Ec)^6*\[Rho]^3*(-4 + 2*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
     Log[\[Rho]]^2 + 120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-6 + 55*\[Rho] - 376*\[Rho]^2 + 215*\[Rho]^3 + 2600*\[Rho]^4 - 
      1829*\[Rho]^5 - 1370*\[Rho]^6 + 711*\[Rho]^7 + 
      8192*Ec^10*(-2 + 3*\[Rho]^2) + 512*Ec^9*(130 - 15*\[Rho] - 
        222*\[Rho]^2 + 75*\[Rho]^3) - 256*Ec^8*(450 - 85*\[Rho] - 
        926*\[Rho]^2 + 241*\[Rho]^3) + 256*Ec^7*(430 - 100*\[Rho] - 
        1088*\[Rho]^2 - 91*\[Rho]^3 - 153*\[Rho]^4 + 120*\[Rho]^5) - 
      64*Ec^6*(980 - 250*\[Rho] - 2912*\[Rho]^2 - 1980*\[Rho]^3 - 
        2649*\[Rho]^4 + 1686*\[Rho]^5 + 285*\[Rho]^6) - 
      32*Ec^5*(-672 + 230*\[Rho] + 1378*\[Rho]^2 + 3802*\[Rho]^3 + 
        11447*\[Rho]^4 - 5921*\[Rho]^5 - 2645*\[Rho]^6 + 711*\[Rho]^7) + 
      80*Ec^4*(-56 + 68*\[Rho] - 494*\[Rho]^2 + 804*\[Rho]^3 + 
        5678*\[Rho]^4 - 2531*\[Rho]^5 - 1790*\[Rho]^6 + 711*\[Rho]^7) - 
      80*Ec^3*(-10 + 56*\[Rho] - 548*\[Rho]^2 + 356*\[Rho]^3 + 
        4070*\[Rho]^4 - 1730*\[Rho]^5 - 1499*\[Rho]^6 + 711*\[Rho]^7) - 
      10*Ec*(-6 + 55*\[Rho] - 424*\[Rho]^2 + 239*\[Rho]^3 + 2924*\[Rho]^4 - 
        1721*\[Rho]^5 - 1370*\[Rho]^6 + 711*\[Rho]^7) + 
      40*Ec^2*(-6 + 55*\[Rho] - 484*\[Rho]^2 + 269*\[Rho]^3 + 3329*\[Rho]^4 - 
        1586*\[Rho]^5 - 1370*\[Rho]^6 + 711*\[Rho]^7) - 
      60*(-1 + 2*Ec)^5*\[Rho]^2*(-4 + 2*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
       Log[\[Rho]])))/(1800*(1 - 2*Ec)^2*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r12*(540 - 7560*Ec + 45360*Ec^2 - 180000*Ec^3 + 777600*Ec^4 - 
    3836160*Ec^5 + 14999040*Ec^6 - 40227840*Ec^7 + 72576000*Ec^8 - 
    87091200*Ec^9 + 66908160*Ec^10 - 29859840*Ec^11 + 5898240*Ec^12 + 
    1405*\[Rho] - 24950*Ec*\[Rho] + 186660*Ec^2*\[Rho] - 780920*Ec^3*\[Rho] + 
    2241360*Ec^4*\[Rho] - 6545120*Ec^5*\[Rho] + 24032960*Ec^6*\[Rho] - 
    78418560*Ec^7*\[Rho] + 180437760*Ec^8*\[Rho] - 276707840*Ec^9*\[Rho] + 
    273280000*Ec^10*\[Rho] - 161310720*Ec^11*\[Rho] + 48148480*Ec^12*\[Rho] - 
    7741440*Ec^13*\[Rho] + 6307840*Ec^14*\[Rho] - 3112960*Ec^15*\[Rho] + 
    395*\[Rho]^2 - 3130*Ec*\[Rho]^2 + 1980*Ec^2*\[Rho]^2 + 
    221240*Ec^3*\[Rho]^2 - 2726320*Ec^4*\[Rho]^2 + 17144352*Ec^5*\[Rho]^2 - 
    66664896*Ec^6*\[Rho]^2 + 171719808*Ec^7*\[Rho]^2 - 
    300774144*Ec^8*\[Rho]^2 + 356751872*Ec^9*\[Rho]^2 - 
    277371904*Ec^10*\[Rho]^2 + 135432192*Ec^11*\[Rho]^2 - 
    47435776*Ec^12*\[Rho]^2 + 22274048*Ec^13*\[Rho]^2 - 
    9191424*Ec^14*\[Rho]^2 + 491520*Ec^15*\[Rho]^2 - 3060*\[Rho]^3 - 
    35880*Ec*\[Rho]^3 + 823920*Ec^2*\[Rho]^3 - 5474400*Ec^3*\[Rho]^3 + 
    19921920*Ec^4*\[Rho]^3 - 54556224*Ec^5*\[Rho]^3 + 
    153668352*Ec^6*\[Rho]^3 - 424051200*Ec^7*\[Rho]^3 + 
    887430144*Ec^8*\[Rho]^3 - 1239828480*Ec^9*\[Rho]^3 + 
    1101938688*Ec^10*\[Rho]^3 - 601227264*Ec^11*\[Rho]^3 + 
    194641920*Ec^12*\[Rho]^3 - 33865728*Ec^13*\[Rho]^3 + 340*\[Rho]^4 + 
    21640*Ec*\[Rho]^4 - 199440*Ec^2*\[Rho]^4 - 482400*Ec^3*\[Rho]^4 + 
    5274080*Ec^4*\[Rho]^4 + 16903744*Ec^5*\[Rho]^4 - 
    230737024*Ec^6*\[Rho]^4 + 853996288*Ec^7*\[Rho]^4 - 
    1680005632*Ec^8*\[Rho]^4 + 1984424960*Ec^9*\[Rho]^4 - 
    1453529088*Ec^10*\[Rho]^4 + 653774848*Ec^11*\[Rho]^4 - 
    165462016*Ec^12*\[Rho]^4 + 15335424*Ec^13*\[Rho]^4 + 286490*\[Rho]^5 - 
    4495660*Ec*\[Rho]^5 + 30756360*Ec^2*\[Rho]^5 - 120505200*Ec^3*\[Rho]^5 + 
    307603200*Ec^4*\[Rho]^5 - 575359680*Ec^5*\[Rho]^5 + 
    896866560*Ec^6*\[Rho]^5 - 1243054080*Ec^7*\[Rho]^5 + 
    1444884480*Ec^8*\[Rho]^5 - 1267732480*Ec^9*\[Rho]^5 + 
    758712320*Ec^10*\[Rho]^5 - 267202560*Ec^11*\[Rho]^5 + 
    38952960*Ec^12*\[Rho]^5 - 680130*\[Rho]^6 + 9851100*Ec*\[Rho]^6 - 
    61281960*Ec^2*\[Rho]^6 + 218825520*Ec^3*\[Rho]^6 - 
    503484960*Ec^4*\[Rho]^6 + 791469120*Ec^5*\[Rho]^6 - 
    886366080*Ec^6*\[Rho]^6 + 758703360*Ec^7*\[Rho]^6 - 
    561039360*Ec^8*\[Rho]^6 + 366704640*Ec^9*\[Rho]^6 - 
    166748160*Ec^10*\[Rho]^6 + 33914880*Ec^11*\[Rho]^6 + 467380*\[Rho]^7 - 
    6128120*Ec*\[Rho]^7 + 33862320*Ec^2*\[Rho]^7 - 105948640*Ec^3*\[Rho]^7 + 
    205001920*Ec^4*\[Rho]^7 - 244730432*Ec^5*\[Rho]^7 + 
    167517696*Ec^6*\[Rho]^7 - 57835008*Ec^7*\[Rho]^7 + 
    19062784*Ec^8*\[Rho]^7 - 20749312*Ec^9*\[Rho]^7 + 
    9584640*Ec^10*\[Rho]^7 - 40240*\[Rho]^8 + 358880*Ec*\[Rho]^8 - 
    721920*Ec^2*\[Rho]^8 - 3243200*Ec^3*\[Rho]^8 + 21251680*Ec^4*\[Rho]^8 - 
    53052096*Ec^5*\[Rho]^8 + 72514688*Ec^6*\[Rho]^8 - 
    55555840*Ec^7*\[Rho]^8 + 20990976*Ec^8*\[Rho]^8 - 2396160*Ec^9*\[Rho]^8 - 
    35415*\[Rho]^9 + 495810*Ec*\[Rho]^9 - 2974860*Ec^2*\[Rho]^9 + 
    9916200*Ec^3*\[Rho]^9 - 20051280*Ec^4*\[Rho]^9 + 25285536*Ec^5*\[Rho]^9 - 
    19670976*Ec^6*\[Rho]^9 + 8894592*Ec^7*\[Rho]^9 - 1893888*Ec^8*\[Rho]^9 + 
    2295*\[Rho]^10 - 32130*Ec*\[Rho]^10 + 192780*Ec^2*\[Rho]^10 - 
    642600*Ec^3*\[Rho]^10 + 1285200*Ec^4*\[Rho]^10 - 1542240*Ec^5*\[Rho]^10 + 
    1028160*Ec^6*\[Rho]^10 - 293760*Ec^7*\[Rho]^10 - 
    3600*(-1 + 2*Ec)^7*\[Rho]^3*(4 + 8*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
     Log[1 - 2*Ec]^2 + 240*(-1 + 2*Ec)*\[Rho]*(-11 + 5*\[Rho] - 
      164*\[Rho]^2 + 55*\[Rho]^3 - 1010*\[Rho]^4 + 686*\[Rho]^5 + 
      865*\[Rho]^6 - 426*\[Rho]^7 + 8192*Ec^11*(4 + 3*\[Rho]^2) + 
      512*Ec^10*(-302 + 60*\[Rho] - 309*\[Rho]^2 + 75*\[Rho]^3) - 
      512*Ec^9*(-620 + 230*\[Rho] - 725*\[Rho]^2 + 299*\[Rho]^3) + 
      128*Ec^8*(-2890 + 1500*\[Rho] - 3330*\[Rho]^2 + 2423*\[Rho]^3 - 
        333*\[Rho]^4 + 282*\[Rho]^5) - 64*Ec^7*(-4180 + 2700*\[Rho] - 
        4140*\[Rho]^2 + 5366*\[Rho]^3 - 4083*\[Rho]^4 + 2034*\[Rho]^5 + 
        327*\[Rho]^6) + 12*Ec*(11 - 5*\[Rho] + 184*\[Rho]^2 - 15*\[Rho]^3 + 
        1145*\[Rho]^4 - 641*\[Rho]^5 - 865*\[Rho]^6 + 426*\[Rho]^7) - 
      60*Ec^2*(11 - 5*\[Rho] + 208*\[Rho]^2 + 33*\[Rho]^3 + 1307*\[Rho]^4 - 
        587*\[Rho]^5 - 865*\[Rho]^6 + 426*\[Rho]^7) - 
      32*Ec^6*(3864 - 2910*\[Rho] + 3477*\[Rho]^2 - 5905*\[Rho]^3 + 
        18325*\[Rho]^4 - 7093*\[Rho]^5 - 3524*\[Rho]^6 + 852*\[Rho]^7) + 
      80*Ec^3*(27 - 15*\[Rho] + 471*\[Rho]^2 + 173*\[Rho]^3 + 3184*\[Rho]^4 - 
        1216*\[Rho]^5 - 1808*\[Rho]^6 + 852*\[Rho]^7) - 
      40*Ec^4*(208 - 162*\[Rho] + 1620*\[Rho]^2 + 671*\[Rho]^3 + 
        13146*\[Rho]^4 - 4647*\[Rho]^5 - 5982*\[Rho]^6 + 2556*\[Rho]^7) + 
      16*Ec^5*(2324 - 1920*\[Rho] + 4542*\[Rho]^2 - 1484*\[Rho]^3 + 
        44115*\[Rho]^4 - 15576*\[Rho]^5 - 14277*\[Rho]^6 + 5112*\[Rho]^7))*
     Log[\[Rho]] - 3600*(-1 + 2*Ec)^7*\[Rho]^3*(4 + 8*\[Rho] + 27*\[Rho]^2 + 
      9*\[Rho]^3)*Log[\[Rho]]^2 - 240*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-11 + 5*\[Rho] - 164*\[Rho]^2 + 55*\[Rho]^3 - 1010*\[Rho]^4 + 
      686*\[Rho]^5 + 865*\[Rho]^6 - 426*\[Rho]^7 + 
      8192*Ec^11*(4 + 3*\[Rho]^2) + 512*Ec^10*(-302 + 60*\[Rho] - 
        309*\[Rho]^2 + 75*\[Rho]^3) - 512*Ec^9*(-620 + 230*\[Rho] - 
        725*\[Rho]^2 + 299*\[Rho]^3) + 128*Ec^8*(-2890 + 1500*\[Rho] - 
        3330*\[Rho]^2 + 2423*\[Rho]^3 - 333*\[Rho]^4 + 282*\[Rho]^5) - 
      64*Ec^7*(-4180 + 2700*\[Rho] - 4140*\[Rho]^2 + 5366*\[Rho]^3 - 
        4083*\[Rho]^4 + 2034*\[Rho]^5 + 327*\[Rho]^6) + 
      12*Ec*(11 - 5*\[Rho] + 184*\[Rho]^2 - 15*\[Rho]^3 + 1145*\[Rho]^4 - 
        641*\[Rho]^5 - 865*\[Rho]^6 + 426*\[Rho]^7) - 
      60*Ec^2*(11 - 5*\[Rho] + 208*\[Rho]^2 + 33*\[Rho]^3 + 1307*\[Rho]^4 - 
        587*\[Rho]^5 - 865*\[Rho]^6 + 426*\[Rho]^7) - 
      32*Ec^6*(3864 - 2910*\[Rho] + 3477*\[Rho]^2 - 5905*\[Rho]^3 + 
        18325*\[Rho]^4 - 7093*\[Rho]^5 - 3524*\[Rho]^6 + 852*\[Rho]^7) + 
      80*Ec^3*(27 - 15*\[Rho] + 471*\[Rho]^2 + 173*\[Rho]^3 + 3184*\[Rho]^4 - 
        1216*\[Rho]^5 - 1808*\[Rho]^6 + 852*\[Rho]^7) - 
      40*Ec^4*(208 - 162*\[Rho] + 1620*\[Rho]^2 + 671*\[Rho]^3 + 
        13146*\[Rho]^4 - 4647*\[Rho]^5 - 5982*\[Rho]^6 + 2556*\[Rho]^7) + 
      16*Ec^5*(2324 - 1920*\[Rho] + 4542*\[Rho]^2 - 1484*\[Rho]^3 + 
        44115*\[Rho]^4 - 15576*\[Rho]^5 - 14277*\[Rho]^6 + 5112*\[Rho]^7) - 
      30*(1 - 2*Ec)^6*\[Rho]^2*(4 + 8*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
       Log[\[Rho]])))/(1800*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r10*(540 - 7560*Ec + 45360*Ec^2 - 180000*Ec^3 + 777600*Ec^4 - 
    3836160*Ec^5 + 14999040*Ec^6 - 40227840*Ec^7 + 72576000*Ec^8 - 
    87091200*Ec^9 + 66908160*Ec^10 - 29859840*Ec^11 + 5898240*Ec^12 - 
    17365*\[Rho] + 256310*Ec*\[Rho] - 1630260*Ec^2*\[Rho] + 
    6163800*Ec^3*\[Rho] - 18488880*Ec^4*\[Rho] + 60087584*Ec^5*\[Rho] - 
    197304640*Ec^6*\[Rho] + 505445760*Ec^7*\[Rho] - 901236480*Ec^8*\[Rho] + 
    1078223360*Ec^9*\[Rho] - 837078016*Ec^10*\[Rho] + 
    398960640*Ec^11*\[Rho] - 111022080*Ec^12*\[Rho] + 24207360*Ec^13*\[Rho] - 
    7782400*Ec^14*\[Rho] + 1212416*Ec^15*\[Rho] + 150985*\[Rho]^2 - 
    2206190*Ec*\[Rho]^2 + 13883940*Ec^2*\[Rho]^2 - 49154680*Ec^3*\[Rho]^2 + 
    108987600*Ec^4*\[Rho]^2 - 169934048*Ec^5*\[Rho]^2 + 
    241787712*Ec^6*\[Rho]^2 - 391889280*Ec^7*\[Rho]^2 + 
    575884032*Ec^8*\[Rho]^2 - 581130752*Ec^9*\[Rho]^2 + 
    365341696*Ec^10*\[Rho]^2 - 163375104*Ec^11*\[Rho]^2 + 
    86896640*Ec^12*\[Rho]^2 - 44212224*Ec^13*\[Rho]^2 + 
    8372224*Ec^14*\[Rho]^2 + 491520*Ec^15*\[Rho]^2 - 200780*\[Rho]^3 + 
    2600440*Ec*\[Rho]^3 - 14042880*Ec^2*\[Rho]^3 + 39430720*Ec^3*\[Rho]^3 - 
    54181280*Ec^4*\[Rho]^3 + 5541504*Ec^5*\[Rho]^3 + 98182272*Ec^6*\[Rho]^3 - 
    153198336*Ec^7*\[Rho]^3 + 126669312*Ec^8*\[Rho]^3 - 
    112163840*Ec^9*\[Rho]^3 + 111450112*Ec^10*\[Rho]^3 - 
    53366784*Ec^11*\[Rho]^3 - 4210688*Ec^12*\[Rho]^3 + 
    7192576*Ec^13*\[Rho]^3 - 40420*\[Rho]^4 + 744680*Ec*\[Rho]^4 - 
    5575680*Ec^2*\[Rho]^4 + 22734400*Ec^3*\[Rho]^4 - 50585600*Ec^4*\[Rho]^4 + 
    34769024*Ec^5*\[Rho]^4 + 115796224*Ec^6*\[Rho]^4 - 
    343473664*Ec^7*\[Rho]^4 + 387988480*Ec^8*\[Rho]^4 - 
    188672000*Ec^9*\[Rho]^4 + 25362432*Ec^10*\[Rho]^4 - 
    12894208*Ec^11*\[Rho]^4 + 16990208*Ec^12*\[Rho]^4 - 
    2949120*Ec^13*\[Rho]^4 + 164950*\[Rho]^5 - 2281700*Ec*\[Rho]^5 + 
    13885800*Ec^2*\[Rho]^5 - 46766000*Ec^3*\[Rho]^5 + 
    81120800*Ec^4*\[Rho]^5 - 20570240*Ec^5*\[Rho]^5 - 
    197307520*Ec^6*\[Rho]^5 + 413175040*Ec^7*\[Rho]^5 - 
    430266880*Ec^8*\[Rho]^5 + 306560000*Ec^9*\[Rho]^5 - 
    176025600*Ec^10*\[Rho]^5 + 71557120*Ec^11*\[Rho]^5 - 
    12656640*Ec^12*\[Rho]^5 + 8890*\[Rho]^6 - 125660*Ec*\[Rho]^6 + 
    891960*Ec^2*\[Rho]^6 - 9334800*Ec^3*\[Rho]^6 + 52985280*Ec^4*\[Rho]^6 - 
    153122304*Ec^5*\[Rho]^6 + 260087040*Ec^6*\[Rho]^6 - 
    299558400*Ec^7*\[Rho]^6 + 260958720*Ec^8*\[Rho]^6 - 
    173327360*Ec^9*\[Rho]^6 + 76515328*Ec^10*\[Rho]^6 - 
    16035840*Ec^11*\[Rho]^6 - 115060*\[Rho]^7 + 1580840*Ec*\[Rho]^7 - 
    9275040*Ec^2*\[Rho]^7 + 33620480*Ec^3*\[Rho]^7 - 74903200*Ec^4*\[Rho]^7 + 
    101673728*Ec^5*\[Rho]^7 - 87329152*Ec^6*\[Rho]^7 + 
    51951360*Ec^7*\[Rho]^7 - 29550592*Ec^8*\[Rho]^7 + 
    18301952*Ec^9*\[Rho]^7 - 6266880*Ec^10*\[Rho]^7 + 25480*\[Rho]^8 - 
    242240*Ec*\[Rho]^8 + 652080*Ec^2*\[Rho]^8 + 878880*Ec^3*\[Rho]^8 - 
    9917120*Ec^4*\[Rho]^8 + 27794176*Ec^5*\[Rho]^8 - 40206592*Ec^6*\[Rho]^8 + 
    31489536*Ec^7*\[Rho]^8 - 11896832*Ec^8*\[Rho]^8 + 1382400*Ec^9*\[Rho]^8 + 
    24895*\[Rho]^9 - 348530*Ec*\[Rho]^9 + 2091180*Ec^2*\[Rho]^9 - 
    6970600*Ec^3*\[Rho]^9 + 14214800*Ec^4*\[Rho]^9 - 18301344*Ec^5*\[Rho]^9 + 
    14658496*Ec^6*\[Rho]^9 - 6847616*Ec^7*\[Rho]^9 + 1497600*Ec^8*\[Rho]^9 - 
    2115*\[Rho]^10 + 29610*Ec*\[Rho]^10 - 177660*Ec^2*\[Rho]^10 + 
    592200*Ec^3*\[Rho]^10 - 1184400*Ec^4*\[Rho]^10 + 1421280*Ec^5*\[Rho]^10 - 
    947520*Ec^6*\[Rho]^10 + 270720*Ec^7*\[Rho]^10 - 
    3600*(-1 + 2*Ec)^7*\[Rho]^3*(6 + 10*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
     Log[1 - 2*Ec]^2 + 120*(-1 + 2*Ec)*\[Rho]*(55 - 385*\[Rho] - 
      877*\[Rho]^2 + 745*\[Rho]^3 + 115*\[Rho]^4 - 5*\[Rho]^5 - 
      125*\[Rho]^6 + 477*\[Rho]^7 + 16384*Ec^11*(-5 + 3*\[Rho]^2) + 
      1024*Ec^10*(405 - 25*\[Rho] - 111*\[Rho]^2 + 75*\[Rho]^3) - 
      1024*Ec^9*(885 - 115*\[Rho] + \[Rho]^2 + 97*\[Rho]^3) - 
      256*Ec^8*(-4355 + 855*\[Rho] - 1158*\[Rho]^2 + 1033*\[Rho]^3 + 
        123*\[Rho]^4 + 90*\[Rho]^5) + 128*Ec^7*(-6600 + 1700*\[Rho] - 
        3372*\[Rho]^2 + 6306*\[Rho]^3 + 779*\[Rho]^4 + 702*\[Rho]^5 + 
        45*\[Rho]^6) + 64*Ec^6*(6370 - 2360*\[Rho] + 3072*\[Rho]^2 - 
        13692*\[Rho]^3 - 2995*\[Rho]^4 - 2765*\[Rho]^5 - 413*\[Rho]^6 + 
        477*\[Rho]^7) - 160*Ec^3*(64 - 389*\[Rho] - 1086*\[Rho]^2 + 
        307*\[Rho]^3 - 780*\[Rho]^4 - 449*\[Rho]^5 - 176*\[Rho]^6 + 
        477*\[Rho]^7) + 60*Ec^2*(55 - 385*\[Rho] - 1009*\[Rho]^2 + 
        525*\[Rho]^3 - 479*\[Rho]^4 - 203*\[Rho]^5 - 125*\[Rho]^6 + 
        477*\[Rho]^7) - 12*Ec*(55 - 385*\[Rho] - 937*\[Rho]^2 + 
        645*\[Rho]^3 - 155*\[Rho]^4 - 95*\[Rho]^5 - 125*\[Rho]^6 + 
        477*\[Rho]^7) + 80*Ec^4*(414 - 1256*\[Rho] - 3351*\[Rho]^2 - 
        834*\[Rho]^3 - 3160*\[Rho]^4 - 2193*\[Rho]^5 - 621*\[Rho]^6 + 
        1431*\[Rho]^7) - 32*Ec^5*(4060 - 3660*\[Rho] - 4656*\[Rho]^2 - 
        14098*\[Rho]^3 - 8679*\[Rho]^4 - 6948*\[Rho]^5 - 1533*\[Rho]^6 + 
        2862*\[Rho]^7))*Log[\[Rho]] - 3600*(-1 + 2*Ec)^7*\[Rho]^3*
     (6 + 10*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^2 - 
    120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(55 - 385*\[Rho] - 877*\[Rho]^2 + 
      745*\[Rho]^3 + 115*\[Rho]^4 - 5*\[Rho]^5 - 125*\[Rho]^6 + 
      477*\[Rho]^7 + 16384*Ec^11*(-5 + 3*\[Rho]^2) + 
      1024*Ec^10*(405 - 25*\[Rho] - 111*\[Rho]^2 + 75*\[Rho]^3) - 
      1024*Ec^9*(885 - 115*\[Rho] + \[Rho]^2 + 97*\[Rho]^3) - 
      256*Ec^8*(-4355 + 855*\[Rho] - 1158*\[Rho]^2 + 1033*\[Rho]^3 + 
        123*\[Rho]^4 + 90*\[Rho]^5) + 128*Ec^7*(-6600 + 1700*\[Rho] - 
        3372*\[Rho]^2 + 6306*\[Rho]^3 + 779*\[Rho]^4 + 702*\[Rho]^5 + 
        45*\[Rho]^6) + 64*Ec^6*(6370 - 2360*\[Rho] + 3072*\[Rho]^2 - 
        13692*\[Rho]^3 - 2995*\[Rho]^4 - 2765*\[Rho]^5 - 413*\[Rho]^6 + 
        477*\[Rho]^7) - 160*Ec^3*(64 - 389*\[Rho] - 1086*\[Rho]^2 + 
        307*\[Rho]^3 - 780*\[Rho]^4 - 449*\[Rho]^5 - 176*\[Rho]^6 + 
        477*\[Rho]^7) + 60*Ec^2*(55 - 385*\[Rho] - 1009*\[Rho]^2 + 
        525*\[Rho]^3 - 479*\[Rho]^4 - 203*\[Rho]^5 - 125*\[Rho]^6 + 
        477*\[Rho]^7) - 12*Ec*(55 - 385*\[Rho] - 937*\[Rho]^2 + 
        645*\[Rho]^3 - 155*\[Rho]^4 - 95*\[Rho]^5 - 125*\[Rho]^6 + 
        477*\[Rho]^7) + 80*Ec^4*(414 - 1256*\[Rho] - 3351*\[Rho]^2 - 
        834*\[Rho]^3 - 3160*\[Rho]^4 - 2193*\[Rho]^5 - 621*\[Rho]^6 + 
        1431*\[Rho]^7) - 32*Ec^5*(4060 - 3660*\[Rho] - 4656*\[Rho]^2 - 
        14098*\[Rho]^3 - 8679*\[Rho]^4 - 6948*\[Rho]^5 - 1533*\[Rho]^6 + 
        2862*\[Rho]^7) - 60*(1 - 2*Ec)^6*\[Rho]^2*(6 + 10*\[Rho] + 
        27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
  (1800*(-1 + 2*Ec)^3*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r15*(720 - 10080*Ec + 60480*Ec^2 - 240000*Ec^3 + 1036800*Ec^4 - 
    5114880*Ec^5 + 19998720*Ec^6 - 53637120*Ec^7 + 96768000*Ec^8 - 
    116121600*Ec^9 + 89210880*Ec^10 - 39813120*Ec^11 + 7864320*Ec^12 - 
    24185*\[Rho] + 354910*Ec*\[Rho] - 2243700*Ec^2*\[Rho] + 
    8454680*Ec^3*\[Rho] - 25486320*Ec^4*\[Rho] + 83405344*Ec^5*\[Rho] - 
    272760000*Ec^6*\[Rho] + 691405440*Ec^7*\[Rho] - 1218113280*Ec^8*\[Rho] + 
    1439019520*Ec^9*\[Rho] - 1099344896*Ec^10*\[Rho] + 
    507586560*Ec^11*\[Rho] - 129863680*Ec^12*\[Rho] + 28631040*Ec^13*\[Rho] - 
    15810560*Ec^14*\[Rho] + 4816896*Ec^15*\[Rho] + 216505*\[Rho]^2 - 
    3148670*Ec*\[Rho]^2 + 19715220*Ec^2*\[Rho]^2 - 69724760*Ec^3*\[Rho]^2 + 
    157270960*Ec^4*\[Rho]^2 - 262629024*Ec^5*\[Rho]^2 + 
    421440960*Ec^6*\[Rho]^2 - 720511104*Ec^7*\[Rho]^2 + 
    1033737984*Ec^8*\[Rho]^2 - 1011204608*Ec^9*\[Rho]^2 + 
    619015168*Ec^10*\[Rho]^2 - 241182720*Ec^11*\[Rho]^2 + 
    82137088*Ec^12*\[Rho]^2 - 32595968*Ec^13*\[Rho]^2 + 
    8011776*Ec^14*\[Rho]^2 - 491520*Ec^15*\[Rho]^2 - 351480*\[Rho]^3 + 
    4621440*Ec*\[Rho]^3 - 25518480*Ec^2*\[Rho]^3 + 74957280*Ec^3*\[Rho]^3 - 
    119811360*Ec^4*\[Rho]^3 + 88837824*Ec^5*\[Rho]^3 - 
    17727744*Ec^6*\[Rho]^3 + 63287808*Ec^7*\[Rho]^3 - 
    188669952*Ec^8*\[Rho]^3 + 141066240*Ec^9*\[Rho]^3 + 
    61857792*Ec^10*\[Rho]^3 - 141852672*Ec^11*\[Rho]^3 + 
    68788224*Ec^12*\[Rho]^3 - 9486336*Ec^13*\[Rho]^3 + 36040*\[Rho]^4 - 
    37760*Ec*\[Rho]^4 - 2868240*Ec^2*\[Rho]^4 + 21359200*Ec^3*\[Rho]^4 - 
    68426080*Ec^4*\[Rho]^4 + 104775232*Ec^5*\[Rho]^4 - 
    42247168*Ec^6*\[Rho]^4 - 71416832*Ec^7*\[Rho]^4 + 
    17024000*Ec^8*\[Rho]^4 + 190023680*Ec^9*\[Rho]^4 - 
    238301184*Ec^10*\[Rho]^4 + 94068736*Ec^11*\[Rho]^4 + 
    958464*Ec^12*\[Rho]^4 - 5160960*Ec^13*\[Rho]^4 + 316330*\[Rho]^5 - 
    4620620*Ec*\[Rho]^5 + 29456520*Ec^2*\[Rho]^5 - 105054000*Ec^3*\[Rho]^5 + 
    227728800*Ec^4*\[Rho]^5 - 307995840*Ec^5*\[Rho]^5 + 
    265176960*Ec^6*\[Rho]^5 - 173640960*Ec^7*\[Rho]^5 + 
    133002240*Ec^8*\[Rho]^5 - 87357440*Ec^9*\[Rho]^5 + 
    7659520*Ec^10*\[Rho]^5 + 26296320*Ec^11*\[Rho]^5 - 
    10813440*Ec^12*\[Rho]^5 - 206490*\[Rho]^6 + 2790540*Ec*\[Rho]^6 - 
    15911400*Ec^2*\[Rho]^6 + 47278320*Ec^3*\[Rho]^6 - 
    69365280*Ec^4*\[Rho]^6 + 14786496*Ec^5*\[Rho]^6 + 
    109146240*Ec^6*\[Rho]^6 - 173464320*Ec^7*\[Rho]^6 + 
    124554240*Ec^8*\[Rho]^6 - 50841600*Ec^9*\[Rho]^6 + 
    18751488*Ec^10*\[Rho]^6 - 6635520*Ec^11*\[Rho]^6 - 60680*\[Rho]^7 + 
    1040320*Ec*\[Rho]^7 - 7577520*Ec^2*\[Rho]^7 + 31385760*Ec^3*\[Rho]^7 - 
    87755360*Ec^4*\[Rho]^7 + 160995904*Ec^5*\[Rho]^7 - 
    180340480*Ec^6*\[Rho]^7 + 115966464*Ec^7*\[Rho]^7 - 
    36145664*Ec^8*\[Rho]^7 + 3836928*Ec^9*\[Rho]^7 - 737280*Ec^10*\[Rho]^7 + 
    75880*\[Rho]^8 - 1027040*Ec*\[Rho]^8 + 5915280*Ec^2*\[Rho]^8 - 
    18832480*Ec^3*\[Rho]^8 + 36328160*Ec^4*\[Rho]^8 - 
    43255104*Ec^5*\[Rho]^8 + 30191104*Ec^6*\[Rho]^8 - 
    10370048*Ec^7*\[Rho]^8 + 671232*Ec^8*\[Rho]^8 + 384000*Ec^9*\[Rho]^8 - 
    2865*\[Rho]^9 + 40110*Ec*\[Rho]^9 - 240660*Ec^2*\[Rho]^9 + 
    802200*Ec^3*\[Rho]^9 - 1687920*Ec^4*\[Rho]^9 + 2223648*Ec^5*\[Rho]^9 - 
    1612992*Ec^6*\[Rho]^9 + 500352*Ec^7*\[Rho]^9 + 225*\[Rho]^10 - 
    3150*Ec*\[Rho]^10 + 18900*Ec^2*\[Rho]^10 - 63000*Ec^3*\[Rho]^10 + 
    126000*Ec^4*\[Rho]^10 - 151200*Ec^5*\[Rho]^10 + 100800*Ec^6*\[Rho]^10 - 
    28800*Ec^7*\[Rho]^10 - 3600*(-1 + 2*Ec)^7*\[Rho]^3*
     (8 + 12*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    120*(-1 + 2*Ec)*\[Rho]*(68 - 490*\[Rho] - 1247*\[Rho]^2 + 1945*\[Rho]^3 - 
      800*\[Rho]^4 - 418*\[Rho]^5 + 795*\[Rho]^6 + 147*\[Rho]^7 + 
      98304*Ec^11*(-1 + \[Rho]^2) + 2048*Ec^10*(244 - 15*\[Rho] - 
        90*\[Rho]^2 + 30*\[Rho]^3) - 2048*Ec^9*(535 - 70*\[Rho] + 
        43*\[Rho]^2 + 75*\[Rho]^3) - 768*Ec^8*(-1760 + 350*\[Rho] - 
        676*\[Rho]^2 - 16*\[Rho]^3 + 79*\[Rho]^4 + 55*\[Rho]^5) + 
      256*Ec^7*(-4010 + 1050*\[Rho] - 2166*\[Rho]^2 + 1462*\[Rho]^3 + 
        1041*\[Rho]^4 + 789*\[Rho]^5 + 60*\[Rho]^6) + 
      64*Ec^6*(7756 - 2940*\[Rho] + 2133*\[Rho]^2 - 7807*\[Rho]^3 - 
        8228*\[Rho]^4 - 6364*\[Rho]^5 + 141*\[Rho]^6 + 147*\[Rho]^7) - 
      192*Ec^5*(826 - 770*\[Rho] - 1545*\[Rho]^2 - 785*\[Rho]^3 - 
        3463*\[Rho]^4 - 2311*\[Rho]^5 + 561*\[Rho]^6 + 147*\[Rho]^7) - 
      160*Ec^3*(79 - 495*\[Rho] - 1542*\[Rho]^2 + 1422*\[Rho]^3 - 
        1769*\[Rho]^4 - 751*\[Rho]^5 + 789*\[Rho]^6 + 147*\[Rho]^7) + 
      60*Ec^2*(68 - 490*\[Rho] - 1423*\[Rho]^2 + 1681*\[Rho]^3 - 
        1394*\[Rho]^4 - 616*\[Rho]^5 + 795*\[Rho]^6 + 147*\[Rho]^7) - 
      12*Ec*(68 - 490*\[Rho] - 1327*\[Rho]^2 + 1825*\[Rho]^3 - 
        1070*\[Rho]^4 - 508*\[Rho]^5 + 795*\[Rho]^6 + 147*\[Rho]^7) + 
      80*Ec^4*(508 - 1596*\[Rho] - 5001*\[Rho]^2 + 2519*\[Rho]^3 - 
        6897*\[Rho]^4 - 3537*\[Rho]^5 + 2115*\[Rho]^6 + 441*\[Rho]^7))*
     Log[\[Rho]] - 3600*(-1 + 2*Ec)^7*\[Rho]^3*(8 + 12*\[Rho] + 27*\[Rho]^2 + 
      9*\[Rho]^3)*Log[\[Rho]]^2 - 120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (68 - 490*\[Rho] - 1247*\[Rho]^2 + 1945*\[Rho]^3 - 800*\[Rho]^4 - 
      418*\[Rho]^5 + 795*\[Rho]^6 + 147*\[Rho]^7 + 
      98304*Ec^11*(-1 + \[Rho]^2) + 2048*Ec^10*(244 - 15*\[Rho] - 
        90*\[Rho]^2 + 30*\[Rho]^3) - 2048*Ec^9*(535 - 70*\[Rho] + 
        43*\[Rho]^2 + 75*\[Rho]^3) - 768*Ec^8*(-1760 + 350*\[Rho] - 
        676*\[Rho]^2 - 16*\[Rho]^3 + 79*\[Rho]^4 + 55*\[Rho]^5) + 
      256*Ec^7*(-4010 + 1050*\[Rho] - 2166*\[Rho]^2 + 1462*\[Rho]^3 + 
        1041*\[Rho]^4 + 789*\[Rho]^5 + 60*\[Rho]^6) + 
      64*Ec^6*(7756 - 2940*\[Rho] + 2133*\[Rho]^2 - 7807*\[Rho]^3 - 
        8228*\[Rho]^4 - 6364*\[Rho]^5 + 141*\[Rho]^6 + 147*\[Rho]^7) - 
      192*Ec^5*(826 - 770*\[Rho] - 1545*\[Rho]^2 - 785*\[Rho]^3 - 
        3463*\[Rho]^4 - 2311*\[Rho]^5 + 561*\[Rho]^6 + 147*\[Rho]^7) - 
      160*Ec^3*(79 - 495*\[Rho] - 1542*\[Rho]^2 + 1422*\[Rho]^3 - 
        1769*\[Rho]^4 - 751*\[Rho]^5 + 789*\[Rho]^6 + 147*\[Rho]^7) + 
      60*Ec^2*(68 - 490*\[Rho] - 1423*\[Rho]^2 + 1681*\[Rho]^3 - 
        1394*\[Rho]^4 - 616*\[Rho]^5 + 795*\[Rho]^6 + 147*\[Rho]^7) - 
      12*Ec*(68 - 490*\[Rho] - 1327*\[Rho]^2 + 1825*\[Rho]^3 - 
        1070*\[Rho]^4 - 508*\[Rho]^5 + 795*\[Rho]^6 + 147*\[Rho]^7) + 
      80*Ec^4*(508 - 1596*\[Rho] - 5001*\[Rho]^2 + 2519*\[Rho]^3 - 
        6897*\[Rho]^4 - 3537*\[Rho]^5 + 2115*\[Rho]^6 + 441*\[Rho]^7) - 
      60*(1 - 2*Ec)^6*\[Rho]^2*(8 + 12*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
       Log[\[Rho]])))/(3600*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r8*(9575 - 140290*Ec + 885420*Ec^2 - 3128680*Ec^3 + 6650640*Ec^4 - 
    7775968*Ec^5 - 716480*Ec^6 + 27039360*Ec^7 - 71274240*Ec^8 + 
    105935360*Ec^9 - 85347328*Ec^10 + 10168320*Ec^11 + 53964800*Ec^12 - 
    60825600*Ec^13 + 32030720*Ec^14 - 7503872*Ec^15 - 109355*\[Rho] + 
    1586170*Ec*\[Rho] - 9903420*Ec^2*\[Rho] + 34043080*Ec^3*\[Rho] - 
    64372880*Ec^4*\[Rho] + 30579168*Ec^5*\[Rho] + 198893760*Ec^6*\[Rho] - 
    699503232*Ec^7*\[Rho] + 1295008512*Ec^8*\[Rho] - 1552239104*Ec^9*\[Rho] + 
    1206098944*Ec^10*\[Rho] - 551946240*Ec^11*\[Rho] + 
    96538624*Ec^12*\[Rho] + 31399936*Ec^13*\[Rho] - 17743872*Ec^14*\[Rho] + 
    1474560*Ec^15*\[Rho] + 30240*\[Rho]^2 - 169680*Ec*\[Rho]^2 - 
    815280*Ec^2*\[Rho]^2 + 9750240*Ec^3*\[Rho]^2 - 37299360*Ec^4*\[Rho]^2 + 
    86298048*Ec^5*\[Rho]^2 - 170533632*Ec^6*\[Rho]^2 + 
    335611392*Ec^7*\[Rho]^2 - 543989760*Ec^8*\[Rho]^2 + 
    590561280*Ec^9*\[Rho]^2 - 358342656*Ec^10*\[Rho]^2 + 
    49496064*Ec^11*\[Rho]^2 + 75472896*Ec^12*\[Rho]^2 - 
    36618240*Ec^13*\[Rho]^2 + 979040*\[Rho]^3 - 14701360*Ec*\[Rho]^3 + 
    95574960*Ec^2*\[Rho]^3 - 350901600*Ec^3*\[Rho]^3 + 
    799334560*Ec^4*\[Rho]^3 - 1156087744*Ec^5*\[Rho]^3 + 
    968217088*Ec^6*\[Rho]^3 - 117243904*Ec^7*\[Rho]^3 - 
    956337152*Ec^8*\[Rho]^3 + 1641318400*Ec^9*\[Rho]^3 - 
    1660096512*Ec^10*\[Rho]^3 + 1124655104*Ec^11*\[Rho]^3 - 
    447537152*Ec^12*\[Rho]^3 + 72105984*Ec^13*\[Rho]^3 - 1256750*\[Rho]^4 + 
    16444900*Ec*\[Rho]^4 - 90233400*Ec^2*\[Rho]^4 + 272067600*Ec^3*\[Rho]^4 - 
    487221600*Ec^4*\[Rho]^4 + 456943680*Ec^5*\[Rho]^4 + 
    114142080*Ec^6*\[Rho]^4 - 1135683840*Ec^7*\[Rho]^4 + 
    2036259840*Ec^8*\[Rho]^4 - 2279290880*Ec^9*\[Rho]^4 + 
    1732894720*Ec^10*\[Rho]^4 - 795033600*Ec^11*\[Rho]^4 + 
    158269440*Ec^12*\[Rho]^4 - 693450*\[Rho]^5 + 12191340*Ec*\[Rho]^5 - 
    90399720*Ec^2*\[Rho]^5 + 379064880*Ec^3*\[Rho]^5 - 
    1041150240*Ec^4*\[Rho]^5 + 2017000128*Ec^5*\[Rho]^5 - 
    2783817600*Ec^6*\[Rho]^5 + 2710237440*Ec^7*\[Rho]^5 - 
    1935006720*Ec^8*\[Rho]^5 + 1107916800*Ec^9*\[Rho]^5 - 
    496582656*Ec^10*\[Rho]^5 + 119439360*Ec^11*\[Rho]^5 + 1616480*\[Rho]^6 - 
    22588720*Ec*\[Rho]^6 + 135238320*Ec^2*\[Rho]^6 - 
    464250080*Ec^3*\[Rho]^6 + 1027890080*Ec^4*\[Rho]^6 - 
    1497370048*Ec^5*\[Rho]^6 + 1378279680*Ec^6*\[Rho]^6 - 
    750002688*Ec^7*\[Rho]^6 + 234649088*Ec^8*\[Rho]^6 - 
    71791616*Ec^9*\[Rho]^6 + 28016640*Ec^10*\[Rho]^6 - 508640*\[Rho]^7 + 
    6437680*Ec*\[Rho]^7 - 33843120*Ec^2*\[Rho]^7 + 94187360*Ec^3*\[Rho]^7 - 
    143950240*Ec^4*\[Rho]^7 + 101318592*Ec^5*\[Rho]^7 + 
    16433152*Ec^6*\[Rho]^7 - 78605312*Ec^7*\[Rho]^7 + 
    46056960*Ec^8*\[Rho]^7 - 7541760*Ec^9*\[Rho]^7 - 71865*\[Rho]^8 + 
    1006110*Ec*\[Rho]^8 - 6036660*Ec^2*\[Rho]^8 + 20122200*Ec^3*\[Rho]^8 - 
    40466160*Ec^4*\[Rho]^8 + 50720544*Ec^5*\[Rho]^8 - 
    40045248*Ec^6*\[Rho]^8 + 19304064*Ec^7*\[Rho]^8 - 4681728*Ec^8*\[Rho]^8 + 
    4725*\[Rho]^9 - 66150*Ec*\[Rho]^9 + 396900*Ec^2*\[Rho]^9 - 
    1323000*Ec^3*\[Rho]^9 + 2646000*Ec^4*\[Rho]^9 - 3175200*Ec^5*\[Rho]^9 + 
    2116800*Ec^6*\[Rho]^9 - 604800*Ec^7*\[Rho]^9 - 
    3600*(-1 + 2*Ec)^7*\[Rho]^2*(-4 + 28*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
     Log[1 - 2*Ec]^2 + 120*(-1 + 2*Ec)*(-26 + 32768*Ec^11 + 230*\[Rho] + 
      1057*\[Rho]^2 - 4145*\[Rho]^3 - 4790*\[Rho]^4 + 10346*\[Rho]^5 + 
      175*\[Rho]^6 - 2847*\[Rho]^7 + 2048*Ec^10*(-83 + 45*\[Rho] - 
        138*\[Rho]^2 + 45*\[Rho]^3) - 2048*Ec^9*(-185 + 185*\[Rho] - 
        626*\[Rho]^2 + 185*\[Rho]^3) + 256*Ec^8*(-1850 + 2550*\[Rho] - 
        9516*\[Rho]^2 + 2614*\[Rho]^3 - 297*\[Rho]^4 + 1467*\[Rho]^5) - 
      256*Ec^7*(-1420 + 2400*\[Rho] - 9792*\[Rho]^2 + 1424*\[Rho]^3 - 
        2235*\[Rho]^4 + 6309*\[Rho]^5 + 756*\[Rho]^6) - 
      64*Ec^6*(2772 - 5580*\[Rho] + 22179*\[Rho]^2 + 10531*\[Rho]^3 + 
        22370*\[Rho]^4 - 51632*\[Rho]^5 - 8305*\[Rho]^6 + 2847*\[Rho]^7) + 
      160*Ec^3*(30 - 240*\[Rho] - 1149*\[Rho]^2 + 5299*\[Rho]^3 + 
        5777*\[Rho]^4 - 10709*\[Rho]^5 - 403*\[Rho]^6 + 2847*\[Rho]^7) + 
      12*Ec*(26 - 230*\[Rho] - 1097*\[Rho]^2 + 4425*\[Rho]^3 + 
        5060*\[Rho]^4 - 10256*\[Rho]^5 - 175*\[Rho]^6 + 2847*\[Rho]^7) - 
      60*Ec^2*(26 - 230*\[Rho] - 1145*\[Rho]^2 + 4761*\[Rho]^3 + 
        5384*\[Rho]^4 - 10148*\[Rho]^5 - 175*\[Rho]^6 + 2847*\[Rho]^7) + 
      64*Ec^5*(896 - 2460*\[Rho] + 4329*\[Rho]^2 + 24265*\[Rho]^3 + 
        29661*\[Rho]^4 - 63213*\[Rho]^5 - 9039*\[Rho]^6 + 8541*\[Rho]^7) - 
      80*Ec^4*(188 - 948*\[Rho] - 2511*\[Rho]^2 + 18817*\[Rho]^3 + 
        20295*\[Rho]^4 - 40011*\[Rho]^5 - 3711*\[Rho]^6 + 8541*\[Rho]^7))*
     Log[\[Rho]] - 3600*(-1 + 2*Ec)^7*\[Rho]^2*(-4 + 28*\[Rho] + 
      27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^2 - 120*(-1 + 2*Ec)*Log[1 - 2*Ec]*
     (-26 + 32768*Ec^11 + 230*\[Rho] + 1057*\[Rho]^2 - 4145*\[Rho]^3 - 
      4790*\[Rho]^4 + 10346*\[Rho]^5 + 175*\[Rho]^6 - 2847*\[Rho]^7 + 
      2048*Ec^10*(-83 + 45*\[Rho] - 138*\[Rho]^2 + 45*\[Rho]^3) - 
      2048*Ec^9*(-185 + 185*\[Rho] - 626*\[Rho]^2 + 185*\[Rho]^3) + 
      256*Ec^8*(-1850 + 2550*\[Rho] - 9516*\[Rho]^2 + 2614*\[Rho]^3 - 
        297*\[Rho]^4 + 1467*\[Rho]^5) - 256*Ec^7*(-1420 + 2400*\[Rho] - 
        9792*\[Rho]^2 + 1424*\[Rho]^3 - 2235*\[Rho]^4 + 6309*\[Rho]^5 + 
        756*\[Rho]^6) - 64*Ec^6*(2772 - 5580*\[Rho] + 22179*\[Rho]^2 + 
        10531*\[Rho]^3 + 22370*\[Rho]^4 - 51632*\[Rho]^5 - 8305*\[Rho]^6 + 
        2847*\[Rho]^7) + 160*Ec^3*(30 - 240*\[Rho] - 1149*\[Rho]^2 + 
        5299*\[Rho]^3 + 5777*\[Rho]^4 - 10709*\[Rho]^5 - 403*\[Rho]^6 + 
        2847*\[Rho]^7) + 12*Ec*(26 - 230*\[Rho] - 1097*\[Rho]^2 + 
        4425*\[Rho]^3 + 5060*\[Rho]^4 - 10256*\[Rho]^5 - 175*\[Rho]^6 + 
        2847*\[Rho]^7) - 60*Ec^2*(26 - 230*\[Rho] - 1145*\[Rho]^2 + 
        4761*\[Rho]^3 + 5384*\[Rho]^4 - 10148*\[Rho]^5 - 175*\[Rho]^6 + 
        2847*\[Rho]^7) + 64*Ec^5*(896 - 2460*\[Rho] + 4329*\[Rho]^2 + 
        24265*\[Rho]^3 + 29661*\[Rho]^4 - 63213*\[Rho]^5 - 9039*\[Rho]^6 + 
        8541*\[Rho]^7) - 80*Ec^4*(188 - 948*\[Rho] - 2511*\[Rho]^2 + 
        18817*\[Rho]^3 + 20295*\[Rho]^4 - 40011*\[Rho]^5 - 3711*\[Rho]^6 + 
        8541*\[Rho]^7) - 60*(1 - 2*Ec)^6*\[Rho]^2*(-4 + 28*\[Rho] + 
        27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
  (7200*(-1 + 2*Ec)^3*mb^5*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (\[Rho]3D*(999 - 12852*Ec + 69444*Ec^2 - 249696*Ec^3 + 1055568*Ec^4 - 
    5077056*Ec^5 + 18241728*Ec^6 - 43186176*Ec^7 + 66388224*Ec^8 - 
    64637952*Ec^9 + 36412416*Ec^10 - 7938048*Ec^11 - 2740224*Ec^12 + 
    2113536*Ec^13 - 442368*Ec^14 - 7595*\[Rho] + 94500*Ec*\[Rho] - 
    492660*Ec^2*\[Rho] + 1579232*Ec^3*\[Rho] - 4914896*Ec^4*\[Rho] + 
    17865792*Ec^5*\[Rho] - 53297856*Ec^6*\[Rho] + 105566208*Ec^7*\[Rho] - 
    130866432*Ec^8*\[Rho] + 95681536*Ec^9*\[Rho] - 34827264*Ec^10*\[Rho] + 
    1646592*Ec^11*\[Rho] + 2576384*Ec^12*\[Rho] - 671744*Ec^13*\[Rho] + 
    49152*Ec^14*\[Rho] + 58456*\[Rho]^2 - 770256*Ec*\[Rho]^2 + 
    4298544*Ec^2*\[Rho]^2 - 13183424*Ec^3*\[Rho]^2 + 24235104*Ec^4*\[Rho]^2 - 
    28100736*Ec^5*\[Rho]^2 + 23987712*Ec^6*\[Rho]^2 - 
    22989312*Ec^7*\[Rho]^2 + 26569728*Ec^8*\[Rho]^2 - 
    24332288*Ec^9*\[Rho]^2 + 14512128*Ec^10*\[Rho]^2 - 
    4792320*Ec^11*\[Rho]^2 + 483328*Ec^12*\[Rho]^2 - 86904*\[Rho]^3 + 
    988368*Ec*\[Rho]^3 - 4534320*Ec^2*\[Rho]^3 + 10176960*Ec^3*\[Rho]^3 - 
    8702304*Ec^4*\[Rho]^3 - 9717120*Ec^5*\[Rho]^3 + 32795904*Ec^6*\[Rho]^3 - 
    33040896*Ec^7*\[Rho]^3 + 10321920*Ec^8*\[Rho]^3 + 5695488*Ec^9*\[Rho]^3 - 
    4399104*Ec^10*\[Rho]^3 + 614400*Ec^11*\[Rho]^3 - 73728*Ec^12*\[Rho]^3 + 
    21274*\[Rho]^4 - 157848*Ec*\[Rho]^4 + 282360*Ec^2*\[Rho]^4 + 
    976960*Ec^3*\[Rho]^4 - 6234080*Ec^4*\[Rho]^4 + 15341184*Ec^5*\[Rho]^4 - 
    20960128*Ec^6*\[Rho]^4 + 16363520*Ec^7*\[Rho]^4 - 7879680*Ec^8*\[Rho]^4 + 
    3522560*Ec^9*\[Rho]^4 - 1409024*Ec^10*\[Rho]^4 + 196608*Ec^11*\[Rho]^4 + 
    19726*\[Rho]^5 - 217608*Ec*\[Rho]^5 + 999336*Ec^2*\[Rho]^5 - 
    2823744*Ec^3*\[Rho]^5 + 5842272*Ec^4*\[Rho]^5 - 8740992*Ec^5*\[Rho]^5 + 
    8996736*Ec^6*\[Rho]^5 - 6868992*Ec^7*\[Rho]^5 + 4205568*Ec^8*\[Rho]^5 - 
    1777664*Ec^9*\[Rho]^5 + 368640*Ec^10*\[Rho]^5 - 8280*\[Rho]^6 + 
    97680*Ec*\[Rho]^6 - 478320*Ec^2*\[Rho]^6 + 1422528*Ec^3*\[Rho]^6 - 
    2494944*Ec^4*\[Rho]^6 + 2429568*Ec^5*\[Rho]^6 - 1388544*Ec^6*\[Rho]^6 + 
    594432*Ec^7*\[Rho]^6 - 333312*Ec^8*\[Rho]^6 + 147456*Ec^9*\[Rho]^6 + 
    1144*\[Rho]^7 - 7824*Ec*\[Rho]^7 + 3696*Ec^2*\[Rho]^7 + 
    101184*Ec^3*\[Rho]^7 - 398624*Ec^4*\[Rho]^7 + 729984*Ec^5*\[Rho]^7 - 
    705280*Ec^6*\[Rho]^7 + 315904*Ec^7*\[Rho]^7 - 38400*Ec^8*\[Rho]^7 + 
    1279*\[Rho]^8 - 15348*Ec*\[Rho]^8 + 76740*Ec^2*\[Rho]^8 - 
    204640*Ec^3*\[Rho]^8 + 317904*Ec^4*\[Rho]^8 - 293952*Ec^5*\[Rho]^8 + 
    153280*Ec^6*\[Rho]^8 - 36864*Ec^7*\[Rho]^8 - 99*\[Rho]^9 + 
    1188*Ec*\[Rho]^9 - 5940*Ec^2*\[Rho]^9 + 15840*Ec^3*\[Rho]^9 - 
    23760*Ec^4*\[Rho]^9 + 19008*Ec^5*\[Rho]^9 - 6336*Ec^6*\[Rho]^9 + 
    720*(1 - 2*Ec)^6*\[Rho]^2*(12 + 28*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
     Log[1 - 2*Ec]^2 - 24*(-1 + 2*Ec)*(18 - 70*\[Rho] + 1433*\[Rho]^2 + 
      1135*\[Rho]^3 - 2030*\[Rho]^4 - 398*\[Rho]^5 + 35*\[Rho]^6 - 
      123*\[Rho]^7 + 49152*Ec^10*(1 + \[Rho]^2) + 
      5120*Ec^9*(-39 + 13*\[Rho] - 15*\[Rho]^2 + 6*\[Rho]^3) - 
      2560*Ec^8*(-135 + 85*\[Rho] + 49*\[Rho]^2 + 26*\[Rho]^3) - 
      640*Ec^7*(516 - 460*\[Rho] - 676*\[Rho]^2 - 32*\[Rho]^3 + 21*\[Rho]^4 + 
        9*\[Rho]^5) + 320*Ec^6*(588 - 660*\[Rho] - 1388*\[Rho]^2 + 
        344*\[Rho]^3 + 161*\[Rho]^4 + 69*\[Rho]^5) + 
      32*Ec^5*(-2016 + 2720*\[Rho] + 4169*\[Rho]^2 - 8075*\[Rho]^3 - 
        1765*\[Rho]^4 - 1207*\[Rho]^5 - 65*\[Rho]^6 + 123*\[Rho]^7) - 
      80*Ec^4*(-168 + 296*\[Rho] - 1615*\[Rho]^2 - 3779*\[Rho]^3 + 
        119*\[Rho]^4 - 403*\[Rho]^5 - 65*\[Rho]^6 + 123*\[Rho]^7) + 
      80*Ec^3*(-30 + 90*\[Rho] - 1921*\[Rho]^2 - 2519*\[Rho]^3 + 
        817*\[Rho]^4 - 73*\[Rho]^5 - 59*\[Rho]^6 + 123*\[Rho]^7) - 
      40*Ec^2*(-18 + 70*\[Rho] - 1757*\[Rho]^2 - 1891*\[Rho]^3 + 
        1301*\[Rho]^4 + 155*\[Rho]^5 - 35*\[Rho]^6 + 123*\[Rho]^7) + 
      10*Ec*(-18 + 70*\[Rho] - 1577*\[Rho]^2 - 1471*\[Rho]^3 + 
        1706*\[Rho]^4 + 290*\[Rho]^5 - 35*\[Rho]^6 + 123*\[Rho]^7))*
     Log[\[Rho]] + 720*(1 - 2*Ec)^6*\[Rho]^2*(12 + 28*\[Rho] + 27*\[Rho]^2 + 
      9*\[Rho]^3)*Log[\[Rho]]^2 + 24*(-1 + 2*Ec)*Log[1 - 2*Ec]*
     (18 - 70*\[Rho] + 1433*\[Rho]^2 + 1135*\[Rho]^3 - 2030*\[Rho]^4 - 
      398*\[Rho]^5 + 35*\[Rho]^6 - 123*\[Rho]^7 + 
      49152*Ec^10*(1 + \[Rho]^2) + 5120*Ec^9*(-39 + 13*\[Rho] - 15*\[Rho]^2 + 
        6*\[Rho]^3) - 2560*Ec^8*(-135 + 85*\[Rho] + 49*\[Rho]^2 + 
        26*\[Rho]^3) - 640*Ec^7*(516 - 460*\[Rho] - 676*\[Rho]^2 - 
        32*\[Rho]^3 + 21*\[Rho]^4 + 9*\[Rho]^5) + 
      320*Ec^6*(588 - 660*\[Rho] - 1388*\[Rho]^2 + 344*\[Rho]^3 + 
        161*\[Rho]^4 + 69*\[Rho]^5) + 32*Ec^5*(-2016 + 2720*\[Rho] + 
        4169*\[Rho]^2 - 8075*\[Rho]^3 - 1765*\[Rho]^4 - 1207*\[Rho]^5 - 
        65*\[Rho]^6 + 123*\[Rho]^7) - 80*Ec^4*(-168 + 296*\[Rho] - 
        1615*\[Rho]^2 - 3779*\[Rho]^3 + 119*\[Rho]^4 - 403*\[Rho]^5 - 
        65*\[Rho]^6 + 123*\[Rho]^7) + 80*Ec^3*(-30 + 90*\[Rho] - 
        1921*\[Rho]^2 - 2519*\[Rho]^3 + 817*\[Rho]^4 - 73*\[Rho]^5 - 
        59*\[Rho]^6 + 123*\[Rho]^7) - 40*Ec^2*(-18 + 70*\[Rho] - 
        1757*\[Rho]^2 - 1891*\[Rho]^3 + 1301*\[Rho]^4 + 155*\[Rho]^5 - 
        35*\[Rho]^6 + 123*\[Rho]^7) + 10*Ec*(-18 + 70*\[Rho] - 
        1577*\[Rho]^2 - 1471*\[Rho]^3 + 1706*\[Rho]^4 + 290*\[Rho]^5 - 
        35*\[Rho]^6 + 123*\[Rho]^7) - 60*(-1 + 2*Ec)^5*\[Rho]^2*
       (12 + 28*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
  (360*(1 - 2*Ec)^2*mb^3*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + (m6*(11805 - 144540*Ec + 739980*Ec^2 - 2377120*Ec^3 + 
    8121520*Ec^4 - 33641920*Ec^5 + 111232320*Ec^6 - 245176320*Ec^7 + 
    350012160*Ec^8 - 315294720*Ec^9 + 164459520*Ec^10 - 34529280*Ec^11 - 
    8826880*Ec^12 + 6799360*Ec^13 - 1392640*Ec^14 - 74825*\[Rho] + 
    859500*Ec*\[Rho] - 4067100*Ec^2*\[Rho] + 10738720*Ec^3*\[Rho] - 
    22067760*Ec^4*\[Rho] + 55770048*Ec^5*\[Rho] - 145612608*Ec^6*\[Rho] + 
    269285376*Ec^7*\[Rho] - 316303104*Ec^8*\[Rho] + 234173440*Ec^9*\[Rho] - 
    120431616*Ec^10*\[Rho] + 61956096*Ec^11*\[Rho] - 33738752*Ec^12*\[Rho] + 
    8798208*Ec^13*\[Rho] + 737280*Ec^14*\[Rho] + 161280*\[Rho]^2 - 
    1675920*Ec*\[Rho]^2 + 6938160*Ec^2*\[Rho]^2 - 12763200*Ec^3*\[Rho]^2 - 
    2639520*Ec^4*\[Rho]^2 + 76943232*Ec^5*\[Rho]^2 - 
    220293888*Ec^6*\[Rho]^2 + 354912768*Ec^7*\[Rho]^2 - 
    358256640*Ec^8*\[Rho]^2 + 227481600*Ec^9*\[Rho]^2 - 
    85868544*Ec^10*\[Rho]^2 + 10592256*Ec^11*\[Rho]^2 + 
    4890624*Ec^12*\[Rho]^2 - 363360*\[Rho]^3 + 4632720*Ec*\[Rho]^3 - 
    25719600*Ec^2*\[Rho]^3 + 81396800*Ec^3*\[Rho]^3 - 
    162848480*Ec^4*\[Rho]^3 + 217072256*Ec^5*\[Rho]^3 - 
    182747648*Ec^6*\[Rho]^3 + 15452672*Ec^7*\[Rho]^3 + 
    249256960*Ec^8*\[Rho]^3 - 395253760*Ec^9*\[Rho]^3 + 
    277762048*Ec^10*\[Rho]^3 - 91316224*Ec^11*\[Rho]^3 + 
    13049856*Ec^12*\[Rho]^3 + 146950*\[Rho]^4 - 1422600*Ec*\[Rho]^4 + 
    4679400*Ec^2*\[Rho]^4 - 6724800*Ec^3*\[Rho]^4 + 12554400*Ec^4*\[Rho]^4 - 
    39676800*Ec^5*\[Rho]^4 + 27192960*Ec^6*\[Rho]^4 + 
    142694400*Ec^7*\[Rho]^4 - 350238720*Ec^8*\[Rho]^4 + 
    335810560*Ec^9*\[Rho]^4 - 155136000*Ec^10*\[Rho]^4 + 
    29491200*Ec^11*\[Rho]^4 + 641970*\[Rho]^5 - 8444760*Ec*\[Rho]^5 + 
    46540920*Ec^2*\[Rho]^5 - 141622080*Ec^3*\[Rho]^5 + 
    266966880*Ec^4*\[Rho]^5 - 337526400*Ec^5*\[Rho]^5 + 
    310995840*Ec^6*\[Rho]^5 - 234792960*Ec^7*\[Rho]^5 + 
    162263040*Ec^8*\[Rho]^5 - 87429120*Ec^9*\[Rho]^5 + 
    22671360*Ec^10*\[Rho]^5 - 681600*\[Rho]^6 + 7827600*Ec*\[Rho]^6 - 
    37028400*Ec^2*\[Rho]^6 + 97033280*Ec^3*\[Rho]^6 - 
    155327840*Ec^4*\[Rho]^6 + 148022912*Ec^5*\[Rho]^6 - 
    72255232*Ec^6*\[Rho]^6 + 15599104*Ec^7*\[Rho]^6 - 7676416*Ec^8*\[Rho]^6 + 
    5529600*Ec^9*\[Rho]^6 + 125920*\[Rho]^7 - 1249680*Ec*\[Rho]^7 + 
    4680240*Ec^2*\[Rho]^7 - 7336000*Ec^3*\[Rho]^7 + 426720*Ec^4*\[Rho]^7 + 
    14621568*Ec^5*\[Rho]^7 - 20006912*Ec^6*\[Rho]^7 + 
    10286592*Ec^7*\[Rho]^7 - 1405440*Ec^8*\[Rho]^7 + 33885*\[Rho]^8 - 
    406620*Ec*\[Rho]^8 + 2033100*Ec^2*\[Rho]^8 - 5421600*Ec^3*\[Rho]^8 + 
    8279280*Ec^4*\[Rho]^8 - 7356096*Ec^5*\[Rho]^8 + 3751488*Ec^6*\[Rho]^8 - 
    940032*Ec^7*\[Rho]^8 - 2025*\[Rho]^9 + 24300*Ec*\[Rho]^9 - 
    121500*Ec^2*\[Rho]^9 + 324000*Ec^3*\[Rho]^9 - 486000*Ec^4*\[Rho]^9 + 
    388800*Ec^5*\[Rho]^9 - 129600*Ec^6*\[Rho]^9 - 3600*(1 - 2*Ec)^6*\[Rho]^2*
     (-8 + 64*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    120*(-1 + 2*Ec)*(12 + 32768*Ec^10 + 160*\[Rho] - 1081*\[Rho]^2 - 
      1135*\[Rho]^3 - 1420*\[Rho]^4 + 3088*\[Rho]^5 + 1465*\[Rho]^6 - 
      1089*\[Rho]^7 - 5120*Ec^9*(26 + 12*\[Rho] - 6*\[Rho]^2 + 9*\[Rho]^3) - 
      512*Ec^8*(-450 - 440*\[Rho] + 470*\[Rho]^2 + 131*\[Rho]^3) - 
      128*Ec^7*(1720 + 2600*\[Rho] - 4040*\[Rho]^2 - 4180*\[Rho]^3 - 
        585*\[Rho]^4 + 531*\[Rho]^5) + 64*Ec^6*(1960 + 4000*\[Rho] - 
        7720*\[Rho]^2 - 14364*\[Rho]^3 - 3141*\[Rho]^4 + 4167*\[Rho]^5 + 
        576*\[Rho]^6) + 32*Ec^5*(-1344 - 3560*\[Rho] + 7781*\[Rho]^2 + 
        28781*\[Rho]^3 + 9721*\[Rho]^4 - 14065*\[Rho]^5 - 3967*\[Rho]^6 + 
        1089*\[Rho]^7) - 80*Ec^4*(-112 - 464*\[Rho] + 1253*\[Rho]^2 + 
        8469*\[Rho]^3 + 4141*\[Rho]^4 - 5173*\[Rho]^5 - 2239*\[Rho]^6 + 
        1089*\[Rho]^7) + 80*Ec^3*(-20 - 188*\[Rho] + 785*\[Rho]^2 + 
        4435*\[Rho]^3 + 2773*\[Rho]^4 - 3193*\[Rho]^5 - 1645*\[Rho]^6 + 
        1089*\[Rho]^7) + 10*Ec*(-12 - 160*\[Rho] + 985*\[Rho]^2 + 
        1903*\[Rho]^3 + 1744*\[Rho]^4 - 2980*\[Rho]^5 - 1465*\[Rho]^6 + 
        1089*\[Rho]^7) - 40*Ec^2*(-12 - 160*\[Rho] + 865*\[Rho]^2 + 
        2863*\[Rho]^3 + 2149*\[Rho]^4 - 2845*\[Rho]^5 - 1465*\[Rho]^6 + 
        1089*\[Rho]^7))*Log[\[Rho]] - 3600*(1 - 2*Ec)^6*\[Rho]^2*
     (-8 + 64*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^2 + 
    120*(-1 + 2*Ec)*Log[1 - 2*Ec]*(12 + 32768*Ec^10 + 160*\[Rho] - 
      1081*\[Rho]^2 - 1135*\[Rho]^3 - 1420*\[Rho]^4 + 3088*\[Rho]^5 + 
      1465*\[Rho]^6 - 1089*\[Rho]^7 - 5120*Ec^9*(26 + 12*\[Rho] - 
        6*\[Rho]^2 + 9*\[Rho]^3) - 512*Ec^8*(-450 - 440*\[Rho] + 
        470*\[Rho]^2 + 131*\[Rho]^3) - 128*Ec^7*(1720 + 2600*\[Rho] - 
        4040*\[Rho]^2 - 4180*\[Rho]^3 - 585*\[Rho]^4 + 531*\[Rho]^5) + 
      64*Ec^6*(1960 + 4000*\[Rho] - 7720*\[Rho]^2 - 14364*\[Rho]^3 - 
        3141*\[Rho]^4 + 4167*\[Rho]^5 + 576*\[Rho]^6) + 
      32*Ec^5*(-1344 - 3560*\[Rho] + 7781*\[Rho]^2 + 28781*\[Rho]^3 + 
        9721*\[Rho]^4 - 14065*\[Rho]^5 - 3967*\[Rho]^6 + 1089*\[Rho]^7) - 
      80*Ec^4*(-112 - 464*\[Rho] + 1253*\[Rho]^2 + 8469*\[Rho]^3 + 
        4141*\[Rho]^4 - 5173*\[Rho]^5 - 2239*\[Rho]^6 + 1089*\[Rho]^7) + 
      80*Ec^3*(-20 - 188*\[Rho] + 785*\[Rho]^2 + 4435*\[Rho]^3 + 
        2773*\[Rho]^4 - 3193*\[Rho]^5 - 1645*\[Rho]^6 + 1089*\[Rho]^7) + 
      10*Ec*(-12 - 160*\[Rho] + 985*\[Rho]^2 + 1903*\[Rho]^3 + 
        1744*\[Rho]^4 - 2980*\[Rho]^5 - 1465*\[Rho]^6 + 1089*\[Rho]^7) - 
      40*Ec^2*(-12 - 160*\[Rho] + 865*\[Rho]^2 + 2863*\[Rho]^3 + 
        2149*\[Rho]^4 - 2845*\[Rho]^5 - 1465*\[Rho]^6 + 1089*\[Rho]^7) + 
      60*(-1 + 2*Ec)^5*\[Rho]^2*(-8 + 64*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*
       Log[\[Rho]])))/(7200*(1 - 2*Ec)^2*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m2*(3453 - 48918*Ec + 297540*Ec^2 - 1128248*Ec^3 + 4023408*Ec^4 - 
    16778784*Ec^5 + 61749952*Ec^6 - 162545280*Ec^7 + 291201792*Ec^8 - 
    348989952*Ec^9 + 269368320*Ec^10 - 120440832*Ec^11 + 19763200*Ec^12 + 
    6955008*Ec^13 - 4374528*Ec^14 + 950272*Ec^15 - 24753*\[Rho] + 
    337902*Ec*\[Rho] - 1966932*Ec^2*\[Rho] + 6734872*Ec^3*\[Rho] - 
    18441328*Ec^4*\[Rho] + 56552992*Ec^5*\[Rho] - 174893760*Ec^6*\[Rho] + 
    412089984*Ec^7*\[Rho] - 663457536*Ec^8*\[Rho] + 704549376*Ec^9*\[Rho] - 
    470559744*Ec^10*\[Rho] + 172419072*Ec^11*\[Rho] - 14520320*Ec^12*\[Rho] - 
    12722176*Ec^13*\[Rho] + 3850240*Ec^14*\[Rho] + 98304*Ec^15*\[Rho] + 
    111760*\[Rho]^2 - 1525808*Ec*\[Rho]^2 + 8906064*Ec^2*\[Rho]^2 - 
    29253920*Ec^3*\[Rho]^2 + 62042464*Ec^4*\[Rho]^2 - 
    104030784*Ec^5*\[Rho]^2 + 186805248*Ec^6*\[Rho]^2 - 
    358272000*Ec^7*\[Rho]^2 + 557171712*Ec^8*\[Rho]^2 - 
    604878848*Ec^9*\[Rho]^2 + 432222208*Ec^10*\[Rho]^2 - 
    188719104*Ec^11*\[Rho]^2 + 41181184*Ec^12*\[Rho]^2 - 
    1654784*Ec^13*\[Rho]^2 - 240816*\[Rho]^3 + 3305904*Ec*\[Rho]^3 - 
    19584144*Ec^2*\[Rho]^3 + 65145760*Ec^3*\[Rho]^3 - 
    130969056*Ec^4*\[Rho]^3 + 156269376*Ec^5*\[Rho]^3 - 
    99771648*Ec^6*\[Rho]^3 + 46490112*Ec^7*\[Rho]^3 - 
    101289984*Ec^8*\[Rho]^3 + 179945472*Ec^9*\[Rho]^3 - 
    140156928*Ec^10*\[Rho]^3 + 38092800*Ec^11*\[Rho]^3 + 
    5496832*Ec^12*\[Rho]^3 - 2506752*Ec^13*\[Rho]^3 + 229686*\[Rho]^4 - 
    3160884*Ec*\[Rho]^4 + 18815544*Ec^2*\[Rho]^4 - 62422160*Ec^3*\[Rho]^4 + 
    121592480*Ec^4*\[Rho]^4 - 129297344*Ec^5*\[Rho]^4 + 
    43377536*Ec^6*\[Rho]^4 + 58296064*Ec^7*\[Rho]^4 - 
    88514560*Ec^8*\[Rho]^4 + 75673600*Ec^9*\[Rho]^4 - 
    60583936*Ec^10*\[Rho]^4 + 33562624*Ec^11*\[Rho]^4 - 
    7471104*Ec^12*\[Rho]^4 - 38318*\[Rho]^5 + 441028*Ec*\[Rho]^5 - 
    1900440*Ec^2*\[Rho]^5 + 969168*Ec^3*\[Rho]^5 + 19312992*Ec^4*\[Rho]^5 - 
    74912832*Ec^5*\[Rho]^5 + 140663424*Ec^6*\[Rho]^5 - 
    164463360*Ec^7*\[Rho]^5 + 132655104*Ec^8*\[Rho]^5 - 
    79314944*Ec^9*\[Rho]^5 + 34041856*Ec^10*\[Rho]^5 - 
    7741440*Ec^11*\[Rho]^5 - 75792*\[Rho]^6 + 1084848*Ec*\[Rho]^6 - 
    6675408*Ec^2*\[Rho]^6 + 24475168*Ec^3*\[Rho]^6 - 56349792*Ec^4*\[Rho]^6 + 
    82818624*Ec^5*\[Rho]^6 - 78267904*Ec^6*\[Rho]^6 + 
    46940160*Ec^7*\[Rho]^6 - 19557888*Ec^8*\[Rho]^6 + 8012800*Ec^9*\[Rho]^6 - 
    2654208*Ec^10*\[Rho]^6 + 26160*\[Rho]^7 - 313392*Ec*\[Rho]^7 + 
    1510416*Ec^2*\[Rho]^7 - 3627680*Ec^3*\[Rho]^7 + 3635936*Ec^4*\[Rho]^7 + 
    2256064*Ec^5*\[Rho]^7 - 10019072*Ec^6*\[Rho]^7 + 10476032*Ec^7*\[Rho]^7 - 
    4562432*Ec^8*\[Rho]^7 + 599040*Ec^9*\[Rho]^7 + 9421*\[Rho]^8 - 
    131894*Ec*\[Rho]^8 + 791364*Ec^2*\[Rho]^8 - 2637880*Ec^3*\[Rho]^8 + 
    5374256*Ec^4*\[Rho]^8 - 6908064*Ec^5*\[Rho]^8 + 5540800*Ec^6*\[Rho]^8 - 
    2620544*Ec^7*\[Rho]^8 + 589824*Ec^8*\[Rho]^8 - 801*\[Rho]^9 + 
    11214*Ec*\[Rho]^9 - 67284*Ec^2*\[Rho]^9 + 224280*Ec^3*\[Rho]^9 - 
    448560*Ec^4*\[Rho]^9 + 538272*Ec^5*\[Rho]^9 - 358848*Ec^6*\[Rho]^9 + 
    102528*Ec^7*\[Rho]^9 - 720*(-1 + 2*Ec)^7*\[Rho]^2*
     (8 - 72*\[Rho] + 81*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    24*(-1 + 2*Ec)*(-12 - 180*\[Rho] + 809*\[Rho]^2 - 1365*\[Rho]^3 + 
      1140*\[Rho]^4 - 1988*\[Rho]^5 + 495*\[Rho]^6 + 1101*\[Rho]^7 + 
      65536*Ec^11*(1 + 3*\[Rho]^2) - 10240*Ec^9*(-58 - 58*\[Rho] - 
        2*\[Rho]^2 + 39*\[Rho]^3) + 2048*Ec^10*(-146 - 70*\[Rho] - 
        258*\[Rho]^2 + 105*\[Rho]^3) - 1280*Ec^8*(524 + 804*\[Rho] - 
        1092*\[Rho]^2 + 122*\[Rho]^3 + 111*\[Rho]^4 + 75*\[Rho]^5) + 
      1280*Ec^7*(368 + 760*\[Rho] - 1632*\[Rho]^2 + 596*\[Rho]^3 + 
        469*\[Rho]^4 + 345*\[Rho]^5 + 24*\[Rho]^6) + 
      64*Ec^6*(-3304 - 8680*\[Rho] + 22653*\[Rho]^2 - 4615*\[Rho]^3 - 
        17830*\[Rho]^4 - 15248*\[Rho]^5 - 855*\[Rho]^6 + 1101*\[Rho]^7) - 
      160*Ec^3*(-16 - 196*\[Rho] + 573*\[Rho]^2 + 1219*\[Rho]^3 - 
        1733*\[Rho]^4 - 3251*\[Rho]^5 + 387*\[Rho]^6 + 1101*\[Rho]^7) + 
      60*Ec^2*(-12 - 180*\[Rho] + 633*\[Rho]^2 + 219*\[Rho]^3 - 
        642*\[Rho]^4 - 2582*\[Rho]^5 + 495*\[Rho]^6 + 1101*\[Rho]^7) - 
      12*Ec*(-12 - 180*\[Rho] + 729*\[Rho]^2 - 645*\[Rho]^3 + 330*\[Rho]^4 - 
        2258*\[Rho]^5 + 495*\[Rho]^6 + 1101*\[Rho]^7) - 
      64*Ec^5*(-952 - 3360*\[Rho] + 9159*\[Rho]^2 + 7615*\[Rho]^3 - 
        19095*\[Rho]^4 - 19869*\[Rho]^5 - 45*\[Rho]^6 + 3303*\[Rho]^7) + 
      80*Ec^4*(-152 - 952*\[Rho] + 2487*\[Rho]^2 + 6731*\[Rho]^3 - 
        9737*\[Rho]^4 - 12963*\[Rho]^5 + 783*\[Rho]^6 + 3303*\[Rho]^7))*
     Log[\[Rho]] - 720*(-1 + 2*Ec)^7*\[Rho]^2*(8 - 72*\[Rho] + 81*\[Rho]^2 + 
      27*\[Rho]^3)*Log[\[Rho]]^2 - 24*(-1 + 2*Ec)*Log[1 - 2*Ec]*
     (-12 - 180*\[Rho] + 809*\[Rho]^2 - 1365*\[Rho]^3 + 1140*\[Rho]^4 - 
      1988*\[Rho]^5 + 495*\[Rho]^6 + 1101*\[Rho]^7 + 
      65536*Ec^11*(1 + 3*\[Rho]^2) - 10240*Ec^9*(-58 - 58*\[Rho] - 
        2*\[Rho]^2 + 39*\[Rho]^3) + 2048*Ec^10*(-146 - 70*\[Rho] - 
        258*\[Rho]^2 + 105*\[Rho]^3) - 1280*Ec^8*(524 + 804*\[Rho] - 
        1092*\[Rho]^2 + 122*\[Rho]^3 + 111*\[Rho]^4 + 75*\[Rho]^5) + 
      1280*Ec^7*(368 + 760*\[Rho] - 1632*\[Rho]^2 + 596*\[Rho]^3 + 
        469*\[Rho]^4 + 345*\[Rho]^5 + 24*\[Rho]^6) + 
      64*Ec^6*(-3304 - 8680*\[Rho] + 22653*\[Rho]^2 - 4615*\[Rho]^3 - 
        17830*\[Rho]^4 - 15248*\[Rho]^5 - 855*\[Rho]^6 + 1101*\[Rho]^7) - 
      160*Ec^3*(-16 - 196*\[Rho] + 573*\[Rho]^2 + 1219*\[Rho]^3 - 
        1733*\[Rho]^4 - 3251*\[Rho]^5 + 387*\[Rho]^6 + 1101*\[Rho]^7) + 
      60*Ec^2*(-12 - 180*\[Rho] + 633*\[Rho]^2 + 219*\[Rho]^3 - 
        642*\[Rho]^4 - 2582*\[Rho]^5 + 495*\[Rho]^6 + 1101*\[Rho]^7) - 
      12*Ec*(-12 - 180*\[Rho] + 729*\[Rho]^2 - 645*\[Rho]^3 + 330*\[Rho]^4 - 
        2258*\[Rho]^5 + 495*\[Rho]^6 + 1101*\[Rho]^7) - 
      64*Ec^5*(-952 - 3360*\[Rho] + 9159*\[Rho]^2 + 7615*\[Rho]^3 - 
        19095*\[Rho]^4 - 19869*\[Rho]^5 - 45*\[Rho]^6 + 3303*\[Rho]^7) + 
      80*Ec^4*(-152 - 952*\[Rho] + 2487*\[Rho]^2 + 6731*\[Rho]^3 - 
        9737*\[Rho]^4 - 12963*\[Rho]^5 + 783*\[Rho]^6 + 3303*\[Rho]^7) - 
      60*(1 - 2*Ec)^6*\[Rho]^2*(8 - 72*\[Rho] + 81*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]])))/(1440*(-1 + 2*Ec)^3*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (m5*(-875 + 11268*Ec - 60948*Ec^2 + 139360*Ec^3 + 322736*Ec^4 - 
    4120000*Ec^5 + 17809728*Ec^6 - 46123008*Ec^7 + 76880640*Ec^8 - 
    81142784*Ec^9 + 49075200*Ec^10 - 11132928*Ec^11 - 3387392*Ec^12 + 
    1556480*Ec^13 + 180224*Ec^14 + 10671*\[Rho] - 136692*Ec*\[Rho] + 
    735300*Ec^2*\[Rho] - 1863392*Ec^3*\[Rho] - 182576*Ec^4*\[Rho] + 
    19093440*Ec^5*\[Rho] - 74551104*Ec^6*\[Rho] + 159614976*Ec^7*\[Rho] - 
    212340480*Ec^8*\[Rho] + 172397568*Ec^9*\[Rho] - 74793984*Ec^10*\[Rho] + 
    8871936*Ec^11*\[Rho] + 3616768*Ec^12*\[Rho] - 376832*Ec^13*\[Rho] - 
    49152*Ec^14*\[Rho] + 71824*\[Rho]^2 - 1039056*Ec*\[Rho]^2 + 
    6350448*Ec^2*\[Rho]^2 - 21406784*Ec^3*\[Rho]^2 + 44653536*Ec^4*\[Rho]^2 - 
    67797120*Ec^5*\[Rho]^2 + 105259776*Ec^6*\[Rho]^2 - 
    185961984*Ec^7*\[Rho]^2 + 266201088*Ec^8*\[Rho]^2 - 
    245983232*Ec^9*\[Rho]^2 + 133177344*Ec^10*\[Rho]^2 - 
    38658048*Ec^11*\[Rho]^2 + 5349376*Ec^12*\[Rho]^2 - 198896*\[Rho]^3 + 
    2401872*Ec*\[Rho]^3 - 11938800*Ec^2*\[Rho]^3 + 30354240*Ec^3*\[Rho]^3 - 
    38970976*Ec^4*\[Rho]^3 + 22871168*Ec^5*\[Rho]^3 - 
    34710528*Ec^6*\[Rho]^3 + 136202752*Ec^7*\[Rho]^3 - 
    243829760*Ec^8*\[Rho]^3 + 221120512*Ec^9*\[Rho]^3 - 
    105828352*Ec^10*\[Rho]^3 + 24485888*Ec^11*\[Rho]^3 - 
    1695744*Ec^12*\[Rho]^3 + 236166*\[Rho]^4 - 2805192*Ec*\[Rho]^4 + 
    14086440*Ec^2*\[Rho]^4 - 38559680*Ec^3*\[Rho]^4 + 
    64049440*Ec^4*\[Rho]^4 - 75993984*Ec^5*\[Rho]^4 + 
    92590208*Ec^6*\[Rho]^4 - 129495040*Ec^7*\[Rho]^4 + 
    143462400*Ec^8*\[Rho]^4 - 97710080*Ec^9*\[Rho]^4 + 
    34975744*Ec^10*\[Rho]^4 - 4620288*Ec^11*\[Rho]^4 - 225710*\[Rho]^5 + 
    2737512*Ec*\[Rho]^5 - 13783752*Ec^2*\[Rho]^5 + 38374080*Ec^3*\[Rho]^5 - 
    65450016*Ec^4*\[Rho]^5 + 71241600*Ec^5*\[Rho]^5 - 
    54370944*Ec^6*\[Rho]^5 + 41293824*Ec^7*\[Rho]^5 - 
    35112960*Ec^8*\[Rho]^5 + 19812352*Ec^9*\[Rho]^5 - 
    4239360*Ec^10*\[Rho]^5 + 112624*\[Rho]^6 - 1188528*Ec*\[Rho]^6 + 
    4964880*Ec^2*\[Rho]^6 - 11105728*Ec^3*\[Rho]^6 + 12973856*Ec^4*\[Rho]^6 - 
    4508032*Ec^5*\[Rho]^6 - 4689152*Ec^6*\[Rho]^6 + 3259904*Ec^7*\[Rho]^6 + 
    1539584*Ec^8*\[Rho]^6 - 1253376*Ec^9*\[Rho]^6 + 3696*\[Rho]^7 - 
    95184*Ec*\[Rho]^7 + 780912*Ec^2*\[Rho]^7 - 3096896*Ec^3*\[Rho]^7 + 
    6969184*Ec^4*\[Rho]^7 - 9418368*Ec^5*\[Rho]^7 + 7430656*Ec^6*\[Rho]^7 - 
    2918912*Ec^7*\[Rho]^7 + 314880*Ec^8*\[Rho]^7 - 10139*\[Rho]^8 + 
    121668*Ec*\[Rho]^8 - 608340*Ec^2*\[Rho]^8 + 1622240*Ec^3*\[Rho]^8 - 
    2496144*Ec^4*\[Rho]^8 + 2243904*Ec^5*\[Rho]^8 - 1121216*Ec^6*\[Rho]^8 + 
    258048*Ec^7*\[Rho]^8 + 639*\[Rho]^9 - 7668*Ec*\[Rho]^9 + 
    38340*Ec^2*\[Rho]^9 - 102240*Ec^3*\[Rho]^9 + 153360*Ec^4*\[Rho]^9 - 
    122688*Ec^5*\[Rho]^9 + 40896*Ec^6*\[Rho]^9 + 720*(1 - 2*Ec)^6*\[Rho]^2*
     (32 + 56*\[Rho] + 81*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    24*(-1 + 2*Ec)*(-16 + 180*\[Rho] + 3691*\[Rho]^2 - 315*\[Rho]^3 - 
      600*\[Rho]^4 - 604*\[Rho]^5 - 3395*\[Rho]^6 + 1059*\[Rho]^7 + 
      32768*Ec^10*(2 + 3*\[Rho]^2) + 5120*Ec^9*(-48 + 22*\[Rho] - 
        72*\[Rho]^2 + 21*\[Rho]^3) - 2560*Ec^8*(-152 + 138*\[Rho] - 
        184*\[Rho]^2 + 85*\[Rho]^3) + 640*Ec^7*(-528 + 720*\[Rho] - 
        160*\[Rho]^2 + 204*\[Rho]^3 - 183*\[Rho]^4 + 45*\[Rho]^5) - 
      320*Ec^6*(-544 + 1000*\[Rho] + 640*\[Rho]^2 - 412*\[Rho]^3 - 
        1619*\[Rho]^4 + 201*\[Rho]^5 + 72*\[Rho]^6) - 
      32*Ec^5*(1648 - 3720*\[Rho] + 1787*\[Rho]^2 + 11675*\[Rho]^3 + 
        26955*\[Rho]^4 - 1339*\[Rho]^5 - 5045*\[Rho]^6 + 1059*\[Rho]^7) + 
      80*Ec^4*(96 - 144*\[Rho] + 5339*\[Rho]^2 + 4707*\[Rho]^3 + 
        8799*\[Rho]^4 + 41*\[Rho]^5 - 3965*\[Rho]^6 + 1059*\[Rho]^7) - 
      80*Ec^3*(-8 + 152*\[Rho] + 5099*\[Rho]^2 + 2417*\[Rho]^3 + 
        3763*\[Rho]^4 + 233*\[Rho]^5 - 3599*\[Rho]^6 + 1059*\[Rho]^7) - 
      10*Ec*(-16 + 180*\[Rho] + 4075*\[Rho]^2 + 357*\[Rho]^3 + 372*\[Rho]^4 - 
        280*\[Rho]^5 - 3395*\[Rho]^6 + 1059*\[Rho]^7) + 
      40*Ec^2*(-16 + 180*\[Rho] + 4555*\[Rho]^2 + 1197*\[Rho]^3 + 
        1587*\[Rho]^4 + 125*\[Rho]^5 - 3395*\[Rho]^6 + 1059*\[Rho]^7))*
     Log[\[Rho]] + 720*(1 - 2*Ec)^6*\[Rho]^2*(32 + 56*\[Rho] + 81*\[Rho]^2 + 
      27*\[Rho]^3)*Log[\[Rho]]^2 + 24*(-1 + 2*Ec)*Log[1 - 2*Ec]*
     (-16 + 180*\[Rho] + 3691*\[Rho]^2 - 315*\[Rho]^3 - 600*\[Rho]^4 - 
      604*\[Rho]^5 - 3395*\[Rho]^6 + 1059*\[Rho]^7 + 
      32768*Ec^10*(2 + 3*\[Rho]^2) + 5120*Ec^9*(-48 + 22*\[Rho] - 
        72*\[Rho]^2 + 21*\[Rho]^3) - 2560*Ec^8*(-152 + 138*\[Rho] - 
        184*\[Rho]^2 + 85*\[Rho]^3) + 640*Ec^7*(-528 + 720*\[Rho] - 
        160*\[Rho]^2 + 204*\[Rho]^3 - 183*\[Rho]^4 + 45*\[Rho]^5) - 
      320*Ec^6*(-544 + 1000*\[Rho] + 640*\[Rho]^2 - 412*\[Rho]^3 - 
        1619*\[Rho]^4 + 201*\[Rho]^5 + 72*\[Rho]^6) - 
      32*Ec^5*(1648 - 3720*\[Rho] + 1787*\[Rho]^2 + 11675*\[Rho]^3 + 
        26955*\[Rho]^4 - 1339*\[Rho]^5 - 5045*\[Rho]^6 + 1059*\[Rho]^7) + 
      80*Ec^4*(96 - 144*\[Rho] + 5339*\[Rho]^2 + 4707*\[Rho]^3 + 
        8799*\[Rho]^4 + 41*\[Rho]^5 - 3965*\[Rho]^6 + 1059*\[Rho]^7) - 
      80*Ec^3*(-8 + 152*\[Rho] + 5099*\[Rho]^2 + 2417*\[Rho]^3 + 
        3763*\[Rho]^4 + 233*\[Rho]^5 - 3599*\[Rho]^6 + 1059*\[Rho]^7) - 
      10*Ec*(-16 + 180*\[Rho] + 4075*\[Rho]^2 + 357*\[Rho]^3 + 372*\[Rho]^4 - 
        280*\[Rho]^5 - 3395*\[Rho]^6 + 1059*\[Rho]^7) + 
      40*Ec^2*(-16 + 180*\[Rho] + 4555*\[Rho]^2 + 1197*\[Rho]^3 + 
        1587*\[Rho]^4 + 125*\[Rho]^5 - 3395*\[Rho]^6 + 1059*\[Rho]^7) - 
      60*(-1 + 2*Ec)^5*\[Rho]^2*(32 + 56*\[Rho] + 81*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]])))/(1440*(1 - 2*Ec)^2*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r6*(19440 - 311040*Ec + 2177280*Ec^2 - 9745920*Ec^3 + 40953600*Ec^4 - 
    194088960*Ec^5 + 816168960*Ec^6 - 2528133120*Ec^7 + 5509140480*Ec^8 - 
    8360755200*Ec^9 + 8679260160*Ec^10 - 5892341760*Ec^11 + 
    2362245120*Ec^12 - 424673280*Ec^13 - 322615*\[Rho] + 5380240*Ec*\[Rho] - 
    39408880*Ec^2*\[Rho] + 173496000*Ec^3*\[Rho] - 578532960*Ec^4*\[Rho] + 
    1881908480*Ec^5*\[Rho] - 6205226240*Ec^6*\[Rho] + 
    17243847680*Ec^7*\[Rho] - 35423278080*Ec^8*\[Rho] + 
    51131002880*Ec^9*\[Rho] - 50188636160*Ec^10*\[Rho] + 
    31676579840*Ec^11*\[Rho] - 11059568640*Ec^12*\[Rho] + 
    677314560*Ec^13*\[Rho] + 1160314880*Ec^14*\[Rho] - 
    575406080*Ec^15*\[Rho] + 120258560*Ec^16*\[Rho] + 3152995*\[Rho]^2 - 
    52624720*Ec*\[Rho]^2 + 385787440*Ec^2*\[Rho]^2 - 
    1640724160*Ec^3*\[Rho]^2 + 4579258400*Ec^4*\[Rho]^2 - 
    9427282688*Ec^5*\[Rho]^2 + 16975397632*Ec^6*\[Rho]^2 - 
    30244678656*Ec^7*\[Rho]^2 + 48532789248*Ec^8*\[Rho]^2 - 
    58733441024*Ec^9*\[Rho]^2 + 47163920384*Ec^10*\[Rho]^2 - 
    21932294144*Ec^11*\[Rho]^2 + 3801669632*Ec^12*\[Rho]^2 + 
    1175650304*Ec^13*\[Rho]^2 - 746258432*Ec^14*\[Rho]^2 + 
    165412864*Ec^15*\[Rho]^2 - 4915200*Ec^16*\[Rho]^2 - 5065400*\[Rho]^3 + 
    76505840*Ec*\[Rho]^3 - 496278800*Ec^2*\[Rho]^3 + 
    1786319680*Ec^3*\[Rho]^3 - 3792038560*Ec^4*\[Rho]^3 + 
    4368183040*Ec^5*\[Rho]^3 - 775516032*Ec^6*\[Rho]^3 - 
    6613521408*Ec^7*\[Rho]^3 + 14506914816*Ec^8*\[Rho]^3 - 
    19775627264*Ec^9*\[Rho]^3 + 19404800000*Ec^10*\[Rho]^3 - 
    12654411776*Ec^11*\[Rho]^3 + 4762034176*Ec^12*\[Rho]^3 - 
    896008192*Ec^13*\[Rho]^3 + 111443968*Ec^14*\[Rho]^3 + 1281080*\[Rho]^4 - 
    11772080*Ec*\[Rho]^4 + 14042960*Ec^2*\[Rho]^4 + 278983360*Ec^3*\[Rho]^4 - 
    1931384800*Ec^4*\[Rho]^4 + 6857015040*Ec^5*\[Rho]^4 - 
    16519612800*Ec^6*\[Rho]^4 + 29609088000*Ec^7*\[Rho]^4 - 
    40666782720*Ec^8*\[Rho]^4 + 42741432320*Ec^9*\[Rho]^4 - 
    34006630400*Ec^10*\[Rho]^4 + 20303052800*Ec^11*\[Rho]^4 - 
    8915640320*Ec^12*\[Rho]^4 + 2612264960*Ec^13*\[Rho]^4 - 
    358318080*Ec^14*\[Rho]^4 + 2142310*\[Rho]^5 - 36391360*Ec*\[Rho]^5 + 
    269710720*Ec^2*\[Rho]^5 - 1157982080*Ec^3*\[Rho]^5 + 
    3278160000*Ec^4*\[Rho]^5 - 6778202880*Ec^5*\[Rho]^5 + 
    11486534400*Ec^6*\[Rho]^5 - 17700956160*Ec^7*\[Rho]^5 + 
    25001341440*Ec^8*\[Rho]^5 - 29568757760*Ec^9*\[Rho]^5 + 
    26341314560*Ec^10*\[Rho]^5 - 16027811840*Ec^11*\[Rho]^5 + 
    5850726400*Ec^12*\[Rho]^5 - 961413120*Ec^13*\[Rho]^5 - 3716510*\[Rho]^6 + 
    60676160*Ec*\[Rho]^6 - 435077120*Ec^2*\[Rho]^6 + 
    1864310400*Ec^3*\[Rho]^6 - 5410275840*Ec^4*\[Rho]^6 + 
    11327619840*Ec^5*\[Rho]^6 - 17781584640*Ec^6*\[Rho]^6 + 
    21658122240*Ec^7*\[Rho]^6 - 21257034240*Ec^8*\[Rho]^6 + 
    17109422080*Ec^9*\[Rho]^6 - 10689925120*Ec^10*\[Rho]^6 + 
    4444979200*Ec^11*\[Rho]^6 - 886210560*Ec^12*\[Rho]^6 + 3997880*\[Rho]^7 - 
    62498480*Ec*\[Rho]^7 + 425748560*Ec^2*\[Rho]^7 - 
    1717464640*Ec^3*\[Rho]^7 + 4533364000*Ec^4*\[Rho]^7 - 
    8038975232*Ec^5*\[Rho]^7 + 9471768448*Ec^6*\[Rho]^7 - 
    7207189504*Ec^7*\[Rho]^7 + 3585807872*Ec^8*\[Rho]^7 - 
    1538441216*Ec^9*\[Rho]^7 + 812890112*Ec^10*\[Rho]^7 - 
    266895360*Ec^11*\[Rho]^7 - 1058600*\[Rho]^8 + 14146160*Ec*\[Rho]^8 - 
    76691600*Ec^2*\[Rho]^8 + 204909120*Ec^3*\[Rho]^8 - 
    203995040*Ec^4*\[Rho]^8 - 338425600*Ec^5*\[Rho]^8 + 
    1389724032*Ec^6*\[Rho]^8 - 2010207232*Ec^7*\[Rho]^8 + 
    1500158464*Ec^8*\[Rho]^8 - 544342016*Ec^9*\[Rho]^8 + 
    65280000*Ec^10*\[Rho]^8 - 465455*\[Rho]^9 + 7447280*Ec*\[Rho]^9 - 
    52130960*Ec^2*\[Rho]^9 + 208523840*Ec^3*\[Rho]^9 - 
    524981600*Ec^4*\[Rho]^9 + 864853760*Ec^5*\[Rho]^9 - 
    938766080*Ec^6*\[Rho]^9 + 656983040*Ec^7*\[Rho]^9 - 
    276151040*Ec^8*\[Rho]^9 + 55296000*Ec^9*\[Rho]^9 + 34875*\[Rho]^10 - 
    558000*Ec*\[Rho]^10 + 3906000*Ec^2*\[Rho]^10 - 15624000*Ec^3*\[Rho]^10 + 
    39060000*Ec^4*\[Rho]^10 - 62496000*Ec^5*\[Rho]^10 + 
    62496000*Ec^6*\[Rho]^10 - 35712000*Ec^7*\[Rho]^10 + 
    8928000*Ec^8*\[Rho]^10 - 3600*(1 - 2*Ec)^8*\[Rho]^3*
     (-204 - 100*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    120*(-1 + 2*Ec)*\[Rho]*(910 - 9070*\[Rho] - 18919*\[Rho]^2 + 
      36355*\[Rho]^3 - 8810*\[Rho]^4 + 5050*\[Rho]^5 + 6115*\[Rho]^6 - 
      11631*\[Rho]^7 + 327680*Ec^12*(5 + 3*\[Rho]^2) + 
      20480*Ec^11*(-481 + 25*\[Rho] + 51*\[Rho]^2 + 30*\[Rho]^3) - 
      2048*Ec^10*(-12495 + 1635*\[Rho] + 9005*\[Rho]^2 + 818*\[Rho]^3) - 
      512*Ec^9*(73850 - 15890*\[Rho] - 95170*\[Rho]^2 + 1156*\[Rho]^3 + 
        561*\[Rho]^4 + 3945*\[Rho]^5) + 256*Ec^8*(137270 - 40670*\[Rho] - 
        259110*\[Rho]^2 + 28772*\[Rho]^3 + 3415*\[Rho]^4 + 38343*\[Rho]^5 + 
        3720*\[Rho]^6) + 128*Ec^7*(-167860 + 71020*\[Rho] + 469689*\[Rho]^2 - 
        121455*\[Rho]^3 - 5292*\[Rho]^4 - 158902*\[Rho]^5 - 30505*\[Rho]^6 + 
        11631*\[Rho]^7) - 64*Ec^6*(-139580 + 121940*\[Rho] + 
        696783*\[Rho]^2 - 356393*\[Rho]^3 + 14152*\[Rho]^4 - 
        367990*\[Rho]^5 - 109375*\[Rho]^6 + 81417*\[Rho]^7) - 
      80*Ec^4*(-10300 + 65668*\[Rho] + 216627*\[Rho]^2 - 237865*\[Rho]^3 + 
        30649*\[Rho]^4 - 93157*\[Rho]^5 - 56875*\[Rho]^6 + 81417*\[Rho]^7) + 
      40*Ec^3*(-6874 + 63794*\[Rho] + 179025*\[Rho]^2 - 236173*\[Rho]^3 + 
        36372*\[Rho]^4 - 56356*\[Rho]^5 - 47149*\[Rho]^6 + 81417*\[Rho]^7) - 
      12*Ec^2*(-6370 + 63490*\[Rho] + 158953*\[Rho]^2 - 241485*\[Rho]^3 + 
        44120*\[Rho]^4 - 41200*\[Rho]^5 - 42805*\[Rho]^6 + 81417*\[Rho]^7) + 
      2*Ec*(-6370 + 63490*\[Rho] + 144673*\[Rho]^2 - 248485*\[Rho]^3 + 
        53570*\[Rho]^4 - 38050*\[Rho]^5 - 42805*\[Rho]^6 + 81417*\[Rho]^7) + 
      32*Ec^5*(-86500 + 224140*\[Rho] + 947409*\[Rho]^2 - 782003*\[Rho]^3 + 
        75575*\[Rho]^4 - 518811*\[Rho]^5 - 223665*\[Rho]^6 + 
        244251*\[Rho]^7))*Log[\[Rho]] - 3600*(1 - 2*Ec)^8*\[Rho]^3*
     (-204 - 100*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]]^2 - 
    120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(910 - 9070*\[Rho] - 
      18919*\[Rho]^2 + 36355*\[Rho]^3 - 8810*\[Rho]^4 + 5050*\[Rho]^5 + 
      6115*\[Rho]^6 - 11631*\[Rho]^7 + 327680*Ec^12*(5 + 3*\[Rho]^2) + 
      20480*Ec^11*(-481 + 25*\[Rho] + 51*\[Rho]^2 + 30*\[Rho]^3) - 
      2048*Ec^10*(-12495 + 1635*\[Rho] + 9005*\[Rho]^2 + 818*\[Rho]^3) - 
      512*Ec^9*(73850 - 15890*\[Rho] - 95170*\[Rho]^2 + 1156*\[Rho]^3 + 
        561*\[Rho]^4 + 3945*\[Rho]^5) + 256*Ec^8*(137270 - 40670*\[Rho] - 
        259110*\[Rho]^2 + 28772*\[Rho]^3 + 3415*\[Rho]^4 + 38343*\[Rho]^5 + 
        3720*\[Rho]^6) + 128*Ec^7*(-167860 + 71020*\[Rho] + 469689*\[Rho]^2 - 
        121455*\[Rho]^3 - 5292*\[Rho]^4 - 158902*\[Rho]^5 - 30505*\[Rho]^6 + 
        11631*\[Rho]^7) - 64*Ec^6*(-139580 + 121940*\[Rho] + 
        696783*\[Rho]^2 - 356393*\[Rho]^3 + 14152*\[Rho]^4 - 
        367990*\[Rho]^5 - 109375*\[Rho]^6 + 81417*\[Rho]^7) - 
      80*Ec^4*(-10300 + 65668*\[Rho] + 216627*\[Rho]^2 - 237865*\[Rho]^3 + 
        30649*\[Rho]^4 - 93157*\[Rho]^5 - 56875*\[Rho]^6 + 81417*\[Rho]^7) + 
      40*Ec^3*(-6874 + 63794*\[Rho] + 179025*\[Rho]^2 - 236173*\[Rho]^3 + 
        36372*\[Rho]^4 - 56356*\[Rho]^5 - 47149*\[Rho]^6 + 81417*\[Rho]^7) - 
      12*Ec^2*(-6370 + 63490*\[Rho] + 158953*\[Rho]^2 - 241485*\[Rho]^3 + 
        44120*\[Rho]^4 - 41200*\[Rho]^5 - 42805*\[Rho]^6 + 81417*\[Rho]^7) + 
      2*Ec*(-6370 + 63490*\[Rho] + 144673*\[Rho]^2 - 248485*\[Rho]^3 + 
        53570*\[Rho]^4 - 38050*\[Rho]^5 - 42805*\[Rho]^6 + 81417*\[Rho]^7) + 
      32*Ec^5*(-86500 + 224140*\[Rho] + 947409*\[Rho]^2 - 782003*\[Rho]^3 + 
        75575*\[Rho]^4 - 518811*\[Rho]^5 - 223665*\[Rho]^6 + 
        244251*\[Rho]^7) - 60*(-1 + 2*Ec)^7*\[Rho]^2*(-204 - 100*\[Rho] + 
        135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]])))/
  (36000*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r2*(-2295 + 36720*Ec - 257040*Ec^2 + 1150560*Ec^3 - 4834800*Ec^4 + 
    22913280*Ec^5 - 96353280*Ec^6 + 298460160*Ec^7 - 650384640*Ec^8 + 
    987033600*Ec^9 - 1024634880*Ec^10 + 695623680*Ec^11 - 278876160*Ec^12 + 
    50135040*Ec^13 - 19005*\[Rho] + 342330*Ec*\[Rho] - 2702310*Ec^2*\[Rho] + 
    12376800*Ec^3*\[Rho] - 38036820*Ec^4*\[Rho] + 95448960*Ec^5*\[Rho] - 
    252319680*Ec^6*\[Rho] + 698492160*Ec^7*\[Rho] - 1613684160*Ec^8*\[Rho] + 
    2718773760*Ec^9*\[Rho] - 3181278720*Ec^10*\[Rho] + 
    2506874880*Ec^11*\[Rho] - 1284295680*Ec^12*\[Rho] + 
    421969920*Ec^13*\[Rho] - 101744640*Ec^14*\[Rho] + 20643840*Ec^15*\[Rho] - 
    737280*Ec^16*\[Rho] + 121840*\[Rho]^2 - 2096290*Ec*\[Rho]^2 + 
    15848830*Ec^2*\[Rho]^2 - 69151720*Ec^3*\[Rho]^2 + 
    193982300*Ec^4*\[Rho]^2 - 380194016*Ec^5*\[Rho]^2 + 
    600927904*Ec^6*\[Rho]^2 - 942488832*Ec^7*\[Rho]^2 + 
    1482872256*Ec^8*\[Rho]^2 - 1876233728*Ec^9*\[Rho]^2 + 
    1593594368*Ec^10*\[Rho]^2 - 817031168*Ec^11*\[Rho]^2 + 
    253359104*Ec^12*\[Rho]^2 - 79962112*Ec^13*\[Rho]^2 + 
    24272896*Ec^14*\[Rho]^2 + 3801088*Ec^15*\[Rho]^2 - 
    1228800*Ec^16*\[Rho]^2 + 15025*\[Rho]^3 - 484270*Ec*\[Rho]^3 + 
    5654050*Ec^2*\[Rho]^3 - 34949840*Ec^3*\[Rho]^3 + 
    129222980*Ec^4*\[Rho]^3 - 292249040*Ec^5*\[Rho]^3 + 
    373832256*Ec^6*\[Rho]^3 - 169942656*Ec^7*\[Rho]^3 - 
    150071808*Ec^8*\[Rho]^3 + 81667072*Ec^9*\[Rho]^3 + 
    352624640*Ec^10*\[Rho]^3 - 516257792*Ec^11*\[Rho]^3 + 
    270380032*Ec^12*\[Rho]^3 - 55496704*Ec^13*\[Rho]^3 + 
    6823936*Ec^14*\[Rho]^3 - 417165*\[Rho]^4 + 6881790*Ec*\[Rho]^4 - 
    50027730*Ec^2*\[Rho]^4 + 210535320*Ec^3*\[Rho]^4 - 
    561473700*Ec^4*\[Rho]^4 + 962776320*Ec^5*\[Rho]^4 - 
    999307680*Ec^6*\[Rho]^4 + 479656320*Ec^7*\[Rho]^4 + 
    105212160*Ec^8*\[Rho]^4 - 250659840*Ec^9*\[Rho]^4 + 
    199941120*Ec^10*\[Rho]^4 - 255037440*Ec^11*\[Rho]^4 + 
    234808320*Ec^12*\[Rho]^4 - 97198080*Ec^13*\[Rho]^4 + 
    14745600*Ec^14*\[Rho]^4 + 345145*\[Rho]^5 - 5358370*Ec*\[Rho]^5 + 
    36682990*Ec^2*\[Rho]^5 - 143603360*Ec^3*\[Rho]^5 + 
    343123500*Ec^4*\[Rho]^5 - 477978960*Ec^5*\[Rho]^5 + 
    263740800*Ec^6*\[Rho]^5 + 316903680*Ec^7*\[Rho]^5 - 
    906654720*Ec^8*\[Rho]^5 + 1217082880*Ec^9*\[Rho]^5 - 
    1155566080*Ec^10*\[Rho]^5 + 746782720*Ec^11*\[Rho]^5 - 
    281062400*Ec^12*\[Rho]^5 + 45404160*Ec^13*\[Rho]^5 + 119755*\[Rho]^6 - 
    1987030*Ec*\[Rho]^6 + 14638810*Ec^2*\[Rho]^6 - 69663000*Ec^3*\[Rho]^6 + 
    238997220*Ec^4*\[Rho]^6 - 584961120*Ec^5*\[Rho]^6 + 
    1001327520*Ec^6*\[Rho]^6 - 1230846720*Ec^7*\[Rho]^6 + 
    1175233920*Ec^8*\[Rho]^6 - 932119040*Ec^9*\[Rho]^6 + 
    586204160*Ec^10*\[Rho]^6 - 244736000*Ec^11*\[Rho]^6 + 
    47969280*Ec^12*\[Rho]^6 - 234465*\[Rho]^7 + 3642390*Ec*\[Rho]^7 - 
    24624330*Ec^2*\[Rho]^7 + 98967120*Ec^3*\[Rho]^7 - 
    258622500*Ec^4*\[Rho]^7 + 443053776*Ec^5*\[Rho]^7 - 
    490162944*Ec^6*\[Rho]^7 + 344867712*Ec^7*\[Rho]^7 - 
    162839616*Ec^8*\[Rho]^7 + 79150848*Ec^9*\[Rho]^7 - 
    49207296*Ec^10*\[Rho]^7 + 16404480*Ec^11*\[Rho]^7 + 42100*\[Rho]^8 - 
    512230*Ec*\[Rho]^8 + 2294650*Ec^2*\[Rho]^8 - 3325560*Ec^3*\[Rho]^8 - 
    9611180*Ec^4*\[Rho]^8 + 55574720*Ec^5*\[Rho]^8 - 
    122151456*Ec^6*\[Rho]^8 + 149038976*Ec^7*\[Rho]^8 - 
    102544832*Ec^8*\[Rho]^8 + 35143168*Ec^9*\[Rho]^8 - 
    3878400*Ec^10*\[Rho]^8 + 31540*\[Rho]^9 - 504640*Ec*\[Rho]^9 + 
    3532480*Ec^2*\[Rho]^9 - 14129920*Ec^3*\[Rho]^9 + 35607400*Ec^4*\[Rho]^9 - 
    58857520*Ec^5*\[Rho]^9 + 64203520*Ec^6*\[Rho]^9 - 
    45015040*Ec^7*\[Rho]^9 + 18805120*Ec^8*\[Rho]^9 - 3697920*Ec^9*\[Rho]^9 - 
    2475*\[Rho]^10 + 39600*Ec*\[Rho]^10 - 277200*Ec^2*\[Rho]^10 + 
    1108800*Ec^3*\[Rho]^10 - 2772000*Ec^4*\[Rho]^10 + 
    4435200*Ec^5*\[Rho]^10 - 4435200*Ec^6*\[Rho]^10 + 
    2534400*Ec^7*\[Rho]^10 - 633600*Ec^8*\[Rho]^10 + 
    900*(1 - 2*Ec)^8*\[Rho]^3*(87 - 55*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*
     Log[1 - 2*Ec]^2 - 15*(-1 + 2*Ec)*\[Rho]*(-1275 + 4895*\[Rho] + 
      8129*\[Rho]^2 - 6905*\[Rho]^3 - 5465*\[Rho]^4 + 2365*\[Rho]^5 + 
      3635*\[Rho]^6 - 5379*\[Rho]^7 + 491520*Ec^12*(-7 + 2*\[Rho]^2) + 
      10240*Ec^11*(1893 - 265*\[Rho] - 354*\[Rho]^2 + 150*\[Rho]^3) - 
      1024*Ec^10*(46755 - 12795*\[Rho] - 3290*\[Rho]^2 + 5354*\[Rho]^3) - 
      512*Ec^9*(-132825 + 52465*\[Rho] - 9280*\[Rho]^2 - 17486*\[Rho]^3 - 
        186*\[Rho]^4 + 1500*\[Rho]^5) + 256*Ec^8*(-239295 + 120295*\[Rho] - 
        50340*\[Rho]^2 - 35142*\[Rho]^3 + 2740*\[Rho]^4 + 14712*\[Rho]^5 + 
        1050*\[Rho]^6) + 128*Ec^7*(285090 - 174470*\[Rho] + 67221*\[Rho]^2 + 
        63435*\[Rho]^3 - 21798*\[Rho]^4 - 64978*\[Rho]^5 - 10775*\[Rho]^6 + 
        5379*\[Rho]^7) - 64*Ec^6*(230790 - 185290*\[Rho] - 63213*\[Rho]^2 + 
        143613*\[Rho]^3 - 71042*\[Rho]^4 - 169510*\[Rho]^5 - 46025*\[Rho]^6 + 
        37653*\[Rho]^7) - 80*Ec^4*(15270 - 39458*\[Rho] - 107847*\[Rho]^2 + 
        82005*\[Rho]^3 - 29744*\[Rho]^4 - 60748*\[Rho]^5 - 31415*\[Rho]^6 + 
        37653*\[Rho]^7) + 40*Ec^3*(9729 - 34969*\[Rho] - 93495*\[Rho]^2 + 
        71403*\[Rho]^3 - 14517*\[Rho]^4 - 40399*\[Rho]^5 - 27581*\[Rho]^6 + 
        37653*\[Rho]^7) - 12*Ec^2*(8925 - 34265*\[Rho] - 79523*\[Rho]^2 + 
        62635*\[Rho]^3 + 3155*\[Rho]^4 - 28255*\[Rho]^5 - 25445*\[Rho]^6 + 
        37653*\[Rho]^7) + 2*Ec*(8925 - 34265*\[Rho] - 67343*\[Rho]^2 + 
        54935*\[Rho]^3 + 22055*\[Rho]^4 - 21955*\[Rho]^5 - 25445*\[Rho]^6 + 
        37653*\[Rho]^7) + 32*Ec^5*(137130 - 185990*\[Rho] - 342249*\[Rho]^2 + 
        295323*\[Rho]^3 - 135430*\[Rho]^4 - 283944*\[Rho]^5 - 
        109275*\[Rho]^6 + 112959*\[Rho]^7))*Log[\[Rho]] + 
    900*(1 - 2*Ec)^8*\[Rho]^3*(87 - 55*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*
     Log[\[Rho]]^2 + 15*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-1275 + 4895*\[Rho] + 8129*\[Rho]^2 - 6905*\[Rho]^3 - 5465*\[Rho]^4 + 
      2365*\[Rho]^5 + 3635*\[Rho]^6 - 5379*\[Rho]^7 + 
      491520*Ec^12*(-7 + 2*\[Rho]^2) + 10240*Ec^11*(1893 - 265*\[Rho] - 
        354*\[Rho]^2 + 150*\[Rho]^3) - 1024*Ec^10*(46755 - 12795*\[Rho] - 
        3290*\[Rho]^2 + 5354*\[Rho]^3) - 512*Ec^9*(-132825 + 52465*\[Rho] - 
        9280*\[Rho]^2 - 17486*\[Rho]^3 - 186*\[Rho]^4 + 1500*\[Rho]^5) + 
      256*Ec^8*(-239295 + 120295*\[Rho] - 50340*\[Rho]^2 - 35142*\[Rho]^3 + 
        2740*\[Rho]^4 + 14712*\[Rho]^5 + 1050*\[Rho]^6) + 
      128*Ec^7*(285090 - 174470*\[Rho] + 67221*\[Rho]^2 + 63435*\[Rho]^3 - 
        21798*\[Rho]^4 - 64978*\[Rho]^5 - 10775*\[Rho]^6 + 5379*\[Rho]^7) - 
      64*Ec^6*(230790 - 185290*\[Rho] - 63213*\[Rho]^2 + 143613*\[Rho]^3 - 
        71042*\[Rho]^4 - 169510*\[Rho]^5 - 46025*\[Rho]^6 + 37653*\[Rho]^7) - 
      80*Ec^4*(15270 - 39458*\[Rho] - 107847*\[Rho]^2 + 82005*\[Rho]^3 - 
        29744*\[Rho]^4 - 60748*\[Rho]^5 - 31415*\[Rho]^6 + 37653*\[Rho]^7) + 
      40*Ec^3*(9729 - 34969*\[Rho] - 93495*\[Rho]^2 + 71403*\[Rho]^3 - 
        14517*\[Rho]^4 - 40399*\[Rho]^5 - 27581*\[Rho]^6 + 37653*\[Rho]^7) - 
      12*Ec^2*(8925 - 34265*\[Rho] - 79523*\[Rho]^2 + 62635*\[Rho]^3 + 
        3155*\[Rho]^4 - 28255*\[Rho]^5 - 25445*\[Rho]^6 + 37653*\[Rho]^7) + 
      2*Ec*(8925 - 34265*\[Rho] - 67343*\[Rho]^2 + 54935*\[Rho]^3 + 
        22055*\[Rho]^4 - 21955*\[Rho]^5 - 25445*\[Rho]^6 + 37653*\[Rho]^7) + 
      32*Ec^5*(137130 - 185990*\[Rho] - 342249*\[Rho]^2 + 295323*\[Rho]^3 - 
        135430*\[Rho]^4 - 283944*\[Rho]^5 - 109275*\[Rho]^6 + 
        112959*\[Rho]^7) - 120*(-1 + 2*Ec)^7*\[Rho]^2*
       (87 - 55*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]])))/
  (2250*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r3*(9720 - 155520*Ec + 1088640*Ec^2 - 4872960*Ec^3 + 20476800*Ec^4 - 
    97044480*Ec^5 + 408084480*Ec^6 - 1264066560*Ec^7 + 2754570240*Ec^8 - 
    4180377600*Ec^9 + 4339630080*Ec^10 - 2946170880*Ec^11 + 
    1181122560*Ec^12 - 212336640*Ec^13 + 21305*\[Rho] - 435680*Ec*\[Rho] + 
    3808160*Ec^2*\[Rho] - 18362400*Ec^3*\[Rho] + 51589920*Ec^4*\[Rho] - 
    77397760*Ec^5*\[Rho] + 32423680*Ec^6*\[Rho] + 28375040*Ec^7*\[Rho] + 
    228725760*Ec^8*\[Rho] - 1051893760*Ec^9*\[Rho] + 
    1948549120*Ec^10*\[Rho] - 2042798080*Ec^11*\[Rho] + 
    1278074880*Ec^12*\[Rho] - 435486720*Ec^13*\[Rho] + 
    14090240*Ec^14*\[Rho] + 69468160*Ec^15*\[Rho] - 29163520*Ec^16*\[Rho] - 
    35115*\[Rho]^2 + 799440*Ec*\[Rho]^2 - 7496880*Ec^2*\[Rho]^2 + 
    39858720*Ec^3*\[Rho]^2 - 140488800*Ec^4*\[Rho]^2 + 
    374411136*Ec^5*\[Rho]^2 - 844272384*Ec^6*\[Rho]^2 + 
    1638531072*Ec^7*\[Rho]^2 - 2480818176*Ec^8*\[Rho]^2 + 
    2516287488*Ec^9*\[Rho]^2 - 1263587328*Ec^10*\[Rho]^2 - 
    319414272*Ec^11*\[Rho]^2 + 966844416*Ec^12*\[Rho]^2 - 
    745832448*Ec^13*\[Rho]^2 + 368246784*Ec^14*\[Rho]^2 - 
    109314048*Ec^15*\[Rho]^2 + 4915200*Ec^16*\[Rho]^2 - 476100*\[Rho]^3 + 
    8316720*Ec*\[Rho]^3 - 64933200*Ec^2*\[Rho]^3 + 294467040*Ec^3*\[Rho]^3 - 
    841181280*Ec^4*\[Rho]^3 + 1544341440*Ec^5*\[Rho]^3 - 
    1903051776*Ec^6*\[Rho]^3 + 2321573376*Ec^7*\[Rho]^3 - 
    4915448832*Ec^8*\[Rho]^3 + 10245439488*Ec^9*\[Rho]^3 - 
    13976739840*Ec^10*\[Rho]^3 + 11859935232*Ec^11*\[Rho]^3 - 
    6223798272*Ec^12*\[Rho]^3 + 1984118784*Ec^13*\[Rho]^3 - 
    335609856*Ec^14*\[Rho]^3 + 961340*\[Rho]^4 - 15899840*Ec*\[Rho]^4 + 
    115734080*Ec^2*\[Rho]^4 - 484826720*Ec^3*\[Rho]^4 + 
    1298492000*Ec^4*\[Rho]^4 - 2471243520*Ec^5*\[Rho]^4 + 
    4231802880*Ec^6*\[Rho]^4 - 8303109120*Ec^7*\[Rho]^4 + 
    15837680640*Ec^8*\[Rho]^4 - 22682152960*Ec^9*\[Rho]^4 + 
    22132142080*Ec^10*\[Rho]^4 - 14321704960*Ec^11*\[Rho]^4 + 
    5974958080*Ec^12*\[Rho]^4 - 1449656320*Ec^13*\[Rho]^4 + 
    132710400*Ec^14*\[Rho]^4 - 1629870*\[Rho]^5 + 28176720*Ec*\[Rho]^5 - 
    215971440*Ec^2*\[Rho]^5 + 968072160*Ec^3*\[Rho]^5 - 
    2855664000*Ec^4*\[Rho]^5 + 6045524160*Ec^5*\[Rho]^5 - 
    10031692800*Ec^6*\[Rho]^5 + 14043870720*Ec^7*\[Rho]^5 - 
    16844090880*Ec^8*\[Rho]^5 + 16595435520*Ec^9*\[Rho]^5 - 
    12621803520*Ec^10*\[Rho]^5 + 6821806080*Ec^11*\[Rho]^5 - 
    2254848000*Ec^12*\[Rho]^5 + 319242240*Ec^13*\[Rho]^5 + 2742570*\[Rho]^6 - 
    45753120*Ec*\[Rho]^6 + 334599840*Ec^2*\[Rho]^6 - 
    1423202400*Ec^3*\[Rho]^6 + 3961207680*Ec^4*\[Rho]^6 - 
    7686641280*Ec^5*\[Rho]^6 + 10761703680*Ec^6*\[Rho]^6 - 
    11128942080*Ec^7*\[Rho]^6 + 8885460480*Ec^8*\[Rho]^6 - 
    5942261760*Ec^9*\[Rho]^6 + 3394007040*Ec^10*\[Rho]^6 - 
    1375027200*Ec^11*\[Rho]^6 + 260997120*Ec^12*\[Rho]^6 - 1979260*\[Rho]^7 + 
    30358960*Ec*\[Rho]^7 - 202039120*Ec^2*\[Rho]^7 + 
    775966880*Ec^3*\[Rho]^7 - 1917836000*Ec^4*\[Rho]^7 + 
    3155255104*Ec^5*\[Rho]^7 - 3409918976*Ec^6*\[Rho]^7 + 
    2310414848*Ec^7*\[Rho]^7 - 943358464*Ec^8*\[Rho]^7 + 
    320852992*Ec^9*\[Rho]^7 - 184336384*Ec^10*\[Rho]^7 + 
    67461120*Ec^11*\[Rho]^7 + 281100*\[Rho]^8 - 3738720*Ec*\[Rho]^8 + 
    20100000*Ec^2*\[Rho]^8 - 52388640*Ec^3*\[Rho]^8 + 
    46992480*Ec^4*\[Rho]^8 + 102631680*Ec^5*\[Rho]^8 - 
    381306624*Ec^6*\[Rho]^8 + 541960704*Ec^7*\[Rho]^8 - 
    404694528*Ec^8*\[Rho]^8 + 148303872*Ec^9*\[Rho]^8 - 
    17817600*Ec^10*\[Rho]^8 + 111285*\[Rho]^9 - 1780560*Ec*\[Rho]^9 + 
    12463920*Ec^2*\[Rho]^9 - 49855680*Ec^3*\[Rho]^9 + 
    125128800*Ec^4*\[Rho]^9 - 204569280*Ec^5*\[Rho]^9 + 
    219444480*Ec^6*\[Rho]^9 - 151349760*Ec^7*\[Rho]^9 + 
    62772480*Ec^8*\[Rho]^9 - 12487680*Ec^9*\[Rho]^9 - 6975*\[Rho]^10 + 
    111600*Ec*\[Rho]^10 - 781200*Ec^2*\[Rho]^10 + 3124800*Ec^3*\[Rho]^10 - 
    7812000*Ec^4*\[Rho]^10 + 12499200*Ec^5*\[Rho]^10 - 
    12499200*Ec^6*\[Rho]^10 + 7142400*Ec^7*\[Rho]^10 - 
    1785600*Ec^8*\[Rho]^10 - 3600*(1 - 2*Ec)^8*\[Rho]^3*
     (78 - 20*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    120*(-1 + 2*Ec)*\[Rho]*(-395 + 990*\[Rho] + 2913*\[Rho]^2 - 
      2160*\[Rho]^3 + 8745*\[Rho]^4 - 7800*\[Rho]^5 - 5455*\[Rho]^6 + 
      3162*\[Rho]^7 + 163840*Ec^12*(-5 + 3*\[Rho]^2) + 
      10240*Ec^11*(469 - 60*\[Rho] - 324*\[Rho]^2 + 75*\[Rho]^3) - 
      1024*Ec^10*(11955 - 3090*\[Rho] - 8520*\[Rho]^2 + 3623*\[Rho]^3) + 
      512*Ec^9*(34825 - 13230*\[Rho] - 23490*\[Rho]^2 + 18207*\[Rho]^3 - 
        1368*\[Rho]^4 + 1200*\[Rho]^5) - 256*Ec^8*(64015 - 31290*\[Rho] - 
        40170*\[Rho]^2 + 56629*\[Rho]^3 - 19155*\[Rho]^4 + 9606*\[Rho]^5 + 
        1425*\[Rho]^6) - 128*Ec^7*(-77570 + 46140*\[Rho] + 58353*\[Rho]^2 - 
        113895*\[Rho]^3 + 98601*\[Rho]^4 - 38919*\[Rho]^5 - 14650*\[Rho]^6 + 
        3162*\[Rho]^7) + 64*Ec^6*(-63910 + 47880*\[Rho] + 104391*\[Rho]^2 - 
        156781*\[Rho]^3 + 275079*\[Rho]^4 - 103965*\[Rho]^5 - 
        62650*\[Rho]^6 + 22134*\[Rho]^7) + 80*Ec^4*(-4550 + 8376*\[Rho] + 
        46209*\[Rho]^2 - 28355*\[Rho]^3 + 114738*\[Rho]^4 - 51459*\[Rho]^5 - 
        42655*\[Rho]^6 + 22134*\[Rho]^7) - 40*Ec^3*(-2993 + 7128*\[Rho] + 
        37215*\[Rho]^2 - 20486*\[Rho]^3 + 91899*\[Rho]^4 - 47562*\[Rho]^5 - 
        39283*\[Rho]^6 + 22134*\[Rho]^7) - 
      2*Ec*(-2765 + 6930*\[Rho] + 25071*\[Rho]^2 - 16320*\[Rho]^3 + 
        69315*\[Rho]^4 - 51900*\[Rho]^5 - 38185*\[Rho]^6 + 22134*\[Rho]^7) + 
      12*Ec^2*(-2765 + 6930*\[Rho] + 30531*\[Rho]^2 - 17720*\[Rho]^3 + 
        78765*\[Rho]^4 - 48750*\[Rho]^5 - 38185*\[Rho]^6 + 22134*\[Rho]^7) - 
      32*Ec^5*(-39050 + 43680*\[Rho] + 184143*\[Rho]^2 - 162901*\[Rho]^3 + 
        484185*\[Rho]^4 - 194727*\[Rho]^5 - 147750*\[Rho]^6 + 
        66402*\[Rho]^7))*Log[\[Rho]] - 3600*(1 - 2*Ec)^8*\[Rho]^3*
     (78 - 20*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]]^2 - 
    120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(-395 + 990*\[Rho] + 2913*\[Rho]^2 - 
      2160*\[Rho]^3 + 8745*\[Rho]^4 - 7800*\[Rho]^5 - 5455*\[Rho]^6 + 
      3162*\[Rho]^7 + 163840*Ec^12*(-5 + 3*\[Rho]^2) + 
      10240*Ec^11*(469 - 60*\[Rho] - 324*\[Rho]^2 + 75*\[Rho]^3) - 
      1024*Ec^10*(11955 - 3090*\[Rho] - 8520*\[Rho]^2 + 3623*\[Rho]^3) + 
      512*Ec^9*(34825 - 13230*\[Rho] - 23490*\[Rho]^2 + 18207*\[Rho]^3 - 
        1368*\[Rho]^4 + 1200*\[Rho]^5) - 256*Ec^8*(64015 - 31290*\[Rho] - 
        40170*\[Rho]^2 + 56629*\[Rho]^3 - 19155*\[Rho]^4 + 9606*\[Rho]^5 + 
        1425*\[Rho]^6) - 128*Ec^7*(-77570 + 46140*\[Rho] + 58353*\[Rho]^2 - 
        113895*\[Rho]^3 + 98601*\[Rho]^4 - 38919*\[Rho]^5 - 14650*\[Rho]^6 + 
        3162*\[Rho]^7) + 64*Ec^6*(-63910 + 47880*\[Rho] + 104391*\[Rho]^2 - 
        156781*\[Rho]^3 + 275079*\[Rho]^4 - 103965*\[Rho]^5 - 
        62650*\[Rho]^6 + 22134*\[Rho]^7) + 80*Ec^4*(-4550 + 8376*\[Rho] + 
        46209*\[Rho]^2 - 28355*\[Rho]^3 + 114738*\[Rho]^4 - 51459*\[Rho]^5 - 
        42655*\[Rho]^6 + 22134*\[Rho]^7) - 40*Ec^3*(-2993 + 7128*\[Rho] + 
        37215*\[Rho]^2 - 20486*\[Rho]^3 + 91899*\[Rho]^4 - 47562*\[Rho]^5 - 
        39283*\[Rho]^6 + 22134*\[Rho]^7) - 
      2*Ec*(-2765 + 6930*\[Rho] + 25071*\[Rho]^2 - 16320*\[Rho]^3 + 
        69315*\[Rho]^4 - 51900*\[Rho]^5 - 38185*\[Rho]^6 + 22134*\[Rho]^7) + 
      12*Ec^2*(-2765 + 6930*\[Rho] + 30531*\[Rho]^2 - 17720*\[Rho]^3 + 
        78765*\[Rho]^4 - 48750*\[Rho]^5 - 38185*\[Rho]^6 + 22134*\[Rho]^7) - 
      32*Ec^5*(-39050 + 43680*\[Rho] + 184143*\[Rho]^2 - 162901*\[Rho]^3 + 
        484185*\[Rho]^4 - 194727*\[Rho]^5 - 147750*\[Rho]^6 + 
        66402*\[Rho]^7) - 60*(-1 + 2*Ec)^7*\[Rho]^2*(78 - 20*\[Rho] + 
        135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]])))/
  (9000*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r4*(-4590 + 73440*Ec - 514080*Ec^2 + 2301120*Ec^3 - 9669600*Ec^4 + 
    45826560*Ec^5 - 192706560*Ec^6 + 596920320*Ec^7 - 1300769280*Ec^8 + 
    1974067200*Ec^9 - 2049269760*Ec^10 + 1391247360*Ec^11 - 557752320*Ec^12 + 
    100270080*Ec^13 + 31965*\[Rho] - 508740*Ec*\[Rho] + 3539580*Ec^2*\[Rho] - 
    15105200*Ec^3*\[Rho] + 53508760*Ec^4*\[Rho] - 203873280*Ec^5*\[Rho] + 
    751747840*Ec^6*\[Rho] - 2160404480*Ec^7*\[Rho] + 4431818880*Ec^8*\[Rho] - 
    6323758080*Ec^9*\[Rho] + 6125276160*Ec^10*\[Rho] - 
    3810570240*Ec^11*\[Rho] + 1301309440*Ec^12*\[Rho] - 
    78479360*Ec^13*\[Rho] - 102727680*Ec^14*\[Rho] + 28180480*Ec^15*\[Rho] + 
    163840*Ec^16*\[Rho] - 348420*\[Rho]^2 + 5725020*Ec*\[Rho]^2 - 
    41277540*Ec^2*\[Rho]^2 + 172461760*Ec^3*\[Rho]^2 - 
    473380200*Ec^4*\[Rho]^2 + 969687168*Ec^5*\[Rho]^2 - 
    1794310592*Ec^6*\[Rho]^2 + 3377627136*Ec^7*\[Rho]^2 - 
    5716956288*Ec^8*\[Rho]^2 + 7290399744*Ec^9*\[Rho]^2 - 
    6314916864*Ec^10*\[Rho]^2 + 3434840064*Ec^11*\[Rho]^2 - 
    1045870592*Ec^12*\[Rho]^2 + 156696576*Ec^13*\[Rho]^2 - 
    38289408*Ec^14*\[Rho]^2 + 20709376*Ec^15*\[Rho]^2 - 
    2457600*Ec^16*\[Rho]^2 + 802150*\[Rho]^3 - 12665140*Ec*\[Rho]^3 + 
    87424300*Ec^2*\[Rho]^3 - 343658480*Ec^3*\[Rho]^3 + 
    836381960*Ec^4*\[Rho]^3 - 1277886080*Ec^5*\[Rho]^3 + 
    1214046912*Ec^6*\[Rho]^3 - 941363712*Ec^7*\[Rho]^3 + 
    1622045184*Ec^8*\[Rho]^3 - 3491373056*Ec^9*\[Rho]^3 + 
    4864378880*Ec^10*\[Rho]^3 - 4262825984*Ec^11*\[Rho]^3 + 
    2382936064*Ec^12*\[Rho]^3 - 814071808*Ec^13*\[Rho]^3 + 
    136118272*Ec^14*\[Rho]^3 - 425730*\[Rho]^4 + 5845980*Ec*\[Rho]^4 - 
    33304260*Ec^2*\[Rho]^4 + 92743840*Ec^3*\[Rho]^4 - 
    80575400*Ec^4*\[Rho]^4 - 244690560*Ec^5*\[Rho]^4 + 
    708013440*Ec^6*\[Rho]^4 + 18896640*Ec^7*\[Rho]^4 - 
    3278330880*Ec^8*\[Rho]^4 + 7621355520*Ec^9*\[Rho]^4 - 
    9296885760*Ec^10*\[Rho]^4 + 6954577920*Ec^11*\[Rho]^4 - 
    3213916160*Ec^12*\[Rho]^4 + 832061440*Ec^13*\[Rho]^4 - 
    84787200*Ec^14*\[Rho]^4 + 327840*\[Rho]^5 - 6108540*Ec*\[Rho]^5 + 
    50636580*Ec^2*\[Rho]^5 - 244031120*Ec^3*\[Rho]^5 + 
    773583000*Ec^4*\[Rho]^5 - 1778373120*Ec^5*\[Rho]^5 + 
    3284524800*Ec^6*\[Rho]^5 - 5286455040*Ec^7*\[Rho]^5 + 
    7421468160*Ec^8*\[Rho]^5 - 8469642240*Ec^9*\[Rho]^5 + 
    7221335040*Ec^10*\[Rho]^5 - 4202741760*Ec^11*\[Rho]^5 + 
    1452697600*Ec^12*\[Rho]^5 - 215777280*Ec^13*\[Rho]^5 - 1364090*\[Rho]^6 + 
    23116340*Ec*\[Rho]^6 - 171817580*Ec^2*\[Rho]^6 + 
    748900800*Ec^3*\[Rho]^6 - 2145975960*Ec^4*\[Rho]^6 + 
    4279397760*Ec^5*\[Rho]^6 - 6138567360*Ec^6*\[Rho]^6 + 
    6536136960*Ec^7*\[Rho]^6 - 5467157760*Ec^8*\[Rho]^6 + 
    3893278720*Ec^9*\[Rho]^6 - 2341857280*Ec^10*\[Rho]^6 + 
    976691200*Ec^11*\[Rho]^6 - 189757440*Ec^12*\[Rho]^6 + 1258170*\[Rho]^7 - 
    19337820*Ec*\[Rho]^7 + 129021540*Ec^2*\[Rho]^7 - 
    500354960*Ec^3*\[Rho]^7 + 1245551800*Ec^4*\[Rho]^7 - 
    2053400448*Ec^5*\[Rho]^7 + 2218517312*Ec^6*\[Rho]^7 - 
    1505790976*Ec^7*\[Rho]^7 + 634743168*Ec^8*\[Rho]^7 - 
    249979904*Ec^9*\[Rho]^7 + 154283008*Ec^10*\[Rho]^7 - 
    54743040*Ec^11*\[Rho]^7 - 188400*\[Rho]^8 + 2437140*Ec*\[Rho]^8 - 
    12441900*Ec^2*\[Rho]^8 + 28571680*Ec^3*\[Rho]^8 - 6810360*Ec^4*\[Rho]^8 - 
    129221760*Ec^5*\[Rho]^8 + 351845888*Ec^6*\[Rho]^8 - 
    460098048*Ec^7*\[Rho]^8 + 328619136*Ec^8*\[Rho]^8 - 
    116286464*Ec^9*\[Rho]^8 + 13363200*Ec^10*\[Rho]^8 - 95645*\[Rho]^9 + 
    1530320*Ec*\[Rho]^9 - 10712240*Ec^2*\[Rho]^9 + 42848960*Ec^3*\[Rho]^9 - 
    107817200*Ec^4*\[Rho]^9 + 177224960*Ec^5*\[Rho]^9 - 
    191394560*Ec^6*\[Rho]^9 + 132811520*Ec^7*\[Rho]^9 - 
    55208960*Ec^8*\[Rho]^9 + 10920960*Ec^9*\[Rho]^9 + 6750*\[Rho]^10 - 
    108000*Ec*\[Rho]^10 + 756000*Ec^2*\[Rho]^10 - 3024000*Ec^3*\[Rho]^10 + 
    7560000*Ec^4*\[Rho]^10 - 12096000*Ec^5*\[Rho]^10 + 
    12096000*Ec^6*\[Rho]^10 - 6912000*Ec^7*\[Rho]^10 + 
    1728000*Ec^8*\[Rho]^10 + 1800*(1 - 2*Ec)^8*\[Rho]^3*
     (17 - 15*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    30*(-1 + 2*Ec)*\[Rho]*(-45 - 2505*\[Rho] - 2821*\[Rho]^2 + 
      16095*\[Rho]^3 + 14385*\[Rho]^4 - 21515*\[Rho]^5 - 13215*\[Rho]^6 + 
      9621*\[Rho]^7 + 163840*Ec^12*(1 + 6*\[Rho]^2) + 
      10240*Ec^11*(-69 - 5*\[Rho] - 384*\[Rho]^2 + 150*\[Rho]^3) - 
      1024*Ec^10*(-1275 - 395*\[Rho] - 4340*\[Rho]^2 + 6054*\[Rho]^3) + 
      512*Ec^9*(-2625 - 2065*\[Rho] + 6130*\[Rho]^2 + 23686*\[Rho]^3 - 
        3864*\[Rho]^4 + 3150*\[Rho]^5) - 256*Ec^8*(-3255 - 5495*\[Rho] + 
        49890*\[Rho]^2 + 57342*\[Rho]^3 - 44840*\[Rho]^4 + 27138*\[Rho]^5 + 
        3600*\[Rho]^6) + Ec*(630 + 35070*\[Rho] + 35414*\[Rho]^2 - 
        221730*\[Rho]^3 - 233790*\[Rho]^4 + 290410*\[Rho]^5 + 
        185010*\[Rho]^6 - 134694*\[Rho]^7) - 
      128*Ec^7*(2370 + 6070*\[Rho] - 109521*\[Rho]^2 - 76335*\[Rho]^3 + 
        213448*\[Rho]^4 - 115952*\[Rho]^5 - 36525*\[Rho]^6 + 9621*\[Rho]^7) + 
      64*Ec^6*(630 - 9310*\[Rho] - 129687*\[Rho]^2 + 8287*\[Rho]^3 + 
        567992*\[Rho]^4 - 315800*\[Rho]^5 - 154875*\[Rho]^6 + 
        67347*\[Rho]^7) + 80*Ec^4*(-330 - 17222*\[Rho] - 15573*\[Rho]^2 + 
        100275*\[Rho]^3 + 216194*\[Rho]^4 - 154412*\[Rho]^5 - 
        104535*\[Rho]^6 + 67347*\[Rho]^7) - 
      40*Ec^3*(-319 - 17491*\[Rho] - 13515*\[Rho]^2 + 105937*\[Rho]^3 + 
        164767*\[Rho]^4 - 139961*\[Rho]^5 - 96069*\[Rho]^6 + 
        67347*\[Rho]^7) + 12*Ec^2*(-315 - 17535*\[Rho] - 15327*\[Rho]^2 + 
        108765*\[Rho]^3 + 135795*\[Rho]^4 - 138905*\[Rho]^5 - 
        92505*\[Rho]^6 + 67347*\[Rho]^7) - 32*Ec^5*(-870 - 47810*\[Rho] - 
        102651*\[Rho]^2 + 248877*\[Rho]^3 + 957530*\[Rho]^4 - 
        589836*\[Rho]^5 - 363225*\[Rho]^6 + 202041*\[Rho]^7))*Log[\[Rho]] + 
    1800*(1 - 2*Ec)^8*\[Rho]^3*(17 - 15*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*
     Log[\[Rho]]^2 + 30*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-45 - 2505*\[Rho] - 2821*\[Rho]^2 + 16095*\[Rho]^3 + 14385*\[Rho]^4 - 
      21515*\[Rho]^5 - 13215*\[Rho]^6 + 9621*\[Rho]^7 + 
      163840*Ec^12*(1 + 6*\[Rho]^2) + 10240*Ec^11*(-69 - 5*\[Rho] - 
        384*\[Rho]^2 + 150*\[Rho]^3) - 1024*Ec^10*(-1275 - 395*\[Rho] - 
        4340*\[Rho]^2 + 6054*\[Rho]^3) + 512*Ec^9*(-2625 - 2065*\[Rho] + 
        6130*\[Rho]^2 + 23686*\[Rho]^3 - 3864*\[Rho]^4 + 3150*\[Rho]^5) - 
      256*Ec^8*(-3255 - 5495*\[Rho] + 49890*\[Rho]^2 + 57342*\[Rho]^3 - 
        44840*\[Rho]^4 + 27138*\[Rho]^5 + 3600*\[Rho]^6) + 
      Ec*(630 + 35070*\[Rho] + 35414*\[Rho]^2 - 221730*\[Rho]^3 - 
        233790*\[Rho]^4 + 290410*\[Rho]^5 + 185010*\[Rho]^6 - 
        134694*\[Rho]^7) - 128*Ec^7*(2370 + 6070*\[Rho] - 109521*\[Rho]^2 - 
        76335*\[Rho]^3 + 213448*\[Rho]^4 - 115952*\[Rho]^5 - 36525*\[Rho]^6 + 
        9621*\[Rho]^7) + 64*Ec^6*(630 - 9310*\[Rho] - 129687*\[Rho]^2 + 
        8287*\[Rho]^3 + 567992*\[Rho]^4 - 315800*\[Rho]^5 - 154875*\[Rho]^6 + 
        67347*\[Rho]^7) + 80*Ec^4*(-330 - 17222*\[Rho] - 15573*\[Rho]^2 + 
        100275*\[Rho]^3 + 216194*\[Rho]^4 - 154412*\[Rho]^5 - 
        104535*\[Rho]^6 + 67347*\[Rho]^7) - 
      40*Ec^3*(-319 - 17491*\[Rho] - 13515*\[Rho]^2 + 105937*\[Rho]^3 + 
        164767*\[Rho]^4 - 139961*\[Rho]^5 - 96069*\[Rho]^6 + 
        67347*\[Rho]^7) + 12*Ec^2*(-315 - 17535*\[Rho] - 15327*\[Rho]^2 + 
        108765*\[Rho]^3 + 135795*\[Rho]^4 - 138905*\[Rho]^5 - 
        92505*\[Rho]^6 + 67347*\[Rho]^7) - 32*Ec^5*(-870 - 47810*\[Rho] - 
        102651*\[Rho]^2 + 248877*\[Rho]^3 + 957530*\[Rho]^4 - 
        589836*\[Rho]^5 - 363225*\[Rho]^6 + 202041*\[Rho]^7) - 
      120*(-1 + 2*Ec)^7*\[Rho]^2*(17 - 15*\[Rho] + 135*\[Rho]^2 + 
        45*\[Rho]^3)*Log[\[Rho]])))/(4500*(1 - 2*Ec)^4*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r5*(-8640 + 138240*Ec - 967680*Ec^2 + 4331520*Ec^3 - 18201600*Ec^4 + 
    86261760*Ec^5 - 362741760*Ec^6 + 1123614720*Ec^7 - 2448506880*Ec^8 + 
    3715891200*Ec^9 - 3857448960*Ec^10 + 2618818560*Ec^11 - 
    1049886720*Ec^12 + 188743680*Ec^13 - 130785*\[Rho] + 2272560*Ec*\[Rho] - 
    17347920*Ec^2*\[Rho] + 78030400*Ec^3*\[Rho] - 248289440*Ec^4*\[Rho] + 
    711064320*Ec^5*\[Rho] - 2168572160*Ec^6*\[Rho] + 6198891520*Ec^7*\[Rho] - 
    13822571520*Ec^8*\[Rho] + 22159134720*Ec^9*\[Rho] - 
    24687882240*Ec^10*\[Rho] + 18515804160*Ec^11*\[Rho] - 
    8958402560*Ec^12*\[Rho] + 2769879040*Ec^13*\[Rho] - 
    724500480*Ec^14*\[Rho] + 234618880*Ec^15*\[Rho] - 41615360*Ec^16*\[Rho] + 
    936805*\[Rho]^2 - 15668080*Ec*\[Rho]^2 + 115110160*Ec^2*\[Rho]^2 - 
    489503040*Ec^3*\[Rho]^2 + 1356264800*Ec^4*\[Rho]^2 - 
    2737210112*Ec^5*\[Rho]^2 + 4832192768*Ec^6*\[Rho]^2 - 
    8777401344*Ec^7*\[Rho]^2 + 14959460352*Ec^8*\[Rho]^2 - 
    19574706176*Ec^9*\[Rho]^2 + 17402556416*Ec^10*\[Rho]^2 - 
    9826451456*Ec^11*\[Rho]^2 + 3532627968*Ec^12*\[Rho]^2 - 
    1119944704*Ec^13*\[Rho]^2 + 425132032*Ec^14*\[Rho]^2 - 
    86769664*Ec^15*\[Rho]^2 + 4915200*Ec^16*\[Rho]^2 - 1215400*\[Rho]^3 + 
    18058960*Ec*\[Rho]^3 - 114218800*Ec^2*\[Rho]^3 + 
    397718720*Ec^3*\[Rho]^3 - 825177440*Ec^4*\[Rho]^3 + 
    1079202560*Ec^5*\[Rho]^3 - 1206499968*Ec^6*\[Rho]^3 + 
    2025643008*Ec^7*\[Rho]^3 - 3110716416*Ec^8*\[Rho]^3 + 
    1551294464*Ec^9*\[Rho]^3 + 3217408000*Ec^10*\[Rho]^3 - 
    6261735424*Ec^11*\[Rho]^3 + 4532609024*Ec^12*\[Rho]^3 - 
    1473118208*Ec^13*\[Rho]^3 + 173637632*Ec^14*\[Rho]^3 - 435480*\[Rho]^4 + 
    9306480*Ec*\[Rho]^4 - 83567760*Ec^2*\[Rho]^4 + 411787840*Ec^3*\[Rho]^4 - 
    1226679200*Ec^4*\[Rho]^4 + 2283528960*Ec^5*\[Rho]^4 - 
    2721552000*Ec^6*\[Rho]^4 + 2769484800*Ec^7*\[Rho]^4 - 
    5106938880*Ec^8*\[Rho]^4 + 10821550080*Ec^9*\[Rho]^4 - 
    14635008000*Ec^10*\[Rho]^4 + 11383603200*Ec^11*\[Rho]^4 - 
    4787118080*Ec^12*\[Rho]^4 + 936509440*Ec^13*\[Rho]^4 - 
    54558720*Ec^14*\[Rho]^4 + 2558890*\[Rho]^5 - 42739840*Ec*\[Rho]^5 + 
    315503680*Ec^2*\[Rho]^5 - 1358235520*Ec^3*\[Rho]^5 + 
    3784848000*Ec^4*\[Rho]^5 - 7181003520*Ec^5*\[Rho]^5 + 
    9700704000*Ec^6*\[Rho]^5 - 10412912640*Ec^7*\[Rho]^5 + 
    10978997760*Ec^8*\[Rho]^5 - 11805962240*Ec^9*\[Rho]^5 + 
    10038333440*Ec^10*\[Rho]^5 - 5418844160*Ec^11*\[Rho]^5 + 
    1558937600*Ec^12*\[Rho]^5 - 169082880*Ec^13*\[Rho]^5 - 2863090*\[Rho]^6 + 
    45687040*Ec*\[Rho]^6 - 318182080*Ec^2*\[Rho]^6 + 
    1291363200*Ec^3*\[Rho]^6 - 3366149760*Ec^4*\[Rho]^6 + 
    5792060160*Ec^5*\[Rho]^6 - 6616162560*Ec^6*\[Rho]^6 + 
    5313116160*Ec^7*\[Rho]^6 - 3866088960*Ec^8*\[Rho]^6 + 
    3290501120*Ec^9*\[Rho]^6 - 2466836480*Ec^10*\[Rho]^6 + 
    1074790400*Ec^11*\[Rho]^6 - 182845440*Ec^12*\[Rho]^6 + 1105320*\[Rho]^7 - 
    15624720*Ec*\[Rho]^7 + 92889840*Ec^2*\[Rho]^7 - 310132160*Ec^3*\[Rho]^7 + 
    602840800*Ec^4*\[Rho]^7 - 550733568*Ec^5*\[Rho]^7 - 
    156965248*Ec^6*\[Rho]^7 + 884962304*Ec^7*\[Rho]^7 - 
    777795072*Ec^8*\[Rho]^7 + 137814016*Ec^9*\[Rho]^7 + 
    151103488*Ec^10*\[Rho]^7 - 64880640*Ec^11*\[Rho]^7 + 189400*\[Rho]^8 - 
    3622960*Ec*\[Rho]^8 + 30101200*Ec^2*\[Rho]^8 - 142387520*Ec^3*\[Rho]^8 + 
    427755040*Ec^4*\[Rho]^8 - 859974400*Ec^5*\[Rho]^8 + 
    1172682368*Ec^6*\[Rho]^8 - 1058311168*Ec^7*\[Rho]^8 + 
    588238336*Ec^8*\[Rho]^8 - 170205184*Ec^9*\[Rho]^8 + 
    14592000*Ec^10*\[Rho]^8 - 147145*\[Rho]^9 + 2354320*Ec*\[Rho]^9 - 
    16480240*Ec^2*\[Rho]^9 + 65920960*Ec^3*\[Rho]^9 - 
    166026400*Ec^4*\[Rho]^9 + 273591040*Ec^5*\[Rho]^9 - 
    295409920*Ec^6*\[Rho]^9 + 202101760*Ec^7*\[Rho]^9 - 
    80661760*Ec^8*\[Rho]^9 + 14745600*Ec^9*\[Rho]^9 + 10125*\[Rho]^10 - 
    162000*Ec*\[Rho]^10 + 1134000*Ec^2*\[Rho]^10 - 4536000*Ec^3*\[Rho]^10 + 
    11340000*Ec^4*\[Rho]^10 - 18144000*Ec^5*\[Rho]^10 + 
    18144000*Ec^6*\[Rho]^10 - 10368000*Ec^7*\[Rho]^10 + 
    2592000*Ec^8*\[Rho]^10 + 3600*(1 - 2*Ec)^8*\[Rho]^3*
     (76 + 20*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    120*(-1 + 2*Ec)*\[Rho]*(-750 + 2830*\[Rho] + 5781*\[Rho]^2 - 
      9745*\[Rho]^3 + 7490*\[Rho]^4 + 510*\[Rho]^5 - 8585*\[Rho]^6 + 
      2469*\[Rho]^7 + 327680*Ec^12*(-7 + 3*\[Rho]^2) + 
      20480*Ec^11*(621 - 65*\[Rho] - 129*\[Rho]^2 + 30*\[Rho]^3) - 
      2048*Ec^10*(15135 - 3115*\[Rho] - 195*\[Rho]^2 + 818*\[Rho]^3) + 
      512*Ec^9*(85050 - 25410*\[Rho] + 14670*\[Rho]^2 + 1844*\[Rho]^3 - 
        2061*\[Rho]^4 + 255*\[Rho]^5) - 256*Ec^8*(151830 - 58030*\[Rho] + 
        51810*\[Rho]^2 - 7572*\[Rho]^3 - 19915*\[Rho]^4 + 1257*\[Rho]^5 + 
        480*\[Rho]^6) - 128*Ec^7*(-179460 + 84380*\[Rho] - 72789*\[Rho]^2 + 
        17955*\[Rho]^3 + 89692*\[Rho]^4 + 462*\[Rho]^5 - 11795*\[Rho]^6 + 
        2469*\[Rho]^7) + 64*Ec^6*(-144060 + 92260*\[Rho] + 717*\[Rho]^2 - 
        27707*\[Rho]^3 + 252648*\[Rho]^4 + 14910*\[Rho]^5 - 69125*\[Rho]^6 + 
        17283*\[Rho]^7) + 80*Ec^4*(-9180 + 22292*\[Rho] + 61173*\[Rho]^2 - 
        62475*\[Rho]^3 + 110571*\[Rho]^4 + 12477*\[Rho]^5 - 62825*\[Rho]^6 + 
        17283*\[Rho]^7) - 40*Ec^3*(-5746 + 20146*\[Rho] + 56235*\[Rho]^2 - 
        64367*\[Rho]^3 + 85288*\[Rho]^4 + 11376*\[Rho]^5 - 61151*\[Rho]^6 + 
        17283*\[Rho]^7) - 2*Ec*(-5250 + 19810*\[Rho] + 45027*\[Rho]^2 - 
        67015*\[Rho]^3 + 60530*\[Rho]^4 + 6270*\[Rho]^5 - 60095*\[Rho]^6 + 
        17283*\[Rho]^7) + 12*Ec^2*(-5250 + 19810*\[Rho] + 50347*\[Rho]^2 - 
        65615*\[Rho]^3 + 69980*\[Rho]^4 + 9420*\[Rho]^5 - 60095*\[Rho]^6 + 
        17283*\[Rho]^7) - 32*Ec^5*(-84420 + 99260*\[Rho] + 172191*\[Rho]^2 - 
        167697*\[Rho]^3 + 464125*\[Rho]^4 + 42171*\[Rho]^5 - 
        194235*\[Rho]^6 + 51849*\[Rho]^7))*Log[\[Rho]] + 
    3600*(1 - 2*Ec)^8*\[Rho]^3*(76 + 20*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*
     Log[\[Rho]]^2 + 120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-750 + 2830*\[Rho] + 5781*\[Rho]^2 - 9745*\[Rho]^3 + 7490*\[Rho]^4 + 
      510*\[Rho]^5 - 8585*\[Rho]^6 + 2469*\[Rho]^7 + 
      327680*Ec^12*(-7 + 3*\[Rho]^2) + 20480*Ec^11*(621 - 65*\[Rho] - 
        129*\[Rho]^2 + 30*\[Rho]^3) - 2048*Ec^10*(15135 - 3115*\[Rho] - 
        195*\[Rho]^2 + 818*\[Rho]^3) + 512*Ec^9*(85050 - 25410*\[Rho] + 
        14670*\[Rho]^2 + 1844*\[Rho]^3 - 2061*\[Rho]^4 + 255*\[Rho]^5) - 
      256*Ec^8*(151830 - 58030*\[Rho] + 51810*\[Rho]^2 - 7572*\[Rho]^3 - 
        19915*\[Rho]^4 + 1257*\[Rho]^5 + 480*\[Rho]^6) - 
      128*Ec^7*(-179460 + 84380*\[Rho] - 72789*\[Rho]^2 + 17955*\[Rho]^3 + 
        89692*\[Rho]^4 + 462*\[Rho]^5 - 11795*\[Rho]^6 + 2469*\[Rho]^7) + 
      64*Ec^6*(-144060 + 92260*\[Rho] + 717*\[Rho]^2 - 27707*\[Rho]^3 + 
        252648*\[Rho]^4 + 14910*\[Rho]^5 - 69125*\[Rho]^6 + 17283*\[Rho]^7) + 
      80*Ec^4*(-9180 + 22292*\[Rho] + 61173*\[Rho]^2 - 62475*\[Rho]^3 + 
        110571*\[Rho]^4 + 12477*\[Rho]^5 - 62825*\[Rho]^6 + 17283*\[Rho]^7) - 
      40*Ec^3*(-5746 + 20146*\[Rho] + 56235*\[Rho]^2 - 64367*\[Rho]^3 + 
        85288*\[Rho]^4 + 11376*\[Rho]^5 - 61151*\[Rho]^6 + 17283*\[Rho]^7) - 
      2*Ec*(-5250 + 19810*\[Rho] + 45027*\[Rho]^2 - 67015*\[Rho]^3 + 
        60530*\[Rho]^4 + 6270*\[Rho]^5 - 60095*\[Rho]^6 + 17283*\[Rho]^7) + 
      12*Ec^2*(-5250 + 19810*\[Rho] + 50347*\[Rho]^2 - 65615*\[Rho]^3 + 
        69980*\[Rho]^4 + 9420*\[Rho]^5 - 60095*\[Rho]^6 + 17283*\[Rho]^7) - 
      32*Ec^5*(-84420 + 99260*\[Rho] + 172191*\[Rho]^2 - 167697*\[Rho]^3 + 
        464125*\[Rho]^4 + 42171*\[Rho]^5 - 194235*\[Rho]^6 + 
        51849*\[Rho]^7) - 60*(-1 + 2*Ec)^7*\[Rho]^2*(76 + 20*\[Rho] + 
        135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]])))/
  (36000*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r7*(-2160 + 34560*Ec - 241920*Ec^2 + 1082880*Ec^3 - 4550400*Ec^4 + 
    21565440*Ec^5 - 90685440*Ec^6 + 280903680*Ec^7 - 612126720*Ec^8 + 
    928972800*Ec^9 - 964362240*Ec^10 + 654704640*Ec^11 - 262471680*Ec^12 + 
    47185920*Ec^13 + 146335*\[Rho] - 2545360*Ec*\[Rho] + 
    19449520*Ec^2*\[Rho] - 87819200*Ec^3*\[Rho] + 282646240*Ec^4*\[Rho] - 
    821976320*Ec^5*\[Rho] + 2502600960*Ec^6*\[Rho] - 7003601920*Ec^7*\[Rho] + 
    15173790720*Ec^8*\[Rho] - 23551569920*Ec^9*\[Rho] + 
    25274224640*Ec^10*\[Rho] - 18034933760*Ec^11*\[Rho] + 
    7950376960*Ec^12*\[Rho] - 1783562240*Ec^13*\[Rho] - 
    16056320*Ec^14*\[Rho] + 145489920*Ec^15*\[Rho] - 46858240*Ec^16*\[Rho] - 
    1286955*\[Rho]^2 + 21966480*Ec*\[Rho]^2 - 164766960*Ec^2*\[Rho]^2 + 
    712853440*Ec^3*\[Rho]^2 - 1976407200*Ec^4*\[Rho]^2 + 
    3781178112*Ec^5*\[Rho]^2 - 5646925568*Ec^6*\[Rho]^2 + 
    8103250944*Ec^7*\[Rho]^2 - 11908657152*Ec^8*\[Rho]^2 + 
    14530277376*Ec^9*\[Rho]^2 - 11923132416*Ec^10*\[Rho]^2 + 
    5647712256*Ec^11*\[Rho]^2 - 1285971968*Ec^12*\[Rho]^2 + 
    169672704*Ec^13*\[Rho]^2 - 35192832*Ec^14*\[Rho]^2 - 
    31195136*Ec^15*\[Rho]^2 + 4915200*Ec^16*\[Rho]^2 + 539800*\[Rho]^3 - 
    6944560*Ec*\[Rho]^3 + 33403600*Ec^2*\[Rho]^3 - 46944320*Ec^3*\[Rho]^3 - 
    231432160*Ec^4*\[Rho]^3 + 1433539840*Ec^5*\[Rho]^3 - 
    4034735232*Ec^6*\[Rho]^3 + 7584187392*Ec^7*\[Rho]^3 - 
    10647696384*Ec^8*\[Rho]^3 + 11085684736*Ec^9*\[Rho]^3 - 
    7257702400*Ec^10*\[Rho]^3 + 1206452224*Ec^11*\[Rho]^3 + 
    2109054976*Ec^12*\[Rho]^3 - 1525153792*Ec^13*\[Rho]^3 + 
    293306368*Ec^14*\[Rho]^3 + 2466280*\[Rho]^4 - 41163280*Ec*\[Rho]^4 + 
    303205360*Ec^2*\[Rho]^4 - 1298082240*Ec^3*\[Rho]^4 + 
    3575516000*Ec^4*\[Rho]^4 - 6669269760*Ec^5*\[Rho]^4 + 
    8844451200*Ec^6*\[Rho]^4 - 9140044800*Ec^7*\[Rho]^4 + 
    8355118080*Ec^8*\[Rho]^4 - 6753812480*Ec^9*\[Rho]^4 + 
    4134502400*Ec^10*\[Rho]^4 - 2008678400*Ec^11*\[Rho]^4 + 
    1285447680*Ec^12*\[Rho]^4 - 808714240*Ec^13*\[Rho]^4 + 
    216760320*Ec^14*\[Rho]^4 - 762390*\[Rho]^5 + 7827840*Ec*\[Rho]^5 - 
    17887680*Ec^2*\[Rho]^5 - 145412480*Ec^3*\[Rho]^5 + 
    1250592000*Ec^4*\[Rho]^5 - 4467866880*Ec^5*\[Rho]^5 + 
    9100550400*Ec^6*\[Rho]^5 - 10845788160*Ec^7*\[Rho]^5 + 
    6133501440*Ec^8*\[Rho]^5 + 1936650240*Ec^9*\[Rho]^5 - 
    6662000640*Ec^10*\[Rho]^5 + 5808783360*Ec^11*\[Rho]^5 - 
    2650112000*Ec^12*\[Rho]^5 + 552468480*Ec^13*\[Rho]^5 - 1172210*\[Rho]^6 + 
    19285760*Ec*\[Rho]^6 - 138595520*Ec^2*\[Rho]^6 + 
    571305600*Ec^3*\[Rho]^6 - 1406759040*Ec^4*\[Rho]^6 + 
    1829418240*Ec^5*\[Rho]^6 - 188432640*Ec^6*\[Rho]^6 - 
    3664680960*Ec^7*\[Rho]^6 + 7045839360*Ec^8*\[Rho]^6 - 
    7330795520*Ec^9*\[Rho]^6 + 4937338880*Ec^10*\[Rho]^6 - 
    2151219200*Ec^11*\[Rho]^6 + 477757440*Ec^12*\[Rho]^6 - 1056920*\[Rho]^7 + 
    18126320*Ec*\[Rho]^7 - 136609040*Ec^2*\[Rho]^7 + 
    624253760*Ec^3*\[Rho]^7 - 1928522400*Ec^4*\[Rho]^7 + 
    4052634368*Ec^5*\[Rho]^7 - 5644026752*Ec^6*\[Rho]^7 + 
    5052189696*Ec^7*\[Rho]^7 - 2839612928*Ec^8*\[Rho]^7 + 
    1094467584*Ec^9*\[Rho]^7 - 423589888*Ec^10*\[Rho]^7 + 
    131235840*Ec^11*\[Rho]^7 + 952200*\[Rho]^8 - 13771440*Ec*\[Rho]^8 + 
    84690000*Ec^2*\[Rho]^8 - 285442880*Ec^3*\[Rho]^8 + 
    557974560*Ec^4*\[Rho]^8 - 576748800*Ec^5*\[Rho]^8 + 
    107580032*Ec^6*\[Rho]^8 + 455943168*Ec^7*\[Rho]^8 - 
    531534336*Ec^8*\[Rho]^8 + 234717184*Ec^9*\[Rho]^8 - 
    34560000*Ec^10*\[Rho]^8 + 191095*\[Rho]^9 - 3057520*Ec*\[Rho]^9 + 
    21402640*Ec^2*\[Rho]^9 - 85610560*Ec^3*\[Rho]^9 + 
    215221600*Ec^4*\[Rho]^9 - 354307840*Ec^5*\[Rho]^9 + 
    386840320*Ec^6*\[Rho]^9 - 276136960*Ec^7*\[Rho]^9 + 
    120943360*Ec^8*\[Rho]^9 - 25804800*Ec^9*\[Rho]^9 - 15075*\[Rho]^10 + 
    241200*Ec*\[Rho]^10 - 1688400*Ec^2*\[Rho]^10 + 6753600*Ec^3*\[Rho]^10 - 
    16884000*Ec^4*\[Rho]^10 + 27014400*Ec^5*\[Rho]^10 - 
    27014400*Ec^6*\[Rho]^10 + 15436800*Ec^7*\[Rho]^10 - 
    3859200*Ec^8*\[Rho]^10 + 3600*(1 - 2*Ec)^8*\[Rho]^3*
     (-116 + 100*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    120*(-1 + 2*Ec)*\[Rho]*(850 - 5730*\[Rho] - 7051*\[Rho]^2 + 
      7095*\[Rho]^3 + 18210*\[Rho]^4 - 2210*\[Rho]^5 - 5065*\[Rho]^6 - 
      6099*\[Rho]^7 + 327680*Ec^12*(7 + 3*\[Rho]^2) + 
      20480*Ec^11*(-631 + 95*\[Rho] - 117*\[Rho]^2 + 30*\[Rho]^3) - 
      2048*Ec^10*(-15585 + 4565*\[Rho] + 5*\[Rho]^2 + 1282*\[Rho]^3) - 
      512*Ec^9*(88550 - 37310*\[Rho] - 12130*\[Rho]^2 - 8956*\[Rho]^3 + 
        2289*\[Rho]^4 + 2505*\[Rho]^5) + 256*Ec^8*(159530 - 85330*\[Rho] - 
        41190*\[Rho]^2 - 15772*\[Rho]^3 + 23735*\[Rho]^4 + 27207*\[Rho]^5 + 
        2280*\[Rho]^6) + 128*Ec^7*(-190060 + 125780*\[Rho] + 93501*\[Rho]^2 - 
        195*\[Rho]^3 - 116908*\[Rho]^4 - 114238*\[Rho]^5 - 9845*\[Rho]^6 + 
        6099*\[Rho]^7) - 64*Ec^6*(-153860 + 146860*\[Rho] + 197547*\[Rho]^2 - 
        87957*\[Rho]^3 - 355352*\[Rho]^4 - 246190*\[Rho]^5 - 5075*\[Rho]^6 + 
        42693*\[Rho]^7) - 80*Ec^4*(-10180 + 43772*\[Rho] + 89583*\[Rho]^2 - 
        78085*\[Rho]^3 - 186239*\[Rho]^4 - 31813*\[Rho]^5 + 27265*\[Rho]^6 + 
        42693*\[Rho]^7) + 40*Ec^3*(-6486 + 40606*\[Rho] + 74685*\[Rho]^2 - 
        70217*\[Rho]^3 - 160192*\[Rho]^4 - 1984*\[Rho]^5 + 33319*\[Rho]^6 + 
        42693*\[Rho]^7) - 12*Ec^2*(-5950 + 40110*\[Rho] + 64437*\[Rho]^2 - 
        62665*\[Rho]^3 - 145020*\[Rho]^4 + 9620*\[Rho]^5 + 35455*\[Rho]^6 + 
        42693*\[Rho]^7) + 2*Ec*(-5950 + 40110*\[Rho] + 56317*\[Rho]^2 - 
        55665*\[Rho]^3 - 135570*\[Rho]^4 + 12770*\[Rho]^5 + 35455*\[Rho]^6 + 
        42693*\[Rho]^7) + 32*Ec^5*(-91420 + 179060*\[Rho] + 352581*\[Rho]^2 - 
        257447*\[Rho]^3 - 707825*\[Rho]^4 - 286779*\[Rho]^5 + 
        48915*\[Rho]^6 + 128079*\[Rho]^7))*Log[\[Rho]] + 
    3600*(1 - 2*Ec)^8*\[Rho]^3*(-116 + 100*\[Rho] + 135*\[Rho]^2 + 
      45*\[Rho]^3)*Log[\[Rho]]^2 + 120*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (850 - 5730*\[Rho] - 7051*\[Rho]^2 + 7095*\[Rho]^3 + 18210*\[Rho]^4 - 
      2210*\[Rho]^5 - 5065*\[Rho]^6 - 6099*\[Rho]^7 + 
      327680*Ec^12*(7 + 3*\[Rho]^2) + 20480*Ec^11*(-631 + 95*\[Rho] - 
        117*\[Rho]^2 + 30*\[Rho]^3) - 2048*Ec^10*(-15585 + 4565*\[Rho] + 
        5*\[Rho]^2 + 1282*\[Rho]^3) - 512*Ec^9*(88550 - 37310*\[Rho] - 
        12130*\[Rho]^2 - 8956*\[Rho]^3 + 2289*\[Rho]^4 + 2505*\[Rho]^5) + 
      256*Ec^8*(159530 - 85330*\[Rho] - 41190*\[Rho]^2 - 15772*\[Rho]^3 + 
        23735*\[Rho]^4 + 27207*\[Rho]^5 + 2280*\[Rho]^6) + 
      128*Ec^7*(-190060 + 125780*\[Rho] + 93501*\[Rho]^2 - 195*\[Rho]^3 - 
        116908*\[Rho]^4 - 114238*\[Rho]^5 - 9845*\[Rho]^6 + 6099*\[Rho]^7) - 
      64*Ec^6*(-153860 + 146860*\[Rho] + 197547*\[Rho]^2 - 87957*\[Rho]^3 - 
        355352*\[Rho]^4 - 246190*\[Rho]^5 - 5075*\[Rho]^6 + 42693*\[Rho]^7) - 
      80*Ec^4*(-10180 + 43772*\[Rho] + 89583*\[Rho]^2 - 78085*\[Rho]^3 - 
        186239*\[Rho]^4 - 31813*\[Rho]^5 + 27265*\[Rho]^6 + 42693*\[Rho]^7) + 
      40*Ec^3*(-6486 + 40606*\[Rho] + 74685*\[Rho]^2 - 70217*\[Rho]^3 - 
        160192*\[Rho]^4 - 1984*\[Rho]^5 + 33319*\[Rho]^6 + 42693*\[Rho]^7) - 
      12*Ec^2*(-5950 + 40110*\[Rho] + 64437*\[Rho]^2 - 62665*\[Rho]^3 - 
        145020*\[Rho]^4 + 9620*\[Rho]^5 + 35455*\[Rho]^6 + 42693*\[Rho]^7) + 
      2*Ec*(-5950 + 40110*\[Rho] + 56317*\[Rho]^2 - 55665*\[Rho]^3 - 
        135570*\[Rho]^4 + 12770*\[Rho]^5 + 35455*\[Rho]^6 + 42693*\[Rho]^7) + 
      32*Ec^5*(-91420 + 179060*\[Rho] + 352581*\[Rho]^2 - 257447*\[Rho]^3 - 
        707825*\[Rho]^4 - 286779*\[Rho]^5 + 48915*\[Rho]^6 + 
        128079*\[Rho]^7) - 60*(-1 + 2*Ec)^7*\[Rho]^2*(-116 + 100*\[Rho] + 
        135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]])))/
  (36000*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r1*(3965 - 147440*Ec + 1704080*Ec^2 - 9693760*Ec^3 + 29547680*Ec^4 - 
    33253120*Ec^5 - 113529600*Ec^6 + 684620800*Ec^7 - 1927173120*Ec^8 + 
    3632476160*Ec^9 - 4851568640*Ec^10 + 4592844800*Ec^11 - 
    3134955520*Ec^12 + 1779630080*Ec^13 - 1059389440*Ec^14 + 
    546570240*Ec^15 - 137953280*Ec^16 - 73385*\[Rho] + 1819760*Ec*\[Rho] - 
    17903120*Ec^2*\[Rho] + 99052480*Ec^3*\[Rho] - 362984800*Ec^4*\[Rho] + 
    993835264*Ec^5*\[Rho] - 2230200576*Ec^6*\[Rho] + 4209681408*Ec^7*\[Rho] - 
    6334040064*Ec^8*\[Rho] + 6879711232*Ec^9*\[Rho] - 
    4503826432*Ec^10*\[Rho] + 339361792*Ec^11*\[Rho] + 
    2819252224*Ec^12*\[Rho] - 3340828672*Ec^13*\[Rho] + 
    1942552576*Ec^14*\[Rho] - 511967232*Ec^15*\[Rho] + 
    14745600*Ec^16*\[Rho] - 1100640*\[Rho]^2 + 19613520*Ec*\[Rho]^2 - 
    155797680*Ec^2*\[Rho]^2 + 710143680*Ec^3*\[Rho]^2 - 
    2007397920*Ec^4*\[Rho]^2 + 3598583040*Ec^5*\[Rho]^2 - 
    4335613824*Ec^6*\[Rho]^2 + 5362811904*Ec^7*\[Rho]^2 - 
    11298382848*Ec^8*\[Rho]^2 + 22658383872*Ec^9*\[Rho]^2 - 
    30244085760*Ec^10*\[Rho]^2 + 26237534208*Ec^11*\[Rho]^2 - 
    15171821568*Ec^12*\[Rho]^2 + 5812125696*Ec^13*\[Rho]^2 - 
    1193508864*Ec^14*\[Rho]^2 - 1591840*\[Rho]^3 + 27909040*Ec*\[Rho]^3 - 
    216896080*Ec^2*\[Rho]^3 + 1001795520*Ec^3*\[Rho]^3 - 
    2911589600*Ec^4*\[Rho]^3 + 4597290240*Ec^5*\[Rho]^3 + 
    736356480*Ec^6*\[Rho]^3 - 23226731520*Ec^7*\[Rho]^3 + 
    61840604160*Ec^8*\[Rho]^3 - 94269153280*Ec^9*\[Rho]^3 + 
    96100065280*Ec^10*\[Rho]^3 - 68513628160*Ec^11*\[Rho]^3 + 
    33656217600*Ec^12*\[Rho]^3 - 10120724480*Ec^13*\[Rho]^3 + 
    1287290880*Ec^14*\[Rho]^3 + 2256550*\[Rho]^4 - 28513600*Ec*\[Rho]^4 + 
    136921600*Ec^2*\[Rho]^4 - 221942400*Ec^3*\[Rho]^4 - 
    904771200*Ec^4*\[Rho]^4 + 7024001280*Ec^5*\[Rho]^4 - 
    23953309440*Ec^6*\[Rho]^4 + 53664399360*Ec^7*\[Rho]^4 - 
    86715287040*Ec^8*\[Rho]^4 + 103987425280*Ec^9*\[Rho]^4 - 
    91579617280*Ec^10*\[Rho]^4 + 55856005120*Ec^11*\[Rho]^4 - 
    20656128000*Ec^12*\[Rho]^4 + 3375759360*Ec^13*\[Rho]^4 + 
    11791410*\[Rho]^5 - 205109760*Ec*\[Rho]^5 + 1566697920*Ec^2*\[Rho]^5 - 
    7149949440*Ec^3*\[Rho]^5 + 21896296320*Ec^4*\[Rho]^5 - 
    47443226880*Ec^5*\[Rho]^5 + 74928718080*Ec^6*\[Rho]^5 - 
    88608215040*Ec^7*\[Rho]^5 + 81635980800*Ec^8*\[Rho]^5 - 
    61415485440*Ec^9*\[Rho]^5 + 37125058560*Ec^10*\[Rho]^5 - 
    15448473600*Ec^11*\[Rho]^5 + 3093626880*Ec^12*\[Rho]^5 - 
    16702240*\[Rho]^6 + 261381040*Ec*\[Rho]^6 - 1782828880*Ec^2*\[Rho]^6 + 
    7160230720*Ec^3*\[Rho]^6 - 18630655200*Ec^4*\[Rho]^6 + 
    32415805696*Ec^5*\[Rho]^6 - 37586587264*Ec^6*\[Rho]^6 + 
    28296655872*Ec^7*\[Rho]^6 - 13907984896*Ec^8*\[Rho]^6 + 
    5748645888*Ec^9*\[Rho]^6 - 2900166656*Ec^10*\[Rho]^6 + 
    940769280*Ec^11*\[Rho]^6 + 3924640*\[Rho]^7 - 53087920*Ec*\[Rho]^7 + 
    293964880*Ec^2*\[Rho]^7 - 822239680*Ec^3*\[Rho]^7 + 
    982897120*Ec^4*\[Rho]^7 + 738033920*Ec^5*\[Rho]^7 - 
    4365501056*Ec^6*\[Rho]^7 + 6655794176*Ec^7*\[Rho]^7 - 
    5063071232*Ec^8*\[Rho]^7 + 1854087168*Ec^9*\[Rho]^7 - 
    222873600*Ec^10*\[Rho]^7 + 1615965*\[Rho]^8 - 25855440*Ec*\[Rho]^8 + 
    180988080*Ec^2*\[Rho]^8 - 723952320*Ec^3*\[Rho]^8 + 
    1823892000*Ec^4*\[Rho]^8 - 3008221440*Ec^5*\[Rho]^8 + 
    3268988160*Ec^6*\[Rho]^8 - 2291020800*Ec^7*\[Rho]^8 + 
    965771520*Ec^8*\[Rho]^8 - 194273280*Ec^9*\[Rho]^8 - 124425*\[Rho]^9 + 
    1990800*Ec*\[Rho]^9 - 13935600*Ec^2*\[Rho]^9 + 55742400*Ec^3*\[Rho]^9 - 
    139356000*Ec^4*\[Rho]^9 + 222969600*Ec^5*\[Rho]^9 - 
    222969600*Ec^6*\[Rho]^9 + 127411200*Ec^7*\[Rho]^9 - 
    31852800*Ec^8*\[Rho]^9 - 3600*(1 - 2*Ec)^8*\[Rho]^2*
     (172 + 140*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    120*(-1 + 2*Ec)*(-350 + 327680*Ec^12 + 2690*\[Rho] + 8347*\[Rho]^2 + 
      10165*\[Rho]^3 + 31630*\[Rho]^4 - 68530*\[Rho]^5 - 24395*\[Rho]^6 + 
      40443*\[Rho]^7 + 20480*Ec^11*(-43 + 45*\[Rho] - 282*\[Rho]^2 + 
        45*\[Rho]^3) - 2048*Ec^10*(-105 + 1595*\[Rho] - 12950*\[Rho]^2 + 
        4091*\[Rho]^3) + 512*Ec^9*(3850 + 9730*\[Rho] - 103060*\[Rho]^2 + 
        57618*\[Rho]^3 - 4077*\[Rho]^4 + 13095*\[Rho]^5) - 
      256*Ec^8*(13510 + 16590*\[Rho] - 238380*\[Rho]^2 + 201886*\[Rho]^3 - 
        60315*\[Rho]^4 + 121689*\[Rho]^5 + 13320*\[Rho]^6) - 
      128*Ec^7*(-22820 - 14460*\[Rho] + 378927*\[Rho]^2 - 381345*\[Rho]^3 + 
        314824*\[Rho]^4 - 531586*\[Rho]^5 - 111005*\[Rho]^6 + 
        40443*\[Rho]^7) + 64*Ec^6*(-24220 + 7980*\[Rho] + 495369*\[Rho]^2 - 
        347079*\[Rho]^3 + 869116*\[Rho]^4 - 1411090*\[Rho]^5 - 
        404075*\[Rho]^6 + 283101*\[Rho]^7) + 
      80*Ec^4*(-3260 + 18684*\[Rho] + 126081*\[Rho]^2 + 83905*\[Rho]^3 + 
        341767*\[Rho]^4 - 604411*\[Rho]^5 - 218135*\[Rho]^6 + 
        283101*\[Rho]^7) - 40*Ec^3*(-2562 + 18822*\[Rho] + 97125*\[Rho]^2 + 
        95411*\[Rho]^3 + 269836*\[Rho]^4 - 508768*\[Rho]^5 - 
        186077*\[Rho]^6 + 283101*\[Rho]^7) - 
      2*Ec*(-2450 + 18830*\[Rho] + 68749*\[Rho]^2 + 79555*\[Rho]^3 + 
        229510*\[Rho]^4 - 477010*\[Rho]^5 - 170765*\[Rho]^6 + 
        283101*\[Rho]^7) + 12*Ec^2*(-2450 + 18830*\[Rho] + 80789*\[Rho]^2 + 
        89355*\[Rho]^3 + 238960*\[Rho]^4 - 473860*\[Rho]^5 - 
        170765*\[Rho]^6 + 283101*\[Rho]^7) - 
      32*Ec^5*(-19940 + 52500*\[Rho] + 601587*\[Rho]^2 + 23411*\[Rho]^3 + 
        1489185*\[Rho]^4 - 2485173*\[Rho]^5 - 838365*\[Rho]^6 + 
        849303*\[Rho]^7))*Log[\[Rho]] - 3600*(1 - 2*Ec)^8*\[Rho]^2*
     (172 + 140*\[Rho] + 135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]]^2 - 
    120*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-350 + 327680*Ec^12 + 2690*\[Rho] + 
      8347*\[Rho]^2 + 10165*\[Rho]^3 + 31630*\[Rho]^4 - 68530*\[Rho]^5 - 
      24395*\[Rho]^6 + 40443*\[Rho]^7 + 20480*Ec^11*(-43 + 45*\[Rho] - 
        282*\[Rho]^2 + 45*\[Rho]^3) - 2048*Ec^10*(-105 + 1595*\[Rho] - 
        12950*\[Rho]^2 + 4091*\[Rho]^3) + 512*Ec^9*(3850 + 9730*\[Rho] - 
        103060*\[Rho]^2 + 57618*\[Rho]^3 - 4077*\[Rho]^4 + 13095*\[Rho]^5) - 
      256*Ec^8*(13510 + 16590*\[Rho] - 238380*\[Rho]^2 + 201886*\[Rho]^3 - 
        60315*\[Rho]^4 + 121689*\[Rho]^5 + 13320*\[Rho]^6) - 
      128*Ec^7*(-22820 - 14460*\[Rho] + 378927*\[Rho]^2 - 381345*\[Rho]^3 + 
        314824*\[Rho]^4 - 531586*\[Rho]^5 - 111005*\[Rho]^6 + 
        40443*\[Rho]^7) + 64*Ec^6*(-24220 + 7980*\[Rho] + 495369*\[Rho]^2 - 
        347079*\[Rho]^3 + 869116*\[Rho]^4 - 1411090*\[Rho]^5 - 
        404075*\[Rho]^6 + 283101*\[Rho]^7) + 
      80*Ec^4*(-3260 + 18684*\[Rho] + 126081*\[Rho]^2 + 83905*\[Rho]^3 + 
        341767*\[Rho]^4 - 604411*\[Rho]^5 - 218135*\[Rho]^6 + 
        283101*\[Rho]^7) - 40*Ec^3*(-2562 + 18822*\[Rho] + 97125*\[Rho]^2 + 
        95411*\[Rho]^3 + 269836*\[Rho]^4 - 508768*\[Rho]^5 - 
        186077*\[Rho]^6 + 283101*\[Rho]^7) - 
      2*Ec*(-2450 + 18830*\[Rho] + 68749*\[Rho]^2 + 79555*\[Rho]^3 + 
        229510*\[Rho]^4 - 477010*\[Rho]^5 - 170765*\[Rho]^6 + 
        283101*\[Rho]^7) + 12*Ec^2*(-2450 + 18830*\[Rho] + 80789*\[Rho]^2 + 
        89355*\[Rho]^3 + 238960*\[Rho]^4 - 473860*\[Rho]^5 - 
        170765*\[Rho]^6 + 283101*\[Rho]^7) - 
      32*Ec^5*(-19940 + 52500*\[Rho] + 601587*\[Rho]^2 + 23411*\[Rho]^3 + 
        1489185*\[Rho]^4 - 2485173*\[Rho]^5 - 838365*\[Rho]^6 + 
        849303*\[Rho]^7) - 60*(-1 + 2*Ec)^7*\[Rho]^2*(172 + 140*\[Rho] + 
        135*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]])))/
  (36000*(1 - 2*Ec)^4*mb^5*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 \[Mu]2\[Pi]*
  ((\[Mu]2G*(4320*\[Rho]^3*Log[1 - 2*Ec]^2*
       (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
           7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
           8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
             2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
        12*\[Rho]^2*Log[\[Rho]]) - 8640*\[Rho]^3*Log[1 - 2*Ec]*Log[\[Rho]]*
       (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
           7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
           8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
             2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
        12*\[Rho]^2*Log[\[Rho]]) + 4320*\[Rho]^3*Log[\[Rho]]^2*
       (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
           7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
           8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
             2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
        12*\[Rho]^2*Log[\[Rho]]) + (640*Ec^5*(-1 + 2*Ec + \[Rho])^2*
        (-1 + 8*Ec^3 - \[Rho] - 4*\[Rho]^2 - 4*Ec^2*(3 + \[Rho]) + 
         2*Ec*(3 + 2*\[Rho] + \[Rho]^2))*(9 + 320*Ec^6 - 15*\[Rho] + 
         57*\[Rho]^2 - 15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
         16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
         8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
         6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
         12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(-1 + 2*Ec)^9 + 
      (10*(-1 + 2*Ec + \[Rho])^2*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
         160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
           \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
         6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
         24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
         12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*
        (6 + 256*Ec^7 + \[Rho] + 13*\[Rho]^2 - 11*\[Rho]^3 + 3*\[Rho]^4 - 
         64*Ec^6*(1 + 2*\[Rho]) + 32*Ec^5*(-4 + 7*\[Rho] + 2*\[Rho]^2) + 
         16*Ec^4*(3 - 7*\[Rho] - 14*\[Rho]^2 + 3*\[Rho]^3) - 
         8*Ec^3*\[Rho]*(4 - 2*\[Rho] - 2*\[Rho]^2 + 3*\[Rho]^3) - 
         2*Ec*(12 + 8*\[Rho] + 31*\[Rho]^2 - 30*\[Rho]^3 + 9*\[Rho]^4) + 
         4*Ec^2*(6 + 13*\[Rho] + 18*\[Rho]^2 - 24*\[Rho]^3 + 9*\[Rho]^4))*
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(-1 + 2*Ec)^9 - 
      (23040*Ec^5*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 - \[Rho] - 
         4*\[Rho]^2 - 4*Ec^2*(3 + \[Rho]) + 2*Ec*(3 + 2*\[Rho] + \[Rho]^2))*
        Log[1 - 2*Ec]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
         64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
         16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(1 - 2*Ec)^6 - 
      (360*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(6 + 256*Ec^7 + \[Rho] + 
         13*\[Rho]^2 - 11*\[Rho]^3 + 3*\[Rho]^4 - 64*Ec^6*(1 + 2*\[Rho]) + 
         32*Ec^5*(-4 + 7*\[Rho] + 2*\[Rho]^2) + 
         16*Ec^4*(3 - 7*\[Rho] - 14*\[Rho]^2 + 3*\[Rho]^3) - 
         8*Ec^3*\[Rho]*(4 - 2*\[Rho] - 2*\[Rho]^2 + 3*\[Rho]^3) - 
         2*Ec*(12 + 8*\[Rho] + 31*\[Rho]^2 - 30*\[Rho]^3 + 9*\[Rho]^4) + 
         4*Ec^2*(6 + 13*\[Rho] + 18*\[Rho]^2 - 24*\[Rho]^3 + 9*\[Rho]^4))*
        Log[1 - 2*Ec]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
         64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
         16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(-1 + 2*Ec)^5 + 
      (23040*Ec^5*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(-1 + 8*Ec^3 - \[Rho] - 
         4*\[Rho]^2 - 4*Ec^2*(3 + \[Rho]) + 2*Ec*(3 + 2*\[Rho] + \[Rho]^2))*
        Log[\[Rho]]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
         64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
         16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(1 - 2*Ec)^6 + 
      (120*\[Rho]*(-1 + 2*Ec + \[Rho])*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
         160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
           \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
         6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
         24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
         12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[\[Rho]]*
        (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
         8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
         64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(1 - 2*Ec)^6 + 
      (360*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(6 + 256*Ec^7 + \[Rho] + 
         13*\[Rho]^2 - 11*\[Rho]^3 + 3*\[Rho]^4 - 64*Ec^6*(1 + 2*\[Rho]) + 
         32*Ec^5*(-4 + 7*\[Rho] + 2*\[Rho]^2) + 
         16*Ec^4*(3 - 7*\[Rho] - 14*\[Rho]^2 + 3*\[Rho]^3) - 
         8*Ec^3*\[Rho]*(4 - 2*\[Rho] - 2*\[Rho]^2 + 3*\[Rho]^3) - 
         2*Ec*(12 + 8*\[Rho] + 31*\[Rho]^2 - 30*\[Rho]^3 + 9*\[Rho]^4) + 
         4*Ec^2*(6 + 13*\[Rho] + 18*\[Rho]^2 - 24*\[Rho]^3 + 9*\[Rho]^4))*
        Log[\[Rho]]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
         64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
         16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
         72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
         32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
         4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(-1 + 2*Ec)^5 + 
      (120*\[Rho]*(-1 + 2*Ec + \[Rho])*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
         160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
           \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
         6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
         24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
         12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[1 - 2*Ec]*
        (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
         8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
         64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
         72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
         32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
         4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
         12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(1 - 2*Ec)^6 - 
      1296*\[Rho]^4*Log[1 - 2*Ec]^2*
       (((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 188*\[Rho]^2 - 
           12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*(-23 + 3*\[Rho]) + 
           32*Ec^5*(-23 + 7*\[Rho]) + 4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 
             3*\[Rho]^2) - 16*Ec^4*(-15 + 7*\[Rho]^2) - 
           2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 21*\[Rho]^3 + 6*\[Rho]^4)))/
         (1 - 2*Ec)^2 + 60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
        60*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]) + 2592*\[Rho]^4*Log[1 - 2*Ec]*
       Log[\[Rho]]*(((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 
           188*\[Rho]^2 - 12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*
            (-23 + 3*\[Rho]) + 32*Ec^5*(-23 + 7*\[Rho]) + 
           4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 3*\[Rho]^2) - 
           16*Ec^4*(-15 + 7*\[Rho]^2) - 2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 
             21*\[Rho]^3 + 6*\[Rho]^4)))/(1 - 2*Ec)^2 + 
        60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 60*\[Rho]^2*(3 + \[Rho])*
         Log[\[Rho]]) - 1296*\[Rho]^4*Log[\[Rho]]^2*
       (((-1 + 2*Ec + \[Rho])*(-7 + 512*Ec^6 + 68*\[Rho] + 188*\[Rho]^2 - 
           12*\[Rho]^3 + 3*\[Rho]^4 - 8*Ec^3*\[Rho]^2*(-23 + 3*\[Rho]) + 
           32*Ec^5*(-23 + 7*\[Rho]) + 4*Ec^2*\[Rho]^2*(83 - 6*\[Rho] + 
             3*\[Rho]^2) - 16*Ec^4*(-15 + 7*\[Rho]^2) - 
           2*Ec*(-7 + 75*\[Rho] + 307*\[Rho]^2 - 21*\[Rho]^3 + 6*\[Rho]^4)))/
         (1 - 2*Ec)^2 + 60*\[Rho]^2*(3 + \[Rho])*Log[1 - 2*Ec] - 
        60*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]) - 
      ((-1 + 2*Ec + \[Rho])^2*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
         160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
           \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
         6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
         24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
         12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*
        (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
         32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
         8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
         6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
         12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*
        (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
         75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
         960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
         1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
         200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
         160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 
         60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 
         12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
          Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/
       (-1 + 2*Ec)^9 + (36*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
        (640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 160*Ec^5*(3 + 2*\[Rho] + 
           \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
         16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
         6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
         24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
         12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[1 - 2*Ec]*
        (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
         75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
         960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
         1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
         200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
         160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 
         60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 
         12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
          Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/
       (1 - 2*Ec)^6 + (36*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
        (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
         32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
         8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
         6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
         12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[1 - 2*Ec]*
        (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
         75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
         960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
         1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
         200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
         160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 
         60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 
         12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
          Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/
       (-1 + 2*Ec)^5 - (36*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
        (640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 160*Ec^5*(3 + 2*\[Rho] + 
           \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
         16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
         6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
         24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
         12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[\[Rho]]*
        (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
         75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
         960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
         1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
         200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
         160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 
         60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 
         12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
          Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/
       (1 - 2*Ec)^6 - (36*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
        (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
         32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
         8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
         6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
         12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]]*
        (7 - 28*Ec + 28*Ec^2 - 240*Ec^4 + 1216*Ec^5 - 1984*Ec^6 + 1024*Ec^7 - 
         75*\[Rho] + 300*Ec*\[Rho] - 300*Ec^2*\[Rho] + 240*Ec^4*\[Rho] - 
         960*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 120*\[Rho]^2 + 840*Ec*\[Rho]^2 - 
         1560*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
         200*\[Rho]^3 - 680*Ec*\[Rho]^3 + 440*Ec^2*\[Rho]^3 + 
         160*Ec^3*\[Rho]^3 - 160*Ec^4*\[Rho]^3 - 15*\[Rho]^4 + 
         60*Ec*\[Rho]^4 - 60*Ec^2*\[Rho]^4 + 3*\[Rho]^5 - 12*Ec*\[Rho]^5 + 
         12*Ec^2*\[Rho]^5 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*
          Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/
       (-1 + 2*Ec)^5))/(360*mb^4*
     (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
          7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
          8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
            2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
       12*\[Rho]^2*Log[\[Rho]])^3) + 
   ((-1 + 2*Ec + \[Rho])^2*(-21 + 10240*Ec^11*(-1 + \[Rho]) + 351*\[Rho] - 
       717*\[Rho]^2 - 5433*\[Rho]^3 - 3483*\[Rho]^4 + 753*\[Rho]^5 - 
       99*\[Rho]^6 + 9*\[Rho]^7 - 5120*Ec^10*(-3 + \[Rho] + 2*\[Rho]^2) - 
       512*Ec^9*(15 + 5*\[Rho] - 167*\[Rho]^2 + 39*\[Rho]^3) - 
       256*Ec^8*(-69 + 507*\[Rho] + 1753*\[Rho]^2 - 259*\[Rho]^3 + 
         16*\[Rho]^4) + 128*Ec^7*(-272 + 2188*\[Rho] + 5824*\[Rho]^2 - 
         108*\[Rho]^3 + 25*\[Rho]^4 + 11*\[Rho]^5) - 
       64*Ec^6*(-432 + 3460*\[Rho] + 8504*\[Rho]^2 + 1692*\[Rho]^3 + 
         467*\[Rho]^4 + 19*\[Rho]^5 + 6*\[Rho]^6) - 
       32*Ec^5*(304 - 2404*\[Rho] - 5842*\[Rho]^2 - 2842*\[Rho]^3 - 
         3365*\[Rho]^4 + 217*\[Rho]^5 - 93*\[Rho]^6 + 9*\[Rho]^7) - 
       6*Ec*(-21 + 365*\[Rho] - 673*\[Rho]^2 - 6927*\[Rho]^3 - 
         5291*\[Rho]^4 + 1171*\[Rho]^5 - 159*\[Rho]^6 + 15*\[Rho]^7) + 
       12*Ec^2*(-21 + 379*\[Rho] - 518*\[Rho]^2 - 9516*\[Rho]^3 - 
         9205*\[Rho]^4 + 2111*\[Rho]^5 - 300*\[Rho]^6 + 30*\[Rho]^7) - 
       24*Ec^3*(-7 + 131*\[Rho] + 4*\[Rho]^2 - 5220*\[Rho]^3 - 
         7235*\[Rho]^4 + 1767*\[Rho]^5 - 270*\[Rho]^6 + 30*\[Rho]^7) + 
       16*Ec^4*(80 - 620*\[Rho] - 1302*\[Rho]^2 - 3722*\[Rho]^3 - 
         9547*\[Rho]^4 + 1953*\[Rho]^5 - 375*\[Rho]^6 + 45*\[Rho]^7)) + 
     2160*(-1 + 2*Ec)^5*\[Rho]^4*(3 + \[Rho])*Log[1 - 2*Ec]^2 - 
     24*(-1 + 2*Ec)*\[Rho]^2*(16384*Ec^9 + 512*Ec^8*(-94 + 5*\[Rho]) - 
       1024*Ec^7*(-54 + 5*\[Rho]) + 64*Ec^6*(-488 + 60*\[Rho] - 15*\[Rho]^2 + 
         5*\[Rho]^3) - 128*Ec^5*(-68 + 10*\[Rho] - 60*\[Rho]^2 + 5*\[Rho]^3 + 
         5*\[Rho]^4) - 3*(-11 + 95*\[Rho] + 80*\[Rho]^2 - 160*\[Rho]^3 - 
         5*\[Rho]^4 + \[Rho]^5) + 24*Ec*(-11 + 95*\[Rho] + 125*\[Rho]^2 - 
         145*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) - 
       72*Ec^2*(-11 + 95*\[Rho] + 185*\[Rho]^2 - 125*\[Rho]^3 - 5*\[Rho]^4 + 
         \[Rho]^5) + 96*Ec^3*(-11 + 95*\[Rho] + 275*\[Rho]^2 - 95*\[Rho]^3 - 
         5*\[Rho]^4 + \[Rho]^5) - 16*Ec^4*(27 + 275*\[Rho] + 1455*\[Rho]^2 - 
         195*\[Rho]^3 - 65*\[Rho]^4 + 3*\[Rho]^5))*Log[\[Rho]] + 
     2160*(-1 + 2*Ec)^5*\[Rho]^4*(3 + \[Rho])*Log[\[Rho]]^2 + 
     24*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*(16384*Ec^9 + 
       512*Ec^8*(-94 + 5*\[Rho]) - 1024*Ec^7*(-54 + 5*\[Rho]) + 
       64*Ec^6*(-488 + 60*\[Rho] - 15*\[Rho]^2 + 5*\[Rho]^3) - 
       128*Ec^5*(-68 + 10*\[Rho] - 60*\[Rho]^2 + 5*\[Rho]^3 + 5*\[Rho]^4) - 
       3*(-11 + 95*\[Rho] + 80*\[Rho]^2 - 160*\[Rho]^3 - 5*\[Rho]^4 + 
         \[Rho]^5) + 24*Ec*(-11 + 95*\[Rho] + 125*\[Rho]^2 - 145*\[Rho]^3 - 
         5*\[Rho]^4 + \[Rho]^5) - 72*Ec^2*(-11 + 95*\[Rho] + 185*\[Rho]^2 - 
         125*\[Rho]^3 - 5*\[Rho]^4 + \[Rho]^5) + 
       96*Ec^3*(-11 + 95*\[Rho] + 275*\[Rho]^2 - 95*\[Rho]^3 - 5*\[Rho]^4 + 
         \[Rho]^5) - 16*Ec^4*(27 + 275*\[Rho] + 1455*\[Rho]^2 - 
         195*\[Rho]^3 - 65*\[Rho]^4 + 3*\[Rho]^5) - 180*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + \[Rho])*Log[\[Rho]]))/(120*(-1 + 2*Ec)*mb^2*
     (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
       8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
       64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
       48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
       16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^2) + 
   (\[Rho]3LS*(-((-1 + 2*Ec + \[Rho])^3*(1310720*Ec^18*(-1 + \[Rho]) - 
         1966080*Ec^17*(-2 + \[Rho] + \[Rho]^2) - 196608*Ec^16*
          (25 - 177*\[Rho]^2 + 44*\[Rho]^3) - 65536*Ec^15*
          (14 - 57*\[Rho] + 3105*\[Rho]^2 - 778*\[Rho]^3 + 46*\[Rho]^4) - 
         32768*Ec^14*(-566 + 783*\[Rho] - 16488*\[Rho]^2 + 3411*\[Rho]^3 - 
           549*\[Rho]^4 + 27*\[Rho]^5) - 49152*Ec^13*(814 - 1479*\[Rho] + 
           16089*\[Rho]^2 - 2091*\[Rho]^3 + 1739*\[Rho]^4 - 519*\[Rho]^5 + 
           73*\[Rho]^6) - 8192*Ec^12*(-5650 + 12555*\[Rho] - 84618*\[Rho]^2 - 
           6234*\[Rho]^3 - 50435*\[Rho]^4 + 22419*\[Rho]^5 - 3413*\[Rho]^6 + 
           206*\[Rho]^7) + 4096*Ec^11*(-7858 + 18369*\[Rho] - 
           88605*\[Rho]^2 - 68480*\[Rho]^3 - 271380*\[Rho]^4 + 
           116481*\[Rho]^5 - 15189*\[Rho]^6 + 1614*\[Rho]^7 + 30*\[Rho]^8) + 
         3072*Ec^10*(3874 - 3136*\[Rho] + 29200*\[Rho]^2 + 138290*\[Rho]^3 + 
           557546*\[Rho]^4 - 201972*\[Rho]^5 + 24884*\[Rho]^6 - 
           5830*\[Rho]^7 - 423*\[Rho]^8 + 27*\[Rho]^9) + 
         9*(9 - 170*\[Rho] + 271*\[Rho]^2 + 3516*\[Rho]^3 + 730*\[Rho]^4 + 
           23152*\[Rho]^5 + 15534*\[Rho]^6 - 9212*\[Rho]^7 + 733*\[Rho]^8 - 
           6*\[Rho]^9 + 3*\[Rho]^10) - 54*Ec*(18 - 349*\[Rho] + 
           563*\[Rho]^2 + 7714*\[Rho]^3 + 1078*\[Rho]^4 + 57548*\[Rho]^5 + 
           43556*\[Rho]^6 - 25794*\[Rho]^7 + 2072*\[Rho]^8 - 15*\[Rho]^9 + 
           9*\[Rho]^10) - 512*Ec^9*(-1576 + 77888*\[Rho] - 43632*\[Rho]^2 + 
           798170*\[Rho]^3 + 3233966*\[Rho]^4 - 866844*\[Rho]^5 + 
           244292*\[Rho]^6 - 101518*\[Rho]^7 - 5868*\[Rho]^8 + 459*\[Rho]^9 + 
           27*\[Rho]^10) + 108*Ec^2*(45 - 895*\[Rho] + 1408*\[Rho]^2 + 
           21502*\[Rho]^3 + 1850*\[Rho]^4 + 183804*\[Rho]^5 + 
           158828*\[Rho]^6 - 94894*\[Rho]^7 + 7721*\[Rho]^8 - 45*\[Rho]^9 + 
           36*\[Rho]^10) - 144*Ec^3*(78 - 1703*\[Rho] + 2387*\[Rho]^2 + 
           48264*\[Rho]^3 + 5072*\[Rho]^4 + 500091*\[Rho]^5 + 
           497121*\[Rho]^6 - 300810*\[Rho]^7 + 24916*\[Rho]^8 - 
           102*\[Rho]^9 + 126*\[Rho]^10) + 1152*Ec^6*(-886 + 9223*\[Rho] - 
           9280*\[Rho]^2 + 36435*\[Rho]^3 + 132077*\[Rho]^4 + 
           217299*\[Rho]^5 + 391156*\[Rho]^6 - 218602*\[Rho]^7 + 
           16137*\[Rho]^8 + 75*\[Rho]^9 + 126*\[Rho]^10) - 
         768*Ec^7*(-3530 + 37235*\[Rho] - 31603*\[Rho]^2 + 167902*\[Rho]^3 + 
           619770*\[Rho]^4 + 152902*\[Rho]^5 + 531946*\[Rho]^6 - 
           273968*\[Rho]^7 + 13302*\[Rho]^8 + 270*\[Rho]^9 + 162*\[Rho]^10) + 
         256*Ec^8*(-15782 + 183642*\[Rho] - 145770*\[Rho]^2 + 
           1081816*\[Rho]^3 + 4164450*\[Rho]^4 - 521148*\[Rho]^5 + 
           1013470*\[Rho]^6 - 480396*\[Rho]^7 + 189*\[Rho]^8 + 
           1134*\[Rho]^9 + 243*\[Rho]^10) + 96*Ec^4*(-118 - 791*\[Rho] - 
           438*\[Rho]^2 + 126242*\[Rho]^3 + 58693*\[Rho]^4 + 
           1723023*\[Rho]^5 + 1994339*\[Rho]^6 - 1211090*\[Rho]^7 + 
           101805*\[Rho]^8 - 216*\[Rho]^9 + 567*\[Rho]^10) - 
         192*Ec^5*(-1150 + 11271*\[Rho] - 14921*\[Rho]^2 + 87035*\[Rho]^3 + 
           183141*\[Rho]^4 + 1313119*\[Rho]^5 + 1823483*\[Rho]^6 - 
           1080858*\[Rho]^7 + 89494*\[Rho]^8 + 27*\[Rho]^9 + 
           567*\[Rho]^10))) + 77760*(-1 + 2*Ec)^9*\[Rho]^6*(3 + \[Rho])*
       Log[1 - 2*Ec]^3 + 12*(-1 + 2*Ec)*\[Rho]^2*(-1 + 2*Ec + \[Rho])^2*
       (3670016*Ec^15 - 49152*Ec^14*(291 + 41*\[Rho]) + 
        16384*Ec^13*(1443 + 458*\[Rho] + 67*\[Rho]^2) + 
        4096*Ec^12*(-5255 - 2735*\[Rho] - 3733*\[Rho]^2 + 787*\[Rho]^3) - 
        8192*Ec^11*(-1485 - 1108*\[Rho] - 7394*\[Rho]^2 + 1302*\[Rho]^3 + 
          153*\[Rho]^4) + 1024*Ec^10*(-5829 - 5467*\[Rho] - 118298*\[Rho]^2 + 
          12834*\[Rho]^3 + 2161*\[Rho]^4 + 839*\[Rho]^5) - 
        1024*Ec^9*(-4673 - 4138*\[Rho] - 141983*\[Rho]^2 + 4892*\[Rho]^3 - 
          2681*\[Rho]^4 + 2426*\[Rho]^5 + 285*\[Rho]^6) - 
        9*(-35 + 233*\[Rho] + 613*\[Rho]^2 + 3089*\[Rho]^3 + 6099*\[Rho]^4 - 
          1081*\[Rho]^5 - 309*\[Rho]^6 + 31*\[Rho]^7) + 
        3072*Ec^7*(870 + 360*\[Rho] + 18124*\[Rho]^2 + 4612*\[Rho]^3 + 
          12929*\[Rho]^4 - 2213*\[Rho]^5 - 1043*\[Rho]^6 + 93*\[Rho]^7) + 
        36*Ec*(-105 + 734*\[Rho] + 1773*\[Rho]^2 + 10460*\[Rho]^3 + 
          22593*\[Rho]^4 - 4134*\[Rho]^5 - 1205*\[Rho]^6 + 124*\[Rho]^7) - 
        256*Ec^8*(16827 + 11767*\[Rho] + 436655*\[Rho]^2 + 24315*\[Rho]^3 + 
          66479*\[Rho]^4 - 14525*\[Rho]^5 - 5613*\[Rho]^6 + 279*\[Rho]^7) + 
        288*Ec^3*(-169 + 1316*\[Rho] + 2726*\[Rho]^2 + 24350*\[Rho]^3 + 
          64299*\[Rho]^4 - 13090*\[Rho]^5 - 3906*\[Rho]^6 + 434*\[Rho]^7) - 
        36*Ec^2*(-525 + 3845*\[Rho] + 8562*\[Rho]^2 + 60230*\[Rho]^3 + 
          143499*\[Rho]^4 - 27603*\[Rho]^5 - 8156*\[Rho]^6 + 868*\[Rho]^7) - 
        192*Ec^6*(5325 + 623*\[Rho] + 91620*\[Rho]^2 + 98764*\[Rho]^3 + 
          313354*\[Rho]^4 - 60714*\[Rho]^5 - 23284*\[Rho]^6 + 
          2604*\[Rho]^7) + 192*Ec^5*(967 + 1594*\[Rho] + 20115*\[Rho]^2 + 
          100992*\[Rho]^3 + 318410*\[Rho]^4 - 67008*\[Rho]^5 - 
          21994*\[Rho]^6 + 2604*\[Rho]^7) - 48*Ec^4*(-909 + 11251*\[Rho] + 
          27757*\[Rho]^2 + 296557*\[Rho]^3 + 865154*\[Rho]^4 - 
          183574*\[Rho]^5 - 56074*\[Rho]^6 + 6510*\[Rho]^7))*Log[\[Rho]] + 
      1296*(1 - 2*Ec)^6*\[Rho]^4*(11 + 4096*Ec^8 + 145*\[Rho] + 
        360*\[Rho]^2 - 440*\[Rho]^3 - 115*\[Rho]^4 + 39*\[Rho]^5 + 
        128*Ec^7*(-93 + 5*\[Rho]) - 192*Ec^6*(-61 + 5*\[Rho]) + 
        32*Ec^5*(-151 + 15*\[Rho] - 30*\[Rho]^2 + 10*\[Rho]^3) - 
        80*Ec^4*(-9 + \[Rho] - 90*\[Rho]^2 + 6*\[Rho]^3 + 8*\[Rho]^4) - 
        8*Ec^3*(11 + 145*\[Rho] + 1590*\[Rho]^2 - 270*\[Rho]^3 - 
          195*\[Rho]^4 + 39*\[Rho]^5) - 6*Ec*(11 + 145*\[Rho] + 
          540*\[Rho]^2 - 380*\[Rho]^3 - 115*\[Rho]^4 + 39*\[Rho]^5) + 
        12*Ec^2*(11 + 145*\[Rho] + 810*\[Rho]^2 - 290*\[Rho]^3 - 
          115*\[Rho]^4 + 39*\[Rho]^5))*Log[\[Rho]]^2 - 
      77760*(-1 + 2*Ec)^9*\[Rho]^6*(3 + \[Rho])*Log[\[Rho]]^3 + 
      1296*(1 - 2*Ec)^6*\[Rho]^4*Log[1 - 2*Ec]^2*(11 + 4096*Ec^8 + 
        145*\[Rho] + 360*\[Rho]^2 - 440*\[Rho]^3 - 115*\[Rho]^4 + 
        39*\[Rho]^5 + 128*Ec^7*(-93 + 5*\[Rho]) - 192*Ec^6*(-61 + 5*\[Rho]) + 
        32*Ec^5*(-151 + 15*\[Rho] - 30*\[Rho]^2 + 10*\[Rho]^3) - 
        80*Ec^4*(-9 + \[Rho] - 90*\[Rho]^2 + 6*\[Rho]^3 + 8*\[Rho]^4) - 
        8*Ec^3*(11 + 145*\[Rho] + 1590*\[Rho]^2 - 270*\[Rho]^3 - 
          195*\[Rho]^4 + 39*\[Rho]^5) - 6*Ec*(11 + 145*\[Rho] + 
          540*\[Rho]^2 - 380*\[Rho]^3 - 115*\[Rho]^4 + 39*\[Rho]^5) + 
        12*Ec^2*(11 + 145*\[Rho] + 810*\[Rho]^2 - 290*\[Rho]^3 - 
          115*\[Rho]^4 + 39*\[Rho]^5) - 180*(-1 + 2*Ec)^3*\[Rho]^2*
         (3 + \[Rho])*Log[\[Rho]]) - 12*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*
       ((-1 + 2*Ec + \[Rho])^2*(3670016*Ec^15 - 49152*Ec^14*
           (291 + 41*\[Rho]) + 16384*Ec^13*(1443 + 458*\[Rho] + 
            67*\[Rho]^2) + 4096*Ec^12*(-5255 - 2735*\[Rho] - 3733*\[Rho]^2 + 
            787*\[Rho]^3) - 8192*Ec^11*(-1485 - 1108*\[Rho] - 7394*\[Rho]^2 + 
            1302*\[Rho]^3 + 153*\[Rho]^4) + 1024*Ec^10*(-5829 - 5467*\[Rho] - 
            118298*\[Rho]^2 + 12834*\[Rho]^3 + 2161*\[Rho]^4 + 
            839*\[Rho]^5) - 1024*Ec^9*(-4673 - 4138*\[Rho] - 
            141983*\[Rho]^2 + 4892*\[Rho]^3 - 2681*\[Rho]^4 + 2426*\[Rho]^5 + 
            285*\[Rho]^6) - 9*(-35 + 233*\[Rho] + 613*\[Rho]^2 + 
            3089*\[Rho]^3 + 6099*\[Rho]^4 - 1081*\[Rho]^5 - 309*\[Rho]^6 + 
            31*\[Rho]^7) + 3072*Ec^7*(870 + 360*\[Rho] + 18124*\[Rho]^2 + 
            4612*\[Rho]^3 + 12929*\[Rho]^4 - 2213*\[Rho]^5 - 1043*\[Rho]^6 + 
            93*\[Rho]^7) + 36*Ec*(-105 + 734*\[Rho] + 1773*\[Rho]^2 + 
            10460*\[Rho]^3 + 22593*\[Rho]^4 - 4134*\[Rho]^5 - 1205*\[Rho]^6 + 
            124*\[Rho]^7) - 256*Ec^8*(16827 + 11767*\[Rho] + 
            436655*\[Rho]^2 + 24315*\[Rho]^3 + 66479*\[Rho]^4 - 
            14525*\[Rho]^5 - 5613*\[Rho]^6 + 279*\[Rho]^7) + 
          288*Ec^3*(-169 + 1316*\[Rho] + 2726*\[Rho]^2 + 24350*\[Rho]^3 + 
            64299*\[Rho]^4 - 13090*\[Rho]^5 - 3906*\[Rho]^6 + 434*\[Rho]^7) - 
          36*Ec^2*(-525 + 3845*\[Rho] + 8562*\[Rho]^2 + 60230*\[Rho]^3 + 
            143499*\[Rho]^4 - 27603*\[Rho]^5 - 8156*\[Rho]^6 + 
            868*\[Rho]^7) - 192*Ec^6*(5325 + 623*\[Rho] + 91620*\[Rho]^2 + 
            98764*\[Rho]^3 + 313354*\[Rho]^4 - 60714*\[Rho]^5 - 
            23284*\[Rho]^6 + 2604*\[Rho]^7) + 192*Ec^5*(967 + 1594*\[Rho] + 
            20115*\[Rho]^2 + 100992*\[Rho]^3 + 318410*\[Rho]^4 - 
            67008*\[Rho]^5 - 21994*\[Rho]^6 + 2604*\[Rho]^7) - 
          48*Ec^4*(-909 + 11251*\[Rho] + 27757*\[Rho]^2 + 296557*\[Rho]^3 + 
            865154*\[Rho]^4 - 183574*\[Rho]^5 - 56074*\[Rho]^6 + 
            6510*\[Rho]^7)) + 216*(-1 + 2*Ec)^5*\[Rho]^2*
         (11 + 4096*Ec^8 + 145*\[Rho] + 360*\[Rho]^2 - 440*\[Rho]^3 - 
          115*\[Rho]^4 + 39*\[Rho]^5 + 128*Ec^7*(-93 + 5*\[Rho]) - 
          192*Ec^6*(-61 + 5*\[Rho]) + 32*Ec^5*(-151 + 15*\[Rho] - 
            30*\[Rho]^2 + 10*\[Rho]^3) - 80*Ec^4*(-9 + \[Rho] - 90*\[Rho]^2 + 
            6*\[Rho]^3 + 8*\[Rho]^4) - 8*Ec^3*(11 + 145*\[Rho] + 
            1590*\[Rho]^2 - 270*\[Rho]^3 - 195*\[Rho]^4 + 39*\[Rho]^5) - 
          6*Ec*(11 + 145*\[Rho] + 540*\[Rho]^2 - 380*\[Rho]^3 - 
            115*\[Rho]^4 + 39*\[Rho]^5) + 12*Ec^2*(11 + 145*\[Rho] + 
            810*\[Rho]^2 - 290*\[Rho]^3 - 115*\[Rho]^4 + 39*\[Rho]^5))*
         Log[\[Rho]] - 19440*(1 - 2*Ec)^8*\[Rho]^4*(3 + \[Rho])*
         Log[\[Rho]]^2)))/(360*(-1 + 2*Ec)^3*mb^5*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3) + 
   (\[Rho]3D*(-((-1 + 2*Ec + \[Rho])^2*(15728640*Ec^20*(-5 + \[Rho]) - 
         5242880*Ec^19*(-72 + \[Rho] + 3*\[Rho]^2) - 262144*Ec^18*
          (2100 + 350*\[Rho] - 723*\[Rho]^2 + 81*\[Rho]^3) + 
         262144*Ec^17*(-4812 + 2891*\[Rho] - 3400*\[Rho]^2 - 427*\[Rho]^3 + 
           144*\[Rho]^4) + 65536*Ec^16*(115071 - 80977*\[Rho] - 
           9385*\[Rho]^2 + 19955*\[Rho]^3 - 5210*\[Rho]^4 + 282*\[Rho]^5) - 
         131072*Ec^15*(129948 - 136340*\[Rho] - 86474*\[Rho]^2 + 
           37881*\[Rho]^3 - 8279*\[Rho]^4 + 171*\[Rho]^5 + 51*\[Rho]^6) + 
         32768*Ec^14*(709692 - 1011692*\[Rho] - 867316*\[Rho]^2 + 
           288034*\[Rho]^3 - 18818*\[Rho]^4 - 7838*\[Rho]^5 + 745*\[Rho]^6 + 
           249*\[Rho]^7) + 32768*Ec^13*(-643008 + 1111604*\[Rho] + 
           982206*\[Rho]^2 - 214085*\[Rho]^3 - 114871*\[Rho]^4 + 
           24964*\[Rho]^5 + 3685*\[Rho]^6 - 2581*\[Rho]^7 + 204*\[Rho]^8) - 
         4096*Ec^12*(-3096774 + 5291742*\[Rho] + 2980776*\[Rho]^2 + 
           1762332*\[Rho]^3 - 2425440*\[Rho]^4 + 15068*\[Rho]^5 + 
           192426*\[Rho]^6 - 69658*\[Rho]^7 + 7275*\[Rho]^8 + 249*\[Rho]^9) - 
         4096*Ec^11*(1077816 - 152202*\[Rho] + 3322182*\[Rho]^2 - 
           6239766*\[Rho]^3 + 2755578*\[Rho]^4 + 901846*\[Rho]^5 - 
           482022*\[Rho]^6 + 138562*\[Rho]^7 - 17378*\[Rho]^8 - 
           3227*\[Rho]^9 + 243*\[Rho]^10) - 3*(-309 + 7643*\[Rho] + 
           2219*\[Rho]^2 - 348773*\[Rho]^3 + 25962*\[Rho]^4 + 
           318794*\[Rho]^5 - 46550*\[Rho]^6 + 21066*\[Rho]^7 + 
           19403*\[Rho]^8 + 1243*\[Rho]^9 - 725*\[Rho]^10 + 27*\[Rho]^11) - 
         1024*Ec^10*(13824 - 11487316*\[Rho] - 22556250*\[Rho]^2 + 
           34599858*\[Rho]^3 - 7142580*\[Rho]^4 - 8138572*\[Rho]^5 + 
           2818698*\[Rho]^6 - 825906*\[Rho]^7 + 140824*\[Rho]^8 + 
           51286*\[Rho]^9 - 5739*\[Rho]^10 + 81*\[Rho]^11) + 
         12*Ec*(-1380 + 34025*\[Rho] + 14712*\[Rho]^2 - 1609107*\[Rho]^3 - 
           113138*\[Rho]^4 + 1405908*\[Rho]^5 - 268650*\[Rho]^6 + 
           100108*\[Rho]^7 + 88662*\[Rho]^8 + 6723*\[Rho]^9 - 
           3598*\[Rho]^10 + 135*\[Rho]^11) + 1024*Ec^9*
          (1048056 - 12017126*\[Rho] - 15759576*\[Rho]^2 + 
           30970260*\[Rho]^3 - 5075634*\[Rho]^4 - 9121720*\[Rho]^5 + 
           2347914*\[Rho]^6 - 968428*\[Rho]^7 + 254494*\[Rho]^8 + 
           105621*\[Rho]^9 - 15978*\[Rho]^10 + 405*\[Rho]^11) - 
         12*Ec^2*(-10812 + 266066*\[Rho] + 164815*\[Rho]^2 - 
           13147009*\[Rho]^3 - 3009820*\[Rho]^4 + 10981732*\[Rho]^5 - 
           2728186*\[Rho]^6 + 856130*\[Rho]^7 + 717784*\[Rho]^8 + 
           64970*\[Rho]^9 - 32085*\[Rho]^10 + 1215*\[Rho]^11) + 
         48*Ec^3*(-10512 + 280841*\[Rho] + 288511*\[Rho]^2 - 
           15492114*\[Rho]^3 - 6382618*\[Rho]^4 + 12451830*\[Rho]^5 - 
           4023446*\[Rho]^6 + 1007594*\[Rho]^7 + 856574*\[Rho]^8 + 
           91133*\[Rho]^9 - 42213*\[Rho]^10 + 1620*\[Rho]^11) + 
         512*Ec^7*(581916 - 5664548*\[Rho] - 1812326*\[Rho]^2 + 
           9284281*\[Rho]^3 - 19031887*\[Rho]^4 + 591061*\[Rho]^5 - 
           3356391*\[Rho]^6 - 681450*\[Rho]^7 + 940846*\[Rho]^8 + 
           241583*\[Rho]^9 - 65115*\[Rho]^10 + 2430*\[Rho]^11) - 
         256*Ec^8*(2894046 - 28655138*\[Rho] - 24029162*\[Rho]^2 + 
           72439330*\[Rho]^3 - 30012552*\[Rho]^4 - 20754364*\[Rho]^5 + 
           1558446*\[Rho]^6 - 3163546*\[Rho]^7 + 1554507*\[Rho]^8 + 
           542471*\[Rho]^9 - 110403*\[Rho]^10 + 3645*\[Rho]^11) + 
         128*Ec^5*(90816 - 605828*\[Rho] + 1706534*\[Rho]^2 - 
           30211043*\[Rho]^3 - 32391425*\[Rho]^4 + 25006466*\[Rho]^5 - 
           13102235*\[Rho]^6 + 1444261*\[Rho]^7 + 2198528*\[Rho]^8 + 
           325969*\[Rho]^9 - 129546*\[Rho]^10 + 5103*\[Rho]^11) - 
         128*Ec^6*(608892 - 5738924*\[Rho] + 2306524*\[Rho]^2 - 
           22091310*\[Rho]^3 - 61648742*\[Rho]^4 + 26360074*\[Rho]^5 - 
           18745077*\[Rho]^6 + 377167*\[Rho]^7 + 3391432*\[Rho]^8 + 
           639966*\[Rho]^9 - 217467*\[Rho]^10 + 8505*\[Rho]^11) - 
         16*Ec^4*(-3909 + 1478129*\[Rho] + 4247736*\[Rho]^2 - 
           136438652*\[Rho]^3 - 88969504*\[Rho]^4 + 107829324*\[Rho]^5 - 
           44666390*\[Rho]^6 + 8154998*\[Rho]^7 + 8076441*\[Rho]^8 + 
           1002463*\[Rho]^9 - 436446*\[Rho]^10 + 17010*\[Rho]^11))) + 
      25920*(1 - 2*Ec)^10*\[Rho]^4*(24 + 20*\[Rho] + 27*\[Rho]^2 + 
        9*\[Rho]^3)*Log[1 - 2*Ec]^3 + 12*(-1 + 2*Ec)*
       (12582912*Ec^18*(5 + 7*\[Rho]^2) + 131072*Ec^17*(-2880 + 620*\[Rho] - 
          1155*\[Rho]^2 + 303*\[Rho]^3) - 65536*Ec^16*(-15720 + 6580*\[Rho] + 
          12653*\[Rho]^2 + 415*\[Rho]^3) + 393216*Ec^15*
         (-4290 + 2610*\[Rho] + 9111*\[Rho]^2 - 1191*\[Rho]^3 - 
          307*\[Rho]^4 + 37*\[Rho]^5) + 65536*Ec^14*(27948 - 20964*\[Rho] - 
          88557*\[Rho]^2 + 20253*\[Rho]^3 + 11725*\[Rho]^4 - 1869*\[Rho]^5 + 
          102*\[Rho]^6) + 16384*Ec^13*(-82884 + 57892*\[Rho] + 
          228394*\[Rho]^2 - 56686*\[Rho]^3 - 127780*\[Rho]^4 + 
          27160*\[Rho]^5 - 2131*\[Rho]^6 + 183*\[Rho]^7) - 
        24576*Ec^12*(-26592 - 4384*\[Rho] - 89358*\[Rho]^2 + 86802*\[Rho]^3 - 
          124664*\[Rho]^4 + 31328*\[Rho]^5 - 3533*\[Rho]^6 + 385*\[Rho]^7 + 
          132*\[Rho]^8) + 8192*Ec^11*(-16722 - 126894*\[Rho] - 
          866745*\[Rho]^2 + 787881*\[Rho]^3 - 298733*\[Rho]^4 + 
          31953*\[Rho]^5 - 12108*\[Rho]^6 + 698*\[Rho]^7 + 2085*\[Rho]^8 + 
          15*\[Rho]^9) - 3*(-1 + \[Rho])^2*(-24 + 524*\[Rho] + 
          2195*\[Rho]^2 - 34077*\[Rho]^3 - 92701*\[Rho]^4 - 30421*\[Rho]^5 - 
          12819*\[Rho]^6 - 4195*\[Rho]^7 - 1483*\[Rho]^8 + 201*\[Rho]^9) + 
        4096*Ec^10*(-17892 + 312516*\[Rho] + 1858353*\[Rho]^2 - 
          2140473*\[Rho]^3 + 262571*\[Rho]^4 + 349431*\[Rho]^5 - 
          9618*\[Rho]^6 + 3518*\[Rho]^7 - 10583*\[Rho]^8 - 1621*\[Rho]^9 + 
          456*\[Rho]^10) + 1536*Ec^9*(58072 - 609856*\[Rho] - 
          3257178*\[Rho]^2 + 4859882*\[Rho]^3 - 677960*\[Rho]^4 - 
          1850168*\[Rho]^5 + 153266*\[Rho]^6 - 4106*\[Rho]^7 + 
          48064*\[Rho]^8 + 17700*\[Rho]^9 - 6397*\[Rho]^10 + 201*\[Rho]^11) + 
        18*Ec*(-72 + 1716*\[Rho] + 4521*\[Rho]^2 - 123749*\[Rho]^3 - 
          103208*\[Rho]^4 + 371152*\[Rho]^5 - 119314*\[Rho]^6 - 
          8566*\[Rho]^7 - 15376*\[Rho]^8 - 2052*\[Rho]^9 - 5655*\[Rho]^10 + 
          603*\[Rho]^11) - 144*Ec^2*(-72 + 1716*\[Rho] + 5817*\[Rho]^2 - 
          134909*\[Rho]^3 - 148199*\[Rho]^4 + 377047*\[Rho]^5 - 
          107614*\[Rho]^6 + 10478*\[Rho]^7 - 12721*\[Rho]^8 - 891*\[Rho]^9 - 
          5655*\[Rho]^10 + 603*\[Rho]^11) - 768*Ec^6*(4932 - 40476*\[Rho] - 
          106587*\[Rho]^2 - 654661*\[Rho]^3 - 3713267*\[Rho]^4 + 
          1665405*\[Rho]^5 - 483264*\[Rho]^6 + 397144*\[Rho]^7 + 
          71768*\[Rho]^8 + 50706*\[Rho]^9 - 44721*\[Rho]^10 + 
          4221*\[Rho]^11) + 96*Ec^3*(-474 + 11722*\[Rho] + 50295*\[Rho]^2 - 
          1026071*\[Rho]^3 - 1440185*\[Rho]^4 + 2646993*\[Rho]^5 - 
          693938*\[Rho]^6 + 198250*\[Rho]^7 - 60189*\[Rho]^8 + 
          3445*\[Rho]^9 - 39669*\[Rho]^10 + 4221*\[Rho]^11) - 
        256*Ec^8*(188784 - 1816552*\[Rho] - 8627286*\[Rho]^2 + 
          15587526*\[Rho]^3 - 9638680*\[Rho]^4 - 8741184*\[Rho]^5 + 
          711942*\[Rho]^6 + 381506*\[Rho]^7 + 372672*\[Rho]^8 + 
          199140*\[Rho]^9 - 91935*\[Rho]^10 + 5427*\[Rho]^11) + 
        512*Ec^7*(32934 - 306662*\[Rho] - 1236889*\[Rho]^2 + 
          1767865*\[Rho]^3 - 6682087*\[Rho]^4 - 370455*\[Rho]^5 - 
          265008*\[Rho]^6 + 491652*\[Rho]^7 + 177304*\[Rho]^8 + 
          109106*\[Rho]^9 - 67467*\[Rho]^10 + 5427*\[Rho]^11) + 
        192*Ec^5*(1996 + 1972*\[Rho] + 116050*\[Rho]^2 - 3185670*\[Rho]^3 - 
          8083076*\[Rho]^4 + 7032244*\[Rho]^5 - 1783217*\[Rho]^6 + 
          1106089*\[Rho]^7 + 69676*\[Rho]^8 + 90700*\[Rho]^9 - 
          124227*\[Rho]^10 + 12663*\[Rho]^11) - 
        32*Ec^4*(-2496 + 88288*\[Rho] + 507994*\[Rho]^2 - 9814246*\[Rho]^3 - 
          17740340*\[Rho]^4 + 23235100*\[Rho]^5 - 5837407*\[Rho]^6 + 
          2705071*\[Rho]^7 - 192524*\[Rho]^8 + 137420*\[Rho]^9 - 
          360849*\[Rho]^10 + 37989*\[Rho]^11))*Log[\[Rho]] + 
      144*(-1 + 2*Ec)^5*\[Rho]^2*(49152*Ec^10*(11 + 9*\[Rho]^2) + 
        2560*Ec^9*(-792 + 32*\[Rho] - 567*\[Rho]^2 + 27*\[Rho]^3) - 
        1280*Ec^8*(-2448 + 280*\[Rho] - 1011*\[Rho]^2 + 183*\[Rho]^3) - 
        1280*Ec^7*(2028 - 460*\[Rho] - 465*\[Rho]^2 - 135*\[Rho]^3 + 
          81*\[Rho]^4 + 9*\[Rho]^5) - 640*Ec^6*(-1944 + 760*\[Rho] + 
          2181*\[Rho]^2 - 693*\[Rho]^3 - 841*\[Rho]^4 - 117*\[Rho]^5 + 
          36*\[Rho]^6) + 240*Ec^3*(132 - 1220*\[Rho] - 7755*\[Rho]^2 - 
          1881*\[Rho]^3 - 1863*\[Rho]^4 + 931*\[Rho]^5 + 247*\[Rho]^6 + 
          129*\[Rho]^7) - 120*Ec^2*(144 - 1240*\[Rho] - 6463*\[Rho]^2 - 
          565*\[Rho]^3 - 347*\[Rho]^4 + 1567*\[Rho]^5 + 295*\[Rho]^6 + 
          129*\[Rho]^7) + 30*Ec*(144 - 1240*\[Rho] - 5383*\[Rho]^2 + 
          335*\[Rho]^3 + 868*\[Rho]^4 + 1972*\[Rho]^5 + 295*\[Rho]^6 + 
          129*\[Rho]^7) - 3*(144 - 1240*\[Rho] - 4519*\[Rho]^2 + 
          1055*\[Rho]^3 + 1840*\[Rho]^4 + 2296*\[Rho]^5 + 295*\[Rho]^6 + 
          129*\[Rho]^7) - 80*Ec^4*(-192 - 3088*\[Rho] - 26460*\[Rho]^2 - 
          12888*\[Rho]^3 - 12548*\[Rho]^4 + 624*\[Rho]^5 + 885*\[Rho]^6 + 
          387*\[Rho]^7) + 32*Ec^5*(-10296 + 3080*\[Rho] - 11844*\[Rho]^2 - 
          34320*\[Rho]^3 - 32360*\[Rho]^4 - 3012*\[Rho]^5 + 1965*\[Rho]^6 + 
          387*\[Rho]^7))*Log[\[Rho]]^2 - 25920*(1 - 2*Ec)^10*\[Rho]^4*
       (24 + 20*\[Rho] + 27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^3 + 
      144*(-1 + 2*Ec)^5*\[Rho]^2*Log[1 - 2*Ec]^2*
       (49152*Ec^10*(11 + 9*\[Rho]^2) + 2560*Ec^9*(-792 + 32*\[Rho] - 
          567*\[Rho]^2 + 27*\[Rho]^3) - 1280*Ec^8*(-2448 + 280*\[Rho] - 
          1011*\[Rho]^2 + 183*\[Rho]^3) - 1280*Ec^7*(2028 - 460*\[Rho] - 
          465*\[Rho]^2 - 135*\[Rho]^3 + 81*\[Rho]^4 + 9*\[Rho]^5) - 
        640*Ec^6*(-1944 + 760*\[Rho] + 2181*\[Rho]^2 - 693*\[Rho]^3 - 
          841*\[Rho]^4 - 117*\[Rho]^5 + 36*\[Rho]^6) + 
        240*Ec^3*(132 - 1220*\[Rho] - 7755*\[Rho]^2 - 1881*\[Rho]^3 - 
          1863*\[Rho]^4 + 931*\[Rho]^5 + 247*\[Rho]^6 + 129*\[Rho]^7) - 
        120*Ec^2*(144 - 1240*\[Rho] - 6463*\[Rho]^2 - 565*\[Rho]^3 - 
          347*\[Rho]^4 + 1567*\[Rho]^5 + 295*\[Rho]^6 + 129*\[Rho]^7) + 
        30*Ec*(144 - 1240*\[Rho] - 5383*\[Rho]^2 + 335*\[Rho]^3 + 
          868*\[Rho]^4 + 1972*\[Rho]^5 + 295*\[Rho]^6 + 129*\[Rho]^7) - 
        3*(144 - 1240*\[Rho] - 4519*\[Rho]^2 + 1055*\[Rho]^3 + 
          1840*\[Rho]^4 + 2296*\[Rho]^5 + 295*\[Rho]^6 + 129*\[Rho]^7) - 
        80*Ec^4*(-192 - 3088*\[Rho] - 26460*\[Rho]^2 - 12888*\[Rho]^3 - 
          12548*\[Rho]^4 + 624*\[Rho]^5 + 885*\[Rho]^6 + 387*\[Rho]^7) + 
        32*Ec^5*(-10296 + 3080*\[Rho] - 11844*\[Rho]^2 - 34320*\[Rho]^3 - 
          32360*\[Rho]^4 - 3012*\[Rho]^5 + 1965*\[Rho]^6 + 387*\[Rho]^7) - 
        540*(-1 + 2*Ec)^5*\[Rho]^2*(24 + 20*\[Rho] + 27*\[Rho]^2 + 
          9*\[Rho]^3)*Log[\[Rho]]) - 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*
       (12582912*Ec^18*(5 + 7*\[Rho]^2) + 131072*Ec^17*(-2880 + 620*\[Rho] - 
          1155*\[Rho]^2 + 303*\[Rho]^3) - 65536*Ec^16*(-15720 + 6580*\[Rho] + 
          12653*\[Rho]^2 + 415*\[Rho]^3) + 393216*Ec^15*
         (-4290 + 2610*\[Rho] + 9111*\[Rho]^2 - 1191*\[Rho]^3 - 
          307*\[Rho]^4 + 37*\[Rho]^5) + 65536*Ec^14*(27948 - 20964*\[Rho] - 
          88557*\[Rho]^2 + 20253*\[Rho]^3 + 11725*\[Rho]^4 - 1869*\[Rho]^5 + 
          102*\[Rho]^6) + 16384*Ec^13*(-82884 + 57892*\[Rho] + 
          228394*\[Rho]^2 - 56686*\[Rho]^3 - 127780*\[Rho]^4 + 
          27160*\[Rho]^5 - 2131*\[Rho]^6 + 183*\[Rho]^7) - 
        24576*Ec^12*(-26592 - 4384*\[Rho] - 89358*\[Rho]^2 + 86802*\[Rho]^3 - 
          124664*\[Rho]^4 + 31328*\[Rho]^5 - 3533*\[Rho]^6 + 385*\[Rho]^7 + 
          132*\[Rho]^8) + 8192*Ec^11*(-16722 - 126894*\[Rho] - 
          866745*\[Rho]^2 + 787881*\[Rho]^3 - 298733*\[Rho]^4 + 
          31953*\[Rho]^5 - 12108*\[Rho]^6 + 698*\[Rho]^7 + 2085*\[Rho]^8 + 
          15*\[Rho]^9) - 3*(-1 + \[Rho])^2*(-24 + 524*\[Rho] + 
          2195*\[Rho]^2 - 34077*\[Rho]^3 - 92701*\[Rho]^4 - 30421*\[Rho]^5 - 
          12819*\[Rho]^6 - 4195*\[Rho]^7 - 1483*\[Rho]^8 + 201*\[Rho]^9) + 
        4096*Ec^10*(-17892 + 312516*\[Rho] + 1858353*\[Rho]^2 - 
          2140473*\[Rho]^3 + 262571*\[Rho]^4 + 349431*\[Rho]^5 - 
          9618*\[Rho]^6 + 3518*\[Rho]^7 - 10583*\[Rho]^8 - 1621*\[Rho]^9 + 
          456*\[Rho]^10) + 1536*Ec^9*(58072 - 609856*\[Rho] - 
          3257178*\[Rho]^2 + 4859882*\[Rho]^3 - 677960*\[Rho]^4 - 
          1850168*\[Rho]^5 + 153266*\[Rho]^6 - 4106*\[Rho]^7 + 
          48064*\[Rho]^8 + 17700*\[Rho]^9 - 6397*\[Rho]^10 + 201*\[Rho]^11) + 
        18*Ec*(-72 + 1716*\[Rho] + 4521*\[Rho]^2 - 123749*\[Rho]^3 - 
          103208*\[Rho]^4 + 371152*\[Rho]^5 - 119314*\[Rho]^6 - 
          8566*\[Rho]^7 - 15376*\[Rho]^8 - 2052*\[Rho]^9 - 5655*\[Rho]^10 + 
          603*\[Rho]^11) - 144*Ec^2*(-72 + 1716*\[Rho] + 5817*\[Rho]^2 - 
          134909*\[Rho]^3 - 148199*\[Rho]^4 + 377047*\[Rho]^5 - 
          107614*\[Rho]^6 + 10478*\[Rho]^7 - 12721*\[Rho]^8 - 891*\[Rho]^9 - 
          5655*\[Rho]^10 + 603*\[Rho]^11) - 768*Ec^6*(4932 - 40476*\[Rho] - 
          106587*\[Rho]^2 - 654661*\[Rho]^3 - 3713267*\[Rho]^4 + 
          1665405*\[Rho]^5 - 483264*\[Rho]^6 + 397144*\[Rho]^7 + 
          71768*\[Rho]^8 + 50706*\[Rho]^9 - 44721*\[Rho]^10 + 
          4221*\[Rho]^11) + 96*Ec^3*(-474 + 11722*\[Rho] + 50295*\[Rho]^2 - 
          1026071*\[Rho]^3 - 1440185*\[Rho]^4 + 2646993*\[Rho]^5 - 
          693938*\[Rho]^6 + 198250*\[Rho]^7 - 60189*\[Rho]^8 + 
          3445*\[Rho]^9 - 39669*\[Rho]^10 + 4221*\[Rho]^11) - 
        256*Ec^8*(188784 - 1816552*\[Rho] - 8627286*\[Rho]^2 + 
          15587526*\[Rho]^3 - 9638680*\[Rho]^4 - 8741184*\[Rho]^5 + 
          711942*\[Rho]^6 + 381506*\[Rho]^7 + 372672*\[Rho]^8 + 
          199140*\[Rho]^9 - 91935*\[Rho]^10 + 5427*\[Rho]^11) + 
        512*Ec^7*(32934 - 306662*\[Rho] - 1236889*\[Rho]^2 + 
          1767865*\[Rho]^3 - 6682087*\[Rho]^4 - 370455*\[Rho]^5 - 
          265008*\[Rho]^6 + 491652*\[Rho]^7 + 177304*\[Rho]^8 + 
          109106*\[Rho]^9 - 67467*\[Rho]^10 + 5427*\[Rho]^11) + 
        192*Ec^5*(1996 + 1972*\[Rho] + 116050*\[Rho]^2 - 3185670*\[Rho]^3 - 
          8083076*\[Rho]^4 + 7032244*\[Rho]^5 - 1783217*\[Rho]^6 + 
          1106089*\[Rho]^7 + 69676*\[Rho]^8 + 90700*\[Rho]^9 - 
          124227*\[Rho]^10 + 12663*\[Rho]^11) - 
        32*Ec^4*(-2496 + 88288*\[Rho] + 507994*\[Rho]^2 - 9814246*\[Rho]^3 - 
          17740340*\[Rho]^4 + 23235100*\[Rho]^5 - 5837407*\[Rho]^6 + 
          2705071*\[Rho]^7 - 192524*\[Rho]^8 + 137420*\[Rho]^9 - 
          360849*\[Rho]^10 + 37989*\[Rho]^11) + 24*(1 - 2*Ec)^4*\[Rho]^2*
         (49152*Ec^10*(11 + 9*\[Rho]^2) + 2560*Ec^9*(-792 + 32*\[Rho] - 
            567*\[Rho]^2 + 27*\[Rho]^3) - 1280*Ec^8*(-2448 + 280*\[Rho] - 
            1011*\[Rho]^2 + 183*\[Rho]^3) - 1280*Ec^7*(2028 - 460*\[Rho] - 
            465*\[Rho]^2 - 135*\[Rho]^3 + 81*\[Rho]^4 + 9*\[Rho]^5) - 
          640*Ec^6*(-1944 + 760*\[Rho] + 2181*\[Rho]^2 - 693*\[Rho]^3 - 
            841*\[Rho]^4 - 117*\[Rho]^5 + 36*\[Rho]^6) + 
          240*Ec^3*(132 - 1220*\[Rho] - 7755*\[Rho]^2 - 1881*\[Rho]^3 - 
            1863*\[Rho]^4 + 931*\[Rho]^5 + 247*\[Rho]^6 + 129*\[Rho]^7) - 
          120*Ec^2*(144 - 1240*\[Rho] - 6463*\[Rho]^2 - 565*\[Rho]^3 - 
            347*\[Rho]^4 + 1567*\[Rho]^5 + 295*\[Rho]^6 + 129*\[Rho]^7) + 
          30*Ec*(144 - 1240*\[Rho] - 5383*\[Rho]^2 + 335*\[Rho]^3 + 
            868*\[Rho]^4 + 1972*\[Rho]^5 + 295*\[Rho]^6 + 129*\[Rho]^7) - 
          3*(144 - 1240*\[Rho] - 4519*\[Rho]^2 + 1055*\[Rho]^3 + 
            1840*\[Rho]^4 + 2296*\[Rho]^5 + 295*\[Rho]^6 + 129*\[Rho]^7) - 
          80*Ec^4*(-192 - 3088*\[Rho] - 26460*\[Rho]^2 - 12888*\[Rho]^3 - 
            12548*\[Rho]^4 + 624*\[Rho]^5 + 885*\[Rho]^6 + 387*\[Rho]^7) + 
          32*Ec^5*(-10296 + 3080*\[Rho] - 11844*\[Rho]^2 - 34320*\[Rho]^3 - 
            32360*\[Rho]^4 - 3012*\[Rho]^5 + 1965*\[Rho]^6 + 387*\[Rho]^7))*
         Log[\[Rho]] - 6480*(-1 + 2*Ec)^9*\[Rho]^4*(24 + 20*\[Rho] + 
          27*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]^2)))/
    (1080*(1 - 2*Ec)^4*mb^5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3)) + 
 \[Mu]2G*(-1/120*((-1 + 2*Ec + \[Rho])^2*(57 - 103*\[Rho] - 447*\[Rho]^2 - 
        1007*\[Rho]^3 + 9703*\[Rho]^4 - 2169*\[Rho]^5 - 289*\[Rho]^6 + 
        15*\[Rho]^7 + 1024*Ec^10*(-9 + 5*\[Rho]) - 
        1024*Ec^9*(-9 + 12*\[Rho] + 5*\[Rho]^2) - 
        256*Ec^8*(9 - 19*\[Rho] - 205*\[Rho]^2 + 75*\[Rho]^3) - 
        512*Ec^7*(8 + 42*\[Rho] + 532*\[Rho]^2 - 155*\[Rho]^3 + 
          25*\[Rho]^4) - 64*Ec^6*(-344 - 140*\[Rho] - 4976*\[Rho]^2 + 
          1292*\[Rho]^3 - 465*\[Rho]^4 + 25*\[Rho]^5) + 
        64*Ec^5*(-444 + 444*\[Rho] - 1944*\[Rho]^2 - 1074*\[Rho]^3 - 
          409*\[Rho]^4 - 52*\[Rho]^5 + 15*\[Rho]^6) - 
        32*Ec^3*(74 - 134*\[Rho] - 290*\[Rho]^2 + 795*\[Rho]^3 + 
          4450*\[Rho]^4 - 1306*\[Rho]^5 - 244*\[Rho]^6 + 15*\[Rho]^7) + 
        16*Ec^4*(872 - 1516*\[Rho] + 750*\[Rho]^2 + 7950*\[Rho]^3 + 
          4895*\[Rho]^4 - 769*\[Rho]^5 - 229*\[Rho]^6 + 15*\[Rho]^7) - 
        4*Ec*(57 - 40*\[Rho] - 1157*\[Rho]^2 - 2086*\[Rho]^3 + 
          16255*\[Rho]^4 - 3856*\[Rho]^5 - 563*\[Rho]^6 + 30*\[Rho]^7) + 
        4*Ec^2*(57 + 143*\[Rho] - 2932*\[Rho]^2 - 5040*\[Rho]^3 + 
          35965*\[Rho]^4 - 9869*\[Rho]^5 - 1614*\[Rho]^6 + 90*\[Rho]^7)) + 
      720*(1 - 2*Ec)^4*\[Rho]^3*(-4 + 9*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec]^2 - 24*(-1 + 2*Ec)*\[Rho]*(10 - 83*\[Rho] + 
        8192*Ec^8*\[Rho] + 5*\[Rho]^2 + 620*\[Rho]^3 - 430*\[Rho]^4 - 
        185*\[Rho]^5 + 63*\[Rho]^6 + 256*Ec^7*(-5 - 63*\[Rho] + 5*\[Rho]^2) + 
        128*Ec^6*(25 + 53*\[Rho] + 15*\[Rho]^2) + 
        32*Ec^5*(-90 + 118*\[Rho] - 270*\[Rho]^2 - 105*\[Rho]^3 + 
          35*\[Rho]^4) - 80*Ec^4*(-14 + 42*\[Rho] - 58*\[Rho]^2 - 
          109*\[Rho]^3 + 33*\[Rho]^4 + 10*\[Rho]^5) - 
        8*Ec^3*(30 - 163*\[Rho] - 295*\[Rho]^2 + 1870*\[Rho]^3 - 
          340*\[Rho]^4 - 285*\[Rho]^5 + 63*\[Rho]^6) - 
        6*Ec*(10 - 83*\[Rho] - 75*\[Rho]^2 + 800*\[Rho]^3 - 370*\[Rho]^4 - 
          185*\[Rho]^5 + 63*\[Rho]^6) + 12*Ec^2*(10 - 83*\[Rho] - 
          195*\[Rho]^2 + 1070*\[Rho]^3 - 280*\[Rho]^4 - 185*\[Rho]^5 + 
          63*\[Rho]^6))*Log[\[Rho]] + 720*(1 - 2*Ec)^4*\[Rho]^3*
       (-4 + 9*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]^2 + 24*(-1 + 2*Ec)*\[Rho]*
       Log[1 - 2*Ec]*(10 - 83*\[Rho] + 8192*Ec^8*\[Rho] + 5*\[Rho]^2 + 
        620*\[Rho]^3 - 430*\[Rho]^4 - 185*\[Rho]^5 + 63*\[Rho]^6 + 
        256*Ec^7*(-5 - 63*\[Rho] + 5*\[Rho]^2) + 
        128*Ec^6*(25 + 53*\[Rho] + 15*\[Rho]^2) + 
        32*Ec^5*(-90 + 118*\[Rho] - 270*\[Rho]^2 - 105*\[Rho]^3 + 
          35*\[Rho]^4) - 80*Ec^4*(-14 + 42*\[Rho] - 58*\[Rho]^2 - 
          109*\[Rho]^3 + 33*\[Rho]^4 + 10*\[Rho]^5) - 
        8*Ec^3*(30 - 163*\[Rho] - 295*\[Rho]^2 + 1870*\[Rho]^3 - 
          340*\[Rho]^4 - 285*\[Rho]^5 + 63*\[Rho]^6) - 
        6*Ec*(10 - 83*\[Rho] - 75*\[Rho]^2 + 800*\[Rho]^3 - 370*\[Rho]^4 - 
          185*\[Rho]^5 + 63*\[Rho]^6) + 12*Ec^2*(10 - 83*\[Rho] - 
          195*\[Rho]^2 + 1070*\[Rho]^3 - 280*\[Rho]^4 - 185*\[Rho]^5 + 
          63*\[Rho]^6) - 60*(-1 + 2*Ec)^3*\[Rho]^2*(-4 + 9*\[Rho] + 
          3*\[Rho]^2)*Log[\[Rho]]))/
     (mb^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
        8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
        64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
        48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
        16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])^2) + 
   (\[Rho]3LS*((-1 + 2*Ec + \[Rho])^3*(131072*Ec^17*(-7 + 5*\[Rho]) - 
        65536*Ec^16*(-31 + 16*\[Rho] + 15*\[Rho]^2) - 
        327680*Ec^15*(5 - \[Rho] - 55*\[Rho]^2 + 15*\[Rho]^3) - 
        32768*Ec^14*(73 - 128*\[Rho] + 2650*\[Rho]^2 - 686*\[Rho]^3 + 
          55*\[Rho]^4) - 32768*Ec^13*(-306 + 527*\[Rho] - 5011*\[Rho]^2 + 
          289*\[Rho]^3 - 37*\[Rho]^4 + 15*\[Rho]^5) - 
        16384*Ec^12*(794 - 1266*\[Rho] + 7365*\[Rho]^2 + 6595*\[Rho]^3 + 
          667*\[Rho]^4 - 1232*\[Rho]^5 + 255*\[Rho]^6) - 
        4096*Ec^11*(-1559 - 573*\[Rho] + 4638*\[Rho]^2 - 61572*\[Rho]^3 - 
          50535*\[Rho]^4 + 38915*\[Rho]^5 - 9397*\[Rho]^6 + 845*\[Rho]^7) - 
        2048*Ec^10*(-549 + 12192*\[Rho] - 31329*\[Rho]^2 + 89366*\[Rho]^3 + 
          323547*\[Rho]^4 - 208924*\[Rho]^5 + 56902*\[Rho]^6 - 
          8470*\[Rho]^7 + 225*\[Rho]^8) + 512*Ec^9*(-2438 + 34158*\[Rho] + 
          60186*\[Rho]^2 - 178634*\[Rho]^3 + 1948508*\[Rho]^4 - 
          1040872*\[Rho]^5 + 330784*\[Rho]^6 - 65336*\[Rho]^7 - 
          1733*\[Rho]^8 + 615*\[Rho]^9) + 3*(-99 + 432*\[Rho] - 
          3727*\[Rho]^2 + 8048*\[Rho]^3 - 47778*\[Rho]^4 + 67232*\[Rho]^5 - 
          185914*\[Rho]^6 + 79920*\[Rho]^7 - 2395*\[Rho]^8 - 2224*\[Rho]^9 + 
          105*\[Rho]^10) + 256*Ec^8*(-10438 + 22096*\[Rho] - 
          458232*\[Rho]^2 + 1028648*\[Rho]^3 - 3340446*\[Rho]^4 + 
          1112960*\[Rho]^5 - 674044*\[Rho]^6 + 239420*\[Rho]^7 + 
          16345*\[Rho]^8 - 7992*\[Rho]^9 + 315*\[Rho]^10) - 
        6*Ec*(-495 + 2097*\[Rho] - 17918*\[Rho]^2 + 44638*\[Rho]^3 - 
          287808*\[Rho]^4 + 464932*\[Rho]^5 - 1315898*\[Rho]^6 + 
          582834*\[Rho]^7 - 17345*\[Rho]^8 - 17477*\[Rho]^9 + 
          840*\[Rho]^10) - 256*Ec^7*(-16489 + 63829*\[Rho] - 
          415647*\[Rho]^2 + 812099*\[Rho]^3 - 1666956*\[Rho]^4 - 
          99964*\[Rho]^5 - 907141*\[Rho]^6 + 523859*\[Rho]^7 + 
          13720*\[Rho]^8 - 23868*\[Rho]^9 + 1260*\[Rho]^10) + 
        24*Ec^2*(-495 + 1944*\[Rho] - 16529*\[Rho]^2 + 47698*\[Rho]^3 - 
          354999*\[Rho]^4 + 662584*\[Rho]^5 - 1960337*\[Rho]^6 + 
          909738*\[Rho]^7 - 27998*\[Rho]^8 - 29876*\[Rho]^9 + 
          1470*\[Rho]^10) - 48*Ec^3*(-819 + 3023*\[Rho] - 16148*\[Rho]^2 + 
          45602*\[Rho]^3 - 453243*\[Rho]^4 + 963295*\[Rho]^5 - 
          3261694*\[Rho]^6 + 1602928*\[Rho]^7 - 51512*\[Rho]^8 - 
          58012*\[Rho]^9 + 2940*\[Rho]^10) + 
        128*Ec^6*(-21567 + 90568*\[Rho] - 394484*\[Rho]^2 + 642930*\[Rho]^3 - 
          925097*\[Rho]^4 - 724292*\[Rho]^5 - 2891739*\[Rho]^6 + 
          1739464*\[Rho]^7 - 18449*\[Rho]^8 - 79788*\[Rho]^9 + 
          4410*\[Rho]^10) - 64*Ec^5*(-15612 + 66386*\[Rho] - 
          211264*\[Rho]^2 + 253596*\[Rho]^3 - 495244*\[Rho]^4 + 
          69932*\[Rho]^5 - 6715413*\[Rho]^6 + 3761945*\[Rho]^7 - 
          101641*\[Rho]^8 - 162501*\[Rho]^9 + 8820*\[Rho]^10) + 
        32*Ec^4*(-6708 + 27268*\[Rho] - 73148*\[Rho]^2 + 87306*\[Rho]^3 - 
          921584*\[Rho]^4 + 1984456*\[Rho]^5 - 10111617*\[Rho]^6 + 
          5285614*\[Rho]^7 - 169520*\[Rho]^8 - 210180*\[Rho]^9 + 
          11025*\[Rho]^10)) - 25920*(1 - 2*Ec)^8*\[Rho]^5*
       (-2 + 9*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec]^3 - 
      12*(-1 + 2*Ec)*\[Rho]*(-1 + 2*Ec + \[Rho])^2*(1835008*Ec^14*\[Rho] - 
        8192*Ec^13*(10 + 597*\[Rho] + 123*\[Rho]^2) + 
        4096*Ec^12*(70 + 1005*\[Rho] + 1117*\[Rho]^2 + 134*\[Rho]^3) + 
        2048*Ec^11*(-200 - 10*\[Rho] - 3688*\[Rho]^2 - 4207*\[Rho]^3 + 
          1063*\[Rho]^4) - 1024*Ec^10*(-300 + 1414*\[Rho] - 5340*\[Rho]^2 - 
          29053*\[Rho]^3 + 6129*\[Rho]^4 + 528*\[Rho]^5) + 
        512*Ec^9*(-350 - 1339*\[Rho] - 1575*\[Rho]^2 - 90949*\[Rho]^3 + 
          10155*\[Rho]^4 + 1141*\[Rho]^5 + 935*\[Rho]^6) + 
        256*Ec^8*(790 + 9079*\[Rho] - 5099*\[Rho]^2 + 152445*\[Rho]^3 + 
          17979*\[Rho]^4 + 16271*\[Rho]^5 - 10345*\[Rho]^6 + 114*\[Rho]^7) + 
        3*(30 - 173*\[Rho] + 625*\[Rho]^2 + 2431*\[Rho]^3 - 2863*\[Rho]^4 + 
          26117*\[Rho]^5 - 985*\[Rho]^6 - 4263*\[Rho]^7 + 681*\[Rho]^8) - 
        128*Ec^7*(1920 + 13520*\[Rho] - 5936*\[Rho]^2 + 135586*\[Rho]^3 + 
          101506*\[Rho]^4 + 132168*\[Rho]^5 - 46946*\[Rho]^6 - 
          8007*\[Rho]^7 + 2043*\[Rho]^8) - 6*Ec*(150 - 925*\[Rho] + 
          2931*\[Rho]^2 + 13903*\[Rho]^3 - 24197*\[Rho]^4 + 170541*\[Rho]^5 - 
          9091*\[Rho]^6 - 28479*\[Rho]^7 + 4767*\[Rho]^8) + 
        12*Ec^2*(300 - 1970*\[Rho] + 5324*\[Rho]^2 + 33279*\[Rho]^3 - 
          77863*\[Rho]^4 + 465316*\[Rho]^5 - 36498*\[Rho]^6 - 
          79989*\[Rho]^7 + 14301*\[Rho]^8) + 64*Ec^6*(2800 + 8860*\[Rho] - 
          904*\[Rho]^2 + 50846*\[Rho]^3 + 153266*\[Rho]^4 + 515368*\[Rho]^5 - 
          128346*\[Rho]^6 - 60429*\[Rho]^7 + 14301*\[Rho]^8) - 
        24*Ec^3*(360 - 2206*\[Rho] + 4656*\[Rho]^2 + 41165*\[Rho]^3 - 
          119757*\[Rho]^4 + 707932*\[Rho]^5 - 77674*\[Rho]^6 - 
          123631*\[Rho]^7 + 23835*\[Rho]^8) - 32*Ec^5*(2390 + 967*\[Rho] + 
          2685*\[Rho]^2 + 15686*\[Rho]^3 + 19742*\[Rho]^4 + 
          1259898*\[Rho]^5 - 235792*\[Rho]^6 - 192495*\[Rho]^7 + 
          42903*\[Rho]^8) + 16*Ec^4*(1450 - 4173*\[Rho] + 6595*\[Rho]^2 + 
          72024*\[Rho]^3 - 244770*\[Rho]^4 + 2022134*\[Rho]^5 - 
          291628*\[Rho]^6 - 343761*\[Rho]^7 + 71505*\[Rho]^8))*Log[\[Rho]] - 
      144*(1 - 2*Ec)^4*\[Rho]^3*(60 - 459*\[Rho] + 73728*Ec^9*\[Rho] + 
        1245*\[Rho]^2 - 6360*\[Rho]^3 + 4500*\[Rho]^4 + 1635*\[Rho]^5 - 
        621*\[Rho]^6 - 512*Ec^7*(-35 - 426*\[Rho] + 15*\[Rho]^2) + 
        256*Ec^8*(-20 - 891*\[Rho] + 45*\[Rho]^2) + 
        384*Ec^6*(-60 - 131*\[Rho] - 185*\[Rho]^2 - 120*\[Rho]^3 + 
          30*\[Rho]^4) - 128*Ec^5*(-110 + 279*\[Rho] - 600*\[Rho]^2 - 
          1630*\[Rho]^3 + 270*\[Rho]^4 + 135*\[Rho]^5) + 
        96*Ec^3*(-15 + 118*\[Rho] - 770*\[Rho]^2 + 4220*\[Rho]^3 - 
          1155*\[Rho]^4 - 655*\[Rho]^5 + 207*\[Rho]^6) + 
        24*Ec*(-20 + 153*\[Rho] - 505*\[Rho]^2 + 2525*\[Rho]^3 - 
          1365*\[Rho]^4 - 545*\[Rho]^5 + 207*\[Rho]^6) - 
        72*Ec^2*(-20 + 153*\[Rho] - 625*\[Rho]^2 + 3065*\[Rho]^3 - 
          1185*\[Rho]^4 - 545*\[Rho]^5 + 207*\[Rho]^6) - 
        16*Ec^4*(200 - 906*\[Rho] - 1530*\[Rho]^2 + 25090*\[Rho]^3 - 
          4950*\[Rho]^4 - 3315*\[Rho]^5 + 621*\[Rho]^6))*Log[\[Rho]]^2 + 
      25920*(1 - 2*Ec)^8*\[Rho]^5*(-2 + 9*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]]^3 - 144*(1 - 2*Ec)^4*\[Rho]^3*Log[1 - 2*Ec]^2*
       (60 - 459*\[Rho] + 73728*Ec^9*\[Rho] + 1245*\[Rho]^2 - 6360*\[Rho]^3 + 
        4500*\[Rho]^4 + 1635*\[Rho]^5 - 621*\[Rho]^6 - 
        512*Ec^7*(-35 - 426*\[Rho] + 15*\[Rho]^2) + 
        256*Ec^8*(-20 - 891*\[Rho] + 45*\[Rho]^2) + 
        384*Ec^6*(-60 - 131*\[Rho] - 185*\[Rho]^2 - 120*\[Rho]^3 + 
          30*\[Rho]^4) - 128*Ec^5*(-110 + 279*\[Rho] - 600*\[Rho]^2 - 
          1630*\[Rho]^3 + 270*\[Rho]^4 + 135*\[Rho]^5) + 
        96*Ec^3*(-15 + 118*\[Rho] - 770*\[Rho]^2 + 4220*\[Rho]^3 - 
          1155*\[Rho]^4 - 655*\[Rho]^5 + 207*\[Rho]^6) + 
        24*Ec*(-20 + 153*\[Rho] - 505*\[Rho]^2 + 2525*\[Rho]^3 - 
          1365*\[Rho]^4 - 545*\[Rho]^5 + 207*\[Rho]^6) - 
        72*Ec^2*(-20 + 153*\[Rho] - 625*\[Rho]^2 + 3065*\[Rho]^3 - 
          1185*\[Rho]^4 - 545*\[Rho]^5 + 207*\[Rho]^6) - 
        16*Ec^4*(200 - 906*\[Rho] - 1530*\[Rho]^2 + 25090*\[Rho]^3 - 
          4950*\[Rho]^4 - 3315*\[Rho]^5 + 621*\[Rho]^6) - 
        540*(1 - 2*Ec)^4*\[Rho]^2*(-2 + 9*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) + 
      12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*((-1 + 2*Ec + \[Rho])^2*
         (1835008*Ec^14*\[Rho] - 8192*Ec^13*(10 + 597*\[Rho] + 
            123*\[Rho]^2) + 4096*Ec^12*(70 + 1005*\[Rho] + 1117*\[Rho]^2 + 
            134*\[Rho]^3) + 2048*Ec^11*(-200 - 10*\[Rho] - 3688*\[Rho]^2 - 
            4207*\[Rho]^3 + 1063*\[Rho]^4) - 1024*Ec^10*(-300 + 1414*\[Rho] - 
            5340*\[Rho]^2 - 29053*\[Rho]^3 + 6129*\[Rho]^4 + 528*\[Rho]^5) + 
          512*Ec^9*(-350 - 1339*\[Rho] - 1575*\[Rho]^2 - 90949*\[Rho]^3 + 
            10155*\[Rho]^4 + 1141*\[Rho]^5 + 935*\[Rho]^6) + 
          256*Ec^8*(790 + 9079*\[Rho] - 5099*\[Rho]^2 + 152445*\[Rho]^3 + 
            17979*\[Rho]^4 + 16271*\[Rho]^5 - 10345*\[Rho]^6 + 
            114*\[Rho]^7) + 3*(30 - 173*\[Rho] + 625*\[Rho]^2 + 
            2431*\[Rho]^3 - 2863*\[Rho]^4 + 26117*\[Rho]^5 - 985*\[Rho]^6 - 
            4263*\[Rho]^7 + 681*\[Rho]^8) - 128*Ec^7*(1920 + 13520*\[Rho] - 
            5936*\[Rho]^2 + 135586*\[Rho]^3 + 101506*\[Rho]^4 + 
            132168*\[Rho]^5 - 46946*\[Rho]^6 - 8007*\[Rho]^7 + 
            2043*\[Rho]^8) - 6*Ec*(150 - 925*\[Rho] + 2931*\[Rho]^2 + 
            13903*\[Rho]^3 - 24197*\[Rho]^4 + 170541*\[Rho]^5 - 
            9091*\[Rho]^6 - 28479*\[Rho]^7 + 4767*\[Rho]^8) + 
          12*Ec^2*(300 - 1970*\[Rho] + 5324*\[Rho]^2 + 33279*\[Rho]^3 - 
            77863*\[Rho]^4 + 465316*\[Rho]^5 - 36498*\[Rho]^6 - 
            79989*\[Rho]^7 + 14301*\[Rho]^8) + 64*Ec^6*(2800 + 8860*\[Rho] - 
            904*\[Rho]^2 + 50846*\[Rho]^3 + 153266*\[Rho]^4 + 
            515368*\[Rho]^5 - 128346*\[Rho]^6 - 60429*\[Rho]^7 + 
            14301*\[Rho]^8) - 24*Ec^3*(360 - 2206*\[Rho] + 4656*\[Rho]^2 + 
            41165*\[Rho]^3 - 119757*\[Rho]^4 + 707932*\[Rho]^5 - 
            77674*\[Rho]^6 - 123631*\[Rho]^7 + 23835*\[Rho]^8) - 
          32*Ec^5*(2390 + 967*\[Rho] + 2685*\[Rho]^2 + 15686*\[Rho]^3 + 
            19742*\[Rho]^4 + 1259898*\[Rho]^5 - 235792*\[Rho]^6 - 
            192495*\[Rho]^7 + 42903*\[Rho]^8) + 16*Ec^4*(1450 - 4173*\[Rho] + 
            6595*\[Rho]^2 + 72024*\[Rho]^3 - 244770*\[Rho]^4 + 
            2022134*\[Rho]^5 - 291628*\[Rho]^6 - 343761*\[Rho]^7 + 
            71505*\[Rho]^8)) + 24*(-1 + 2*Ec)^3*\[Rho]^2*
         (60 - 459*\[Rho] + 73728*Ec^9*\[Rho] + 1245*\[Rho]^2 - 
          6360*\[Rho]^3 + 4500*\[Rho]^4 + 1635*\[Rho]^5 - 621*\[Rho]^6 - 
          512*Ec^7*(-35 - 426*\[Rho] + 15*\[Rho]^2) + 
          256*Ec^8*(-20 - 891*\[Rho] + 45*\[Rho]^2) + 
          384*Ec^6*(-60 - 131*\[Rho] - 185*\[Rho]^2 - 120*\[Rho]^3 + 
            30*\[Rho]^4) - 128*Ec^5*(-110 + 279*\[Rho] - 600*\[Rho]^2 - 
            1630*\[Rho]^3 + 270*\[Rho]^4 + 135*\[Rho]^5) + 
          96*Ec^3*(-15 + 118*\[Rho] - 770*\[Rho]^2 + 4220*\[Rho]^3 - 
            1155*\[Rho]^4 - 655*\[Rho]^5 + 207*\[Rho]^6) + 
          24*Ec*(-20 + 153*\[Rho] - 505*\[Rho]^2 + 2525*\[Rho]^3 - 
            1365*\[Rho]^4 - 545*\[Rho]^5 + 207*\[Rho]^6) - 
          72*Ec^2*(-20 + 153*\[Rho] - 625*\[Rho]^2 + 3065*\[Rho]^3 - 
            1185*\[Rho]^4 - 545*\[Rho]^5 + 207*\[Rho]^6) - 
          16*Ec^4*(200 - 906*\[Rho] - 1530*\[Rho]^2 + 25090*\[Rho]^3 - 
            4950*\[Rho]^4 - 3315*\[Rho]^5 + 621*\[Rho]^6))*Log[\[Rho]] - 
        6480*(-1 + 2*Ec)^7*\[Rho]^4*(-2 + 9*\[Rho] + 3*\[Rho]^2)*
         Log[\[Rho]]^2)))/(360*(1 - 2*Ec)^2*mb^5*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3) + 
   (\[Rho]3D*((-1 + 2*Ec + \[Rho])^2*(1572864*Ec^19*(-27 + 5*\[Rho]) - 
        262144*Ec^18*(-483 + 19*\[Rho] + 30*\[Rho]^2) - 
        131072*Ec^17*(-375 + 1249*\[Rho] - 777*\[Rho]^2 + 135*\[Rho]^3) + 
        65536*Ec^16*(-17457 + 14281*\[Rho] - 5963*\[Rho]^2 - 1217*\[Rho]^3 + 
          180*\[Rho]^4) + 65536*Ec^15*(46971 - 43123*\[Rho] - 
          19972*\[Rho]^2 + 17510*\[Rho]^3 - 3229*\[Rho]^4 + 105*\[Rho]^5) - 
        32768*Ec^14*(117183 - 122935*\[Rho] - 265090*\[Rho]^2 + 
          145668*\[Rho]^3 - 27485*\[Rho]^4 - 519*\[Rho]^5 + 120*\[Rho]^6) + 
        16384*Ec^13*(105657 - 41019*\[Rho] - 1061786*\[Rho]^2 + 
          480538*\[Rho]^3 - 49241*\[Rho]^4 - 25307*\[Rho]^5 + 1993*\[Rho]^6 + 
          735*\[Rho]^7) + 8192*Ec^12*(172137 - 729745*\[Rho] + 
          1812408*\[Rho]^2 + 29152*\[Rho]^3 - 392355*\[Rho]^4 + 
          188005*\[Rho]^5 - 7439*\[Rho]^6 - 12959*\[Rho]^7 + 1470*\[Rho]^8) + 
        2048*Ec^11*(-1138380 + 4221228*\[Rho] + 821664*\[Rho]^2 - 
          10208340*\[Rho]^3 + 4994750*\[Rho]^4 - 872486*\[Rho]^5 - 
          75504*\[Rho]^6 + 181616*\[Rho]^7 - 31077*\[Rho]^8 + 255*\[Rho]^9) - 
        1024*Ec^10*(-779952 + 4434228*\[Rho] + 17638620*\[Rho]^2 - 
          35116632*\[Rho]^3 + 11995222*\[Rho]^4 + 1621602*\[Rho]^5 - 
          998592*\[Rho]^6 + 716900*\[Rho]^7 - 155851*\[Rho]^8 - 
          9397*\[Rho]^9 + 1890*\[Rho]^10) + 3*(-3693 + 18865*\[Rho] - 
          91777*\[Rho]^2 + 267941*\[Rho]^3 - 988894*\[Rho]^4 + 
          939686*\[Rho]^5 - 144310*\[Rho]^6 - 46018*\[Rho]^7 + 
          53579*\[Rho]^8 - 1111*\[Rho]^9 - 4553*\[Rho]^10 + 285*\[Rho]^11) - 
        512*Ec^9*(-1653000 + 1989140*\[Rho] - 41855502*\[Rho]^2 + 
          61644150*\[Rho]^3 - 12150830*\[Rho]^4 - 13947266*\[Rho]^5 + 
          4302834*\[Rho]^6 - 1924586*\[Rho]^7 + 587789*\[Rho]^8 + 
          82121*\[Rho]^9 - 23829*\[Rho]^10 + 855*\[Rho]^11) - 
        6*Ec*(-27867 + 135625*\[Rho] - 657243*\[Rho]^2 + 2145257*\[Rho]^3 - 
          8500094*\[Rho]^4 + 7686114*\[Rho]^5 - 1413550*\[Rho]^6 - 
          343502*\[Rho]^7 + 449913*\[Rho]^8 - 7051*\[Rho]^9 - 
          40407*\[Rho]^10 + 2565*\[Rho]^11) + 
        36*Ec^2*(-30219 + 137983*\[Rho] - 662350*\[Rho]^2 + 
          2494448*\[Rho]^3 - 10641738*\[Rho]^4 + 9149110*\[Rho]^5 - 
          2011748*\[Rho]^6 - 358780*\[Rho]^7 + 553317*\[Rho]^8 - 
          6117*\[Rho]^9 - 52926*\[Rho]^10 + 3420*\[Rho]^11) + 
        256*Ec^8*(-4685592 + 12050548*\[Rho] - 55335810*\[Rho]^2 + 
          63878442*\[Rho]^3 - 2993650*\[Rho]^4 - 32925350*\[Rho]^5 + 
          8939238*\[Rho]^6 - 4072422*\[Rho]^7 + 1971467*\[Rho]^8 + 
          285645*\[Rho]^9 - 138591*\[Rho]^10 + 7695*\[Rho]^11) - 
        256*Ec^7*(-2860461 + 8521829*\[Rho] - 23238556*\[Rho]^2 + 
          20473778*\[Rho]^3 - 9958741*\[Rho]^4 - 12977865*\[Rho]^5 + 
          2985420*\[Rho]^6 - 3654364*\[Rho]^7 + 2734930*\[Rho]^8 + 
          271552*\[Rho]^9 - 238032*\[Rho]^10 + 15390*\[Rho]^11) + 
        128*Ec^6*(-2138457 + 6829633*\[Rho] - 13030550*\[Rho]^2 + 
          12877744*\[Rho]^3 - 53015101*\[Rho]^4 + 22289779*\[Rho]^5 - 
          7484238*\[Rho]^6 - 5422224*\[Rho]^7 + 5591212*\[Rho]^8 + 
          307160*\[Rho]^9 - 528408*\[Rho]^10 + 35910*\[Rho]^11) + 
        32*Ec^4*(-512289 + 1850265*\[Rho] - 5289376*\[Rho]^2 + 
          25564388*\[Rho]^3 - 136283865*\[Rho]^4 + 104007593*\[Rho]^5 - 
          29189563*\[Rho]^6 - 5342547*\[Rho]^7 + 7974884*\[Rho]^8 + 
          48512*\[Rho]^9 - 799587*\[Rho]^10 + 53865*\[Rho]^11) - 
        64*Ec^5*(-1111455 + 3708973*\[Rho] - 6444950*\[Rho]^2 + 
          18406350*\[Rho]^3 - 112725701*\[Rho]^4 + 76127983*\[Rho]^5 - 
          22783899*\[Rho]^6 - 6290471*\[Rho]^7 + 8014804*\[Rho]^8 + 
          197688*\[Rho]^9 - 788427*\[Rho]^10 + 53865*\[Rho]^11) - 
        8*Ec^3*(-549645 + 2269291*\[Rho] - 9848592*\[Rho]^2 + 
          43846388*\[Rho]^3 - 205148882*\[Rho]^4 + 167251686*\[Rho]^5 - 
          42500296*\[Rho]^6 - 6672008*\[Rho]^7 + 10934967*\[Rho]^8 - 
          51193*\[Rho]^9 - 1088496*\[Rho]^10 + 71820*\[Rho]^11)) - 
      25920*(-1 + 2*Ec)^9*\[Rho]^3*(-8 + 24*\[Rho] + 14*\[Rho]^2 + 
        27*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec]^3 - 
      12*(-1 + 2*Ec)*(6291456*Ec^17*(5 + 7*\[Rho]^2) + 
        65536*Ec^16*(-2232 + 590*\[Rho] - 327*\[Rho]^2 + 303*\[Rho]^3) + 
        131072*Ec^15*(2154 - 939*\[Rho] - 3872*\[Rho]^2 + 461*\[Rho]^3) + 
        65536*Ec^14*(-4104 + 1658*\[Rho] + 21551*\[Rho]^2 - 5381*\[Rho]^3 - 
          768*\[Rho]^4 + 318*\[Rho]^5) + 32768*Ec^13*(2604 + 2960*\[Rho] - 
          38764*\[Rho]^2 + 4129*\[Rho]^3 + 11113*\[Rho]^4 - 4029*\[Rho]^5 + 
          579*\[Rho]^6) + 8192*Ec^12*(8544 - 37684*\[Rho] - 97240*\[Rho]^2 + 
          193684*\[Rho]^3 - 122382*\[Rho]^4 + 39556*\[Rho]^5 - 
          12589*\[Rho]^6 + 993*\[Rho]^7) - 8192*Ec^11*(6606 - 36687*\[Rho] - 
          394101*\[Rho]^2 + 479526*\[Rho]^3 - 159790*\[Rho]^4 + 
          29390*\[Rho]^5 - 31757*\[Rho]^6 + 5763*\[Rho]^7 + 198*\[Rho]^8) - 
        4096*Ec^10*(13464 + 26586*\[Rho] + 946275*\[Rho]^2 - 
          1127787*\[Rho]^3 + 153433*\[Rho]^4 + 125873*\[Rho]^5 + 
          90808*\[Rho]^6 - 32318*\[Rho]^7 - 3606*\[Rho]^8 + 300*\[Rho]^9) + 
        3*(-1 + \[Rho])^2*(-168 - 318*\[Rho] + 1295*\[Rho]^2 + 
          9705*\[Rho]^3 - 99597*\[Rho]^4 - 40567*\[Rho]^5 - 9927*\[Rho]^6 - 
          2145*\[Rho]^7 - 1795*\[Rho]^8 + 957*\[Rho]^9) + 
        2048*Ec^9*(56628 - 31116*\[Rho] + 1320798*\[Rho]^2 - 
          1559628*\[Rho]^3 - 139978*\[Rho]^4 + 735178*\[Rho]^5 + 
          142118*\[Rho]^6 - 107889*\[Rho]^7 - 23951*\[Rho]^8 + 
          2537*\[Rho]^9 + 843*\[Rho]^10) - 48*Ec*(-168 - 102*\[Rho] + 
          2435*\[Rho]^2 + 9257*\[Rho]^3 - 137629*\[Rho]^4 + 173507*\[Rho]^5 - 
          25270*\[Rho]^6 - 16510*\[Rho]^7 - 4747*\[Rho]^8 + 1979*\[Rho]^9 - 
          3709*\[Rho]^10 + 957*\[Rho]^11) + 256*Ec^8*
         (-374352 + 421980*\[Rho] - 4694178*\[Rho]^2 + 5395578*\[Rho]^3 + 
          286720*\[Rho]^4 - 6314588*\[Rho]^5 - 339442*\[Rho]^6 + 
          878354*\[Rho]^7 + 367796*\[Rho]^8 - 35798*\[Rho]^9 - 
          35991*\[Rho]^10 + 2871*\[Rho]^11) - 
        512*Ec^7*(-94446 + 131861*\[Rho] - 619998*\[Rho]^2 + 
          896739*\[Rho]^3 - 2158178*\[Rho]^4 - 1139200*\[Rho]^5 + 
          17923*\[Rho]^6 + 268251*\[Rho]^7 + 237778*\[Rho]^8 - 
          16339*\[Rho]^9 - 41553*\[Rho]^10 + 5742*\[Rho]^11) + 
        48*Ec^2*(-1176 - 1674*\[Rho] + 22421*\[Rho]^2 + 88799*\[Rho]^3 - 
          1135699*\[Rho]^4 + 1248389*\[Rho]^5 - 166510*\[Rho]^6 - 
          69646*\[Rho]^7 - 11749*\[Rho]^8 + 10469*\[Rho]^9 - 
          25963*\[Rho]^10 + 6699*\[Rho]^11) + 
        256*Ec^6*(-64344 + 86766*\[Rho] - 64003*\[Rho]^2 + 901261*\[Rho]^3 - 
          7181674*\[Rho]^4 + 2189512*\[Rho]^5 - 177802*\[Rho]^6 + 
          184108*\[Rho]^7 + 424941*\[Rho]^8 - 12135*\[Rho]^9 - 
          110937*\[Rho]^10 + 20097*\[Rho]^11) - 
        128*Ec^5*(-32436 + 18776*\[Rho] + 235244*\[Rho]^2 + 
          1217527*\[Rho]^3 - 11931307*\[Rho]^4 + 7106411*\[Rho]^5 - 
          748793*\[Rho]^6 + 47087*\[Rho]^7 + 502817*\[Rho]^8 + 
          11983*\[Rho]^9 - 188643*\[Rho]^10 + 40194*\[Rho]^11) - 
        32*Ec^3*(-7734 - 14945*\[Rho] + 173179*\[Rho]^2 + 720236*\[Rho]^3 - 
          8120072*\[Rho]^4 + 7656514*\[Rho]^5 - 972244*\[Rho]^6 - 
          199874*\[Rho]^7 + 89254*\[Rho]^8 + 46847*\[Rho]^9 - 
          159795*\[Rho]^10 + 40194*\[Rho]^11) + 
        32*Ec^4*(-30048 - 32284*\[Rho] + 546152*\[Rho]^2 + 2367268*\[Rho]^3 - 
          24490978*\[Rho]^4 + 19173008*\[Rho]^5 - 2297201*\[Rho]^6 - 
          160747*\[Rho]^7 + 694082*\[Rho]^8 + 82408*\[Rho]^9 - 
          424965*\[Rho]^10 + 100485*\[Rho]^11))*Log[\[Rho]] - 
      144*(1 - 2*Ec)^4*\[Rho]*(49152*Ec^10*\[Rho]*(11 + 9*\[Rho]^2) + 
        2560*Ec^9*(-24 - 720*\[Rho] + 20*\[Rho]^2 - 513*\[Rho]^3 + 
          27*\[Rho]^4) - 1280*Ec^8*(-168 - 1848*\[Rho] + 56*\[Rho]^2 - 
          489*\[Rho]^3 + 111*\[Rho]^4) + 1280*Ec^7*(-240 - 1068*\[Rho] - 
          298*\[Rho]^2 + 1137*\[Rho]^3 - 279*\[Rho]^4 - 216*\[Rho]^5 + 
          18*\[Rho]^6) - 640*Ec^6*(-360 - 384*\[Rho] - 1056*\[Rho]^2 + 
          2643*\[Rho]^3 - 1773*\[Rho]^4 - 1468*\[Rho]^5 + 126*\[Rho]^6 + 
          90*\[Rho]^7) + 3*(40 - 224*\[Rho] - 820*\[Rho]^2 + 6639*\[Rho]^3 - 
          1725*\[Rho]^4 - 1040*\[Rho]^5 - 2116*\[Rho]^6 - 895*\[Rho]^7 + 
          141*\[Rho]^8) - 30*Ec*(40 - 224*\[Rho] - 1108*\[Rho]^2 + 
          7503*\[Rho]^3 - 1221*\[Rho]^4 - 68*\[Rho]^5 - 1792*\[Rho]^6 - 
          895*\[Rho]^7 + 141*\[Rho]^8) + 120*Ec^2*(40 - 224*\[Rho] - 
          1468*\[Rho]^2 + 8583*\[Rho]^3 - 591*\[Rho]^4 + 1147*\[Rho]^5 - 
          1387*\[Rho]^6 - 895*\[Rho]^7 + 141*\[Rho]^8) - 
        32*Ec^5*(3120 - 3744*\[Rho] + 3560*\[Rho]^2 + 23334*\[Rho]^3 + 
          38610*\[Rho]^4 + 44830*\[Rho]^5 - 3738*\[Rho]^6 - 6105*\[Rho]^7 + 
          423*\[Rho]^8) + 80*Ec^4*(384 - 1320*\[Rho] - 6004*\[Rho]^2 + 
          34554*\[Rho]^3 + 8178*\[Rho]^4 + 15982*\[Rho]^5 - 1974*\[Rho]^6 - 
          3405*\[Rho]^7 + 423*\[Rho]^8) - 80*Ec^3*(144 - 756*\[Rho] - 
          5606*\[Rho]^2 + 29955*\[Rho]^3 + 1221*\[Rho]^4 + 7943*\[Rho]^5 - 
          2685*\[Rho]^6 - 2721*\[Rho]^7 + 423*\[Rho]^8))*Log[\[Rho]]^2 + 
      25920*(-1 + 2*Ec)^9*\[Rho]^3*(-8 + 24*\[Rho] + 14*\[Rho]^2 + 
        27*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]^3 - 144*(1 - 2*Ec)^4*\[Rho]*
       Log[1 - 2*Ec]^2*(49152*Ec^10*\[Rho]*(11 + 9*\[Rho]^2) + 
        2560*Ec^9*(-24 - 720*\[Rho] + 20*\[Rho]^2 - 513*\[Rho]^3 + 
          27*\[Rho]^4) - 1280*Ec^8*(-168 - 1848*\[Rho] + 56*\[Rho]^2 - 
          489*\[Rho]^3 + 111*\[Rho]^4) + 1280*Ec^7*(-240 - 1068*\[Rho] - 
          298*\[Rho]^2 + 1137*\[Rho]^3 - 279*\[Rho]^4 - 216*\[Rho]^5 + 
          18*\[Rho]^6) - 640*Ec^6*(-360 - 384*\[Rho] - 1056*\[Rho]^2 + 
          2643*\[Rho]^3 - 1773*\[Rho]^4 - 1468*\[Rho]^5 + 126*\[Rho]^6 + 
          90*\[Rho]^7) + 3*(40 - 224*\[Rho] - 820*\[Rho]^2 + 6639*\[Rho]^3 - 
          1725*\[Rho]^4 - 1040*\[Rho]^5 - 2116*\[Rho]^6 - 895*\[Rho]^7 + 
          141*\[Rho]^8) - 30*Ec*(40 - 224*\[Rho] - 1108*\[Rho]^2 + 
          7503*\[Rho]^3 - 1221*\[Rho]^4 - 68*\[Rho]^5 - 1792*\[Rho]^6 - 
          895*\[Rho]^7 + 141*\[Rho]^8) + 120*Ec^2*(40 - 224*\[Rho] - 
          1468*\[Rho]^2 + 8583*\[Rho]^3 - 591*\[Rho]^4 + 1147*\[Rho]^5 - 
          1387*\[Rho]^6 - 895*\[Rho]^7 + 141*\[Rho]^8) - 
        32*Ec^5*(3120 - 3744*\[Rho] + 3560*\[Rho]^2 + 23334*\[Rho]^3 + 
          38610*\[Rho]^4 + 44830*\[Rho]^5 - 3738*\[Rho]^6 - 6105*\[Rho]^7 + 
          423*\[Rho]^8) + 80*Ec^4*(384 - 1320*\[Rho] - 6004*\[Rho]^2 + 
          34554*\[Rho]^3 + 8178*\[Rho]^4 + 15982*\[Rho]^5 - 1974*\[Rho]^6 - 
          3405*\[Rho]^7 + 423*\[Rho]^8) - 80*Ec^3*(144 - 756*\[Rho] - 
          5606*\[Rho]^2 + 29955*\[Rho]^3 + 1221*\[Rho]^4 + 7943*\[Rho]^5 - 
          2685*\[Rho]^6 - 2721*\[Rho]^7 + 423*\[Rho]^8) - 
        540*(-1 + 2*Ec)^5*\[Rho]^2*(-8 + 24*\[Rho] + 14*\[Rho]^2 + 
          27*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]) + 
      12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(6291456*Ec^17*(5 + 7*\[Rho]^2) + 
        65536*Ec^16*(-2232 + 590*\[Rho] - 327*\[Rho]^2 + 303*\[Rho]^3) + 
        131072*Ec^15*(2154 - 939*\[Rho] - 3872*\[Rho]^2 + 461*\[Rho]^3) + 
        65536*Ec^14*(-4104 + 1658*\[Rho] + 21551*\[Rho]^2 - 5381*\[Rho]^3 - 
          768*\[Rho]^4 + 318*\[Rho]^5) + 32768*Ec^13*(2604 + 2960*\[Rho] - 
          38764*\[Rho]^2 + 4129*\[Rho]^3 + 11113*\[Rho]^4 - 4029*\[Rho]^5 + 
          579*\[Rho]^6) + 8192*Ec^12*(8544 - 37684*\[Rho] - 97240*\[Rho]^2 + 
          193684*\[Rho]^3 - 122382*\[Rho]^4 + 39556*\[Rho]^5 - 
          12589*\[Rho]^6 + 993*\[Rho]^7) - 8192*Ec^11*(6606 - 36687*\[Rho] - 
          394101*\[Rho]^2 + 479526*\[Rho]^3 - 159790*\[Rho]^4 + 
          29390*\[Rho]^5 - 31757*\[Rho]^6 + 5763*\[Rho]^7 + 198*\[Rho]^8) - 
        4096*Ec^10*(13464 + 26586*\[Rho] + 946275*\[Rho]^2 - 
          1127787*\[Rho]^3 + 153433*\[Rho]^4 + 125873*\[Rho]^5 + 
          90808*\[Rho]^6 - 32318*\[Rho]^7 - 3606*\[Rho]^8 + 300*\[Rho]^9) + 
        3*(-1 + \[Rho])^2*(-168 - 318*\[Rho] + 1295*\[Rho]^2 + 
          9705*\[Rho]^3 - 99597*\[Rho]^4 - 40567*\[Rho]^5 - 9927*\[Rho]^6 - 
          2145*\[Rho]^7 - 1795*\[Rho]^8 + 957*\[Rho]^9) + 
        2048*Ec^9*(56628 - 31116*\[Rho] + 1320798*\[Rho]^2 - 
          1559628*\[Rho]^3 - 139978*\[Rho]^4 + 735178*\[Rho]^5 + 
          142118*\[Rho]^6 - 107889*\[Rho]^7 - 23951*\[Rho]^8 + 
          2537*\[Rho]^9 + 843*\[Rho]^10) - 48*Ec*(-168 - 102*\[Rho] + 
          2435*\[Rho]^2 + 9257*\[Rho]^3 - 137629*\[Rho]^4 + 173507*\[Rho]^5 - 
          25270*\[Rho]^6 - 16510*\[Rho]^7 - 4747*\[Rho]^8 + 1979*\[Rho]^9 - 
          3709*\[Rho]^10 + 957*\[Rho]^11) + 256*Ec^8*
         (-374352 + 421980*\[Rho] - 4694178*\[Rho]^2 + 5395578*\[Rho]^3 + 
          286720*\[Rho]^4 - 6314588*\[Rho]^5 - 339442*\[Rho]^6 + 
          878354*\[Rho]^7 + 367796*\[Rho]^8 - 35798*\[Rho]^9 - 
          35991*\[Rho]^10 + 2871*\[Rho]^11) - 
        512*Ec^7*(-94446 + 131861*\[Rho] - 619998*\[Rho]^2 + 
          896739*\[Rho]^3 - 2158178*\[Rho]^4 - 1139200*\[Rho]^5 + 
          17923*\[Rho]^6 + 268251*\[Rho]^7 + 237778*\[Rho]^8 - 
          16339*\[Rho]^9 - 41553*\[Rho]^10 + 5742*\[Rho]^11) + 
        48*Ec^2*(-1176 - 1674*\[Rho] + 22421*\[Rho]^2 + 88799*\[Rho]^3 - 
          1135699*\[Rho]^4 + 1248389*\[Rho]^5 - 166510*\[Rho]^6 - 
          69646*\[Rho]^7 - 11749*\[Rho]^8 + 10469*\[Rho]^9 - 
          25963*\[Rho]^10 + 6699*\[Rho]^11) + 
        256*Ec^6*(-64344 + 86766*\[Rho] - 64003*\[Rho]^2 + 901261*\[Rho]^3 - 
          7181674*\[Rho]^4 + 2189512*\[Rho]^5 - 177802*\[Rho]^6 + 
          184108*\[Rho]^7 + 424941*\[Rho]^8 - 12135*\[Rho]^9 - 
          110937*\[Rho]^10 + 20097*\[Rho]^11) - 
        128*Ec^5*(-32436 + 18776*\[Rho] + 235244*\[Rho]^2 + 
          1217527*\[Rho]^3 - 11931307*\[Rho]^4 + 7106411*\[Rho]^5 - 
          748793*\[Rho]^6 + 47087*\[Rho]^7 + 502817*\[Rho]^8 + 
          11983*\[Rho]^9 - 188643*\[Rho]^10 + 40194*\[Rho]^11) - 
        32*Ec^3*(-7734 - 14945*\[Rho] + 173179*\[Rho]^2 + 720236*\[Rho]^3 - 
          8120072*\[Rho]^4 + 7656514*\[Rho]^5 - 972244*\[Rho]^6 - 
          199874*\[Rho]^7 + 89254*\[Rho]^8 + 46847*\[Rho]^9 - 
          159795*\[Rho]^10 + 40194*\[Rho]^11) + 
        32*Ec^4*(-30048 - 32284*\[Rho] + 546152*\[Rho]^2 + 2367268*\[Rho]^3 - 
          24490978*\[Rho]^4 + 19173008*\[Rho]^5 - 2297201*\[Rho]^6 - 
          160747*\[Rho]^7 + 694082*\[Rho]^8 + 82408*\[Rho]^9 - 
          424965*\[Rho]^10 + 100485*\[Rho]^11) + 24*(-1 + 2*Ec)^3*\[Rho]*
         (49152*Ec^10*\[Rho]*(11 + 9*\[Rho]^2) + 2560*Ec^9*
           (-24 - 720*\[Rho] + 20*\[Rho]^2 - 513*\[Rho]^3 + 27*\[Rho]^4) - 
          1280*Ec^8*(-168 - 1848*\[Rho] + 56*\[Rho]^2 - 489*\[Rho]^3 + 
            111*\[Rho]^4) + 1280*Ec^7*(-240 - 1068*\[Rho] - 298*\[Rho]^2 + 
            1137*\[Rho]^3 - 279*\[Rho]^4 - 216*\[Rho]^5 + 18*\[Rho]^6) - 
          640*Ec^6*(-360 - 384*\[Rho] - 1056*\[Rho]^2 + 2643*\[Rho]^3 - 
            1773*\[Rho]^4 - 1468*\[Rho]^5 + 126*\[Rho]^6 + 90*\[Rho]^7) + 
          3*(40 - 224*\[Rho] - 820*\[Rho]^2 + 6639*\[Rho]^3 - 1725*\[Rho]^4 - 
            1040*\[Rho]^5 - 2116*\[Rho]^6 - 895*\[Rho]^7 + 141*\[Rho]^8) - 
          30*Ec*(40 - 224*\[Rho] - 1108*\[Rho]^2 + 7503*\[Rho]^3 - 
            1221*\[Rho]^4 - 68*\[Rho]^5 - 1792*\[Rho]^6 - 895*\[Rho]^7 + 
            141*\[Rho]^8) + 120*Ec^2*(40 - 224*\[Rho] - 1468*\[Rho]^2 + 
            8583*\[Rho]^3 - 591*\[Rho]^4 + 1147*\[Rho]^5 - 1387*\[Rho]^6 - 
            895*\[Rho]^7 + 141*\[Rho]^8) - 32*Ec^5*(3120 - 3744*\[Rho] + 
            3560*\[Rho]^2 + 23334*\[Rho]^3 + 38610*\[Rho]^4 + 
            44830*\[Rho]^5 - 3738*\[Rho]^6 - 6105*\[Rho]^7 + 423*\[Rho]^8) + 
          80*Ec^4*(384 - 1320*\[Rho] - 6004*\[Rho]^2 + 34554*\[Rho]^3 + 
            8178*\[Rho]^4 + 15982*\[Rho]^5 - 1974*\[Rho]^6 - 3405*\[Rho]^7 + 
            423*\[Rho]^8) - 80*Ec^3*(144 - 756*\[Rho] - 5606*\[Rho]^2 + 
            29955*\[Rho]^3 + 1221*\[Rho]^4 + 7943*\[Rho]^5 - 2685*\[Rho]^6 - 
            2721*\[Rho]^7 + 423*\[Rho]^8))*Log[\[Rho]] - 
        6480*(1 - 2*Ec)^8*\[Rho]^3*(-8 + 24*\[Rho] + 14*\[Rho]^2 + 
          27*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]^2)))/
    (1080*(-1 + 2*Ec)^3*mb^5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3))


==> anc/Results/ResultsNormMom/Lnorm2.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(4 - 16*Ec + 16*Ec^2 - 288*Ec^5 + 1472*Ec^6 - 2432*Ec^7 + 1280*Ec^8 - 
   54*\[Rho] + 216*Ec*\[Rho] - 216*Ec^2*\[Rho] + 288*Ec^5*\[Rho] - 
   1152*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 195*\[Rho]^2 + 1140*Ec*\[Rho]^2 - 
   1860*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 240*Ec^4*\[Rho]^2 + 
   480*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 720*Ec*\[Rho]^3 + 240*Ec^2*\[Rho]^3 + 
   320*Ec^3*\[Rho]^3 + 160*Ec^4*\[Rho]^3 - 160*Ec^5*\[Rho]^3 + 6*\[Rho]^5 - 
   24*Ec*\[Rho]^5 + 24*Ec^2*\[Rho]^5 - \[Rho]^6 + 4*Ec*\[Rho]^6 - 
   4*Ec^2*\[Rho]^6 + 60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*Log[1 - 2*Ec] - 
   60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*Log[\[Rho]])/
  (30*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
    8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
    64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
    48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
    16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
    12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
     Log[\[Rho]])) + (Ec^3*m1*(20 - 280*Ec + 1590*Ec^2 - 4340*Ec^3 + 
    3640*Ec^4 + 11760*Ec^5 - 41280*Ec^6 + 55680*Ec^7 - 26880*Ec^8 - 
    33280*Ec^9 + 89600*Ec^10 - 107520*Ec^11 + 71680*Ec^12 - 20480*Ec^13 - 
    290*\[Rho] + 4060*Ec*\[Rho] - 23550*Ec^2*\[Rho] + 69860*Ec^3*\[Rho] - 
    94360*Ec^4*\[Rho] - 31920*Ec^5*\[Rho] + 323520*Ec^6*\[Rho] - 
    504960*Ec^7*\[Rho] + 349440*Ec^8*\[Rho] - 58880*Ec^9*\[Rho] - 
    89600*Ec^10*\[Rho] + 107520*Ec^11*\[Rho] - 71680*Ec^12*\[Rho] + 
    20480*Ec^13*\[Rho] - 725*\[Rho]^2 + 11950*Ec*\[Rho]^2 - 
    83922*Ec^2*\[Rho]^2 + 332140*Ec^3*\[Rho]^2 - 805856*Ec^4*\[Rho]^2 + 
    1185408*Ec^5*\[Rho]^2 - 911680*Ec^6*\[Rho]^2 + 93824*Ec^7*\[Rho]^2 + 
    372480*Ec^8*\[Rho]^2 - 245248*Ec^9*\[Rho]^2 + 95744*Ec^10*\[Rho]^2 - 
    46080*Ec^11*\[Rho]^2 + 2465*\[Rho]^3 - 35110*Ec*\[Rho]^3 + 
    198042*Ec^2*\[Rho]^3 - 622364*Ec^3*\[Rho]^3 + 1213072*Ec^4*\[Rho]^3 - 
    1353504*Ec^5*\[Rho]^3 + 408960*Ec^6*\[Rho]^3 + 846336*Ec^7*\[Rho]^3 - 
    1024512*Ec^8*\[Rho]^3 + 526336*Ec^9*\[Rho]^3 - 184832*Ec^10*\[Rho]^3 + 
    15360*Ec^11*\[Rho]^3 - 495*\[Rho]^4 + 3930*Ec*\[Rho]^4 - 
    27510*Ec^2*\[Rho]^4 + 188324*Ec^3*\[Rho]^4 - 526216*Ec^4*\[Rho]^4 + 
    397296*Ec^5*\[Rho]^4 + 423520*Ec^6*\[Rho]^4 - 695360*Ec^7*\[Rho]^4 + 
    373632*Ec^8*\[Rho]^4 - 172288*Ec^9*\[Rho]^4 + 32768*Ec^10*\[Rho]^4 - 
    2145*\[Rho]^5 + 30630*Ec*\[Rho]^5 - 44970*Ec^2*\[Rho]^5 - 
    161380*Ec^3*\[Rho]^5 + 307880*Ec^4*\[Rho]^5 + 62160*Ec^5*\[Rho]^5 - 
    235360*Ec^6*\[Rho]^5 + 111680*Ec^7*\[Rho]^5 - 40320*Ec^8*\[Rho]^5 + 
    11520*Ec^9*\[Rho]^5 + 1165*\[Rho]^6 - 15110*Ec*\[Rho]^6 - 
    19350*Ec^2*\[Rho]^6 + 98100*Ec^3*\[Rho]^6 - 18720*Ec^4*\[Rho]^6 - 
    45120*Ec^5*\[Rho]^6 + 38560*Ec^6*\[Rho]^6 - 2240*Ec^7*\[Rho]^6 - 
    25*\[Rho]^7 + 350*Ec*\[Rho]^7 - 498*Ec^2*\[Rho]^7 - 3140*Ec^3*\[Rho]^7 + 
    4336*Ec^4*\[Rho]^7 + 3552*Ec^5*\[Rho]^7 - 1120*Ec^6*\[Rho]^7 + 
    320*Ec^7*\[Rho]^7 + 35*\[Rho]^8 - 490*Ec*\[Rho]^8 + 168*Ec^2*\[Rho]^8 + 
    2384*Ec^3*\[Rho]^8 - 2512*Ec^4*\[Rho]^8 + 864*Ec^5*\[Rho]^8 - 
    5*\[Rho]^9 + 70*Ec*\[Rho]^9 - 384*Ec^3*\[Rho]^9 + 336*Ec^4*\[Rho]^9 - 
    96*Ec^5*\[Rho]^9 - 60*(-1 + 2*Ec)*\[Rho]^2*(-3456*Ec^7*(-1 + \[Rho]) + 
      1152*Ec^8*(-1 + \[Rho]) + 5*(-1 + \[Rho])^2*(3 + 5*\[Rho] + 
        2*\[Rho]^2) - 60*Ec*(-1 + \[Rho])^2*(3 + 5*\[Rho] + 2*\[Rho]^2) - 
      96*Ec^5*\[Rho]*(20 - 29*\[Rho] + 3*\[Rho]^2) + 
      32*Ec^6*(-105 + 125*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
      24*Ec^4*(-105 + 5*\[Rho] + 82*\[Rho]^2 - 36*\[Rho]^3 + 4*\[Rho]^4) + 
      8*Ec^3*(-273 + 73*\[Rho] + 107*\[Rho]^2 + 37*\[Rho]^3 + 36*\[Rho]^4) - 
      6*Ec^2*(-147 + 47*\[Rho] + 121*\[Rho]^2 + 79*\[Rho]^3 + 40*\[Rho]^4))*
     Log[1 - 2*Ec] + 60*(-1 + 2*Ec)*\[Rho]^2*(-3456*Ec^7*(-1 + \[Rho]) + 
      1152*Ec^8*(-1 + \[Rho]) + 5*(-1 + \[Rho])^2*(3 + 5*\[Rho] + 
        2*\[Rho]^2) - 60*Ec*(-1 + \[Rho])^2*(3 + 5*\[Rho] + 2*\[Rho]^2) - 
      96*Ec^5*\[Rho]*(20 - 29*\[Rho] + 3*\[Rho]^2) + 
      32*Ec^6*(-105 + 125*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
      24*Ec^4*(-105 + 5*\[Rho] + 82*\[Rho]^2 - 36*\[Rho]^3 + 4*\[Rho]^4) + 
      8*Ec^3*(-273 + 73*\[Rho] + 107*\[Rho]^2 + 37*\[Rho]^3 + 36*\[Rho]^4) - 
      6*Ec^2*(-147 + 47*\[Rho] + 121*\[Rho]^2 + 79*\[Rho]^3 + 40*\[Rho]^4))*
     Log[\[Rho]]))/(75*(-1 + 2*Ec)^3*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (m3*(-610 + 7848*Ec - 42408*Ec^2 + 134880*Ec^3 - 364704*Ec^4 + 
    1136928*Ec^5 - 3168512*Ec^6 + 5753472*Ec^7 - 5360640*Ec^8 + 45056*Ec^9 + 
    5357568*Ec^10 - 5357568*Ec^11 + 2162688*Ec^12 - 368640*Ec^13 + 
    98304*Ec^14 - 32768*Ec^15 + 5085*\[Rho] - 63828*Ec*\[Rho] + 
    335988*Ec^2*\[Rho] - 977424*Ec^3*\[Rho] + 1875888*Ec^4*\[Rho] - 
    3209568*Ec^5*\[Rho] + 5830848*Ec^6*\[Rho] - 7862016*Ec^7*\[Rho] + 
    3461376*Ec^8*\[Rho] + 6810624*Ec^9*\[Rho] - 12033024*Ec^10*\[Rho] + 
    7766016*Ec^11*\[Rho] - 1904640*Ec^12*\[Rho] - 270336*Ec^13*\[Rho] + 
    245760*Ec^14*\[Rho] - 10026*\[Rho]^2 + 119016*Ec*\[Rho]^2 - 
    587304*Ec^2*\[Rho]^2 + 1557024*Ec^3*\[Rho]^2 - 2570688*Ec^4*\[Rho]^2 + 
    3712032*Ec^5*\[Rho]^2 - 6211200*Ec^6*\[Rho]^2 + 6770880*Ec^7*\[Rho]^2 + 
    2790144*Ec^8*\[Rho]^2 - 18956544*Ec^9*\[Rho]^2 + 
    25159680*Ec^10*\[Rho]^2 - 16948224*Ec^11*\[Rho]^2 + 
    5984256*Ec^12*\[Rho]^2 - 774144*Ec^13*\[Rho]^2 + 14764*\[Rho]^3 - 
    177048*Ec*\[Rho]^3 + 881640*Ec^2*\[Rho]^3 - 2303616*Ec^3*\[Rho]^3 + 
    3506688*Ec^4*\[Rho]^3 - 4165152*Ec^5*\[Rho]^3 + 6062208*Ec^6*\[Rho]^3 - 
    6323136*Ec^7*\[Rho]^3 - 3464448*Ec^8*\[Rho]^3 + 20717824*Ec^9*\[Rho]^3 - 
    28925952*Ec^10*\[Rho]^3 + 20192256*Ec^11*\[Rho]^3 - 
    6893568*Ec^12*\[Rho]^3 + 921600*Ec^13*\[Rho]^3 - 40212*\[Rho]^4 + 
    497664*Ec*\[Rho]^4 - 2579040*Ec^2*\[Rho]^4 + 7371840*Ec^3*\[Rho]^4 - 
    13204320*Ec^4*\[Rho]^4 + 16614720*Ec^5*\[Rho]^4 - 
    16752000*Ec^6*\[Rho]^4 + 13950720*Ec^7*\[Rho]^4 - 5122560*Ec^8*\[Rho]^4 - 
    8931840*Ec^9*\[Rho]^4 + 15157248*Ec^10*\[Rho]^4 - 
    8841216*Ec^11*\[Rho]^4 + 1843200*Ec^12*\[Rho]^4 + 65754*\[Rho]^5 - 
    776736*Ec*\[Rho]^5 + 3809808*Ec^2*\[Rho]^5 - 10529280*Ec^3*\[Rho]^5 + 
    18248544*Ec^4*\[Rho]^5 - 20317824*Ec^5*\[Rho]^5 + 
    15299328*Ec^6*\[Rho]^5 - 10198656*Ec^7*\[Rho]^5 + 6312960*Ec^8*\[Rho]^5 - 
    895488*Ec^9*\[Rho]^5 - 2101248*Ec^10*\[Rho]^5 + 995328*Ec^11*\[Rho]^5 - 
    42260*\[Rho]^6 + 454848*Ec*\[Rho]^6 - 1960608*Ec^2*\[Rho]^6 + 
    4557344*Ec^3*\[Rho]^6 - 5665248*Ec^4*\[Rho]^6 + 2777568*Ec^5*\[Rho]^6 + 
    37888*Ec^6*\[Rho]^6 + 1773120*Ec^7*\[Rho]^6 - 3794688*Ec^8*\[Rho]^6 + 
    2031360*Ec^9*\[Rho]^6 - 184320*Ec^10*\[Rho]^6 + 2196*\[Rho]^7 + 
    6264*Ec*\[Rho]^7 - 227016*Ec^2*\[Rho]^7 + 1284096*Ec^3*\[Rho]^7 - 
    3418752*Ec^4*\[Rho]^7 + 4837920*Ec^5*\[Rho]^7 - 3293952*Ec^6*\[Rho]^7 + 
    293568*Ec^7*\[Rho]^7 + 791808*Ec^8*\[Rho]^7 - 264960*Ec^9*\[Rho]^7 + 
    6966*\[Rho]^8 - 87912*Ec*\[Rho]^8 + 465480*Ec^2*\[Rho]^8 - 
    1332384*Ec^3*\[Rho]^8 + 2236032*Ec^4*\[Rho]^8 - 2225376*Ec^5*\[Rho]^8 + 
    1239168*Ec^6*\[Rho]^8 - 307584*Ec^7*\[Rho]^8 - 1783*\[Rho]^9 + 
    21396*Ec*\[Rho]^9 - 106980*Ec^2*\[Rho]^9 + 286480*Ec^3*\[Rho]^9 - 
    442320*Ec^4*\[Rho]^9 + 394464*Ec^5*\[Rho]^9 - 190528*Ec^6*\[Rho]^9 + 
    40320*Ec^7*\[Rho]^9 + 126*\[Rho]^10 - 1512*Ec*\[Rho]^10 + 
    7560*Ec^2*\[Rho]^10 - 20160*Ec^3*\[Rho]^10 + 30240*Ec^4*\[Rho]^10 - 
    24192*Ec^5*\[Rho]^10 + 8064*Ec^6*\[Rho]^10 - 720*(1 - 2*Ec)^6*\[Rho]^3*
     Log[1 - 2*Ec]^2 + 12*(-1 + 2*Ec)*(22 + 20480*Ec^11 - 117*\[Rho] - 
      54*\[Rho]^2 + 5*\[Rho]^3 + 630*\[Rho]^4 + 513*\[Rho]^5 - 
      2178*\[Rho]^6 + 1359*\[Rho]^7 - 180*\[Rho]^8 - 
      1024*Ec^10*(68 - 18*\[Rho] + 9*\[Rho]^2) + 
      2560*Ec^9*(32 - 21*\[Rho] + 9*\[Rho]^2 + 9*\[Rho]^3) + 
      640*Ec^8*(-28 + 90*\[Rho] - 36*\[Rho]^2 - 56*\[Rho]^3 - 45*\[Rho]^4 + 
        45*\[Rho]^5) - 320*Ec^7*(148 + 72*\[Rho] - 36*\[Rho]^2 + 
        62*\[Rho]^3 - 177*\[Rho]^4 + 225*\[Rho]^5) - 
      320*Ec^6*(-160 + 12*\[Rho] + 9*\[Rho]^2 - 161*\[Rho]^3 + 24*\[Rho]^4 - 
        180*\[Rho]^5 + 90*\[Rho]^6) - 40*Ec^2*(-22 + 117*\[Rho] + 
        54*\[Rho]^2 - 59*\[Rho]^3 - 630*\[Rho]^4 - 513*\[Rho]^5 + 
        2178*\[Rho]^6 - 1359*\[Rho]^7 + 180*\[Rho]^8) + 
      10*Ec*(-22 + 117*\[Rho] + 54*\[Rho]^2 - 29*\[Rho]^3 - 630*\[Rho]^4 - 
        513*\[Rho]^5 + 2178*\[Rho]^6 - 1359*\[Rho]^7 + 180*\[Rho]^8) + 
      80*Ec^3*(-28 + 120*\[Rho] + 54*\[Rho]^2 - 81*\[Rho]^3 - 840*\[Rho]^4 - 
        348*\[Rho]^5 + 2388*\[Rho]^6 - 1359*\[Rho]^7 + 180*\[Rho]^8) - 
      80*Ec^4*(-88 + 144*\[Rho] + 54*\[Rho]^2 - 132*\[Rho]^3 - 
        1488*\[Rho]^4 - 123*\[Rho]^5 + 2838*\[Rho]^6 - 1359*\[Rho]^7 + 
        180*\[Rho]^8) + 32*Ec^5*(-754 + 324*\[Rho] + 63*\[Rho]^2 - 
        855*\[Rho]^3 - 3030*\[Rho]^4 - 393*\[Rho]^5 + 4188*\[Rho]^6 - 
        1359*\[Rho]^7 + 180*\[Rho]^8))*Log[\[Rho]] - 
    720*(1 - 2*Ec)^6*\[Rho]^3*Log[\[Rho]]^2 - 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*
     (22 + 20480*Ec^11 - 117*\[Rho] - 54*\[Rho]^2 + 5*\[Rho]^3 + 
      630*\[Rho]^4 + 513*\[Rho]^5 - 2178*\[Rho]^6 + 1359*\[Rho]^7 - 
      180*\[Rho]^8 - 1024*Ec^10*(68 - 18*\[Rho] + 9*\[Rho]^2) + 
      2560*Ec^9*(32 - 21*\[Rho] + 9*\[Rho]^2 + 9*\[Rho]^3) + 
      640*Ec^8*(-28 + 90*\[Rho] - 36*\[Rho]^2 - 56*\[Rho]^3 - 45*\[Rho]^4 + 
        45*\[Rho]^5) - 320*Ec^7*(148 + 72*\[Rho] - 36*\[Rho]^2 + 
        62*\[Rho]^3 - 177*\[Rho]^4 + 225*\[Rho]^5) - 
      320*Ec^6*(-160 + 12*\[Rho] + 9*\[Rho]^2 - 161*\[Rho]^3 + 24*\[Rho]^4 - 
        180*\[Rho]^5 + 90*\[Rho]^6) - 40*Ec^2*(-22 + 117*\[Rho] + 
        54*\[Rho]^2 - 59*\[Rho]^3 - 630*\[Rho]^4 - 513*\[Rho]^5 + 
        2178*\[Rho]^6 - 1359*\[Rho]^7 + 180*\[Rho]^8) + 
      10*Ec*(-22 + 117*\[Rho] + 54*\[Rho]^2 - 29*\[Rho]^3 - 630*\[Rho]^4 - 
        513*\[Rho]^5 + 2178*\[Rho]^6 - 1359*\[Rho]^7 + 180*\[Rho]^8) + 
      80*Ec^3*(-28 + 120*\[Rho] + 54*\[Rho]^2 - 81*\[Rho]^3 - 840*\[Rho]^4 - 
        348*\[Rho]^5 + 2388*\[Rho]^6 - 1359*\[Rho]^7 + 180*\[Rho]^8) - 
      80*Ec^4*(-88 + 144*\[Rho] + 54*\[Rho]^2 - 132*\[Rho]^3 - 
        1488*\[Rho]^4 - 123*\[Rho]^5 + 2838*\[Rho]^6 - 1359*\[Rho]^7 + 
        180*\[Rho]^8) + 32*Ec^5*(-754 + 324*\[Rho] + 63*\[Rho]^2 - 
        855*\[Rho]^3 - 3030*\[Rho]^4 - 393*\[Rho]^5 + 4188*\[Rho]^6 - 
        1359*\[Rho]^7 + 180*\[Rho]^8) - 120*(-1 + 2*Ec)^5*\[Rho]^3*
       Log[\[Rho]])))/(540*(1 - 2*Ec)^2*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (m8*(-180 + 2160*Ec - 10800*Ec^2 + 31960*Ec^3 - 84000*Ec^4 + 257460*Ec^5 - 
    674800*Ec^6 + 1143600*Ec^7 - 1096320*Ec^8 + 455040*Ec^9 + 30720*Ec^10 + 
    53760*Ec^11 - 358400*Ec^12 + 537600*Ec^13 - 430080*Ec^14 + 143360*Ec^15 + 
    285*\[Rho] - 1620*Ec*\[Rho] - 2700*Ec^2*\[Rho] + 54420*Ec^3*\[Rho] - 
    322560*Ec^4*\[Rho] + 1479516*Ec^5*\[Rho] - 4992336*Ec^6*\[Rho] + 
    11132112*Ec^7*\[Rho] - 15593088*Ec^8*\[Rho] + 12965760*Ec^9*\[Rho] - 
    5486592*Ec^10*\[Rho] + 486912*Ec^11*\[Rho] + 178176*Ec^12*\[Rho] + 
    224256*Ec^13*\[Rho] - 61440*Ec^14*\[Rho] - 61440*Ec^15*\[Rho] + 
    10065*\[Rho]^2 - 137700*Ec*\[Rho]^2 + 790020*Ec^2*\[Rho]^2 - 
    2485830*Ec^3*\[Rho]^2 + 4910760*Ec^4*\[Rho]^2 - 7452972*Ec^5*\[Rho]^2 + 
    11122320*Ec^6*\[Rho]^2 - 14436096*Ec^7*\[Rho]^2 + 
    10410048*Ec^8*\[Rho]^2 + 5760*Ec^9*\[Rho]^2 - 4935936*Ec^10*\[Rho]^2 + 
    2373120*Ec^11*\[Rho]^2 - 27648*Ec^12*\[Rho]^2 - 162816*Ec^13*\[Rho]^2 - 
    7140*\[Rho]^3 + 43560*Ec*\[Rho]^3 + 78120*Ec^2*\[Rho]^3 - 
    1329250*Ec^3*\[Rho]^3 + 4583880*Ec^4*\[Rho]^3 - 7743492*Ec^5*\[Rho]^3 + 
    7942000*Ec^6*\[Rho]^3 - 7384032*Ec^7*\[Rho]^3 + 7928640*Ec^8*\[Rho]^3 - 
    6423040*Ec^9*\[Rho]^3 + 3366144*Ec^10*\[Rho]^3 - 1658880*Ec^11*\[Rho]^3 + 
    758784*Ec^12*\[Rho]^3 - 138240*Ec^13*\[Rho]^3 - 16860*\[Rho]^4 + 
    236520*Ec*\[Rho]^4 - 1344600*Ec^2*\[Rho]^4 + 3989310*Ec^3*\[Rho]^4 - 
    6854520*Ec^4*\[Rho]^4 + 7591788*Ec^5*\[Rho]^4 - 6848784*Ec^6*\[Rho]^4 + 
    6638256*Ec^7*\[Rho]^4 - 6074880*Ec^8*\[Rho]^4 + 3673920*Ec^9*\[Rho]^4 - 
    1326336*Ec^10*\[Rho]^4 + 599808*Ec^11*\[Rho]^4 - 172032*Ec^12*\[Rho]^4 + 
    12810*\[Rho]^5 - 119520*Ec*\[Rho]^5 + 392400*Ec^2*\[Rho]^5 - 
    455310*Ec^3*\[Rho]^5 - 489000*Ec^4*\[Rho]^5 + 2132820*Ec^5*\[Rho]^5 - 
    1524720*Ec^6*\[Rho]^5 - 2389680*Ec^7*\[Rho]^5 + 3997440*Ec^8*\[Rho]^5 - 
    1915200*Ec^9*\[Rho]^5 + 318720*Ec^10*\[Rho]^5 - 34560*Ec^11*\[Rho]^5 + 
    4290*\[Rho]^6 - 67680*Ec*\[Rho]^6 + 435600*Ec^2*\[Rho]^6 - 
    1450570*Ec^3*\[Rho]^6 + 3109560*Ec^4*\[Rho]^6 - 3898596*Ec^5*\[Rho]^6 + 
    1798736*Ec^6*\[Rho]^6 + 859968*Ec^7*\[Rho]^6 - 1357632*Ec^8*\[Rho]^6 + 
    473280*Ec^9*\[Rho]^6 - 46080*Ec^10*\[Rho]^6 - 5340*\[Rho]^7 + 
    70200*Ec*\[Rho]^7 - 387720*Ec^2*\[Rho]^7 + 1168530*Ec^3*\[Rho]^7 - 
    2079960*Ec^4*\[Rho]^7 + 2187732*Ec^5*\[Rho]^7 - 1205520*Ec^6*\[Rho]^7 + 
    133536*Ec^7*\[Rho]^7 + 161472*Ec^8*\[Rho]^7 - 52800*Ec^9*\[Rho]^7 + 
    2640*\[Rho]^8 - 32760*Ec*\[Rho]^8 + 170280*Ec^2*\[Rho]^8 - 
    478950*Ec^3*\[Rho]^8 + 795720*Ec^4*\[Rho]^8 - 788688*Ec^5*\[Rho]^8 + 
    433440*Ec^6*\[Rho]^8 - 104928*Ec^7*\[Rho]^8 - 615*\[Rho]^9 + 
    7380*Ec*\[Rho]^9 - 36900*Ec^2*\[Rho]^9 + 98890*Ec^3*\[Rho]^9 - 
    153480*Ec^4*\[Rho]^9 + 137472*Ec^5*\[Rho]^9 - 64736*Ec^6*\[Rho]^9 + 
    12384*Ec^7*\[Rho]^9 + 45*\[Rho]^10 - 540*Ec*\[Rho]^10 + 
    2700*Ec^2*\[Rho]^10 - 7200*Ec^3*\[Rho]^10 + 10800*Ec^4*\[Rho]^10 - 
    8640*Ec^5*\[Rho]^10 + 2880*Ec^6*\[Rho]^10 + 10800*(1 - 2*Ec)^6*\[Rho]^3*
     (1 + \[Rho])*Log[1 - 2*Ec]^2 - 60*(-1 + 2*Ec)*\[Rho]*
     (1152*Ec^10*\[Rho]*(-7 + 3*\[Rho]) - 192*Ec^9*(-40 - 145*\[Rho] + 
        21*\[Rho]^2) + 32*Ec^8*(-840 - 1020*\[Rho] + 284*\[Rho]^2 - 
        57*\[Rho]^3 + 27*\[Rho]^4) - 16*Ec^7*(-2400 - 780*\[Rho] + 
        1708*\[Rho]^2 - 93*\[Rho]^3 + 135*\[Rho]^4) - 
      8*Ec^6*(3600 - 585*\[Rho] - 4991*\[Rho]^2 - 921*\[Rho]^3 + 9*\[Rho]^4 + 
        108*\[Rho]^5) + 3*(-5 + 47*\[Rho] + 117*\[Rho]^2 - 95*\[Rho]^3 - 
        95*\[Rho]^4 + 45*\[Rho]^5 - 17*\[Rho]^6 + 3*\[Rho]^7) - 
      30*Ec*(-5 + 47*\[Rho] + 141*\[Rho]^2 - 71*\[Rho]^3 - 95*\[Rho]^4 + 
        45*\[Rho]^5 - 17*\[Rho]^6 + 3*\[Rho]^7) + 
      120*Ec^2*(-5 + 47*\[Rho] + 171*\[Rho]^2 - 41*\[Rho]^3 - 95*\[Rho]^4 + 
        45*\[Rho]^5 - 17*\[Rho]^6 + 3*\[Rho]^7) + 
      20*Ec^4*(-192 + 657*\[Rho] + 3445*\[Rho]^2 + 585*\[Rho]^3 - 
        1353*\[Rho]^4 + 482*\[Rho]^5 - 204*\[Rho]^6 + 36*\[Rho]^7) - 
      4*Ec^5*(-3120 + 2565*\[Rho] + 14099*\[Rho]^2 + 4197*\[Rho]^3 - 
        4173*\[Rho]^4 + 604*\[Rho]^5 - 408*\[Rho]^6 + 72*\[Rho]^7) - 
      10*Ec^3*(-144 + 1149*\[Rho] + 5081*\[Rho]^2 - 99*\[Rho]^3 - 
        2265*\[Rho]^4 + 1126*\[Rho]^5 - 408*\[Rho]^6 + 72*\[Rho]^7))*
     Log[\[Rho]] + 10800*(1 - 2*Ec)^6*\[Rho]^3*(1 + \[Rho])*Log[\[Rho]]^2 + 
    60*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(1152*Ec^10*\[Rho]*(-7 + 3*\[Rho]) - 
      192*Ec^9*(-40 - 145*\[Rho] + 21*\[Rho]^2) + 
      32*Ec^8*(-840 - 1020*\[Rho] + 284*\[Rho]^2 - 57*\[Rho]^3 + 
        27*\[Rho]^4) - 16*Ec^7*(-2400 - 780*\[Rho] + 1708*\[Rho]^2 - 
        93*\[Rho]^3 + 135*\[Rho]^4) - 8*Ec^6*(3600 - 585*\[Rho] - 
        4991*\[Rho]^2 - 921*\[Rho]^3 + 9*\[Rho]^4 + 108*\[Rho]^5) + 
      3*(-5 + 47*\[Rho] + 117*\[Rho]^2 - 95*\[Rho]^3 - 95*\[Rho]^4 + 
        45*\[Rho]^5 - 17*\[Rho]^6 + 3*\[Rho]^7) - 
      30*Ec*(-5 + 47*\[Rho] + 141*\[Rho]^2 - 71*\[Rho]^3 - 95*\[Rho]^4 + 
        45*\[Rho]^5 - 17*\[Rho]^6 + 3*\[Rho]^7) + 
      120*Ec^2*(-5 + 47*\[Rho] + 171*\[Rho]^2 - 41*\[Rho]^3 - 95*\[Rho]^4 + 
        45*\[Rho]^5 - 17*\[Rho]^6 + 3*\[Rho]^7) + 
      20*Ec^4*(-192 + 657*\[Rho] + 3445*\[Rho]^2 + 585*\[Rho]^3 - 
        1353*\[Rho]^4 + 482*\[Rho]^5 - 204*\[Rho]^6 + 36*\[Rho]^7) - 
      4*Ec^5*(-3120 + 2565*\[Rho] + 14099*\[Rho]^2 + 4197*\[Rho]^3 - 
        4173*\[Rho]^4 + 604*\[Rho]^5 - 408*\[Rho]^6 + 72*\[Rho]^7) - 
      10*Ec^3*(-144 + 1149*\[Rho] + 5081*\[Rho]^2 - 99*\[Rho]^3 - 
        2265*\[Rho]^4 + 1126*\[Rho]^5 - 408*\[Rho]^6 + 72*\[Rho]^7) - 
      360*(-1 + 2*Ec)^5*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])))/
  (1800*(1 - 2*Ec)^2*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m7*(-120 + 1440*Ec - 7200*Ec^2 + 21440*Ec^3 - 57600*Ec^4 + 179040*Ec^5 - 
    464000*Ec^6 + 758400*Ec^7 - 660480*Ec^8 + 168960*Ec^9 + 122880*Ec^10 + 
    61440*Ec^11 - 409600*Ec^12 + 614400*Ec^13 - 491520*Ec^14 + 163840*Ec^15 - 
    555*\[Rho] + 8460*Ec*\[Rho] - 53100*Ec^2*\[Rho] + 194640*Ec^3*\[Rho] - 
    599760*Ec^4*\[Rho] + 2064864*Ec^5*\[Rho] - 6379584*Ec^6*\[Rho] + 
    13675008*Ec^7*\[Rho] - 18546432*Ec^8*\[Rho] + 14929920*Ec^9*\[Rho] - 
    6048768*Ec^10*\[Rho] + 135168*Ec^11*\[Rho] + 1142784*Ec^12*\[Rho] - 
    761856*Ec^13*\[Rho] + 245760*Ec^14*\[Rho] + 13845*\[Rho]^2 - 
    181620*Ec*\[Rho]^2 + 1000980*Ec^2*\[Rho]^2 - 3034320*Ec^3*\[Rho]^2 + 
    5862960*Ec^4*\[Rho]^2 - 9242208*Ec^5*\[Rho]^2 + 15449280*Ec^6*\[Rho]^2 - 
    22628544*Ec^7*\[Rho]^2 + 19613952*Ec^8*\[Rho]^2 - 4857600*Ec^9*\[Rho]^2 - 
    5228544*Ec^10*\[Rho]^2 + 4008960*Ec^11*\[Rho]^2 - 847872*Ec^12*\[Rho]^2 + 
    86016*Ec^13*\[Rho]^2 - 15060*\[Rho]^3 + 129960*Ec*\[Rho]^3 - 
    302040*Ec^2*\[Rho]^3 - 463760*Ec^3*\[Rho]^3 + 3132480*Ec^4*\[Rho]^3 - 
    4046688*Ec^5*\[Rho]^3 - 1674880*Ec^6*\[Rho]^3 + 7038912*Ec^7*\[Rho]^3 - 
    2430720*Ec^8*\[Rho]^3 - 4378880*Ec^9*\[Rho]^3 + 4079616*Ec^10*\[Rho]^3 - 
    1059840*Ec^11*\[Rho]^3 - 36864*Ec^12*\[Rho]^3 + 61440*Ec^13*\[Rho]^3 - 
    9300*\[Rho]^4 + 167400*Ec*\[Rho]^4 - 1128600*Ec^2*\[Rho]^4 + 
    3750960*Ec^3*\[Rho]^4 - 6525120*Ec^4*\[Rho]^4 + 5481792*Ec^5*\[Rho]^4 - 
    1053696*Ec^6*\[Rho]^4 - 1737216*Ec^7*\[Rho]^4 + 1559040*Ec^8*\[Rho]^4 - 
    176640*Ec^9*\[Rho]^4 - 374784*Ec^10*\[Rho]^4 + 79872*Ec^11*\[Rho]^4 + 
    49152*Ec^12*\[Rho]^4 + 12810*\[Rho]^5 - 148320*Ec*\[Rho]^5 + 
    709200*Ec^2*\[Rho]^5 - 1735440*Ec^3*\[Rho]^5 + 2407200*Ec^4*\[Rho]^5 - 
    2044800*Ec^5*\[Rho]^5 + 506880*Ec^6*\[Rho]^5 + 1630080*Ec^7*\[Rho]^5 - 
    1981440*Ec^8*\[Rho]^5 + 806400*Ec^9*\[Rho]^5 - 61440*Ec^10*\[Rho]^5 - 
    3270*\[Rho]^6 + 44640*Ec*\[Rho]^6 - 255600*Ec^2*\[Rho]^6 + 
    776560*Ec^3*\[Rho]^6 - 1465440*Ec^4*\[Rho]^6 + 1642656*Ec^5*\[Rho]^6 - 
    711296*Ec^6*\[Rho]^6 - 391488*Ec^7*\[Rho]^6 + 594432*Ec^8*\[Rho]^6 - 
    203520*Ec^9*\[Rho]^6 + 15360*Ec^10*\[Rho]^6 + 2580*\[Rho]^7 - 
    33480*Ec*\[Rho]^7 + 182520*Ec^2*\[Rho]^7 - 541680*Ec^3*\[Rho]^7 + 
    949440*Ec^4*\[Rho]^7 - 989472*Ec^5*\[Rho]^7 + 552960*Ec^6*\[Rho]^7 - 
    79296*Ec^7*\[Rho]^7 - 60672*Ec^8*\[Rho]^7 + 19200*Ec^9*\[Rho]^7 - 
    1140*\[Rho]^8 + 14040*Ec*\[Rho]^8 - 72360*Ec^2*\[Rho]^8 + 
    201360*Ec^3*\[Rho]^8 - 329280*Ec^4*\[Rho]^8 + 319968*Ec^5*\[Rho]^8 - 
    172800*Ec^6*\[Rho]^8 + 41088*Ec^7*\[Rho]^8 + 225*\[Rho]^9 - 
    2700*Ec*\[Rho]^9 + 13500*Ec^2*\[Rho]^9 - 36160*Ec^3*\[Rho]^9 + 
    55920*Ec^4*\[Rho]^9 - 49632*Ec^5*\[Rho]^9 + 22976*Ec^6*\[Rho]^9 - 
    4224*Ec^7*\[Rho]^9 - 15*\[Rho]^10 + 180*Ec*\[Rho]^10 - 
    900*Ec^2*\[Rho]^10 + 2400*Ec^3*\[Rho]^10 - 3600*Ec^4*\[Rho]^10 + 
    2880*Ec^5*\[Rho]^10 - 960*Ec^6*\[Rho]^10 + 10800*(1 - 2*Ec)^6*\[Rho]^3*
     (1 + \[Rho])*Log[1 - 2*Ec]^2 + 60*(-1 + 2*Ec)*\[Rho]*
     (9216*Ec^10*\[Rho] + 1536*Ec^9*(-5 - 20*\[Rho] + 3*\[Rho]^2) + 
      128*Ec^8*(210 + 270*\[Rho] - 184*\[Rho]^2 - 3*\[Rho]^3 + 3*\[Rho]^4) - 
      64*Ec^7*(600 + 180*\[Rho] - 578*\[Rho]^2 + 33*\[Rho]^3 + 15*\[Rho]^4) - 
      64*Ec^6*(-450 + 105*\[Rho] + 533*\[Rho]^2 - 42*\[Rho]^3 - 42*\[Rho]^4 + 
        6*\[Rho]^5) + 120*Ec^2*(5 - 43*\[Rho] - 195*\[Rho]^2 + 101*\[Rho]^3 + 
        15*\[Rho]^4 + 15*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) - 
      30*Ec*(5 - 43*\[Rho] - 165*\[Rho]^2 + 131*\[Rho]^3 + 15*\[Rho]^4 + 
        15*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) + 
      3*(5 - 43*\[Rho] - 141*\[Rho]^2 + 155*\[Rho]^3 + 15*\[Rho]^4 + 
        15*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) - 
      32*Ec^5*(390 - 345*\[Rho] - 1595*\[Rho]^2 - 156*\[Rho]^3 + 
        99*\[Rho]^4 + 23*\[Rho]^5 - 21*\[Rho]^6 + 3*\[Rho]^7) + 
      80*Ec^4*(48 - 156*\[Rho] - 902*\[Rho]^2 + 18*\[Rho]^3 + 45*\[Rho]^4 + 
        41*\[Rho]^5 - 21*\[Rho]^6 + 3*\[Rho]^7) - 
      80*Ec^3*(18 - 132*\[Rho] - 704*\[Rho]^2 + 180*\[Rho]^3 + 45*\[Rho]^4 + 
        47*\[Rho]^5 - 21*\[Rho]^6 + 3*\[Rho]^7))*Log[\[Rho]] + 
    10800*(1 - 2*Ec)^6*\[Rho]^3*(1 + \[Rho])*Log[\[Rho]]^2 - 
    60*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(9216*Ec^10*\[Rho] + 
      1536*Ec^9*(-5 - 20*\[Rho] + 3*\[Rho]^2) + 
      128*Ec^8*(210 + 270*\[Rho] - 184*\[Rho]^2 - 3*\[Rho]^3 + 3*\[Rho]^4) - 
      64*Ec^7*(600 + 180*\[Rho] - 578*\[Rho]^2 + 33*\[Rho]^3 + 15*\[Rho]^4) - 
      64*Ec^6*(-450 + 105*\[Rho] + 533*\[Rho]^2 - 42*\[Rho]^3 - 42*\[Rho]^4 + 
        6*\[Rho]^5) + 120*Ec^2*(5 - 43*\[Rho] - 195*\[Rho]^2 + 101*\[Rho]^3 + 
        15*\[Rho]^4 + 15*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) - 
      30*Ec*(5 - 43*\[Rho] - 165*\[Rho]^2 + 131*\[Rho]^3 + 15*\[Rho]^4 + 
        15*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) + 
      3*(5 - 43*\[Rho] - 141*\[Rho]^2 + 155*\[Rho]^3 + 15*\[Rho]^4 + 
        15*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) - 
      32*Ec^5*(390 - 345*\[Rho] - 1595*\[Rho]^2 - 156*\[Rho]^3 + 
        99*\[Rho]^4 + 23*\[Rho]^5 - 21*\[Rho]^6 + 3*\[Rho]^7) + 
      80*Ec^4*(48 - 156*\[Rho] - 902*\[Rho]^2 + 18*\[Rho]^3 + 45*\[Rho]^4 + 
        41*\[Rho]^5 - 21*\[Rho]^6 + 3*\[Rho]^7) - 
      80*Ec^3*(18 - 132*\[Rho] - 704*\[Rho]^2 + 180*\[Rho]^3 + 45*\[Rho]^4 + 
        47*\[Rho]^5 - 21*\[Rho]^6 + 3*\[Rho]^7) + 360*(-1 + 2*Ec)^5*\[Rho]^2*
       (1 + \[Rho])*Log[\[Rho]])))/(900*(1 - 2*Ec)^2*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (\[Mu]2\[Pi]^2*(10800*\[Rho]^4*(3 + 2*\[Rho])*Log[1 - 2*Ec]^2*
     (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
         7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
         8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
           2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
      12*\[Rho]^2*Log[\[Rho]]) - 21600*\[Rho]^4*(3 + 2*\[Rho])*Log[1 - 2*Ec]*
     Log[\[Rho]]*(((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 
         16*Ec^4*(-3 + \[Rho]) + 7*\[Rho] + 7*\[Rho]^2 - 
         4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 8*Ec^3*(-2 + \[Rho]^2) + 
         2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 2*\[Rho]^3)))/(1 - 2*Ec)^2 + 
      12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]]) + 
    10800*\[Rho]^4*(3 + 2*\[Rho])*Log[\[Rho]]^2*
     (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
         7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
         8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
           2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
      12*\[Rho]^2*Log[\[Rho]]) - (5*(-1 + 2*Ec + \[Rho])^2*
      (640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 160*Ec^5*(3 + 2*\[Rho] + 
         \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
       16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
       6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
       24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
       12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*
      (-4 + 2560*Ec^9 + 50*\[Rho] + 245*\[Rho]^2 + 5*\[Rho]^3 + 5*\[Rho]^4 - 
       \[Rho]^5 - 1280*Ec^8*(3 + \[Rho]) + 32*Ec^5*\[Rho]^2*(9 + \[Rho]^2) + 
       640*Ec^7*(3 + 2*\[Rho] + \[Rho]^2) - 16*Ec^4*\[Rho]^2*
        (-45 - 15*\[Rho] - \[Rho]^2 + \[Rho]^3) - 
       64*Ec^6*(5 + 5*\[Rho] + 17*\[Rho]^2 + \[Rho]^3) + 
       4*Ec^2*(-12 + 158*\[Rho] + 1089*\[Rho]^2 + 45*\[Rho]^3 + 26*\[Rho]^4 - 
         6*\[Rho]^5) + 2*Ec*(12 - 154*\[Rho] - 869*\[Rho]^2 - 24*\[Rho]^3 - 
         19*\[Rho]^4 + 4*\[Rho]^5) + 8*Ec^3*(4 - 54*\[Rho] - 525*\[Rho]^2 - 
         40*\[Rho]^3 - 14*\[Rho]^4 + 4*\[Rho]^5))*(1 - 4*Ec + 4*Ec^2 - 
       16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
       32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
       24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
       32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
       4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/
     (1 - 2*Ec)^10 + (180*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
      (-4 + 2560*Ec^9 + 50*\[Rho] + 245*\[Rho]^2 + 5*\[Rho]^3 + 5*\[Rho]^4 - 
       \[Rho]^5 - 1280*Ec^8*(3 + \[Rho]) + 32*Ec^5*\[Rho]^2*(9 + \[Rho]^2) + 
       640*Ec^7*(3 + 2*\[Rho] + \[Rho]^2) - 16*Ec^4*\[Rho]^2*
        (-45 - 15*\[Rho] - \[Rho]^2 + \[Rho]^3) - 
       64*Ec^6*(5 + 5*\[Rho] + 17*\[Rho]^2 + \[Rho]^3) + 
       4*Ec^2*(-12 + 158*\[Rho] + 1089*\[Rho]^2 + 45*\[Rho]^3 + 26*\[Rho]^4 - 
         6*\[Rho]^5) + 2*Ec*(12 - 154*\[Rho] - 869*\[Rho]^2 - 24*\[Rho]^3 - 
         19*\[Rho]^4 + 4*\[Rho]^5) + 8*Ec^3*(4 - 54*\[Rho] - 525*\[Rho]^2 - 
         40*\[Rho]^3 - 14*\[Rho]^4 + 4*\[Rho]^5))*Log[1 - 2*Ec]*
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(1 - 2*Ec)^6 + (300*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
      (3 + 2*\[Rho])*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
       160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
         \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
       6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
       24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
       12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[\[Rho]]*
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(1 - 2*Ec)^6 - (180*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
      (-4 + 2560*Ec^9 + 50*\[Rho] + 245*\[Rho]^2 + 5*\[Rho]^3 + 5*\[Rho]^4 - 
       \[Rho]^5 - 1280*Ec^8*(3 + \[Rho]) + 32*Ec^5*\[Rho]^2*(9 + \[Rho]^2) + 
       640*Ec^7*(3 + 2*\[Rho] + \[Rho]^2) - 16*Ec^4*\[Rho]^2*
        (-45 - 15*\[Rho] - \[Rho]^2 + \[Rho]^3) - 
       64*Ec^6*(5 + 5*\[Rho] + 17*\[Rho]^2 + \[Rho]^3) + 
       4*Ec^2*(-12 + 158*\[Rho] + 1089*\[Rho]^2 + 45*\[Rho]^3 + 26*\[Rho]^4 - 
         6*\[Rho]^5) + 2*Ec*(12 - 154*\[Rho] - 869*\[Rho]^2 - 24*\[Rho]^3 - 
         19*\[Rho]^4 + 4*\[Rho]^5) + 8*Ec^3*(4 - 54*\[Rho] - 525*\[Rho]^2 - 
         40*\[Rho]^3 - 14*\[Rho]^4 + 4*\[Rho]^5))*Log[\[Rho]]*
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(1 - 2*Ec)^6 + (300*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
      (3 + 2*\[Rho])*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
       160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
         \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
       6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
       24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
       12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[1 - 2*Ec]*
      (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
       8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
       64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
       48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
       16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(1 - 2*Ec)^6 + 
    ((-1 + 2*Ec + \[Rho])^2*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
        160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
          \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
        6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
        24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
        12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))^2*
      (4 - 16*Ec + 16*Ec^2 - 288*Ec^5 + 1472*Ec^6 - 2432*Ec^7 + 1280*Ec^8 - 
       54*\[Rho] + 216*Ec*\[Rho] - 216*Ec^2*\[Rho] + 288*Ec^5*\[Rho] - 
       1152*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 195*\[Rho]^2 + 
       1140*Ec*\[Rho]^2 - 1860*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       240*Ec^4*\[Rho]^2 + 480*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
       720*Ec*\[Rho]^3 + 240*Ec^2*\[Rho]^3 + 320*Ec^3*\[Rho]^3 + 
       160*Ec^4*\[Rho]^3 - 160*Ec^5*\[Rho]^3 + 6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 
       24*Ec^2*\[Rho]^5 - \[Rho]^6 + 4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^10 - 
    (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
       160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
         \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
       6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
       24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
       12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[1 - 2*Ec]*
      (4 - 16*Ec + 16*Ec^2 - 288*Ec^5 + 1472*Ec^6 - 2432*Ec^7 + 1280*Ec^8 - 
       54*\[Rho] + 216*Ec*\[Rho] - 216*Ec^2*\[Rho] + 288*Ec^5*\[Rho] - 
       1152*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 195*\[Rho]^2 + 
       1140*Ec*\[Rho]^2 - 1860*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       240*Ec^4*\[Rho]^2 + 480*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
       720*Ec*\[Rho]^3 + 240*Ec^2*\[Rho]^3 + 320*Ec^3*\[Rho]^3 + 
       160*Ec^4*\[Rho]^3 - 160*Ec^5*\[Rho]^3 + 6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 
       24*Ec^2*\[Rho]^5 - \[Rho]^6 + 4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^6 + 
    (1296*\[Rho]^4*Log[1 - 2*Ec]^2*(4 - 16*Ec + 16*Ec^2 - 288*Ec^5 + 
       1472*Ec^6 - 2432*Ec^7 + 1280*Ec^8 - 54*\[Rho] + 216*Ec*\[Rho] - 
       216*Ec^2*\[Rho] + 288*Ec^5*\[Rho] - 1152*Ec^6*\[Rho] + 
       1152*Ec^7*\[Rho] - 195*\[Rho]^2 + 1140*Ec*\[Rho]^2 - 
       1860*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 240*Ec^4*\[Rho]^2 + 
       480*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 720*Ec*\[Rho]^3 + 
       240*Ec^2*\[Rho]^3 + 320*Ec^3*\[Rho]^3 + 160*Ec^4*\[Rho]^3 - 
       160*Ec^5*\[Rho]^3 + 6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 24*Ec^2*\[Rho]^5 - 
       \[Rho]^6 + 4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + 2*\[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + 2*\[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^2 + 
    (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
       160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
         \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
       6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
       24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
       12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[\[Rho]]*
      (4 - 16*Ec + 16*Ec^2 - 288*Ec^5 + 1472*Ec^6 - 2432*Ec^7 + 1280*Ec^8 - 
       54*\[Rho] + 216*Ec*\[Rho] - 216*Ec^2*\[Rho] + 288*Ec^5*\[Rho] - 
       1152*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 195*\[Rho]^2 + 
       1140*Ec*\[Rho]^2 - 1860*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       240*Ec^4*\[Rho]^2 + 480*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
       720*Ec*\[Rho]^3 + 240*Ec^2*\[Rho]^3 + 320*Ec^3*\[Rho]^3 + 
       160*Ec^4*\[Rho]^3 - 160*Ec^5*\[Rho]^3 + 6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 
       24*Ec^2*\[Rho]^5 - \[Rho]^6 + 4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^6 - 
    (2592*\[Rho]^4*Log[1 - 2*Ec]*Log[\[Rho]]*(4 - 16*Ec + 16*Ec^2 - 
       288*Ec^5 + 1472*Ec^6 - 2432*Ec^7 + 1280*Ec^8 - 54*\[Rho] + 
       216*Ec*\[Rho] - 216*Ec^2*\[Rho] + 288*Ec^5*\[Rho] - 1152*Ec^6*\[Rho] + 
       1152*Ec^7*\[Rho] - 195*\[Rho]^2 + 1140*Ec*\[Rho]^2 - 
       1860*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 240*Ec^4*\[Rho]^2 + 
       480*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 720*Ec*\[Rho]^3 + 
       240*Ec^2*\[Rho]^3 + 320*Ec^3*\[Rho]^3 + 160*Ec^4*\[Rho]^3 - 
       160*Ec^5*\[Rho]^3 + 6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 24*Ec^2*\[Rho]^5 - 
       \[Rho]^6 + 4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + 2*\[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + 2*\[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^2 + 
    (1296*\[Rho]^4*Log[\[Rho]]^2*(4 - 16*Ec + 16*Ec^2 - 288*Ec^5 + 
       1472*Ec^6 - 2432*Ec^7 + 1280*Ec^8 - 54*\[Rho] + 216*Ec*\[Rho] - 
       216*Ec^2*\[Rho] + 288*Ec^5*\[Rho] - 1152*Ec^6*\[Rho] + 
       1152*Ec^7*\[Rho] - 195*\[Rho]^2 + 1140*Ec*\[Rho]^2 - 
       1860*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 240*Ec^4*\[Rho]^2 + 
       480*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 720*Ec*\[Rho]^3 + 
       240*Ec^2*\[Rho]^3 + 320*Ec^3*\[Rho]^3 + 160*Ec^4*\[Rho]^3 - 
       160*Ec^5*\[Rho]^3 + 6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 24*Ec^2*\[Rho]^5 - 
       \[Rho]^6 + 4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + 2*\[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + 2*\[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^2))/
  (1080*mb^4*(((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
        7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
        8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
          2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
     12*\[Rho]^2*Log[\[Rho]])^3) + 
 (\[Mu]2G^2*(-2160*\[Rho]^3*(6 - 9*\[Rho] - 10*\[Rho]^2)*Log[1 - 2*Ec]^2*
     (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
         7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
         8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
           2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
      12*\[Rho]^2*Log[\[Rho]]) + 4320*\[Rho]^3*(6 - 9*\[Rho] - 10*\[Rho]^2)*
     Log[1 - 2*Ec]*Log[\[Rho]]*
     (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
         7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
         8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
           2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
      12*\[Rho]^2*Log[\[Rho]]) - 2160*\[Rho]^3*(6 - 9*\[Rho] - 10*\[Rho]^2)*
     Log[\[Rho]]^2*(((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 
         16*Ec^4*(-3 + \[Rho]) + 7*\[Rho] + 7*\[Rho]^2 - 
         4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 8*Ec^3*(-2 + \[Rho]^2) + 
         2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 2*\[Rho]^3)))/(1 - 2*Ec)^2 + 
      12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]]) - 
    ((-1 + 2*Ec + \[Rho])^2*(9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 
       15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
       16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
       8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
       6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
       12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*
      (104 + 6400*Ec^8 + 224*\[Rho] - 901*\[Rho]^2 - 301*\[Rho]^3 + 
       119*\[Rho]^4 - 25*\[Rho]^5 - 128*Ec^7*(14 + 25*\[Rho]) + 
       64*Ec^6*(-47 + 79*\[Rho] + 25*\[Rho]^2) + 
       32*Ec^5*(36 - 84*\[Rho] - 144*\[Rho]^2 + 25*\[Rho]^3) - 
       16*Ec^4*\[Rho]*(30 - 75*\[Rho] - 19*\[Rho]^2 + 25*\[Rho]^3) + 
       8*Ec^3*\[Rho]*(-120 + 240*\[Rho] + 94*\[Rho]^2 - 44*\[Rho]^3 + 
         25*\[Rho]^4) + 2*Ec*(-208 - 704*\[Rho] + 2310*\[Rho]^2 + 
         809*\[Rho]^3 - 332*\[Rho]^4 + 75*\[Rho]^5) - 
       4*Ec^2*(-104 - 660*\[Rho] + 1755*\[Rho]^2 + 646*\[Rho]^3 - 
         282*\[Rho]^4 + 75*\[Rho]^5))*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
       80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
       32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
       24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
       32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
       4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/(1 - 2*Ec)^8 + 
    (36*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(104 + 6400*Ec^8 + 224*\[Rho] - 
       901*\[Rho]^2 - 301*\[Rho]^3 + 119*\[Rho]^4 - 25*\[Rho]^5 - 
       128*Ec^7*(14 + 25*\[Rho]) + 64*Ec^6*(-47 + 79*\[Rho] + 25*\[Rho]^2) + 
       32*Ec^5*(36 - 84*\[Rho] - 144*\[Rho]^2 + 25*\[Rho]^3) - 
       16*Ec^4*\[Rho]*(30 - 75*\[Rho] - 19*\[Rho]^2 + 25*\[Rho]^3) + 
       8*Ec^3*\[Rho]*(-120 + 240*\[Rho] + 94*\[Rho]^2 - 44*\[Rho]^3 + 
         25*\[Rho]^4) + 2*Ec*(-208 - 704*\[Rho] + 2310*\[Rho]^2 + 
         809*\[Rho]^3 - 332*\[Rho]^4 + 75*\[Rho]^5) - 
       4*Ec^2*(-104 - 660*\[Rho] + 1755*\[Rho]^2 + 646*\[Rho]^3 - 
         282*\[Rho]^4 + 75*\[Rho]^5))*Log[1 - 2*Ec]*(1 - 4*Ec + 4*Ec^2 - 
       16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
       32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
       24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
       32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
       4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/
     (-1 + 2*Ec)^5 + (60*\[Rho]*(-1 + 2*Ec + \[Rho])*
      (-6 + 9*\[Rho] + 10*\[Rho]^2)*(9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 
       15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
       16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
       8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
       6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
       12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]]*
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(-1 + 2*Ec)^5 + (60*\[Rho]*(-1 + 2*Ec + \[Rho])*
      (-6 + 9*\[Rho] + 10*\[Rho]^2)*(9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 
       15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
       16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
       8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
       6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
       12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[1 - 2*Ec]*
      (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
       8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
       64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
       48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
       16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(-1 + 2*Ec)^5 + (36*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
      (104 + 6400*Ec^8 + 224*\[Rho] - 901*\[Rho]^2 - 301*\[Rho]^3 + 
       119*\[Rho]^4 - 25*\[Rho]^5 - 128*Ec^7*(14 + 25*\[Rho]) + 
       64*Ec^6*(-47 + 79*\[Rho] + 25*\[Rho]^2) + 
       32*Ec^5*(36 - 84*\[Rho] - 144*\[Rho]^2 + 25*\[Rho]^3) - 
       16*Ec^4*\[Rho]*(30 - 75*\[Rho] - 19*\[Rho]^2 + 25*\[Rho]^3) + 
       8*Ec^3*\[Rho]*(-120 + 240*\[Rho] + 94*\[Rho]^2 - 44*\[Rho]^3 + 
         25*\[Rho]^4) + 2*Ec*(-208 - 704*\[Rho] + 2310*\[Rho]^2 + 
         809*\[Rho]^3 - 332*\[Rho]^4 + 75*\[Rho]^5) - 
       4*Ec^2*(-104 - 660*\[Rho] + 1755*\[Rho]^2 + 646*\[Rho]^3 - 
         282*\[Rho]^4 + 75*\[Rho]^5))*Log[\[Rho]]*(-1 + 4*Ec - 4*Ec^2 + 
       16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 
       32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 
       24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 
       32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 
       4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]))/
     (-1 + 2*Ec)^5 + ((-1 + 2*Ec + \[Rho])^2*
      (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
        32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
        8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
        6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
        12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))^2*
      (4 - 16*Ec + 16*Ec^2 - 288*Ec^5 + 1472*Ec^6 - 2432*Ec^7 + 1280*Ec^8 - 
       54*\[Rho] + 216*Ec*\[Rho] - 216*Ec^2*\[Rho] + 288*Ec^5*\[Rho] - 
       1152*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 195*\[Rho]^2 + 
       1140*Ec*\[Rho]^2 - 1860*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       240*Ec^4*\[Rho]^2 + 480*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
       720*Ec*\[Rho]^3 + 240*Ec^2*\[Rho]^3 + 320*Ec^3*\[Rho]^3 + 
       160*Ec^4*\[Rho]^3 - 160*Ec^5*\[Rho]^3 + 6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 
       24*Ec^2*\[Rho]^5 - \[Rho]^6 + 4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^8 - 
    (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(9 + 320*Ec^6 - 15*\[Rho] + 
       57*\[Rho]^2 - 15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
       16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
       8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
       6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
       12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[1 - 2*Ec]*
      (4 - 16*Ec + 16*Ec^2 - 288*Ec^5 + 1472*Ec^6 - 2432*Ec^7 + 1280*Ec^8 - 
       54*\[Rho] + 216*Ec*\[Rho] - 216*Ec^2*\[Rho] + 288*Ec^5*\[Rho] - 
       1152*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 195*\[Rho]^2 + 
       1140*Ec*\[Rho]^2 - 1860*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       240*Ec^4*\[Rho]^2 + 480*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
       720*Ec*\[Rho]^3 + 240*Ec^2*\[Rho]^3 + 320*Ec^3*\[Rho]^3 + 
       160*Ec^4*\[Rho]^3 - 160*Ec^5*\[Rho]^3 + 6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 
       24*Ec^2*\[Rho]^5 - \[Rho]^6 + 4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*Log[\[Rho]]))/(-1 + 2*Ec)^5 + 
    (1296*\[Rho]^4*Log[1 - 2*Ec]^2*(4 - 16*Ec + 16*Ec^2 - 288*Ec^5 + 
       1472*Ec^6 - 2432*Ec^7 + 1280*Ec^8 - 54*\[Rho] + 216*Ec*\[Rho] - 
       216*Ec^2*\[Rho] + 288*Ec^5*\[Rho] - 1152*Ec^6*\[Rho] + 
       1152*Ec^7*\[Rho] - 195*\[Rho]^2 + 1140*Ec*\[Rho]^2 - 
       1860*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 240*Ec^4*\[Rho]^2 + 
       480*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 720*Ec*\[Rho]^3 + 
       240*Ec^2*\[Rho]^3 + 320*Ec^3*\[Rho]^3 + 160*Ec^4*\[Rho]^3 - 
       160*Ec^5*\[Rho]^3 + 6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 24*Ec^2*\[Rho]^5 - 
       \[Rho]^6 + 4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + 2*\[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + 2*\[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^2 + 
    (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*(9 + 320*Ec^6 - 15*\[Rho] + 
       57*\[Rho]^2 - 15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
       16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
       8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
       6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
       12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]]*
      (4 - 16*Ec + 16*Ec^2 - 288*Ec^5 + 1472*Ec^6 - 2432*Ec^7 + 1280*Ec^8 - 
       54*\[Rho] + 216*Ec*\[Rho] - 216*Ec^2*\[Rho] + 288*Ec^5*\[Rho] - 
       1152*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 195*\[Rho]^2 + 
       1140*Ec*\[Rho]^2 - 1860*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 
       240*Ec^4*\[Rho]^2 + 480*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
       720*Ec*\[Rho]^3 + 240*Ec^2*\[Rho]^3 + 320*Ec^3*\[Rho]^3 + 
       160*Ec^4*\[Rho]^3 - 160*Ec^5*\[Rho]^3 + 6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 
       24*Ec^2*\[Rho]^5 - \[Rho]^6 + 4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^2*\[Rho]^2*(3 + 2*\[Rho])*Log[\[Rho]]))/(-1 + 2*Ec)^5 - 
    (2592*\[Rho]^4*Log[1 - 2*Ec]*Log[\[Rho]]*(4 - 16*Ec + 16*Ec^2 - 
       288*Ec^5 + 1472*Ec^6 - 2432*Ec^7 + 1280*Ec^8 - 54*\[Rho] + 
       216*Ec*\[Rho] - 216*Ec^2*\[Rho] + 288*Ec^5*\[Rho] - 1152*Ec^6*\[Rho] + 
       1152*Ec^7*\[Rho] - 195*\[Rho]^2 + 1140*Ec*\[Rho]^2 - 
       1860*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 240*Ec^4*\[Rho]^2 + 
       480*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 720*Ec*\[Rho]^3 + 
       240*Ec^2*\[Rho]^3 + 320*Ec^3*\[Rho]^3 + 160*Ec^4*\[Rho]^3 - 
       160*Ec^5*\[Rho]^3 + 6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 24*Ec^2*\[Rho]^5 - 
       \[Rho]^6 + 4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + 2*\[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + 2*\[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^2 + 
    (1296*\[Rho]^4*Log[\[Rho]]^2*(4 - 16*Ec + 16*Ec^2 - 288*Ec^5 + 
       1472*Ec^6 - 2432*Ec^7 + 1280*Ec^8 - 54*\[Rho] + 216*Ec*\[Rho] - 
       216*Ec^2*\[Rho] + 288*Ec^5*\[Rho] - 1152*Ec^6*\[Rho] + 
       1152*Ec^7*\[Rho] - 195*\[Rho]^2 + 1140*Ec*\[Rho]^2 - 
       1860*Ec^2*\[Rho]^2 + 480*Ec^3*\[Rho]^2 + 240*Ec^4*\[Rho]^2 + 
       480*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 720*Ec*\[Rho]^3 + 
       240*Ec^2*\[Rho]^3 + 320*Ec^3*\[Rho]^3 + 160*Ec^4*\[Rho]^3 - 
       160*Ec^5*\[Rho]^3 + 6*\[Rho]^5 - 24*Ec*\[Rho]^5 + 24*Ec^2*\[Rho]^5 - 
       \[Rho]^6 + 4*Ec*\[Rho]^6 - 4*Ec^2*\[Rho]^6 + 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + 2*\[Rho])*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^2*\[Rho]^2*
        (3 + 2*\[Rho])*Log[\[Rho]]))/(1 - 2*Ec)^2))/
  (1080*mb^4*(((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
        7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
        8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
          2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
     12*\[Rho]^2*Log[\[Rho]])^3) + 
 (\[Rho]3LS*((-1 + 2*Ec + \[Rho])^2*(-1 + 1024*Ec^12*(-1 + \[Rho]) - 
      668*\[Rho]^2 + 60*\[Rho]^3 - 3720*\[Rho]^4 + 516*\[Rho]^5 + 
      280*\[Rho]^6 - 72*\[Rho]^7 + 5*\[Rho]^8 - 
      512*Ec^11*(-3 + \[Rho] + 2*\[Rho]^2) - 
      256*Ec^10*(3 + \[Rho] - 136*\[Rho]^2 + 42*\[Rho]^3) - 
      128*Ec^9*(39 - 81*\[Rho] + 1016*\[Rho]^2 - 442*\[Rho]^3 + 
        58*\[Rho]^4) + 64*Ec^8*(201 - 457*\[Rho] + 2960*\[Rho]^2 - 
        1362*\[Rho]^3 + 175*\[Rho]^4 + 23*\[Rho]^5) + 
      32*Ec^7*(-327 + 593*\[Rho] - 3478*\[Rho]^2 + 930*\[Rho]^3 + 
        757*\[Rho]^4 - 403*\[Rho]^5 + 48*\[Rho]^6) - 
      16*Ec^6*(-95 - 629*\[Rho] - 278*\[Rho]^2 - 3438*\[Rho]^3 + 
        1863*\[Rho]^4 - 539*\[Rho]^5 + 142*\[Rho]^6 + 14*\[Rho]^7) + 
      Ec*(6 - 4*\[Rho] + 4412*\[Rho]^2 - 588*\[Rho]^3 + 31332*\[Rho]^4 - 
        4284*\[Rho]^5 - 2724*\[Rho]^6 + 700*\[Rho]^7 - 50*\[Rho]^8) - 
      8*Ec^5*(-267 + 2069*\[Rho] - 2126*\[Rho]^2 + 5286*\[Rho]^3 - 
        4549*\[Rho]^4 - 241*\[Rho]^5 + 438*\[Rho]^6 - 230*\[Rho]^7 + 
        20*\[Rho]^8) + 4*Ec^2*(-3 + 4*\[Rho] - 2513*\[Rho]^2 + 198*\[Rho]^3 - 
        24351*\[Rho]^4 + 3408*\[Rho]^5 + 2577*\[Rho]^6 - 670*\[Rho]^7 + 
        50*\[Rho]^8) + 8*Ec^4*(-138 + 842*\[Rho] - 617*\[Rho]^2 - 
        525*\[Rho]^3 - 14080*\[Rho]^4 + 998*\[Rho]^5 + 1905*\[Rho]^6 - 
        575*\[Rho]^7 + 50*\[Rho]^8) - 4*Ec^3*(-42 + 234*\[Rho] - 
        2065*\[Rho]^2 - 1537*\[Rho]^3 - 37230*\[Rho]^4 + 4762*\[Rho]^5 + 
        4629*\[Rho]^6 - 1251*\[Rho]^7 + 100*\[Rho]^8)) + 
    720*(-1 + 2*Ec)^5*\[Rho]^4*(3 + 2*\[Rho])*Log[1 - 2*Ec]^2 - 
    12*(-1 + 2*Ec)*\[Rho]^2*(-17 + 5120*Ec^10 - 68*\[Rho] - 290*\[Rho]^2 + 
      180*\[Rho]^3 + 275*\[Rho]^4 - 88*\[Rho]^5 + 8*\[Rho]^6 - 
      768*Ec^8*(-19 + 9*\[Rho]) + 128*Ec^9*(-107 + 27*\[Rho]) - 
      64*Ec^6*(-62 + 37*\[Rho] - 55*\[Rho]^2 + 25*\[Rho]^3) + 
      32*Ec^7*(-272 + 172*\[Rho] - 55*\[Rho]^2 + 25*\[Rho]^3) - 
      24*Ec^5*(69 - 29*\[Rho] - 295*\[Rho]^2 - 185*\[Rho]^3 + 60*\[Rho]^4) + 
      24*Ec^2*(-17 - 68*\[Rho] - 500*\[Rho]^2 + 40*\[Rho]^3 + 275*\[Rho]^4 - 
        88*\[Rho]^5 + 8*\[Rho]^6) - 8*Ec*(-17 - 68*\[Rho] - 380*\[Rho]^2 + 
        120*\[Rho]^3 + 275*\[Rho]^4 - 88*\[Rho]^5 + 8*\[Rho]^6) + 
      16*Ec^4*(13 - 78*\[Rho] - 1405*\[Rho]^2 - 340*\[Rho]^3 + 415*\[Rho]^4 - 
        88*\[Rho]^5 + 8*\[Rho]^6) - 4*Ec^3*(-121 - 549*\[Rho] - 
        5825*\[Rho]^2 - 515*\[Rho]^3 + 2450*\[Rho]^4 - 704*\[Rho]^5 + 
        64*\[Rho]^6))*Log[\[Rho]] + 720*(-1 + 2*Ec)^5*\[Rho]^4*(3 + 2*\[Rho])*
     Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*
     (-17 + 5120*Ec^10 - 68*\[Rho] - 290*\[Rho]^2 + 180*\[Rho]^3 + 
      275*\[Rho]^4 - 88*\[Rho]^5 + 8*\[Rho]^6 - 768*Ec^8*(-19 + 9*\[Rho]) + 
      128*Ec^9*(-107 + 27*\[Rho]) - 64*Ec^6*(-62 + 37*\[Rho] - 55*\[Rho]^2 + 
        25*\[Rho]^3) + 32*Ec^7*(-272 + 172*\[Rho] - 55*\[Rho]^2 + 
        25*\[Rho]^3) - 24*Ec^5*(69 - 29*\[Rho] - 295*\[Rho]^2 - 
        185*\[Rho]^3 + 60*\[Rho]^4) + 24*Ec^2*(-17 - 68*\[Rho] - 
        500*\[Rho]^2 + 40*\[Rho]^3 + 275*\[Rho]^4 - 88*\[Rho]^5 + 
        8*\[Rho]^6) - 8*Ec*(-17 - 68*\[Rho] - 380*\[Rho]^2 + 120*\[Rho]^3 + 
        275*\[Rho]^4 - 88*\[Rho]^5 + 8*\[Rho]^6) + 
      16*Ec^4*(13 - 78*\[Rho] - 1405*\[Rho]^2 - 340*\[Rho]^3 + 415*\[Rho]^4 - 
        88*\[Rho]^5 + 8*\[Rho]^6) - 4*Ec^3*(-121 - 549*\[Rho] - 
        5825*\[Rho]^2 - 515*\[Rho]^3 + 2450*\[Rho]^4 - 704*\[Rho]^5 + 
        64*\[Rho]^6) - 120*(1 - 2*Ec)^4*\[Rho]^2*(3 + 2*\[Rho])*
       Log[\[Rho]])))/(45*(-1 + 2*Ec)*mb^3*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (\[Rho]3D*(-185 + 2388*Ec - 12948*Ec^2 + 43824*Ec^3 - 145552*Ec^4 + 
    531504*Ec^5 - 1444352*Ec^6 + 2097472*Ec^7 - 212736*Ec^8 - 4664832*Ec^9 + 
    8059904*Ec^10 - 5941248*Ec^11 + 1282048*Ec^12 + 946176*Ec^13 - 
    688128*Ec^14 + 147456*Ec^15 + 1822*\[Rho] - 22872*Ec*\[Rho] + 
    120408*Ec^2*\[Rho] - 375936*Ec^3*\[Rho] + 1000416*Ec^4*\[Rho] - 
    2917168*Ec^5*\[Rho] + 7193280*Ec^6*\[Rho] - 10978368*Ec^7*\[Rho] + 
    7258112*Ec^8*\[Rho] + 3436032*Ec^9*\[Rho] - 9123840*Ec^10*\[Rho] + 
    4999168*Ec^11*\[Rho] + 16384*Ec^12*\[Rho] - 798720*Ec^13*\[Rho] + 
    212992*Ec^14*\[Rho] - 16384*Ec^15*\[Rho] - 17171*\[Rho]^2 + 
    225972*Ec*\[Rho]^2 - 1258020*Ec^2*\[Rho]^2 + 3834040*Ec^3*\[Rho]^2 - 
    6923376*Ec^4*\[Rho]^2 + 7599792*Ec^5*\[Rho]^2 - 5466496*Ec^6*\[Rho]^2 + 
    3678848*Ec^7*\[Rho]^2 - 2725632*Ec^8*\[Rho]^2 + 561152*Ec^9*\[Rho]^2 + 
    1592320*Ec^10*\[Rho]^2 - 1744896*Ec^11*\[Rho]^2 + 774144*Ec^12*\[Rho]^2 - 
    126976*Ec^13*\[Rho]^2 + 23984*\[Rho]^3 - 262224*Ec*\[Rho]^3 + 
    1128816*Ec^2*\[Rho]^3 - 2233656*Ec^3*\[Rho]^3 + 1146400*Ec^4*\[Rho]^3 + 
    3264720*Ec^5*\[Rho]^3 - 5729984*Ec^6*\[Rho]^3 + 1055488*Ec^7*\[Rho]^3 + 
    5052672*Ec^8*\[Rho]^3 - 4590080*Ec^9*\[Rho]^3 + 809984*Ec^10*\[Rho]^3 + 
    436224*Ec^11*\[Rho]^3 - 143360*Ec^12*\[Rho]^3 + 20480*Ec^13*\[Rho]^3 - 
    3050*\[Rho]^4 + 4200*Ec*\[Rho]^4 + 141720*Ec^2*\[Rho]^4 - 
    879448*Ec^3*\[Rho]^4 + 2392896*Ec^4*\[Rho]^4 - 3359664*Ec^5*\[Rho]^4 + 
    1667648*Ec^6*\[Rho]^4 + 1776960*Ec^7*\[Rho]^4 - 3075584*Ec^8*\[Rho]^4 + 
    1813248*Ec^9*\[Rho]^4 - 709632*Ec^10*\[Rho]^4 + 246784*Ec^11*\[Rho]^4 - 
    40960*Ec^12*\[Rho]^4 - 6620*\[Rho]^5 + 71232*Ec*\[Rho]^5 - 
    318432*Ec^2*\[Rho]^5 + 848536*Ec^3*\[Rho]^5 - 1540448*Ec^4*\[Rho]^5 + 
    1815216*Ec^5*\[Rho]^5 - 1214784*Ec^6*\[Rho]^5 + 437184*Ec^7*\[Rho]^5 - 
    64512*Ec^8*\[Rho]^5 - 86784*Ec^9*\[Rho]^5 + 109568*Ec^10*\[Rho]^5 - 
    46080*Ec^11*\[Rho]^5 + 2498*\[Rho]^6 - 32328*Ec*\[Rho]^6 + 
    175752*Ec^2*\[Rho]^6 - 552024*Ec^3*\[Rho]^6 + 990144*Ec^4*\[Rho]^6 - 
    1016496*Ec^5*\[Rho]^6 + 712384*Ec^6*\[Rho]^6 - 487808*Ec^7*\[Rho]^6 + 
    360960*Ec^8*\[Rho]^6 - 161024*Ec^9*\[Rho]^6 + 17408*Ec^10*\[Rho]^6 - 
    944*\[Rho]^7 + 9168*Ec*\[Rho]^7 - 32880*Ec^2*\[Rho]^7 + 
    44920*Ec^3*\[Rho]^7 + 18336*Ec^4*\[Rho]^7 - 120080*Ec^5*\[Rho]^7 + 
    99392*Ec^6*\[Rho]^7 + 33792*Ec^7*\[Rho]^7 - 75008*Ec^8*\[Rho]^7 + 
    24320*Ec^9*\[Rho]^7 - 509*\[Rho]^8 + 6564*Ec*\[Rho]^8 - 
    35556*Ec^2*\[Rho]^8 + 104296*Ec^3*\[Rho]^8 - 181360*Ec^4*\[Rho]^8 + 
    190272*Ec^5*\[Rho]^8 - 113088*Ec^6*\[Rho]^8 + 30080*Ec^7*\[Rho]^8 + 
    190*\[Rho]^9 - 2280*Ec*\[Rho]^9 + 11400*Ec^2*\[Rho]^9 - 
    30552*Ec^3*\[Rho]^9 + 47424*Ec^4*\[Rho]^9 - 42816*Ec^5*\[Rho]^9 + 
    20992*Ec^6*\[Rho]^9 - 4480*Ec^7*\[Rho]^9 - 15*\[Rho]^10 + 
    180*Ec*\[Rho]^10 - 900*Ec^2*\[Rho]^10 + 2400*Ec^3*\[Rho]^10 - 
    3600*Ec^4*\[Rho]^10 + 2880*Ec^5*\[Rho]^10 - 960*Ec^6*\[Rho]^10 - 
    720*(1 - 2*Ec)^6*\[Rho]^2*(1 + \[Rho])^2*(3 + 4*\[Rho])*Log[1 - 2*Ec]^2 + 
    12*(-1 + 2*Ec)*(7 - 42*\[Rho] + 830*\[Rho]^2 + 1066*\[Rho]^3 - 
      1350*\[Rho]^4 - 342*\[Rho]^5 - 98*\[Rho]^6 - 90*\[Rho]^7 + 
      19*\[Rho]^8 + 20480*Ec^11*(1 + \[Rho]^2) - 
      1280*Ec^9*(-70 + 24*\[Rho] + 13*\[Rho]^2 + 15*\[Rho]^3) + 
      512*Ec^10*(-136 + 36*\[Rho] - 55*\[Rho]^2 + 27*\[Rho]^3) - 
      640*Ec^8*(70 + 24*\[Rho] - 28*\[Rho]^2 + 20*\[Rho]^3 - 5*\[Rho]^4 + 
        3*\[Rho]^5) + 320*Ec^7*(-28 + 228*\[Rho] + 232*\[Rho]^2 + 
        136*\[Rho]^3 - 57*\[Rho]^4 + 15*\[Rho]^5) - 
      160*Ec^6*(-140 + 444*\[Rho] + 715*\[Rho]^2 - 31*\[Rho]^3 - 
        393*\[Rho]^4 - 15*\[Rho]^5 + 4*\[Rho]^6) - 
      10*Ec*(7 - 42*\[Rho] + 902*\[Rho]^2 + 1306*\[Rho]^3 - 1086*\[Rho]^4 - 
        246*\[Rho]^5 - 98*\[Rho]^6 - 90*\[Rho]^7 + 19*\[Rho]^8) + 
      40*Ec^2*(7 - 42*\[Rho] + 992*\[Rho]^2 + 1606*\[Rho]^3 - 756*\[Rho]^4 - 
        126*\[Rho]^5 - 98*\[Rho]^6 - 90*\[Rho]^7 + 19*\[Rho]^8) + 
      80*Ec^4*(40 - 138*\[Rho] + 1039*\[Rho]^2 + 2741*\[Rho]^3 + 
        408*\[Rho]^4 + 227*\[Rho]^5 - 84*\[Rho]^6 - 90*\[Rho]^7 + 
        19*\[Rho]^8) - 16*Ec^5*(728 - 2148*\[Rho] - 1195*\[Rho]^2 + 
        8719*\[Rho]^3 + 5275*\[Rho]^4 + 1051*\[Rho]^5 - 216*\[Rho]^6 - 
        180*\[Rho]^7 + 38*\[Rho]^8) - 40*Ec^3*(20 - 102*\[Rho] + 
        2169*\[Rho]^2 + 4057*\[Rho]^3 - 645*\[Rho]^4 + 73*\[Rho]^5 - 
        166*\[Rho]^6 - 180*\[Rho]^7 + 38*\[Rho]^8))*Log[\[Rho]] - 
    720*(1 - 2*Ec)^6*\[Rho]^2*(1 + \[Rho])^2*(3 + 4*\[Rho])*Log[\[Rho]]^2 - 
    12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(7 - 42*\[Rho] + 830*\[Rho]^2 + 
      1066*\[Rho]^3 - 1350*\[Rho]^4 - 342*\[Rho]^5 - 98*\[Rho]^6 - 
      90*\[Rho]^7 + 19*\[Rho]^8 + 20480*Ec^11*(1 + \[Rho]^2) - 
      1280*Ec^9*(-70 + 24*\[Rho] + 13*\[Rho]^2 + 15*\[Rho]^3) + 
      512*Ec^10*(-136 + 36*\[Rho] - 55*\[Rho]^2 + 27*\[Rho]^3) - 
      640*Ec^8*(70 + 24*\[Rho] - 28*\[Rho]^2 + 20*\[Rho]^3 - 5*\[Rho]^4 + 
        3*\[Rho]^5) + 320*Ec^7*(-28 + 228*\[Rho] + 232*\[Rho]^2 + 
        136*\[Rho]^3 - 57*\[Rho]^4 + 15*\[Rho]^5) - 
      160*Ec^6*(-140 + 444*\[Rho] + 715*\[Rho]^2 - 31*\[Rho]^3 - 
        393*\[Rho]^4 - 15*\[Rho]^5 + 4*\[Rho]^6) - 
      10*Ec*(7 - 42*\[Rho] + 902*\[Rho]^2 + 1306*\[Rho]^3 - 1086*\[Rho]^4 - 
        246*\[Rho]^5 - 98*\[Rho]^6 - 90*\[Rho]^7 + 19*\[Rho]^8) + 
      40*Ec^2*(7 - 42*\[Rho] + 992*\[Rho]^2 + 1606*\[Rho]^3 - 756*\[Rho]^4 - 
        126*\[Rho]^5 - 98*\[Rho]^6 - 90*\[Rho]^7 + 19*\[Rho]^8) + 
      80*Ec^4*(40 - 138*\[Rho] + 1039*\[Rho]^2 + 2741*\[Rho]^3 + 
        408*\[Rho]^4 + 227*\[Rho]^5 - 84*\[Rho]^6 - 90*\[Rho]^7 + 
        19*\[Rho]^8) - 16*Ec^5*(728 - 2148*\[Rho] - 1195*\[Rho]^2 + 
        8719*\[Rho]^3 + 5275*\[Rho]^4 + 1051*\[Rho]^5 - 216*\[Rho]^6 - 
        180*\[Rho]^7 + 38*\[Rho]^8) - 40*Ec^3*(20 - 102*\[Rho] + 
        2169*\[Rho]^2 + 4057*\[Rho]^3 - 645*\[Rho]^4 + 73*\[Rho]^5 - 
        166*\[Rho]^6 - 180*\[Rho]^7 + 38*\[Rho]^8) - 
      120*(-1 + 2*Ec)^5*\[Rho]^2*(1 + \[Rho])^2*(3 + 4*\[Rho])*Log[\[Rho]])))/
  (90*(1 - 2*Ec)^2*mb^3*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + (m4*(-569 + 7236*Ec - 38628*Ec^2 + 122288*Ec^3 - 
    337520*Ec^4 + 1075856*Ec^5 - 2973184*Ec^6 + 5203392*Ec^7 - 4302592*Ec^8 - 
    1313280*Ec^9 + 6503424*Ec^10 - 5912576*Ec^11 + 2224128*Ec^12 - 
    339968*Ec^13 + 163840*Ec^14 - 81920*Ec^15 + 4438*\[Rho] - 
    54744*Ec*\[Rho] + 282648*Ec^2*\[Rho] - 804896*Ec^3*\[Rho] + 
    1502112*Ec^4*\[Rho] - 2447120*Ec^5*\[Rho] + 4166720*Ec^6*\[Rho] - 
    5261760*Ec^7*\[Rho] + 2000896*Ec^8*\[Rho] + 4526592*Ec^9*\[Rho] - 
    7071744*Ec^10*\[Rho] + 3946496*Ec^11*\[Rho] - 950272*Ec^12*\[Rho] + 
    356352*Ec^13*\[Rho] - 212992*Ec^14*\[Rho] + 16384*Ec^15*\[Rho] - 
    11289*\[Rho]^2 + 134748*Ec*\[Rho]^2 - 672300*Ec^2*\[Rho]^2 + 
    1814344*Ec^3*\[Rho]^2 - 2917296*Ec^4*\[Rho]^2 + 3252624*Ec^5*\[Rho]^2 - 
    3976832*Ec^6*\[Rho]^2 + 6172416*Ec^7*\[Rho]^2 - 6986496*Ec^8*\[Rho]^2 + 
    4070912*Ec^9*\[Rho]^2 - 1231872*Ec^10*\[Rho]^2 + 1124352*Ec^11*\[Rho]^2 - 
    888832*Ec^12*\[Rho]^2 + 86016*Ec^13*\[Rho]^2 + 11704*\[Rho]^3 - 
    135120*Ec*\[Rho]^3 + 649392*Ec^2*\[Rho]^3 - 1675656*Ec^3*\[Rho]^3 + 
    2505568*Ec^4*\[Rho]^3 - 2487312*Ec^5*\[Rho]^3 + 3068864*Ec^6*\[Rho]^3 - 
    5253760*Ec^7*\[Rho]^3 + 5876992*Ec^8*\[Rho]^3 - 4207616*Ec^9*\[Rho]^3 + 
    3888128*Ec^10*\[Rho]^3 - 3289088*Ec^11*\[Rho]^3 + 
    1134592*Ec^12*\[Rho]^3 - 143360*Ec^13*\[Rho]^3 + 2698*\[Rho]^4 - 
    48216*Ec*\[Rho]^4 + 344760*Ec^2*\[Rho]^4 - 1389992*Ec^3*\[Rho]^4 + 
    3483744*Ec^4*\[Rho]^4 - 5277648*Ec^5*\[Rho]^4 + 4400960*Ec^6*\[Rho]^4 - 
    2027328*Ec^7*\[Rho]^4 + 779264*Ec^8*\[Rho]^4 + 966912*Ec^9*\[Rho]^4 - 
    2405376*Ec^10*\[Rho]^4 + 1485824*Ec^11*\[Rho]^4 - 303104*Ec^12*\[Rho]^4 - 
    16548*\[Rho]^5 + 205248*Ec*\[Rho]^5 - 1066272*Ec^2*\[Rho]^5 + 
    3159912*Ec^3*\[Rho]^5 - 5750880*Ec^4*\[Rho]^5 + 6281040*Ec^5*\[Rho]^5 - 
    4264384*Ec^6*\[Rho]^5 + 2758464*Ec^7*\[Rho]^5 - 1972224*Ec^8*\[Rho]^5 + 
    638720*Ec^9*\[Rho]^5 + 279552*Ec^10*\[Rho]^5 - 175104*Ec^11*\[Rho]^5 + 
    11002*\[Rho]^6 - 119976*Ec*\[Rho]^6 + 527592*Ec^2*\[Rho]^6 - 
    1250344*Ec^3*\[Rho]^6 + 1550368*Ec^4*\[Rho]^6 - 795536*Ec^5*\[Rho]^6 + 
    191808*Ec^6*\[Rho]^6 - 646656*Ec^7*\[Rho]^6 + 1010176*Ec^8*\[Rho]^6 - 
    486656*Ec^9*\[Rho]^6 + 44032*Ec^10*\[Rho]^6 - 56*\[Rho]^7 - 
    6768*Ec*\[Rho]^7 + 78480*Ec^2*\[Rho]^7 - 363704*Ec^3*\[Rho]^7 + 
    887136*Ec^4*\[Rho]^7 - 1199536*Ec^5*\[Rho]^7 + 799936*Ec^6*\[Rho]^7 - 
    76416*Ec^7*\[Rho]^7 - 178432*Ec^8*\[Rho]^7 + 60160*Ec^9*\[Rho]^7 - 
    1809*\[Rho]^8 + 22740*Ec*\[Rho]^8 - 119892*Ec^2*\[Rho]^8 + 
    341816*Ec^3*\[Rho]^8 - 573168*Ec^4*\[Rho]^8 + 572544*Ec^5*\[Rho]^8 - 
    320704*Ec^6*\[Rho]^8 + 80256*Ec^7*\[Rho]^8 + 462*\[Rho]^9 - 
    5544*Ec*\[Rho]^9 + 27720*Ec^2*\[Rho]^9 - 74248*Ec^3*\[Rho]^9 + 
    114816*Ec^4*\[Rho]^9 - 102528*Ec^5*\[Rho]^9 + 49152*Ec^6*\[Rho]^9 - 
    10112*Ec^7*\[Rho]^9 - 33*\[Rho]^10 + 396*Ec*\[Rho]^10 - 
    1980*Ec^2*\[Rho]^10 + 5280*Ec^3*\[Rho]^10 - 7920*Ec^4*\[Rho]^10 + 
    6336*Ec^5*\[Rho]^10 - 2112*Ec^6*\[Rho]^10 + 720*(1 - 2*Ec)^6*\[Rho]^2*
     (-1 + 2*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec]^2 + 
    12*(-1 + 2*Ec)*(17 + 20480*Ec^11 - 62*\[Rho] - 30*\[Rho]^2 + 
      222*\[Rho]^3 - 660*\[Rho]^4 + 278*\[Rho]^5 + 502*\[Rho]^6 - 
      310*\[Rho]^7 + 43*\[Rho]^8 - 3840*Ec^9*(-22 + 16*\[Rho] - 11*\[Rho]^2 + 
        7*\[Rho]^3) + 512*Ec^10*(-136 + 36*\[Rho] - 45*\[Rho]^2 + 
        9*\[Rho]^3) - 640*Ec^8*(42 - 136*\[Rho] + 16*\[Rho]^2 - 64*\[Rho]^3 - 
        5*\[Rho]^4 + 7*\[Rho]^5) + 320*Ec^7*(-108 - 212*\[Rho] - 
        76*\[Rho]^2 - 4*\[Rho]^3 + 7*\[Rho]^4 + 35*\[Rho]^5) + 
      160*Ec^6*(260 + 196*\[Rho] + 143*\[Rho]^2 - 223*\[Rho]^3 - 
        101*\[Rho]^4 - 43*\[Rho]^5 + 28*\[Rho]^6) + 
      40*Ec^2*(17 - 62*\[Rho] + 24*\[Rho]^2 + 114*\[Rho]^3 - 822*\[Rho]^4 + 
        278*\[Rho]^5 + 502*\[Rho]^6 - 310*\[Rho]^7 + 43*\[Rho]^8) - 
      10*Ec*(17 - 62*\[Rho] - 6*\[Rho]^2 + 174*\[Rho]^3 - 732*\[Rho]^4 + 
        278*\[Rho]^5 + 502*\[Rho]^6 - 310*\[Rho]^7 + 43*\[Rho]^8) + 
      80*Ec^4*(72 - 46*\[Rho] + 131*\[Rho]^2 - 109*\[Rho]^3 - 1398*\[Rho]^4 + 
        273*\[Rho]^5 + 608*\[Rho]^6 - 310*\[Rho]^7 + 43*\[Rho]^8) - 
      40*Ec^3*(44 - 122*\[Rho] + 127*\[Rho]^2 + 79*\[Rho]^3 - 2031*\[Rho]^4 + 
        591*\[Rho]^5 + 1094*\[Rho]^6 - 620*\[Rho]^7 + 86*\[Rho]^8) - 
      16*Ec^5*(1248 + 412*\[Rho] + 895*\[Rho]^2 - 1807*\[Rho]^3 - 
        4555*\[Rho]^4 + 321*\[Rho]^5 + 1624*\[Rho]^6 - 620*\[Rho]^7 + 
        86*\[Rho]^8))*Log[\[Rho]] + 720*(1 - 2*Ec)^6*\[Rho]^2*
     (-1 + 2*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]^2 - 
    12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(17 + 20480*Ec^11 - 62*\[Rho] - 
      30*\[Rho]^2 + 222*\[Rho]^3 - 660*\[Rho]^4 + 278*\[Rho]^5 + 
      502*\[Rho]^6 - 310*\[Rho]^7 + 43*\[Rho]^8 - 
      3840*Ec^9*(-22 + 16*\[Rho] - 11*\[Rho]^2 + 7*\[Rho]^3) + 
      512*Ec^10*(-136 + 36*\[Rho] - 45*\[Rho]^2 + 9*\[Rho]^3) - 
      640*Ec^8*(42 - 136*\[Rho] + 16*\[Rho]^2 - 64*\[Rho]^3 - 5*\[Rho]^4 + 
        7*\[Rho]^5) + 320*Ec^7*(-108 - 212*\[Rho] - 76*\[Rho]^2 - 
        4*\[Rho]^3 + 7*\[Rho]^4 + 35*\[Rho]^5) + 
      160*Ec^6*(260 + 196*\[Rho] + 143*\[Rho]^2 - 223*\[Rho]^3 - 
        101*\[Rho]^4 - 43*\[Rho]^5 + 28*\[Rho]^6) + 
      40*Ec^2*(17 - 62*\[Rho] + 24*\[Rho]^2 + 114*\[Rho]^3 - 822*\[Rho]^4 + 
        278*\[Rho]^5 + 502*\[Rho]^6 - 310*\[Rho]^7 + 43*\[Rho]^8) - 
      10*Ec*(17 - 62*\[Rho] - 6*\[Rho]^2 + 174*\[Rho]^3 - 732*\[Rho]^4 + 
        278*\[Rho]^5 + 502*\[Rho]^6 - 310*\[Rho]^7 + 43*\[Rho]^8) + 
      80*Ec^4*(72 - 46*\[Rho] + 131*\[Rho]^2 - 109*\[Rho]^3 - 1398*\[Rho]^4 + 
        273*\[Rho]^5 + 608*\[Rho]^6 - 310*\[Rho]^7 + 43*\[Rho]^8) - 
      40*Ec^3*(44 - 122*\[Rho] + 127*\[Rho]^2 + 79*\[Rho]^3 - 2031*\[Rho]^4 + 
        591*\[Rho]^5 + 1094*\[Rho]^6 - 620*\[Rho]^7 + 86*\[Rho]^8) - 
      16*Ec^5*(1248 + 412*\[Rho] + 895*\[Rho]^2 - 1807*\[Rho]^3 - 
        4555*\[Rho]^4 + 321*\[Rho]^5 + 1624*\[Rho]^6 - 620*\[Rho]^7 + 
        86*\[Rho]^8) + 120*(-1 + 2*Ec)^5*\[Rho]^2*(-1 + 2*\[Rho] + 
        3*\[Rho]^2)*Log[\[Rho]])))/(360*(1 - 2*Ec)^2*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m9*(4795 - 60300*Ec + 318060*Ec^2 - 962160*Ec^3 + 2270160*Ec^4 - 
    6084480*Ec^5 + 16771520*Ec^6 - 35504640*Ec^7 + 54009600*Ec^8 - 
    61982720*Ec^9 + 54881280*Ec^10 - 32317440*Ec^11 + 6819840*Ec^12 + 
    2211840*Ec^13 + 1228800*Ec^14 - 1638400*Ec^15 - 40710*\[Rho] + 
    497880*Ec*\[Rho] - 2545560*Ec^2*\[Rho] + 6930960*Ec^3*\[Rho] - 
    10101600*Ec^4*\[Rho] + 3970368*Ec^5*\[Rho] + 16159872*Ec^6*\[Rho] - 
    41827584*Ec^7*\[Rho] + 45927936*Ec^8*\[Rho] - 7296000*Ec^9*\[Rho] - 
    38639616*Ec^10*\[Rho] + 38486016*Ec^11*\[Rho] - 13934592*Ec^12*\[Rho] + 
    6586368*Ec^13*\[Rho] - 4423680*Ec^14*\[Rho] - 79275*\[Rho]^2 + 
    1328580*Ec*\[Rho]^2 - 9036180*Ec^2*\[Rho]^2 + 32882400*Ec^3*\[Rho]^2 - 
    71397360*Ec^4*\[Rho]^2 + 104529024*Ec^5*\[Rho]^2 - 
    138073920*Ec^6*\[Rho]^2 + 198329472*Ec^7*\[Rho]^2 - 
    210249216*Ec^8*\[Rho]^2 + 78389760*Ec^9*\[Rho]^2 + 
    67848192*Ec^10*\[Rho]^2 - 72345600*Ec^11*\[Rho]^2 + 
    22020096*Ec^12*\[Rho]^2 - 5234688*Ec^13*\[Rho]^2 + 315080*\[Rho]^3 - 
    3887280*Ec*\[Rho]^3 + 19584720*Ec^2*\[Rho]^3 - 51063360*Ec^3*\[Rho]^3 + 
    73953600*Ec^4*\[Rho]^3 - 75014976*Ec^5*\[Rho]^3 + 
    115733760*Ec^6*\[Rho]^3 - 197920896*Ec^7*\[Rho]^3 + 
    160765440*Ec^8*\[Rho]^3 + 2485760*Ec^9*\[Rho]^3 - 
    75091968*Ec^10*\[Rho]^3 + 36218880*Ec^11*\[Rho]^3 - 
    7692288*Ec^12*\[Rho]^3 + 122880*Ec^13*\[Rho]^3 - 246150*\[Rho]^4 + 
    2410200*Ec*\[Rho]^4 - 8659800*Ec^2*\[Rho]^4 + 11706720*Ec^3*\[Rho]^4 + 
    2573760*Ec^4*\[Rho]^4 - 12686976*Ec^5*\[Rho]^4 - 24991872*Ec^6*\[Rho]^4 + 
    70944768*Ec^7*\[Rho]^4 - 50411520*Ec^8*\[Rho]^4 - 737280*Ec^9*\[Rho]^4 + 
    16945152*Ec^10*\[Rho]^4 - 7888896*Ec^11*\[Rho]^4 + 
    712704*Ec^12*\[Rho]^4 + 19140*\[Rho]^5 + 161280*Ec*\[Rho]^5 - 
    3152160*Ec^2*\[Rho]^5 + 15737760*Ec^3*\[Rho]^5 - 38064960*Ec^4*\[Rho]^5 + 
    49259520*Ec^5*\[Rho]^5 - 27125760*Ec^6*\[Rho]^5 - 
    11877120*Ec^7*\[Rho]^5 + 24560640*Ec^8*\[Rho]^5 - 9185280*Ec^9*\[Rho]^5 - 
    921600*Ec^10*\[Rho]^5 + 552960*Ec^11*\[Rho]^5 + 58310*\[Rho]^6 - 
    863880*Ec*\[Rho]^6 + 5304360*Ec^2*\[Rho]^6 - 17341760*Ec^3*\[Rho]^6 + 
    33926400*Ec^4*\[Rho]^6 - 39438528*Ec^5*\[Rho]^6 + 
    22370048*Ec^6*\[Rho]^6 + 476544*Ec^7*\[Rho]^6 - 7485696*Ec^8*\[Rho]^6 + 
    2895360*Ec^9*\[Rho]^6 - 199680*Ec^10*\[Rho]^6 - 45000*\[Rho]^7 + 
    583920*Ec*\[Rho]^7 - 3183120*Ec^2*\[Rho]^7 + 9460800*Ec^3*\[Rho]^7 - 
    16587840*Ec^4*\[Rho]^7 + 17176896*Ec^5*\[Rho]^7 - 9507840*Ec^6*\[Rho]^7 + 
    1523328*Ec^7*\[Rho]^7 + 861696*Ec^8*\[Rho]^7 - 268800*Ec^9*\[Rho]^7 + 
    16395*\[Rho]^8 - 201420*Ec*\[Rho]^8 + 1035180*Ec^2*\[Rho]^8 - 
    2870640*Ec^3*\[Rho]^8 + 4647600*Ec^4*\[Rho]^8 - 4414464*Ec^5*\[Rho]^8 + 
    2297280*Ec^6*\[Rho]^8 - 520704*Ec^7*\[Rho]^8 - 2750*\[Rho]^9 + 
    33000*Ec*\[Rho]^9 - 165000*Ec^2*\[Rho]^9 + 441680*Ec^3*\[Rho]^9 - 
    680160*Ec^4*\[Rho]^9 + 597696*Ec^5*\[Rho]^9 - 272768*Ec^6*\[Rho]^9 + 
    49152*Ec^7*\[Rho]^9 + 165*\[Rho]^10 - 1980*Ec*\[Rho]^10 + 
    9900*Ec^2*\[Rho]^10 - 26400*Ec^3*\[Rho]^10 + 39600*Ec^4*\[Rho]^10 - 
    31680*Ec^5*\[Rho]^10 + 10560*Ec^6*\[Rho]^10 + 3600*(1 - 2*Ec)^6*\[Rho]^2*
     (-9 - 34*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec]^2 + 
    60*(-1 + 2*Ec)*(-23 + 20480*Ec^11 + 78*\[Rho] + 3144*\[Rho]^2 - 
      886*\[Rho]^3 - 4530*\[Rho]^4 + 3258*\[Rho]^5 - 1368*\[Rho]^6 + 
      366*\[Rho]^7 - 39*\[Rho]^8 - 2048*Ec^10*(34 - 9*\[Rho] + 45*\[Rho]^2) - 
      512*Ec^9*(-205 - 60*\[Rho] - 270*\[Rho]^2 + 162*\[Rho]^3) + 
      256*Ec^8*(-385 - 840*\[Rho] + 600*\[Rho]^2 + 736*\[Rho]^3 - 
        63*\[Rho]^4 + 3*\[Rho]^5) - 128*Ec^7*(-530 - 2670*\[Rho] + 
        3360*\[Rho]^2 + 242*\[Rho]^3 - 747*\[Rho]^4 + 15*\[Rho]^5) - 
      128*Ec^6*(275 + 2055*\[Rho] - 2865*\[Rho]^2 + 433*\[Rho]^3 + 
        1143*\[Rho]^4 - 177*\[Rho]^5 + 6*\[Rho]^6) + 
      10*Ec*(23 - 78*\[Rho] - 3360*\[Rho]^2 + 70*\[Rho]^3 + 4746*\[Rho]^4 - 
        3258*\[Rho]^5 + 1368*\[Rho]^6 - 366*\[Rho]^7 + 39*\[Rho]^8) - 
      40*Ec^2*(23 - 78*\[Rho] - 3630*\[Rho]^2 - 950*\[Rho]^3 + 
        5016*\[Rho]^4 - 3258*\[Rho]^5 + 1368*\[Rho]^6 - 366*\[Rho]^7 + 
        39*\[Rho]^8) + 80*Ec^3*(26 - 51*\[Rho] - 4014*\[Rho]^2 - 
        2298*\[Rho]^3 + 5337*\[Rho]^4 - 3273*\[Rho]^5 + 1404*\[Rho]^6 - 
        366*\[Rho]^7 + 39*\[Rho]^8) - 80*Ec^4*(56 + 222*\[Rho] - 
        4860*\[Rho]^2 - 4140*\[Rho]^3 + 5913*\[Rho]^4 - 3516*\[Rho]^5 + 
        1416*\[Rho]^6 - 366*\[Rho]^7 + 39*\[Rho]^8) + 
      32*Ec^5*(416 + 3354*\[Rho] - 9954*\[Rho]^2 - 6150*\[Rho]^3 + 
        8757*\[Rho]^4 - 4596*\[Rho]^5 + 1452*\[Rho]^6 - 366*\[Rho]^7 + 
        39*\[Rho]^8))*Log[\[Rho]] + 3600*(1 - 2*Ec)^6*\[Rho]^2*
     (-9 - 34*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]^2 - 
    60*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-23 + 20480*Ec^11 + 78*\[Rho] + 
      3144*\[Rho]^2 - 886*\[Rho]^3 - 4530*\[Rho]^4 + 3258*\[Rho]^5 - 
      1368*\[Rho]^6 + 366*\[Rho]^7 - 39*\[Rho]^8 - 
      2048*Ec^10*(34 - 9*\[Rho] + 45*\[Rho]^2) - 
      512*Ec^9*(-205 - 60*\[Rho] - 270*\[Rho]^2 + 162*\[Rho]^3) + 
      256*Ec^8*(-385 - 840*\[Rho] + 600*\[Rho]^2 + 736*\[Rho]^3 - 
        63*\[Rho]^4 + 3*\[Rho]^5) - 128*Ec^7*(-530 - 2670*\[Rho] + 
        3360*\[Rho]^2 + 242*\[Rho]^3 - 747*\[Rho]^4 + 15*\[Rho]^5) - 
      128*Ec^6*(275 + 2055*\[Rho] - 2865*\[Rho]^2 + 433*\[Rho]^3 + 
        1143*\[Rho]^4 - 177*\[Rho]^5 + 6*\[Rho]^6) + 
      10*Ec*(23 - 78*\[Rho] - 3360*\[Rho]^2 + 70*\[Rho]^3 + 4746*\[Rho]^4 - 
        3258*\[Rho]^5 + 1368*\[Rho]^6 - 366*\[Rho]^7 + 39*\[Rho]^8) - 
      40*Ec^2*(23 - 78*\[Rho] - 3630*\[Rho]^2 - 950*\[Rho]^3 + 
        5016*\[Rho]^4 - 3258*\[Rho]^5 + 1368*\[Rho]^6 - 366*\[Rho]^7 + 
        39*\[Rho]^8) + 80*Ec^3*(26 - 51*\[Rho] - 4014*\[Rho]^2 - 
        2298*\[Rho]^3 + 5337*\[Rho]^4 - 3273*\[Rho]^5 + 1404*\[Rho]^6 - 
        366*\[Rho]^7 + 39*\[Rho]^8) - 80*Ec^4*(56 + 222*\[Rho] - 
        4860*\[Rho]^2 - 4140*\[Rho]^3 + 5913*\[Rho]^4 - 3516*\[Rho]^5 + 
        1416*\[Rho]^6 - 366*\[Rho]^7 + 39*\[Rho]^8) + 
      32*Ec^5*(416 + 3354*\[Rho] - 9954*\[Rho]^2 - 6150*\[Rho]^3 + 
        8757*\[Rho]^4 - 4596*\[Rho]^5 + 1452*\[Rho]^6 - 366*\[Rho]^7 + 
        39*\[Rho]^8) + 120*(-1 + 2*Ec)^5*\[Rho]^2*(-9 - 34*\[Rho] + 
        9*\[Rho]^2)*Log[\[Rho]])))/(5400*(1 - 2*Ec)^2*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m6*(4235 - 51660*Ec + 263340*Ec^2 - 809280*Ec^3 + 2309520*Ec^4 - 
    7620120*Ec^5 + 20312800*Ec^6 - 32211360*Ec^7 + 19468800*Ec^8 + 
    22158080*Ec^9 - 52208640*Ec^10 + 39306240*Ec^11 - 8970240*Ec^12 - 
    4577280*Ec^13 + 3317760*Ec^14 - 696320*Ec^15 - 17115*\[Rho] + 
    179820*Ec*\[Rho] - 745740*Ec^2*\[Rho] + 1451880*Ec^3*\[Rho] - 
    356400*Ec^4*\[Rho] - 8469576*Ec^5*\[Rho] + 40685856*Ec^6*\[Rho] - 
    112169952*Ec^7*\[Rho] + 193310208*Ec^8*\[Rho] - 206711040*Ec^9*\[Rho] + 
    134802432*Ec^10*\[Rho] - 58033152*Ec^11*\[Rho] + 27377664*Ec^12*\[Rho] - 
    15722496*Ec^13*\[Rho] + 4055040*Ec^14*\[Rho] + 368640*Ec^15*\[Rho] - 
    39540*\[Rho]^2 + 652680*Ec*\[Rho]^2 - 4289400*Ec^2*\[Rho]^2 + 
    15431700*Ec^3*\[Rho]^2 - 36975600*Ec^4*\[Rho]^2 + 
    73317672*Ec^5*\[Rho]^2 - 131478240*Ec^6*\[Rho]^2 + 
    177276096*Ec^7*\[Rho]^2 - 131960448*Ec^8*\[Rho]^2 + 
    12625920*Ec^9*\[Rho]^2 + 51918336*Ec^10*\[Rho]^2 - 
    30412800*Ec^11*\[Rho]^2 + 1824768*Ec^12*\[Rho]^2 + 
    2267136*Ec^13*\[Rho]^2 - 9860*\[Rho]^3 + 507240*Ec*\[Rho]^3 - 
    5460120*Ec^2*\[Rho]^3 + 26975580*Ec^3*\[Rho]^3 - 73798320*Ec^4*\[Rho]^3 + 
    118628472*Ec^5*\[Rho]^3 - 111720480*Ec^6*\[Rho]^3 + 
    61802112*Ec^7*\[Rho]^3 - 40656000*Ec^8*\[Rho]^3 + 
    77451520*Ec^9*\[Rho]^3 - 113032704*Ec^10*\[Rho]^3 + 
    87997440*Ec^11*\[Rho]^3 - 34105344*Ec^12*\[Rho]^3 + 
    5437440*Ec^13*\[Rho]^3 + 101190*\[Rho]^4 - 1547280*Ec*\[Rho]^4 + 
    9475200*Ec^2*\[Rho]^4 - 31391460*Ec^3*\[Rho]^4 + 62496720*Ec^4*\[Rho]^4 - 
    73751688*Ec^5*\[Rho]^4 + 37293024*Ec^6*\[Rho]^4 + 
    17712864*Ec^7*\[Rho]^4 - 15045120*Ec^8*\[Rho]^4 - 
    46197120*Ec^9*\[Rho]^4 + 75695616*Ec^10*\[Rho]^4 - 
    45531648*Ec^11*\[Rho]^4 + 10248192*Ec^12*\[Rho]^4 + 111930*\[Rho]^5 - 
    1523520*Ec*\[Rho]^5 + 8699760*Ec^2*\[Rho]^5 - 28097820*Ec^3*\[Rho]^5 + 
    58340880*Ec^4*\[Rho]^5 - 81631800*Ec^5*\[Rho]^5 + 
    74405280*Ec^6*\[Rho]^5 - 40652640*Ec^7*\[Rho]^5 + 
    11128320*Ec^8*\[Rho]^5 + 6445440*Ec^9*\[Rho]^5 - 
    12049920*Ec^10*\[Rho]^5 + 5184000*Ec^11*\[Rho]^5 - 207860*\[Rho]^6 + 
    2357880*Ec*\[Rho]^6 - 10970760*Ec^2*\[Rho]^6 + 28164620*Ec^3*\[Rho]^6 - 
    42946800*Ec^4*\[Rho]^6 + 34985016*Ec^5*\[Rho]^6 - 
    10204256*Ec^6*\[Rho]^6 + 3452352*Ec^7*\[Rho]^6 - 10428288*Ec^8*\[Rho]^6 + 
    7240320*Ec^9*\[Rho]^6 - 645120*Ec^10*\[Rho]^6 + 43140*\[Rho]^7 - 
    393480*Ec*\[Rho]^7 + 1222200*Ec^2*\[Rho]^7 - 690300*Ec^3*\[Rho]^7 - 
    4489200*Ec^4*\[Rho]^7 + 11049768*Ec^5*\[Rho]^7 - 9340320*Ec^6*\[Rho]^7 + 
    762624*Ec^7*\[Rho]^7 + 2959488*Ec^8*\[Rho]^7 - 1008000*Ec^9*\[Rho]^7 + 
    18735*\[Rho]^8 - 239940*Ec*\[Rho]^8 + 1290420*Ec^2*\[Rho]^8 - 
    3750780*Ec^3*\[Rho]^8 + 6361920*Ec^4*\[Rho]^8 - 6374592*Ec^5*\[Rho]^8 + 
    3594240*Ec^6*\[Rho]^8 - 908352*Ec^7*\[Rho]^8 - 5215*\[Rho]^9 + 
    62580*Ec*\[Rho]^9 - 312900*Ec^2*\[Rho]^9 + 837460*Ec^3*\[Rho]^9 - 
    1288320*Ec^4*\[Rho]^9 + 1145568*Ec^5*\[Rho]^9 - 563584*Ec^6*\[Rho]^9 + 
    127296*Ec^7*\[Rho]^9 + 360*\[Rho]^10 - 4320*Ec*\[Rho]^10 + 
    21600*Ec^2*\[Rho]^10 - 57600*Ec^3*\[Rho]^10 + 86400*Ec^4*\[Rho]^10 - 
    69120*Ec^5*\[Rho]^10 + 23040*Ec^6*\[Rho]^10 - 3600*(1 - 2*Ec)^6*\[Rho]^2*
     (-3 + 41*\[Rho] + 18*\[Rho]^2)*Log[1 - 2*Ec]^2 - 
    60*(-1 + 2*Ec)*(7 + 20480*Ec^11 + 213*\[Rho] - 1485*\[Rho]^2 - 
      3241*\[Rho]^3 + 2775*\[Rho]^4 + 1503*\[Rho]^5 + 1137*\[Rho]^6 - 
      1035*\[Rho]^7 + 126*\[Rho]^8 - 256*Ec^10*(272 - 72*\[Rho] - 
        153*\[Rho]^2 + 81*\[Rho]^3) - 128*Ec^9*(-700 + 1260*\[Rho] + 
        1305*\[Rho]^2 + 351*\[Rho]^3) - 64*Ec^8*(700 - 6900*\[Rho] - 
        2520*\[Rho]^2 - 2068*\[Rho]^3 - 261*\[Rho]^4 + 531*\[Rho]^5) + 
      32*Ec^7*(-280 - 18120*\[Rho] + 2340*\[Rho]^2 + 1264*\[Rho]^3 + 
        711*\[Rho]^4 + 2655*\[Rho]^5) + 16*Ec^6*(1400 + 26160*\[Rho] - 
        13095*\[Rho]^2 - 26153*\[Rho]^3 - 9243*\[Rho]^4 - 2133*\[Rho]^5 + 
        2124*\[Rho]^6) + 40*Ec^2*(7 + 213*\[Rho] - 1323*\[Rho]^2 - 
        5455*\[Rho]^3 + 1803*\[Rho]^4 + 1503*\[Rho]^5 + 1137*\[Rho]^6 - 
        1035*\[Rho]^7 + 126*\[Rho]^8) - 10*Ec*(7 + 213*\[Rho] - 
        1413*\[Rho]^2 - 4225*\[Rho]^3 + 2343*\[Rho]^4 + 1503*\[Rho]^5 + 
        1137*\[Rho]^6 - 1035*\[Rho]^7 + 126*\[Rho]^8) + 
      40*Ec^4*(80 + 1356*\[Rho] - 3051*\[Rho]^2 - 22107*\[Rho]^3 - 
        981*\[Rho]^4 + 5385*\[Rho]^5 + 3768*\[Rho]^6 - 2070*\[Rho]^7 + 
        252*\[Rho]^8) - 20*Ec^3*(40 + 1020*\[Rho] - 5031*\[Rho]^2 - 
        29163*\[Rho]^3 + 4077*\[Rho]^4 + 7107*\[Rho]^5 + 5250*\[Rho]^6 - 
        4140*\[Rho]^7 + 504*\[Rho]^8) - 8*Ec^5*(1456 + 22224*\[Rho] - 
        20187*\[Rho]^2 - 99357*\[Rho]^3 - 22491*\[Rho]^4 + 18411*\[Rho]^5 + 
        14016*\[Rho]^6 - 4140*\[Rho]^7 + 504*\[Rho]^8))*Log[\[Rho]] - 
    3600*(1 - 2*Ec)^6*\[Rho]^2*(-3 + 41*\[Rho] + 18*\[Rho]^2)*Log[\[Rho]]^2 + 
    60*(-1 + 2*Ec)*Log[1 - 2*Ec]*(7 + 20480*Ec^11 + 213*\[Rho] - 
      1485*\[Rho]^2 - 3241*\[Rho]^3 + 2775*\[Rho]^4 + 1503*\[Rho]^5 + 
      1137*\[Rho]^6 - 1035*\[Rho]^7 + 126*\[Rho]^8 - 
      256*Ec^10*(272 - 72*\[Rho] - 153*\[Rho]^2 + 81*\[Rho]^3) - 
      128*Ec^9*(-700 + 1260*\[Rho] + 1305*\[Rho]^2 + 351*\[Rho]^3) - 
      64*Ec^8*(700 - 6900*\[Rho] - 2520*\[Rho]^2 - 2068*\[Rho]^3 - 
        261*\[Rho]^4 + 531*\[Rho]^5) + 32*Ec^7*(-280 - 18120*\[Rho] + 
        2340*\[Rho]^2 + 1264*\[Rho]^3 + 711*\[Rho]^4 + 2655*\[Rho]^5) + 
      16*Ec^6*(1400 + 26160*\[Rho] - 13095*\[Rho]^2 - 26153*\[Rho]^3 - 
        9243*\[Rho]^4 - 2133*\[Rho]^5 + 2124*\[Rho]^6) + 
      40*Ec^2*(7 + 213*\[Rho] - 1323*\[Rho]^2 - 5455*\[Rho]^3 + 
        1803*\[Rho]^4 + 1503*\[Rho]^5 + 1137*\[Rho]^6 - 1035*\[Rho]^7 + 
        126*\[Rho]^8) - 10*Ec*(7 + 213*\[Rho] - 1413*\[Rho]^2 - 
        4225*\[Rho]^3 + 2343*\[Rho]^4 + 1503*\[Rho]^5 + 1137*\[Rho]^6 - 
        1035*\[Rho]^7 + 126*\[Rho]^8) + 40*Ec^4*(80 + 1356*\[Rho] - 
        3051*\[Rho]^2 - 22107*\[Rho]^3 - 981*\[Rho]^4 + 5385*\[Rho]^5 + 
        3768*\[Rho]^6 - 2070*\[Rho]^7 + 252*\[Rho]^8) - 
      20*Ec^3*(40 + 1020*\[Rho] - 5031*\[Rho]^2 - 29163*\[Rho]^3 + 
        4077*\[Rho]^4 + 7107*\[Rho]^5 + 5250*\[Rho]^6 - 4140*\[Rho]^7 + 
        504*\[Rho]^8) - 8*Ec^5*(1456 + 22224*\[Rho] - 20187*\[Rho]^2 - 
        99357*\[Rho]^3 - 22491*\[Rho]^4 + 18411*\[Rho]^5 + 14016*\[Rho]^6 - 
        4140*\[Rho]^7 + 504*\[Rho]^8) + 120*(-1 + 2*Ec)^5*\[Rho]^2*
       (-3 + 41*\[Rho] + 18*\[Rho]^2)*Log[\[Rho]])))/
  (2700*(1 - 2*Ec)^2*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r1*(38285 - 701960*Ec + 5628920*Ec^2 - 26373840*Ec^3 + 84640320*Ec^4 - 
    225159600*Ec^5 + 599326720*Ec^6 - 1553190400*Ec^7 + 3327439360*Ec^8 - 
    5361959680*Ec^9 + 6368942080*Ec^10 - 5678018560*Ec^11 + 
    3993845760*Ec^12 - 2452623360*Ec^13 + 1550254080*Ec^14 - 
    1041367040*Ec^15 + 546897920*Ec^16 - 137953280*Ec^17 - 319260*\[Rho] + 
    5792160*Ec*\[Rho] - 46017120*Ec^2*\[Rho] + 210913440*Ec^3*\[Rho] - 
    618489600*Ec^4*\[Rho] + 1214512944*Ec^5*\[Rho] - 1593720576*Ec^6*\[Rho] + 
    1161804288*Ec^7*\[Rho] + 531972096*Ec^8*\[Rho] - 3301440768*Ec^9*\[Rho] + 
    5481381888*Ec^10*\[Rho] - 4667424768*Ec^11*\[Rho] + 
    925630464*Ec^12*\[Rho] + 2514259968*Ec^13*\[Rho] - 
    3195469824*Ec^14*\[Rho] + 1843396608*Ec^15*\[Rho] - 
    483655680*Ec^16*\[Rho] + 14745600*Ec^17*\[Rho] - 1077855*\[Rho]^2 + 
    19659840*Ec*\[Rho]^2 - 159394560*Ec^2*\[Rho]^2 + 
    753929640*Ec^3*\[Rho]^2 - 2327163840*Ec^4*\[Rho]^2 + 
    5108898096*Ec^5*\[Rho]^2 - 8949802368*Ec^6*\[Rho]^2 + 
    14128072896*Ec^7*\[Rho]^2 - 19696583424*Ec^8*\[Rho]^2 + 
    19578370560*Ec^9*\[Rho]^2 - 7852167168*Ec^10*\[Rho]^2 - 
    8735453184*Ec^11*\[Rho]^2 + 16084819968*Ec^12*\[Rho]^2 - 
    11837755392*Ec^13*\[Rho]^2 + 4889149440*Ec^14*\[Rho]^2 - 
    1013465088*Ec^15*\[Rho]^2 + 1036960*\[Rho]^3 - 15516640*Ec*\[Rho]^3 + 
    98348320*Ec^2*\[Rho]^3 - 343313160*Ec^3*\[Rho]^3 + 
    834437760*Ec^4*\[Rho]^3 - 2195733360*Ec^5*\[Rho]^3 + 
    6595476864*Ec^6*\[Rho]^3 - 14555728704*Ec^7*\[Rho]^3 + 
    17023907328*Ec^8*\[Rho]^3 - 402263552*Ec^9*\[Rho]^3 - 
    30223022080*Ec^10*\[Rho]^3 + 49235341312*Ec^11*\[Rho]^3 - 
    43075264512*Ec^12*\[Rho]^3 + 23693512704*Ec^13*\[Rho]^3 - 
    7758544896*Ec^14*\[Rho]^3 + 1072742400*Ec^15*\[Rho]^3 + 122670*\[Rho]^4 - 
    1883520*Ec*\[Rho]^4 + 13199040*Ec^2*\[Rho]^4 - 10603560*Ec^3*\[Rho]^4 - 
    459338400*Ec^4*\[Rho]^4 + 3092207760*Ec^5*\[Rho]^4 - 
    9605679360*Ec^6*\[Rho]^4 + 16370371200*Ec^7*\[Rho]^4 - 
    13046177280*Ec^8*\[Rho]^4 - 5229957120*Ec^9*\[Rho]^4 + 
    27256227840*Ec^10*\[Rho]^4 - 36531486720*Ec^11*\[Rho]^4 + 
    28180930560*Ec^12*\[Rho]^4 - 12343480320*Ec^13*\[Rho]^4 + 
    2300805120*Ec^14*\[Rho]^4 + 7233240*\[Rho]^5 - 122291040*Ec*\[Rho]^5 + 
    908510880*Ec^2*\[Rho]^5 - 4071251160*Ec^3*\[Rho]^5 + 
    12266268480*Ec^4*\[Rho]^5 - 25719999120*Ec^5*\[Rho]^5 + 
    37598275200*Ec^6*\[Rho]^5 - 37645933440*Ec^7*\[Rho]^5 + 
    24976588800*Ec^8*\[Rho]^5 - 9911976960*Ec^9*\[Rho]^5 - 
    386304000*Ec^10*\[Rho]^5 + 5143326720*Ec^11*\[Rho]^5 - 
    4352163840*Ec^12*\[Rho]^5 + 1293373440*Ec^13*\[Rho]^5 - 
    11363690*\[Rho]^6 + 176545040*Ec*\[Rho]^6 - 1193623280*Ec^2*\[Rho]^6 + 
    4725100760*Ec^3*\[Rho]^6 - 11933520800*Ec^4*\[Rho]^6 + 
    19639265936*Ec^5*\[Rho]^6 - 20816259584*Ec^6*\[Rho]^6 + 
    14370827072*Ec^7*\[Rho]^6 - 8975526656*Ec^8*\[Rho]^6 + 
    8630876928*Ec^9*\[Rho]^6 - 7195539456*Ec^10*\[Rho]^6 + 
    2884346880*Ec^11*\[Rho]^6 - 305786880*Ec^12*\[Rho]^6 + 3178080*\[Rho]^7 - 
    41387040*Ec*\[Rho]^7 + 214011360*Ec^2*\[Rho]^7 - 
    499139640*Ec^3*\[Rho]^7 + 149759040*Ec^4*\[Rho]^7 + 
    2048013744*Ec^5*\[Rho]^7 - 5215590912*Ec^6*\[Rho]^7 + 
    5545306944*Ec^7*\[Rho]^7 - 1769895936*Ec^8*\[Rho]^7 - 
    1691431680*Ec^9*\[Rho]^7 + 1676046336*Ec^10*\[Rho]^7 - 
    417684480*Ec^11*\[Rho]^7 + 1778565*\[Rho]^8 - 30248760*Ec*\[Rho]^8 + 
    226075080*Ec^2*\[Rho]^8 - 971952840*Ec^3*\[Rho]^8 + 
    2653820640*Ec^4*\[Rho]^8 - 4785732000*Ec^5*\[Rho]^8 + 
    5722958976*Ec^6*\[Rho]^8 - 4403285376*Ec^7*\[Rho]^8 + 
    1994479872*Ec^8*\[Rho]^8 - 409609728*Ec^9*\[Rho]^8 - 684220*\[Rho]^9 + 
    10947520*Ec*\[Rho]^9 - 76632640*Ec^2*\[Rho]^9 + 307114360*Ec^3*\[Rho]^9 - 
    775667200*Ec^4*\[Rho]^9 + 1279885600*Ec^5*\[Rho]^9 - 
    1381726720*Ec^6*\[Rho]^9 + 946798720*Ec^7*\[Rho]^9 - 
    379264000*Ec^8*\[Rho]^9 + 69742080*Ec^9*\[Rho]^9 + 57225*\[Rho]^10 - 
    915600*Ec*\[Rho]^10 + 6409200*Ec^2*\[Rho]^10 - 25636800*Ec^3*\[Rho]^10 + 
    64092000*Ec^4*\[Rho]^10 - 102547200*Ec^5*\[Rho]^10 + 
    102547200*Ec^6*\[Rho]^10 - 58598400*Ec^7*\[Rho]^10 + 
    14649600*Ec^8*\[Rho]^10 + 3600*(1 - 2*Ec)^8*\[Rho]^2*
     (-171 - 116*\[Rho] + 45*\[Rho]^2)*Log[1 - 2*Ec]^2 + 
    60*(-1 + 2*Ec)*(-745 + 409600*Ec^13 + 5700*\[Rho] + 20118*\[Rho]^2 + 
      8956*\[Rho]^3 + 660*\[Rho]^4 - 54660*\[Rho]^5 - 43950*\[Rho]^6 + 
      78852*\[Rho]^7 - 14931*\[Rho]^8 + 2048*Ec^12*(-880 + 180*\[Rho] - 
        3789*\[Rho]^2 + 405*\[Rho]^3) - 3072*Ec^11*(-1590 + 100*\[Rho] - 
        8661*\[Rho]^2 + 3537*\[Rho]^3) + 512*Ec^10*(-19970 - 2040*\[Rho] - 
        61239*\[Rho]^2 + 66439*\[Rho]^3 - 10161*\[Rho]^4 + 13095*\[Rho]^5) - 
      256*Ec^9*(-59150 - 7560*\[Rho] - 19785*\[Rho]^2 + 170641*\[Rho]^3 - 
        91863*\[Rho]^4 + 91665*\[Rho]^5) - 384*Ec^8*(38990 + 2800*\[Rho] - 
        70905*\[Rho]^2 - 56639*\[Rho]^3 + 97080*\[Rho]^4 - 78798*\[Rho]^5 + 
        17460*\[Rho]^6) + 64*Ec^7*(154020 - 13080*\[Rho] - 660177*\[Rho]^2 + 
        28973*\[Rho]^3 + 373074*\[Rho]^4 - 56286*\[Rho]^5 + 429840*\[Rho]^6 - 
        157704*\[Rho]^7 + 29862*\[Rho]^8) + 
      2*Ec*(5215 - 39900*\[Rho] - 161346*\[Rho]^2 - 76612*\[Rho]^3 + 
        780*\[Rho]^4 + 382620*\[Rho]^5 + 307650*\[Rho]^6 - 551964*\[Rho]^7 + 
        104517*\[Rho]^8) - 12*Ec^2*(5215 - 39900*\[Rho] - 185286*\[Rho]^2 - 
        92852*\[Rho]^3 + 7080*\[Rho]^4 + 382620*\[Rho]^5 + 307650*\[Rho]^6 - 
        551964*\[Rho]^7 + 104517*\[Rho]^8) + 
      40*Ec^3*(5497 - 39990*\[Rho] - 216369*\[Rho]^2 - 106955*\[Rho]^3 - 
        2421*\[Rho]^4 + 413925*\[Rho]^5 + 338184*\[Rho]^6 - 551964*\[Rho]^7 + 
        104517*\[Rho]^8) - 80*Ec^4*(7330 - 40434*\[Rho] - 264969*\[Rho]^2 - 
        110093*\[Rho]^3 - 29394*\[Rho]^4 + 472191*\[Rho]^5 + 
        401940*\[Rho]^6 - 551964*\[Rho]^7 + 104517*\[Rho]^8) + 
      48*Ec^5*(33520 - 83920*\[Rho] - 732099*\[Rho]^2 - 163665*\[Rho]^3 - 
        114717*\[Rho]^4 + 1109199*\[Rho]^5 + 1047060*\[Rho]^6 - 
        1103928*\[Rho]^7 + 209034*\[Rho]^8) - 
      32*Ec^6*(140100 - 92400*\[Rho] - 1347759*\[Rho]^2 + 46667*\[Rho]^3 + 
        49515*\[Rho]^4 + 1189395*\[Rho]^5 + 1539540*\[Rho]^6 - 
        1103928*\[Rho]^7 + 209034*\[Rho]^8))*Log[\[Rho]] + 
    3600*(1 - 2*Ec)^8*\[Rho]^2*(-171 - 116*\[Rho] + 45*\[Rho]^2)*
     Log[\[Rho]]^2 - 60*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-745 + 409600*Ec^13 + 
      5700*\[Rho] + 20118*\[Rho]^2 + 8956*\[Rho]^3 + 660*\[Rho]^4 - 
      54660*\[Rho]^5 - 43950*\[Rho]^6 + 78852*\[Rho]^7 - 14931*\[Rho]^8 + 
      2048*Ec^12*(-880 + 180*\[Rho] - 3789*\[Rho]^2 + 405*\[Rho]^3) - 
      3072*Ec^11*(-1590 + 100*\[Rho] - 8661*\[Rho]^2 + 3537*\[Rho]^3) + 
      512*Ec^10*(-19970 - 2040*\[Rho] - 61239*\[Rho]^2 + 66439*\[Rho]^3 - 
        10161*\[Rho]^4 + 13095*\[Rho]^5) - 256*Ec^9*(-59150 - 7560*\[Rho] - 
        19785*\[Rho]^2 + 170641*\[Rho]^3 - 91863*\[Rho]^4 + 91665*\[Rho]^5) - 
      384*Ec^8*(38990 + 2800*\[Rho] - 70905*\[Rho]^2 - 56639*\[Rho]^3 + 
        97080*\[Rho]^4 - 78798*\[Rho]^5 + 17460*\[Rho]^6) + 
      64*Ec^7*(154020 - 13080*\[Rho] - 660177*\[Rho]^2 + 28973*\[Rho]^3 + 
        373074*\[Rho]^4 - 56286*\[Rho]^5 + 429840*\[Rho]^6 - 
        157704*\[Rho]^7 + 29862*\[Rho]^8) + 
      2*Ec*(5215 - 39900*\[Rho] - 161346*\[Rho]^2 - 76612*\[Rho]^3 + 
        780*\[Rho]^4 + 382620*\[Rho]^5 + 307650*\[Rho]^6 - 551964*\[Rho]^7 + 
        104517*\[Rho]^8) - 12*Ec^2*(5215 - 39900*\[Rho] - 185286*\[Rho]^2 - 
        92852*\[Rho]^3 + 7080*\[Rho]^4 + 382620*\[Rho]^5 + 307650*\[Rho]^6 - 
        551964*\[Rho]^7 + 104517*\[Rho]^8) + 
      40*Ec^3*(5497 - 39990*\[Rho] - 216369*\[Rho]^2 - 106955*\[Rho]^3 - 
        2421*\[Rho]^4 + 413925*\[Rho]^5 + 338184*\[Rho]^6 - 551964*\[Rho]^7 + 
        104517*\[Rho]^8) - 80*Ec^4*(7330 - 40434*\[Rho] - 264969*\[Rho]^2 - 
        110093*\[Rho]^3 - 29394*\[Rho]^4 + 472191*\[Rho]^5 + 
        401940*\[Rho]^6 - 551964*\[Rho]^7 + 104517*\[Rho]^8) + 
      48*Ec^5*(33520 - 83920*\[Rho] - 732099*\[Rho]^2 - 163665*\[Rho]^3 - 
        114717*\[Rho]^4 + 1109199*\[Rho]^5 + 1047060*\[Rho]^6 - 
        1103928*\[Rho]^7 + 209034*\[Rho]^8) - 
      32*Ec^6*(140100 - 92400*\[Rho] - 1347759*\[Rho]^2 + 46667*\[Rho]^3 + 
        49515*\[Rho]^4 + 1189395*\[Rho]^5 + 1539540*\[Rho]^6 - 
        1103928*\[Rho]^7 + 209034*\[Rho]^8) + 120*(-1 + 2*Ec)^7*\[Rho]^2*
       (-171 - 116*\[Rho] + 45*\[Rho]^2)*Log[\[Rho]])))/
  (27000*(1 - 2*Ec)^4*mb^5*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r8*(8843 - 127522*Ec + 791172*Ec^2 - 2839848*Ec^3 + 7321200*Ec^4 - 
    18537264*Ec^5 + 52020640*Ec^6 - 127955648*Ec^7 + 232136832*Ec^8 - 
    296089600*Ec^9 + 258897920*Ec^10 - 139616256*Ec^11 + 14942208*Ec^12 + 
    54448128*Ec^13 - 59596800*Ec^14 + 31670272*Ec^15 - 7503872*Ec^16 - 
    98964*\[Rho] + 1409976*Ec*\[Rho] - 8631216*Ec^2*\[Rho] + 
    29588928*Ec^3*\[Rho] - 62781312*Ec^4*\[Rho] + 91895184*Ec^5*\[Rho] - 
    130151904*Ec^6*\[Rho] + 263525952*Ec^7*\[Rho] - 559889280*Ec^8*\[Rho] + 
    905593344*Ec^9*\[Rho] - 1032010752*Ec^10*\[Rho] + 
    791414784*Ec^11*\[Rho] - 361820160*Ec^12*\[Rho] + 54448128*Ec^13*\[Rho] + 
    32808960*Ec^14*\[Rho] - 16957440*Ec^15*\[Rho] + 1474560*Ec^16*\[Rho] + 
    90915*\[Rho]^2 - 988698*Ec*\[Rho]^2 + 3917484*Ec^2*\[Rho]^2 - 
    5844336*Ec^3*\[Rho]^2 + 1250400*Ec^4*\[Rho]^2 - 24657840*Ec^5*\[Rho]^2 + 
    185356320*Ec^6*\[Rho]^2 - 531253632*Ec^7*\[Rho]^2 + 
    840655872*Ec^8*\[Rho]^2 - 794774016*Ec^9*\[Rho]^2 + 
    431447040*Ec^10*\[Rho]^2 - 88823808*Ec^11*\[Rho]^2 - 
    66097152*Ec^12*\[Rho]^2 + 80179200*Ec^13*\[Rho]^2 - 
    31039488*Ec^14*\[Rho]^2 + 485344*\[Rho]^3 - 7491296*Ec*\[Rho]^3 + 
    49880736*Ec^2*\[Rho]^3 - 186785688*Ec^3*\[Rho]^3 + 
    428462160*Ec^4*\[Rho]^3 - 599641008*Ec^5*\[Rho]^3 + 
    441409824*Ec^6*\[Rho]^3 - 69874560*Ec^7*\[Rho]^3 + 
    84253440*Ec^8*\[Rho]^3 - 703616000*Ec^9*\[Rho]^3 + 
    1273999360*Ec^10*\[Rho]^3 - 1268895744*Ec^11*\[Rho]^3 + 
    846544896*Ec^12*\[Rho]^3 - 349605888*Ec^13*\[Rho]^3 + 
    60088320*Ec^14*\[Rho]^3 - 770478*\[Rho]^4 + 10544772*Ec*\[Rho]^4 - 
    61704792*Ec^2*\[Rho]^4 + 203863320*Ec^3*\[Rho]^4 - 
    411459120*Ec^4*\[Rho]^4 + 481194576*Ec^5*\[Rho]^4 - 
    240338016*Ec^6*\[Rho]^4 + 25843392*Ec^7*\[Rho]^4 - 
    360770688*Ec^8*\[Rho]^4 + 979572480*Ec^9*\[Rho]^4 - 
    1241725440*Ec^10*\[Rho]^4 + 1006930944*Ec^11*\[Rho]^4 - 
    502941696*Ec^12*\[Rho]^4 + 109756416*Ec^13*\[Rho]^4 - 249528*\[Rho]^5 + 
    4574832*Ec*\[Rho]^5 - 35019072*Ec^2*\[Rho]^5 + 153694008*Ec^3*\[Rho]^5 - 
    454591440*Ec^4*\[Rho]^5 + 923545008*Ec^5*\[Rho]^5 - 
    1164991776*Ec^6*\[Rho]^5 + 723987264*Ec^7*\[Rho]^5 + 
    23912064*Ec^8*\[Rho]^5 - 375033600*Ec^9*\[Rho]^5 + 
    325863936*Ec^10*\[Rho]^5 - 183131136*Ec^11*\[Rho]^5 + 
    55019520*Ec^12*\[Rho]^5 + 947314*\[Rho]^6 - 13289036*Ec*\[Rho]^6 + 
    79920696*Ec^2*\[Rho]^6 - 276104008*Ec^3*\[Rho]^6 + 
    608920592*Ec^4*\[Rho]^6 - 842262576*Ec^5*\[Rho]^6 + 
    655295392*Ec^6*\[Rho]^6 - 223788800*Ec^7*\[Rho]^6 + 
    25069824*Ec^8*\[Rho]^6 - 61512960*Ec^9*\[Rho]^6 + 
    51863040*Ec^10*\[Rho]^6 - 5806080*Ec^11*\[Rho]^6 - 399840*\[Rho]^7 + 
    5108448*Ec*\[Rho]^7 - 27225504*Ec^2*\[Rho]^7 + 77026776*Ec^3*\[Rho]^7 - 
    119997840*Ec^4*\[Rho]^7 + 90820080*Ec^5*\[Rho]^7 - 
    11479584*Ec^6*\[Rho]^7 - 11012736*Ec^7*\[Rho]^7 - 
    27106560*Ec^8*\[Rho]^7 + 33828096*Ec^9*\[Rho]^7 - 
    9623040*Ec^10*\[Rho]^7 - 29469*\[Rho]^8 + 480606*Ec*\[Rho]^8 - 
    3359916*Ec^2*\[Rho]^8 + 13026768*Ec^3*\[Rho]^8 - 30411840*Ec^4*\[Rho]^8 + 
    44226720*Ec^5*\[Rho]^8 - 39949632*Ec^6*\[Rho]^8 + 
    20821248*Ec^7*\[Rho]^8 - 4863744*Ec^8*\[Rho]^8 + 17228*\[Rho]^9 - 
    241192*Ec*\[Rho]^9 + 1447152*Ec^2*\[Rho]^9 - 4833080*Ec^3*\[Rho]^9 + 
    9777040*Ec^4*\[Rho]^9 - 12351360*Ec^5*\[Rho]^9 + 9765632*Ec^6*\[Rho]^9 - 
    4628608*Ec^7*\[Rho]^9 + 1075968*Ec^8*\[Rho]^9 - 1365*\[Rho]^10 + 
    19110*Ec*\[Rho]^10 - 114660*Ec^2*\[Rho]^10 + 382200*Ec^3*\[Rho]^10 - 
    764400*Ec^4*\[Rho]^10 + 917280*Ec^5*\[Rho]^10 - 611520*Ec^6*\[Rho]^10 + 
    174720*Ec^7*\[Rho]^10 + 720*(-1 + 2*Ec)^7*\[Rho]^2*
     (9 - 20*\[Rho] + 45*\[Rho]^2)*Log[1 - 2*Ec]^2 + 
    12*(-1 + 2*Ec)*(-155 + 204800*Ec^12 + 1020*\[Rho] + 11838*\[Rho]^2 - 
      29020*\[Rho]^3 - 10080*\[Rho]^4 + 45060*\[Rho]^5 - 1110*\[Rho]^6 - 
      20388*\[Rho]^7 + 2835*\[Rho]^8 + 3072*Ec^11*(-260 + 60*\[Rho] - 
        687*\[Rho]^2 + 135*\[Rho]^3) - 3072*Ec^10*(-365 + 180*\[Rho] - 
        2151*\[Rho]^2 + 765*\[Rho]^3) - 3840*Ec^8*(181 - 36*\[Rho] + 
        150*\[Rho]^2 + 948*\[Rho]^3 - 957*\[Rho]^4 + 1467*\[Rho]^5) + 
      1280*Ec^9*(-316 + 384*\[Rho] - 5169*\[Rho]^2 + 3605*\[Rho]^3 - 
        765*\[Rho]^4 + 1467*\[Rho]^5) - 960*Ec^7*(-1080 + 600*\[Rho] - 
        6801*\[Rho]^2 - 1579*\[Rho]^3 + 3870*\[Rho]^4 - 5376*\[Rho]^5 + 
        1956*\[Rho]^6) - 12*Ec*(-155 + 1020*\[Rho] + 12018*\[Rho]^2 - 
        29420*\[Rho]^3 - 9180*\[Rho]^4 + 45060*\[Rho]^5 - 1110*\[Rho]^6 - 
        20388*\[Rho]^7 + 2835*\[Rho]^8) + 60*Ec^2*(-155 + 1020*\[Rho] + 
        12234*\[Rho]^2 - 29900*\[Rho]^3 - 8100*\[Rho]^4 + 45060*\[Rho]^5 - 
        1110*\[Rho]^6 - 20388*\[Rho]^7 + 2835*\[Rho]^8) + 
      240*Ec^4*(-324 + 1176*\[Rho] + 10566*\[Rho]^2 - 33874*\[Rho]^3 - 
        7395*\[Rho]^4 + 59490*\[Rho]^5 + 9390*\[Rho]^6 - 20388*\[Rho]^7 + 
        2835*\[Rho]^8) + 64*Ec^6*(-10290 + 8280*\[Rho] - 77769*\[Rho]^2 - 
        54815*\[Rho]^3 - 4740*\[Rho]^4 + 70545*\[Rho]^5 + 78390*\[Rho]^6 - 
        20388*\[Rho]^7 + 2835*\[Rho]^8) - 40*Ec^3*(-698 + 4158*\[Rho] + 
        48789*\[Rho]^2 - 124463*\[Rho]^3 - 27165*\[Rho]^4 + 194265*\[Rho]^5 + 
        4590*\[Rho]^6 - 81552*\[Rho]^7 + 11340*\[Rho]^8) - 
      48*Ec^5*(-5240 + 7920*\[Rho] + 849*\[Rho]^2 - 158045*\[Rho]^3 - 
        48615*\[Rho]^4 + 304635*\[Rho]^5 + 107280*\[Rho]^6 - 81552*\[Rho]^7 + 
        11340*\[Rho]^8))*Log[\[Rho]] + 720*(-1 + 2*Ec)^7*\[Rho]^2*
     (9 - 20*\[Rho] + 45*\[Rho]^2)*Log[\[Rho]]^2 - 
    12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-155 + 204800*Ec^12 + 1020*\[Rho] + 
      11838*\[Rho]^2 - 29020*\[Rho]^3 - 10080*\[Rho]^4 + 45060*\[Rho]^5 - 
      1110*\[Rho]^6 - 20388*\[Rho]^7 + 2835*\[Rho]^8 + 
      3072*Ec^11*(-260 + 60*\[Rho] - 687*\[Rho]^2 + 135*\[Rho]^3) - 
      3072*Ec^10*(-365 + 180*\[Rho] - 2151*\[Rho]^2 + 765*\[Rho]^3) - 
      3840*Ec^8*(181 - 36*\[Rho] + 150*\[Rho]^2 + 948*\[Rho]^3 - 
        957*\[Rho]^4 + 1467*\[Rho]^5) + 1280*Ec^9*(-316 + 384*\[Rho] - 
        5169*\[Rho]^2 + 3605*\[Rho]^3 - 765*\[Rho]^4 + 1467*\[Rho]^5) - 
      960*Ec^7*(-1080 + 600*\[Rho] - 6801*\[Rho]^2 - 1579*\[Rho]^3 + 
        3870*\[Rho]^4 - 5376*\[Rho]^5 + 1956*\[Rho]^6) - 
      12*Ec*(-155 + 1020*\[Rho] + 12018*\[Rho]^2 - 29420*\[Rho]^3 - 
        9180*\[Rho]^4 + 45060*\[Rho]^5 - 1110*\[Rho]^6 - 20388*\[Rho]^7 + 
        2835*\[Rho]^8) + 60*Ec^2*(-155 + 1020*\[Rho] + 12234*\[Rho]^2 - 
        29900*\[Rho]^3 - 8100*\[Rho]^4 + 45060*\[Rho]^5 - 1110*\[Rho]^6 - 
        20388*\[Rho]^7 + 2835*\[Rho]^8) + 240*Ec^4*(-324 + 1176*\[Rho] + 
        10566*\[Rho]^2 - 33874*\[Rho]^3 - 7395*\[Rho]^4 + 59490*\[Rho]^5 + 
        9390*\[Rho]^6 - 20388*\[Rho]^7 + 2835*\[Rho]^8) + 
      64*Ec^6*(-10290 + 8280*\[Rho] - 77769*\[Rho]^2 - 54815*\[Rho]^3 - 
        4740*\[Rho]^4 + 70545*\[Rho]^5 + 78390*\[Rho]^6 - 20388*\[Rho]^7 + 
        2835*\[Rho]^8) - 40*Ec^3*(-698 + 4158*\[Rho] + 48789*\[Rho]^2 - 
        124463*\[Rho]^3 - 27165*\[Rho]^4 + 194265*\[Rho]^5 + 4590*\[Rho]^6 - 
        81552*\[Rho]^7 + 11340*\[Rho]^8) - 48*Ec^5*(-5240 + 7920*\[Rho] + 
        849*\[Rho]^2 - 158045*\[Rho]^3 - 48615*\[Rho]^4 + 304635*\[Rho]^5 + 
        107280*\[Rho]^6 - 81552*\[Rho]^7 + 11340*\[Rho]^8) + 
      120*(1 - 2*Ec)^6*\[Rho]^2*(9 - 20*\[Rho] + 45*\[Rho]^2)*Log[\[Rho]])))/
  (5400*(-1 + 2*Ec)^3*mb^5*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m2*(1285 - 18158*Ec + 110124*Ec^2 - 401640*Ec^3 + 1207824*Ec^4 - 
    3875064*Ec^5 + 11263376*Ec^6 - 22351456*Ec^7 + 23234880*Ec^8 + 
    2093824*Ec^9 - 39985664*Ec^10 + 52288512*Ec^11 - 30173184*Ec^12 + 
    4761600*Ec^13 + 3526656*Ec^14 - 2154496*Ec^15 + 475136*Ec^16 - 
    8304*\[Rho] + 110784*Ec*\[Rho] - 626400*Ec^2*\[Rho] + 
    2008344*Ec^3*\[Rho] - 4449552*Ec^4*\[Rho] + 8691000*Ec^5*\[Rho] - 
    14866704*Ec^6*\[Rho] + 10225248*Ec^7*\[Rho] + 34027200*Ec^8*\[Rho] - 
    116017920*Ec^9*\[Rho] + 166943232*Ec^10*\[Rho] - 130765824*Ec^11*\[Rho] + 
    50878464*Ec^12*\[Rho] - 1837056*Ec^13*\[Rho] - 6131712*Ec^14*\[Rho] + 
    1794048*Ec^15*\[Rho] + 49152*Ec^16*\[Rho] + 28623*\[Rho]^2 - 
    365442*Ec*\[Rho]^2 + 1954332*Ec^2*\[Rho]^2 - 5623956*Ec^3*\[Rho]^2 + 
    9142488*Ec^4*\[Rho]^2 - 6820056*Ec^5*\[Rho]^2 - 6634608*Ec^6*\[Rho]^2 + 
    37711872*Ec^7*\[Rho]^2 - 90817536*Ec^8*\[Rho]^2 + 
    144195840*Ec^9*\[Rho]^2 - 154176000*Ec^10*\[Rho]^2 + 
    110060544*Ec^11*\[Rho]^2 - 50030592*Ec^12*\[Rho]^2 + 
    12036096*Ec^13*\[Rho]^2 - 602112*Ec^14*\[Rho]^2 - 71080*\[Rho]^3 + 
    990032*Ec*\[Rho]^3 - 6031296*Ec^2*\[Rho]^3 + 20953500*Ec^3*\[Rho]^3 - 
    44811240*Ec^4*\[Rho]^3 + 58369368*Ec^5*\[Rho]^3 - 
    41774352*Ec^6*\[Rho]^3 + 13504704*Ec^7*\[Rho]^3 - 8976768*Ec^8*\[Rho]^3 + 
    15357440*Ec^9*\[Rho]^3 - 2461696*Ec^10*\[Rho]^3 - 
    10758144*Ec^11*\[Rho]^3 + 4325376*Ec^12*\[Rho]^3 + 
    2574336*Ec^13*\[Rho]^3 - 1044480*Ec^14*\[Rho]^3 + 94986*\[Rho]^4 - 
    1375164*Ec*\[Rho]^4 + 8680824*Ec^2*\[Rho]^4 - 30932052*Ec^3*\[Rho]^4 + 
    67440888*Ec^4*\[Rho]^4 - 92844840*Ec^5*\[Rho]^4 + 
    85485552*Ec^6*\[Rho]^4 - 66473184*Ec^7*\[Rho]^4 + 
    60640320*Ec^8*\[Rho]^4 - 54132096*Ec^9*\[Rho]^4 + 
    36485376*Ec^10*\[Rho]^4 - 20725248*Ec^11*\[Rho]^4 + 
    10232832*Ec^12*\[Rho]^4 - 2506752*Ec^13*\[Rho]^4 - 38760*\[Rho]^5 + 
    519888*Ec*\[Rho]^5 - 2925504*Ec^2*\[Rho]^5 + 8190660*Ec^3*\[Rho]^5 - 
    10806744*Ec^4*\[Rho]^5 + 2274024*Ec^5*\[Rho]^5 + 11531280*Ec^6*\[Rho]^5 - 
    13352352*Ec^7*\[Rho]^5 + 1494720*Ec^8*\[Rho]^5 + 7425408*Ec^9*\[Rho]^5 - 
    7504128*Ec^10*\[Rho]^5 + 4535808*Ec^11*\[Rho]^5 - 
    1520640*Ec^12*\[Rho]^5 - 24946*\[Rho]^6 + 374156*Ec*\[Rho]^6 - 
    2419320*Ec^2*\[Rho]^6 + 9231676*Ec^3*\[Rho]^6 - 21642248*Ec^4*\[Rho]^6 + 
    31823448*Ec^5*\[Rho]^6 - 29928784*Ec^6*\[Rho]^6 + 
    18879872*Ec^7*\[Rho]^6 - 11194368*Ec^8*\[Rho]^6 + 7995264*Ec^9*\[Rho]^6 - 
    3737856*Ec^10*\[Rho]^6 + 485376*Ec^11*\[Rho]^6 + 15912*\[Rho]^7 - 
    198288*Ec*\[Rho]^7 + 1018368*Ec^2*\[Rho]^7 - 2717244*Ec^3*\[Rho]^7 + 
    3766152*Ec^4*\[Rho]^7 - 1918200*Ec^5*\[Rho]^7 - 955248*Ec^6*\[Rho]^7 + 
    369984*Ec^7*\[Rho]^7 + 2214528*Ec^8*\[Rho]^7 - 2242176*Ec^9*\[Rho]^7 + 
    633600*Ec^10*\[Rho]^7 + 4305*\[Rho]^8 - 66102*Ec*\[Rho]^8 + 
    437436*Ec^2*\[Rho]^8 - 1622820*Ec^3*\[Rho]^8 + 3722520*Ec^4*\[Rho]^8 - 
    5443968*Ec^5*\[Rho]^8 + 4983168*Ec^6*\[Rho]^8 - 2636352*Ec^7*\[Rho]^8 + 
    624768*Ec^8*\[Rho]^8 - 2216*\[Rho]^9 + 31024*Ec*\[Rho]^9 - 
    186144*Ec^2*\[Rho]^9 + 622532*Ec^3*\[Rho]^9 - 1269688*Ec^4*\[Rho]^9 + 
    1619328*Ec^5*\[Rho]^9 - 1266944*Ec^6*\[Rho]^9 + 565696*Ec^7*\[Rho]^9 - 
    114816*Ec^8*\[Rho]^9 + 195*\[Rho]^10 - 2730*Ec*\[Rho]^10 + 
    16380*Ec^2*\[Rho]^10 - 54600*Ec^3*\[Rho]^10 + 109200*Ec^4*\[Rho]^10 - 
    131040*Ec^5*\[Rho]^10 + 87360*Ec^6*\[Rho]^10 - 24960*Ec^7*\[Rho]^10 - 
    720*(-1 + 2*Ec)^7*\[Rho]^2*(3 - 44*\[Rho] + 39*\[Rho]^2 + 12*\[Rho]^3)*
     Log[1 - 2*Ec]^2 + 12*(-1 + 2*Ec)*(-7 - 228*\[Rho] + 1470*\[Rho]^2 - 
      212*\[Rho]^3 - 1890*\[Rho]^4 - 948*\[Rho]^5 + 1038*\[Rho]^6 + 
      1020*\[Rho]^7 - 243*\[Rho]^8 + 40960*Ec^12*(1 + 3*\[Rho]^2) + 
      1536*Ec^11*(-104 + 24*\[Rho] - 225*\[Rho]^2 + 81*\[Rho]^3) - 
      1536*Ec^10*(-162 + 232*\[Rho] - 295*\[Rho]^2 + 123*\[Rho]^3) + 
      1920*Ec^8*(14 - 888*\[Rho] + 924*\[Rho]^2 - 4*\[Rho]^3 - 37*\[Rho]^4 + 
        75*\[Rho]^5) - 640*Ec^9*(280 - 1728*\[Rho] + 1383*\[Rho]^2 + 
        13*\[Rho]^3 + 27*\[Rho]^4 + 75*\[Rho]^5) + 
      480*Ec^7*(112 + 3152*\[Rho] - 4265*\[Rho]^2 + 133*\[Rho]^3 + 
        1218*\[Rho]^4 - 132*\[Rho]^5 + 68*\[Rho]^6) + 
      12*Ec*(7 + 228*\[Rho] - 1410*\[Rho]^2 - 668*\[Rho]^3 + 2670*\[Rho]^4 + 
        1188*\[Rho]^5 - 1038*\[Rho]^6 - 1020*\[Rho]^7 + 243*\[Rho]^8) - 
      60*Ec^2*(7 + 228*\[Rho] - 1338*\[Rho]^2 - 1724*\[Rho]^3 + 
        3606*\[Rho]^4 + 1476*\[Rho]^5 - 1038*\[Rho]^6 - 1020*\[Rho]^7 + 
        243*\[Rho]^8) - 240*Ec^4*(20 + 424*\[Rho] - 1549*\[Rho]^2 - 
        4639*\[Rho]^3 + 6516*\[Rho]^4 + 2475*\[Rho]^5 - 800*\[Rho]^6 - 
        1020*\[Rho]^7 + 243*\[Rho]^8) - 32*Ec^6*(1428 + 25872*\[Rho] - 
        43245*\[Rho]^2 - 18427*\[Rho]^3 + 46185*\[Rho]^4 + 9921*\[Rho]^5 + 
        744*\[Rho]^6 - 2040*\[Rho]^7 + 486*\[Rho]^8) + 
      20*Ec^3*(68 + 2004*\[Rho] - 10407*\[Rho]^2 - 24115*\[Rho]^3 + 
        38037*\[Rho]^4 + 15423*\[Rho]^5 - 7434*\[Rho]^6 - 8160*\[Rho]^7 + 
        1944*\[Rho]^8) + 24*Ec^5*(752 + 12768*\[Rho] - 28575*\[Rho]^2 - 
        53973*\[Rho]^3 + 81925*\[Rho]^4 + 26619*\[Rho]^5 - 4104*\[Rho]^6 - 
        8160*\[Rho]^7 + 1944*\[Rho]^8))*Log[\[Rho]] - 
    720*(-1 + 2*Ec)^7*\[Rho]^2*(3 - 44*\[Rho] + 39*\[Rho]^2 + 12*\[Rho]^3)*
     Log[\[Rho]]^2 - 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-7 - 228*\[Rho] + 
      1470*\[Rho]^2 - 212*\[Rho]^3 - 1890*\[Rho]^4 - 948*\[Rho]^5 + 
      1038*\[Rho]^6 + 1020*\[Rho]^7 - 243*\[Rho]^8 + 
      40960*Ec^12*(1 + 3*\[Rho]^2) + 1536*Ec^11*(-104 + 24*\[Rho] - 
        225*\[Rho]^2 + 81*\[Rho]^3) - 1536*Ec^10*(-162 + 232*\[Rho] - 
        295*\[Rho]^2 + 123*\[Rho]^3) + 1920*Ec^8*(14 - 888*\[Rho] + 
        924*\[Rho]^2 - 4*\[Rho]^3 - 37*\[Rho]^4 + 75*\[Rho]^5) - 
      640*Ec^9*(280 - 1728*\[Rho] + 1383*\[Rho]^2 + 13*\[Rho]^3 + 
        27*\[Rho]^4 + 75*\[Rho]^5) + 480*Ec^7*(112 + 3152*\[Rho] - 
        4265*\[Rho]^2 + 133*\[Rho]^3 + 1218*\[Rho]^4 - 132*\[Rho]^5 + 
        68*\[Rho]^6) + 12*Ec*(7 + 228*\[Rho] - 1410*\[Rho]^2 - 668*\[Rho]^3 + 
        2670*\[Rho]^4 + 1188*\[Rho]^5 - 1038*\[Rho]^6 - 1020*\[Rho]^7 + 
        243*\[Rho]^8) - 60*Ec^2*(7 + 228*\[Rho] - 1338*\[Rho]^2 - 
        1724*\[Rho]^3 + 3606*\[Rho]^4 + 1476*\[Rho]^5 - 1038*\[Rho]^6 - 
        1020*\[Rho]^7 + 243*\[Rho]^8) - 240*Ec^4*(20 + 424*\[Rho] - 
        1549*\[Rho]^2 - 4639*\[Rho]^3 + 6516*\[Rho]^4 + 2475*\[Rho]^5 - 
        800*\[Rho]^6 - 1020*\[Rho]^7 + 243*\[Rho]^8) - 
      32*Ec^6*(1428 + 25872*\[Rho] - 43245*\[Rho]^2 - 18427*\[Rho]^3 + 
        46185*\[Rho]^4 + 9921*\[Rho]^5 + 744*\[Rho]^6 - 2040*\[Rho]^7 + 
        486*\[Rho]^8) + 20*Ec^3*(68 + 2004*\[Rho] - 10407*\[Rho]^2 - 
        24115*\[Rho]^3 + 38037*\[Rho]^4 + 15423*\[Rho]^5 - 7434*\[Rho]^6 - 
        8160*\[Rho]^7 + 1944*\[Rho]^8) + 24*Ec^5*(752 + 12768*\[Rho] - 
        28575*\[Rho]^2 - 53973*\[Rho]^3 + 81925*\[Rho]^4 + 26619*\[Rho]^5 - 
        4104*\[Rho]^6 - 8160*\[Rho]^7 + 1944*\[Rho]^8) - 
      120*(1 - 2*Ec)^6*\[Rho]^2*(3 - 44*\[Rho] + 39*\[Rho]^2 + 12*\[Rho]^3)*
       Log[\[Rho]])))/(540*(-1 + 2*Ec)^3*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (m5*(-514 + 6552*Ec - 35064*Ec^2 + 101904*Ec^3 - 179904*Ec^4 + 274344*Ec^5 - 
    835808*Ec^6 + 3290976*Ec^7 - 9336576*Ec^8 + 17421056*Ec^9 - 
    20441088*Ec^10 + 13329408*Ec^11 - 2666496*Ec^12 - 1726464*Ec^13 + 
    712704*Ec^14 + 90112*Ec^15 + 4527*\[Rho] - 56988*Ec*\[Rho] + 
    300924*Ec^2*\[Rho] - 800712*Ec^3*\[Rho] + 683568*Ec^4*\[Rho] + 
    2556600*Ec^5*\[Rho] - 10257504*Ec^6*\[Rho] + 15788832*Ec^7*\[Rho] - 
    6352896*Ec^8*\[Rho] - 16416000*Ec^9*\[Rho] + 28369920*Ec^10*\[Rho] - 
    17064960*Ec^11*\[Rho] + 1843200*Ec^12*\[Rho] + 1628160*Ec^13*\[Rho] - 
    172032*Ec^14*\[Rho] - 24576*Ec^15*\[Rho] + 32313*\[Rho]^2 - 
    462276*Ec*\[Rho]^2 + 2793060*Ec^2*\[Rho]^2 - 9250284*Ec^3*\[Rho]^2 + 
    18366912*Ec^4*\[Rho]^2 - 23285016*Ec^5*\[Rho]^2 + 
    21947616*Ec^6*\[Rho]^2 - 17961024*Ec^7*\[Rho]^2 + 2030976*Ec^8*\[Rho]^2 + 
    31742976*Ec^9*\[Rho]^2 - 52892160*Ec^10*\[Rho]^2 + 
    38264832*Ec^11*\[Rho]^2 - 13412352*Ec^12*\[Rho]^2 + 
    2217984*Ec^13*\[Rho]^2 - 80612*\[Rho]^3 + 946296*Ec*\[Rho]^3 - 
    4521672*Ec^2*\[Rho]^3 + 10883196*Ec^3*\[Rho]^3 - 12765168*Ec^4*\[Rho]^3 + 
    5298168*Ec^5*\[Rho]^3 - 3283488*Ec^6*\[Rho]^3 + 14315904*Ec^7*\[Rho]^3 - 
    7558272*Ec^8*\[Rho]^3 - 28001024*Ec^9*\[Rho]^3 + 
    47350272*Ec^10*\[Rho]^3 - 30471168*Ec^11*\[Rho]^3 + 
    8755200*Ec^12*\[Rho]^3 - 706560*Ec^13*\[Rho]^3 + 86436*\[Rho]^4 - 
    999432*Ec*\[Rho]^4 + 4882680*Ec^2*\[Rho]^4 - 13190052*Ec^3*\[Rho]^4 + 
    22458864*Ec^4*\[Rho]^4 - 28216584*Ec^5*\[Rho]^4 + 
    31579872*Ec^6*\[Rho]^4 - 30159648*Ec^7*\[Rho]^4 + 
    15043584*Ec^8*\[Rho]^4 + 7750272*Ec^9*\[Rho]^4 - 
    16790016*Ec^10*\[Rho]^4 + 9260544*Ec^11*\[Rho]^4 - 
    1572864*Ec^12*\[Rho]^4 - 85866*\[Rho]^5 + 1035648*Ec*\[Rho]^5 - 
    5175216*Ec^2*\[Rho]^5 + 14260836*Ec^3*\[Rho]^5 - 23700336*Ec^4*\[Rho]^5 + 
    24164424*Ec^5*\[Rho]^5 - 16823136*Ec^6*\[Rho]^5 + 
    13348512*Ec^7*\[Rho]^5 - 11469312*Ec^8*\[Rho]^5 + 3898752*Ec^9*\[Rho]^5 + 
    1614336*Ec^10*\[Rho]^5 - 898560*Ec^11*\[Rho]^5 + 44398*\[Rho]^6 - 
    447312*Ec*\[Rho]^6 + 1723776*Ec^2*\[Rho]^6 - 3215188*Ec^3*\[Rho]^6 + 
    1930992*Ec^4*\[Rho]^6 + 2656056*Ec^5*\[Rho]^6 - 3467360*Ec^6*\[Rho]^6 - 
    1968960*Ec^7*\[Rho]^6 + 4963200*Ec^8*\[Rho]^6 - 2338176*Ec^9*\[Rho]^6 + 
    187392*Ec^10*\[Rho]^6 + 6372*\[Rho]^7 - 111384*Ec*\[Rho]^7 + 
    766440*Ec^2*\[Rho]^7 - 2784156*Ec^3*\[Rho]^7 + 5861328*Ec^4*\[Rho]^7 - 
    7177560*Ec^5*\[Rho]^7 + 4527456*Ec^6*\[Rho]^7 - 569856*Ec^7*\[Rho]^7 - 
    797568*Ec^8*\[Rho]^7 + 266880*Ec^9*\[Rho]^7 - 8898*\[Rho]^8 + 
    111024*Ec*\[Rho]^8 - 580608*Ec^2*\[Rho]^8 + 1641204*Ec^3*\[Rho]^8 - 
    2719632*Ec^4*\[Rho]^8 + 2670336*Ec^5*\[Rho]^8 - 1464384*Ec^6*\[Rho]^8 + 
    358080*Ec^7*\[Rho]^8 + 1979*\[Rho]^9 - 23748*Ec*\[Rho]^9 + 
    118740*Ec^2*\[Rho]^9 - 317948*Ec^3*\[Rho]^9 + 490656*Ec^4*\[Rho]^9 - 
    436128*Ec^5*\[Rho]^9 + 207872*Ec^6*\[Rho]^9 - 42432*Ec^7*\[Rho]^9 - 
    135*\[Rho]^10 + 1620*Ec*\[Rho]^10 - 8100*Ec^2*\[Rho]^10 + 
    21600*Ec^3*\[Rho]^10 - 32400*Ec^4*\[Rho]^10 + 25920*Ec^5*\[Rho]^10 - 
    8640*Ec^6*\[Rho]^10 + 720*(1 - 2*Ec)^6*\[Rho]^2*
     (12 + 29*\[Rho] + 39*\[Rho]^2 + 12*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    12*(-1 + 2*Ec)*(-16 + 111*\[Rho] + 3105*\[Rho]^2 + 877*\[Rho]^3 - 
      1575*\[Rho]^4 - 219*\[Rho]^5 - 3561*\[Rho]^6 + 1455*\[Rho]^7 - 
      177*\[Rho]^8 + 20480*Ec^11*(2 + 3*\[Rho]^2) - 
      640*Ec^9*(-304 + 60*\[Rho] - 495*\[Rho]^2 + 207*\[Rho]^3) + 
      256*Ec^10*(-544 + 144*\[Rho] - 915*\[Rho]^2 + 243*\[Rho]^3) + 
      320*Ec^8*(-448 - 300*\[Rho] - 600*\[Rho]^2 + 460*\[Rho]^3 - 
        171*\[Rho]^4 + 45*\[Rho]^5) - 160*Ec^7*(-368 - 1392*\[Rho] - 
        876*\[Rho]^2 + 656*\[Rho]^3 - 759*\[Rho]^4 + 225*\[Rho]^5) - 
      80*Ec^6*(160 + 2376*\[Rho] + 1767*\[Rho]^2 - 1951*\[Rho]^3 - 
        1317*\[Rho]^4 - 1035*\[Rho]^5 + 276*\[Rho]^6) - 
      40*Ec^2*(16 - 111*\[Rho] - 3753*\[Rho]^2 - 2443*\[Rho]^3 - 
        531*\[Rho]^4 - 429*\[Rho]^5 + 3561*\[Rho]^6 - 1455*\[Rho]^7 + 
        177*\[Rho]^8) + 10*Ec*(16 - 111*\[Rho] - 3393*\[Rho]^2 - 
        1573*\[Rho]^3 + 639*\[Rho]^4 - 69*\[Rho]^5 + 3561*\[Rho]^6 - 
        1455*\[Rho]^7 + 177*\[Rho]^8) - 40*Ec^4*(32 + 240*\[Rho] - 
        9045*\[Rho]^2 - 11529*\[Rho]^3 - 11865*\[Rho]^4 - 2997*\[Rho]^5 + 
        8244*\[Rho]^6 - 2910*\[Rho]^7 + 354*\[Rho]^8) + 
      20*Ec^3*(64 - 360*\[Rho] - 16725*\[Rho]^2 - 14649*\[Rho]^3 - 
        9573*\[Rho]^4 - 3051*\[Rho]^5 + 15054*\[Rho]^6 - 5820*\[Rho]^7 + 
        708*\[Rho]^8) + 8*Ec^5*(208 + 9912*\[Rho] - 12105*\[Rho]^2 - 
        46551*\[Rho]^3 - 60165*\[Rho]^4 - 17199*\[Rho]^5 + 20664*\[Rho]^6 - 
        5820*\[Rho]^7 + 708*\[Rho]^8))*Log[\[Rho]] + 
    720*(1 - 2*Ec)^6*\[Rho]^2*(12 + 29*\[Rho] + 39*\[Rho]^2 + 12*\[Rho]^3)*
     Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-16 + 111*\[Rho] + 
      3105*\[Rho]^2 + 877*\[Rho]^3 - 1575*\[Rho]^4 - 219*\[Rho]^5 - 
      3561*\[Rho]^6 + 1455*\[Rho]^7 - 177*\[Rho]^8 + 
      20480*Ec^11*(2 + 3*\[Rho]^2) - 640*Ec^9*(-304 + 60*\[Rho] - 
        495*\[Rho]^2 + 207*\[Rho]^3) + 256*Ec^10*(-544 + 144*\[Rho] - 
        915*\[Rho]^2 + 243*\[Rho]^3) + 320*Ec^8*(-448 - 300*\[Rho] - 
        600*\[Rho]^2 + 460*\[Rho]^3 - 171*\[Rho]^4 + 45*\[Rho]^5) - 
      160*Ec^7*(-368 - 1392*\[Rho] - 876*\[Rho]^2 + 656*\[Rho]^3 - 
        759*\[Rho]^4 + 225*\[Rho]^5) - 80*Ec^6*(160 + 2376*\[Rho] + 
        1767*\[Rho]^2 - 1951*\[Rho]^3 - 1317*\[Rho]^4 - 1035*\[Rho]^5 + 
        276*\[Rho]^6) - 40*Ec^2*(16 - 111*\[Rho] - 3753*\[Rho]^2 - 
        2443*\[Rho]^3 - 531*\[Rho]^4 - 429*\[Rho]^5 + 3561*\[Rho]^6 - 
        1455*\[Rho]^7 + 177*\[Rho]^8) + 10*Ec*(16 - 111*\[Rho] - 
        3393*\[Rho]^2 - 1573*\[Rho]^3 + 639*\[Rho]^4 - 69*\[Rho]^5 + 
        3561*\[Rho]^6 - 1455*\[Rho]^7 + 177*\[Rho]^8) - 
      40*Ec^4*(32 + 240*\[Rho] - 9045*\[Rho]^2 - 11529*\[Rho]^3 - 
        11865*\[Rho]^4 - 2997*\[Rho]^5 + 8244*\[Rho]^6 - 2910*\[Rho]^7 + 
        354*\[Rho]^8) + 20*Ec^3*(64 - 360*\[Rho] - 16725*\[Rho]^2 - 
        14649*\[Rho]^3 - 9573*\[Rho]^4 - 3051*\[Rho]^5 + 15054*\[Rho]^6 - 
        5820*\[Rho]^7 + 708*\[Rho]^8) + 8*Ec^5*(208 + 9912*\[Rho] - 
        12105*\[Rho]^2 - 46551*\[Rho]^3 - 60165*\[Rho]^4 - 17199*\[Rho]^5 + 
        20664*\[Rho]^6 - 5820*\[Rho]^7 + 708*\[Rho]^8) - 
      120*(-1 + 2*Ec)^5*\[Rho]^2*(12 + 29*\[Rho] + 39*\[Rho]^2 + 12*\[Rho]^3)*
       Log[\[Rho]])))/(540*(1 - 2*Ec)^2*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r13*(210 - 2520*Ec + 12600*Ec^2 - 40800*Ec^3 + 144000*Ec^4 - 541440*Ec^5 + 
    1370880*Ec^6 - 1612800*Ec^7 - 806400*Ec^8 + 5376000*Ec^9 - 
    7464960*Ec^10 + 4792320*Ec^11 - 1228800*Ec^12 - 2099*\[Rho] + 
    25668*Ec*\[Rho] - 131220*Ec^2*\[Rho] + 425424*Ec^3*\[Rho] - 
    1431552*Ec^4*\[Rho] + 5248368*Ec^5*\[Rho] - 13499584*Ec^6*\[Rho] + 
    16781376*Ec^7*\[Rho] + 6057216*Ec^8*\[Rho] - 52909568*Ec^9*\[Rho] + 
    78296064*Ec^10*\[Rho] - 53766144*Ec^11*\[Rho] + 14082048*Ec^12*\[Rho] + 
    3059712*Ec^13*\[Rho] - 3096576*Ec^14*\[Rho] + 868352*Ec^15*\[Rho] + 
    22092*\[Rho]^2 - 278064*Ec*\[Rho]^2 + 1468080*Ec^2*\[Rho]^2 - 
    4375584*Ec^3*\[Rho]^2 + 9469728*Ec^4*\[Rho]^2 - 20969712*Ec^5*\[Rho]^2 + 
    45663936*Ec^6*\[Rho]^2 - 64517568*Ec^7*\[Rho]^2 + 
    27518976*Ec^8*\[Rho]^2 + 58197504*Ec^9*\[Rho]^2 - 
    98494464*Ec^10*\[Rho]^2 + 61323264*Ec^11*\[Rho]^2 - 
    18898944*Ec^12*\[Rho]^2 + 4952064*Ec^13*\[Rho]^2 - 
    737280*Ec^14*\[Rho]^2 - 245760*Ec^15*\[Rho]^2 - 154020*\[Rho]^3 + 
    1995984*Ec*\[Rho]^3 - 10918224*Ec^2*\[Rho]^3 + 32557320*Ec^3*\[Rho]^3 - 
    57370320*Ec^4*\[Rho]^3 + 63998064*Ec^5*\[Rho]^3 - 
    61659456*Ec^6*\[Rho]^3 + 84839616*Ec^7*\[Rho]^3 - 
    121853952*Ec^8*\[Rho]^3 + 136116480*Ec^9*\[Rho]^3 - 
    124720128*Ec^10*\[Rho]^3 + 85441536*Ec^11*\[Rho]^3 - 
    33755136*Ec^12*\[Rho]^3 + 5750784*Ec^13*\[Rho]^3 + 281768*\[Rho]^4 - 
    3347856*Ec*\[Rho]^4 + 16395120*Ec^2*\[Rho]^4 - 42380616*Ec^3*\[Rho]^4 + 
    61394688*Ec^4*\[Rho]^4 - 51789360*Ec^5*\[Rho]^4 + 
    40797888*Ec^6*\[Rho]^4 - 69605184*Ec^7*\[Rho]^4 + 
    131308032*Ec^8*\[Rho]^4 - 194588416*Ec^9*\[Rho]^4 + 
    205513728*Ec^10*\[Rho]^4 - 134095872*Ec^11*\[Rho]^4 + 
    45539328*Ec^12*\[Rho]^4 - 5529600*Ec^13*\[Rho]^4 + 19164*\[Rho]^5 - 
    866808*Ec*\[Rho]^5 + 8414280*Ec^2*\[Rho]^5 - 37619400*Ec^3*\[Rho]^5 + 
    93474960*Ec^4*\[Rho]^5 - 139540176*Ec^5*\[Rho]^5 + 
    131357952*Ec^6*\[Rho]^5 - 73995840*Ec^7*\[Rho]^5 - 
    7591680*Ec^8*\[Rho]^5 + 82763520*Ec^9*\[Rho]^5 - 
    102211584*Ec^10*\[Rho]^5 + 56890368*Ec^11*\[Rho]^5 - 
    11427840*Ec^12*\[Rho]^5 - 450876*\[Rho]^6 + 5761872*Ec*\[Rho]^6 - 
    30831120*Ec^2*\[Rho]^6 + 92123016*Ec^3*\[Rho]^6 - 
    168162048*Ec^4*\[Rho]^6 + 191926800*Ec^5*\[Rho]^6 - 
    138126912*Ec^6*\[Rho]^6 + 70329024*Ec^7*\[Rho]^6 - 
    33237504*Ec^8*\[Rho]^6 + 3378432*Ec^9*\[Rho]^6 + 
    13372416*Ec^10*\[Rho]^6 - 6220800*Ec^11*\[Rho]^6 + 346658*\[Rho]^7 - 
    3874056*Ec*\[Rho]^7 + 17655240*Ec^2*\[Rho]^7 - 43787336*Ec^3*\[Rho]^7 + 
    61026192*Ec^4*\[Rho]^7 - 42641712*Ec^5*\[Rho]^7 + 
    13324352*Ec^6*\[Rho]^7 - 14354112*Ec^7*\[Rho]^7 + 
    23430912*Ec^8*\[Rho]^7 - 12449280*Ec^9*\[Rho]^7 + 
    1105920*Ec^10*\[Rho]^7 - 32730*\[Rho]^8 + 198216*Ec*\[Rho]^8 + 
    176184*Ec^2*\[Rho]^8 - 4509720*Ec^3*\[Rho]^8 + 15594240*Ec^4*\[Rho]^8 - 
    24722064*Ec^5*\[Rho]^8 + 17746368*Ec^6*\[Rho]^8 - 1330368*Ec^7*\[Rho]^8 - 
    4819968*Ec^8*\[Rho]^8 + 1612800*Ec^9*\[Rho]^8 - 39993*\[Rho]^9 + 
    505476*Ec*\[Rho]^9 - 2680740*Ec^2*\[Rho]^9 + 7689336*Ec^3*\[Rho]^9 - 
    12946608*Ec^4*\[Rho]^9 + 12957984*Ec^5*\[Rho]^9 - 7285056*Ec^6*\[Rho]^9 + 
    1833984*Ec^7*\[Rho]^9 + 10576*\[Rho]^10 - 126912*Ec*\[Rho]^10 + 
    634560*Ec^2*\[Rho]^10 - 1699240*Ec^3*\[Rho]^10 + 2623200*Ec^4*\[Rho]^10 - 
    2340192*Ec^5*\[Rho]^10 + 1133824*Ec^6*\[Rho]^10 - 241920*Ec^7*\[Rho]^10 - 
    750*\[Rho]^11 + 9000*Ec*\[Rho]^11 - 45000*Ec^2*\[Rho]^11 + 
    120000*Ec^3*\[Rho]^11 - 180000*Ec^4*\[Rho]^11 + 144000*Ec^5*\[Rho]^11 - 
    48000*Ec^6*\[Rho]^11 + 1440*(1 - 2*Ec)^6*\[Rho]^3*
     (-9 - 25*\[Rho] + 45*\[Rho]^2 + 15*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    12*(-1 + 2*Ec)*\[Rho]*(-20 + 540*\[Rho] - 6156*\[Rho]^2 - 1390*\[Rho]^3 + 
      26535*\[Rho]^4 - 14640*\[Rho]^5 - 11910*\[Rho]^6 + 8106*\[Rho]^7 - 
      1065*\[Rho]^8 + 51200*Ec^11*(-2 + 3*\[Rho]^2) - 
      1280*Ec^9*(356 - 120*\[Rho] - 1173*\[Rho]^2 + 297*\[Rho]^3) + 
      512*Ec^10*(680 - 180*\[Rho] - 1497*\[Rho]^2 + 405*\[Rho]^3) + 
      1280*Ec^8*(196 + 54*\[Rho] - 1185*\[Rho]^2 + 275*\[Rho]^3 - 
        147*\[Rho]^4 + 120*\[Rho]^5) - 640*Ec^7*(-10 + 540*\[Rho] - 
        1245*\[Rho]^2 + 829*\[Rho]^3 - 591*\[Rho]^4 + 600*\[Rho]^5) - 
      160*Ec^6*(520 - 2100*\[Rho] + 1389*\[Rho]^2 - 4315*\[Rho]^3 - 
        2487*\[Rho]^4 - 2301*\[Rho]^5 + 1080*\[Rho]^6) - 
      40*Ec^2*(20 - 540*\[Rho] + 7128*\[Rho]^2 + 4090*\[Rho]^3 - 
        31395*\[Rho]^4 + 13020*\[Rho]^5 + 11910*\[Rho]^6 - 8106*\[Rho]^7 + 
        1065*\[Rho]^8) + 10*Ec*(20 - 540*\[Rho] + 6588*\[Rho]^2 + 
        2590*\[Rho]^3 - 28695*\[Rho]^4 + 13920*\[Rho]^5 + 11910*\[Rho]^6 - 
        8106*\[Rho]^7 + 1065*\[Rho]^8) - 80*Ec^4*(152 - 990*\[Rho] + 
        8874*\[Rho]^2 + 6747*\[Rho]^3 - 45420*\[Rho]^4 + 14175*\[Rho]^5 + 
        16020*\[Rho]^6 - 8106*\[Rho]^7 + 1065*\[Rho]^8) + 
      40*Ec^3*(64 - 1164*\[Rho] + 15687*\[Rho]^2 + 11679*\[Rho]^3 - 
        72255*\[Rho]^4 + 26325*\[Rho]^5 + 26370*\[Rho]^6 - 16212*\[Rho]^7 + 
        2130*\[Rho]^8) + 16*Ec^5*(2860 - 10800*\[Rho] + 22689*\[Rho]^2 - 
        5595*\[Rho]^3 - 144705*\[Rho]^4 + 22095*\[Rho]^5 + 48420*\[Rho]^6 - 
        16212*\[Rho]^7 + 2130*\[Rho]^8))*Log[\[Rho]] + 
    1440*(1 - 2*Ec)^6*\[Rho]^3*(-9 - 25*\[Rho] + 45*\[Rho]^2 + 15*\[Rho]^3)*
     Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-20 + 540*\[Rho] - 6156*\[Rho]^2 - 1390*\[Rho]^3 + 26535*\[Rho]^4 - 
      14640*\[Rho]^5 - 11910*\[Rho]^6 + 8106*\[Rho]^7 - 1065*\[Rho]^8 + 
      51200*Ec^11*(-2 + 3*\[Rho]^2) - 1280*Ec^9*(356 - 120*\[Rho] - 
        1173*\[Rho]^2 + 297*\[Rho]^3) + 512*Ec^10*(680 - 180*\[Rho] - 
        1497*\[Rho]^2 + 405*\[Rho]^3) + 1280*Ec^8*(196 + 54*\[Rho] - 
        1185*\[Rho]^2 + 275*\[Rho]^3 - 147*\[Rho]^4 + 120*\[Rho]^5) - 
      640*Ec^7*(-10 + 540*\[Rho] - 1245*\[Rho]^2 + 829*\[Rho]^3 - 
        591*\[Rho]^4 + 600*\[Rho]^5) - 160*Ec^6*(520 - 2100*\[Rho] + 
        1389*\[Rho]^2 - 4315*\[Rho]^3 - 2487*\[Rho]^4 - 2301*\[Rho]^5 + 
        1080*\[Rho]^6) - 40*Ec^2*(20 - 540*\[Rho] + 7128*\[Rho]^2 + 
        4090*\[Rho]^3 - 31395*\[Rho]^4 + 13020*\[Rho]^5 + 11910*\[Rho]^6 - 
        8106*\[Rho]^7 + 1065*\[Rho]^8) + 10*Ec*(20 - 540*\[Rho] + 
        6588*\[Rho]^2 + 2590*\[Rho]^3 - 28695*\[Rho]^4 + 13920*\[Rho]^5 + 
        11910*\[Rho]^6 - 8106*\[Rho]^7 + 1065*\[Rho]^8) - 
      80*Ec^4*(152 - 990*\[Rho] + 8874*\[Rho]^2 + 6747*\[Rho]^3 - 
        45420*\[Rho]^4 + 14175*\[Rho]^5 + 16020*\[Rho]^6 - 8106*\[Rho]^7 + 
        1065*\[Rho]^8) + 40*Ec^3*(64 - 1164*\[Rho] + 15687*\[Rho]^2 + 
        11679*\[Rho]^3 - 72255*\[Rho]^4 + 26325*\[Rho]^5 + 26370*\[Rho]^6 - 
        16212*\[Rho]^7 + 2130*\[Rho]^8) + 16*Ec^5*(2860 - 10800*\[Rho] + 
        22689*\[Rho]^2 - 5595*\[Rho]^3 - 144705*\[Rho]^4 + 22095*\[Rho]^5 + 
        48420*\[Rho]^6 - 16212*\[Rho]^7 + 2130*\[Rho]^8) - 
      240*(-1 + 2*Ec)^5*\[Rho]^2*(-9 - 25*\[Rho] + 45*\[Rho]^2 + 15*\[Rho]^3)*
       Log[\[Rho]])))/(1350*(1 - 2*Ec)^2*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r15*(140 - 1960*Ec + 11760*Ec^2 - 44000*Ec^3 + 150400*Ec^4 - 552960*Ec^5 + 
    1635840*Ec^6 - 2903040*Ec^7 + 1612800*Ec^8 + 4659200*Ec^9 - 
    12144640*Ec^10 + 13148160*Ec^11 - 7208960*Ec^12 + 1638400*Ec^13 - 
    6998*\[Rho] + 102292*Ec*\[Rho] - 643992*Ec^2*\[Rho] + 
    2391248*Ec^3*\[Rho] - 6772800*Ec^4*\[Rho] + 19475984*Ec^5*\[Rho] - 
    55537120*Ec^6*\[Rho] + 121657408*Ec^7*\[Rho] - 171796352*Ec^8*\[Rho] + 
    126912000*Ec^9*\[Rho] + 1879040*Ec^10*\[Rho] - 90425344*Ec^11*\[Rho] + 
    75927552*Ec^12*\[Rho] - 28684288*Ec^13*\[Rho] + 9216000*Ec^14*\[Rho] - 
    5292032*Ec^15*\[Rho] + 1605632*Ec^16*\[Rho] + 67574*\[Rho]^2 - 
    976516*Ec*\[Rho]^2 + 6072456*Ec^2*\[Rho]^2 - 21350368*Ec^3*\[Rho]^2 + 
    48088832*Ec^4*\[Rho]^2 - 80519184*Ec^5*\[Rho]^2 + 
    126058464*Ec^6*\[Rho]^2 - 195382592*Ec^7*\[Rho]^2 + 
    231902080*Ec^8*\[Rho]^2 - 149963264*Ec^9*\[Rho]^2 + 
    2460672*Ec^10*\[Rho]^2 + 68765696*Ec^11*\[Rho]^2 - 
    51179520*Ec^12*\[Rho]^2 + 23621632*Ec^13*\[Rho]^2 - 
    10035200*Ec^14*\[Rho]^2 + 2539520*Ec^15*\[Rho]^2 - 
    163840*Ec^16*\[Rho]^2 - 123365*\[Rho]^3 + 1601038*Ec*\[Rho]^3 - 
    8683404*Ec^2*\[Rho]^3 + 25117216*Ec^3*\[Rho]^3 - 41352320*Ec^4*\[Rho]^3 + 
    43233456*Ec^5*\[Rho]^3 - 56321440*Ec^6*\[Rho]^3 + 
    120396160*Ec^7*\[Rho]^3 - 179462656*Ec^8*\[Rho]^3 + 
    139337216*Ec^9*\[Rho]^3 - 49216512*Ec^10*\[Rho]^3 + 
    15198208*Ec^11*\[Rho]^3 - 20434944*Ec^12*\[Rho]^3 + 
    13242368*Ec^13*\[Rho]^3 - 2547712*Ec^14*\[Rho]^3 + 30536*\[Rho]^4 - 
    170944*Ec*\[Rho]^4 - 683856*Ec^2*\[Rho]^4 + 8652008*Ec^3*\[Rho]^4 - 
    31007280*Ec^4*\[Rho]^4 + 51307312*Ec^5*\[Rho]^4 - 
    30323232*Ec^6*\[Rho]^4 - 17719936*Ec^7*\[Rho]^4 + 
    18057472*Ec^8*\[Rho]^4 + 20945920*Ec^9*\[Rho]^4 - 
    17666048*Ec^10*\[Rho]^4 - 10895360*Ec^11*\[Rho]^4 + 
    9281536*Ec^12*\[Rho]^4 + 1511424*Ec^13*\[Rho]^4 - 
    1433600*Ec^14*\[Rho]^4 + 106588*\[Rho]^5 - 1625312*Ec*\[Rho]^5 + 
    10669032*Ec^2*\[Rho]^5 - 38878920*Ec^3*\[Rho]^5 + 
    85875920*Ec^4*\[Rho]^5 - 119700496*Ec^5*\[Rho]^5 + 
    112831584*Ec^6*\[Rho]^5 - 92520384*Ec^7*\[Rho]^5 + 
    86805120*Ec^8*\[Rho]^5 - 70731520*Ec^9*\[Rho]^5 + 
    38484480*Ec^10*\[Rho]^5 - 17116160*Ec^11*\[Rho]^5 + 
    8366080*Ec^12*\[Rho]^5 - 2539520*Ec^13*\[Rho]^5 - 93692*\[Rho]^6 + 
    1263448*Ec*\[Rho]^6 - 7185408*Ec^2*\[Rho]^6 + 21860792*Ec^3*\[Rho]^6 - 
    36762960*Ec^4*\[Rho]^6 + 30973072*Ec^5*\[Rho]^6 - 
    10685024*Ec^6*\[Rho]^6 + 12907456*Ec^7*\[Rho]^6 - 
    35754624*Ec^8*\[Rho]^6 + 40953600*Ec^9*\[Rho]^6 - 
    21838336*Ec^10*\[Rho]^6 + 5958656*Ec^11*\[Rho]^6 - 
    1198080*Ec^12*\[Rho]^6 + 26*\[Rho]^7 + 83276*Ec*\[Rho]^7 - 
    1085136*Ec^2*\[Rho]^7 + 6097448*Ec^3*\[Rho]^7 - 20184912*Ec^4*\[Rho]^7 + 
    38188656*Ec^5*\[Rho]^7 - 37752352*Ec^6*\[Rho]^7 + 
    13747200*Ec^7*\[Rho]^7 + 7452416*Ec^8*\[Rho]^7 - 8072960*Ec^9*\[Rho]^7 + 
    1958400*Ec^10*\[Rho]^7 - 112640*Ec^11*\[Rho]^7 + 24940*\[Rho]^8 - 
    356888*Ec*\[Rho]^8 + 2195424*Ec^2*\[Rho]^8 - 7584456*Ec^3*\[Rho]^8 + 
    16088560*Ec^4*\[Rho]^8 - 21457136*Ec^5*\[Rho]^8 + 
    17512224*Ec^6*\[Rho]^8 - 7908992*Ec^7*\[Rho]^8 + 1448704*Ec^8*\[Rho]^8 + 
    127744*Ec^9*\[Rho]^8 - 43520*Ec^10*\[Rho]^8 - 6886*\[Rho]^9 + 
    97484*Ec*\[Rho]^9 - 592464*Ec^2*\[Rho]^9 + 2019512*Ec^3*\[Rho]^9 - 
    4253840*Ec^4*\[Rho]^9 + 5673536*Ec^5*\[Rho]^9 - 4669440*Ec^6*\[Rho]^9 + 
    2196608*Ec^7*\[Rho]^9 - 464128*Ec^8*\[Rho]^9 + 1222*\[Rho]^10 - 
    17108*Ec*\[Rho]^10 + 102648*Ec^2*\[Rho]^10 - 343320*Ec^3*\[Rho]^10 + 
    700560*Ec^4*\[Rho]^10 - 884160*Ec^5*\[Rho]^10 + 658560*Ec^6*\[Rho]^10 - 
    256640*Ec^7*\[Rho]^10 + 37120*Ec^8*\[Rho]^10 - 85*\[Rho]^11 + 
    1190*Ec*\[Rho]^11 - 7140*Ec^2*\[Rho]^11 + 23800*Ec^3*\[Rho]^11 - 
    47600*Ec^4*\[Rho]^11 + 57120*Ec^5*\[Rho]^11 - 38080*Ec^6*\[Rho]^11 + 
    10880*Ec^7*\[Rho]^11 - 720*(-1 + 2*Ec)^7*\[Rho]^3*
     (14 + 30*\[Rho] - 5*\[Rho]^2 + 20*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    12*(-1 + 2*Ec)*\[Rho]*(180 - 1270*\[Rho] - 5253*\[Rho]^2 + 
      10690*\[Rho]^3 - 5545*\[Rho]^4 - 2010*\[Rho]^5 + 3485*\[Rho]^6 - 
      322*\[Rho]^7 + 45*\[Rho]^8 + 204800*Ec^12*(-1 + \[Rho]^2) + 
      3072*Ec^11*(260 - 60*\[Rho] - 113*\[Rho]^2 + 45*\[Rho]^3) - 
      1024*Ec^10*(1070 - 790*\[Rho] + 178*\[Rho]^2 + 225*\[Rho]^3) - 
      1280*Ec^9*(-236 + 1164*\[Rho] - 769*\[Rho]^2 + 345*\[Rho]^3 + 
        11*\[Rho]^4 + 55*\[Rho]^5) + 1280*Ec^8*(678 + 1182*\[Rho] - 
        945*\[Rho]^2 + 1064*\[Rho]^3 - 63*\[Rho]^4 + 165*\[Rho]^5) + 
      320*Ec^7*(-3740 - 2900*\[Rho] + 3017*\[Rho]^2 - 3297*\[Rho]^3 + 
        1446*\[Rho]^4 + 24*\[Rho]^5 + 140*\[Rho]^6) + 
      64*Ec^6*(11690 + 4220*\[Rho] - 17621*\[Rho]^2 + 5415*\[Rho]^3 - 
        13095*\[Rho]^4 - 11855*\[Rho]^5 + 1505*\[Rho]^6 - 322*\[Rho]^7 + 
        45*\[Rho]^8) + 60*Ec^2*(180 - 1270*\[Rho] - 5869*\[Rho]^2 + 
        9370*\[Rho]^3 - 5325*\[Rho]^4 - 2890*\[Rho]^5 + 3485*\[Rho]^6 - 
        322*\[Rho]^7 + 45*\[Rho]^8) - 12*Ec*(180 - 1270*\[Rho] - 
        5533*\[Rho]^2 + 10090*\[Rho]^3 - 5445*\[Rho]^4 - 2410*\[Rho]^5 + 
        3485*\[Rho]^6 - 322*\[Rho]^7 + 45*\[Rho]^8) + 
      80*Ec^4*(1112 - 3688*\[Rho] - 21158*\[Rho]^2 + 20382*\[Rho]^3 - 
        15240*\[Rho]^4 - 14100*\[Rho]^5 + 9595*\[Rho]^6 - 966*\[Rho]^7 + 
        135*\[Rho]^8) - 40*Ec^3*(808 - 5068*\[Rho] - 25279*\[Rho]^2 + 
        33413*\[Rho]^3 - 20595*\[Rho]^4 - 13905*\[Rho]^5 + 13870*\[Rho]^6 - 
        1288*\[Rho]^7 + 180*\[Rho]^8) - 16*Ec^5*(17820 - 10260*\[Rho] - 
        105327*\[Rho]^2 + 54035*\[Rho]^3 - 71595*\[Rho]^4 - 84165*\[Rho]^5 + 
        33060*\[Rho]^6 - 3864*\[Rho]^7 + 540*\[Rho]^8))*Log[\[Rho]] - 
    720*(-1 + 2*Ec)^7*\[Rho]^3*(14 + 30*\[Rho] - 5*\[Rho]^2 + 20*\[Rho]^3)*
     Log[\[Rho]]^2 - 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (180 - 1270*\[Rho] - 5253*\[Rho]^2 + 10690*\[Rho]^3 - 5545*\[Rho]^4 - 
      2010*\[Rho]^5 + 3485*\[Rho]^6 - 322*\[Rho]^7 + 45*\[Rho]^8 + 
      204800*Ec^12*(-1 + \[Rho]^2) + 3072*Ec^11*(260 - 60*\[Rho] - 
        113*\[Rho]^2 + 45*\[Rho]^3) - 1024*Ec^10*(1070 - 790*\[Rho] + 
        178*\[Rho]^2 + 225*\[Rho]^3) - 1280*Ec^9*(-236 + 1164*\[Rho] - 
        769*\[Rho]^2 + 345*\[Rho]^3 + 11*\[Rho]^4 + 55*\[Rho]^5) + 
      1280*Ec^8*(678 + 1182*\[Rho] - 945*\[Rho]^2 + 1064*\[Rho]^3 - 
        63*\[Rho]^4 + 165*\[Rho]^5) + 320*Ec^7*(-3740 - 2900*\[Rho] + 
        3017*\[Rho]^2 - 3297*\[Rho]^3 + 1446*\[Rho]^4 + 24*\[Rho]^5 + 
        140*\[Rho]^6) + 64*Ec^6*(11690 + 4220*\[Rho] - 17621*\[Rho]^2 + 
        5415*\[Rho]^3 - 13095*\[Rho]^4 - 11855*\[Rho]^5 + 1505*\[Rho]^6 - 
        322*\[Rho]^7 + 45*\[Rho]^8) + 60*Ec^2*(180 - 1270*\[Rho] - 
        5869*\[Rho]^2 + 9370*\[Rho]^3 - 5325*\[Rho]^4 - 2890*\[Rho]^5 + 
        3485*\[Rho]^6 - 322*\[Rho]^7 + 45*\[Rho]^8) - 
      12*Ec*(180 - 1270*\[Rho] - 5533*\[Rho]^2 + 10090*\[Rho]^3 - 
        5445*\[Rho]^4 - 2410*\[Rho]^5 + 3485*\[Rho]^6 - 322*\[Rho]^7 + 
        45*\[Rho]^8) + 80*Ec^4*(1112 - 3688*\[Rho] - 21158*\[Rho]^2 + 
        20382*\[Rho]^3 - 15240*\[Rho]^4 - 14100*\[Rho]^5 + 9595*\[Rho]^6 - 
        966*\[Rho]^7 + 135*\[Rho]^8) - 40*Ec^3*(808 - 5068*\[Rho] - 
        25279*\[Rho]^2 + 33413*\[Rho]^3 - 20595*\[Rho]^4 - 13905*\[Rho]^5 + 
        13870*\[Rho]^6 - 1288*\[Rho]^7 + 180*\[Rho]^8) - 
      16*Ec^5*(17820 - 10260*\[Rho] - 105327*\[Rho]^2 + 54035*\[Rho]^3 - 
        71595*\[Rho]^4 - 84165*\[Rho]^5 + 33060*\[Rho]^6 - 3864*\[Rho]^7 + 
        540*\[Rho]^8) - 120*(1 - 2*Ec)^6*\[Rho]^2*(14 + 30*\[Rho] - 
        5*\[Rho]^2 + 20*\[Rho]^3)*Log[\[Rho]])))/
  (900*(-1 + 2*Ec)^3*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r17*(227 - 4738*Ec + 39348*Ec^2 - 192072*Ec^3 + 762000*Ec^4 - 
    2963536*Ec^5 + 9511520*Ec^6 - 19321152*Ec^7 + 15264128*Ec^8 + 
    26956800*Ec^9 - 91873280*Ec^10 + 116371456*Ec^11 - 73842688*Ec^12 + 
    15020032*Ec^13 + 12083200*Ec^14 - 11354112*Ec^15 + 3571712*Ec^16 + 
    1804*\[Rho] - 15656*Ec*\[Rho] + 26736*Ec^2*\[Rho] + 238112*Ec^3*\[Rho] - 
    2117248*Ec^4*\[Rho] + 10290928*Ec^5*\[Rho] - 32549152*Ec^6*\[Rho] + 
    58675136*Ec^7*\[Rho] - 29812864*Ec^8*\[Rho] - 104059392*Ec^9*\[Rho] + 
    254491648*Ec^10*\[Rho] - 265644032*Ec^11*\[Rho] + 
    150564864*Ec^12*\[Rho] - 47534080*Ec^13*\[Rho] + 5922816*Ec^14*\[Rho] + 
    1884160*Ec^15*\[Rho] - 163840*Ec^16*\[Rho] + 32225*\[Rho]^2 - 
    559102*Ec*\[Rho]^2 + 4136196*Ec^2*\[Rho]^2 - 16811344*Ec^3*\[Rho]^2 + 
    40135040*Ec^4*\[Rho]^2 - 53183376*Ec^5*\[Rho]^2 + 
    18556128*Ec^6*\[Rho]^2 + 73083264*Ec^7*\[Rho]^2 - 
    177890304*Ec^8*\[Rho]^2 + 225595904*Ec^9*\[Rho]^2 - 
    186600448*Ec^10*\[Rho]^2 + 119887872*Ec^11*\[Rho]^2 - 
    77565952*Ec^12*\[Rho]^2 + 37474304*Ec^13*\[Rho]^2 - 
    5726208*Ec^14*\[Rho]^2 - 121304*\[Rho]^3 + 1765456*Ec*\[Rho]^3 - 
    10947936*Ec^2*\[Rho]^3 + 37824568*Ec^3*\[Rho]^3 - 
    79892240*Ec^4*\[Rho]^3 + 104740656*Ec^5*\[Rho]^3 - 
    75317280*Ec^6*\[Rho]^3 + 5236608*Ec^7*\[Rho]^3 + 28781824*Ec^8*\[Rho]^3 + 
    25287680*Ec^9*\[Rho]^3 - 99762176*Ec^10*\[Rho]^3 + 
    110596096*Ec^11*\[Rho]^3 - 77873152*Ec^12*\[Rho]^3 + 
    37949440*Ec^13*\[Rho]^3 - 7987200*Ec^14*\[Rho]^3 + 160278*\[Rho]^4 - 
    2233572*Ec*\[Rho]^4 + 13458792*Ec^2*\[Rho]^4 - 47464600*Ec^3*\[Rho]^4 + 
    109305040*Ec^4*\[Rho]^4 - 165803920*Ec^5*\[Rho]^4 + 
    151726560*Ec^6*\[Rho]^4 - 66041280*Ec^7*\[Rho]^4 + 
    19164800*Ec^8*\[Rho]^4 - 74167040*Ec^9*\[Rho]^4 + 
    147337728*Ec^10*\[Rho]^4 - 143834112*Ec^11*\[Rho]^4 + 
    74975232*Ec^12*\[Rho]^4 - 16793600*Ec^13*\[Rho]^4 - 23632*\[Rho]^5 + 
    243488*Ec*\[Rho]^5 - 791808*Ec^2*\[Rho]^5 - 1241688*Ec^3*\[Rho]^5 + 
    19269840*Ec^4*\[Rho]^5 - 68547888*Ec^5*\[Rho]^5 + 
    121314336*Ec^6*\[Rho]^5 - 114471744*Ec^7*\[Rho]^5 + 
    47957376*Ec^8*\[Rho]^5 + 15230720*Ec^9*\[Rho]^5 - 
    38058496*Ec^10*\[Rho]^5 + 28548096*Ec^11*\[Rho]^5 - 
    9308160*Ec^12*\[Rho]^5 - 117854*\[Rho]^6 + 1668916*Ec*\[Rho]^6 - 
    10146216*Ec^2*\[Rho]^6 + 36284168*Ec^3*\[Rho]^6 - 
    82173232*Ec^4*\[Rho]^6 + 114836464*Ec^5*\[Rho]^6 - 
    93329056*Ec^6*\[Rho]^6 + 45306112*Ec^7*\[Rho]^6 - 
    27426560*Ec^8*\[Rho]^6 + 28690688*Ec^9*\[Rho]^6 - 
    15142400*Ec^10*\[Rho]^6 + 1751040*Ec^11*\[Rho]^6 + 58200*\[Rho]^7 - 
    703248*Ec*\[Rho]^7 + 3438624*Ec^2*\[Rho]^7 - 8283896*Ec^3*\[Rho]^7 + 
    8392400*Ec^4*\[Rho]^7 + 3478416*Ec^5*\[Rho]^7 - 15821024*Ec^6*\[Rho]^7 + 
    9312384*Ec^7*\[Rho]^7 + 6496512*Ec^8*\[Rho]^7 - 8895744*Ec^9*\[Rho]^7 + 
    2536960*Ec^10*\[Rho]^7 + 16679*\[Rho]^8 - 254266*Ec*\[Rho]^8 + 
    1670916*Ec^2*\[Rho]^8 - 6153248*Ec^3*\[Rho]^8 + 13921120*Ec^4*\[Rho]^8 - 
    19955808*Ec^5*\[Rho]^8 + 17862848*Ec^6*\[Rho]^8 - 9212416*Ec^7*\[Rho]^8 + 
    2123520*Ec^8*\[Rho]^8 - 7228*\[Rho]^9 + 101192*Ec*\[Rho]^9 - 
    607152*Ec^2*\[Rho]^9 + 2029560*Ec^3*\[Rho]^9 - 4127760*Ec^4*\[Rho]^9 + 
    5245824*Ec^5*\[Rho]^9 - 4109056*Ec^6*\[Rho]^9 + 1855616*Ec^7*\[Rho]^9 - 
    387840*Ec^8*\[Rho]^9 + 605*\[Rho]^10 - 8470*Ec*\[Rho]^10 + 
    50820*Ec^2*\[Rho]^10 - 169400*Ec^3*\[Rho]^10 + 338800*Ec^4*\[Rho]^10 - 
    406560*Ec^5*\[Rho]^10 + 271040*Ec^6*\[Rho]^10 - 77440*Ec^7*\[Rho]^10 - 
    720*(-1 + 2*Ec)^7*\[Rho]^2*(9 + 40*\[Rho] + 45*\[Rho]^2 + 20*\[Rho]^3)*
     Log[1 - 2*Ec]^2 + 12*(-1 + 2*Ec)*(-65 + 400*\[Rho] - 4498*\[Rho]^2 + 
      2800*\[Rho]^3 + 430*\[Rho]^4 - 3640*\[Rho]^5 + 790*\[Rho]^6 + 
      4648*\[Rho]^7 - 865*\[Rho]^8 + 204800*Ec^12*(1 + \[Rho]^2) + 
      3072*Ec^11*(-260 + 60*\[Rho] + 67*\[Rho]^2 + 45*\[Rho]^3) - 
      1024*Ec^10*(-1185 + 440*\[Rho] + 1473*\[Rho]^2 + 285*\[Rho]^3) - 
      1280*Ec^9*(604 - 136*\[Rho] - 949*\[Rho]^2 - 31*\[Rho]^3 + 
        79*\[Rho]^4 + 215*\[Rho]^5) + 1280*Ec^8*(-57 + 432*\[Rho] + 
        870*\[Rho]^2 + 196*\[Rho]^3 + 173*\[Rho]^4 + 645*\[Rho]^5) + 
      320*Ec^7*(1440 - 2720*\[Rho] - 7383*\[Rho]^2 - 1605*\[Rho]^3 - 
        78*\[Rho]^4 - 1344*\[Rho]^5 + 780*\[Rho]^6) + 
      12*Ec*(65 - 400*\[Rho] + 4678*\[Rho]^2 - 2000*\[Rho]^3 + 470*\[Rho]^4 + 
        4040*\[Rho]^5 - 790*\[Rho]^6 - 4648*\[Rho]^7 + 865*\[Rho]^8) - 
      60*Ec^2*(65 - 400*\[Rho] + 4894*\[Rho]^2 - 1040*\[Rho]^3 + 
        1550*\[Rho]^4 + 4520*\[Rho]^5 - 790*\[Rho]^6 - 4648*\[Rho]^7 + 
        865*\[Rho]^8) - 64*Ec^6*(5250 - 9560*\[Rho] - 18489*\[Rho]^2 - 
        8475*\[Rho]^3 + 10850*\[Rho]^4 + 21165*\[Rho]^5 + 10070*\[Rho]^6 - 
        4648*\[Rho]^7 + 865*\[Rho]^8) - 80*Ec^4*(468 - 1712*\[Rho] + 
        15348*\[Rho]^2 + 738*\[Rho]^3 + 14145*\[Rho]^4 + 27270*\[Rho]^5 + 
        2730*\[Rho]^6 - 13944*\[Rho]^7 + 2595*\[Rho]^8) + 
      40*Ec^3*(302 - 1682*\[Rho] + 20489*\[Rho]^2 - 643*\[Rho]^3 + 
        11815*\[Rho]^4 + 24165*\[Rho]^5 - 1170*\[Rho]^6 - 18592*\[Rho]^7 + 
        3460*\[Rho]^8) + 16*Ec^5*(8160 - 18120*\[Rho] + 37407*\[Rho]^2 - 
        9595*\[Rho]^3 + 84055*\[Rho]^4 + 168525*\[Rho]^5 + 38640*\[Rho]^6 - 
        55776*\[Rho]^7 + 10380*\[Rho]^8))*Log[\[Rho]] - 
    720*(-1 + 2*Ec)^7*\[Rho]^2*(9 + 40*\[Rho] + 45*\[Rho]^2 + 20*\[Rho]^3)*
     Log[\[Rho]]^2 - 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-65 + 400*\[Rho] - 
      4498*\[Rho]^2 + 2800*\[Rho]^3 + 430*\[Rho]^4 - 3640*\[Rho]^5 + 
      790*\[Rho]^6 + 4648*\[Rho]^7 - 865*\[Rho]^8 + 
      204800*Ec^12*(1 + \[Rho]^2) + 3072*Ec^11*(-260 + 60*\[Rho] + 
        67*\[Rho]^2 + 45*\[Rho]^3) - 1024*Ec^10*(-1185 + 440*\[Rho] + 
        1473*\[Rho]^2 + 285*\[Rho]^3) - 1280*Ec^9*(604 - 136*\[Rho] - 
        949*\[Rho]^2 - 31*\[Rho]^3 + 79*\[Rho]^4 + 215*\[Rho]^5) + 
      1280*Ec^8*(-57 + 432*\[Rho] + 870*\[Rho]^2 + 196*\[Rho]^3 + 
        173*\[Rho]^4 + 645*\[Rho]^5) + 320*Ec^7*(1440 - 2720*\[Rho] - 
        7383*\[Rho]^2 - 1605*\[Rho]^3 - 78*\[Rho]^4 - 1344*\[Rho]^5 + 
        780*\[Rho]^6) + 12*Ec*(65 - 400*\[Rho] + 4678*\[Rho]^2 - 
        2000*\[Rho]^3 + 470*\[Rho]^4 + 4040*\[Rho]^5 - 790*\[Rho]^6 - 
        4648*\[Rho]^7 + 865*\[Rho]^8) - 60*Ec^2*(65 - 400*\[Rho] + 
        4894*\[Rho]^2 - 1040*\[Rho]^3 + 1550*\[Rho]^4 + 4520*\[Rho]^5 - 
        790*\[Rho]^6 - 4648*\[Rho]^7 + 865*\[Rho]^8) - 
      64*Ec^6*(5250 - 9560*\[Rho] - 18489*\[Rho]^2 - 8475*\[Rho]^3 + 
        10850*\[Rho]^4 + 21165*\[Rho]^5 + 10070*\[Rho]^6 - 4648*\[Rho]^7 + 
        865*\[Rho]^8) - 80*Ec^4*(468 - 1712*\[Rho] + 15348*\[Rho]^2 + 
        738*\[Rho]^3 + 14145*\[Rho]^4 + 27270*\[Rho]^5 + 2730*\[Rho]^6 - 
        13944*\[Rho]^7 + 2595*\[Rho]^8) + 40*Ec^3*(302 - 1682*\[Rho] + 
        20489*\[Rho]^2 - 643*\[Rho]^3 + 11815*\[Rho]^4 + 24165*\[Rho]^5 - 
        1170*\[Rho]^6 - 18592*\[Rho]^7 + 3460*\[Rho]^8) + 
      16*Ec^5*(8160 - 18120*\[Rho] + 37407*\[Rho]^2 - 9595*\[Rho]^3 + 
        84055*\[Rho]^4 + 168525*\[Rho]^5 + 38640*\[Rho]^6 - 55776*\[Rho]^7 + 
        10380*\[Rho]^8) - 120*(1 - 2*Ec)^6*\[Rho]^2*(9 + 40*\[Rho] + 
        45*\[Rho]^2 + 20*\[Rho]^3)*Log[\[Rho]])))/
  (1800*(-1 + 2*Ec)^3*mb^5*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r18*(-420 + 5880*Ec - 35280*Ec^2 + 132000*Ec^3 - 451200*Ec^4 + 
    1658880*Ec^5 - 4907520*Ec^6 + 8709120*Ec^7 - 4838400*Ec^8 - 
    13977600*Ec^9 + 36433920*Ec^10 - 39444480*Ec^11 + 21626880*Ec^12 - 
    4915200*Ec^13 + 34655*\[Rho] - 497530*Ec*\[Rho] + 3071700*Ec^2*\[Rho] - 
    11217000*Ec^3*\[Rho] + 31752240*Ec^4*\[Rho] - 92745600*Ec^5*\[Rho] + 
    264563200*Ec^6*\[Rho] - 566662400*Ec^7*\[Rho] + 763660800*Ec^8*\[Rho] - 
    495976960*Ec^9*\[Rho] - 131292160*Ec^10*\[Rho] + 507893760*Ec^11*\[Rho] - 
    379392000*Ec^12*\[Rho] + 126566400*Ec^13*\[Rho] - 37847040*Ec^14*\[Rho] + 
    28180480*Ec^15*\[Rho] - 10158080*Ec^16*\[Rho] - 330195*\[Rho]^2 + 
    4673490*Ec*\[Rho]^2 - 28396260*Ec^2*\[Rho]^2 + 97715160*Ec^3*\[Rho]^2 - 
    218834640*Ec^4*\[Rho]^2 + 381008832*Ec^5*\[Rho]^2 - 
    641782656*Ec^6*\[Rho]^2 + 1015880448*Ec^7*\[Rho]^2 - 
    1146837504*Ec^8*\[Rho]^2 + 646605312*Ec^9*\[Rho]^2 + 
    76409856*Ec^10*\[Rho]^2 - 282789888*Ec^11*\[Rho]^2 + 
    52015104*Ec^12*\[Rho]^2 + 83263488*Ec^13*\[Rho]^2 - 
    39911424*Ec^14*\[Rho]^2 + 983040*Ec^16*\[Rho]^2 + 792870*\[Rho]^3 - 
    10363260*Ec*\[Rho]^3 + 56977920*Ec^2*\[Rho]^3 - 170934000*Ec^3*\[Rho]^3 + 
    311684160*Ec^4*\[Rho]^3 - 414143712*Ec^5*\[Rho]^3 + 
    617107008*Ec^6*\[Rho]^3 - 1089559296*Ec^7*\[Rho]^3 + 
    1440724992*Ec^8*\[Rho]^3 - 1109824512*Ec^9*\[Rho]^3 + 
    447074304*Ec^10*\[Rho]^3 - 211623936*Ec^11*\[Rho]^3 + 
    295821312*Ec^12*\[Rho]^3 - 212803584*Ec^13*\[Rho]^3 + 
    48021504*Ec^14*\[Rho]^3 - 515180*\[Rho]^4 + 5579680*Ec*\[Rho]^4 - 
    22984200*Ec^2*\[Rho]^4 + 36590400*Ec^3*\[Rho]^4 + 
    23189280*Ec^4*\[Rho]^4 - 157218336*Ec^5*\[Rho]^4 + 
    103864512*Ec^6*\[Rho]^4 + 356123904*Ec^7*\[Rho]^4 - 
    778526208*Ec^8*\[Rho]^4 + 511252480*Ec^9*\[Rho]^4 + 
    175163392*Ec^10*\[Rho]^4 - 518467584*Ec^11*\[Rho]^4 + 
    418332672*Ec^12*\[Rho]^4 - 195354624*Ec^13*\[Rho]^4 + 
    43008000*Ec^14*\[Rho]^4 - 361170*\[Rho]^5 + 6364980*Ec*\[Rho]^5 - 
    47263680*Ec^2*\[Rho]^5 + 201731280*Ec^3*\[Rho]^5 - 
    543789120*Ec^4*\[Rho]^5 + 918825696*Ec^5*\[Rho]^5 - 
    847349184*Ec^6*\[Rho]^5 + 129485184*Ec^7*\[Rho]^5 + 
    496761600*Ec^8*\[Rho]^5 - 213527040*Ec^9*\[Rho]^5 - 
    539108352*Ec^10*\[Rho]^5 + 766507008*Ec^11*\[Rho]^5 - 
    421122048*Ec^12*\[Rho]^5 + 94371840*Ec^13*\[Rho]^5 + 191130*\[Rho]^6 - 
    2765460*Ec*\[Rho]^6 + 16874640*Ec^2*\[Rho]^6 - 48855600*Ec^3*\[Rho]^6 + 
    45730560*Ec^4*\[Rho]^6 + 111473760*Ec^5*\[Rho]^6 - 
    418392000*Ec^6*\[Rho]^6 + 632257920*Ec^7*\[Rho]^6 - 
    520392960*Ec^8*\[Rho]^6 + 157632000*Ec^9*\[Rho]^6 + 
    125598720*Ec^10*\[Rho]^6 - 153200640*Ec^11*\[Rho]^6 + 
    53637120*Ec^12*\[Rho]^6 + 482920*\[Rho]^7 - 6505640*Ec*\[Rho]^7 + 
    37247160*Ec^2*\[Rho]^7 - 128256160*Ec^3*\[Rho]^7 + 
    279686240*Ec^4*\[Rho]^7 - 366028512*Ec^5*\[Rho]^7 + 
    271485376*Ec^6*\[Rho]^7 - 155356928*Ec^7*\[Rho]^7 + 
    190401024*Ec^8*\[Rho]^7 - 216463872*Ec^9*\[Rho]^7 + 
    104033280*Ec^10*\[Rho]^7 - 11366400*Ec^11*\[Rho]^7 - 195120*\[Rho]^8 + 
    1980360*Ec*\[Rho]^8 - 6622920*Ec^2*\[Rho]^8 + 463200*Ec^3*\[Rho]^8 + 
    56185440*Ec^4*\[Rho]^8 - 166741728*Ec^5*\[Rho]^8 + 
    218549952*Ec^6*\[Rho]^8 - 114161664*Ec^7*\[Rho]^8 - 
    29501952*Ec^8*\[Rho]^8 + 56243712*Ec^9*\[Rho]^8 - 
    16081920*Ec^10*\[Rho]^8 - 146445*\[Rho]^9 + 2184870*Ec*\[Rho]^9 - 
    14051700*Ec^2*\[Rho]^9 + 50679000*Ec^3*\[Rho]^9 - 
    112396080*Ec^4*\[Rho]^9 + 157878816*Ec^5*\[Rho]^9 - 
    138205632*Ec^6*\[Rho]^9 + 69603456*Ec^7*\[Rho]^9 - 
    15670272*Ec^8*\[Rho]^9 + 51065*\[Rho]^10 - 714910*Ec*\[Rho]^10 + 
    4289460*Ec^2*\[Rho]^10 - 14338280*Ec^3*\[Rho]^10 + 
    29157520*Ec^4*\[Rho]^10 - 36986016*Ec^5*\[Rho]^10 + 
    28758464*Ec^6*\[Rho]^10 - 12751744*Ec^7*\[Rho]^10 + 
    2572800*Ec^8*\[Rho]^10 - 4110*\[Rho]^11 + 57540*Ec*\[Rho]^11 - 
    345240*Ec^2*\[Rho]^11 + 1150800*Ec^3*\[Rho]^11 - 2301600*Ec^4*\[Rho]^11 + 
    2761920*Ec^5*\[Rho]^11 - 1841280*Ec^6*\[Rho]^11 + 526080*Ec^7*\[Rho]^11 + 
    3600*(-1 + 2*Ec)^7*\[Rho]^3*(3 + 65*\[Rho] - 6*\[Rho]^2 + 24*\[Rho]^3)*
     Log[1 - 2*Ec]^2 - 60*(-1 + 2*Ec)*\[Rho]*(103 - 423*\[Rho] - 
      6141*\[Rho]^2 + 13607*\[Rho]^3 - 10905*\[Rho]^4 + 747*\[Rho]^5 - 
      2127*\[Rho]^6 + 6261*\[Rho]^7 - 1122*\[Rho]^8 + 
      81920*Ec^12*(-2 + 3*\[Rho]^2) + 6144*Ec^11*(104 - 24*\[Rho] - 
        63*\[Rho]^2 + 27*\[Rho]^3) - 3072*Ec^10*(299 - 279*\[Rho] + 
        67*\[Rho]^2 + 183*\[Rho]^3) - 512*Ec^9*(-800 + 4050*\[Rho] - 
        2175*\[Rho]^2 - 1007*\[Rho]^3 + 321*\[Rho]^4 + 585*\[Rho]^5) + 
      768*Ec^8*(535 + 3585*\[Rho] - 2115*\[Rho]^2 + 281*\[Rho]^3 + 
        698*\[Rho]^4 + 1170*\[Rho]^5) + 384*Ec^7*(-1810 - 5760*\[Rho] + 
        4025*\[Rho]^2 - 2117*\[Rho]^3 - 1536*\[Rho]^4 - 852*\[Rho]^5 + 
        700*\[Rho]^6) + 12*Ec*(-103 + 423*\[Rho] + 6201*\[Rho]^2 - 
        12307*\[Rho]^3 + 10785*\[Rho]^4 - 267*\[Rho]^5 + 2127*\[Rho]^6 - 
        6261*\[Rho]^7 + 1122*\[Rho]^8) - 60*Ec^2*(-103 + 423*\[Rho] + 
        6273*\[Rho]^2 - 10747*\[Rho]^3 + 10641*\[Rho]^4 + 309*\[Rho]^5 + 
        2127*\[Rho]^6 - 6261*\[Rho]^7 + 1122*\[Rho]^8) - 
      240*Ec^4*(-220 + 180*\[Rho] + 6854*\[Rho]^2 - 7418*\[Rho]^3 + 
        10071*\[Rho]^4 + 5577*\[Rho]^5 + 4039*\[Rho]^6 - 6261*\[Rho]^7 + 
        1122*\[Rho]^8) - 64*Ec^6*(-7056 - 16884*\[Rho] + 22452*\[Rho]^2 - 
        14536*\[Rho]^3 + 4749*\[Rho]^4 + 23067*\[Rho]^5 + 13911*\[Rho]^6 - 
        6261*\[Rho]^7 + 1122*\[Rho]^8) + 80*Ec^3*(-233 + 792*\[Rho] + 
        12831*\[Rho]^2 - 18071*\[Rho]^3 + 20826*\[Rho]^4 + 4149*\[Rho]^5 + 
        5472*\[Rho]^6 - 12522*\[Rho]^7 + 2244*\[Rho]^8) + 
      96*Ec^5*(-1802 - 2688*\[Rho] + 17469*\[Rho]^2 - 13699*\[Rho]^3 + 
        18733*\[Rho]^4 + 23511*\[Rho]^5 + 13062*\[Rho]^6 - 12522*\[Rho]^7 + 
        2244*\[Rho]^8))*Log[\[Rho]] + 3600*(-1 + 2*Ec)^7*\[Rho]^3*
     (3 + 65*\[Rho] - 6*\[Rho]^2 + 24*\[Rho]^3)*Log[\[Rho]]^2 + 
    60*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(103 - 423*\[Rho] - 6141*\[Rho]^2 + 
      13607*\[Rho]^3 - 10905*\[Rho]^4 + 747*\[Rho]^5 - 2127*\[Rho]^6 + 
      6261*\[Rho]^7 - 1122*\[Rho]^8 + 81920*Ec^12*(-2 + 3*\[Rho]^2) + 
      6144*Ec^11*(104 - 24*\[Rho] - 63*\[Rho]^2 + 27*\[Rho]^3) - 
      3072*Ec^10*(299 - 279*\[Rho] + 67*\[Rho]^2 + 183*\[Rho]^3) - 
      512*Ec^9*(-800 + 4050*\[Rho] - 2175*\[Rho]^2 - 1007*\[Rho]^3 + 
        321*\[Rho]^4 + 585*\[Rho]^5) + 768*Ec^8*(535 + 3585*\[Rho] - 
        2115*\[Rho]^2 + 281*\[Rho]^3 + 698*\[Rho]^4 + 1170*\[Rho]^5) + 
      384*Ec^7*(-1810 - 5760*\[Rho] + 4025*\[Rho]^2 - 2117*\[Rho]^3 - 
        1536*\[Rho]^4 - 852*\[Rho]^5 + 700*\[Rho]^6) + 
      12*Ec*(-103 + 423*\[Rho] + 6201*\[Rho]^2 - 12307*\[Rho]^3 + 
        10785*\[Rho]^4 - 267*\[Rho]^5 + 2127*\[Rho]^6 - 6261*\[Rho]^7 + 
        1122*\[Rho]^8) - 60*Ec^2*(-103 + 423*\[Rho] + 6273*\[Rho]^2 - 
        10747*\[Rho]^3 + 10641*\[Rho]^4 + 309*\[Rho]^5 + 2127*\[Rho]^6 - 
        6261*\[Rho]^7 + 1122*\[Rho]^8) - 240*Ec^4*(-220 + 180*\[Rho] + 
        6854*\[Rho]^2 - 7418*\[Rho]^3 + 10071*\[Rho]^4 + 5577*\[Rho]^5 + 
        4039*\[Rho]^6 - 6261*\[Rho]^7 + 1122*\[Rho]^8) - 
      64*Ec^6*(-7056 - 16884*\[Rho] + 22452*\[Rho]^2 - 14536*\[Rho]^3 + 
        4749*\[Rho]^4 + 23067*\[Rho]^5 + 13911*\[Rho]^6 - 6261*\[Rho]^7 + 
        1122*\[Rho]^8) + 80*Ec^3*(-233 + 792*\[Rho] + 12831*\[Rho]^2 - 
        18071*\[Rho]^3 + 20826*\[Rho]^4 + 4149*\[Rho]^5 + 5472*\[Rho]^6 - 
        12522*\[Rho]^7 + 2244*\[Rho]^8) + 96*Ec^5*(-1802 - 2688*\[Rho] + 
        17469*\[Rho]^2 - 13699*\[Rho]^3 + 18733*\[Rho]^4 + 23511*\[Rho]^5 + 
        13062*\[Rho]^6 - 12522*\[Rho]^7 + 2244*\[Rho]^8) - 
      120*(1 - 2*Ec)^6*\[Rho]^2*(3 + 65*\[Rho] - 6*\[Rho]^2 + 24*\[Rho]^3)*
       Log[\[Rho]])))/(5400*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r12*(1260 - 17640*Ec + 105840*Ec^2 - 396000*Ec^3 + 1353600*Ec^4 - 
    4976640*Ec^5 + 14722560*Ec^6 - 26127360*Ec^7 + 14515200*Ec^8 + 
    41932800*Ec^9 - 109301760*Ec^10 + 118333440*Ec^11 - 64880640*Ec^12 + 
    14745600*Ec^13 + 8995*\[Rho] - 141650*Ec*\[Rho] + 959940*Ec^2*\[Rho] - 
    3778440*Ec^3*\[Rho] + 10857840*Ec^4*\[Rho] - 31121760*Ec^5*\[Rho] + 
    95036480*Ec^6*\[Rho] - 236467840*Ec^7*\[Rho] + 389594880*Ec^8*\[Rho] - 
    348853760*Ec^9*\[Rho] + 29547520*Ec^10*\[Rho] + 285788160*Ec^11*\[Rho] - 
    292270080*Ec^12*\[Rho] + 116121600*Ec^13*\[Rho] - 29245440*Ec^14*\[Rho] + 
    26378240*Ec^15*\[Rho] - 12451840*Ec^16*\[Rho] - 18675*\[Rho]^2 + 
    260370*Ec*\[Rho]^2 - 1554660*Ec^2*\[Rho]^2 + 5434680*Ec^3*\[Rho]^2 - 
    13958160*Ec^4*\[Rho]^2 + 32930208*Ec^5*\[Rho]^2 - 
    69426624*Ec^6*\[Rho]^2 + 94303872*Ec^7*\[Rho]^2 - 
    12454656*Ec^8*\[Rho]^2 - 227799552*Ec^9*\[Rho]^2 + 
    473723904*Ec^10*\[Rho]^2 - 495409152*Ec^11*\[Rho]^2 + 
    313921536*Ec^12*\[Rho]^2 - 154902528*Ec^13*\[Rho]^2 + 
    87343104*Ec^14*\[Rho]^2 - 34897920*Ec^15*\[Rho]^2 + 
    1966080*Ec^16*\[Rho]^2 - 74430*\[Rho]^3 + 981180*Ec*\[Rho]^3 - 
    5331600*Ec^2*\[Rho]^3 + 15176640*Ec^3*\[Rho]^3 - 22362720*Ec^4*\[Rho]^3 + 
    2102976*Ec^5*\[Rho]^3 + 83966592*Ec^6*\[Rho]^3 - 
    232023552*Ec^7*\[Rho]^3 + 181596672*Ec^8*\[Rho]^3 + 
    555297792*Ec^9*\[Rho]^3 - 1786109952*Ec^10*\[Rho]^3 + 
    2295668736*Ec^11*\[Rho]^3 - 1572888576*Ec^12*\[Rho]^3 + 
    595378176*Ec^13*\[Rho]^3 - 114130944*Ec^14*\[Rho]^3 - 18220*\[Rho]^4 + 
    801440*Ec*\[Rho]^4 - 8647560*Ec^2*\[Rho]^4 + 43518000*Ec^3*\[Rho]^4 - 
    133023360*Ec^4*\[Rho]^4 + 322834752*Ec^5*\[Rho]^4 - 
    725829504*Ec^6*\[Rho]^4 + 1224413952*Ec^7*\[Rho]^4 - 
    910462464*Ec^8*\[Rho]^4 - 926080000*Ec^9*\[Rho]^4 + 
    2889691136*Ec^10*\[Rho]^4 - 2997829632*Ec^11*\[Rho]^4 + 
    1654480896*Ec^12*\[Rho]^4 - 488374272*Ec^13*\[Rho]^4 + 
    51118080*Ec^14*\[Rho]^4 + 1101750*\[Rho]^5 - 16837500*Ec*\[Rho]^5 + 
    111175200*Ec^2*\[Rho]^5 - 418974720*Ec^3*\[Rho]^5 + 
    1019256480*Ec^4*\[Rho]^5 - 1747119936*Ec^5*\[Rho]^5 + 
    2246566656*Ec^6*\[Rho]^5 - 2123261952*Ec^7*\[Rho]^5 + 
    1126545408*Ec^8*\[Rho]^5 + 356904960*Ec^9*\[Rho]^5 - 
    1351139328*Ec^10*\[Rho]^5 + 1291911168*Ec^11*\[Rho]^5 - 
    604717056*Ec^12*\[Rho]^5 + 106758144*Ec^13*\[Rho]^5 - 2138310*\[Rho]^6 + 
    30025260*Ec*\[Rho]^6 - 180428400*Ec^2*\[Rho]^6 + 
    619619040*Ec^3*\[Rho]^6 - 1355891040*Ec^4*\[Rho]^6 + 
    1970398080*Ec^5*\[Rho]^6 - 1923116160*Ec^6*\[Rho]^6 + 
    1321946880*Ec^7*\[Rho]^6 - 772738560*Ec^8*\[Rho]^6 + 
    377871360*Ec^9*\[Rho]^6 + 13424640*Ec^10*\[Rho]^6 - 
    158330880*Ec^11*\[Rho]^6 + 58613760*Ec^12*\[Rho]^6 + 1335200*\[Rho]^7 - 
    16988920*Ec*\[Rho]^7 + 90006360*Ec^2*\[Rho]^7 - 263311280*Ec^3*\[Rho]^7 + 
    449872960*Ec^4*\[Rho]^7 - 413033088*Ec^5*\[Rho]^7 + 
    145844864*Ec^6*\[Rho]^7 - 50017792*Ec^7*\[Rho]^7 + 
    240439296*Ec^8*\[Rho]^7 - 301529088*Ec^9*\[Rho]^7 + 
    128962560*Ec^10*\[Rho]^7 - 10997760*Ec^11*\[Rho]^7 - 30720*\[Rho]^8 - 
    545880*Ec*\[Rho]^8 + 10107000*Ec^2*\[Rho]^8 - 61860240*Ec^3*\[Rho]^8 + 
    199125120*Ec^4*\[Rho]^8 - 373891776*Ec^5*\[Rho]^8 + 
    404836608*Ec^6*\[Rho]^8 - 210482688*Ec^7*\[Rho]^8 - 
    6784512*Ec^8*\[Rho]^8 + 55830528*Ec^9*\[Rho]^8 - 
    15851520*Ec^10*\[Rho]^8 - 217305*\[Rho]^9 + 3169710*Ec*\[Rho]^9 - 
    19910340*Ec^2*\[Rho]^9 + 70096200*Ec^3*\[Rho]^9 - 
    151404240*Ec^4*\[Rho]^9 + 206329248*Ec^5*\[Rho]^9 - 
    174680256*Ec^6*\[Rho]^9 + 85193088*Ec^7*\[Rho]^9 - 
    18740736*Ec^8*\[Rho]^9 + 54265*\[Rho]^10 - 759710*Ec*\[Rho]^10 + 
    4558260*Ec^2*\[Rho]^10 - 15230680*Ec^3*\[Rho]^10 + 
    30899120*Ec^4*\[Rho]^10 - 38916384*Ec^5*\[Rho]^10 + 
    29765824*Ec^6*\[Rho]^10 - 12771968*Ec^7*\[Rho]^10 + 
    2429952*Ec^8*\[Rho]^10 - 3810*\[Rho]^11 + 53340*Ec*\[Rho]^11 - 
    320040*Ec^2*\[Rho]^11 + 1066800*Ec^3*\[Rho]^11 - 2133600*Ec^4*\[Rho]^11 + 
    2560320*Ec^5*\[Rho]^11 - 1706880*Ec^6*\[Rho]^11 + 487680*Ec^7*\[Rho]^11 - 
    3600*(-1 + 2*Ec)^7*\[Rho]^3*(9 - \[Rho] + 18*\[Rho]^2 + 24*\[Rho]^3)*
     Log[1 - 2*Ec]^2 + 60*(-1 + 2*Ec)*\[Rho]*(-131 - 9*\[Rho] - 
      507*\[Rho]^2 + 4553*\[Rho]^3 - 11775*\[Rho]^4 + 741*\[Rho]^5 + 
      14199*\[Rho]^6 - 8133*\[Rho]^7 + 1062*\[Rho]^8 + 
      81920*Ec^12*(4 + 3*\[Rho]^2) + 12288*Ec^11*(-104 + 24*\[Rho] - 
        135*\[Rho]^2 + 27*\[Rho]^3) - 3072*Ec^10*(-623 + 343*\[Rho] - 
        1065*\[Rho]^2 + 495*\[Rho]^3) + 1024*Ec^9*(-1100 + 1545*\[Rho] - 
        2355*\[Rho]^2 + 2746*\[Rho]^3 - 564*\[Rho]^4 + 282*\[Rho]^5) - 
      768*Ec^8*(395 + 1665*\[Rho] - 75*\[Rho]^2 + 2649*\[Rho]^3 - 
        2712*\[Rho]^4 + 1128*\[Rho]^5) - 768*Ec^7*(-1185 - 760*\[Rho] - 
        1215*\[Rho]^2 + 181*\[Rho]^3 + 2406*\[Rho]^4 - 1743*\[Rho]^5 + 
        416*\[Rho]^6) + 60*Ec^2*(-131 - 9*\[Rho] - 903*\[Rho]^2 + 
        4597*\[Rho]^3 - 12567*\[Rho]^4 - 315*\[Rho]^5 + 14199*\[Rho]^6 - 
        8133*\[Rho]^7 + 1062*\[Rho]^8) - 12*Ec*(-131 - 9*\[Rho] - 
        687*\[Rho]^2 + 4573*\[Rho]^3 - 12135*\[Rho]^4 + 261*\[Rho]^5 + 
        14199*\[Rho]^6 - 8133*\[Rho]^7 + 1062*\[Rho]^8) + 
      240*Ec^4*(-300 + 4*\[Rho] - 1494*\[Rho]^2 + 5282*\[Rho]^3 - 
        16425*\[Rho]^4 - 915*\[Rho]^5 + 16279*\[Rho]^6 - 8133*\[Rho]^7 + 
        1062*\[Rho]^8) - 192*Ec^5*(-1277 - 48*\[Rho] - 2472*\[Rho]^2 + 
        7927*\[Rho]^3 - 21300*\[Rho]^4 - 3138*\[Rho]^5 + 19275*\[Rho]^6 - 
        8133*\[Rho]^7 + 1062*\[Rho]^8) + 64*Ec^6*(-9912 - 2148*\[Rho] - 
        10842*\[Rho]^2 + 21286*\[Rho]^3 - 21237*\[Rho]^4 - 18711*\[Rho]^5 + 
        28071*\[Rho]^6 - 8133*\[Rho]^7 + 1062*\[Rho]^8) - 
      80*Ec^3*(-301 - 12*\[Rho] - 2310*\[Rho]^2 + 9416*\[Rho]^3 - 
        27471*\[Rho]^4 - 1134*\[Rho]^5 + 29634*\[Rho]^6 - 16266*\[Rho]^7 + 
        2124*\[Rho]^8))*Log[\[Rho]] - 3600*(-1 + 2*Ec)^7*\[Rho]^3*
     (9 - \[Rho] + 18*\[Rho]^2 + 24*\[Rho]^3)*Log[\[Rho]]^2 - 
    60*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(-131 - 9*\[Rho] - 507*\[Rho]^2 + 
      4553*\[Rho]^3 - 11775*\[Rho]^4 + 741*\[Rho]^5 + 14199*\[Rho]^6 - 
      8133*\[Rho]^7 + 1062*\[Rho]^8 + 81920*Ec^12*(4 + 3*\[Rho]^2) + 
      12288*Ec^11*(-104 + 24*\[Rho] - 135*\[Rho]^2 + 27*\[Rho]^3) - 
      3072*Ec^10*(-623 + 343*\[Rho] - 1065*\[Rho]^2 + 495*\[Rho]^3) + 
      1024*Ec^9*(-1100 + 1545*\[Rho] - 2355*\[Rho]^2 + 2746*\[Rho]^3 - 
        564*\[Rho]^4 + 282*\[Rho]^5) - 768*Ec^8*(395 + 1665*\[Rho] - 
        75*\[Rho]^2 + 2649*\[Rho]^3 - 2712*\[Rho]^4 + 1128*\[Rho]^5) - 
      768*Ec^7*(-1185 - 760*\[Rho] - 1215*\[Rho]^2 + 181*\[Rho]^3 + 
        2406*\[Rho]^4 - 1743*\[Rho]^5 + 416*\[Rho]^6) + 
      60*Ec^2*(-131 - 9*\[Rho] - 903*\[Rho]^2 + 4597*\[Rho]^3 - 
        12567*\[Rho]^4 - 315*\[Rho]^5 + 14199*\[Rho]^6 - 8133*\[Rho]^7 + 
        1062*\[Rho]^8) - 12*Ec*(-131 - 9*\[Rho] - 687*\[Rho]^2 + 
        4573*\[Rho]^3 - 12135*\[Rho]^4 + 261*\[Rho]^5 + 14199*\[Rho]^6 - 
        8133*\[Rho]^7 + 1062*\[Rho]^8) + 240*Ec^4*(-300 + 4*\[Rho] - 
        1494*\[Rho]^2 + 5282*\[Rho]^3 - 16425*\[Rho]^4 - 915*\[Rho]^5 + 
        16279*\[Rho]^6 - 8133*\[Rho]^7 + 1062*\[Rho]^8) - 
      192*Ec^5*(-1277 - 48*\[Rho] - 2472*\[Rho]^2 + 7927*\[Rho]^3 - 
        21300*\[Rho]^4 - 3138*\[Rho]^5 + 19275*\[Rho]^6 - 8133*\[Rho]^7 + 
        1062*\[Rho]^8) + 64*Ec^6*(-9912 - 2148*\[Rho] - 10842*\[Rho]^2 + 
        21286*\[Rho]^3 - 21237*\[Rho]^4 - 18711*\[Rho]^5 + 28071*\[Rho]^6 - 
        8133*\[Rho]^7 + 1062*\[Rho]^8) - 80*Ec^3*(-301 - 12*\[Rho] - 
        2310*\[Rho]^2 + 9416*\[Rho]^3 - 27471*\[Rho]^4 - 1134*\[Rho]^5 + 
        29634*\[Rho]^6 - 16266*\[Rho]^7 + 2124*\[Rho]^8) - 
      120*(1 - 2*Ec)^6*\[Rho]^2*(9 - \[Rho] + 18*\[Rho]^2 + 24*\[Rho]^3)*
       Log[\[Rho]])))/(5400*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r2*(-7140 + 114240*Ec - 799680*Ec^2 + 3443520*Ec^3 - 12158400*Ec^4 + 
    43541760*Ec^5 - 139829760*Ec^6 + 314910720*Ec^7 - 378362880*Ec^8 - 
    73113600*Ec^9 + 1094615040*Ec^10 - 1909309440*Ec^11 + 1708769280*Ec^12 - 
    818872320*Ec^13 + 167116800*Ec^14 - 99280*\[Rho] + 1739680*Ec*\[Rho] - 
    13387360*Ec^2*\[Rho] + 60576320*Ec^3*\[Rho] - 191776960*Ec^4*\[Rho] + 
    529513600*Ec^5*\[Rho] - 1509621760*Ec^6*\[Rho] + 4010380800*Ec^7*\[Rho] - 
    8208314880*Ec^8*\[Rho] + 11549987840*Ec^9*\[Rho] - 
    10034954240*Ec^10*\[Rho] + 3778887680*Ec^11*\[Rho] + 
    1787985920*Ec^12*\[Rho] - 2953707520*Ec^13*\[Rho] + 
    1593180160*Ec^14*\[Rho] - 500039680*Ec^15*\[Rho] + 
    104202240*Ec^16*\[Rho] - 3932160*Ec^17*\[Rho] + 690945*\[Rho]^2 - 
    11698920*Ec*\[Rho]^2 + 87042840*Ec^2*\[Rho]^2 - 375861040*Ec^3*\[Rho]^2 + 
    1067344000*Ec^4*\[Rho]^2 - 2254858752*Ec^5*\[Rho]^2 + 
    4235426048*Ec^6*\[Rho]^2 - 7892177664*Ec^7*\[Rho]^2 + 
    12944248832*Ec^8*\[Rho]^2 - 15487958016*Ec^9*\[Rho]^2 + 
    11647236096*Ec^10*\[Rho]^2 - 4301131776*Ec^11*\[Rho]^2 - 
    244006912*Ec^12*\[Rho]^2 + 897089536*Ec^13*\[Rho]^2 - 
    429785088*Ec^14*\[Rho]^2 + 106889216*Ec^15*\[Rho]^2 + 
    20643840*Ec^16*\[Rho]^2 - 6553600*Ec^17*\[Rho]^2 - 644255*\[Rho]^3 + 
    9213800*Ec*\[Rho]^3 - 54331160*Ec^2*\[Rho]^3 + 165289440*Ec^3*\[Rho]^3 - 
    267547680*Ec^4*\[Rho]^3 + 301235712*Ec^5*\[Rho]^3 - 
    910698496*Ec^6*\[Rho]^3 + 3268463872*Ec^7*\[Rho]^3 - 
    6531858688*Ec^8*\[Rho]^3 + 7313930240*Ec^9*\[Rho]^3 - 
    4745117696*Ec^10*\[Rho]^3 + 2143772672*Ec^11*\[Rho]^3 - 
    1178558464*Ec^12*\[Rho]^3 + 617414656*Ec^13*\[Rho]^3 - 
    155484160*Ec^14*\[Rho]^3 + 30081024*Ec^15*\[Rho]^3 - 1254860*\[Rho]^4 + 
    23250200*Ec*\[Rho]^4 - 189815720*Ec^2*\[Rho]^4 + 
    895672320*Ec^3*\[Rho]^4 - 2677531680*Ec^4*\[Rho]^4 + 
    5211412800*Ec^5*\[Rho]^4 - 6552598272*Ec^6*\[Rho]^4 + 
    5266829312*Ec^7*\[Rho]^4 - 3184676864*Ec^8*\[Rho]^4 + 
    2665998336*Ec^9*\[Rho]^4 - 2782689280*Ec^10*\[Rho]^4 + 
    2224635904*Ec^11*\[Rho]^4 - 1582669824*Ec^12*\[Rho]^4 + 
    1012645888*Ec^13*\[Rho]^4 - 391708672*Ec^14*\[Rho]^4 + 
    65536000*Ec^15*\[Rho]^4 + 2099180*\[Rho]^5 - 34746680*Ec*\[Rho]^5 + 
    253153160*Ec^2*\[Rho]^5 - 1055254240*Ec^3*\[Rho]^5 + 
    2742603200*Ec^4*\[Rho]^5 - 4569921920*Ec^5*\[Rho]^5 + 
    4925876480*Ec^6*\[Rho]^5 - 3599434240*Ec^7*\[Rho]^5 + 
    2246714880*Ec^8*\[Rho]^5 - 1831173120*Ec^9*\[Rho]^5 + 
    2078105600*Ec^10*\[Rho]^5 - 2359828480*Ec^11*\[Rho]^5 + 
    1885511680*Ec^12*\[Rho]^5 - 845987840*Ec^13*\[Rho]^5 + 
    161382400*Ec^14*\[Rho]^5 - 183470*\[Rho]^6 + 2050520*Ec*\[Rho]^6 - 
    6697640*Ec^2*\[Rho]^6 - 35812320*Ec^3*\[Rho]^6 + 
    363569760*Ec^4*\[Rho]^6 - 1257301440*Ec^5*\[Rho]^6 + 
    2338038400*Ec^6*\[Rho]^6 - 2703700480*Ec^7*\[Rho]^6 + 
    2220313600*Ec^8*\[Rho]^6 - 1375083520*Ec^9*\[Rho]^6 + 
    451686400*Ec^10*\[Rho]^6 + 205783040*Ec^11*\[Rho]^6 - 
    301793280*Ec^12*\[Rho]^6 + 100270080*Ec^13*\[Rho]^6 - 1011470*\[Rho]^7 + 
    15885320*Ec*\[Rho]^7 - 108811640*Ec^2*\[Rho]^7 + 
    438585440*Ec^3*\[Rho]^7 - 1128220800*Ec^4*\[Rho]^7 + 
    1870146432*Ec^5*\[Rho]^7 - 2011074688*Ec^6*\[Rho]^7 + 
    1529914624*Ec^7*\[Rho]^7 - 1148384512*Ec^8*\[Rho]^7 + 
    1080027136*Ec^9*\[Rho]^7 - 801216512*Ec^10*\[Rho]^7 + 
    297512960*Ec^11*\[Rho]^7 - 30863360*Ec^12*\[Rho]^7 + 276080*\[Rho]^8 - 
    3476600*Ec*\[Rho]^8 + 16810760*Ec^2*\[Rho]^8 - 31903040*Ec^3*\[Rho]^8 - 
    28697120*Ec^4*\[Rho]^8 + 272665408*Ec^5*\[Rho]^8 - 
    590258304*Ec^6*\[Rho]^8 + 598809088*Ec^7*\[Rho]^8 - 
    193700352*Ec^8*\[Rho]^8 - 163220480*Ec^9*\[Rho]^8 + 
    164073472*Ec^10*\[Rho]^8 - 41000960*Ec^11*\[Rho]^8 + 202660*\[Rho]^9 - 
    3425800*Ec*\[Rho]^9 + 25446520*Ec^2*\[Rho]^9 - 108743520*Ec^3*\[Rho]^9 + 
    295294080*Ec^4*\[Rho]^9 - 530808960*Ec^5*\[Rho]^9 + 
    634692992*Ec^6*\[Rho]^9 - 489354752*Ec^7*\[Rho]^9 + 
    222531584*Ec^8*\[Rho]^9 - 45981696*Ec^9*\[Rho]^9 - 74515*\[Rho]^10 + 
    1192240*Ec*\[Rho]^10 - 8345680*Ec^2*\[Rho]^10 + 33445520*Ec^3*\[Rho]^10 - 
    84461600*Ec^4*\[Rho]^10 + 139376960*Ec^5*\[Rho]^10 - 
    150408960*Ec^6*\[Rho]^10 + 102680320*Ec^7*\[Rho]^10 - 
    40672000*Ec^8*\[Rho]^10 + 7306240*Ec^9*\[Rho]^10 + 6125*\[Rho]^11 - 
    98000*Ec*\[Rho]^11 + 686000*Ec^2*\[Rho]^11 - 2744000*Ec^3*\[Rho]^11 + 
    6860000*Ec^4*\[Rho]^11 - 10976000*Ec^5*\[Rho]^11 + 
    10976000*Ec^6*\[Rho]^11 - 6272000*Ec^7*\[Rho]^11 + 
    1568000*Ec^8*\[Rho]^11 + 3600*(1 - 2*Ec)^8*\[Rho]^3*
     (98 - 117*\[Rho] + 45*\[Rho]^2 + 40*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    60*(-1 + 2*Ec)*\[Rho]*(-1260 + 5365*\[Rho] + 9119*\[Rho]^2 - 
      26437*\[Rho]^3 + 9665*\[Rho]^4 + 7375*\[Rho]^5 + 2485*\[Rho]^6 - 
      7839*\[Rho]^7 + 1527*\[Rho]^8 + 409600*Ec^13*(-7 + 2*\[Rho]^2) + 
      8192*Ec^12*(1540 - 315*\[Rho] - 413*\[Rho]^2 + 135*\[Rho]^3) - 
      2048*Ec^11*(10220 - 4525*\[Rho] - 2097*\[Rho]^2 + 1839*\[Rho]^3) - 
      1024*Ec^10*(-11620 + 11185*\[Rho] + 401*\[Rho]^2 - 4641*\[Rho]^3 + 
        104*\[Rho]^4 + 500*\[Rho]^5) + 512*Ec^9*(19600 + 4515*\[Rho] - 
        4285*\[Rho]^2 - 1719*\[Rho]^3 + 592*\[Rho]^4 + 3500*\[Rho]^5) + 
      256*Ec^8*(-89180 + 33775*\[Rho] + 1785*\[Rho]^2 - 23067*\[Rho]^3 + 
        5170*\[Rho]^4 - 5784*\[Rho]^5 + 1600*\[Rho]^6) - 
      128*Ec^7*(-147280 + 87860*\[Rho] + 21088*\[Rho]^2 - 119212*\[Rho]^3 + 
        38964*\[Rho]^4 + 18279*\[Rho]^5 + 13005*\[Rho]^6 - 7839*\[Rho]^7 + 
        1527*\[Rho]^8) - 2*Ec*(-8820 + 37555*\[Rho] + 75593*\[Rho]^2 - 
        199099*\[Rho]^3 + 73055*\[Rho]^4 + 56425*\[Rho]^5 + 17395*\[Rho]^6 - 
        54873*\[Rho]^7 + 10689*\[Rho]^8) + 12*Ec^2*(-8820 + 37555*\[Rho] + 
        89313*\[Rho]^2 - 215479*\[Rho]^3 + 79355*\[Rho]^4 + 62025*\[Rho]^5 + 
        17395*\[Rho]^6 - 54873*\[Rho]^7 + 10689*\[Rho]^8) - 
      40*Ec^3*(-9436 + 38125*\[Rho] + 105497*\[Rho]^2 - 235315*\[Rho]^3 + 
        83843*\[Rho]^4 + 70635*\[Rho]^5 + 20283*\[Rho]^6 - 54873*\[Rho]^7 + 
        10689*\[Rho]^8) + 80*Ec^4*(-13440 + 41522*\[Rho] + 124502*\[Rho]^2 - 
        261946*\[Rho]^3 + 87212*\[Rho]^4 + 81627*\[Rho]^5 + 25555*\[Rho]^6 - 
        54873*\[Rho]^7 + 10689*\[Rho]^8) + 64*Ec^6*(-144200 + 130480*\[Rho] + 
        162946*\[Rho]^2 - 408088*\[Rho]^3 + 128860*\[Rho]^4 + 
        113355*\[Rho]^5 + 46835*\[Rho]^6 - 54873*\[Rho]^7 + 10689*\[Rho]^8) - 
      32*Ec^5*(-101290 + 171080*\[Rho] + 436818*\[Rho]^2 - 917520*\[Rho]^3 + 
        287074*\[Rho]^4 + 283557*\[Rho]^5 + 98105*\[Rho]^6 - 
        164619*\[Rho]^7 + 32067*\[Rho]^8))*Log[\[Rho]] + 
    3600*(1 - 2*Ec)^8*\[Rho]^3*(98 - 117*\[Rho] + 45*\[Rho]^2 + 40*\[Rho]^3)*
     Log[\[Rho]]^2 + 60*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-1260 + 5365*\[Rho] + 9119*\[Rho]^2 - 26437*\[Rho]^3 + 9665*\[Rho]^4 + 
      7375*\[Rho]^5 + 2485*\[Rho]^6 - 7839*\[Rho]^7 + 1527*\[Rho]^8 + 
      409600*Ec^13*(-7 + 2*\[Rho]^2) + 8192*Ec^12*(1540 - 315*\[Rho] - 
        413*\[Rho]^2 + 135*\[Rho]^3) - 2048*Ec^11*(10220 - 4525*\[Rho] - 
        2097*\[Rho]^2 + 1839*\[Rho]^3) - 1024*Ec^10*(-11620 + 11185*\[Rho] + 
        401*\[Rho]^2 - 4641*\[Rho]^3 + 104*\[Rho]^4 + 500*\[Rho]^5) + 
      512*Ec^9*(19600 + 4515*\[Rho] - 4285*\[Rho]^2 - 1719*\[Rho]^3 + 
        592*\[Rho]^4 + 3500*\[Rho]^5) + 256*Ec^8*(-89180 + 33775*\[Rho] + 
        1785*\[Rho]^2 - 23067*\[Rho]^3 + 5170*\[Rho]^4 - 5784*\[Rho]^5 + 
        1600*\[Rho]^6) - 128*Ec^7*(-147280 + 87860*\[Rho] + 21088*\[Rho]^2 - 
        119212*\[Rho]^3 + 38964*\[Rho]^4 + 18279*\[Rho]^5 + 13005*\[Rho]^6 - 
        7839*\[Rho]^7 + 1527*\[Rho]^8) - 2*Ec*(-8820 + 37555*\[Rho] + 
        75593*\[Rho]^2 - 199099*\[Rho]^3 + 73055*\[Rho]^4 + 56425*\[Rho]^5 + 
        17395*\[Rho]^6 - 54873*\[Rho]^7 + 10689*\[Rho]^8) + 
      12*Ec^2*(-8820 + 37555*\[Rho] + 89313*\[Rho]^2 - 215479*\[Rho]^3 + 
        79355*\[Rho]^4 + 62025*\[Rho]^5 + 17395*\[Rho]^6 - 54873*\[Rho]^7 + 
        10689*\[Rho]^8) - 40*Ec^3*(-9436 + 38125*\[Rho] + 105497*\[Rho]^2 - 
        235315*\[Rho]^3 + 83843*\[Rho]^4 + 70635*\[Rho]^5 + 20283*\[Rho]^6 - 
        54873*\[Rho]^7 + 10689*\[Rho]^8) + 80*Ec^4*(-13440 + 41522*\[Rho] + 
        124502*\[Rho]^2 - 261946*\[Rho]^3 + 87212*\[Rho]^4 + 81627*\[Rho]^5 + 
        25555*\[Rho]^6 - 54873*\[Rho]^7 + 10689*\[Rho]^8) + 
      64*Ec^6*(-144200 + 130480*\[Rho] + 162946*\[Rho]^2 - 408088*\[Rho]^3 + 
        128860*\[Rho]^4 + 113355*\[Rho]^5 + 46835*\[Rho]^6 - 54873*\[Rho]^7 + 
        10689*\[Rho]^8) - 32*Ec^5*(-101290 + 171080*\[Rho] + 
        436818*\[Rho]^2 - 917520*\[Rho]^3 + 287074*\[Rho]^4 + 
        283557*\[Rho]^5 + 98105*\[Rho]^6 - 164619*\[Rho]^7 + 
        32067*\[Rho]^8) - 120*(-1 + 2*Ec)^7*\[Rho]^2*(98 - 117*\[Rho] + 
        45*\[Rho]^2 + 40*\[Rho]^3)*Log[\[Rho]])))/
  (9000*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r5*(-5040 + 80640*Ec - 564480*Ec^2 + 2430720*Ec^3 - 8582400*Ec^4 + 
    30735360*Ec^5 - 98703360*Ec^6 + 222289920*Ec^7 - 267079680*Ec^8 - 
    51609600*Ec^9 + 772669440*Ec^10 - 1347747840*Ec^11 + 1206190080*Ec^12 - 
    578027520*Ec^13 + 117964800*Ec^14 - 107155*\[Rho] + 1844680*Ec*\[Rho] - 
    13954360*Ec^2*\[Rho] + 62374320*Ec^3*\[Rho] - 198070560*Ec^4*\[Rho] + 
    559782000*Ec^5*\[Rho] - 1615343360*Ec^6*\[Rho] + 4189606400*Ec^7*\[Rho] - 
    8130990080*Ec^8*\[Rho] + 10455299840*Ec^9*\[Rho] - 
    7422064640*Ec^10*\[Rho] + 362516480*Ec^11*\[Rho] + 
    4489912320*Ec^12*\[Rho] - 4225413120*Ec^13*\[Rho] + 
    1979842560*Ec^14*\[Rho] - 683540480*Ec^15*\[Rho] + 
    230359040*Ec^16*\[Rho] - 41615360*Ec^17*\[Rho] + 823320*\[Rho]^2 - 
    13741920*Ec*\[Rho]^2 + 100743840*Ec^2*\[Rho]^2 - 
    428835840*Ec^3*\[Rho]^2 + 1204497600*Ec^4*\[Rho]^2 - 
    2542352112*Ec^5*\[Rho]^2 + 4833078528*Ec^6*\[Rho]^2 - 
    9051439104*Ec^7*\[Rho]^2 + 14520087552*Ec^8*\[Rho]^2 - 
    16357752576*Ec^9*\[Rho]^2 + 10522607616*Ec^10*\[Rho]^2 - 
    1547329536*Ec^11*\[Rho]^2 - 2803679232*Ec^12*\[Rho]^2 + 
    2256285696*Ec^13*\[Rho]^2 - 1006829568*Ec^14*\[Rho]^2 + 
    393609216*Ec^15*\[Rho]^2 - 82575360*Ec^16*\[Rho]^2 + 
    4915200*Ec^17*\[Rho]^2 - 1671255*\[Rho]^3 + 25995600*Ec*\[Rho]^3 - 
    175106160*Ec^2*\[Rho]^3 + 669347640*Ec^3*\[Rho]^3 - 
    1623120480*Ec^4*\[Rho]^3 + 2808212112*Ec^5*\[Rho]^3 - 
    4411493376*Ec^6*\[Rho]^3 + 7675877952*Ec^7*\[Rho]^3 - 
    12153570048*Ec^8*\[Rho]^3 + 13543534080*Ec^9*\[Rho]^3 - 
    9763024896*Ec^10*\[Rho]^3 + 5441605632*Ec^11*\[Rho]^3 - 
    3827073024*Ec^12*\[Rho]^3 + 2632421376*Ec^13*\[Rho]^3 - 
    979107840*Ec^14*\[Rho]^3 + 141901824*Ec^15*\[Rho]^3 + 434440*\[Rho]^4 - 
    2596000*Ec*\[Rho]^4 - 17993120*Ec^2*\[Rho]^4 + 245113320*Ec^3*\[Rho]^4 - 
    1139402880*Ec^4*\[Rho]^4 + 2848655280*Ec^5*\[Rho]^4 - 
    4009840512*Ec^6*\[Rho]^4 + 2716832832*Ec^7*\[Rho]^4 + 
    39000576*Ec^8*\[Rho]^4 - 1552361984*Ec^9*\[Rho]^4 + 
    2676316160*Ec^10*\[Rho]^4 - 4814114816*Ec^11*\[Rho]^4 + 
    5147713536*Ec^12*\[Rho]^4 - 2748321792*Ec^13*\[Rho]^4 + 
    657850368*Ec^14*\[Rho]^4 - 45465600*Ec^15*\[Rho]^4 + 2502930*\[Rho]^5 - 
    44323680*Ec*\[Rho]^5 + 344264160*Ec^2*\[Rho]^5 - 
    1548088440*Ec^3*\[Rho]^5 + 4455062400*Ec^4*\[Rho]^5 - 
    8543983440*Ec^5*\[Rho]^5 + 11127717120*Ec^6*\[Rho]^5 - 
    10248489600*Ec^7*\[Rho]^5 + 7550138880*Ec^8*\[Rho]^5 - 
    4817479680*Ec^9*\[Rho]^5 + 1500579840*Ec^10*\[Rho]^5 + 
    1363722240*Ec^11*\[Rho]^5 - 1829683200*Ec^12*\[Rho]^5 + 
    790056960*Ec^13*\[Rho]^5 - 112558080*Ec^14*\[Rho]^5 - 3195720*\[Rho]^6 + 
    50735520*Ec*\[Rho]^6 - 351116640*Ec^2*\[Rho]^6 + 
    1404082680*Ec^3*\[Rho]^6 - 3562640640*Ec^4*\[Rho]^6 + 
    5897428560*Ec^5*\[Rho]^6 - 6454416000*Ec^6*\[Rho]^6 + 
    5101096320*Ec^7*\[Rho]^6 - 3906201600*Ec^8*\[Rho]^6 + 
    3341153280*Ec^9*\[Rho]^6 - 2139494400*Ec^10*\[Rho]^6 + 
    535818240*Ec^11*\[Rho]^6 + 140574720*Ec^12*\[Rho]^6 - 
    70225920*Ec^13*\[Rho]^6 + 1190530*\[Rho]^7 - 16715680*Ec*\[Rho]^7 + 
    98347360*Ec^2*\[Rho]^7 - 315288760*Ec^3*\[Rho]^7 + 
    554209600*Ec^4*\[Rho]^7 - 375446608*Ec^5*\[Rho]^7 - 
    315363968*Ec^6*\[Rho]^7 + 583638464*Ec^7*\[Rho]^7 + 
    201703168*Ec^8*\[Rho]^7 - 1053736704*Ec^9*\[Rho]^7 + 
    903180288*Ec^10*\[Rho]^7 - 298275840*Ec^11*\[Rho]^7 + 
    24023040*Ec^12*\[Rho]^7 + 247080*\[Rho]^8 - 4922400*Ec*\[Rho]^8 + 
    42209760*Ec^2*\[Rho]^8 - 206115240*Ec^3*\[Rho]^8 + 
    635599680*Ec^4*\[Rho]^8 - 1288234992*Ec^5*\[Rho]^8 + 
    1710821376*Ec^6*\[Rho]^8 - 1401264192*Ec^7*\[Rho]^8 + 
    564369408*Ec^8*\[Rho]^8 + 38618880*Ec^9*\[Rho]^8 - 
    123875328*Ec^10*\[Rho]^8 + 31165440*Ec^11*\[Rho]^8 - 282015*\[Rho]^9 + 
    4649400*Ec*\[Rho]^9 - 33643080*Ec^2*\[Rho]^9 + 139977480*Ec^3*\[Rho]^9 - 
    369522720*Ec^4*\[Rho]^9 + 643750560*Ec^5*\[Rho]^9 - 
    742551168*Ec^6*\[Rho]^9 + 549433728*Ec^7*\[Rho]^9 - 
    239014656*Ec^8*\[Rho]^9 + 47322624*Ec^9*\[Rho]^9 + 67760*\[Rho]^10 - 
    1084160*Ec*\[Rho]^10 + 7589120*Ec^2*\[Rho]^10 - 30407480*Ec^3*\[Rho]^10 + 
    76707200*Ec^4*\[Rho]^10 - 126137120*Ec^5*\[Rho]^10 + 
    134873600*Ec^6*\[Rho]^10 - 90197120*Ec^7*\[Rho]^10 + 
    34304000*Ec^8*\[Rho]^10 - 5721600*Ec^9*\[Rho]^10 - 4875*\[Rho]^11 + 
    78000*Ec*\[Rho]^11 - 546000*Ec^2*\[Rho]^11 + 2184000*Ec^3*\[Rho]^11 - 
    5460000*Ec^4*\[Rho]^11 + 8736000*Ec^5*\[Rho]^11 - 
    8736000*Ec^6*\[Rho]^11 + 4992000*Ec^7*\[Rho]^11 - 
    1248000*Ec^8*\[Rho]^11 + 3600*(1 - 2*Ec)^8*\[Rho]^3*
     (63 - 92*\[Rho] - 15*\[Rho]^2 + 60*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    60*(-1 + 2*Ec)*\[Rho]*(-1085 + 4740*\[Rho] + 6204*\[Rho]^2 - 
      36292*\[Rho]^3 + 35640*\[Rho]^4 + 3300*\[Rho]^5 - 19440*\[Rho]^6 + 
      8076*\[Rho]^7 - 1143*\[Rho]^8 + 409600*Ec^13*(-7 + 3*\[Rho]^2) + 
      2048*Ec^12*(6160 - 1260*\[Rho] - 1497*\[Rho]^2 + 405*\[Rho]^3) - 
      3072*Ec^11*(6930 - 3100*\[Rho] + 47*\[Rho]^2 + 561*\[Rho]^3) + 
      512*Ec^10*(26390 - 25320*\[Rho] + 16053*\[Rho]^2 - 3433*\[Rho]^3 - 
        993*\[Rho]^4 + 255*\[Rho]^5) - 256*Ec^9*(-26950 - 22680*\[Rho] + 
        40995*\[Rho]^2 - 35647*\[Rho]^3 - 3879*\[Rho]^4 + 1785*\[Rho]^5) - 
      384*Ec^8*(50470 - 11200*\[Rho] - 12565*\[Rho]^2 + 33753*\[Rho]^3 - 
        4720*\[Rho]^4 - 4974*\[Rho]^5 + 740*\[Rho]^6) + 
      64*Ec^7*(257460 - 123720*\[Rho] - 35001*\[Rho]^2 + 274309*\[Rho]^3 - 
        145098*\[Rho]^4 - 84198*\[Rho]^5 + 53220*\[Rho]^6 - 16152*\[Rho]^7 + 
        2286*\[Rho]^8) - 12*Ec^2*(7595 - 33180*\[Rho] - 59808*\[Rho]^2 + 
        277964*\[Rho]^3 - 245580*\[Rho]^4 - 38700*\[Rho]^5 + 
        136080*\[Rho]^6 - 56532*\[Rho]^7 + 8001*\[Rho]^8) + 
      2*Ec*(7595 - 33180*\[Rho] - 50988*\[Rho]^2 + 265084*\[Rho]^3 - 
        247680*\[Rho]^4 - 30300*\[Rho]^5 + 136080*\[Rho]^6 - 56532*\[Rho]^7 + 
        8001*\[Rho]^8) + 40*Ec^3*(8141 - 33630*\[Rho] - 70047*\[Rho]^2 + 
        294545*\[Rho]^3 - 247053*\[Rho]^4 - 48495*\[Rho]^5 + 
        138222*\[Rho]^6 - 56532*\[Rho]^7 + 8001*\[Rho]^8) - 
      80*Ec^4*(11690 - 36282*\[Rho] - 81447*\[Rho]^2 + 317591*\[Rho]^3 - 
        253812*\[Rho]^4 - 62697*\[Rho]^5 + 141690*\[Rho]^6 - 56532*\[Rho]^7 + 
        8001*\[Rho]^8) + 48*Ec^5*(59360 - 96320*\[Rho] - 184487*\[Rho]^2 + 
        710095*\[Rho]^3 - 539161*\[Rho]^4 - 175353*\[Rho]^5 + 
        291760*\[Rho]^6 - 113064*\[Rho]^7 + 16002*\[Rho]^8) - 
      32*Ec^6*(254100 - 204960*\[Rho] - 193767*\[Rho]^2 + 893611*\[Rho]^3 - 
        628545*\[Rho]^4 - 274485*\[Rho]^5 + 311280*\[Rho]^6 - 
        113064*\[Rho]^7 + 16002*\[Rho]^8))*Log[\[Rho]] + 
    3600*(1 - 2*Ec)^8*\[Rho]^3*(63 - 92*\[Rho] - 15*\[Rho]^2 + 60*\[Rho]^3)*
     Log[\[Rho]]^2 + 60*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-1085 + 4740*\[Rho] + 6204*\[Rho]^2 - 36292*\[Rho]^3 + 35640*\[Rho]^4 + 
      3300*\[Rho]^5 - 19440*\[Rho]^6 + 8076*\[Rho]^7 - 1143*\[Rho]^8 + 
      409600*Ec^13*(-7 + 3*\[Rho]^2) + 2048*Ec^12*(6160 - 1260*\[Rho] - 
        1497*\[Rho]^2 + 405*\[Rho]^3) - 3072*Ec^11*(6930 - 3100*\[Rho] + 
        47*\[Rho]^2 + 561*\[Rho]^3) + 512*Ec^10*(26390 - 25320*\[Rho] + 
        16053*\[Rho]^2 - 3433*\[Rho]^3 - 993*\[Rho]^4 + 255*\[Rho]^5) - 
      256*Ec^9*(-26950 - 22680*\[Rho] + 40995*\[Rho]^2 - 35647*\[Rho]^3 - 
        3879*\[Rho]^4 + 1785*\[Rho]^5) - 384*Ec^8*(50470 - 11200*\[Rho] - 
        12565*\[Rho]^2 + 33753*\[Rho]^3 - 4720*\[Rho]^4 - 4974*\[Rho]^5 + 
        740*\[Rho]^6) + 64*Ec^7*(257460 - 123720*\[Rho] - 35001*\[Rho]^2 + 
        274309*\[Rho]^3 - 145098*\[Rho]^4 - 84198*\[Rho]^5 + 53220*\[Rho]^6 - 
        16152*\[Rho]^7 + 2286*\[Rho]^8) - 12*Ec^2*(7595 - 33180*\[Rho] - 
        59808*\[Rho]^2 + 277964*\[Rho]^3 - 245580*\[Rho]^4 - 38700*\[Rho]^5 + 
        136080*\[Rho]^6 - 56532*\[Rho]^7 + 8001*\[Rho]^8) + 
      2*Ec*(7595 - 33180*\[Rho] - 50988*\[Rho]^2 + 265084*\[Rho]^3 - 
        247680*\[Rho]^4 - 30300*\[Rho]^5 + 136080*\[Rho]^6 - 56532*\[Rho]^7 + 
        8001*\[Rho]^8) + 40*Ec^3*(8141 - 33630*\[Rho] - 70047*\[Rho]^2 + 
        294545*\[Rho]^3 - 247053*\[Rho]^4 - 48495*\[Rho]^5 + 
        138222*\[Rho]^6 - 56532*\[Rho]^7 + 8001*\[Rho]^8) - 
      80*Ec^4*(11690 - 36282*\[Rho] - 81447*\[Rho]^2 + 317591*\[Rho]^3 - 
        253812*\[Rho]^4 - 62697*\[Rho]^5 + 141690*\[Rho]^6 - 56532*\[Rho]^7 + 
        8001*\[Rho]^8) + 48*Ec^5*(59360 - 96320*\[Rho] - 184487*\[Rho]^2 + 
        710095*\[Rho]^3 - 539161*\[Rho]^4 - 175353*\[Rho]^5 + 
        291760*\[Rho]^6 - 113064*\[Rho]^7 + 16002*\[Rho]^8) - 
      32*Ec^6*(254100 - 204960*\[Rho] - 193767*\[Rho]^2 + 893611*\[Rho]^3 - 
        628545*\[Rho]^4 - 274485*\[Rho]^5 + 311280*\[Rho]^6 - 
        113064*\[Rho]^7 + 16002*\[Rho]^8) - 120*(-1 + 2*Ec)^7*\[Rho]^2*
       (63 - 92*\[Rho] - 15*\[Rho]^2 + 60*\[Rho]^3)*Log[\[Rho]])))/
  (27000*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r7*(1260 - 20160*Ec + 141120*Ec^2 - 607680*Ec^3 + 2145600*Ec^4 - 
    7683840*Ec^5 + 24675840*Ec^6 - 55572480*Ec^7 + 66769920*Ec^8 + 
    12902400*Ec^9 - 193167360*Ec^10 + 336936960*Ec^11 - 301547520*Ec^12 + 
    144506880*Ec^13 - 29491200*Ec^14 - 136180*\[Rho] + 2336080*Ec*\[Rho] - 
    17610160*Ec^2*\[Rho] + 78498720*Ec^3*\[Rho] - 248652960*Ec^4*\[Rho] + 
    697558800*Ec^5*\[Rho] - 1979394560*Ec^6*\[Rho] + 5032544000*Ec^7*\[Rho] - 
    9603015680*Ec^8*\[Rho] + 12240093440*Ec^9*\[Rho] - 
    8898007040*Ec^10*\[Rho] + 1325588480*Ec^11*\[Rho] + 
    3689963520*Ec^12*\[Rho] - 3322859520*Ec^13*\[Rho] + 
    1055784960*Ec^14*\[Rho] + 48824320*Ec^15*\[Rho] - 
    148111360*Ec^16*\[Rho] + 46858240*Ec^17*\[Rho] + 1237995*\[Rho]^2 - 
    20925720*Ec*\[Rho]^2 + 155422440*Ec^2*\[Rho]^2 - 
    666867840*Ec^3*\[Rho]^2 + 1844232000*Ec^4*\[Rho]^2 - 
    3570749712*Ec^5*\[Rho]^2 + 5504828928*Ec^6*\[Rho]^2 - 
    8014869504*Ec^7*\[Rho]^2 + 11069386752*Ec^8*\[Rho]^2 - 
    11693803776*Ec^9*\[Rho]^2 + 7191177216*Ec^10*\[Rho]^2 - 
    1041063936*Ec^11*\[Rho]^2 - 1455685632*Ec^12*\[Rho]^2 + 
    854839296*Ec^13*\[Rho]^2 - 200736768*Ec^14*\[Rho]^2 + 
    20054016*Ec^15*\[Rho]^2 + 30474240*Ec^16*\[Rho]^2 - 
    4915200*Ec^17*\[Rho]^2 - 793905*\[Rho]^3 + 10941000*Ec*\[Rho]^3 - 
    60939960*Ec^2*\[Rho]^3 + 159128040*Ec^3*\[Rho]^3 - 
    88351680*Ec^4*\[Rho]^3 - 674545488*Ec^5*\[Rho]^3 + 
    2323981824*Ec^6*\[Rho]^3 - 4061706048*Ec^7*\[Rho]^3 + 
    4885316352*Ec^8*\[Rho]^3 - 4549240320*Ec^9*\[Rho]^3 + 
    3239061504*Ec^10*\[Rho]^3 - 1872826368*Ec^11*\[Rho]^3 + 
    1679794176*Ec^12*\[Rho]^3 - 1890177024*Ec^13*\[Rho]^3 + 
    1149173760*Ec^14*\[Rho]^3 - 243941376*Ec^15*\[Rho]^3 - 2244860*\[Rho]^4 + 
    37927400*Ec*\[Rho]^4 - 283109720*Ec^2*\[Rho]^4 + 
    1228058520*Ec^3*\[Rho]^4 - 3429106080*Ec^4*\[Rho]^4 + 
    6504832080*Ec^5*\[Rho]^4 - 8824451712*Ec^6*\[Rho]^4 + 
    9320490432*Ec^7*\[Rho]^4 - 8468289024*Ec^8*\[Rho]^4 + 
    6434146816*Ec^9*\[Rho]^4 - 3164938240*Ec^10*\[Rho]^4 + 
    209833984*Ec^11*\[Rho]^4 + 1088372736*Ec^12*\[Rho]^4 - 
    1156411392*Ec^13*\[Rho]^4 + 687341568*Ec^14*\[Rho]^4 - 
    180633600*Ec^15*\[Rho]^4 + 1550880*\[Rho]^5 - 21215880*Ec*\[Rho]^5 + 
    119941560*Ec^2*\[Rho]^5 - 328743240*Ec^3*\[Rho]^5 + 
    289245600*Ec^4*\[Rho]^5 + 748780560*Ec^5*\[Rho]^5 - 
    2417316480*Ec^6*\[Rho]^5 + 2413776000*Ec^7*\[Rho]^5 + 
    46932480*Ec^8*\[Rho]^5 - 1629511680*Ec^9*\[Rho]^5 - 
    302376960*Ec^10*\[Rho]^5 + 3163914240*Ec^11*\[Rho]^5 - 
    3428352000*Ec^12*\[Rho]^5 + 1720872960*Ec^13*\[Rho]^5 - 
    377978880*Ec^14*\[Rho]^5 + 806430*\[Rho]^6 - 14369880*Ec*\[Rho]^6 + 
    111461160*Ec^2*\[Rho]^6 - 491145720*Ec^3*\[Rho]^6 + 
    1296761760*Ec^4*\[Rho]^6 - 1977247440*Ec^5*\[Rho]^6 + 
    1395494400*Ec^6*\[Rho]^6 + 334408320*Ec^7*\[Rho]^6 - 
    1267660800*Ec^8*\[Rho]^6 + 305556480*Ec^9*\[Rho]^6 + 
    1128192000*Ec^10*\[Rho]^6 - 1398312960*Ec^11*\[Rho]^6 + 
    786923520*Ec^12*\[Rho]^6 - 208465920*Ec^13*\[Rho]^6 + 198730*\[Rho]^7 - 
    3825880*Ec*\[Rho]^7 + 31950760*Ec^2*\[Rho]^7 - 171366760*Ec^3*\[Rho]^7 + 
    618767200*Ec^4*\[Rho]^7 - 1392746608*Ec^5*\[Rho]^7 + 
    1837119232*Ec^6*\[Rho]^7 - 1327750336*Ec^7*\[Rho]^7 + 
    533939968*Ec^8*\[Rho]^7 - 398210304*Ec^9*\[Rho]^7 + 
    513650688*Ec^10*\[Rho]^7 - 274775040*Ec^11*\[Rho]^7 + 
    34467840*Ec^12*\[Rho]^7 - 569520*\[Rho]^8 + 8134200*Ec*\[Rho]^8 - 
    49114440*Ec^2*\[Rho]^8 + 159312360*Ec^3*\[Rho]^8 - 
    284097120*Ec^4*\[Rho]^8 + 220119408*Ec^5*\[Rho]^8 + 
    94613376*Ec^6*\[Rho]^8 - 286598592*Ec^7*\[Rho]^8 + 
    55454208*Ec^8*\[Rho]^8 + 238567680*Ec^9*\[Rho]^8 - 
    207740928*Ec^10*\[Rho]^8 + 51901440*Ec^11*\[Rho]^8 - 107340*\[Rho]^9 + 
    1923000*Ec*\[Rho]^9 - 15105480*Ec^2*\[Rho]^9 + 67970280*Ec^3*\[Rho]^9 - 
    192923520*Ec^4*\[Rho]^9 + 359763360*Ec^5*\[Rho]^9 - 
    443376768*Ec^6*\[Rho]^9 + 349715328*Ec^7*\[Rho]^9 - 
    160659456*Ec^8*\[Rho]^9 + 32884224*Ec^9*\[Rho]^9 + 62135*\[Rho]^10 - 
    994160*Ec*\[Rho]^10 + 6959120*Ec^2*\[Rho]^10 - 27886280*Ec^3*\[Rho]^10 + 
    70388000*Ec^4*\[Rho]^10 - 116311520*Ec^5*\[Rho]^10 + 
    126713600*Ec^6*\[Rho]^10 - 88987520*Ec^7*\[Rho]^10 + 
    37472000*Ec^8*\[Rho]^10 - 7488000*Ec^9*\[Rho]^10 - 5625*\[Rho]^11 + 
    90000*Ec*\[Rho]^11 - 630000*Ec^2*\[Rho]^11 + 2520000*Ec^3*\[Rho]^11 - 
    6300000*Ec^4*\[Rho]^11 + 10080000*Ec^5*\[Rho]^11 - 
    10080000*Ec^6*\[Rho]^11 + 5760000*Ec^7*\[Rho]^11 - 
    1440000*Ec^8*\[Rho]^11 - 3600*(1 - 2*Ec)^8*\[Rho]^3*
     (-108 + 107*\[Rho] - 15*\[Rho]^2 + 60*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    60*(-1 + 2*Ec)*\[Rho]*(1310 - 9315*\[Rho] - 14679*\[Rho]^2 + 
      16747*\[Rho]^3 + 29985*\[Rho]^4 - 12225*\[Rho]^5 - 5385*\[Rho]^6 - 
      8151*\[Rho]^7 + 1713*\[Rho]^8 + 409600*Ec^13*(7 + 3*\[Rho]^2) + 
      2048*Ec^12*(-6160 + 1260*\[Rho] - 1353*\[Rho]^2 + 405*\[Rho]^3) - 
      3072*Ec^11*(-6780 + 3050*\[Rho] - 247*\[Rho]^2 + 879*\[Rho]^3) - 
      512*Ec^10*(22340 - 23070*\[Rho] - 5547*\[Rho]^2 - 2893*\[Rho]^3 + 
        1857*\[Rho]^4 + 2505*\[Rho]^5) + 256*Ec^9*(-42700 - 11130*\[Rho] - 
        11805*\[Rho]^2 + 16853*\[Rho]^3 + 12471*\[Rho]^4 + 17535*\[Rho]^5) + 
      384*Ec^8*(62020 - 21350*\[Rho] - 2165*\[Rho]^2 - 18247*\[Rho]^3 - 
        6820*\[Rho]^4 - 7674*\[Rho]^5 + 2940*\[Rho]^6) - 
      64*Ec^7*(305160 - 180120*\[Rho] - 139251*\[Rho]^2 + 10879*\[Rho]^3 + 
        71952*\[Rho]^4 + 87252*\[Rho]^5 + 47370*\[Rho]^6 - 16302*\[Rho]^7 + 
        3426*\[Rho]^8) - 2*Ec*(9170 - 65205*\[Rho] - 115713*\[Rho]^2 + 
        130069*\[Rho]^3 + 208095*\[Rho]^4 - 78375*\[Rho]^5 - 37695*\[Rho]^6 - 
        57057*\[Rho]^7 + 11991*\[Rho]^8) + 12*Ec^2*(9170 - 65205*\[Rho] - 
        130833*\[Rho]^2 + 145049*\[Rho]^3 + 205995*\[Rho]^4 - 
        69975*\[Rho]^5 - 37695*\[Rho]^6 - 57057*\[Rho]^7 + 11991*\[Rho]^8) - 
      40*Ec^3*(9806 - 65775*\[Rho] - 149442*\[Rho]^2 + 162080*\[Rho]^3 + 
        206742*\[Rho]^4 - 50460*\[Rho]^5 - 33453*\[Rho]^6 - 57057*\[Rho]^7 + 
        11991*\[Rho]^8) + 80*Ec^4*(13940 - 69162*\[Rho] - 174267*\[Rho]^2 + 
        181571*\[Rho]^3 + 211593*\[Rho]^4 - 11562*\[Rho]^5 - 21465*\[Rho]^6 - 
        57057*\[Rho]^7 + 11991*\[Rho]^8) - 48*Ec^5*(69860 - 169120*\[Rho] - 
        423937*\[Rho]^2 + 406485*\[Rho]^3 + 445439*\[Rho]^4 + 
        106347*\[Rho]^5 + 210*\[Rho]^6 - 114114*\[Rho]^7 + 23982*\[Rho]^8) + 
      32*Ec^6*(298200 - 314160*\[Rho] - 566817*\[Rho]^2 + 429001*\[Rho]^3 + 
        489855*\[Rho]^4 + 315015*\[Rho]^5 + 83730*\[Rho]^6 - 
        114114*\[Rho]^7 + 23982*\[Rho]^8))*Log[\[Rho]] - 
    3600*(1 - 2*Ec)^8*\[Rho]^3*(-108 + 107*\[Rho] - 15*\[Rho]^2 + 
      60*\[Rho]^3)*Log[\[Rho]]^2 - 60*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (1310 - 9315*\[Rho] - 14679*\[Rho]^2 + 16747*\[Rho]^3 + 29985*\[Rho]^4 - 
      12225*\[Rho]^5 - 5385*\[Rho]^6 - 8151*\[Rho]^7 + 1713*\[Rho]^8 + 
      409600*Ec^13*(7 + 3*\[Rho]^2) + 2048*Ec^12*(-6160 + 1260*\[Rho] - 
        1353*\[Rho]^2 + 405*\[Rho]^3) - 3072*Ec^11*(-6780 + 3050*\[Rho] - 
        247*\[Rho]^2 + 879*\[Rho]^3) - 512*Ec^10*(22340 - 23070*\[Rho] - 
        5547*\[Rho]^2 - 2893*\[Rho]^3 + 1857*\[Rho]^4 + 2505*\[Rho]^5) + 
      256*Ec^9*(-42700 - 11130*\[Rho] - 11805*\[Rho]^2 + 16853*\[Rho]^3 + 
        12471*\[Rho]^4 + 17535*\[Rho]^5) + 384*Ec^8*(62020 - 21350*\[Rho] - 
        2165*\[Rho]^2 - 18247*\[Rho]^3 - 6820*\[Rho]^4 - 7674*\[Rho]^5 + 
        2940*\[Rho]^6) - 64*Ec^7*(305160 - 180120*\[Rho] - 139251*\[Rho]^2 + 
        10879*\[Rho]^3 + 71952*\[Rho]^4 + 87252*\[Rho]^5 + 47370*\[Rho]^6 - 
        16302*\[Rho]^7 + 3426*\[Rho]^8) - 2*Ec*(9170 - 65205*\[Rho] - 
        115713*\[Rho]^2 + 130069*\[Rho]^3 + 208095*\[Rho]^4 - 
        78375*\[Rho]^5 - 37695*\[Rho]^6 - 57057*\[Rho]^7 + 11991*\[Rho]^8) + 
      12*Ec^2*(9170 - 65205*\[Rho] - 130833*\[Rho]^2 + 145049*\[Rho]^3 + 
        205995*\[Rho]^4 - 69975*\[Rho]^5 - 37695*\[Rho]^6 - 57057*\[Rho]^7 + 
        11991*\[Rho]^8) - 40*Ec^3*(9806 - 65775*\[Rho] - 149442*\[Rho]^2 + 
        162080*\[Rho]^3 + 206742*\[Rho]^4 - 50460*\[Rho]^5 - 33453*\[Rho]^6 - 
        57057*\[Rho]^7 + 11991*\[Rho]^8) + 80*Ec^4*(13940 - 69162*\[Rho] - 
        174267*\[Rho]^2 + 181571*\[Rho]^3 + 211593*\[Rho]^4 - 
        11562*\[Rho]^5 - 21465*\[Rho]^6 - 57057*\[Rho]^7 + 11991*\[Rho]^8) - 
      48*Ec^5*(69860 - 169120*\[Rho] - 423937*\[Rho]^2 + 406485*\[Rho]^3 + 
        445439*\[Rho]^4 + 106347*\[Rho]^5 + 210*\[Rho]^6 - 114114*\[Rho]^7 + 
        23982*\[Rho]^8) + 32*Ec^6*(298200 - 314160*\[Rho] - 566817*\[Rho]^2 + 
        429001*\[Rho]^3 + 489855*\[Rho]^4 + 315015*\[Rho]^5 + 
        83730*\[Rho]^6 - 114114*\[Rho]^7 + 23982*\[Rho]^8) - 
      120*(-1 + 2*Ec)^7*\[Rho]^2*(-108 + 107*\[Rho] - 15*\[Rho]^2 + 
        60*\[Rho]^3)*Log[\[Rho]])))/(27000*(1 - 2*Ec)^4*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r16*(420 - 5040*Ec + 25200*Ec^2 - 81600*Ec^3 + 288000*Ec^4 - 1082880*Ec^5 + 
    2741760*Ec^6 - 3225600*Ec^7 - 1612800*Ec^8 + 10752000*Ec^9 - 
    14929920*Ec^10 + 9584640*Ec^11 - 2457600*Ec^12 - 23206*\[Rho] + 
    286632*Ec*\[Rho] - 1482120*Ec^2*\[Rho] + 4573056*Ec^3*\[Rho] - 
    12635328*Ec^4*\[Rho] + 40385712*Ec^5*\[Rho] - 108554816*Ec^6*\[Rho] + 
    180696384*Ec^7*\[Rho] - 135476736*Ec^8*\[Rho] - 61798912*Ec^9*\[Rho] + 
    221515776*Ec^10*\[Rho] - 183392256*Ec^11*\[Rho] + 58785792*Ec^12*\[Rho] - 
    3182592*Ec^13*\[Rho] + 2605056*Ec^14*\[Rho] - 2342912*Ec^15*\[Rho] + 
    211203*\[Rho]^2 - 2560716*Ec*\[Rho]^2 + 12961260*Ec^2*\[Rho]^2 - 
    36191136*Ec^3*\[Rho]^2 + 67097232*Ec^4*\[Rho]^2 - 
    111960048*Ec^5*\[Rho]^2 + 194855424*Ec^6*\[Rho]^2 - 
    248027712*Ec^7*\[Rho]^2 + 113950464*Ec^8*\[Rho]^2 + 
    144677376*Ec^9*\[Rho]^2 - 234679296*Ec^10*\[Rho]^2 + 
    109479936*Ec^11*\[Rho]^2 + 3231744*Ec^12*\[Rho]^2 - 
    15396864*Ec^13*\[Rho]^2 + 1966080*Ec^14*\[Rho]^2 + 
    245760*Ec^15*\[Rho]^2 - 569475*\[Rho]^3 + 6561756*Ec*\[Rho]^3 - 
    31298076*Ec^2*\[Rho]^3 + 79797720*Ec^3*\[Rho]^3 - 
    120786480*Ec^4*\[Rho]^3 + 131852016*Ec^5*\[Rho]^3 - 
    162601344*Ec^6*\[Rho]^3 + 220412544*Ec^7*\[Rho]^3 - 
    192999168*Ec^8*\[Rho]^3 + 73912320*Ec^9*\[Rho]^3 - 
    23165952*Ec^10*\[Rho]^3 + 63995904*Ec^11*\[Rho]^3 - 
    62582784*Ec^12*\[Rho]^3 + 16797696*Ec^13*\[Rho]^3 + 497092*\[Rho]^4 - 
    5176584*Ec*\[Rho]^4 + 21684600*Ec^2*\[Rho]^4 - 44592504*Ec^3*\[Rho]^4 + 
    39930912*Ec^4*\[Rho]^4 - 314160*Ec^5*\[Rho]^4 + 3538752*Ec^6*\[Rho]^4 - 
    90383616*Ec^7*\[Rho]^4 + 137803008*Ec^8*\[Rho]^4 - 
    62595584*Ec^9*\[Rho]^4 - 21654528*Ec^10*\[Rho]^4 + 
    41674752*Ec^11*\[Rho]^4 - 29995008*Ec^12*\[Rho]^4 + 
    9523200*Ec^13*\[Rho]^4 + 125196*\[Rho]^5 - 2287512*Ec*\[Rho]^5 + 
    16105320*Ec^2*\[Rho]^5 - 63106200*Ec^3*\[Rho]^5 + 
    151844640*Ec^4*\[Rho]^5 - 215618544*Ec^5*\[Rho]^5 + 
    137932608*Ec^6*\[Rho]^5 + 35956800*Ec^7*\[Rho]^5 - 
    80401920*Ec^8*\[Rho]^5 - 37720320*Ec^9*\[Rho]^5 + 
    115497984*Ec^10*\[Rho]^5 - 77687808*Ec^11*\[Rho]^5 + 
    20766720*Ec^12*\[Rho]^5 - 220194*\[Rho]^6 + 2658528*Ec*\[Rho]^6 - 
    13217040*Ec^2*\[Rho]^6 + 32359704*Ec^3*\[Rho]^6 - 
    34625472*Ec^4*\[Rho]^6 - 9475920*Ec^5*\[Rho]^6 + 70610112*Ec^6*\[Rho]^6 - 
    79331904*Ec^7*\[Rho]^6 + 26072064*Ec^8*\[Rho]^6 + 
    22603008*Ec^9*\[Rho]^6 - 28701696*Ec^10*\[Rho]^6 + 
    11750400*Ec^11*\[Rho]^6 - 169178*\[Rho]^7 + 2060736*Ec*\[Rho]^7 - 
    10487280*Ec^2*\[Rho]^7 + 33493256*Ec^3*\[Rho]^7 - 
    62847552*Ec^4*\[Rho]^7 + 61433232*Ec^5*\[Rho]^7 - 
    30786752*Ec^6*\[Rho]^7 + 20637312*Ec^7*\[Rho]^7 - 
    30822912*Ec^8*\[Rho]^7 + 19572480*Ec^9*\[Rho]^7 - 
    2411520*Ec^10*\[Rho]^7 + 115800*\[Rho]^8 - 1092456*Ec*\[Rho]^8 + 
    3679416*Ec^2*\[Rho]^8 - 3670920*Ec^3*\[Rho]^8 - 7599840*Ec^4*\[Rho]^8 + 
    23271024*Ec^5*\[Rho]^8 - 18954048*Ec^6*\[Rho]^8 - 2568192*Ec^7*\[Rho]^8 + 
    10276608*Ec^8*\[Rho]^8 - 3436800*Ec^9*\[Rho]^8 + 51258*\[Rho]^9 - 
    672336*Ec*\[Rho]^9 + 3705120*Ec^2*\[Rho]^9 - 11039016*Ec^3*\[Rho]^9 + 
    19375008*Ec^4*\[Rho]^9 - 20294784*Ec^5*\[Rho]^9 + 
    11882496*Ec^6*\[Rho]^9 - 3057024*Ec^7*\[Rho]^9 - 20641*\[Rho]^10 + 
    247692*Ec*\[Rho]^10 - 1238460*Ec^2*\[Rho]^10 + 3319240*Ec^3*\[Rho]^10 - 
    5154000*Ec^4*\[Rho]^10 + 4680192*Ec^5*\[Rho]^10 - 
    2359744*Ec^6*\[Rho]^10 + 543360*Ec^7*\[Rho]^10 + 1725*\[Rho]^11 - 
    20700*Ec*\[Rho]^11 + 103500*Ec^2*\[Rho]^11 - 276000*Ec^3*\[Rho]^11 + 
    414000*Ec^4*\[Rho]^11 - 331200*Ec^5*\[Rho]^11 + 110400*Ec^6*\[Rho]^11 + 
    720*(1 - 2*Ec)^6*\[Rho]^3*(-42 + 185*\[Rho] - 15*\[Rho]^2 + 60*\[Rho]^3)*
     Log[1 - 2*Ec]^2 - 12*(-1 + 2*Ec)*\[Rho]*(-340 + 1095*\[Rho] + 
      11331*\[Rho]^2 - 32855*\[Rho]^3 + 32715*\[Rho]^4 - 675*\[Rho]^5 - 
      1275*\[Rho]^6 - 12381*\[Rho]^7 + 2385*\[Rho]^8 + 
      102400*Ec^11*(-5 + 3*\[Rho]^2) + 512*Ec^10*(3400 - 900*\[Rho] - 
        753*\[Rho]^2 + 405*\[Rho]^3) - 1280*Ec^9*(1684 - 1470*\[Rho] + 
        33*\[Rho]^2 + 603*\[Rho]^3) - 640*Ec^8*(-1288 + 5358*\[Rho] - 
        1230*\[Rho]^2 - 1190*\[Rho]^3 + 501*\[Rho]^4 + 525*\[Rho]^5) + 
      320*Ec^7*(2020 + 11040*\[Rho] - 5880*\[Rho]^2 + 188*\[Rho]^3 + 
        3033*\[Rho]^4 + 2625*\[Rho]^5) + 160*Ec^6*(-5480 - 13680*\[Rho] + 
        12819*\[Rho]^2 - 3715*\[Rho]^3 - 5157*\[Rho]^4 + 1329*\[Rho]^5 + 
        1860*\[Rho]^6) - 10*Ec*(-340 + 1095*\[Rho] + 10323*\[Rho]^2 - 
        28415*\[Rho]^3 + 32355*\[Rho]^4 + 765*\[Rho]^5 - 1275*\[Rho]^6 - 
        12381*\[Rho]^7 + 2385*\[Rho]^8) + 40*Ec^2*(-340 + 1095*\[Rho] + 
        9063*\[Rho]^2 - 22865*\[Rho]^3 + 31905*\[Rho]^4 + 2565*\[Rho]^5 - 
        1275*\[Rho]^6 - 12381*\[Rho]^7 + 2385*\[Rho]^8) + 
      80*Ec^4*(-1528 - 960*\[Rho] + 9129*\[Rho]^2 - 10473*\[Rho]^3 + 
        32415*\[Rho]^4 + 25980*\[Rho]^5 + 6135*\[Rho]^6 - 12381*\[Rho]^7 + 
        2385*\[Rho]^8) - 40*Ec^3*(-896 + 1836*\[Rho] + 15717*\[Rho]^2 - 
        32931*\[Rho]^3 + 63345*\[Rho]^4 + 19965*\[Rho]^5 + 2700*\[Rho]^6 - 
        24762*\[Rho]^7 + 4770*\[Rho]^8) - 16*Ec^5*(-26780 - 48360*\[Rho] + 
        75039*\[Rho]^2 - 28575*\[Rho]^3 + 55395*\[Rho]^4 + 125715*\[Rho]^5 + 
        40350*\[Rho]^6 - 24762*\[Rho]^7 + 4770*\[Rho]^8))*Log[\[Rho]] + 
    720*(1 - 2*Ec)^6*\[Rho]^3*(-42 + 185*\[Rho] - 15*\[Rho]^2 + 60*\[Rho]^3)*
     Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-340 + 1095*\[Rho] + 11331*\[Rho]^2 - 32855*\[Rho]^3 + 32715*\[Rho]^4 - 
      675*\[Rho]^5 - 1275*\[Rho]^6 - 12381*\[Rho]^7 + 2385*\[Rho]^8 + 
      102400*Ec^11*(-5 + 3*\[Rho]^2) + 512*Ec^10*(3400 - 900*\[Rho] - 
        753*\[Rho]^2 + 405*\[Rho]^3) - 1280*Ec^9*(1684 - 1470*\[Rho] + 
        33*\[Rho]^2 + 603*\[Rho]^3) - 640*Ec^8*(-1288 + 5358*\[Rho] - 
        1230*\[Rho]^2 - 1190*\[Rho]^3 + 501*\[Rho]^4 + 525*\[Rho]^5) + 
      320*Ec^7*(2020 + 11040*\[Rho] - 5880*\[Rho]^2 + 188*\[Rho]^3 + 
        3033*\[Rho]^4 + 2625*\[Rho]^5) + 160*Ec^6*(-5480 - 13680*\[Rho] + 
        12819*\[Rho]^2 - 3715*\[Rho]^3 - 5157*\[Rho]^4 + 1329*\[Rho]^5 + 
        1860*\[Rho]^6) - 10*Ec*(-340 + 1095*\[Rho] + 10323*\[Rho]^2 - 
        28415*\[Rho]^3 + 32355*\[Rho]^4 + 765*\[Rho]^5 - 1275*\[Rho]^6 - 
        12381*\[Rho]^7 + 2385*\[Rho]^8) + 40*Ec^2*(-340 + 1095*\[Rho] + 
        9063*\[Rho]^2 - 22865*\[Rho]^3 + 31905*\[Rho]^4 + 2565*\[Rho]^5 - 
        1275*\[Rho]^6 - 12381*\[Rho]^7 + 2385*\[Rho]^8) + 
      80*Ec^4*(-1528 - 960*\[Rho] + 9129*\[Rho]^2 - 10473*\[Rho]^3 + 
        32415*\[Rho]^4 + 25980*\[Rho]^5 + 6135*\[Rho]^6 - 12381*\[Rho]^7 + 
        2385*\[Rho]^8) - 40*Ec^3*(-896 + 1836*\[Rho] + 15717*\[Rho]^2 - 
        32931*\[Rho]^3 + 63345*\[Rho]^4 + 19965*\[Rho]^5 + 2700*\[Rho]^6 - 
        24762*\[Rho]^7 + 4770*\[Rho]^8) - 16*Ec^5*(-26780 - 48360*\[Rho] + 
        75039*\[Rho]^2 - 28575*\[Rho]^3 + 55395*\[Rho]^4 + 125715*\[Rho]^5 + 
        40350*\[Rho]^6 - 24762*\[Rho]^7 + 4770*\[Rho]^8) - 
      120*(-1 + 2*Ec)^5*\[Rho]^2*(-42 + 185*\[Rho] - 15*\[Rho]^2 + 
        60*\[Rho]^3)*Log[\[Rho]])))/(5400*(1 - 2*Ec)^2*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r3*(11340 - 181440*Ec + 1270080*Ec^2 - 5469120*Ec^3 + 19310400*Ec^4 - 
    69154560*Ec^5 + 222082560*Ec^6 - 500152320*Ec^7 + 600929280*Ec^8 + 
    116121600*Ec^9 - 1738506240*Ec^10 + 3032432640*Ec^11 - 2713927680*Ec^12 + 
    1300561920*Ec^13 - 265420800*Ec^14 + 74330*\[Rho] - 1338080*Ec*\[Rho] + 
    10556960*Ec^2*\[Rho] - 48613920*Ec^3*\[Rho] + 153473760*Ec^4*\[Rho] - 
    411194400*Ec^5*\[Rho] + 1156130560*Ec^6*\[Rho] - 3194368000*Ec^7*\[Rho] + 
    7060449280*Ec^8*\[Rho] - 11123607040*Ec^9*\[Rho] + 
    11738275840*Ec^10*\[Rho] - 7560110080*Ec^11*\[Rho] + 
    2133319680*Ec^12*\[Rho] + 540549120*Ec^13*\[Rho] - 
    539688960*Ec^14*\[Rho] - 1310720*Ec^15*\[Rho] + 144834560*Ec^16*\[Rho] - 
    58327040*Ec^17*\[Rho] - 317595*\[Rho]^2 + 5464920*Ec*\[Rho]^2 - 
    41321640*Ec^2*\[Rho]^2 + 182695440*Ec^3*\[Rho]^2 - 
    543777600*Ec^4*\[Rho]^2 + 1256611872*Ec^5*\[Rho]^2 - 
    2632259328*Ec^6*\[Rho]^2 + 5157141504*Ec^7*\[Rho]^2 - 
    8316644352*Ec^8*\[Rho]^2 + 9635314176*Ec^9*\[Rho]^2 - 
    7351289856*Ec^10*\[Rho]^2 + 3662401536*Ec^11*\[Rho]^2 - 
    1795719168*Ec^12*\[Rho]^2 + 1580949504*Ec^13*\[Rho]^2 - 
    1308229632*Ec^14*\[Rho]^2 + 703463424*Ec^15*\[Rho]^2 - 
    207421440*Ec^16*\[Rho]^2 + 9830400*Ec^17*\[Rho]^2 - 503445*\[Rho]^3 + 
    10227000*Ec*\[Rho]^3 - 90951240*Ec^2*\[Rho]^3 + 462748560*Ec^3*\[Rho]^3 - 
    1478137920*Ec^4*\[Rho]^3 + 3076500768*Ec^5*\[Rho]^3 - 
    4282671744*Ec^6*\[Rho]^3 + 4331409408*Ec^7*\[Rho]^3 - 
    3776908032*Ec^8*\[Rho]^3 + 1930536960*Ec^9*\[Rho]^3 + 
    3839840256*Ec^10*\[Rho]^3 - 11349000192*Ec^11*\[Rho]^3 + 
    13296943104*Ec^12*\[Rho]^3 - 8510447616*Ec^13*\[Rho]^3 + 
    3100508160*Ec^14*\[Rho]^3 - 566820864*Ec^15*\[Rho]^3 + 2068060*\[Rho]^4 - 
    35362600*Ec*\[Rho]^4 + 264964120*Ec^2*\[Rho]^4 - 
    1142187120*Ec^3*\[Rho]^4 + 3150979680*Ec^4*\[Rho]^4 - 
    5995634400*Ec^5*\[Rho]^4 + 8713070592*Ec^6*\[Rho]^4 - 
    10790226432*Ec^7*\[Rho]^4 + 10385839104*Ec^8*\[Rho]^4 - 
    3021264896*Ec^9*\[Rho]^4 - 10306693120*Ec^10*\[Rho]^4 + 
    18838675456*Ec^11*\[Rho]^4 - 16015220736*Ec^12*\[Rho]^4 + 
    7892754432*Ec^13*\[Rho]^4 - 2172715008*Ec^14*\[Rho]^4 + 
    221184000*Ec^15*\[Rho]^4 - 3184980*\[Rho]^5 + 52437480*Ec*\[Rho]^5 - 
    379532760*Ec^2*\[Rho]^5 + 1594373040*Ec^3*\[Rho]^5 - 
    4371141600*Ec^4*\[Rho]^5 + 8454921120*Ec^5*\[Rho]^5 - 
    12217658880*Ec^6*\[Rho]^5 + 13192170240*Ec^7*\[Rho]^5 - 
    9123156480*Ec^8*\[Rho]^5 + 790302720*Ec^9*\[Rho]^5 + 
    6769766400*Ec^10*\[Rho]^5 - 9127403520*Ec^11*\[Rho]^5 + 
    6588088320*Ec^12*\[Rho]^5 - 2669813760*Ec^13*\[Rho]^5 + 
    439910400*Ec^14*\[Rho]^5 + 3913170*\[Rho]^6 - 63030120*Ec*\[Rho]^6 + 
    443702040*Ec^2*\[Rho]^6 - 1811836080*Ec^3*\[Rho]^6 + 
    4820833440*Ec^4*\[Rho]^6 - 8814555360*Ec^5*\[Rho]^6 + 
    11146377600*Ec^6*\[Rho]^6 - 9427115520*Ec^7*\[Rho]^6 + 
    5039769600*Ec^8*\[Rho]^6 - 1558778880*Ec^9*\[Rho]^6 - 
    139776000*Ec^10*\[Rho]^6 + 948572160*Ec^11*\[Rho]^6 - 
    825016320*Ec^12*\[Rho]^6 + 233349120*Ec^13*\[Rho]^6 - 2588630*\[Rho]^7 + 
    38874680*Ec*\[Rho]^7 - 251775560*Ec^2*\[Rho]^7 + 
    931834160*Ec^3*\[Rho]^7 - 2173973600*Ec^4*\[Rho]^7 + 
    3223118048*Ec^5*\[Rho]^7 - 2846911232*Ec^6*\[Rho]^7 + 
    1323700736*Ec^7*\[Rho]^7 - 558119168*Ec^8*\[Rho]^7 + 
    953224704*Ec^9*\[Rho]^7 - 1001299968*Ec^10*\[Rho]^7 + 
    398499840*Ec^11*\[Rho]^7 - 32624640*Ec^12*\[Rho]^7 + 324120*\[Rho]^8 - 
    3646200*Ec*\[Rho]^8 + 13205640*Ec^2*\[Rho]^8 + 5669040*Ec^3*\[Rho]^8 - 
    195941280*Ec^4*\[Rho]^8 + 698418912*Ec^5*\[Rho]^8 - 
    1253245056*Ec^6*\[Rho]^8 + 1220140032*Ec^7*\[Rho]^8 - 
    496163328*Ec^8*\[Rho]^8 - 142379520*Ec^9*\[Rho]^8 + 
    205099008*Ec^10*\[Rho]^8 - 50749440*Ec^11*\[Rho]^8 + 268890*\[Rho]^9 - 
    4489800*Ec*\[Rho]^9 + 32929080*Ec^2*\[Rho]^9 - 138817680*Ec^3*\[Rho]^9 + 
    370057920*Ec^4*\[Rho]^9 - 647975040*Ec^5*\[Rho]^9 + 
    748860288*Ec^6*\[Rho]^9 - 555088128*Ec^7*\[Rho]^9 + 
    242290176*Ec^8*\[Rho]^9 - 48236544*Ec^9*\[Rho]^9 - 70135*\[Rho]^10 + 
    1122160*Ec*\[Rho]^10 - 7855120*Ec^2*\[Rho]^10 + 31461280*Ec^3*\[Rho]^10 - 
    79204000*Ec^4*\[Rho]^10 + 129845440*Ec^5*\[Rho]^10 - 
    138883840*Ec^6*\[Rho]^10 + 94074880*Ec^7*\[Rho]^10 - 
    37216000*Ec^8*\[Rho]^10 + 6773760*Ec^9*\[Rho]^10 + 4875*\[Rho]^11 - 
    78000*Ec*\[Rho]^11 + 546000*Ec^2*\[Rho]^11 - 2184000*Ec^3*\[Rho]^11 + 
    5460000*Ec^4*\[Rho]^11 - 8736000*Ec^5*\[Rho]^11 + 
    8736000*Ec^6*\[Rho]^11 - 4992000*Ec^7*\[Rho]^11 + 
    1248000*Ec^8*\[Rho]^11 - 3600*(1 - 2*Ec)^8*\[Rho]^3*
     (138 + 53*\[Rho] + 45*\[Rho]^2 + 60*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    60*(-1 + 2*Ec)*\[Rho]*(-1240 + 3195*\[Rho] + 18099*\[Rho]^2 - 
      18947*\[Rho]^3 + 12315*\[Rho]^4 - 3495*\[Rho]^5 - 21195*\[Rho]^6 + 
      12831*\[Rho]^7 - 1563*\[Rho]^8 + 409600*Ec^13*(-5 + 3*\[Rho]^2) + 
      4096*Ec^12*(2200 - 450*\[Rho] - 2121*\[Rho]^2 + 405*\[Rho]^3) - 
      6144*Ec^11*(2320 - 1305*\[Rho] - 3204*\[Rho]^2 + 1458*\[Rho]^3) + 
      1024*Ec^10*(5240 - 13455*\[Rho] - 16596*\[Rho]^2 + 19886*\[Rho]^3 - 
        2694*\[Rho]^4 + 1200*\[Rho]^5) - 512*Ec^9*(-25900 - 22365*\[Rho] + 
        3060*\[Rho]^2 + 42434*\[Rho]^3 - 22962*\[Rho]^4 + 8400*\[Rho]^5) - 
      768*Ec^8*(29960 + 4725*\[Rho] - 22320*\[Rho]^2 - 8846*\[Rho]^3 + 
        20985*\[Rho]^4 - 10317*\[Rho]^5 + 1800*\[Rho]^6) + 
      128*Ec^7*(141240 - 14220*\[Rho] - 188073*\[Rho]^2 + 70387*\[Rho]^3 + 
        33021*\[Rho]^4 - 68574*\[Rho]^5 + 56475*\[Rho]^6 - 12831*\[Rho]^7 + 
        1563*\[Rho]^8) - 12*Ec^2*(8680 - 22365*\[Rho] - 162573*\[Rho]^2 + 
        118849*\[Rho]^3 - 97905*\[Rho]^4 + 8865*\[Rho]^5 + 148365*\[Rho]^6 - 
        89817*\[Rho]^7 + 10941*\[Rho]^8) + 
      2*Ec*(8680 - 22365*\[Rho] - 143253*\[Rho]^2 + 126269*\[Rho]^3 - 
        91605*\[Rho]^4 + 17265*\[Rho]^5 + 148365*\[Rho]^6 - 89817*\[Rho]^7 + 
        10941*\[Rho]^8) + 40*Ec^3*(9256 - 22635*\[Rho] - 186567*\[Rho]^2 + 
        112195*\[Rho]^3 - 108003*\[Rho]^4 + 2445*\[Rho]^5 + 152697*\[Rho]^6 - 
        89817*\[Rho]^7 + 10941*\[Rho]^8) - 80*Ec^4*(13000 - 24102*\[Rho] - 
        220182*\[Rho]^2 + 111856*\[Rho]^3 - 127812*\[Rho]^4 - 2667*\[Rho]^5 + 
        165945*\[Rho]^6 - 89817*\[Rho]^7 + 10941*\[Rho]^8) + 
      96*Ec^5*(32050 - 29880*\[Rho] - 279951*\[Rho]^2 + 133475*\[Rho]^3 - 
        161013*\[Rho]^4 - 18444*\[Rho]^5 + 191625*\[Rho]^6 - 89817*\[Rho]^7 + 
        10941*\[Rho]^8) - 64*Ec^6*(136320 - 50400*\[Rho] - 442341*\[Rho]^2 + 
        223303*\[Rho]^3 - 179235*\[Rho]^4 - 86340*\[Rho]^5 + 
        243225*\[Rho]^6 - 89817*\[Rho]^7 + 10941*\[Rho]^8))*Log[\[Rho]] - 
    3600*(1 - 2*Ec)^8*\[Rho]^3*(138 + 53*\[Rho] + 45*\[Rho]^2 + 60*\[Rho]^3)*
     Log[\[Rho]]^2 - 60*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-1240 + 3195*\[Rho] + 18099*\[Rho]^2 - 18947*\[Rho]^3 + 
      12315*\[Rho]^4 - 3495*\[Rho]^5 - 21195*\[Rho]^6 + 12831*\[Rho]^7 - 
      1563*\[Rho]^8 + 409600*Ec^13*(-5 + 3*\[Rho]^2) + 
      4096*Ec^12*(2200 - 450*\[Rho] - 2121*\[Rho]^2 + 405*\[Rho]^3) - 
      6144*Ec^11*(2320 - 1305*\[Rho] - 3204*\[Rho]^2 + 1458*\[Rho]^3) + 
      1024*Ec^10*(5240 - 13455*\[Rho] - 16596*\[Rho]^2 + 19886*\[Rho]^3 - 
        2694*\[Rho]^4 + 1200*\[Rho]^5) - 512*Ec^9*(-25900 - 22365*\[Rho] + 
        3060*\[Rho]^2 + 42434*\[Rho]^3 - 22962*\[Rho]^4 + 8400*\[Rho]^5) - 
      768*Ec^8*(29960 + 4725*\[Rho] - 22320*\[Rho]^2 - 8846*\[Rho]^3 + 
        20985*\[Rho]^4 - 10317*\[Rho]^5 + 1800*\[Rho]^6) + 
      128*Ec^7*(141240 - 14220*\[Rho] - 188073*\[Rho]^2 + 70387*\[Rho]^3 + 
        33021*\[Rho]^4 - 68574*\[Rho]^5 + 56475*\[Rho]^6 - 12831*\[Rho]^7 + 
        1563*\[Rho]^8) - 12*Ec^2*(8680 - 22365*\[Rho] - 162573*\[Rho]^2 + 
        118849*\[Rho]^3 - 97905*\[Rho]^4 + 8865*\[Rho]^5 + 148365*\[Rho]^6 - 
        89817*\[Rho]^7 + 10941*\[Rho]^8) + 
      2*Ec*(8680 - 22365*\[Rho] - 143253*\[Rho]^2 + 126269*\[Rho]^3 - 
        91605*\[Rho]^4 + 17265*\[Rho]^5 + 148365*\[Rho]^6 - 89817*\[Rho]^7 + 
        10941*\[Rho]^8) + 40*Ec^3*(9256 - 22635*\[Rho] - 186567*\[Rho]^2 + 
        112195*\[Rho]^3 - 108003*\[Rho]^4 + 2445*\[Rho]^5 + 152697*\[Rho]^6 - 
        89817*\[Rho]^7 + 10941*\[Rho]^8) - 80*Ec^4*(13000 - 24102*\[Rho] - 
        220182*\[Rho]^2 + 111856*\[Rho]^3 - 127812*\[Rho]^4 - 2667*\[Rho]^5 + 
        165945*\[Rho]^6 - 89817*\[Rho]^7 + 10941*\[Rho]^8) + 
      96*Ec^5*(32050 - 29880*\[Rho] - 279951*\[Rho]^2 + 133475*\[Rho]^3 - 
        161013*\[Rho]^4 - 18444*\[Rho]^5 + 191625*\[Rho]^6 - 89817*\[Rho]^7 + 
        10941*\[Rho]^8) - 64*Ec^6*(136320 - 50400*\[Rho] - 442341*\[Rho]^2 + 
        223303*\[Rho]^3 - 179235*\[Rho]^4 - 86340*\[Rho]^5 + 
        243225*\[Rho]^6 - 89817*\[Rho]^7 + 10941*\[Rho]^8) - 
      120*(-1 + 2*Ec)^7*\[Rho]^2*(138 + 53*\[Rho] + 45*\[Rho]^2 + 
        60*\[Rho]^3)*Log[\[Rho]])))/(13500*(1 - 2*Ec)^4*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r6*(-11340 + 181440*Ec - 1270080*Ec^2 + 5469120*Ec^3 - 19310400*Ec^4 + 
    69154560*Ec^5 - 222082560*Ec^6 + 500152320*Ec^7 - 600929280*Ec^8 - 
    116121600*Ec^9 + 1738506240*Ec^10 - 3032432640*Ec^11 + 2713927680*Ec^12 - 
    1300561920*Ec^13 + 265420800*Ec^14 + 297770*\[Rho] - 4963520*Ec*\[Rho] + 
    36338240*Ec^2*\[Rho] - 158210880*Ec^3*\[Rho] + 499307040*Ec^4*\[Rho] - 
    1428205200*Ec^5*\[Rho] + 4056432640*Ec^6*\[Rho] - 
    9874412800*Ec^7*\[Rho] + 17406238720*Ec^8*\[Rho] - 
    19584098560*Ec^9*\[Rho] + 10809794560*Ec^10*\[Rho] + 
    2432122880*Ec^11*\[Rho] - 7869358080*Ec^12*\[Rho] + 
    4209070080*Ec^13*\[Rho] + 171048960*Ec^14*\[Rho] - 
    1150484480*Ec^15*\[Rho] + 569507840*Ec^16*\[Rho] - 
    120258560*Ec^17*\[Rho] - 3048555*\[Rho]^2 + 50643480*Ec*\[Rho]^2 - 
    369437160*Ec^2*\[Rho]^2 + 1559537760*Ec^3*\[Rho]^2 - 
    4275393600*Ec^4*\[Rho]^2 + 8360607888*Ec^5*\[Rho]^2 - 
    13321462272*Ec^6*\[Rho]^2 + 19645610496*Ec^7*\[Rho]^2 - 
    25315995648*Ec^8*\[Rho]^2 + 22250682624*Ec^9*\[Rho]^2 - 
    7492675584*Ec^10*\[Rho]^2 - 6078529536*Ec^11*\[Rho]^2 + 
    6855917568*Ec^12*\[Rho]^2 - 1221218304*Ec^13*\[Rho]^2 - 
    1193607168*Ec^14*\[Rho]^2 + 698351616*Ec^15*\[Rho]^2 - 
    156303360*Ec^16*\[Rho]^2 + 4915200*Ec^17*\[Rho]^2 + 4771095*\[Rho]^3 - 
    70470600*Ec*\[Rho]^3 + 443162040*Ec^2*\[Rho]^3 - 
    1520126760*Ec^3*\[Rho]^3 + 2962701120*Ec^4*\[Rho]^3 - 
    2804250288*Ec^5*\[Rho]^3 - 420120576*Ec^6*\[Rho]^3 + 
    4183532352*Ec^7*\[Rho]^3 - 4472379648*Ec^8*\[Rho]^3 + 
    1244014080*Ec^9*\[Rho]^3 + 3129083904*Ec^10*\[Rho]^3 - 
    6614151168*Ec^11*\[Rho]^3 + 6642917376*Ec^12*\[Rho]^3 - 
    3448909824*Ec^13*\[Rho]^3 + 829685760*Ec^14*\[Rho]^3 - 
    98942976*Ec^15*\[Rho]^3 - 506660*\[Rho]^4 - 1911400*Ec*\[Rho]^4 + 
    90686680*Ec^2*\[Rho]^4 - 730971480*Ec^3*\[Rho]^4 + 
    3069292320*Ec^4*\[Rho]^4 - 8073514320*Ec^5*\[Rho]^4 + 
    14188687488*Ec^6*\[Rho]^4 - 16596024768*Ec^7*\[Rho]^4 + 
    11074776576*Ec^8*\[Rho]^4 + 823830016*Ec^9*\[Rho]^4 - 
    11895562240*Ec^10*\[Rho]^4 + 15672438784*Ec^11*\[Rho]^4 - 
    12150718464*Ec^12*\[Rho]^4 + 6239121408*Ec^13*\[Rho]^4 - 
    2016018432*Ec^14*\[Rho]^4 + 298598400*Ec^15*\[Rho]^4 - 3013020*\[Rho]^5 + 
    49664520*Ec*\[Rho]^5 - 357357240*Ec^2*\[Rho]^5 + 
    1488089160*Ec^3*\[Rho]^5 - 4014453600*Ec^4*\[Rho]^5 + 
    7447941360*Ec^5*\[Rho]^5 - 9852900480*Ec^6*\[Rho]^5 + 
    9433468800*Ec^7*\[Rho]^5 - 6015045120*Ec^8*\[Rho]^5 + 
    382494720*Ec^9*\[Rho]^5 + 5901527040*Ec^10*\[Rho]^5 - 
    9482895360*Ec^11*\[Rho]^5 + 7860633600*Ec^12*\[Rho]^5 - 
    3489853440*Ec^13*\[Rho]^5 + 654213120*Ec^14*\[Rho]^5 + 3281730*\[Rho]^6 - 
    51962280*Ec*\[Rho]^6 + 360236760*Ec^2*\[Rho]^6 - 
    1481658120*Ec^3*\[Rho]^6 + 4063505760*Ec^4*\[Rho]^6 - 
    7813473840*Ec^5*\[Rho]^6 + 10752422400*Ec^6*\[Rho]^6 - 
    10729687680*Ec^7*\[Rho]^6 + 7891200000*Ec^8*\[Rho]^6 - 
    4075115520*Ec^9*\[Rho]^6 + 628377600*Ec^10*\[Rho]^6 + 
    1329008640*Ec^11*\[Rho]^6 - 1250426880*Ec^12*\[Rho]^6 + 
    372142080*Ec^13*\[Rho]^6 - 2838470*\[Rho]^7 + 43620920*Ec*\[Rho]^7 - 
    290989640*Ec^2*\[Rho]^7 + 1138201640*Ec^3*\[Rho]^7 - 
    2852247200*Ec^4*\[Rho]^7 + 4636641392*Ec^5*\[Rho]^7 - 
    4779891968*Ec^6*\[Rho]^7 + 3200924864*Ec^7*\[Rho]^7 - 
    2177560832*Ec^8*\[Rho]^7 + 2412938496*Ec^9*\[Rho]^7 - 
    2067136512*Ec^10*\[Rho]^7 + 818396160*Ec^11*\[Rho]^7 - 
    83496960*Ec^12*\[Rho]^7 + 690480*\[Rho]^8 - 8278200*Ec*\[Rho]^8 + 
    35791560*Ec^2*\[Rho]^8 - 38220840*Ec^3*\[Rho]^8 - 
    230533920*Ec^4*\[Rho]^8 + 1059320208*Ec^5*\[Rho]^8 - 
    2041713024*Ec^6*\[Rho]^8 + 2008771008*Ec^7*\[Rho]^8 - 
    711240192*Ec^8*\[Rho]^8 - 424792320*Ec^9*\[Rho]^8 + 
    466870272*Ec^10*\[Rho]^8 - 116290560*Ec^11*\[Rho]^8 + 552210*\[Rho]^9 - 
    9328200*Ec*\[Rho]^9 + 69240120*Ec^2*\[Rho]^9 - 295611720*Ec^3*\[Rho]^9 + 
    800854080*Ec^4*\[Rho]^9 - 1431716640*Ec^5*\[Rho]^9 + 
    1696117632*Ec^6*\[Rho]^9 - 1291558272*Ec^7*\[Rho]^9 + 
    578194944*Ec^8*\[Rho]^9 - 117259776*Ec^9*\[Rho]^9 - 190615*\[Rho]^10 + 
    3049840*Ec*\[Rho]^10 - 21348880*Ec^2*\[Rho]^10 + 
    85548520*Ec^3*\[Rho]^10 - 215936800*Ec^4*\[Rho]^10 + 
    355888480*Ec^5*\[Rho]^10 - 383507200*Ec^6*\[Rho]^10 + 
    261969280*Ec^7*\[Rho]^10 - 104339200*Ec^8*\[Rho]^10 + 
    19008000*Ec^9*\[Rho]^10 + 15375*\[Rho]^11 - 246000*Ec*\[Rho]^11 + 
    1722000*Ec^2*\[Rho]^11 - 6888000*Ec^3*\[Rho]^11 + 
    17220000*Ec^4*\[Rho]^11 - 27552000*Ec^5*\[Rho]^11 + 
    27552000*Ec^6*\[Rho]^11 - 15744000*Ec^7*\[Rho]^11 + 
    3936000*Ec^8*\[Rho]^11 + 3600*(1 - 2*Ec)^8*\[Rho]^3*
     (-222 - 197*\[Rho] + 135*\[Rho]^2 + 60*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    60*(-1 + 2*Ec)*\[Rho]*(1660 - 15555*\[Rho] - 48891*\[Rho]^2 + 
      83483*\[Rho]^3 - 12135*\[Rho]^4 - 4545*\[Rho]^5 + 14955*\[Rho]^6 - 
      23079*\[Rho]^7 + 4107*\[Rho]^8 + 409600*Ec^13*(5 + 3*\[Rho]^2) - 
      3072*Ec^11*(-4360 + 3090*\[Rho] + 4737*\[Rho]^2 + 111*\[Rho]^3) + 
      2048*Ec^12*(-4400 + 900*\[Rho] + 663*\[Rho]^2 + 405*\[Rho]^3) - 
      512*Ec^10*(2920 - 38190*\[Rho] - 38163*\[Rho]^2 + 15283*\[Rho]^3 - 
        1407*\[Rho]^4 + 3945*\[Rho]^5) + 256*Ec^9*(-81200 - 83370*\[Rho] + 
        18555*\[Rho]^2 + 76597*\[Rho]^3 - 16521*\[Rho]^4 + 27615*\[Rho]^5) + 
      384*Ec^8*(81480 + 34650*\[Rho] - 102285*\[Rho]^2 - 58903*\[Rho]^3 + 
        29620*\[Rho]^4 - 20226*\[Rho]^5 + 4860*\[Rho]^6) + 
      Ec*(-23240 + 217770*\[Rho] + 737754*\[Rho]^2 - 1121482*\[Rho]^3 + 
        137490*\[Rho]^4 + 49230*\[Rho]^5 - 209370*\[Rho]^6 + 
        323106*\[Rho]^7 - 57498*\[Rho]^8) - 
      64*Ec^7*(371520 + 39240*\[Rho] - 946179*\[Rho]^2 - 134209*\[Rho]^3 + 
        260148*\[Rho]^4 + 12108*\[Rho]^5 + 125970*\[Rho]^6 - 46158*\[Rho]^7 + 
        8214*\[Rho]^8) + 12*Ec^2*(11620 - 108885*\[Rho] - 399957*\[Rho]^2 + 
        533161*\[Rho]^3 - 49845*\[Rho]^4 - 16215*\[Rho]^5 + 104685*\[Rho]^6 - 
        161553*\[Rho]^7 + 28749*\[Rho]^8) - 
      40*Ec^3*(12364 - 109035*\[Rho] - 440958*\[Rho]^2 + 502360*\[Rho]^3 - 
        29022*\[Rho]^4 + 3480*\[Rho]^5 + 113343*\[Rho]^6 - 161553*\[Rho]^7 + 
        28749*\[Rho]^8) + 80*Ec^4*(17200 - 109638*\[Rho] - 506883*\[Rho]^2 + 
        467299*\[Rho]^3 + 147*\[Rho]^4 + 37482*\[Rho]^5 + 132675*\[Rho]^6 - 
        161553*\[Rho]^7 + 28749*\[Rho]^8) - 
      48*Ec^5*(83700 - 221040*\[Rho] - 1293873*\[Rho]^2 + 838405*\[Rho]^3 + 
        114811*\[Rho]^4 + 175323*\[Rho]^5 + 335370*\[Rho]^6 - 
        323106*\[Rho]^7 + 57498*\[Rho]^8) + 
      32*Ec^6*(354960 - 201600*\[Rho] - 2145393*\[Rho]^2 + 602489*\[Rho]^3 + 
        424995*\[Rho]^4 + 290055*\[Rho]^5 + 472650*\[Rho]^6 - 
        323106*\[Rho]^7 + 57498*\[Rho]^8))*Log[\[Rho]] + 
    3600*(1 - 2*Ec)^8*\[Rho]^3*(-222 - 197*\[Rho] + 135*\[Rho]^2 + 
      60*\[Rho]^3)*Log[\[Rho]]^2 + 60*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (1660 - 15555*\[Rho] - 48891*\[Rho]^2 + 83483*\[Rho]^3 - 
      12135*\[Rho]^4 - 4545*\[Rho]^5 + 14955*\[Rho]^6 - 23079*\[Rho]^7 + 
      4107*\[Rho]^8 + 409600*Ec^13*(5 + 3*\[Rho]^2) - 
      3072*Ec^11*(-4360 + 3090*\[Rho] + 4737*\[Rho]^2 + 111*\[Rho]^3) + 
      2048*Ec^12*(-4400 + 900*\[Rho] + 663*\[Rho]^2 + 405*\[Rho]^3) - 
      512*Ec^10*(2920 - 38190*\[Rho] - 38163*\[Rho]^2 + 15283*\[Rho]^3 - 
        1407*\[Rho]^4 + 3945*\[Rho]^5) + 256*Ec^9*(-81200 - 83370*\[Rho] + 
        18555*\[Rho]^2 + 76597*\[Rho]^3 - 16521*\[Rho]^4 + 27615*\[Rho]^5) + 
      384*Ec^8*(81480 + 34650*\[Rho] - 102285*\[Rho]^2 - 58903*\[Rho]^3 + 
        29620*\[Rho]^4 - 20226*\[Rho]^5 + 4860*\[Rho]^6) + 
      Ec*(-23240 + 217770*\[Rho] + 737754*\[Rho]^2 - 1121482*\[Rho]^3 + 
        137490*\[Rho]^4 + 49230*\[Rho]^5 - 209370*\[Rho]^6 + 
        323106*\[Rho]^7 - 57498*\[Rho]^8) - 
      64*Ec^7*(371520 + 39240*\[Rho] - 946179*\[Rho]^2 - 134209*\[Rho]^3 + 
        260148*\[Rho]^4 + 12108*\[Rho]^5 + 125970*\[Rho]^6 - 46158*\[Rho]^7 + 
        8214*\[Rho]^8) + 12*Ec^2*(11620 - 108885*\[Rho] - 399957*\[Rho]^2 + 
        533161*\[Rho]^3 - 49845*\[Rho]^4 - 16215*\[Rho]^5 + 104685*\[Rho]^6 - 
        161553*\[Rho]^7 + 28749*\[Rho]^8) - 
      40*Ec^3*(12364 - 109035*\[Rho] - 440958*\[Rho]^2 + 502360*\[Rho]^3 - 
        29022*\[Rho]^4 + 3480*\[Rho]^5 + 113343*\[Rho]^6 - 161553*\[Rho]^7 + 
        28749*\[Rho]^8) + 80*Ec^4*(17200 - 109638*\[Rho] - 506883*\[Rho]^2 + 
        467299*\[Rho]^3 + 147*\[Rho]^4 + 37482*\[Rho]^5 + 132675*\[Rho]^6 - 
        161553*\[Rho]^7 + 28749*\[Rho]^8) - 
      48*Ec^5*(83700 - 221040*\[Rho] - 1293873*\[Rho]^2 + 838405*\[Rho]^3 + 
        114811*\[Rho]^4 + 175323*\[Rho]^5 + 335370*\[Rho]^6 - 
        323106*\[Rho]^7 + 57498*\[Rho]^8) + 
      32*Ec^6*(354960 - 201600*\[Rho] - 2145393*\[Rho]^2 + 602489*\[Rho]^3 + 
        424995*\[Rho]^4 + 290055*\[Rho]^5 + 472650*\[Rho]^6 - 
        323106*\[Rho]^7 + 57498*\[Rho]^8) - 120*(-1 + 2*Ec)^7*\[Rho]^2*
       (-222 - 197*\[Rho] + 135*\[Rho]^2 + 60*\[Rho]^3)*Log[\[Rho]])))/
  (27000*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r9*(840 - 11760*Ec + 70560*Ec^2 - 264000*Ec^3 + 902400*Ec^4 - 
    3317760*Ec^5 + 9815040*Ec^6 - 17418240*Ec^7 + 9676800*Ec^8 + 
    27955200*Ec^9 - 72867840*Ec^10 + 78888960*Ec^11 - 43253760*Ec^12 + 
    9830400*Ec^13 + 11161*\[Rho] - 169814*Ec*\[Rho] + 1113804*Ec^2*\[Rho] - 
    4289496*Ec^3*\[Rho] + 12398160*Ec^4*\[Rho] - 36099168*Ec^5*\[Rho] + 
    107009600*Ec^6*\[Rho] - 249625216*Ec^7*\[Rho] + 379670784*Ec^8*\[Rho] - 
    303280640*Ec^9*\[Rho] - 10234880*Ec^10*\[Rho] + 269948928*Ec^11*\[Rho] - 
    245059584*Ec^12*\[Rho] + 91938816*Ec^13*\[Rho] - 27279360*Ec^14*\[Rho] + 
    24018944*Ec^15*\[Rho] - 10092544*Ec^16*\[Rho] - 49548*\[Rho]^2 + 
    703752*Ec*\[Rho]^2 - 4293072*Ec^2*\[Rho]^2 + 14963376*Ec^3*\[Rho]^2 - 
    34815264*Ec^4*\[Rho]^2 + 64300224*Ec^5*\[Rho]^2 - 
    104439936*Ec^6*\[Rho]^2 + 115688448*Ec^7*\[Rho]^2 + 
    19335168*Ec^8*\[Rho]^2 - 342383616*Ec^9*\[Rho]^2 + 
    626632704*Ec^10*\[Rho]^2 - 606191616*Ec^11*\[Rho]^2 + 
    364511232*Ec^12*\[Rho]^2 - 172523520*Ec^13*\[Rho]^2 + 
    88670208*Ec^14*\[Rho]^2 - 32440320*Ec^15*\[Rho]^2 + 
    1966080*Ec^16*\[Rho]^2 + 34815*\[Rho]^3 - 354066*Ec*\[Rho]^3 + 
    1182348*Ec^2*\[Rho]^3 + 162168*Ec^3*\[Rho]^3 - 11416080*Ec^4*\[Rho]^3 + 
    25782048*Ec^5*\[Rho]^3 + 14896704*Ec^6*\[Rho]^3 - 
    146359680*Ec^7*\[Rho]^3 + 131802624*Ec^8*\[Rho]^3 + 
    454413312*Ec^9*\[Rho]^3 - 1413328896*Ec^10*\[Rho]^3 + 
    1764827136*Ec^11*\[Rho]^3 - 1177731072*Ec^12*\[Rho]^3 + 
    440156160*Ec^13*\[Rho]^3 - 86114304*Ec^14*\[Rho]^3 - 167392*\[Rho]^4 + 
    2622368*Ec*\[Rho]^4 - 18089568*Ec^2*\[Rho]^4 + 71823264*Ec^3*\[Rho]^4 - 
    188415360*Ec^4*\[Rho]^4 + 384674112*Ec^5*\[Rho]^4 - 
    705863808*Ec^6*\[Rho]^4 + 1040080128*Ec^7*\[Rho]^4 - 
    760551936*Ec^8*\[Rho]^4 - 556825600*Ec^9*\[Rho]^4 + 
    1860306944*Ec^10*\[Rho]^4 - 1845497856*Ec^11*\[Rho]^4 + 
    952590336*Ec^12*\[Rho]^4 - 262078464*Ec^13*\[Rho]^4 + 
    22609920*Ec^14*\[Rho]^4 + 823494*\[Rho]^5 - 12534756*Ec*\[Rho]^5 + 
    82638216*Ec^2*\[Rho]^5 - 311821680*Ec^3*\[Rho]^5 + 
    756800640*Ec^4*\[Rho]^5 - 1275362880*Ec^5*\[Rho]^5 + 
    1571305728*Ec^6*\[Rho]^5 - 1370913792*Ec^7*\[Rho]^5 + 
    602322432*Ec^8*\[Rho]^5 + 320870400*Ec^9*\[Rho]^5 - 
    773861376*Ec^10*\[Rho]^5 + 646053888*Ec^11*\[Rho]^5 - 
    283238400*Ec^12*\[Rho]^5 + 45858816*Ec^13*\[Rho]^5 - 1215096*\[Rho]^6 + 
    17076144*Ec*\[Rho]^6 - 102564864*Ec^2*\[Rho]^6 + 
    348945216*Ec^3*\[Rho]^6 - 747776640*Ec^4*\[Rho]^6 + 
    1051765056*Ec^5*\[Rho]^6 - 969182592*Ec^6*\[Rho]^6 + 
    579687168*Ec^7*\[Rho]^6 - 263342592*Ec^8*\[Rho]^6 + 
    112711680*Ec^9*\[Rho]^6 + 20938752*Ec^10*\[Rho]^6 - 
    71073792*Ec^11*\[Rho]^6 + 24330240*Ec^12*\[Rho]^6 + 621098*\[Rho]^7 - 
    7838572*Ec*\[Rho]^7 + 41033832*Ec^2*\[Rho]^7 - 116585936*Ec^3*\[Rho]^7 + 
    190801024*Ec^4*\[Rho]^7 - 160561728*Ec^5*\[Rho]^7 + 
    29336192*Ec^6*\[Rho]^7 + 18096896*Ec^7*\[Rho]^7 + 
    70467840*Ec^8*\[Rho]^7 - 107629056*Ec^9*\[Rho]^7 + 
    46310400*Ec^10*\[Rho]^7 - 3471360*Ec^11*\[Rho]^7 + 1560*\[Rho]^8 - 
    385584*Ec*\[Rho]^8 + 4859712*Ec^2*\[Rho]^8 - 26702688*Ec^3*\[Rho]^8 + 
    81552000*Ec^4*\[Rho]^8 - 148342848*Ec^5*\[Rho]^8 + 
    157696128*Ec^6*\[Rho]^8 - 82503936*Ec^7*\[Rho]^8 + 376320*Ec^8*\[Rho]^8 + 
    19027968*Ec^9*\[Rho]^8 - 5345280*Ec^10*\[Rho]^8 - 76383*\[Rho]^9 + 
    1108602*Ec*\[Rho]^9 - 6926292*Ec^2*\[Rho]^9 + 24234696*Ec^3*\[Rho]^9 - 
    51872400*Ec^4*\[Rho]^9 + 69767712*Ec^5*\[Rho]^9 - 
    58102848*Ec^6*\[Rho]^9 + 27842688*Ec^7*\[Rho]^9 - 6031872*Ec^8*\[Rho]^9 + 
    16516*\[Rho]^10 - 231224*Ec*\[Rho]^10 + 1387344*Ec^2*\[Rho]^10 - 
    4633840*Ec^3*\[Rho]^10 + 9380000*Ec^4*\[Rho]^10 - 
    11758848*Ec^5*\[Rho]^10 + 8940544*Ec^6*\[Rho]^10 - 
    3818240*Ec^7*\[Rho]^10 + 726528*Ec^8*\[Rho]^10 - 1065*\[Rho]^11 + 
    14910*Ec*\[Rho]^11 - 89460*Ec^2*\[Rho]^11 + 298200*Ec^3*\[Rho]^11 - 
    596400*Ec^4*\[Rho]^11 + 715680*Ec^5*\[Rho]^11 - 477120*Ec^6*\[Rho]^11 + 
    136320*Ec^7*\[Rho]^11 - 720*(-1 + 2*Ec)^7*\[Rho]^3*
     (-3 - 140*\[Rho] + 135*\[Rho]^2 + 120*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    12*(-1 + 2*Ec)*\[Rho]*(-565 + 420*\[Rho] + 5556*\[Rho]^2 + 
      11620*\[Rho]^3 - 41910*\[Rho]^4 + 2700*\[Rho]^5 + 35700*\[Rho]^6 - 
      15156*\[Rho]^7 + 1635*\[Rho]^8 + 204800*Ec^12*(5 + 6*\[Rho]^2) + 
      12288*Ec^11*(-325 + 75*\[Rho] - 621*\[Rho]^2 + 135*\[Rho]^3) - 
      3072*Ec^10*(-1895 + 1300*\[Rho] - 4932*\[Rho]^2 + 2400*\[Rho]^3) + 
      5120*Ec^9*(-563 + 1482*\[Rho] - 2517*\[Rho]^2 + 2647*\[Rho]^3 - 
        402*\[Rho]^4 + 108*\[Rho]^5) - 3840*Ec^8*(527 + 2148*\[Rho] - 
        1020*\[Rho]^2 + 2724*\[Rho]^3 - 2024*\[Rho]^4 + 432*\[Rho]^5) - 
      3840*Ec^7*(-1000 - 1460*\[Rho] - 183*\[Rho]^2 + 85*\[Rho]^3 + 
        1794*\[Rho]^4 - 990*\[Rho]^5 + 184*\[Rho]^6) + 
      60*Ec^2*(-565 + 420*\[Rho] + 5688*\[Rho]^2 + 17780*\[Rho]^3 - 
        47850*\[Rho]^4 - 2580*\[Rho]^5 + 35700*\[Rho]^6 - 15156*\[Rho]^7 + 
        1635*\[Rho]^8) - 12*Ec*(-565 + 420*\[Rho] + 5616*\[Rho]^2 + 
        14420*\[Rho]^3 - 44610*\[Rho]^4 + 300*\[Rho]^5 + 35700*\[Rho]^6 - 
        15156*\[Rho]^7 + 1635*\[Rho]^8) + 240*Ec^4*(-1228 - 8*\[Rho] + 
        6492*\[Rho]^2 + 31492*\[Rho]^3 - 63975*\[Rho]^4 - 10380*\[Rho]^5 + 
        40060*\[Rho]^6 - 15156*\[Rho]^7 + 1635*\[Rho]^8) - 
      192*Ec^5*(-5080 - 3030*\[Rho] + 7257*\[Rho]^2 + 53705*\[Rho]^3 - 
        81940*\[Rho]^4 - 22935*\[Rho]^5 + 46920*\[Rho]^6 - 15156*\[Rho]^7 + 
        1635*\[Rho]^8) + 64*Ec^6*(-39690 - 37680*\[Rho] + 132*\[Rho]^2 + 
        133400*\[Rho]^3 - 81585*\[Rho]^4 - 82860*\[Rho]^5 + 66540*\[Rho]^6 - 
        15156*\[Rho]^7 + 1635*\[Rho]^8) - 80*Ec^3*(-1283 + 753*\[Rho] + 
        11814*\[Rho]^2 + 45202*\[Rho]^3 - 106905*\[Rho]^4 - 11535*\[Rho]^5 + 
        73620*\[Rho]^6 - 30312*\[Rho]^7 + 3270*\[Rho]^8))*Log[\[Rho]] - 
    720*(-1 + 2*Ec)^7*\[Rho]^3*(-3 - 140*\[Rho] + 135*\[Rho]^2 + 
      120*\[Rho]^3)*Log[\[Rho]]^2 - 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-565 + 420*\[Rho] + 5556*\[Rho]^2 + 11620*\[Rho]^3 - 41910*\[Rho]^4 + 
      2700*\[Rho]^5 + 35700*\[Rho]^6 - 15156*\[Rho]^7 + 1635*\[Rho]^8 + 
      204800*Ec^12*(5 + 6*\[Rho]^2) + 12288*Ec^11*(-325 + 75*\[Rho] - 
        621*\[Rho]^2 + 135*\[Rho]^3) - 3072*Ec^10*(-1895 + 1300*\[Rho] - 
        4932*\[Rho]^2 + 2400*\[Rho]^3) + 5120*Ec^9*(-563 + 1482*\[Rho] - 
        2517*\[Rho]^2 + 2647*\[Rho]^3 - 402*\[Rho]^4 + 108*\[Rho]^5) - 
      3840*Ec^8*(527 + 2148*\[Rho] - 1020*\[Rho]^2 + 2724*\[Rho]^3 - 
        2024*\[Rho]^4 + 432*\[Rho]^5) - 3840*Ec^7*(-1000 - 1460*\[Rho] - 
        183*\[Rho]^2 + 85*\[Rho]^3 + 1794*\[Rho]^4 - 990*\[Rho]^5 + 
        184*\[Rho]^6) + 60*Ec^2*(-565 + 420*\[Rho] + 5688*\[Rho]^2 + 
        17780*\[Rho]^3 - 47850*\[Rho]^4 - 2580*\[Rho]^5 + 35700*\[Rho]^6 - 
        15156*\[Rho]^7 + 1635*\[Rho]^8) - 12*Ec*(-565 + 420*\[Rho] + 
        5616*\[Rho]^2 + 14420*\[Rho]^3 - 44610*\[Rho]^4 + 300*\[Rho]^5 + 
        35700*\[Rho]^6 - 15156*\[Rho]^7 + 1635*\[Rho]^8) + 
      240*Ec^4*(-1228 - 8*\[Rho] + 6492*\[Rho]^2 + 31492*\[Rho]^3 - 
        63975*\[Rho]^4 - 10380*\[Rho]^5 + 40060*\[Rho]^6 - 15156*\[Rho]^7 + 
        1635*\[Rho]^8) - 192*Ec^5*(-5080 - 3030*\[Rho] + 7257*\[Rho]^2 + 
        53705*\[Rho]^3 - 81940*\[Rho]^4 - 22935*\[Rho]^5 + 46920*\[Rho]^6 - 
        15156*\[Rho]^7 + 1635*\[Rho]^8) + 64*Ec^6*(-39690 - 37680*\[Rho] + 
        132*\[Rho]^2 + 133400*\[Rho]^3 - 81585*\[Rho]^4 - 82860*\[Rho]^5 + 
        66540*\[Rho]^6 - 15156*\[Rho]^7 + 1635*\[Rho]^8) - 
      80*Ec^3*(-1283 + 753*\[Rho] + 11814*\[Rho]^2 + 45202*\[Rho]^3 - 
        106905*\[Rho]^4 - 11535*\[Rho]^5 + 73620*\[Rho]^6 - 30312*\[Rho]^7 + 
        3270*\[Rho]^8) - 120*(1 - 2*Ec)^6*\[Rho]^2*(-3 - 140*\[Rho] + 
        135*\[Rho]^2 + 120*\[Rho]^3)*Log[\[Rho]])))/
  (5400*(-1 + 2*Ec)^3*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r4*(-21420 + 342720*Ec - 2399040*Ec^2 + 10330560*Ec^3 - 36475200*Ec^4 + 
    130625280*Ec^5 - 419489280*Ec^6 + 944732160*Ec^7 - 1135088640*Ec^8 - 
    219340800*Ec^9 + 3283845120*Ec^10 - 5727928320*Ec^11 + 5126307840*Ec^12 - 
    2456616960*Ec^13 + 501350400*Ec^14 + 186610*\[Rho] - 2984560*Ec*\[Rho] + 
    20882320*Ec^2*\[Rho] - 87563040*Ec^3*\[Rho] + 276909120*Ec^4*\[Rho] - 
    833961600*Ec^5*\[Rho] + 2412177920*Ec^6*\[Rho] - 5446246400*Ec^7*\[Rho] + 
    7819343360*Ec^8*\[Rho] - 4586900480*Ec^9*\[Rho] - 
    5336043520*Ec^10*\[Rho] + 13811261440*Ec^11*\[Rho] - 
    12603555840*Ec^12*\[Rho] + 5073469440*Ec^13*\[Rho] + 
    60948480*Ec^14*\[Rho] - 789053440*Ec^15*\[Rho] + 211025920*Ec^16*\[Rho] + 
    1310720*Ec^17*\[Rho] - 2352465*\[Rho]^2 + 38638440*Ec*\[Rho]^2 - 
    278461080*Ec^2*\[Rho]^2 + 1159532880*Ec^3*\[Rho]^2 - 
    3126480000*Ec^4*\[Rho]^2 + 5981516544*Ec^5*\[Rho]^2 - 
    9250918656*Ec^6*\[Rho]^2 + 13103217408*Ec^7*\[Rho]^2 - 
    15762069504*Ec^8*\[Rho]^2 + 11335805952*Ec^9*\[Rho]^2 + 
    1402226688*Ec^10*\[Rho]^2 - 11701014528*Ec^11*\[Rho]^2 + 
    10759716864*Ec^12*\[Rho]^2 - 4362043392*Ec^13*\[Rho]^2 + 
    873332736*Ec^14*\[Rho]^2 - 308477952*Ec^15*\[Rho]^2 + 
    160235520*Ec^16*\[Rho]^2 - 19660800*Ec^17*\[Rho]^2 + 5616585*\[Rho]^3 - 
    87906600*Ec*\[Rho]^3 + 600021720*Ec^2*\[Rho]^3 - 
    2328134880*Ec^3*\[Rho]^3 + 5603244960*Ec^4*\[Rho]^3 - 
    8587726464*Ec^5*\[Rho]^3 + 8535424512*Ec^6*\[Rho]^3 - 
    6482793984*Ec^7*\[Rho]^3 + 5694625536*Ec^8*\[Rho]^3 - 
    3214970880*Ec^9*\[Rho]^3 - 6554431488*Ec^10*\[Rho]^3 + 
    18252374016*Ec^11*\[Rho]^3 - 20557012992*Ec^12*\[Rho]^3 + 
    13196525568*Ec^13*\[Rho]^3 - 4983521280*Ec^14*\[Rho]^3 + 
    911081472*Ec^15*\[Rho]^3 - 3683380*\[Rho]^4 + 51303400*Ec*\[Rho]^4 - 
    299388760*Ec^2*\[Rho]^4 + 906456960*Ec^3*\[Rho]^4 - 
    1330278240*Ec^4*\[Rho]^4 + 227016000*Ec^5*\[Rho]^4 + 
    1654781184*Ec^6*\[Rho]^4 + 53857536*Ec^7*\[Rho]^4 - 
    4764014592*Ec^8*\[Rho]^4 + 680235008*Ec^9*\[Rho]^4 + 
    17635932160*Ec^10*\[Rho]^4 - 33854783488*Ec^11*\[Rho]^4 + 
    31617097728*Ec^12*\[Rho]^4 - 16991502336*Ec^13*\[Rho]^4 + 
    4988534784*Ec^14*\[Rho]^4 - 565248000*Ec^15*\[Rho]^4 + 2142240*\[Rho]^5 - 
    35487240*Ec*\[Rho]^5 + 262205880*Ec^2*\[Rho]^5 - 
    1148836320*Ec^3*\[Rho]^5 + 3428313600*Ec^4*\[Rho]^5 - 
    7691756160*Ec^5*\[Rho]^5 + 13651991040*Ec^6*\[Rho]^5 - 
    18472158720*Ec^7*\[Rho]^5 + 16157130240*Ec^8*\[Rho]^5 - 
    3575976960*Ec^9*\[Rho]^5 - 12360499200*Ec^10*\[Rho]^5 + 
    20140892160*Ec^11*\[Rho]^5 - 15966658560*Ec^12*\[Rho]^5 + 
    6805831680*Ec^13*\[Rho]^5 - 1182105600*Ec^14*\[Rho]^5 - 
    7109010*\[Rho]^6 + 117979560*Ec*\[Rho]^6 - 858012120*Ec^2*\[Rho]^6 + 
    3667326240*Ec^3*\[Rho]^6 - 10294362720*Ec^4*\[Rho]^6 + 
    19857977280*Ec^5*\[Rho]^6 - 26568566400*Ec^6*\[Rho]^6 + 
    24397301760*Ec^7*\[Rho]^6 - 15368064000*Ec^8*\[Rho]^6 + 
    6893245440*Ec^9*\[Rho]^6 - 1404825600*Ec^10*\[Rho]^6 - 
    1899847680*Ec^11*\[Rho]^6 + 2127298560*Ec^12*\[Rho]^6 - 
    650280960*Ec^13*\[Rho]^6 + 6990890*\[Rho]^7 - 106067240*Ec*\[Rho]^7 + 
    696174680*Ec^2*\[Rho]^7 - 2634771680*Ec^3*\[Rho]^7 + 
    6284753600*Ec^4*\[Rho]^7 - 9593755904*Ec^5*\[Rho]^7 + 
    9083294336*Ec^6*\[Rho]^7 - 5283811328*Ec^7*\[Rho]^7 + 
    3258654464*Ec^8*\[Rho]^7 - 4074350592*Ec^9*\[Rho]^7 + 
    3642353664*Ec^10*\[Rho]^7 - 1412997120*Ec^11*\[Rho]^7 + 
    131665920*Ec^12*\[Rho]^7 - 1083360*\[Rho]^8 + 12430200*Ec*\[Rho]^8 - 
    47782920*Ec^2*\[Rho]^8 + 5158080*Ec^3*\[Rho]^8 + 
    565268640*Ec^4*\[Rho]^8 - 2129981376*Ec^5*\[Rho]^8 + 
    3884393088*Ec^6*\[Rho]^8 - 3765025536*Ec^7*\[Rho]^8 + 
    1426911744*Ec^8*\[Rho]^8 + 606428160*Ec^9*\[Rho]^8 - 
    743952384*Ec^10*\[Rho]^8 + 185733120*Ec^11*\[Rho]^8 - 965970*\[Rho]^9 + 
    16219800*Ec*\[Rho]^9 - 119652840*Ec^2*\[Rho]^9 + 
    507709440*Ec^3*\[Rho]^9 - 1366570560*Ec^4*\[Rho]^9 + 
    2425365120*Ec^5*\[Rho]^9 - 2850282624*Ec^6*\[Rho]^9 + 
    2153785344*Ec^7*\[Rho]^9 - 959221248*Ec^8*\[Rho]^9 + 
    194445312*Ec^9*\[Rho]^9 + 302755*\[Rho]^10 - 4844080*Ec*\[Rho]^10 + 
    33908560*Ec^2*\[Rho]^10 - 135865840*Ec^3*\[Rho]^10 + 
    342791200*Ec^4*\[Rho]^10 - 564205120*Ec^5*\[Rho]^10 + 
    606257920*Ec^6*\[Rho]^10 - 412099840*Ec^7*\[Rho]^10 + 
    162937600*Ec^8*\[Rho]^10 - 29383680*Ec^9*\[Rho]^10 - 23475*\[Rho]^11 + 
    375600*Ec*\[Rho]^11 - 2629200*Ec^2*\[Rho]^11 + 10516800*Ec^3*\[Rho]^11 - 
    26292000*Ec^4*\[Rho]^11 + 42067200*Ec^5*\[Rho]^11 - 
    42067200*Ec^6*\[Rho]^11 + 24038400*Ec^7*\[Rho]^11 - 
    6009600*Ec^8*\[Rho]^11 + 3600*(1 - 2*Ec)^8*\[Rho]^3*
     (24 - 91*\[Rho] + 285*\[Rho]^2 + 120*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    60*(-1 + 2*Ec)*\[Rho]*(-10 - 8325*\[Rho] - 16323*\[Rho]^2 + 
      63589*\[Rho]^3 + 10095*\[Rho]^4 - 35295*\[Rho]^5 - 48225*\[Rho]^6 + 
      40863*\[Rho]^7 - 6369*\[Rho]^8 + 409600*Ec^13*(1 + 6*\[Rho]^2) + 
      8192*Ec^12*(-220 + 45*\[Rho] - 1329*\[Rho]^2 + 405*\[Rho]^3) - 
      6144*Ec^11*(-550 + 395*\[Rho] - 2917*\[Rho]^2 + 2139*\[Rho]^3) + 
      1024*Ec^10*(-3370 + 6825*\[Rho] - 15183*\[Rho]^2 + 21923*\[Rho]^3 - 
        4962*\[Rho]^4 + 3150*\[Rho]^5) - 512*Ec^9*(-3850 + 22155*\[Rho] - 
        29445*\[Rho]^2 + 33557*\[Rho]^3 - 36726*\[Rho]^4 + 22050*\[Rho]^5) - 
      768*Ec^8*(630 - 14875*\[Rho] + 29315*\[Rho]^2 + 2367*\[Rho]^3 + 
        22780*\[Rho]^4 - 23166*\[Rho]^5 + 4600*\[Rho]^6) + 
      128*Ec^7*(-900 - 49740*\[Rho] + 200796*\[Rho]^2 + 68236*\[Rho]^3 - 
        123792*\[Rho]^4 - 85767*\[Rho]^5 + 138465*\[Rho]^6 - 40863*\[Rho]^7 + 
        6369*\[Rho]^8) - 12*Ec^2*(70 + 58275*\[Rho] + 108021*\[Rho]^2 - 
        421463*\[Rho]^3 - 144765*\[Rho]^4 + 215865*\[Rho]^5 + 
        337575*\[Rho]^6 - 286041*\[Rho]^7 + 44583*\[Rho]^8) + 
      2*Ec*(70 + 58275*\[Rho] + 111381*\[Rho]^2 - 434203*\[Rho]^3 - 
        104865*\[Rho]^4 + 232665*\[Rho]^5 + 337575*\[Rho]^6 - 
        286041*\[Rho]^7 + 44583*\[Rho]^8) + 
      40*Ec^3*(58 + 58065*\[Rho] + 106269*\[Rho]^2 - 404915*\[Rho]^3 - 
        205329*\[Rho]^4 + 208935*\[Rho]^5 + 351711*\[Rho]^6 - 
        286041*\[Rho]^7 + 44583*\[Rho]^8) - 
      80*Ec^4*(-20 + 56694*\[Rho] + 112854*\[Rho]^2 - 378002*\[Rho]^3 - 
        304986*\[Rho]^4 + 208359*\[Rho]^5 + 385095*\[Rho]^6 - 
        286041*\[Rho]^7 + 44583*\[Rho]^8) + 
      96*Ec^5*(-390 + 49600*\[Rho] + 151402*\[Rho]^2 - 320180*\[Rho]^3 - 
        471524*\[Rho]^4 + 199983*\[Rho]^5 + 449855*\[Rho]^6 - 
        286041*\[Rho]^7 + 44583*\[Rho]^8) - 
      64*Ec^6*(-1980 + 9240*\[Rho] + 325782*\[Rho]^2 - 157436*\[Rho]^3 - 
        737130*\[Rho]^4 + 115275*\[Rho]^5 + 581055*\[Rho]^6 - 
        286041*\[Rho]^7 + 44583*\[Rho]^8))*Log[\[Rho]] + 
    3600*(1 - 2*Ec)^8*\[Rho]^3*(24 - 91*\[Rho] + 285*\[Rho]^2 + 120*\[Rho]^3)*
     Log[\[Rho]]^2 + 60*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-10 - 8325*\[Rho] - 16323*\[Rho]^2 + 63589*\[Rho]^3 + 10095*\[Rho]^4 - 
      35295*\[Rho]^5 - 48225*\[Rho]^6 + 40863*\[Rho]^7 - 6369*\[Rho]^8 + 
      409600*Ec^13*(1 + 6*\[Rho]^2) + 8192*Ec^12*(-220 + 45*\[Rho] - 
        1329*\[Rho]^2 + 405*\[Rho]^3) - 6144*Ec^11*(-550 + 395*\[Rho] - 
        2917*\[Rho]^2 + 2139*\[Rho]^3) + 1024*Ec^10*(-3370 + 6825*\[Rho] - 
        15183*\[Rho]^2 + 21923*\[Rho]^3 - 4962*\[Rho]^4 + 3150*\[Rho]^5) - 
      512*Ec^9*(-3850 + 22155*\[Rho] - 29445*\[Rho]^2 + 33557*\[Rho]^3 - 
        36726*\[Rho]^4 + 22050*\[Rho]^5) - 768*Ec^8*(630 - 14875*\[Rho] + 
        29315*\[Rho]^2 + 2367*\[Rho]^3 + 22780*\[Rho]^4 - 23166*\[Rho]^5 + 
        4600*\[Rho]^6) + 128*Ec^7*(-900 - 49740*\[Rho] + 200796*\[Rho]^2 + 
        68236*\[Rho]^3 - 123792*\[Rho]^4 - 85767*\[Rho]^5 + 138465*\[Rho]^6 - 
        40863*\[Rho]^7 + 6369*\[Rho]^8) - 12*Ec^2*(70 + 58275*\[Rho] + 
        108021*\[Rho]^2 - 421463*\[Rho]^3 - 144765*\[Rho]^4 + 
        215865*\[Rho]^5 + 337575*\[Rho]^6 - 286041*\[Rho]^7 + 
        44583*\[Rho]^8) + 2*Ec*(70 + 58275*\[Rho] + 111381*\[Rho]^2 - 
        434203*\[Rho]^3 - 104865*\[Rho]^4 + 232665*\[Rho]^5 + 
        337575*\[Rho]^6 - 286041*\[Rho]^7 + 44583*\[Rho]^8) + 
      40*Ec^3*(58 + 58065*\[Rho] + 106269*\[Rho]^2 - 404915*\[Rho]^3 - 
        205329*\[Rho]^4 + 208935*\[Rho]^5 + 351711*\[Rho]^6 - 
        286041*\[Rho]^7 + 44583*\[Rho]^8) - 
      80*Ec^4*(-20 + 56694*\[Rho] + 112854*\[Rho]^2 - 378002*\[Rho]^3 - 
        304986*\[Rho]^4 + 208359*\[Rho]^5 + 385095*\[Rho]^6 - 
        286041*\[Rho]^7 + 44583*\[Rho]^8) + 
      96*Ec^5*(-390 + 49600*\[Rho] + 151402*\[Rho]^2 - 320180*\[Rho]^3 - 
        471524*\[Rho]^4 + 199983*\[Rho]^5 + 449855*\[Rho]^6 - 
        286041*\[Rho]^7 + 44583*\[Rho]^8) - 
      64*Ec^6*(-1980 + 9240*\[Rho] + 325782*\[Rho]^2 - 157436*\[Rho]^3 - 
        737130*\[Rho]^4 + 115275*\[Rho]^5 + 581055*\[Rho]^6 - 
        286041*\[Rho]^7 + 44583*\[Rho]^8) - 120*(-1 + 2*Ec)^7*\[Rho]^2*
       (24 - 91*\[Rho] + 285*\[Rho]^2 + 120*\[Rho]^3)*Log[\[Rho]])))/
  (27000*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r14*(420 - 5880*Ec + 35280*Ec^2 - 132000*Ec^3 + 451200*Ec^4 - 
    1658880*Ec^5 + 4907520*Ec^6 - 8709120*Ec^7 + 4838400*Ec^8 + 
    13977600*Ec^9 - 36433920*Ec^10 + 39444480*Ec^11 - 21626880*Ec^12 + 
    4915200*Ec^13 + 8584*\[Rho] - 131216*Ec*\[Rho] + 864576*Ec^2*\[Rho] - 
    3342144*Ec^3*\[Rho] + 9700800*Ec^4*\[Rho] - 28476672*Ec^5*\[Rho] + 
    84999680*Ec^6*\[Rho] - 197599744*Ec^7*\[Rho] + 292993536*Ec^8*\[Rho] - 
    209254400*Ec^9*\[Rho] - 69693440*Ec^10*\[Rho] + 286973952*Ec^11*\[Rho] - 
    247382016*Ec^12*\[Rho] + 88571904*Ec^13*\[Rho] - 4915200*Ec^14*\[Rho] - 
    4194304*Ec^15*\[Rho] + 917504*Ec^16*\[Rho] - 62667*\[Rho]^2 + 
    919458*Ec*\[Rho]^2 - 5811588*Ec^2*\[Rho]^2 + 21047304*Ec^3*\[Rho]^2 - 
    51740016*Ec^4*\[Rho]^2 + 108848928*Ec^5*\[Rho]^2 - 
    232946880*Ec^6*\[Rho]^2 + 430734720*Ec^7*\[Rho]^2 - 
    509521152*Ec^8*\[Rho]^2 + 214061568*Ec^9*\[Rho]^2 + 
    278756352*Ec^10*\[Rho]^2 - 465672192*Ec^11*\[Rho]^2 + 
    279416832*Ec^12*\[Rho]^2 - 82010112*Ec^13*\[Rho]^2 + 
    19611648*Ec^14*\[Rho]^2 - 7372800*Ec^15*\[Rho]^2 + 
    1966080*Ec^16*\[Rho]^2 + 160245*\[Rho]^3 - 2355534*Ec*\[Rho]^3 + 
    14969772*Ec^2*\[Rho]^3 - 53790408*Ec^3*\[Rho]^3 + 
    121674960*Ec^4*\[Rho]^3 - 190567008*Ec^5*\[Rho]^3 + 
    237359424*Ec^6*\[Rho]^3 - 224480640*Ec^7*\[Rho]^3 - 
    44298240*Ec^8*\[Rho]^3 + 738226176*Ec^9*\[Rho]^3 - 
    1476870144*Ec^10*\[Rho]^3 + 1600217088*Ec^11*\[Rho]^3 - 
    1068638208*Ec^12*\[Rho]^3 + 428163072*Ec^13*\[Rho]^3 - 
    79429632*Ec^14*\[Rho]^3 - 126508*\[Rho]^4 + 1505312*Ec*\[Rho]^4 - 
    6840072*Ec^2*\[Rho]^4 + 11667696*Ec^3*\[Rho]^4 + 9727680*Ec^4*\[Rho]^4 - 
    54692160*Ec^5*\[Rho]^4 + 534144*Ec^6*\[Rho]^4 + 176177664*Ec^7*\[Rho]^4 + 
    6362112*Ec^8*\[Rho]^4 - 981514240*Ec^9*\[Rho]^4 + 
    2069215232*Ec^10*\[Rho]^4 - 2153435136*Ec^11*\[Rho]^4 + 
    1270333440*Ec^12*\[Rho]^4 - 394149888*Ec^13*\[Rho]^4 + 
    44728320*Ec^14*\[Rho]^4 + 612156*\[Rho]^5 - 9358944*Ec*\[Rho]^5 + 
    62495784*Ec^2*\[Rho]^5 - 240898320*Ec^3*\[Rho]^5 + 
    606147360*Ec^4*\[Rho]^5 - 1080110784*Ec^5*\[Rho]^5 + 
    1419917184*Ec^6*\[Rho]^5 - 1303342848*Ec^7*\[Rho]^5 + 
    577093632*Ec^8*\[Rho]^5 + 426531840*Ec^9*\[Rho]^5 - 
    1075808256*Ec^10*\[Rho]^5 + 1004064768*Ec^11*\[Rho]^5 - 
    478003200*Ec^12*\[Rho]^5 + 88129536*Ec^13*\[Rho]^5 - 1504134*\[Rho]^6 + 
    21696876*Ec*\[Rho]^6 - 134308656*Ec^2*\[Rho]^6 + 
    475199424*Ec^3*\[Rho]^6 - 1074421920*Ec^4*\[Rho]^6 + 
    1616164224*Ec^5*\[Rho]^6 - 1599554688*Ec^6*\[Rho]^6 + 
    1009143552*Ec^7*\[Rho]^6 - 428410368*Ec^8*\[Rho]^6 + 
    122972160*Ec^9*\[Rho]^6 + 76259328*Ec^10*\[Rho]^6 - 
    131555328*Ec^11*\[Rho]^6 + 46448640*Ec^12*\[Rho]^6 + 1124042*\[Rho]^7 - 
    14669188*Ec*\[Rho]^7 + 80543328*Ec^2*\[Rho]^7 - 246616544*Ec^3*\[Rho]^7 + 
    456504256*Ec^4*\[Rho]^7 - 494033664*Ec^5*\[Rho]^7 + 
    266946944*Ec^6*\[Rho]^7 - 74654464*Ec^7*\[Rho]^7 + 
    126783744*Ec^8*\[Rho]^7 - 176856576*Ec^9*\[Rho]^7 + 
    82283520*Ec^10*\[Rho]^7 - 6973440*Ec^11*\[Rho]^7 - 120120*\[Rho]^8 + 
    1030584*Ec*\[Rho]^8 - 1625832*Ec^2*\[Rho]^8 - 13264272*Ec^3*\[Rho]^8 + 
    75846720*Ec^4*\[Rho]^8 - 177417792*Ec^5*\[Rho]^8 + 
    215472384*Ec^6*\[Rho]^8 - 118550784*Ec^7*\[Rho]^8 - 
    7455744*Ec^8*\[Rho]^8 + 36885504*Ec^9*\[Rho]^8 - 
    10536960*Ec^10*\[Rho]^8 - 121092*\[Rho]^9 + 1775568*Ec*\[Rho]^9 - 
    11215368*Ec^2*\[Rho]^9 + 39696144*Ec^3*\[Rho]^9 - 
    86058720*Ec^4*\[Rho]^9 + 117535296*Ec^5*\[Rho]^9 - 
    99760128*Ec^6*\[Rho]^9 + 48883200*Ec^7*\[Rho]^9 - 
    10834944*Ec^8*\[Rho]^9 + 31249*\[Rho]^10 - 437486*Ec*\[Rho]^10 + 
    2624916*Ec^2*\[Rho]^10 - 8769160*Ec^3*\[Rho]^10 + 
    17771600*Ec^4*\[Rho]^10 - 22358688*Ec^5*\[Rho]^10 + 
    17143744*Ec^6*\[Rho]^10 - 7448960*Ec^7*\[Rho]^10 + 
    1463808*Ec^8*\[Rho]^10 - 2175*\[Rho]^11 + 30450*Ec*\[Rho]^11 - 
    182700*Ec^2*\[Rho]^11 + 609000*Ec^3*\[Rho]^11 - 1218000*Ec^4*\[Rho]^11 + 
    1461600*Ec^5*\[Rho]^11 - 974400*Ec^6*\[Rho]^11 + 278400*Ec^7*\[Rho]^11 - 
    720*(-1 + 2*Ec)^7*\[Rho]^3*(18 + 115*\[Rho] + 285*\[Rho]^2 + 
      120*\[Rho]^3)*Log[1 - 2*Ec]^2 + 12*(-1 + 2*Ec)*\[Rho]*
     (-460 + 1755*\[Rho] - 4671*\[Rho]^2 - 11075*\[Rho]^3 - 32865*\[Rho]^4 + 
      26625*\[Rho]^5 + 44475*\[Rho]^6 - 27129*\[Rho]^7 + 3345*\[Rho]^8 + 
      204800*Ec^12*(5 + 6*\[Rho]^2) + 12288*Ec^11*(-325 + 75*\[Rho] - 
        369*\[Rho]^2 + 135*\[Rho]^3) - 3072*Ec^10*(-1930 + 875*\[Rho] - 
        2473*\[Rho]^2 + 1635*\[Rho]^3) + 5120*Ec^9*(-647 + 483*\[Rho] - 
        1623*\[Rho]^2 + 1252*\[Rho]^3 - 453*\[Rho]^4 + 243*\[Rho]^5) - 
      3840*Ec^8*(338 - 63*\[Rho] - 1875*\[Rho]^2 + 1137*\[Rho]^3 - 
        1820*\[Rho]^4 + 972*\[Rho]^5) - 3840*Ec^7*(-825 + 560*\[Rho] + 
        1283*\[Rho]^2 - 491*\[Rho]^3 + 882*\[Rho]^4 - 1413*\[Rho]^5 + 
        364*\[Rho]^6) + 60*Ec^2*(-460 + 1755*\[Rho] - 5463*\[Rho]^2 - 
        16135*\[Rho]^3 - 45405*\[Rho]^4 + 21345*\[Rho]^5 + 44475*\[Rho]^6 - 
        27129*\[Rho]^7 + 3345*\[Rho]^8) - 12*Ec*(-460 + 1755*\[Rho] - 
        5031*\[Rho]^2 - 13375*\[Rho]^3 - 38565*\[Rho]^4 + 24225*\[Rho]^5 + 
        44475*\[Rho]^6 - 27129*\[Rho]^7 + 3345*\[Rho]^8) + 
      240*Ec^4*(-1032 + 2348*\[Rho] - 6142*\[Rho]^2 - 23762*\[Rho]^3 - 
        75480*\[Rho]^4 + 18705*\[Rho]^5 + 52915*\[Rho]^6 - 27129*\[Rho]^7 + 
        3345*\[Rho]^8) - 192*Ec^5*(-4345 + 5430*\[Rho] - 3732*\[Rho]^2 - 
        29635*\[Rho]^3 - 113005*\[Rho]^4 + 12300*\[Rho]^5 + 66075*\[Rho]^6 - 
        27129*\[Rho]^7 + 3345*\[Rho]^8) + 64*Ec^6*(-33810 + 29580*\[Rho] + 
        28518*\[Rho]^2 - 44950*\[Rho]^3 - 180690*\[Rho]^4 - 44415*\[Rho]^5 + 
        104595*\[Rho]^6 - 27129*\[Rho]^7 + 3345*\[Rho]^8) - 
      80*Ec^3*(-1052 + 3657*\[Rho] - 11874*\[Rho]^2 - 39032*\[Rho]^3 - 
        112110*\[Rho]^4 + 39225*\[Rho]^5 + 93330*\[Rho]^6 - 54258*\[Rho]^7 + 
        6690*\[Rho]^8))*Log[\[Rho]] - 720*(-1 + 2*Ec)^7*\[Rho]^3*
     (18 + 115*\[Rho] + 285*\[Rho]^2 + 120*\[Rho]^3)*Log[\[Rho]]^2 - 
    12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(-460 + 1755*\[Rho] - 4671*\[Rho]^2 - 
      11075*\[Rho]^3 - 32865*\[Rho]^4 + 26625*\[Rho]^5 + 44475*\[Rho]^6 - 
      27129*\[Rho]^7 + 3345*\[Rho]^8 + 204800*Ec^12*(5 + 6*\[Rho]^2) + 
      12288*Ec^11*(-325 + 75*\[Rho] - 369*\[Rho]^2 + 135*\[Rho]^3) - 
      3072*Ec^10*(-1930 + 875*\[Rho] - 2473*\[Rho]^2 + 1635*\[Rho]^3) + 
      5120*Ec^9*(-647 + 483*\[Rho] - 1623*\[Rho]^2 + 1252*\[Rho]^3 - 
        453*\[Rho]^4 + 243*\[Rho]^5) - 3840*Ec^8*(338 - 63*\[Rho] - 
        1875*\[Rho]^2 + 1137*\[Rho]^3 - 1820*\[Rho]^4 + 972*\[Rho]^5) - 
      3840*Ec^7*(-825 + 560*\[Rho] + 1283*\[Rho]^2 - 491*\[Rho]^3 + 
        882*\[Rho]^4 - 1413*\[Rho]^5 + 364*\[Rho]^6) + 
      60*Ec^2*(-460 + 1755*\[Rho] - 5463*\[Rho]^2 - 16135*\[Rho]^3 - 
        45405*\[Rho]^4 + 21345*\[Rho]^5 + 44475*\[Rho]^6 - 27129*\[Rho]^7 + 
        3345*\[Rho]^8) - 12*Ec*(-460 + 1755*\[Rho] - 5031*\[Rho]^2 - 
        13375*\[Rho]^3 - 38565*\[Rho]^4 + 24225*\[Rho]^5 + 44475*\[Rho]^6 - 
        27129*\[Rho]^7 + 3345*\[Rho]^8) + 240*Ec^4*(-1032 + 2348*\[Rho] - 
        6142*\[Rho]^2 - 23762*\[Rho]^3 - 75480*\[Rho]^4 + 18705*\[Rho]^5 + 
        52915*\[Rho]^6 - 27129*\[Rho]^7 + 3345*\[Rho]^8) - 
      192*Ec^5*(-4345 + 5430*\[Rho] - 3732*\[Rho]^2 - 29635*\[Rho]^3 - 
        113005*\[Rho]^4 + 12300*\[Rho]^5 + 66075*\[Rho]^6 - 27129*\[Rho]^7 + 
        3345*\[Rho]^8) + 64*Ec^6*(-33810 + 29580*\[Rho] + 28518*\[Rho]^2 - 
        44950*\[Rho]^3 - 180690*\[Rho]^4 - 44415*\[Rho]^5 + 104595*\[Rho]^6 - 
        27129*\[Rho]^7 + 3345*\[Rho]^8) - 80*Ec^3*(-1052 + 3657*\[Rho] - 
        11874*\[Rho]^2 - 39032*\[Rho]^3 - 112110*\[Rho]^4 + 39225*\[Rho]^5 + 
        93330*\[Rho]^6 - 54258*\[Rho]^7 + 6690*\[Rho]^8) - 
      120*(1 - 2*Ec)^6*\[Rho]^2*(18 + 115*\[Rho] + 285*\[Rho]^2 + 
        120*\[Rho]^3)*Log[\[Rho]])))/(5400*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r11*(-420 + 5880*Ec - 35280*Ec^2 + 132000*Ec^3 - 451200*Ec^4 + 
    1658880*Ec^5 - 4907520*Ec^6 + 8709120*Ec^7 - 4838400*Ec^8 - 
    13977600*Ec^9 + 36433920*Ec^10 - 39444480*Ec^11 + 21626880*Ec^12 - 
    4915200*Ec^13 + 12593*\[Rho] - 182182*Ec*\[Rho] + 1134252*Ec^2*\[Rho] - 
    4319448*Ec^3*\[Rho] + 14143440*Ec^4*\[Rho] - 49677984*Ec^5*\[Rho] + 
    150308800*Ec^6*\[Rho] - 292466048*Ec^7*\[Rho] + 240106752*Ec^8*\[Rho] + 
    292605440*Ec^9*\[Rho] - 1067207680*Ec^10*\[Rho] + 
    1326127104*Ec^11*\[Rho] - 819597312*Ec^12*\[Rho] + 
    185868288*Ec^13*\[Rho] + 56770560*Ec^14*\[Rho] - 41320448*Ec^15*\[Rho] + 
    7733248*Ec^16*\[Rho] - 85539*\[Rho]^2 + 1207986*Ec*\[Rho]^2 - 
    7320996*Ec^2*\[Rho]^2 + 25663128*Ec^3*\[Rho]^2 - 64579152*Ec^4*\[Rho]^2 + 
    152649504*Ec^5*\[Rho]^2 - 351585984*Ec^6*\[Rho]^2 + 
    579864192*Ec^7*\[Rho]^2 - 377752320*Ec^8*\[Rho]^2 - 
    590486016*Ec^9*\[Rho]^2 + 1611506688*Ec^10*\[Rho]^2 - 
    1604376576*Ec^11*\[Rho]^2 + 789319680*Ec^12*\[Rho]^2 - 
    181051392*Ec^13*\[Rho]^2 + 16957440*Ec^14*\[Rho]^2 + 
    2457600*Ec^15*\[Rho]^2 - 1966080*Ec^16*\[Rho]^2 + 656400*\[Rho]^3 - 
    9988008*Ec*\[Rho]^3 + 66009384*Ec^2*\[Rho]^3 - 246440016*Ec^3*\[Rho]^3 + 
    564376320*Ec^4*\[Rho]^3 - 803298816*Ec^5*\[Rho]^3 + 
    696433920*Ec^6*\[Rho]^3 - 428401920*Ec^7*\[Rho]^3 + 
    514745856*Ec^8*\[Rho]^3 - 1027623936*Ec^9*\[Rho]^3 + 
    1496481792*Ec^10*\[Rho]^3 - 1487167488*Ec^11*\[Rho]^3 + 
    973676544*Ec^12*\[Rho]^3 - 373997568*Ec^13*\[Rho]^3 + 
    65175552*Ec^14*\[Rho]^3 - 1226636*\[Rho]^4 + 17440864*Ec*\[Rho]^4 - 
    106074504*Ec^2*\[Rho]^4 + 358426032*Ec^3*\[Rho]^4 - 
    725472000*Ec^4*\[Rho]^4 + 869085888*Ec^5*\[Rho]^4 - 
    550750848*Ec^6*\[Rho]^4 + 209377536*Ec^7*\[Rho]^4 - 
    585411072*Ec^8*\[Rho]^4 + 1707351040*Ec^9*\[Rho]^4 - 
    2672893952*Ec^10*\[Rho]^4 + 2541527040*Ec^11*\[Rho]^4 - 
    1455415296*Ec^12*\[Rho]^4 + 442761216*Ec^13*\[Rho]^4 - 
    49152000*Ec^14*\[Rho]^4 - 107718*\[Rho]^5 + 3798732*Ec*\[Rho]^5 - 
    39863952*Ec^2*\[Rho]^5 + 209027040*Ec^3*\[Rho]^5 - 
    652764000*Ec^4*\[Rho]^5 + 1320215616*Ec^5*\[Rho]^5 - 
    1809318144*Ec^6*\[Rho]^5 + 1682847744*Ec^7*\[Rho]^5 - 
    868469760*Ec^8*\[Rho]^5 - 307384320*Ec^9*\[Rho]^5 + 
    1185792000*Ec^10*\[Rho]^5 - 1190707200*Ec^11*\[Rho]^5 + 
    569671680*Ec^12*\[Rho]^5 - 102727680*Ec^13*\[Rho]^5 + 1967322*\[Rho]^6 - 
    28617108*Ec*\[Rho]^6 + 178879248*Ec^2*\[Rho]^6 - 
    640029792*Ec^3*\[Rho]^6 + 1452498720*Ec^4*\[Rho]^6 - 
    2170029312*Ec^5*\[Rho]^6 + 2160733824*Ec^6*\[Rho]^6 - 
    1497275136*Ec^7*\[Rho]^6 + 846503424*Ec^8*\[Rho]^6 - 
    395166720*Ec^9*\[Rho]^6 + 669696*Ec^10*\[Rho]^6 + 
    146755584*Ec^11*\[Rho]^6 - 56401920*Ec^12*\[Rho]^6 - 1446236*\[Rho]^7 + 
    18744304*Ec*\[Rho]^7 - 101944824*Ec^2*\[Rho]^7 + 
    308668592*Ec^3*\[Rho]^7 - 555899968*Ec^4*\[Rho]^7 + 
    570415104*Ec^5*\[Rho]^7 - 290365568*Ec^6*\[Rho]^7 + 
    121492480*Ec^7*\[Rho]^7 - 247389696*Ec^8*\[Rho]^7 + 
    291271680*Ec^9*\[Rho]^7 - 124938240*Ec^10*\[Rho]^7 + 
    10567680*Ec^11*\[Rho]^7 + 73200*\[Rho]^8 - 89592*Ec*\[Rho]^8 - 
    6008904*Ec^2*\[Rho]^8 + 47020656*Ec^3*\[Rho]^8 - 
    166306560*Ec^4*\[Rho]^8 + 328867776*Ec^5*\[Rho]^8 - 
    368139264*Ec^6*\[Rho]^8 + 195796992*Ec^7*\[Rho]^8 + 
    6391296*Ec^8*\[Rho]^8 - 53274624*Ec^9*\[Rho]^8 + 
    15237120*Ec^10*\[Rho]^8 + 205461*\[Rho]^9 - 2998854*Ec*\[Rho]^9 + 
    18849924*Ec^2*\[Rho]^9 - 66420552*Ec^3*\[Rho]^9 + 
    143664720*Ec^4*\[Rho]^9 - 196242336*Ec^5*\[Rho]^9 + 
    166764480*Ec^6*\[Rho]^9 - 81775488*Ec^7*\[Rho]^9 + 
    18114048*Ec^8*\[Rho]^9 - 52087*\[Rho]^10 + 729218*Ec*\[Rho]^10 - 
    4375308*Ec^2*\[Rho]^10 + 14619400*Ec^3*\[Rho]^10 - 
    29659280*Ec^4*\[Rho]^10 + 37356000*Ec^5*\[Rho]^10 - 
    28575040*Ec^6*\[Rho]^10 + 12264320*Ec^7*\[Rho]^10 - 
    2334720*Ec^8*\[Rho]^10 + 3660*\[Rho]^11 - 51240*Ec*\[Rho]^11 + 
    307440*Ec^2*\[Rho]^11 - 1024800*Ec^3*\[Rho]^11 + 2049600*Ec^4*\[Rho]^11 - 
    2459520*Ec^5*\[Rho]^11 + 1639680*Ec^6*\[Rho]^11 - 468480*Ec^7*\[Rho]^11 + 
    720*(-1 + 2*Ec)^7*\[Rho]^3*(-171 - 155*\[Rho] + 360*\[Rho]^2 + 
      120*\[Rho]^3)*Log[1 - 2*Ec]^2 - 12*(-1 + 2*Ec)*\[Rho]*
     (245 - 435*\[Rho] + 33267*\[Rho]^2 - 11165*\[Rho]^3 - 95445*\[Rho]^4 + 
      44775*\[Rho]^5 + 62625*\[Rho]^6 - 38967*\[Rho]^7 + 5100*\[Rho]^8 + 
      409600*Ec^12*(-5 + 3*\[Rho]^2) + 12288*Ec^11*(650 - 150*\[Rho] - 
        567*\[Rho]^2 + 135*\[Rho]^3) - 3072*Ec^10*(4085 - 1875*\[Rho] - 
        5439*\[Rho]^2 + 1485*\[Rho]^3) + 5120*Ec^9*(1834 - 1401*\[Rho] - 
        3999*\[Rho]^2 + 1240*\[Rho]^3 - 384*\[Rho]^4 + 270*\[Rho]^5) - 
      3840*Ec^8*(539 - 1089*\[Rho] - 2985*\[Rho]^2 + 2087*\[Rho]^3 - 
        1464*\[Rho]^4 + 1080*\[Rho]^5) - 3840*Ec^7*(525 + 180*\[Rho] + 
        189*\[Rho]^2 - 2399*\[Rho]^3 + 162*\[Rho]^4 - 1377*\[Rho]^5 + 
        400*\[Rho]^6) + 60*Ec^2*(245 - 435*\[Rho] + 40791*\[Rho]^2 - 
        4345*\[Rho]^3 - 111285*\[Rho]^4 + 39495*\[Rho]^5 + 62625*\[Rho]^6 - 
        38967*\[Rho]^7 + 5100*\[Rho]^8) - 12*Ec*(245 - 435*\[Rho] + 
        36687*\[Rho]^2 - 8065*\[Rho]^3 - 102645*\[Rho]^4 + 42375*\[Rho]^5 + 
        62625*\[Rho]^6 - 38967*\[Rho]^7 + 5100*\[Rho]^8) + 
      240*Ec^4*(804 - 756*\[Rho] + 51054*\[Rho]^2 + 2014*\[Rho]^3 - 
        148785*\[Rho]^4 + 39855*\[Rho]^5 + 72625*\[Rho]^6 - 38967*\[Rho]^7 + 
        5100*\[Rho]^8) - 192*Ec^5*(3965 - 2160*\[Rho] + 53694*\[Rho]^2 - 
        5805*\[Rho]^3 - 194460*\[Rho]^4 + 37740*\[Rho]^5 + 87045*\[Rho]^6 - 
        38967*\[Rho]^7 + 5100*\[Rho]^8) + 64*Ec^6*(29820 - 8460*\[Rho] + 
        32994*\[Rho]^2 - 94270*\[Rho]^3 - 298545*\[Rho]^4 - 7245*\[Rho]^5 + 
        129345*\[Rho]^6 - 38967*\[Rho]^7 + 5100*\[Rho]^8) - 
      80*Ec^3*(619 - 954*\[Rho] + 91398*\[Rho]^2 - 776*\[Rho]^3 - 
        249915*\[Rho]^4 + 77580*\[Rho]^5 + 131190*\[Rho]^6 - 77934*\[Rho]^7 + 
        10200*\[Rho]^8))*Log[\[Rho]] + 720*(-1 + 2*Ec)^7*\[Rho]^3*
     (-171 - 155*\[Rho] + 360*\[Rho]^2 + 120*\[Rho]^3)*Log[\[Rho]]^2 + 
    12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(245 - 435*\[Rho] + 33267*\[Rho]^2 - 
      11165*\[Rho]^3 - 95445*\[Rho]^4 + 44775*\[Rho]^5 + 62625*\[Rho]^6 - 
      38967*\[Rho]^7 + 5100*\[Rho]^8 + 409600*Ec^12*(-5 + 3*\[Rho]^2) + 
      12288*Ec^11*(650 - 150*\[Rho] - 567*\[Rho]^2 + 135*\[Rho]^3) - 
      3072*Ec^10*(4085 - 1875*\[Rho] - 5439*\[Rho]^2 + 1485*\[Rho]^3) + 
      5120*Ec^9*(1834 - 1401*\[Rho] - 3999*\[Rho]^2 + 1240*\[Rho]^3 - 
        384*\[Rho]^4 + 270*\[Rho]^5) - 3840*Ec^8*(539 - 1089*\[Rho] - 
        2985*\[Rho]^2 + 2087*\[Rho]^3 - 1464*\[Rho]^4 + 1080*\[Rho]^5) - 
      3840*Ec^7*(525 + 180*\[Rho] + 189*\[Rho]^2 - 2399*\[Rho]^3 + 
        162*\[Rho]^4 - 1377*\[Rho]^5 + 400*\[Rho]^6) + 
      60*Ec^2*(245 - 435*\[Rho] + 40791*\[Rho]^2 - 4345*\[Rho]^3 - 
        111285*\[Rho]^4 + 39495*\[Rho]^5 + 62625*\[Rho]^6 - 38967*\[Rho]^7 + 
        5100*\[Rho]^8) - 12*Ec*(245 - 435*\[Rho] + 36687*\[Rho]^2 - 
        8065*\[Rho]^3 - 102645*\[Rho]^4 + 42375*\[Rho]^5 + 62625*\[Rho]^6 - 
        38967*\[Rho]^7 + 5100*\[Rho]^8) + 240*Ec^4*(804 - 756*\[Rho] + 
        51054*\[Rho]^2 + 2014*\[Rho]^3 - 148785*\[Rho]^4 + 39855*\[Rho]^5 + 
        72625*\[Rho]^6 - 38967*\[Rho]^7 + 5100*\[Rho]^8) - 
      192*Ec^5*(3965 - 2160*\[Rho] + 53694*\[Rho]^2 - 5805*\[Rho]^3 - 
        194460*\[Rho]^4 + 37740*\[Rho]^5 + 87045*\[Rho]^6 - 38967*\[Rho]^7 + 
        5100*\[Rho]^8) + 64*Ec^6*(29820 - 8460*\[Rho] + 32994*\[Rho]^2 - 
        94270*\[Rho]^3 - 298545*\[Rho]^4 - 7245*\[Rho]^5 + 129345*\[Rho]^6 - 
        38967*\[Rho]^7 + 5100*\[Rho]^8) - 80*Ec^3*(619 - 954*\[Rho] + 
        91398*\[Rho]^2 - 776*\[Rho]^3 - 249915*\[Rho]^4 + 77580*\[Rho]^5 + 
        131190*\[Rho]^6 - 77934*\[Rho]^7 + 10200*\[Rho]^8) - 
      120*(1 - 2*Ec)^6*\[Rho]^2*(-171 - 155*\[Rho] + 360*\[Rho]^2 + 
        120*\[Rho]^3)*Log[\[Rho]])))/(5400*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r10*(1260 - 17640*Ec + 105840*Ec^2 - 396000*Ec^3 + 1353600*Ec^4 - 
    4976640*Ec^5 + 14722560*Ec^6 - 26127360*Ec^7 + 14515200*Ec^8 + 
    41932800*Ec^9 - 109301760*Ec^10 + 118333440*Ec^11 - 64880640*Ec^12 + 
    14745600*Ec^13 - 49361*\[Rho] + 728614*Ec*\[Rho] - 4634604*Ec^2*\[Rho] + 
    17376216*Ec^3*\[Rho] - 49538640*Ec^4*\[Rho] + 143053728*Ec^5*\[Rho] - 
    410637760*Ec^6*\[Rho] + 905357696*Ec^7*\[Rho] - 1275235584*Ec^8*\[Rho] + 
    897487360*Ec^9*\[Rho] + 151505920*Ec^10*\[Rho] - 873043968*Ec^11*\[Rho] + 
    736333824*Ec^12*\[Rho] - 304029696*Ec^13*\[Rho] + 90685440*Ec^14*\[Rho] - 
    30244864*Ec^15*\[Rho] + 4849664*Ec^16*\[Rho] + 476103*\[Rho]^2 - 
    6965322*Ec*\[Rho]^2 + 43891092*Ec^2*\[Rho]^2 - 156184056*Ec^3*\[Rho]^2 + 
    353595024*Ec^4*\[Rho]^2 - 586640544*Ec^5*\[Rho]^2 + 
    911933376*Ec^6*\[Rho]^2 - 1462159488*Ec^7*\[Rho]^2 + 
    1858428672*Ec^8*\[Rho]^2 - 1343553024*Ec^9*\[Rho]^2 + 
    168938496*Ec^10*\[Rho]^2 + 521435136*Ec^11*\[Rho]^2 - 
    499372032*Ec^12*\[Rho]^2 + 325263360*Ec^13*\[Rho]^2 - 
    162643968*Ec^14*\[Rho]^2 + 30965760*Ec^15*\[Rho]^2 + 
    1966080*Ec^16*\[Rho]^2 - 869760*\[Rho]^3 + 11758536*Ec*\[Rho]^3 - 
    67356648*Ec^2*\[Rho]^3 + 210851472*Ec^3*\[Rho]^3 - 
    393048960*Ec^4*\[Rho]^3 + 490261248*Ec^5*\[Rho]^3 - 
    640783104*Ec^6*\[Rho]^3 + 1184464128*Ec^7*\[Rho]^3 - 
    1792931328*Ec^8*\[Rho]^3 + 1637035008*Ec^9*\[Rho]^3 - 
    863993856*Ec^10*\[Rho]^3 + 287023104*Ec^11*\[Rho]^3 - 
    32415744*Ec^12*\[Rho]^3 - 57556992*Ec^13*\[Rho]^3 + 
    25657344*Ec^14*\[Rho]^3 + 197612*\[Rho]^4 - 1480768*Ec*\[Rho]^4 - 
    389592*Ec^2*\[Rho]^4 + 38421456*Ec^3*\[Rho]^4 - 151253760*Ec^4*\[Rho]^4 + 
    190519872*Ec^5*\[Rho]^4 + 186284160*Ec^6*\[Rho]^4 - 
    790996224*Ec^7*\[Rho]^4 + 742445568*Ec^8*\[Rho]^4 - 
    12897280*Ec^9*\[Rho]^4 - 372170752*Ec^10*\[Rho]^4 + 
    234627072*Ec^11*\[Rho]^4 - 106143744*Ec^12*\[Rho]^4 + 
    53084160*Ec^13*\[Rho]^4 - 9830400*Ec^14*\[Rho]^4 + 678246*\[Rho]^5 - 
    10550604*Ec*\[Rho]^5 + 71726544*Ec^2*\[Rho]^5 - 271164960*Ec^3*\[Rho]^5 + 
    597441120*Ec^4*\[Rho]^5 - 744479040*Ec^5*\[Rho]^5 + 
    487760640*Ec^6*\[Rho]^5 - 237112320*Ec^7*\[Rho]^5 + 
    357872640*Ec^8*\[Rho]^5 - 524328960*Ec^9*\[Rho]^5 + 
    480976896*Ec^10*\[Rho]^5 - 328679424*Ec^11*\[Rho]^5 + 
    155910144*Ec^12*\[Rho]^5 - 32931840*Ec^13*\[Rho]^5 - 320274*\[Rho]^6 + 
    4586436*Ec*\[Rho]^6 - 27891216*Ec^2*\[Rho]^6 + 79618464*Ec^3*\[Rho]^6 - 
    96360480*Ec^4*\[Rho]^6 - 1610496*Ec^5*\[Rho]^6 + 
    142392192*Ec^6*\[Rho]^6 - 222175488*Ec^7*\[Rho]^6 + 
    216617472*Ec^8*\[Rho]^6 - 113802240*Ec^9*\[Rho]^6 - 
    15808512*Ec^10*\[Rho]^6 + 58355712*Ec^11*\[Rho]^6 - 
    23224320*Ec^12*\[Rho]^6 - 318628*\[Rho]^7 + 4408592*Ec*\[Rho]^7 - 
    26086152*Ec^2*\[Rho]^7 + 93744016*Ec^3*\[Rho]^7 - 
    199429184*Ec^4*\[Rho]^7 + 255391488*Ec^5*\[Rho]^7 - 
    233817472*Ec^6*\[Rho]^7 + 221087744*Ec^7*\[Rho]^7 - 
    246274560*Ec^8*\[Rho]^7 + 203774976*Ec^9*\[Rho]^7 - 
    83834880*Ec^10*\[Rho]^7 + 10076160*Ec^11*\[Rho]^7 + 125160*\[Rho]^8 - 
    1233336*Ec*\[Rho]^8 + 3767688*Ec^2*\[Rho]^8 + 2080848*Ec^3*\[Rho]^8 - 
    41756160*Ec^4*\[Rho]^8 + 113285952*Ec^5*\[Rho]^8 - 
    138912768*Ec^6*\[Rho]^8 + 60085248*Ec^7*\[Rho]^8 + 
    34804224*Ec^8*\[Rho]^8 - 45201408*Ec^9*\[Rho]^8 + 
    12779520*Ec^10*\[Rho]^8 + 125163*\[Rho]^9 - 1871802*Ec*\[Rho]^9 + 
    12067452*Ec^2*\[Rho]^9 - 43658616*Ec^3*\[Rho]^9 + 
    97635120*Ec^4*\[Rho]^9 - 139077216*Ec^5*\[Rho]^9 + 
    123855936*Ec^6*\[Rho]^9 - 63668352*Ec^7*\[Rho]^9 + 
    14676480*Ec^8*\[Rho]^9 - 49781*\[Rho]^10 + 696934*Ec*\[Rho]^10 - 
    4181604*Ec^2*\[Rho]^10 + 13984280*Ec^3*\[Rho]^10 - 
    28515760*Ec^4*\[Rho]^10 + 36324768*Ec^5*\[Rho]^10 - 
    28286912*Ec^6*\[Rho]^10 + 12460672*Ec^7*\[Rho]^10 - 
    2457600*Ec^8*\[Rho]^10 + 4260*\[Rho]^11 - 59640*Ec*\[Rho]^11 + 
    357840*Ec^2*\[Rho]^11 - 1192800*Ec^3*\[Rho]^11 + 2385600*Ec^4*\[Rho]^11 - 
    2862720*Ec^5*\[Rho]^11 + 1908480*Ec^6*\[Rho]^11 - 545280*Ec^7*\[Rho]^11 - 
    720*(-1 + 2*Ec)^7*\[Rho]^3*(93 - 95*\[Rho] + 360*\[Rho]^2 + 120*\[Rho]^3)*
     Log[1 - 2*Ec]^2 + 12*(-1 + 2*Ec)*\[Rho]*(1565 - 12495*\[Rho] - 
      17421*\[Rho]^2 + 53575*\[Rho]^3 - 43965*\[Rho]^4 + 4275*\[Rho]^5 - 
      2175*\[Rho]^6 + 21621*\[Rho]^7 - 4980*\[Rho]^8 + 
      409600*Ec^12*(-5 + 3*\[Rho]^2) + 12288*Ec^11*(650 - 150*\[Rho] - 
        279*\[Rho]^2 + 135*\[Rho]^3) - 3072*Ec^10*(3645 - 1975*\[Rho] - 
        1143*\[Rho]^2 + 465*\[Rho]^3) - 5120*Ec^9*(-778 + 1377*\[Rho] + 
        603*\[Rho]^2 + 932*\[Rho]^3 - 48*\[Rho]^4 + 90*\[Rho]^5) + 
      3840*Ec^8*(1837 + 573*\[Rho] + 1665*\[Rho]^2 + 1949*\[Rho]^3 - 
        808*\[Rho]^4 + 360*\[Rho]^5) + 3840*Ec^7*(-2725 + 640*\[Rho] - 
        2313*\[Rho]^2 + 35*\[Rho]^3 + 2682*\[Rho]^4 - 279*\[Rho]^5 + 
        80*\[Rho]^6) + 12*Ec*(-1565 + 12495*\[Rho] + 19281*\[Rho]^2 - 
        55475*\[Rho]^3 + 51165*\[Rho]^4 - 1875*\[Rho]^5 + 2175*\[Rho]^6 - 
        21621*\[Rho]^7 + 4980*\[Rho]^8) - 60*Ec^2*(-1565 + 12495*\[Rho] + 
        21513*\[Rho]^2 - 57755*\[Rho]^3 + 59805*\[Rho]^4 + 1005*\[Rho]^5 + 
        2175*\[Rho]^6 - 21621*\[Rho]^7 + 4980*\[Rho]^8) - 
      240*Ec^4*(-3268 + 13612*\[Rho] + 25482*\[Rho]^2 - 57238*\[Rho]^3 + 
        82905*\[Rho]^4 + 8325*\[Rho]^5 + 5615*\[Rho]^6 - 21621*\[Rho]^7 + 
        4980*\[Rho]^8) + 192*Ec^5*(-13205 + 19020*\[Rho] + 18822*\[Rho]^2 - 
        40795*\[Rho]^3 + 118780*\[Rho]^4 + 7920*\[Rho]^5 + 7995*\[Rho]^6 - 
        21621*\[Rho]^7 + 4980*\[Rho]^8) - 64*Ec^6*(-103740 + 56820*\[Rho] - 
        62778*\[Rho]^2 + 32950*\[Rho]^3 + 286425*\[Rho]^4 + 5025*\[Rho]^5 + 
        16095*\[Rho]^6 - 21621*\[Rho]^7 + 4980*\[Rho]^8) + 
      80*Ec^3*(-3523 + 25278*\[Rho] + 47934*\[Rho]^2 - 118828*\[Rho]^3 + 
        138255*\[Rho]^4 + 11820*\[Rho]^5 + 8490*\[Rho]^6 - 43242*\[Rho]^7 + 
        9960*\[Rho]^8))*Log[\[Rho]] - 720*(-1 + 2*Ec)^7*\[Rho]^3*
     (93 - 95*\[Rho] + 360*\[Rho]^2 + 120*\[Rho]^3)*Log[\[Rho]]^2 - 
    12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(1565 - 12495*\[Rho] - 
      17421*\[Rho]^2 + 53575*\[Rho]^3 - 43965*\[Rho]^4 + 4275*\[Rho]^5 - 
      2175*\[Rho]^6 + 21621*\[Rho]^7 - 4980*\[Rho]^8 + 
      409600*Ec^12*(-5 + 3*\[Rho]^2) + 12288*Ec^11*(650 - 150*\[Rho] - 
        279*\[Rho]^2 + 135*\[Rho]^3) - 3072*Ec^10*(3645 - 1975*\[Rho] - 
        1143*\[Rho]^2 + 465*\[Rho]^3) - 5120*Ec^9*(-778 + 1377*\[Rho] + 
        603*\[Rho]^2 + 932*\[Rho]^3 - 48*\[Rho]^4 + 90*\[Rho]^5) + 
      3840*Ec^8*(1837 + 573*\[Rho] + 1665*\[Rho]^2 + 1949*\[Rho]^3 - 
        808*\[Rho]^4 + 360*\[Rho]^5) + 3840*Ec^7*(-2725 + 640*\[Rho] - 
        2313*\[Rho]^2 + 35*\[Rho]^3 + 2682*\[Rho]^4 - 279*\[Rho]^5 + 
        80*\[Rho]^6) + 12*Ec*(-1565 + 12495*\[Rho] + 19281*\[Rho]^2 - 
        55475*\[Rho]^3 + 51165*\[Rho]^4 - 1875*\[Rho]^5 + 2175*\[Rho]^6 - 
        21621*\[Rho]^7 + 4980*\[Rho]^8) - 60*Ec^2*(-1565 + 12495*\[Rho] + 
        21513*\[Rho]^2 - 57755*\[Rho]^3 + 59805*\[Rho]^4 + 1005*\[Rho]^5 + 
        2175*\[Rho]^6 - 21621*\[Rho]^7 + 4980*\[Rho]^8) - 
      240*Ec^4*(-3268 + 13612*\[Rho] + 25482*\[Rho]^2 - 57238*\[Rho]^3 + 
        82905*\[Rho]^4 + 8325*\[Rho]^5 + 5615*\[Rho]^6 - 21621*\[Rho]^7 + 
        4980*\[Rho]^8) + 192*Ec^5*(-13205 + 19020*\[Rho] + 18822*\[Rho]^2 - 
        40795*\[Rho]^3 + 118780*\[Rho]^4 + 7920*\[Rho]^5 + 7995*\[Rho]^6 - 
        21621*\[Rho]^7 + 4980*\[Rho]^8) - 64*Ec^6*(-103740 + 56820*\[Rho] - 
        62778*\[Rho]^2 + 32950*\[Rho]^3 + 286425*\[Rho]^4 + 5025*\[Rho]^5 + 
        16095*\[Rho]^6 - 21621*\[Rho]^7 + 4980*\[Rho]^8) + 
      80*Ec^3*(-3523 + 25278*\[Rho] + 47934*\[Rho]^2 - 118828*\[Rho]^3 + 
        138255*\[Rho]^4 + 11820*\[Rho]^5 + 8490*\[Rho]^6 - 43242*\[Rho]^7 + 
        9960*\[Rho]^8) - 120*(1 - 2*Ec)^6*\[Rho]^2*(93 - 95*\[Rho] + 
        360*\[Rho]^2 + 120*\[Rho]^3)*Log[\[Rho]])))/
  (5400*(-1 + 2*Ec)^3*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 \[Mu]2\[Pi]*
  ((2*((-1 + 2*Ec + \[Rho])^2*(-4 + 2560*Ec^12*(-1 + \[Rho]) + 78*\[Rho] - 
        77*\[Rho]^2 - 2064*\[Rho]^3 - 1695*\[Rho]^4 + 174*\[Rho]^5 - 
        23*\[Rho]^6 + 12*\[Rho]^7 - \[Rho]^8 - 1280*Ec^11*
         (-3 + \[Rho] + 2*\[Rho]^2) - 640*Ec^10*(3 + \[Rho] - 28*\[Rho]^2 + 
          6*\[Rho]^3) - 64*Ec^9*(-45 + 315*\[Rho] + 976*\[Rho]^2 - 
          158*\[Rho]^3 + 2*\[Rho]^4) + 32*Ec^8*(-147 + 1123*\[Rho] + 
          2128*\[Rho]^2 - 6*\[Rho]^3 - 25*\[Rho]^4 + 7*\[Rho]^5) - 
        16*Ec^7*(-201 + 1475*\[Rho] + 2738*\[Rho]^2 - 366*\[Rho]^3 + 
          139*\[Rho]^4 - 37*\[Rho]^5 + 12*\[Rho]^6) + 
        8*Ec^6*(-161 + 1441*\[Rho] + 5782*\[Rho]^2 - 4146*\[Rho]^3 + 
          45*\[Rho]^4 - 329*\[Rho]^5 + 46*\[Rho]^6 + 2*\[Rho]^7) + 
        2*Ec*(12 - 242*\[Rho] + 151*\[Rho]^2 + 7698*\[Rho]^3 + 
          7503*\[Rho]^4 - 774*\[Rho]^5 + 105*\[Rho]^6 - 58*\[Rho]^7 + 
          5*\[Rho]^8) + 4*Ec^5*(147 - 1849*\[Rho] - 10034*\[Rho]^2 + 
          5970*\[Rho]^3 + 6881*\[Rho]^4 + 701*\[Rho]^5 - 30*\[Rho]^6 - 
          74*\[Rho]^7 + 8*\[Rho]^8) - 4*Ec^2*(12 - 250*\[Rho] - 31*\[Rho]^2 + 
          10206*\[Rho]^3 + 12588*\[Rho]^4 - 1302*\[Rho]^5 + 177*\[Rho]^6 - 
          110*\[Rho]^7 + 10*\[Rho]^8) - 4*Ec^4*(60 - 790*\[Rho] - 
          4403*\[Rho]^2 + 4245*\[Rho]^3 + 15260*\[Rho]^4 - 850*\[Rho]^5 + 
          123*\[Rho]^6 - 185*\[Rho]^7 + 20*\[Rho]^8) + 
        2*Ec^3*(36 - 594*\[Rho] - 1969*\[Rho]^2 + 21377*\[Rho]^3 + 
          38880*\[Rho]^4 - 3866*\[Rho]^5 + 501*\[Rho]^6 - 405*\[Rho]^7 + 
          40*\[Rho]^8)) + 720*(-1 + 2*Ec)^5*\[Rho]^4*(3 + 2*\[Rho])*
       Log[1 - 2*Ec]^2 - 12*(-1 + 2*Ec)*\[Rho]^2*(19 + 5120*Ec^10 - 
        164*\[Rho] - 275*\[Rho]^2 + 360*\[Rho]^3 + 65*\[Rho]^4 - 4*\[Rho]^5 - 
        \[Rho]^6 - 384*Ec^8*(-29 + 9*\[Rho]) + 64*Ec^9*(-187 + 27*\[Rho]) - 
        32*Ec^6*(-187 + 77*\[Rho] + 85*\[Rho]^2 + 5*\[Rho]^3) + 
        16*Ec^7*(-472 + 212*\[Rho] + 85*\[Rho]^2 + 5*\[Rho]^3) - 
        12*Ec^5*(309 - 109*\[Rho] - 575*\[Rho]^2 - 145*\[Rho]^3 + 
          60*\[Rho]^4) - 16*Ec^4*(-94 + 189*\[Rho] + 1150*\[Rho]^2 + 
          115*\[Rho]^3 - 115*\[Rho]^4 + 4*\[Rho]^5 + \[Rho]^6) + 
        8*Ec*(-19 + 164*\[Rho] + 365*\[Rho]^2 - 300*\[Rho]^3 - 65*\[Rho]^4 + 
          4*\[Rho]^5 + \[Rho]^6) - 24*Ec^2*(-19 + 164*\[Rho] + 485*\[Rho]^2 - 
          220*\[Rho]^3 - 65*\[Rho]^4 + 4*\[Rho]^5 + \[Rho]^6) + 
        2*Ec^3*(-379 + 2649*\[Rho] + 10765*\[Rho]^2 - 1625*\[Rho]^3 - 
          1090*\[Rho]^4 + 64*\[Rho]^5 + 16*\[Rho]^6))*Log[\[Rho]] + 
      720*(-1 + 2*Ec)^5*\[Rho]^4*(3 + 2*\[Rho])*Log[\[Rho]]^2 + 
      12*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*(19 + 5120*Ec^10 - 164*\[Rho] - 
        275*\[Rho]^2 + 360*\[Rho]^3 + 65*\[Rho]^4 - 4*\[Rho]^5 - \[Rho]^6 - 
        384*Ec^8*(-29 + 9*\[Rho]) + 64*Ec^9*(-187 + 27*\[Rho]) - 
        32*Ec^6*(-187 + 77*\[Rho] + 85*\[Rho]^2 + 5*\[Rho]^3) + 
        16*Ec^7*(-472 + 212*\[Rho] + 85*\[Rho]^2 + 5*\[Rho]^3) - 
        12*Ec^5*(309 - 109*\[Rho] - 575*\[Rho]^2 - 145*\[Rho]^3 + 
          60*\[Rho]^4) - 16*Ec^4*(-94 + 189*\[Rho] + 1150*\[Rho]^2 + 
          115*\[Rho]^3 - 115*\[Rho]^4 + 4*\[Rho]^5 + \[Rho]^6) + 
        8*Ec*(-19 + 164*\[Rho] + 365*\[Rho]^2 - 300*\[Rho]^3 - 65*\[Rho]^4 + 
          4*\[Rho]^5 + \[Rho]^6) - 24*Ec^2*(-19 + 164*\[Rho] + 485*\[Rho]^2 - 
          220*\[Rho]^3 - 65*\[Rho]^4 + 4*\[Rho]^5 + \[Rho]^6) + 
        2*Ec^3*(-379 + 2649*\[Rho] + 10765*\[Rho]^2 - 1625*\[Rho]^3 - 
          1090*\[Rho]^4 + 64*\[Rho]^5 + 16*\[Rho]^6) - 
        120*(1 - 2*Ec)^4*\[Rho]^2*(3 + 2*\[Rho])*Log[\[Rho]])))/
    (45*(-1 + 2*Ec)*mb^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
       64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
       64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
       48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
       16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^2) + 
   (\[Rho]3LS*(-((-1 + 2*Ec + \[Rho])^3*(1310720*Ec^19*(-1 + \[Rho]) - 
         1966080*Ec^18*(-2 + \[Rho] + \[Rho]^2) - 983040*Ec^17*
          (5 - 30*\[Rho]^2 + 7*\[Rho]^3) + 32768*Ec^16*(20 + 90*\[Rho] - 
           4146*\[Rho]^2 + 933*\[Rho]^3 + 3*\[Rho]^4) + 
         49152*Ec^15*(191 - 209*\[Rho] + 5922*\[Rho]^2 - 853*\[Rho]^3 - 
           24*\[Rho]^4 + 3*\[Rho]^5) - 24576*Ec^14*(696 - 571*\[Rho] + 
           13851*\[Rho]^2 + 109*\[Rho]^3 + 1023*\[Rho]^4 - 735*\[Rho]^5 + 
           127*\[Rho]^6) - 4096*Ec^13*(-3355 - 640*\[Rho] - 56160*\[Rho]^2 - 
           25648*\[Rho]^3 - 44330*\[Rho]^4 + 28686*\[Rho]^5 - 4752*\[Rho]^6 + 
           189*\[Rho]^7) + 6144*Ec^12*(-550 - 5150*\[Rho] - 13942*\[Rho]^2 - 
           33730*\[Rho]^3 - 67246*\[Rho]^4 + 41160*\[Rho]^5 - 5468*\[Rho]^6 + 
           63*\[Rho]^7 + 63*\[Rho]^8) - 3072*Ec^11*(1261 - 15785*\[Rho] - 
           426*\[Rho]^2 - 79822*\[Rho]^3 - 141898*\[Rho]^4 + 97788*\[Rho]^5 - 
           11260*\[Rho]^6 - 879*\[Rho]^7 + 549*\[Rho]^8 + 2*\[Rho]^9) - 
         512*Ec^10*(-9692 + 85097*\[Rho] - 61941*\[Rho]^2 + 390658*\[Rho]^3 + 
           451614*\[Rho]^4 - 605796*\[Rho]^5 + 83884*\[Rho]^6 + 
           7931*\[Rho]^7 - 2973*\[Rho]^8 - 574*\[Rho]^9 + 52*\[Rho]^10) - 
         3*(-23 + 501*\[Rho] - 733*\[Rho]^2 - 13345*\[Rho]^3 + 
           6228*\[Rho]^4 - 85136*\[Rho]^5 - 68416*\[Rho]^6 + 33228*\[Rho]^7 - 
           1805*\[Rho]^8 - 53*\[Rho]^9 - 51*\[Rho]^10 + 5*\[Rho]^11) + 
         768*Ec^9*(-4003 + 34618*\[Rho] - 42266*\[Rho]^2 + 128027*\[Rho]^3 + 
           110098*\[Rho]^4 - 444520*\[Rho]^5 - 10918*\[Rho]^6 + 
           22029*\[Rho]^7 + 5199*\[Rho]^8 - 1680*\[Rho]^9 + 46*\[Rho]^10 + 
           10*\[Rho]^11) + 18*Ec*(-46 + 1025*\[Rho] - 1456*\[Rho]^2 - 
           29699*\[Rho]^3 + 16756*\[Rho]^4 - 207944*\[Rho]^5 - 
           189268*\[Rho]^6 + 91708*\[Rho]^7 - 4734*\[Rho]^8 - 209*\[Rho]^9 - 
           148*\[Rho]^10 + 15*\[Rho]^11) - 36*Ec^2*(-115 + 2620*\[Rho] - 
           3417*\[Rho]^2 - 83956*\[Rho]^3 + 54126*\[Rho]^4 - 
           650558*\[Rho]^5 - 680452*\[Rho]^6 + 331748*\[Rho]^7 - 
           16015*\[Rho]^8 - 1074*\[Rho]^9 - 567*\[Rho]^10 + 60*\[Rho]^11) - 
         384*Ec^8*(-3270 + 29860*\[Rho] - 37044*\[Rho]^2 + 25571*\[Rho]^3 + 
           204243*\[Rho]^4 - 842028*\[Rho]^5 - 527508*\[Rho]^6 + 
           192351*\[Rho]^7 + 26811*\[Rho]^8 - 7000*\[Rho]^9 - 336*\[Rho]^10 + 
           90*\[Rho]^11) + 24*Ec^3*(-470 + 10880*\[Rho] - 9917*\[Rho]^2 - 
           385730*\[Rho]^3 + 277974*\[Rho]^4 - 3448892*\[Rho]^5 - 
           4205604*\[Rho]^6 + 2060050*\[Rho]^7 - 90824*\[Rho]^8 - 
           9104*\[Rho]^9 - 3783*\[Rho]^10 + 420*\[Rho]^11) - 
         96*Ec^6*(-872 + 11915*\[Rho] + 49133*\[Rho]^2 - 201731*\[Rho]^3 + 
           532995*\[Rho]^4 - 3054709*\[Rho]^5 - 5979663*\[Rho]^6 + 
           2549963*\[Rho]^7 - 9771*\[Rho]^8 - 30002*\[Rho]^9 - 
           6218*\[Rho]^10 + 840*\[Rho]^11) + 64*Ec^7*(-5645 + 58035*\[Rho] + 
           20970*\[Rho]^2 - 318343*\[Rho]^3 + 1275006*\[Rho]^4 - 
           4500873*\[Rho]^5 - 7122816*\[Rho]^6 + 2720827*\[Rho]^7 + 
           121947*\[Rho]^8 - 52722*\[Rho]^9 - 6766*\[Rho]^10 + 
           1080*\[Rho]^11) + 48*Ec^5*(-601 + 12160*\[Rho] + 45540*\[Rho]^2 - 
           392126*\[Rho]^3 + 541088*\[Rho]^4 - 5679930*\[Rho]^5 - 
           9862006*\[Rho]^6 + 4572534*\[Rho]^7 - 122799*\[Rho]^8 - 
           36722*\[Rho]^9 - 10158*\[Rho]^10 + 1260*\[Rho]^11) - 
         16*Ec^4*(-1201 + 27611*\[Rho] + 12387*\[Rho]^2 - 1034318*\[Rho]^3 + 
           894100*\[Rho]^4 - 11495028*\[Rho]^5 - 16630574*\[Rho]^6 + 
           8056246*\[Rho]^7 - 305757*\[Rho]^8 - 47545*\[Rho]^9 - 
           16171*\[Rho]^10 + 1890*\[Rho]^11))) + 77760*(-1 + 2*Ec)^9*\[Rho]^6*
       (3 + 2*\[Rho])*Log[1 - 2*Ec]^3 + 12*(-1 + 2*Ec)*\[Rho]^2*
       (-1 + 2*Ec + \[Rho])^2*(2293760*Ec^16 - 65536*Ec^15*
         (123 + 17*\[Rho]) + 16384*Ec^14*(741 + 206*\[Rho] + 33*\[Rho]^2) + 
        8192*Ec^13*(-1315 - 495*\[Rho] - 1018*\[Rho]^2 + 268*\[Rho]^3) - 
        4096*Ec^12*(-1770 - 760*\[Rho] - 7159*\[Rho]^2 + 1924*\[Rho]^3 + 
          80*\[Rho]^4) + 2048*Ec^11*(-2406 - 1334*\[Rho] - 22931*\[Rho]^2 + 
          6881*\[Rho]^3 - 155*\[Rho]^4 + 135*\[Rho]^5) - 
        1024*Ec^10*(-3288 - 2034*\[Rho] - 39733*\[Rho]^2 + 19788*\[Rho]^3 - 
          923*\[Rho]^4 - 134*\[Rho]^5 + 109*\[Rho]^6) + 
        512*Ec^9*(-3657 - 347*\[Rho] - 39621*\[Rho]^2 + 47315*\[Rho]^3 + 
          5798*\[Rho]^4 - 1682*\[Rho]^5 - 109*\[Rho]^6 + 53*\[Rho]^7) + 
        3*(122 - 938*\[Rho] - 1509*\[Rho]^2 - 8936*\[Rho]^3 - 
          24975*\[Rho]^4 + 2318*\[Rho]^5 + 1713*\[Rho]^6 - 196*\[Rho]^7 + 
          \[Rho]^8) + 256*Ec^8*(3435 - 4430*\[Rho] + 28491*\[Rho]^2 - 
          80776*\[Rho]^3 - 60112*\[Rho]^4 - 2996*\[Rho]^5 + 7223*\[Rho]^6 - 
          868*\[Rho]^7 + 3*\[Rho]^8) - 12*Ec*(366 - 2936*\[Rho] - 
          4359*\[Rho]^2 - 29691*\[Rho]^3 - 91192*\[Rho]^4 + 8462*\[Rho]^5 + 
          6729*\[Rho]^6 - 783*\[Rho]^7 + 4*\[Rho]^8) - 
        128*Ec^7*(3635 - 6585*\[Rho] + 33318*\[Rho]^2 - 114318*\[Rho]^3 - 
          315128*\[Rho]^4 - 13176*\[Rho]^5 + 42341*\[Rho]^6 - 5171*\[Rho]^7 + 
          24*\[Rho]^8) + 12*Ec^2*(1830 - 15290*\[Rho] - 21237*\[Rho]^2 - 
          167568*\[Rho]^3 - 569896*\[Rho]^4 + 53978*\[Rho]^5 + 
          45927*\[Rho]^6 - 5472*\[Rho]^7 + 28*\[Rho]^8) - 
        24*Ec^3*(2515 - 21025*\[Rho] - 26389*\[Rho]^2 - 263881*\[Rho]^3 - 
          1002839*\[Rho]^4 + 95893*\[Rho]^5 + 88961*\[Rho]^6 - 
          10891*\[Rho]^7 + 56*\[Rho]^8) + 64*Ec^6*(4317 - 6082*\[Rho] + 
          45797*\[Rho]^2 - 219772*\[Rho]^3 - 1068297*\[Rho]^4 + 
          26032*\[Rho]^5 + 130804*\[Rho]^6 - 16568*\[Rho]^7 + 84*\[Rho]^8) - 
        32*Ec^5*(5208 - 18614*\[Rho] + 21721*\[Rho]^2 - 480101*\[Rho]^3 - 
          2328672*\[Rho]^4 + 160778*\[Rho]^5 + 254165*\[Rho]^6 - 
          32413*\[Rho]^7 + 168*\[Rho]^8) + 16*Ec^4*(6766 - 47484*\[Rho] - 
          39687*\[Rho]^2 - 766900*\[Rho]^3 - 3292393*\[Rho]^4 + 
          296262*\[Rho]^5 + 323034*\[Rho]^6 - 40568*\[Rho]^7 + 210*\[Rho]^8))*
       Log[\[Rho]] + 288*(-1 + 2*Ec)^5*\[Rho]^4*(23040*Ec^10 + 
        1152*Ec^9*(-49 + 9*\[Rho]) - 128*Ec^8*(-327 + 232*\[Rho]) - 
        96*Ec^6*(-39 + 254*\[Rho] + 30*\[Rho]^2 + 30*\[Rho]^3) + 
        32*Ec^7*(-276 + 1136*\[Rho] + 45*\[Rho]^2 + 45*\[Rho]^3) - 
        8*Ec^5*(861 - 1181*\[Rho] - 7515*\[Rho]^2 - 2685*\[Rho]^3 + 
          1340*\[Rho]^4) + 3*(-27 - 163*\[Rho] - 740*\[Rho]^2 + 
          630*\[Rho]^3 + 400*\[Rho]^4 - 103*\[Rho]^5 + 3*\[Rho]^6) + 
        36*Ec^2*(-54 - 326*\[Rho] - 2425*\[Rho]^2 + 630*\[Rho]^3 + 
          800*\[Rho]^4 - 206*\[Rho]^5 + 6*\[Rho]^6) - 
        12*Ec*(-54 - 326*\[Rho] - 1885*\[Rho]^2 + 990*\[Rho]^3 + 
          800*\[Rho]^4 - 206*\[Rho]^5 + 6*\[Rho]^6) + 
        8*Ec^4*(273 - 1228*\[Rho] - 19245*\[Rho]^2 - 2910*\[Rho]^3 + 
          4360*\[Rho]^4 - 618*\[Rho]^5 + 18*\[Rho]^6) - 
        12*Ec^3*(-171 - 1319*\[Rho] - 13675*\[Rho]^2 + 595*\[Rho]^3 + 
          3670*\[Rho]^4 - 824*\[Rho]^5 + 24*\[Rho]^6))*Log[\[Rho]]^2 - 
      77760*(-1 + 2*Ec)^9*\[Rho]^6*(3 + 2*\[Rho])*Log[\[Rho]]^3 + 
      288*(-1 + 2*Ec)^5*\[Rho]^4*Log[1 - 2*Ec]^2*(23040*Ec^10 + 
        1152*Ec^9*(-49 + 9*\[Rho]) - 128*Ec^8*(-327 + 232*\[Rho]) - 
        96*Ec^6*(-39 + 254*\[Rho] + 30*\[Rho]^2 + 30*\[Rho]^3) + 
        32*Ec^7*(-276 + 1136*\[Rho] + 45*\[Rho]^2 + 45*\[Rho]^3) - 
        8*Ec^5*(861 - 1181*\[Rho] - 7515*\[Rho]^2 - 2685*\[Rho]^3 + 
          1340*\[Rho]^4) + 3*(-27 - 163*\[Rho] - 740*\[Rho]^2 + 
          630*\[Rho]^3 + 400*\[Rho]^4 - 103*\[Rho]^5 + 3*\[Rho]^6) + 
        36*Ec^2*(-54 - 326*\[Rho] - 2425*\[Rho]^2 + 630*\[Rho]^3 + 
          800*\[Rho]^4 - 206*\[Rho]^5 + 6*\[Rho]^6) - 
        12*Ec*(-54 - 326*\[Rho] - 1885*\[Rho]^2 + 990*\[Rho]^3 + 
          800*\[Rho]^4 - 206*\[Rho]^5 + 6*\[Rho]^6) + 
        8*Ec^4*(273 - 1228*\[Rho] - 19245*\[Rho]^2 - 2910*\[Rho]^3 + 
          4360*\[Rho]^4 - 618*\[Rho]^5 + 18*\[Rho]^6) - 
        12*Ec^3*(-171 - 1319*\[Rho] - 13675*\[Rho]^2 + 595*\[Rho]^3 + 
          3670*\[Rho]^4 - 824*\[Rho]^5 + 24*\[Rho]^6) - 
        810*(1 - 2*Ec)^4*\[Rho]^2*(3 + 2*\[Rho])*Log[\[Rho]]) - 
      12*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*
       ((-1 + 2*Ec + \[Rho])^2*(2293760*Ec^16 - 65536*Ec^15*
           (123 + 17*\[Rho]) + 16384*Ec^14*(741 + 206*\[Rho] + 33*\[Rho]^2) + 
          8192*Ec^13*(-1315 - 495*\[Rho] - 1018*\[Rho]^2 + 268*\[Rho]^3) - 
          4096*Ec^12*(-1770 - 760*\[Rho] - 7159*\[Rho]^2 + 1924*\[Rho]^3 + 
            80*\[Rho]^4) + 2048*Ec^11*(-2406 - 1334*\[Rho] - 22931*\[Rho]^2 + 
            6881*\[Rho]^3 - 155*\[Rho]^4 + 135*\[Rho]^5) - 
          1024*Ec^10*(-3288 - 2034*\[Rho] - 39733*\[Rho]^2 + 19788*\[Rho]^3 - 
            923*\[Rho]^4 - 134*\[Rho]^5 + 109*\[Rho]^6) + 
          512*Ec^9*(-3657 - 347*\[Rho] - 39621*\[Rho]^2 + 47315*\[Rho]^3 + 
            5798*\[Rho]^4 - 1682*\[Rho]^5 - 109*\[Rho]^6 + 53*\[Rho]^7) + 
          3*(122 - 938*\[Rho] - 1509*\[Rho]^2 - 8936*\[Rho]^3 - 
            24975*\[Rho]^4 + 2318*\[Rho]^5 + 1713*\[Rho]^6 - 196*\[Rho]^7 + 
            \[Rho]^8) + 256*Ec^8*(3435 - 4430*\[Rho] + 28491*\[Rho]^2 - 
            80776*\[Rho]^3 - 60112*\[Rho]^4 - 2996*\[Rho]^5 + 7223*\[Rho]^6 - 
            868*\[Rho]^7 + 3*\[Rho]^8) - 12*Ec*(366 - 2936*\[Rho] - 
            4359*\[Rho]^2 - 29691*\[Rho]^3 - 91192*\[Rho]^4 + 8462*\[Rho]^5 + 
            6729*\[Rho]^6 - 783*\[Rho]^7 + 4*\[Rho]^8) - 
          128*Ec^7*(3635 - 6585*\[Rho] + 33318*\[Rho]^2 - 114318*\[Rho]^3 - 
            315128*\[Rho]^4 - 13176*\[Rho]^5 + 42341*\[Rho]^6 - 
            5171*\[Rho]^7 + 24*\[Rho]^8) + 12*Ec^2*(1830 - 15290*\[Rho] - 
            21237*\[Rho]^2 - 167568*\[Rho]^3 - 569896*\[Rho]^4 + 
            53978*\[Rho]^5 + 45927*\[Rho]^6 - 5472*\[Rho]^7 + 28*\[Rho]^8) - 
          24*Ec^3*(2515 - 21025*\[Rho] - 26389*\[Rho]^2 - 263881*\[Rho]^3 - 
            1002839*\[Rho]^4 + 95893*\[Rho]^5 + 88961*\[Rho]^6 - 
            10891*\[Rho]^7 + 56*\[Rho]^8) + 64*Ec^6*(4317 - 6082*\[Rho] + 
            45797*\[Rho]^2 - 219772*\[Rho]^3 - 1068297*\[Rho]^4 + 
            26032*\[Rho]^5 + 130804*\[Rho]^6 - 16568*\[Rho]^7 + 
            84*\[Rho]^8) - 32*Ec^5*(5208 - 18614*\[Rho] + 21721*\[Rho]^2 - 
            480101*\[Rho]^3 - 2328672*\[Rho]^4 + 160778*\[Rho]^5 + 
            254165*\[Rho]^6 - 32413*\[Rho]^7 + 168*\[Rho]^8) + 
          16*Ec^4*(6766 - 47484*\[Rho] - 39687*\[Rho]^2 - 766900*\[Rho]^3 - 
            3292393*\[Rho]^4 + 296262*\[Rho]^5 + 323034*\[Rho]^6 - 
            40568*\[Rho]^7 + 210*\[Rho]^8)) + 48*(1 - 2*Ec)^4*\[Rho]^2*
         (23040*Ec^10 + 1152*Ec^9*(-49 + 9*\[Rho]) - 
          128*Ec^8*(-327 + 232*\[Rho]) - 96*Ec^6*(-39 + 254*\[Rho] + 
            30*\[Rho]^2 + 30*\[Rho]^3) + 32*Ec^7*(-276 + 1136*\[Rho] + 
            45*\[Rho]^2 + 45*\[Rho]^3) - 8*Ec^5*(861 - 1181*\[Rho] - 
            7515*\[Rho]^2 - 2685*\[Rho]^3 + 1340*\[Rho]^4) + 
          3*(-27 - 163*\[Rho] - 740*\[Rho]^2 + 630*\[Rho]^3 + 400*\[Rho]^4 - 
            103*\[Rho]^5 + 3*\[Rho]^6) + 36*Ec^2*(-54 - 326*\[Rho] - 
            2425*\[Rho]^2 + 630*\[Rho]^3 + 800*\[Rho]^4 - 206*\[Rho]^5 + 
            6*\[Rho]^6) - 12*Ec*(-54 - 326*\[Rho] - 1885*\[Rho]^2 + 
            990*\[Rho]^3 + 800*\[Rho]^4 - 206*\[Rho]^5 + 6*\[Rho]^6) + 
          8*Ec^4*(273 - 1228*\[Rho] - 19245*\[Rho]^2 - 2910*\[Rho]^3 + 
            4360*\[Rho]^4 - 618*\[Rho]^5 + 18*\[Rho]^6) - 
          12*Ec^3*(-171 - 1319*\[Rho] - 13675*\[Rho]^2 + 595*\[Rho]^3 + 
            3670*\[Rho]^4 - 824*\[Rho]^5 + 24*\[Rho]^6))*Log[\[Rho]] - 
        19440*(1 - 2*Ec)^8*\[Rho]^4*(3 + 2*\[Rho])*Log[\[Rho]]^2)))/
    (270*(-1 + 2*Ec)^3*mb^5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3) + 
   (\[Mu]2G*((-1 + 2*Ec + \[Rho])^3*(1310720*Ec^18*(-7 + 5*\[Rho]) - 
        655360*Ec^17*(-31 + 15*\[Rho] + 15*\[Rho]^2) - 
        327680*Ec^16*(50 - 9*\[Rho] - 195*\[Rho]^2 + 30*\[Rho]^3) + 
        65536*Ec^15*(100 - 465*\[Rho] - 3396*\[Rho]^2 + 297*\[Rho]^3 + 
          45*\[Rho]^4) - 16384*Ec^14*(-151 - 2427*\[Rho] - 19773*\[Rho]^2 - 
          4797*\[Rho]^3 + 561*\[Rho]^4 + 105*\[Rho]^5) - 
        8192*Ec^13*(1343 - 5454*\[Rho] + 33504*\[Rho]^2 + 27978*\[Rho]^3 + 
          6810*\[Rho]^4 - 3480*\[Rho]^5 + 480*\[Rho]^6) - 
        4096*Ec^12*(-2070 + 28972*\[Rho] - 60126*\[Rho]^2 - 63040*\[Rho]^3 - 
          56674*\[Rho]^4 + 28308*\[Rho]^5 - 4245*\[Rho]^6 + 75*\[Rho]^7) + 
        4096*Ec^11*(530 + 22839*\[Rho] - 54777*\[Rho]^2 - 60749*\[Rho]^3 - 
          67194*\[Rho]^4 + 45648*\[Rho]^5 - 4476*\[Rho]^6 - 345*\[Rho]^7 + 
          75*\[Rho]^8) - 1024*Ec^10*(6737 + 31413*\[Rho] - 112968*\[Rho]^2 - 
          239462*\[Rho]^3 - 108654*\[Rho]^4 + 202176*\[Rho]^5 - 
          7737*\[Rho]^6 - 2625*\[Rho]^7 + 636*\[Rho]^8 + 60*\[Rho]^9) - 
        512*Ec^9*(-9243 + 3640*\[Rho] + 14550*\[Rho]^2 + 272650*\[Rho]^3 - 
          34416*\[Rho]^4 - 584652*\[Rho]^5 + 16270*\[Rho]^6 - 2798*\[Rho]^7 + 
          3165*\[Rho]^8 - 619*\[Rho]^9 + 5*\[Rho]^10) + 
        3*(-14 + 781*\[Rho] - 4032*\[Rho]^2 - 8401*\[Rho]^3 + 
          18020*\[Rho]^4 - 212058*\[Rho]^5 - 155608*\[Rho]^6 + 
          72290*\[Rho]^7 - 5046*\[Rho]^8 + 493*\[Rho]^9 - 200*\[Rho]^10 + 
          15*\[Rho]^11) + 256*Ec^8*(-7384 + 32616*\[Rho] - 110691*\[Rho]^2 + 
          150949*\[Rho]^3 + 71748*\[Rho]^4 - 1723386*\[Rho]^5 - 
          214109*\[Rho]^6 + 46473*\[Rho]^7 + 28530*\[Rho]^8 - 2443*\[Rho]^9 - 
          420*\[Rho]^10 + 45*\[Rho]^11) - 6*Ec*(-70 + 4127*\[Rho] - 
          22821*\[Rho]^2 - 46574*\[Rho]^3 + 145282*\[Rho]^4 - 
          1342476*\[Rho]^5 - 1141016*\[Rho]^6 + 527974*\[Rho]^7 - 
          35916*\[Rho]^8 + 3485*\[Rho]^9 - 1555*\[Rho]^10 + 120*\[Rho]^11) - 
        256*Ec^7*(-1810 + 16371*\[Rho] - 79209*\[Rho]^2 + 163315*\[Rho]^3 + 
          296766*\[Rho]^4 - 1853340*\[Rho]^5 - 929129*\[Rho]^6 + 
          277452*\[Rho]^7 + 33747*\[Rho]^8 - 2239*\[Rho]^9 - 1770*\[Rho]^10 + 
          180*\[Rho]^11) + 24*Ec^2*(-70 + 4394*\[Rho] - 25884*\[Rho]^2 - 
          54365*\[Rho]^3 + 227278*\[Rho]^4 - 1759797*\[Rho]^5 - 
          1772324*\[Rho]^6 + 825055*\[Rho]^7 - 54084*\[Rho]^8 + 
          5087*\[Rho]^9 - 2620*\[Rho]^10 + 210*\[Rho]^11) + 
        96*Ec^4*(201 + 648*\[Rho] - 15103*\[Rho]^2 + 38178*\[Rho]^3 + 
          311855*\[Rho]^4 - 2284432*\[Rho]^5 - 3294371*\[Rho]^6 + 
          1514249*\[Rho]^7 - 82972*\[Rho]^8 + 7076*\[Rho]^9 - 
          5950*\[Rho]^10 + 525*\[Rho]^11) - 96*Ec^5*(707 - 3750*\[Rho] - 
          15990*\[Rho]^2 + 294426*\[Rho]^3 + 410368*\[Rho]^4 - 
          3153880*\[Rho]^5 - 4699512*\[Rho]^6 + 1993908*\[Rho]^7 - 
          76169*\[Rho]^8 + 6508*\[Rho]^9 - 9040*\[Rho]^10 + 840*\[Rho]^11) - 
        16*Ec^3*(-56 + 12835*\[Rho] - 85740*\[Rho]^2 - 152467*\[Rho]^3 + 
          1067729*\[Rho]^4 - 7568088*\[Rho]^5 - 9189154*\[Rho]^6 + 
          4302893*\[Rho]^7 - 266163*\[Rho]^8 + 23851*\[Rho]^9 - 
          15020*\[Rho]^10 + 1260*\[Rho]^11) + 64*Ec^6*(305 + 5733*\[Rho] - 
          106989*\[Rho]^2 + 851011*\[Rho]^3 + 977259*\[Rho]^4 - 
          6155829*\[Rho]^5 - 6659127*\[Rho]^6 + 2422511*\[Rho]^7 + 
          11508*\[Rho]^8 + 630*\[Rho]^9 - 12920*\[Rho]^10 + 
          1260*\[Rho]^11)) - 25920*(1 - 2*Ec)^8*\[Rho]^5*
       (-3 + 21*\[Rho] + 16*\[Rho]^2)*Log[1 - 2*Ec]^3 - 
      12*(-1 + 2*Ec)*\[Rho]*(-1 + 2*Ec + \[Rho])^2*(6553600*Ec^15*\[Rho] - 
        131072*Ec^14*\[Rho]*(108 + 35*\[Rho]) + 8192*Ec^13*
         (-75 + 1137*\[Rho] + 1586*\[Rho]^2 + 360*\[Rho]^3) + 
        4096*Ec^12*(525 - 625*\[Rho] - 3794*\[Rho]^2 - 3070*\[Rho]^3 + 
          400*\[Rho]^4) - 2048*Ec^11*(1500 - 1650*\[Rho] - 6641*\[Rho]^2 - 
          13229*\[Rho]^3 + 3370*\[Rho]^4 + 44*\[Rho]^5) + 
        1024*Ec^10*(2250 - 3810*\[Rho] - 11323*\[Rho]^2 - 29385*\[Rho]^3 + 
          12746*\[Rho]^4 - 86*\[Rho]^5 + 174*\[Rho]^6) - 
        512*Ec^9*(1905 - 3903*\[Rho] - 9701*\[Rho]^2 - 24973*\[Rho]^3 + 
          35319*\[Rho]^4 + 4131*\[Rho]^5 - 596*\[Rho]^6 + 124*\[Rho]^7) - 
        128*Ec^7*\[Rho]*(510 + 10386*\[Rho] - 72814*\[Rho]^2 + 
          254488*\[Rho]^3 + 194760*\[Rho]^4 + 16677*\[Rho]^5 - 
          16841*\[Rho]^6 + 1252*\[Rho]^7 + 24*\[Rho]^8) + 
        256*Ec^8*(885 - 2799*\[Rho] + 6909*\[Rho]^2 - 8833*\[Rho]^3 + 
          103823*\[Rho]^4 + 37113*\[Rho]^5 - 862*\[Rho]^6 - 1288*\[Rho]^7 + 
          74*\[Rho]^8) + 3*(-15 + 45*\[Rho] + 1167*\[Rho]^2 - 2879*\[Rho]^3 + 
          23609*\[Rho]^4 + 59747*\[Rho]^5 - 5223*\[Rho]^6 - 3305*\[Rho]^7 + 
          286*\[Rho]^8 + 8*\[Rho]^9) - 6*Ec*(-75 + 255*\[Rho] + 
          6495*\[Rho]^2 - 20005*\[Rho]^3 + 130025*\[Rho]^4 + 
          377449*\[Rho]^5 - 32863*\[Rho]^6 - 22715*\[Rho]^7 + 2018*\[Rho]^8 + 
          56*\[Rho]^9) + 12*Ec^2*(-150 + 570*\[Rho] + 14625*\[Rho]^2 - 
          54233*\[Rho]^3 + 290466*\[Rho]^4 + 992360*\[Rho]^5 - 
          88087*\[Rho]^6 - 66357*\[Rho]^7 + 6118*\[Rho]^8 + 168*\[Rho]^9) + 
        64*Ec^6*(-600 + 7540*\[Rho] - 21996*\[Rho]^2 - 205494*\[Rho]^3 + 
          431370*\[Rho]^4 + 748856*\[Rho]^5 + 31323*\[Rho]^6 - 
          74897*\[Rho]^7 + 6872*\[Rho]^8 + 168*\[Rho]^9) - 
        32*Ec^5*(-795 + 10875*\[Rho] - 39722*\[Rho]^2 - 270062*\[Rho]^3 + 
          585688*\[Rho]^4 + 2012970*\[Rho]^5 - 67627*\[Rho]^6 - 
          192511*\[Rho]^7 + 19184*\[Rho]^8 + 504*\[Rho]^9) - 
        8*Ec^3*(-540 + 3188*\[Rho] + 42915*\[Rho]^2 - 241923*\[Rho]^3 + 
          1047328*\[Rho]^4 + 4250398*\[Rho]^5 - 378849*\[Rho]^6 - 
          320835*\[Rho]^7 + 30878*\[Rho]^8 + 840*\[Rho]^9) + 
        16*Ec^4*(-645 + 7161*\[Rho] - 1756*\[Rho]^2 - 265258*\[Rho]^3 + 
          825704*\[Rho]^4 + 3650646*\[Rho]^5 - 282089*\[Rho]^6 - 
          313037*\[Rho]^7 + 31210*\[Rho]^8 + 840*\[Rho]^9))*Log[\[Rho]] - 
      144*(1 - 2*Ec)^4*\[Rho]^3*(122880*Ec^10*\[Rho] + 
        1536*Ec^9*\[Rho]*(-169 + 27*\[Rho]) - 256*Ec^8*(-30 - 258*\[Rho] + 
          589*\[Rho]^2) + 256*Ec^7*(-15 + 264*\[Rho] + 628*\[Rho]^2 + 
          105*\[Rho]^3 + 30*\[Rho]^4) - 128*Ec^6*(90 - 624*\[Rho] + 
          1367*\[Rho]^2 + 1080*\[Rho]^3 + 120*\[Rho]^4) - 
        32*Ec^5*(-420 + 4407*\[Rho] - 4441*\[Rho]^2 - 12315*\[Rho]^3 - 
          2415*\[Rho]^4 + 1840*\[Rho]^5) + 72*Ec^2*(-30 + 194*\[Rho] - 
          342*\[Rho]^2 - 6460*\[Rho]^3 + 1650*\[Rho]^4 + 1830*\[Rho]^5 - 
          419*\[Rho]^6 + 7*\[Rho]^7) - 24*Ec*(-30 + 194*\[Rho] - 
          522*\[Rho]^2 - 5200*\[Rho]^3 + 2610*\[Rho]^4 + 1830*\[Rho]^5 - 
          419*\[Rho]^6 + 7*\[Rho]^7) + 3*(-30 + 194*\[Rho] - 657*\[Rho]^2 - 
          4255*\[Rho]^3 + 3330*\[Rho]^4 + 1830*\[Rho]^5 - 419*\[Rho]^6 + 
          7*\[Rho]^7) + 16*Ec^4*(-420 + 4452*\[Rho] - 2966*\[Rho]^2 - 
          48150*\[Rho]^3 - 5370*\[Rho]^4 + 10490*\[Rho]^5 - 1257*\[Rho]^6 + 
          21*\[Rho]^7) - 16*Ec^3*(-225 + 1719*\[Rho] - 1187*\[Rho]^2 - 
          52125*\[Rho]^3 + 2280*\[Rho]^4 + 12230*\[Rho]^5 - 2514*\[Rho]^6 + 
          42*\[Rho]^7))*Log[\[Rho]]^2 + 25920*(1 - 2*Ec)^8*\[Rho]^5*
       (-3 + 21*\[Rho] + 16*\[Rho]^2)*Log[\[Rho]]^3 - 
      144*(1 - 2*Ec)^4*\[Rho]^3*Log[1 - 2*Ec]^2*(122880*Ec^10*\[Rho] + 
        1536*Ec^9*\[Rho]*(-169 + 27*\[Rho]) - 256*Ec^8*(-30 - 258*\[Rho] + 
          589*\[Rho]^2) + 256*Ec^7*(-15 + 264*\[Rho] + 628*\[Rho]^2 + 
          105*\[Rho]^3 + 30*\[Rho]^4) - 128*Ec^6*(90 - 624*\[Rho] + 
          1367*\[Rho]^2 + 1080*\[Rho]^3 + 120*\[Rho]^4) - 
        32*Ec^5*(-420 + 4407*\[Rho] - 4441*\[Rho]^2 - 12315*\[Rho]^3 - 
          2415*\[Rho]^4 + 1840*\[Rho]^5) + 72*Ec^2*(-30 + 194*\[Rho] - 
          342*\[Rho]^2 - 6460*\[Rho]^3 + 1650*\[Rho]^4 + 1830*\[Rho]^5 - 
          419*\[Rho]^6 + 7*\[Rho]^7) - 24*Ec*(-30 + 194*\[Rho] - 
          522*\[Rho]^2 - 5200*\[Rho]^3 + 2610*\[Rho]^4 + 1830*\[Rho]^5 - 
          419*\[Rho]^6 + 7*\[Rho]^7) + 3*(-30 + 194*\[Rho] - 657*\[Rho]^2 - 
          4255*\[Rho]^3 + 3330*\[Rho]^4 + 1830*\[Rho]^5 - 419*\[Rho]^6 + 
          7*\[Rho]^7) + 16*Ec^4*(-420 + 4452*\[Rho] - 2966*\[Rho]^2 - 
          48150*\[Rho]^3 - 5370*\[Rho]^4 + 10490*\[Rho]^5 - 1257*\[Rho]^6 + 
          21*\[Rho]^7) - 16*Ec^3*(-225 + 1719*\[Rho] - 1187*\[Rho]^2 - 
          52125*\[Rho]^3 + 2280*\[Rho]^4 + 12230*\[Rho]^5 - 2514*\[Rho]^6 + 
          42*\[Rho]^7) - 540*(1 - 2*Ec)^4*\[Rho]^2*(-3 + 21*\[Rho] + 
          16*\[Rho]^2)*Log[\[Rho]]) + 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
       ((-1 + 2*Ec + \[Rho])^2*(6553600*Ec^15*\[Rho] - 131072*Ec^14*\[Rho]*
           (108 + 35*\[Rho]) + 8192*Ec^13*(-75 + 1137*\[Rho] + 
            1586*\[Rho]^2 + 360*\[Rho]^3) + 4096*Ec^12*(525 - 625*\[Rho] - 
            3794*\[Rho]^2 - 3070*\[Rho]^3 + 400*\[Rho]^4) - 
          2048*Ec^11*(1500 - 1650*\[Rho] - 6641*\[Rho]^2 - 13229*\[Rho]^3 + 
            3370*\[Rho]^4 + 44*\[Rho]^5) + 1024*Ec^10*(2250 - 3810*\[Rho] - 
            11323*\[Rho]^2 - 29385*\[Rho]^3 + 12746*\[Rho]^4 - 86*\[Rho]^5 + 
            174*\[Rho]^6) - 512*Ec^9*(1905 - 3903*\[Rho] - 9701*\[Rho]^2 - 
            24973*\[Rho]^3 + 35319*\[Rho]^4 + 4131*\[Rho]^5 - 596*\[Rho]^6 + 
            124*\[Rho]^7) - 128*Ec^7*\[Rho]*(510 + 10386*\[Rho] - 
            72814*\[Rho]^2 + 254488*\[Rho]^3 + 194760*\[Rho]^4 + 
            16677*\[Rho]^5 - 16841*\[Rho]^6 + 1252*\[Rho]^7 + 24*\[Rho]^8) + 
          256*Ec^8*(885 - 2799*\[Rho] + 6909*\[Rho]^2 - 8833*\[Rho]^3 + 
            103823*\[Rho]^4 + 37113*\[Rho]^5 - 862*\[Rho]^6 - 1288*\[Rho]^7 + 
            74*\[Rho]^8) + 3*(-15 + 45*\[Rho] + 1167*\[Rho]^2 - 
            2879*\[Rho]^3 + 23609*\[Rho]^4 + 59747*\[Rho]^5 - 5223*\[Rho]^6 - 
            3305*\[Rho]^7 + 286*\[Rho]^8 + 8*\[Rho]^9) - 
          6*Ec*(-75 + 255*\[Rho] + 6495*\[Rho]^2 - 20005*\[Rho]^3 + 
            130025*\[Rho]^4 + 377449*\[Rho]^5 - 32863*\[Rho]^6 - 
            22715*\[Rho]^7 + 2018*\[Rho]^8 + 56*\[Rho]^9) + 
          12*Ec^2*(-150 + 570*\[Rho] + 14625*\[Rho]^2 - 54233*\[Rho]^3 + 
            290466*\[Rho]^4 + 992360*\[Rho]^5 - 88087*\[Rho]^6 - 
            66357*\[Rho]^7 + 6118*\[Rho]^8 + 168*\[Rho]^9) + 
          64*Ec^6*(-600 + 7540*\[Rho] - 21996*\[Rho]^2 - 205494*\[Rho]^3 + 
            431370*\[Rho]^4 + 748856*\[Rho]^5 + 31323*\[Rho]^6 - 
            74897*\[Rho]^7 + 6872*\[Rho]^8 + 168*\[Rho]^9) - 
          32*Ec^5*(-795 + 10875*\[Rho] - 39722*\[Rho]^2 - 270062*\[Rho]^3 + 
            585688*\[Rho]^4 + 2012970*\[Rho]^5 - 67627*\[Rho]^6 - 
            192511*\[Rho]^7 + 19184*\[Rho]^8 + 504*\[Rho]^9) - 
          8*Ec^3*(-540 + 3188*\[Rho] + 42915*\[Rho]^2 - 241923*\[Rho]^3 + 
            1047328*\[Rho]^4 + 4250398*\[Rho]^5 - 378849*\[Rho]^6 - 
            320835*\[Rho]^7 + 30878*\[Rho]^8 + 840*\[Rho]^9) + 
          16*Ec^4*(-645 + 7161*\[Rho] - 1756*\[Rho]^2 - 265258*\[Rho]^3 + 
            825704*\[Rho]^4 + 3650646*\[Rho]^5 - 282089*\[Rho]^6 - 
            313037*\[Rho]^7 + 31210*\[Rho]^8 + 840*\[Rho]^9)) + 
        24*(-1 + 2*Ec)^3*\[Rho]^2*(122880*Ec^10*\[Rho] + 
          1536*Ec^9*\[Rho]*(-169 + 27*\[Rho]) - 256*Ec^8*(-30 - 258*\[Rho] + 
            589*\[Rho]^2) + 256*Ec^7*(-15 + 264*\[Rho] + 628*\[Rho]^2 + 
            105*\[Rho]^3 + 30*\[Rho]^4) - 128*Ec^6*(90 - 624*\[Rho] + 
            1367*\[Rho]^2 + 1080*\[Rho]^3 + 120*\[Rho]^4) - 
          32*Ec^5*(-420 + 4407*\[Rho] - 4441*\[Rho]^2 - 12315*\[Rho]^3 - 
            2415*\[Rho]^4 + 1840*\[Rho]^5) + 72*Ec^2*(-30 + 194*\[Rho] - 
            342*\[Rho]^2 - 6460*\[Rho]^3 + 1650*\[Rho]^4 + 1830*\[Rho]^5 - 
            419*\[Rho]^6 + 7*\[Rho]^7) - 24*Ec*(-30 + 194*\[Rho] - 
            522*\[Rho]^2 - 5200*\[Rho]^3 + 2610*\[Rho]^4 + 1830*\[Rho]^5 - 
            419*\[Rho]^6 + 7*\[Rho]^7) + 3*(-30 + 194*\[Rho] - 657*\[Rho]^2 - 
            4255*\[Rho]^3 + 3330*\[Rho]^4 + 1830*\[Rho]^5 - 419*\[Rho]^6 + 
            7*\[Rho]^7) + 16*Ec^4*(-420 + 4452*\[Rho] - 2966*\[Rho]^2 - 
            48150*\[Rho]^3 - 5370*\[Rho]^4 + 10490*\[Rho]^5 - 1257*\[Rho]^6 + 
            21*\[Rho]^7) - 16*Ec^3*(-225 + 1719*\[Rho] - 1187*\[Rho]^2 - 
            52125*\[Rho]^3 + 2280*\[Rho]^4 + 12230*\[Rho]^5 - 2514*\[Rho]^6 + 
            42*\[Rho]^7))*Log[\[Rho]] - 6480*(-1 + 2*Ec)^7*\[Rho]^4*
         (-3 + 21*\[Rho] + 16*\[Rho]^2)*Log[\[Rho]]^2)))/
    (540*(1 - 2*Ec)^2*mb^4*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3) + 
   (\[Rho]3D*(-((-1 + 2*Ec + \[Rho])^2*(677 + 10485760*Ec^21*(-5 + \[Rho]) - 
         16636*\[Rho] - 25538*\[Rho]^2 + 917624*\[Rho]^3 - 24785*\[Rho]^4 - 
         794104*\[Rho]^5 + 104868*\[Rho]^6 - 108032*\[Rho]^7 - 
         59629*\[Rho]^8 + 1780*\[Rho]^9 + 4382*\[Rho]^10 - 632*\[Rho]^11 + 
         25*\[Rho]^12 - 5242880*Ec^20*(-47 + 2*\[Rho]^2) - 
         5242880*Ec^19*(71 + 15*\[Rho] - 20*\[Rho]^2 + 2*\[Rho]^3) + 
         262144*Ec^18*(-1520 + 1440*\[Rho] - 915*\[Rho]^2 - 314*\[Rho]^3 + 
           68*\[Rho]^4) - 262144*Ec^17*(-9905 + 6179*\[Rho] + 3872*\[Rho]^2 - 
           3005*\[Rho]^3 + 462*\[Rho]^4 + 14*\[Rho]^5) - 
         65536*Ec^16*(73791 - 57118*\[Rho] - 79217*\[Rho]^2 + 
           38914*\[Rho]^3 - 3942*\[Rho]^4 - 1224*\[Rho]^5 + 117*\[Rho]^6) + 
         65536*Ec^15*(73008 - 60869*\[Rho] - 131850*\[Rho]^2 + 
           64632*\[Rho]^3 + 3732*\[Rho]^4 - 5550*\[Rho]^5 + 230*\[Rho]^6 + 
           101*\[Rho]^7) + 16384*Ec^14*(-139606 + 5918*\[Rho] + 
           354664*\[Rho]^2 - 219644*\[Rho]^3 - 108600*\[Rho]^4 + 
           41940*\[Rho]^5 + 5390*\[Rho]^6 - 2898*\[Rho]^7 + 103*\[Rho]^8) - 
         8192*Ec^13*(47680 - 659430*\[Rho] - 40220*\[Rho]^2 - 
           110772*\[Rho]^3 - 382978*\[Rho]^4 + 64298*\[Rho]^5 + 
           52666*\[Rho]^6 - 13752*\[Rho]^7 - 567*\[Rho]^8 + 225*\[Rho]^9) - 
         4096*Ec^12*(-365606 + 1955422*\[Rho] + 546343*\[Rho]^2 - 
           316240*\[Rho]^3 + 1008786*\[Rho]^4 - 82192*\[Rho]^5 - 
           220676*\[Rho]^6 + 31530*\[Rho]^7 + 10356*\[Rho]^8 - 
           2452*\[Rho]^9 + 5*\[Rho]^10) + 4096*Ec^11*(-304050 + 
           1625249*\[Rho] + 9314*\[Rho]^2 - 375863*\[Rho]^3 + 
           1670792*\[Rho]^4 - 428832*\[Rho]^5 - 291018*\[Rho]^6 + 
           13151*\[Rho]^7 + 29563*\[Rho]^8 - 4373*\[Rho]^9 - 582*\[Rho]^10 + 
           65*\[Rho]^11) + 1024*Ec^10*(615990 - 3581410*\[Rho] + 
           909858*\[Rho]^2 - 283330*\[Rho]^3 - 9575739*\[Rho]^4 + 
           4512128*\[Rho]^5 + 1194132*\[Rho]^6 + 94654*\[Rho]^7 - 
           234361*\[Rho]^8 + 1396*\[Rho]^9 + 13755*\[Rho]^10 - 
           1600*\[Rho]^11 + 25*\[Rho]^12) - 1024*Ec^9*
          (209679 - 1293822*\[Rho] - 422039*\[Rho]^2 - 2340778*\[Rho]^3 - 
           7393429*\[Rho]^4 + 5869904*\[Rho]^5 + 1422515*\[Rho]^6 + 
           229860*\[Rho]^7 - 382326*\[Rho]^8 - 43311*\[Rho]^9 + 
           37131*\[Rho]^10 - 4545*\[Rho]^11 + 125*\[Rho]^12) - 
         4*Ec*(2966 - 73197*\[Rho] - 128133*\[Rho]^2 + 4213497*\[Rho]^3 + 
           504513*\[Rho]^4 - 3469998*\[Rho]^5 + 664922*\[Rho]^6 - 
           491802*\[Rho]^7 - 278292*\[Rho]^8 + 4347*\[Rho]^9 + 
           21867*\[Rho]^10 - 3135*\[Rho]^11 + 125*\[Rho]^12) + 
         256*Ec^8*(172970 - 974010*\[Rho] - 6170139*\[Rho]^2 - 
           6683890*\[Rho]^3 - 414115*\[Rho]^4 + 15177664*\[Rho]^5 + 
           8665847*\[Rho]^6 + 713234*\[Rho]^7 - 2100542*\[Rho]^8 - 
           322458*\[Rho]^9 + 245598*\[Rho]^10 - 31724*\[Rho]^11 + 
           1125*\[Rho]^12) + 4*Ec^2*(22826 - 565958*\[Rho] - 
           1143067*\[Rho]^2 + 34237264*\[Rho]^3 + 9663077*\[Rho]^4 - 
           26808272*\[Rho]^5 + 7166458*\[Rho]^6 - 3976588*\[Rho]^7 - 
           2312084*\[Rho]^8 - 2122*\[Rho]^9 + 195841*\[Rho]^10 - 
           27940*\[Rho]^11 + 1125*\[Rho]^12) - 256*Ec^7*(8496 + 6631*\[Rho] - 
           5595552*\[Rho]^2 + 6236512*\[Rho]^3 + 22948406*\[Rho]^4 - 
           83084*\[Rho]^5 + 11399206*\[Rho]^6 - 321694*\[Rho]^7 - 
           2342378*\[Rho]^8 - 316433*\[Rho]^9 + 278098*\[Rho]^10 - 
           37620*\[Rho]^11 + 1500*\[Rho]^12) - 
         16*Ec^3*(24635 - 620870*\[Rho] - 1559292*\[Rho]^2 + 
           40190839*\[Rho]^3 + 18904218*\[Rho]^4 - 30021302*\[Rho]^5 + 
           10977432*\[Rho]^6 - 4510308*\[Rho]^7 - 2829289*\[Rho]^8 - 
           55068*\[Rho]^9 + 258092*\[Rho]^10 - 36747*\[Rho]^11 + 
           1500*\[Rho]^12) + 128*Ec^6*(-4701 - 133995*\[Rho] - 
           6085718*\[Rho]^2 + 30930412*\[Rho]^3 + 49815785*\[Rho]^4 - 
           19238538*\[Rho]^5 + 21044072*\[Rho]^6 - 2428864*\[Rho]^7 - 
           4009337*\[Rho]^8 - 397717*\[Rho]^9 + 451410*\[Rho]^10 - 
           62990*\[Rho]^11 + 2625*\[Rho]^12) + 
         16*Ec^4*(60799 - 1637962*\[Rho] - 6146067*\[Rho]^2 + 
           118889148*\[Rho]^3 + 83834232*\[Rho]^4 - 85265632*\[Rho]^5 + 
           41952442*\[Rho]^6 - 12340488*\[Rho]^7 - 9086793*\[Rho]^8 - 
           369902*\[Rho]^9 + 889993*\[Rho]^10 - 126620*\[Rho]^11 + 
           5250*\[Rho]^12) - 32*Ec^5*(32543 - 1196709*\[Rho] - 
           9662140*\[Rho]^2 + 111889168*\[Rho]^3 + 115804550*\[Rho]^4 - 
           77054066*\[Rho]^5 + 51835448*\[Rho]^6 - 10277152*\[Rho]^7 - 
           10098073*\[Rho]^8 - 672329*\[Rho]^9 + 1060844*\[Rho]^10 - 
           150272*\[Rho]^11 + 6300*\[Rho]^12))) + 8640*(1 - 2*Ec)^10*\[Rho]^4*
       (57 + 62*\[Rho] + 69*\[Rho]^2 + 36*\[Rho]^3)*Log[1 - 2*Ec]^3 + 
      12*(-1 + 2*Ec)*(5242880*Ec^19*(5 + 7*\[Rho]^2) + 
        524288*Ec^18*(-265 + 40*\[Rho] - 95*\[Rho]^2 + 36*\[Rho]^3) + 
        131072*Ec^17*(2445 - 570*\[Rho] - 2281*\[Rho]^2 + 68*\[Rho]^3) + 
        65536*Ec^16*(-6255 + 1080*\[Rho] + 15407*\[Rho]^2 - 4462*\[Rho]^3 - 
          488*\[Rho]^4 + 120*\[Rho]^5) + 65536*Ec^15*(4430 + 1805*\[Rho] - 
          17434*\[Rho]^2 + 10665*\[Rho]^3 + 3099*\[Rho]^4 - 1046*\[Rho]^5 + 
          58*\[Rho]^6) - 32768*Ec^14*(1791 + 13806*\[Rho] - 2019*\[Rho]^2 + 
          15344*\[Rho]^3 + 16561*\[Rho]^4 - 7628*\[Rho]^5 + 503*\[Rho]^6 + 
          27*\[Rho]^7) - 16384*Ec^13*(6346 - 43404*\[Rho] - 76947*\[Rho]^2 + 
          38338*\[Rho]^3 - 55170*\[Rho]^4 + 28420*\[Rho]^5 - 282*\[Rho]^6 - 
          583*\[Rho]^7 + 54*\[Rho]^8) + 8192*Ec^12*(16429 - 87901*\[Rho] - 
          196075*\[Rho]^2 + 221512*\[Rho]^3 - 172275*\[Rho]^4 + 
          59527*\[Rho]^5 + 15939*\[Rho]^6 - 5140*\[Rho]^7 + 9*\[Rho]^8 + 
          65*\[Rho]^9) - 4096*Ec^11*(22176 - 125919*\[Rho] - 
          268179*\[Rho]^2 + 467490*\[Rho]^3 - 569545*\[Rho]^4 + 
          137507*\[Rho]^5 + 109696*\[Rho]^6 - 24434*\[Rho]^7 - 
          3619*\[Rho]^8 + 669*\[Rho]^9) + (-1 + \[Rho])^2*
         (43 - 996*\[Rho] - 6990*\[Rho]^2 + 83584*\[Rho]^3 + 
          246630*\[Rho]^4 + 92960*\[Rho]^5 + 50448*\[Rho]^6 + 
          17072*\[Rho]^7 + 2383*\[Rho]^8 - 1388*\[Rho]^9 + 94*\[Rho]^10) - 
        2048*Ec^10*(-20399 + 130896*\[Rho] + 274967*\[Rho]^2 - 
          477864*\[Rho]^3 + 1413412*\[Rho]^4 - 617522*\[Rho]^5 - 
          376258*\[Rho]^6 + 77196*\[Rho]^7 + 28580*\[Rho]^8 - 1374*\[Rho]^9 - 
          1304*\[Rho]^10 + 142*\[Rho]^11) - 512*Ec^9*(26786 - 198984*\[Rho] - 
          625434*\[Rho]^2 + 255604*\[Rho]^3 - 3436994*\[Rho]^4 + 
          4051796*\[Rho]^5 + 1629688*\[Rho]^6 - 400556*\[Rho]^7 - 
          255497*\[Rho]^8 - 9778*\[Rho]^9 + 26199*\[Rho]^10 - 
          3624*\[Rho]^11 + 94*\[Rho]^12) - 6*Ec*(129 - 3246*\[Rho] - 
          17489*\[Rho]^2 + 311368*\[Rho]^3 + 315952*\[Rho]^4 - 
          965300*\[Rho]^5 + 297114*\[Rho]^6 - 20368*\[Rho]^7 + 
          40117*\[Rho]^8 + 29858*\[Rho]^9 + 16311*\[Rho]^10 - 
          4728*\[Rho]^11 + 282*\[Rho]^12) + 48*Ec^2*(129 - 3246*\[Rho] - 
          20441*\[Rho]^2 + 335740*\[Rho]^3 + 437065*\[Rho]^4 - 
          971186*\[Rho]^5 + 268629*\[Rho]^6 - 67636*\[Rho]^7 + 
          22180*\[Rho]^8 + 26600*\[Rho]^9 + 16932*\[Rho]^10 - 
          4728*\[Rho]^11 + 282*\[Rho]^12) + 256*Ec^8*(12324 - 118446*\[Rho] - 
          892508*\[Rho]^2 + 450466*\[Rho]^3 + 2661080*\[Rho]^4 + 
          6620306*\[Rho]^5 + 2723202*\[Rho]^6 - 1055238*\[Rho]^7 - 
          787309*\[Rho]^8 - 50790*\[Rho]^9 + 121035*\[Rho]^10 - 
          20196*\[Rho]^11 + 846*\[Rho]^12) - 256*Ec^7*(2238 - 41787*\[Rho] - 
          630224*\[Rho]^2 + 2176711*\[Rho]^3 + 9398640*\[Rho]^4 + 
          762631*\[Rho]^5 + 2235098*\[Rho]^6 - 1332311*\[Rho]^7 - 
          853896*\[Rho]^8 - 28680*\[Rho]^9 + 170568*\[Rho]^10 - 
          32964*\[Rho]^11 + 1692*\[Rho]^12) + 128*Ec^6*(1747 - 53078*\[Rho] - 
          774791*\[Rho]^2 + 5882148*\[Rho]^3 + 18554427*\[Rho]^4 - 
          7700348*\[Rho]^5 + 3676167*\[Rho]^6 - 2612346*\[Rho]^7 - 
          1259856*\[Rho]^8 + 57966*\[Rho]^9 + 323438*\[Rho]^10 - 
          70026*\[Rho]^11 + 3948*\[Rho]^12) - 16*Ec^3*(1801 - 45529*\[Rho] - 
          336052*\[Rho]^2 + 5076856*\[Rho]^3 + 8243460*\[Rho]^4 - 
          13455022*\[Rho]^5 + 3485838*\[Rho]^6 - 1534516*\[Rho]^7 - 
          1361*\[Rho]^8 + 314455*\[Rho]^9 + 247646*\[Rho]^10 - 
          66164*\[Rho]^11 + 3948*\[Rho]^12) - 64*Ec^5*(2538 - 70632*\[Rho] - 
          783291*\[Rho]^2 + 8711938*\[Rho]^3 + 21593323*\[Rho]^4 - 
          17060162*\[Rho]^5 + 5011545*\[Rho]^6 - 3499198*\[Rho]^7 - 
          1165789*\[Rho]^8 + 235178*\[Rho]^9 + 426924*\[Rho]^10 - 
          100896*\[Rho]^11 + 5922*\[Rho]^12) + 
        32*Ec^4*(2659 - 68811*\[Rho] - 607521*\[Rho]^2 + 8203546*\[Rho]^3 + 
          16421939*\[Rho]^4 - 19316700*\[Rho]^5 + 5005537*\[Rho]^6 - 
          2998296*\[Rho]^7 - 551806*\[Rho]^8 + 363411*\[Rho]^9 + 
          393226*\[Rho]^10 - 99506*\[Rho]^11 + 5922*\[Rho]^12))*Log[\[Rho]] + 
      144*(-1 + 2*Ec)^5*\[Rho]^2*(-328 + 2708*\[Rho] + 12317*\[Rho]^2 - 
        1894*\[Rho]^3 - 4545*\[Rho]^4 - 5972*\[Rho]^5 - 1993*\[Rho]^6 - 
        362*\[Rho]^7 + 69*\[Rho]^8 + 20480*Ec^11*(11 + 9*\[Rho]^2) + 
        1024*Ec^10*(-658 + 108*\[Rho] - 423*\[Rho]^2 + 81*\[Rho]^3) - 
        2560*Ec^9*(-304 + 140*\[Rho] - 74*\[Rho]^2 + 91*\[Rho]^3) - 
        1280*Ec^8*(358 - 342*\[Rho] + 27*\[Rho]^2 - 80*\[Rho]^3 - 
          33*\[Rho]^4 + 3*\[Rho]^5) + 640*Ec^7*(296 - 366*\[Rho] + 
          1122*\[Rho]^2 + 398*\[Rho]^3 - 341*\[Rho]^4 + 15*\[Rho]^5) - 
        320*Ec^6*(310 - 88*\[Rho] + 2791*\[Rho]^2 - 19*\[Rho]^3 - 
          2153*\[Rho]^4 - 295*\[Rho]^5 + 92*\[Rho]^6) - 
        32*Ec^5*(-1936 + 1916*\[Rho] + 16979*\[Rho]^2 + 25467*\[Rho]^3 + 
          34655*\[Rho]^4 + 7083*\[Rho]^5 - 3293*\[Rho]^6 - 362*\[Rho]^7 + 
          69*\[Rho]^8) + 80*Ec^4*(-514 + 2570*\[Rho] + 23336*\[Rho]^2 + 
          13086*\[Rho]^3 + 12082*\[Rho]^4 + 1848*\[Rho]^5 - 2021*\[Rho]^6 - 
          362*\[Rho]^7 + 69*\[Rho]^8) - 10*Ec*(-328 + 2708*\[Rho] + 
          14369*\[Rho]^2 + 338*\[Rho]^3 - 2061*\[Rho]^4 - 4676*\[Rho]^5 - 
          1993*\[Rho]^6 - 362*\[Rho]^7 + 69*\[Rho]^8) + 
        40*Ec^2*(-328 + 2708*\[Rho] + 16934*\[Rho]^2 + 3128*\[Rho]^3 + 
          1044*\[Rho]^4 - 3056*\[Rho]^5 - 1993*\[Rho]^6 - 362*\[Rho]^7 + 
          69*\[Rho]^8) - 80*Ec^3*(-349 + 2691*\[Rho] + 20107*\[Rho]^2 + 
          6977*\[Rho]^3 + 5118*\[Rho]^4 - 832*\[Rho]^5 - 1835*\[Rho]^6 - 
          362*\[Rho]^7 + 69*\[Rho]^8))*Log[\[Rho]]^2 - 
      8640*(1 - 2*Ec)^10*\[Rho]^4*(57 + 62*\[Rho] + 69*\[Rho]^2 + 
        36*\[Rho]^3)*Log[\[Rho]]^3 + 144*(-1 + 2*Ec)^5*\[Rho]^2*
       Log[1 - 2*Ec]^2*(-328 + 2708*\[Rho] + 12317*\[Rho]^2 - 1894*\[Rho]^3 - 
        4545*\[Rho]^4 - 5972*\[Rho]^5 - 1993*\[Rho]^6 - 362*\[Rho]^7 + 
        69*\[Rho]^8 + 20480*Ec^11*(11 + 9*\[Rho]^2) + 
        1024*Ec^10*(-658 + 108*\[Rho] - 423*\[Rho]^2 + 81*\[Rho]^3) - 
        2560*Ec^9*(-304 + 140*\[Rho] - 74*\[Rho]^2 + 91*\[Rho]^3) - 
        1280*Ec^8*(358 - 342*\[Rho] + 27*\[Rho]^2 - 80*\[Rho]^3 - 
          33*\[Rho]^4 + 3*\[Rho]^5) + 640*Ec^7*(296 - 366*\[Rho] + 
          1122*\[Rho]^2 + 398*\[Rho]^3 - 341*\[Rho]^4 + 15*\[Rho]^5) - 
        320*Ec^6*(310 - 88*\[Rho] + 2791*\[Rho]^2 - 19*\[Rho]^3 - 
          2153*\[Rho]^4 - 295*\[Rho]^5 + 92*\[Rho]^6) - 
        32*Ec^5*(-1936 + 1916*\[Rho] + 16979*\[Rho]^2 + 25467*\[Rho]^3 + 
          34655*\[Rho]^4 + 7083*\[Rho]^5 - 3293*\[Rho]^6 - 362*\[Rho]^7 + 
          69*\[Rho]^8) + 80*Ec^4*(-514 + 2570*\[Rho] + 23336*\[Rho]^2 + 
          13086*\[Rho]^3 + 12082*\[Rho]^4 + 1848*\[Rho]^5 - 2021*\[Rho]^6 - 
          362*\[Rho]^7 + 69*\[Rho]^8) - 10*Ec*(-328 + 2708*\[Rho] + 
          14369*\[Rho]^2 + 338*\[Rho]^3 - 2061*\[Rho]^4 - 4676*\[Rho]^5 - 
          1993*\[Rho]^6 - 362*\[Rho]^7 + 69*\[Rho]^8) + 
        40*Ec^2*(-328 + 2708*\[Rho] + 16934*\[Rho]^2 + 3128*\[Rho]^3 + 
          1044*\[Rho]^4 - 3056*\[Rho]^5 - 1993*\[Rho]^6 - 362*\[Rho]^7 + 
          69*\[Rho]^8) - 80*Ec^3*(-349 + 2691*\[Rho] + 20107*\[Rho]^2 + 
          6977*\[Rho]^3 + 5118*\[Rho]^4 - 832*\[Rho]^5 - 1835*\[Rho]^6 - 
          362*\[Rho]^7 + 69*\[Rho]^8) - 180*(-1 + 2*Ec)^5*\[Rho]^2*
         (57 + 62*\[Rho] + 69*\[Rho]^2 + 36*\[Rho]^3)*Log[\[Rho]]) - 
      12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(5242880*Ec^19*(5 + 7*\[Rho]^2) + 
        524288*Ec^18*(-265 + 40*\[Rho] - 95*\[Rho]^2 + 36*\[Rho]^3) + 
        131072*Ec^17*(2445 - 570*\[Rho] - 2281*\[Rho]^2 + 68*\[Rho]^3) + 
        65536*Ec^16*(-6255 + 1080*\[Rho] + 15407*\[Rho]^2 - 4462*\[Rho]^3 - 
          488*\[Rho]^4 + 120*\[Rho]^5) + 65536*Ec^15*(4430 + 1805*\[Rho] - 
          17434*\[Rho]^2 + 10665*\[Rho]^3 + 3099*\[Rho]^4 - 1046*\[Rho]^5 + 
          58*\[Rho]^6) - 32768*Ec^14*(1791 + 13806*\[Rho] - 2019*\[Rho]^2 + 
          15344*\[Rho]^3 + 16561*\[Rho]^4 - 7628*\[Rho]^5 + 503*\[Rho]^6 + 
          27*\[Rho]^7) - 16384*Ec^13*(6346 - 43404*\[Rho] - 76947*\[Rho]^2 + 
          38338*\[Rho]^3 - 55170*\[Rho]^4 + 28420*\[Rho]^5 - 282*\[Rho]^6 - 
          583*\[Rho]^7 + 54*\[Rho]^8) + 8192*Ec^12*(16429 - 87901*\[Rho] - 
          196075*\[Rho]^2 + 221512*\[Rho]^3 - 172275*\[Rho]^4 + 
          59527*\[Rho]^5 + 15939*\[Rho]^6 - 5140*\[Rho]^7 + 9*\[Rho]^8 + 
          65*\[Rho]^9) - 4096*Ec^11*(22176 - 125919*\[Rho] - 
          268179*\[Rho]^2 + 467490*\[Rho]^3 - 569545*\[Rho]^4 + 
          137507*\[Rho]^5 + 109696*\[Rho]^6 - 24434*\[Rho]^7 - 
          3619*\[Rho]^8 + 669*\[Rho]^9) + (-1 + \[Rho])^2*
         (43 - 996*\[Rho] - 6990*\[Rho]^2 + 83584*\[Rho]^3 + 
          246630*\[Rho]^4 + 92960*\[Rho]^5 + 50448*\[Rho]^6 + 
          17072*\[Rho]^7 + 2383*\[Rho]^8 - 1388*\[Rho]^9 + 94*\[Rho]^10) - 
        2048*Ec^10*(-20399 + 130896*\[Rho] + 274967*\[Rho]^2 - 
          477864*\[Rho]^3 + 1413412*\[Rho]^4 - 617522*\[Rho]^5 - 
          376258*\[Rho]^6 + 77196*\[Rho]^7 + 28580*\[Rho]^8 - 1374*\[Rho]^9 - 
          1304*\[Rho]^10 + 142*\[Rho]^11) - 512*Ec^9*(26786 - 198984*\[Rho] - 
          625434*\[Rho]^2 + 255604*\[Rho]^3 - 3436994*\[Rho]^4 + 
          4051796*\[Rho]^5 + 1629688*\[Rho]^6 - 400556*\[Rho]^7 - 
          255497*\[Rho]^8 - 9778*\[Rho]^9 + 26199*\[Rho]^10 - 
          3624*\[Rho]^11 + 94*\[Rho]^12) - 6*Ec*(129 - 3246*\[Rho] - 
          17489*\[Rho]^2 + 311368*\[Rho]^3 + 315952*\[Rho]^4 - 
          965300*\[Rho]^5 + 297114*\[Rho]^6 - 20368*\[Rho]^7 + 
          40117*\[Rho]^8 + 29858*\[Rho]^9 + 16311*\[Rho]^10 - 
          4728*\[Rho]^11 + 282*\[Rho]^12) + 48*Ec^2*(129 - 3246*\[Rho] - 
          20441*\[Rho]^2 + 335740*\[Rho]^3 + 437065*\[Rho]^4 - 
          971186*\[Rho]^5 + 268629*\[Rho]^6 - 67636*\[Rho]^7 + 
          22180*\[Rho]^8 + 26600*\[Rho]^9 + 16932*\[Rho]^10 - 
          4728*\[Rho]^11 + 282*\[Rho]^12) + 256*Ec^8*(12324 - 118446*\[Rho] - 
          892508*\[Rho]^2 + 450466*\[Rho]^3 + 2661080*\[Rho]^4 + 
          6620306*\[Rho]^5 + 2723202*\[Rho]^6 - 1055238*\[Rho]^7 - 
          787309*\[Rho]^8 - 50790*\[Rho]^9 + 121035*\[Rho]^10 - 
          20196*\[Rho]^11 + 846*\[Rho]^12) - 256*Ec^7*(2238 - 41787*\[Rho] - 
          630224*\[Rho]^2 + 2176711*\[Rho]^3 + 9398640*\[Rho]^4 + 
          762631*\[Rho]^5 + 2235098*\[Rho]^6 - 1332311*\[Rho]^7 - 
          853896*\[Rho]^8 - 28680*\[Rho]^9 + 170568*\[Rho]^10 - 
          32964*\[Rho]^11 + 1692*\[Rho]^12) + 128*Ec^6*(1747 - 53078*\[Rho] - 
          774791*\[Rho]^2 + 5882148*\[Rho]^3 + 18554427*\[Rho]^4 - 
          7700348*\[Rho]^5 + 3676167*\[Rho]^6 - 2612346*\[Rho]^7 - 
          1259856*\[Rho]^8 + 57966*\[Rho]^9 + 323438*\[Rho]^10 - 
          70026*\[Rho]^11 + 3948*\[Rho]^12) - 16*Ec^3*(1801 - 45529*\[Rho] - 
          336052*\[Rho]^2 + 5076856*\[Rho]^3 + 8243460*\[Rho]^4 - 
          13455022*\[Rho]^5 + 3485838*\[Rho]^6 - 1534516*\[Rho]^7 - 
          1361*\[Rho]^8 + 314455*\[Rho]^9 + 247646*\[Rho]^10 - 
          66164*\[Rho]^11 + 3948*\[Rho]^12) - 64*Ec^5*(2538 - 70632*\[Rho] - 
          783291*\[Rho]^2 + 8711938*\[Rho]^3 + 21593323*\[Rho]^4 - 
          17060162*\[Rho]^5 + 5011545*\[Rho]^6 - 3499198*\[Rho]^7 - 
          1165789*\[Rho]^8 + 235178*\[Rho]^9 + 426924*\[Rho]^10 - 
          100896*\[Rho]^11 + 5922*\[Rho]^12) + 
        32*Ec^4*(2659 - 68811*\[Rho] - 607521*\[Rho]^2 + 8203546*\[Rho]^3 + 
          16421939*\[Rho]^4 - 19316700*\[Rho]^5 + 5005537*\[Rho]^6 - 
          2998296*\[Rho]^7 - 551806*\[Rho]^8 + 363411*\[Rho]^9 + 
          393226*\[Rho]^10 - 99506*\[Rho]^11 + 5922*\[Rho]^12) + 
        24*(1 - 2*Ec)^4*\[Rho]^2*(-328 + 2708*\[Rho] + 12317*\[Rho]^2 - 
          1894*\[Rho]^3 - 4545*\[Rho]^4 - 5972*\[Rho]^5 - 1993*\[Rho]^6 - 
          362*\[Rho]^7 + 69*\[Rho]^8 + 20480*Ec^11*(11 + 9*\[Rho]^2) + 
          1024*Ec^10*(-658 + 108*\[Rho] - 423*\[Rho]^2 + 81*\[Rho]^3) - 
          2560*Ec^9*(-304 + 140*\[Rho] - 74*\[Rho]^2 + 91*\[Rho]^3) - 
          1280*Ec^8*(358 - 342*\[Rho] + 27*\[Rho]^2 - 80*\[Rho]^3 - 
            33*\[Rho]^4 + 3*\[Rho]^5) + 640*Ec^7*(296 - 366*\[Rho] + 
            1122*\[Rho]^2 + 398*\[Rho]^3 - 341*\[Rho]^4 + 15*\[Rho]^5) - 
          320*Ec^6*(310 - 88*\[Rho] + 2791*\[Rho]^2 - 19*\[Rho]^3 - 
            2153*\[Rho]^4 - 295*\[Rho]^5 + 92*\[Rho]^6) - 
          32*Ec^5*(-1936 + 1916*\[Rho] + 16979*\[Rho]^2 + 25467*\[Rho]^3 + 
            34655*\[Rho]^4 + 7083*\[Rho]^5 - 3293*\[Rho]^6 - 362*\[Rho]^7 + 
            69*\[Rho]^8) + 80*Ec^4*(-514 + 2570*\[Rho] + 23336*\[Rho]^2 + 
            13086*\[Rho]^3 + 12082*\[Rho]^4 + 1848*\[Rho]^5 - 2021*\[Rho]^6 - 
            362*\[Rho]^7 + 69*\[Rho]^8) - 10*Ec*(-328 + 2708*\[Rho] + 
            14369*\[Rho]^2 + 338*\[Rho]^3 - 2061*\[Rho]^4 - 4676*\[Rho]^5 - 
            1993*\[Rho]^6 - 362*\[Rho]^7 + 69*\[Rho]^8) + 
          40*Ec^2*(-328 + 2708*\[Rho] + 16934*\[Rho]^2 + 3128*\[Rho]^3 + 
            1044*\[Rho]^4 - 3056*\[Rho]^5 - 1993*\[Rho]^6 - 362*\[Rho]^7 + 
            69*\[Rho]^8) - 80*Ec^3*(-349 + 2691*\[Rho] + 20107*\[Rho]^2 + 
            6977*\[Rho]^3 + 5118*\[Rho]^4 - 832*\[Rho]^5 - 1835*\[Rho]^6 - 
            362*\[Rho]^7 + 69*\[Rho]^8))*Log[\[Rho]] - 
        2160*(-1 + 2*Ec)^9*\[Rho]^4*(57 + 62*\[Rho] + 69*\[Rho]^2 + 
          36*\[Rho]^3)*Log[\[Rho]]^2)))/(540*(1 - 2*Ec)^4*mb^5*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3)) + 
 \[Mu]2G*(-1/90*((-1 + 2*Ec + \[Rho])^2*(34 + 3*\[Rho] - 985*\[Rho]^2 + 
        1911*\[Rho]^3 + 10971*\[Rho]^4 - 1563*\[Rho]^5 - 367*\[Rho]^6 + 
        81*\[Rho]^7 - 5*\[Rho]^8 + 1024*Ec^11*(-9 + 5*\[Rho]) - 
        1024*Ec^10*(-9 + 11*\[Rho] + 5*\[Rho]^2) - 
        256*Ec^9*(9 - 23*\[Rho] - 172*\[Rho]^2 + 60*\[Rho]^3) - 
        256*Ec^8*(10 + 43*\[Rho] + 597*\[Rho]^2 - 195*\[Rho]^3 + 
          25*\[Rho]^4) + 64*Ec^7*(157 - 445*\[Rho] + 1672*\[Rho]^2 - 
          384*\[Rho]^3 + 55*\[Rho]^4 + 25*\[Rho]^5) + 
        64*Ec^6*(-85 + 1038*\[Rho] - 1160*\[Rho]^2 - 582*\[Rho]^3 + 
          287*\[Rho]^4 - 137*\[Rho]^5 + 15*\[Rho]^6) - 
        16*Ec^5*(291 + 2459*\[Rho] - 7230*\[Rho]^2 + 502*\[Rho]^3 + 
          997*\[Rho]^4 + 201*\[Rho]^5 + 42*\[Rho]^6 + 10*\[Rho]^7) - 
        16*Ec^4*(-282 - 416*\[Rho] + 4156*\[Rho]^2 - 2770*\[Rho]^3 - 
          4010*\[Rho]^4 - 397*\[Rho]^5 + 219*\[Rho]^6 - 61*\[Rho]^7 + 
          5*\[Rho]^8) + 4*Ec*(-34 - 59*\[Rho] + 1640*\[Rho]^2 - 
          1779*\[Rho]^3 - 18036*\[Rho]^4 + 2571*\[Rho]^5 + 724*\[Rho]^6 - 
          157*\[Rho]^7 + 10*\[Rho]^8) + 8*Ec^3*(-120 - 52*\[Rho] + 
          2257*\[Rho]^2 - 995*\[Rho]^3 - 17940*\[Rho]^4 + 2084*\[Rho]^5 + 
          1215*\[Rho]^6 - 269*\[Rho]^7 + 20*\[Rho]^8) - 
        4*Ec^2*(-34 - 205*\[Rho] + 3171*\[Rho]^2 - 732*\[Rho]^3 - 
          39090*\[Rho]^4 + 5835*\[Rho]^5 + 2071*\[Rho]^6 - 446*\[Rho]^7 + 
          30*\[Rho]^8)) + 720*(1 - 2*Ec)^4*\[Rho]^3*(-3 + 9*\[Rho] + 
        8*\[Rho]^2)*Log[1 - 2*Ec]^2 - 12*(-1 + 2*Ec)*\[Rho]*
       (15 - 133*\[Rho] + 10240*Ec^9*\[Rho] + 41*\[Rho]^2 + 1595*\[Rho]^3 - 
        1035*\[Rho]^4 - 635*\[Rho]^5 + 163*\[Rho]^6 - 11*\[Rho]^7 + 
        384*Ec^8*\[Rho]*(-37 + 9*\[Rho]) + 192*Ec^7*(-10 + 21*\[Rho] + 
          3*\[Rho]^2) + 32*Ec^6*(150 - 193*\[Rho] - 219*\[Rho]^2 + 
          55*\[Rho]^3 + 35*\[Rho]^4) - 48*Ec^5*(90 - 237*\[Rho] + 
          9*\[Rho]^2 + 135*\[Rho]^3 + 35*\[Rho]^4) - 
        240*Ec^4*(-7 + 26*\[Rho] - 6*\[Rho]^2 - 64*\[Rho]^3 - 17*\[Rho]^4 + 
          10*\[Rho]^5) - 12*Ec^2*(-15 + 133*\[Rho] + 259*\[Rho]^2 - 
          2495*\[Rho]^3 + 235*\[Rho]^4 + 635*\[Rho]^5 - 163*\[Rho]^6 + 
          11*\[Rho]^7) + 6*Ec*(-15 + 133*\[Rho] + 79*\[Rho]^2 - 
          1955*\[Rho]^3 + 715*\[Rho]^4 + 635*\[Rho]^5 - 163*\[Rho]^6 + 
          11*\[Rho]^7) + 8*Ec^3*(-45 + 268*\[Rho] + 514*\[Rho]^2 - 
          4000*\[Rho]^3 - 550*\[Rho]^4 + 885*\[Rho]^5 - 163*\[Rho]^6 + 
          11*\[Rho]^7))*Log[\[Rho]] + 720*(1 - 2*Ec)^4*\[Rho]^3*
       (-3 + 9*\[Rho] + 8*\[Rho]^2)*Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*\[Rho]*
       Log[1 - 2*Ec]*(15 - 133*\[Rho] + 10240*Ec^9*\[Rho] + 41*\[Rho]^2 + 
        1595*\[Rho]^3 - 1035*\[Rho]^4 - 635*\[Rho]^5 + 163*\[Rho]^6 - 
        11*\[Rho]^7 + 384*Ec^8*\[Rho]*(-37 + 9*\[Rho]) + 
        192*Ec^7*(-10 + 21*\[Rho] + 3*\[Rho]^2) + 
        32*Ec^6*(150 - 193*\[Rho] - 219*\[Rho]^2 + 55*\[Rho]^3 + 
          35*\[Rho]^4) - 48*Ec^5*(90 - 237*\[Rho] + 9*\[Rho]^2 + 
          135*\[Rho]^3 + 35*\[Rho]^4) - 240*Ec^4*(-7 + 26*\[Rho] - 
          6*\[Rho]^2 - 64*\[Rho]^3 - 17*\[Rho]^4 + 10*\[Rho]^5) - 
        12*Ec^2*(-15 + 133*\[Rho] + 259*\[Rho]^2 - 2495*\[Rho]^3 + 
          235*\[Rho]^4 + 635*\[Rho]^5 - 163*\[Rho]^6 + 11*\[Rho]^7) + 
        6*Ec*(-15 + 133*\[Rho] + 79*\[Rho]^2 - 1955*\[Rho]^3 + 715*\[Rho]^4 + 
          635*\[Rho]^5 - 163*\[Rho]^6 + 11*\[Rho]^7) + 
        8*Ec^3*(-45 + 268*\[Rho] + 514*\[Rho]^2 - 4000*\[Rho]^3 - 
          550*\[Rho]^4 + 885*\[Rho]^5 - 163*\[Rho]^6 + 11*\[Rho]^7) - 
        120*(-1 + 2*Ec)^3*\[Rho]^2*(-3 + 9*\[Rho] + 8*\[Rho]^2)*Log[\[Rho]]))/
     (mb^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
        8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
        64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
        48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
        16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])^2) + 
   (\[Rho]3LS*((-1 + 2*Ec + \[Rho])^3*(262144*Ec^18*(-7 + 5*\[Rho]) - 
        131072*Ec^17*(-31 + 15*\[Rho] + 15*\[Rho]^2) - 
        65536*Ec^16*(50 - 9*\[Rho] - 465*\[Rho]^2 + 120*\[Rho]^3) + 
        65536*Ec^15*(-40 + 87*\[Rho] - 1662*\[Rho]^2 + 369*\[Rho]^3) + 
        16384*Ec^14*(611 - 1089*\[Rho] + 8919*\[Rho]^2 + 1827*\[Rho]^3 - 
          825*\[Rho]^4 + 15*\[Rho]^5) - 8192*Ec^13*(937 - 1338*\[Rho] + 
          5142*\[Rho]^2 + 23826*\[Rho]^3 - 312*\[Rho]^4 - 4188*\[Rho]^5 + 
          870*\[Rho]^6) - 4096*Ec^12*(792 - 3838*\[Rho] + 16620*\[Rho]^2 - 
          69974*\[Rho]^3 - 61364*\[Rho]^4 + 55986*\[Rho]^5 - 13125*\[Rho]^6 + 
          915*\[Rho]^7) + 4096*Ec^11*(1870 - 4845*\[Rho] + 2883*\[Rho]^2 - 
          16657*\[Rho]^3 - 164412*\[Rho]^4 + 121572*\[Rho]^5 - 
          28842*\[Rho]^6 + 1875*\[Rho]^7 + 240*\[Rho]^8) + 
        1024*Ec^10*(-2089 - 6885*\[Rho] + 111528*\[Rho]^2 - 262442*\[Rho]^3 + 
          796170*\[Rho]^4 - 495612*\[Rho]^5 + 78807*\[Rho]^6 + 
          18939*\[Rho]^7 - 9192*\[Rho]^8 + 600*\[Rho]^9) - 
        512*Ec^9*(5787 - 54268*\[Rho] + 275340*\[Rho]^2 - 701710*\[Rho]^3 + 
          1196964*\[Rho]^4 - 580884*\[Rho]^5 - 103846*\[Rho]^6 + 
          119666*\[Rho]^7 - 35889*\[Rho]^8 + 2605*\[Rho]^9 + 235*\[Rho]^10) - 
        9*(36 - 57*\[Rho] + 574*\[Rho]^2 + 1165*\[Rho]^3 + 17644*\[Rho]^4 - 
          22522*\[Rho]^5 + 117016*\[Rho]^6 - 45350*\[Rho]^7 - 1936*\[Rho]^8 + 
          2995*\[Rho]^9 - 470*\[Rho]^10 + 25*\[Rho]^11) + 
        18*Ec*(180 - 213*\[Rho] + 1949*\[Rho]^2 + 7130*\[Rho]^3 + 
          106106*\[Rho]^4 - 166628*\[Rho]^5 + 821576*\[Rho]^6 - 
          324130*\[Rho]^7 - 16430*\[Rho]^8 + 23225*\[Rho]^9 - 
          3685*\[Rho]^10 + 200*\[Rho]^11) - 256*Ec^8*(-9130 + 88686*\[Rho] - 
          325665*\[Rho]^2 + 913207*\[Rho]^3 - 1511628*\[Rho]^4 + 
          826602*\[Rho]^5 + 754855*\[Rho]^6 - 346503*\[Rho]^7 + 
          29304*\[Rho]^8 + 11825*\[Rho]^9 - 4290*\[Rho]^10 + 225*\[Rho]^11) - 
        72*Ec^2*(180 - 96*\[Rho] + 620*\[Rho]^2 + 9707*\[Rho]^3 + 
          131960*\[Rho]^4 - 251651*\[Rho]^5 + 1213196*\[Rho]^6 - 
          494377*\[Rho]^7 - 29084*\[Rho]^8 + 38915*\[Rho]^9 - 
          6280*\[Rho]^10 + 350*\[Rho]^11) + 256*Ec^7*(638 + 29637*\[Rho] - 
          124155*\[Rho]^2 + 428701*\[Rho]^3 - 1040037*\[Rho]^4 + 
          888924*\[Rho]^5 + 1553869*\[Rho]^6 - 622476*\[Rho]^7 - 
          79752*\[Rho]^8 + 69215*\[Rho]^9 - 14280*\[Rho]^10 + 
          900*\[Rho]^11) - 96*Ec^4*(1554 - 3041*\[Rho] - 16396*\[Rho]^2 + 
          82647*\[Rho]^3 + 244036*\[Rho]^4 - 844801*\[Rho]^5 + 
          6153486*\[Rho]^6 - 2658558*\[Rho]^7 - 220216*\[Rho]^8 + 
          259500*\[Rho]^9 - 43940*\[Rho]^10 + 2625*\[Rho]^11) + 
        96*Ec^5*(5531 - 11534*\[Rho] - 45276*\[Rho]^2 + 221478*\[Rho]^3 - 
          377538*\[Rho]^4 - 157012*\[Rho]^5 + 8137634*\[Rho]^6 - 
          3527948*\[Rho]^7 - 373151*\[Rho]^8 + 387140*\[Rho]^9 - 
          67700*\[Rho]^10 + 4200*\[Rho]^11) + 16*Ec^3*(2332 - 1391*\[Rho] - 
          18474*\[Rho]^2 + 160199*\[Rho]^3 + 1499465*\[Rho]^4 - 
          3455988*\[Rho]^5 + 18006470*\[Rho]^6 - 7600129*\[Rho]^7 - 
          521439*\[Rho]^8 + 663445*\[Rho]^9 - 109430*\[Rho]^10 + 
          6300*\[Rho]^11) - 64*Ec^6*(15035 - 6273*\[Rho] - 169593*\[Rho]^2 + 
          766651*\[Rho]^3 - 2414235*\[Rho]^4 + 2146437*\[Rho]^5 + 
          10502745*\[Rho]^6 - 4439329*\[Rho]^7 - 609600*\[Rho]^8 + 
          537510*\[Rho]^9 - 98720*\[Rho]^10 + 6300*\[Rho]^11)) - 
      77760*(1 - 2*Ec)^8*\[Rho]^5*(-1 + 5*\[Rho] + 4*\[Rho]^2)*
       Log[1 - 2*Ec]^3 - 12*(-1 + 2*Ec)*\[Rho]*(-1 + 2*Ec + \[Rho])^2*
       (2293760*Ec^15*\[Rho] - 32768*Ec^14*\[Rho]*(159 + 34*\[Rho]) + 
        8192*Ec^13*(-15 + 417*\[Rho] + 574*\[Rho]^2 + 66*\[Rho]^3) + 
        4096*Ec^12*(105 + 55*\[Rho] - 1846*\[Rho]^2 - 2336*\[Rho]^3 + 
          716*\[Rho]^4) - 2048*Ec^11*(300 + 90*\[Rho] - 2509*\[Rho]^2 - 
          14137*\[Rho]^3 + 4442*\[Rho]^4 + 76*\[Rho]^5) + 
        1024*Ec^10*(450 - 1938*\[Rho] + 1621*\[Rho]^2 - 35673*\[Rho]^3 + 
          11878*\[Rho]^4 - 454*\[Rho]^5 + 246*\[Rho]^6) + 
        512*Ec^9*(-525 + 5271*\[Rho] - 15779*\[Rho]^2 + 51779*\[Rho]^3 - 
          19095*\[Rho]^4 + 243*\[Rho]^5 - 1028*\[Rho]^6 + 106*\[Rho]^7) - 
        256*Ec^8*(-1185 + 8439*\[Rho] - 41037*\[Rho]^2 + 74387*\[Rho]^3 - 
          34663*\[Rho]^4 - 20703*\[Rho]^5 - 994*\[Rho]^6 + 122*\[Rho]^7 + 
          278*\[Rho]^8) - 9*(-15 + 97*\[Rho] - 329*\[Rho]^2 - 1673*\[Rho]^3 + 
          1581*\[Rho]^4 - 18579*\[Rho]^5 - 1431*\[Rho]^6 + 3785*\[Rho]^7 - 
          766*\[Rho]^8 + 50*\[Rho]^9) + 18*Ec*(-75 + 515*\[Rho] - 
          1569*\[Rho]^2 - 9359*\[Rho]^3 + 13353*\[Rho]^4 - 118353*\[Rho]^5 - 
          8559*\[Rho]^6 + 25279*\[Rho]^7 - 5262*\[Rho]^8 + 350*\[Rho]^9) + 
        128*Ec^7*(-2880 + 12780*\[Rho] - 65478*\[Rho]^2 + 141230*\[Rho]^3 - 
          78128*\[Rho]^4 - 167970*\[Rho]^5 - 3621*\[Rho]^6 + 20881*\[Rho]^7 - 
          4184*\[Rho]^8 + 450*\[Rho]^9) - 36*Ec^2*(-150 + 1090*\[Rho] - 
          2911*\[Rho]^2 - 21729*\[Rho]^3 + 42522*\[Rho]^4 - 314190*\[Rho]^5 - 
          19071*\[Rho]^6 + 71015*\[Rho]^7 - 15386*\[Rho]^8 + 1050*\[Rho]^9) - 
        64*Ec^6*(-4200 + 16870*\[Rho] - 66972*\[Rho]^2 + 201666*\[Rho]^3 - 
          82350*\[Rho]^4 - 761698*\[Rho]^5 - 22599*\[Rho]^6 + 
          156913*\[Rho]^7 - 37612*\[Rho]^8 + 3150*\[Rho]^9) + 
        32*Ec^5*(-3585 + 15741*\[Rho] - 43262*\[Rho]^2 + 124756*\[Rho]^3 + 
          112276*\[Rho]^4 - 2128782*\[Rho]^5 - 68977*\[Rho]^6 + 
          506075*\[Rho]^7 - 122716*\[Rho]^8 + 9450*\[Rho]^9) + 
        8*Ec^3*(-1620 + 11672*\[Rho] - 25371*\[Rho]^2 - 225369*\[Rho]^3 + 
          593272*\[Rho]^4 - 4149908*\[Rho]^5 - 195831*\[Rho]^6 + 
          986931*\[Rho]^7 - 223606*\[Rho]^8 + 15750*\[Rho]^9) - 
        16*Ec^4*(-2175 + 12303*\[Rho] - 24052*\[Rho]^2 - 81076*\[Rho]^3 + 
          456740*\[Rho]^4 - 3736602*\[Rho]^5 - 140531*\[Rho]^6 + 
          911269*\[Rho]^7 - 215162*\[Rho]^8 + 15750*\[Rho]^9))*Log[\[Rho]] - 
      144*(1 - 2*Ec)^4*\[Rho]^3*(92160*Ec^10*\[Rho] + 4608*Ec^9*\[Rho]*
         (-43 + 9*\[Rho]) - 256*Ec^8*(30 - 408*\[Rho] + 329*\[Rho]^2) + 
        256*Ec^7*(105 - 126*\[Rho] + 158*\[Rho]^2 + 45*\[Rho]^4) - 
        128*Ec^6*(270 - 759*\[Rho] + 427*\[Rho]^2 + 420*\[Rho]^3 + 
          180*\[Rho]^4) - 32*Ec^5*(-660 + 3207*\[Rho] - 1481*\[Rho]^2 - 
          9735*\[Rho]^3 - 3075*\[Rho]^4 + 1760*\[Rho]^5) + 
        216*Ec^2*(10 - 82*\[Rho] + 306*\[Rho]^2 - 1810*\[Rho]^3 + 
          190*\[Rho]^4 + 750*\[Rho]^5 - 213*\[Rho]^6 + 9*\[Rho]^7) - 
        72*Ec*(10 - 82*\[Rho] + 246*\[Rho]^2 - 1510*\[Rho]^3 + 430*\[Rho]^4 + 
          750*\[Rho]^5 - 213*\[Rho]^6 + 9*\[Rho]^7) + 
        9*(10 - 82*\[Rho] + 201*\[Rho]^2 - 1285*\[Rho]^3 + 610*\[Rho]^4 + 
          750*\[Rho]^5 - 213*\[Rho]^6 + 9*\[Rho]^7) + 
        16*Ec^4*(-300 + 1782*\[Rho] + 3914*\[Rho]^2 - 41640*\[Rho]^3 - 
          8010*\[Rho]^4 + 12070*\[Rho]^5 - 1917*\[Rho]^6 + 81*\[Rho]^7) - 
        16*Ec^3*(135 - 1131*\[Rho] + 7043*\[Rho]^2 - 43935*\[Rho]^3 - 
          2130*\[Rho]^4 + 15610*\[Rho]^5 - 3834*\[Rho]^6 + 162*\[Rho]^7))*
       Log[\[Rho]]^2 + 77760*(1 - 2*Ec)^8*\[Rho]^5*(-1 + 5*\[Rho] + 
        4*\[Rho]^2)*Log[\[Rho]]^3 - 144*(1 - 2*Ec)^4*\[Rho]^3*Log[1 - 2*Ec]^2*
       (92160*Ec^10*\[Rho] + 4608*Ec^9*\[Rho]*(-43 + 9*\[Rho]) - 
        256*Ec^8*(30 - 408*\[Rho] + 329*\[Rho]^2) + 
        256*Ec^7*(105 - 126*\[Rho] + 158*\[Rho]^2 + 45*\[Rho]^4) - 
        128*Ec^6*(270 - 759*\[Rho] + 427*\[Rho]^2 + 420*\[Rho]^3 + 
          180*\[Rho]^4) - 32*Ec^5*(-660 + 3207*\[Rho] - 1481*\[Rho]^2 - 
          9735*\[Rho]^3 - 3075*\[Rho]^4 + 1760*\[Rho]^5) + 
        216*Ec^2*(10 - 82*\[Rho] + 306*\[Rho]^2 - 1810*\[Rho]^3 + 
          190*\[Rho]^4 + 750*\[Rho]^5 - 213*\[Rho]^6 + 9*\[Rho]^7) - 
        72*Ec*(10 - 82*\[Rho] + 246*\[Rho]^2 - 1510*\[Rho]^3 + 430*\[Rho]^4 + 
          750*\[Rho]^5 - 213*\[Rho]^6 + 9*\[Rho]^7) + 
        9*(10 - 82*\[Rho] + 201*\[Rho]^2 - 1285*\[Rho]^3 + 610*\[Rho]^4 + 
          750*\[Rho]^5 - 213*\[Rho]^6 + 9*\[Rho]^7) + 
        16*Ec^4*(-300 + 1782*\[Rho] + 3914*\[Rho]^2 - 41640*\[Rho]^3 - 
          8010*\[Rho]^4 + 12070*\[Rho]^5 - 1917*\[Rho]^6 + 81*\[Rho]^7) - 
        16*Ec^3*(135 - 1131*\[Rho] + 7043*\[Rho]^2 - 43935*\[Rho]^3 - 
          2130*\[Rho]^4 + 15610*\[Rho]^5 - 3834*\[Rho]^6 + 162*\[Rho]^7) - 
        1620*(1 - 2*Ec)^4*\[Rho]^2*(-1 + 5*\[Rho] + 4*\[Rho]^2)*
         Log[\[Rho]]) + 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
       ((-1 + 2*Ec + \[Rho])^2*(2293760*Ec^15*\[Rho] - 32768*Ec^14*\[Rho]*
           (159 + 34*\[Rho]) + 8192*Ec^13*(-15 + 417*\[Rho] + 574*\[Rho]^2 + 
            66*\[Rho]^3) + 4096*Ec^12*(105 + 55*\[Rho] - 1846*\[Rho]^2 - 
            2336*\[Rho]^3 + 716*\[Rho]^4) - 2048*Ec^11*(300 + 90*\[Rho] - 
            2509*\[Rho]^2 - 14137*\[Rho]^3 + 4442*\[Rho]^4 + 76*\[Rho]^5) + 
          1024*Ec^10*(450 - 1938*\[Rho] + 1621*\[Rho]^2 - 35673*\[Rho]^3 + 
            11878*\[Rho]^4 - 454*\[Rho]^5 + 246*\[Rho]^6) + 
          512*Ec^9*(-525 + 5271*\[Rho] - 15779*\[Rho]^2 + 51779*\[Rho]^3 - 
            19095*\[Rho]^4 + 243*\[Rho]^5 - 1028*\[Rho]^6 + 106*\[Rho]^7) - 
          256*Ec^8*(-1185 + 8439*\[Rho] - 41037*\[Rho]^2 + 74387*\[Rho]^3 - 
            34663*\[Rho]^4 - 20703*\[Rho]^5 - 994*\[Rho]^6 + 122*\[Rho]^7 + 
            278*\[Rho]^8) - 9*(-15 + 97*\[Rho] - 329*\[Rho]^2 - 
            1673*\[Rho]^3 + 1581*\[Rho]^4 - 18579*\[Rho]^5 - 1431*\[Rho]^6 + 
            3785*\[Rho]^7 - 766*\[Rho]^8 + 50*\[Rho]^9) + 
          18*Ec*(-75 + 515*\[Rho] - 1569*\[Rho]^2 - 9359*\[Rho]^3 + 
            13353*\[Rho]^4 - 118353*\[Rho]^5 - 8559*\[Rho]^6 + 
            25279*\[Rho]^7 - 5262*\[Rho]^8 + 350*\[Rho]^9) + 
          128*Ec^7*(-2880 + 12780*\[Rho] - 65478*\[Rho]^2 + 141230*\[Rho]^3 - 
            78128*\[Rho]^4 - 167970*\[Rho]^5 - 3621*\[Rho]^6 + 
            20881*\[Rho]^7 - 4184*\[Rho]^8 + 450*\[Rho]^9) - 
          36*Ec^2*(-150 + 1090*\[Rho] - 2911*\[Rho]^2 - 21729*\[Rho]^3 + 
            42522*\[Rho]^4 - 314190*\[Rho]^5 - 19071*\[Rho]^6 + 
            71015*\[Rho]^7 - 15386*\[Rho]^8 + 1050*\[Rho]^9) - 
          64*Ec^6*(-4200 + 16870*\[Rho] - 66972*\[Rho]^2 + 201666*\[Rho]^3 - 
            82350*\[Rho]^4 - 761698*\[Rho]^5 - 22599*\[Rho]^6 + 
            156913*\[Rho]^7 - 37612*\[Rho]^8 + 3150*\[Rho]^9) + 
          32*Ec^5*(-3585 + 15741*\[Rho] - 43262*\[Rho]^2 + 124756*\[Rho]^3 + 
            112276*\[Rho]^4 - 2128782*\[Rho]^5 - 68977*\[Rho]^6 + 
            506075*\[Rho]^7 - 122716*\[Rho]^8 + 9450*\[Rho]^9) + 
          8*Ec^3*(-1620 + 11672*\[Rho] - 25371*\[Rho]^2 - 225369*\[Rho]^3 + 
            593272*\[Rho]^4 - 4149908*\[Rho]^5 - 195831*\[Rho]^6 + 
            986931*\[Rho]^7 - 223606*\[Rho]^8 + 15750*\[Rho]^9) - 
          16*Ec^4*(-2175 + 12303*\[Rho] - 24052*\[Rho]^2 - 81076*\[Rho]^3 + 
            456740*\[Rho]^4 - 3736602*\[Rho]^5 - 140531*\[Rho]^6 + 
            911269*\[Rho]^7 - 215162*\[Rho]^8 + 15750*\[Rho]^9)) + 
        24*(-1 + 2*Ec)^3*\[Rho]^2*(92160*Ec^10*\[Rho] + 4608*Ec^9*\[Rho]*
           (-43 + 9*\[Rho]) - 256*Ec^8*(30 - 408*\[Rho] + 329*\[Rho]^2) + 
          256*Ec^7*(105 - 126*\[Rho] + 158*\[Rho]^2 + 45*\[Rho]^4) - 
          128*Ec^6*(270 - 759*\[Rho] + 427*\[Rho]^2 + 420*\[Rho]^3 + 
            180*\[Rho]^4) - 32*Ec^5*(-660 + 3207*\[Rho] - 1481*\[Rho]^2 - 
            9735*\[Rho]^3 - 3075*\[Rho]^4 + 1760*\[Rho]^5) + 
          216*Ec^2*(10 - 82*\[Rho] + 306*\[Rho]^2 - 1810*\[Rho]^3 + 
            190*\[Rho]^4 + 750*\[Rho]^5 - 213*\[Rho]^6 + 9*\[Rho]^7) - 
          72*Ec*(10 - 82*\[Rho] + 246*\[Rho]^2 - 1510*\[Rho]^3 + 
            430*\[Rho]^4 + 750*\[Rho]^5 - 213*\[Rho]^6 + 9*\[Rho]^7) + 
          9*(10 - 82*\[Rho] + 201*\[Rho]^2 - 1285*\[Rho]^3 + 610*\[Rho]^4 + 
            750*\[Rho]^5 - 213*\[Rho]^6 + 9*\[Rho]^7) + 
          16*Ec^4*(-300 + 1782*\[Rho] + 3914*\[Rho]^2 - 41640*\[Rho]^3 - 
            8010*\[Rho]^4 + 12070*\[Rho]^5 - 1917*\[Rho]^6 + 81*\[Rho]^7) - 
          16*Ec^3*(135 - 1131*\[Rho] + 7043*\[Rho]^2 - 43935*\[Rho]^3 - 
            2130*\[Rho]^4 + 15610*\[Rho]^5 - 3834*\[Rho]^6 + 162*\[Rho]^7))*
         Log[\[Rho]] - 19440*(-1 + 2*Ec)^7*\[Rho]^4*(-1 + 5*\[Rho] + 
          4*\[Rho]^2)*Log[\[Rho]]^2)))/(540*(1 - 2*Ec)^2*mb^5*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3) + 
   (\[Rho]3D*((-1 + 2*Ec + \[Rho])^2*(-4283 + 20269*\[Rho] - 99613*\[Rho]^2 + 
        171517*\[Rho]^3 - 1640908*\[Rho]^4 + 1654750*\[Rho]^5 - 
        151374*\[Rho]^6 - 70402*\[Rho]^7 + 143233*\[Rho]^8 - 10507*\[Rho]^9 - 
        16277*\[Rho]^10 + 3845*\[Rho]^11 - 250*\[Rho]^12 + 
        1048576*Ec^20*(-27 + 5*\[Rho]) - 1048576*Ec^19*(-78 + \[Rho] + 
          5*\[Rho]^2) - 262144*Ec^18*(-102 + 428*\[Rho] - 215*\[Rho]^2 + 
          35*\[Rho]^3) + 262144*Ec^17*(-2076 + 2022*\[Rho] - 315*\[Rho]^2 - 
          230*\[Rho]^3 + 25*\[Rho]^4) - 65536*Ec^16*(-17190 + 16136*\[Rho] + 
          13934*\[Rho]^2 - 10160*\[Rho]^3 + 1345*\[Rho]^4 + 25*\[Rho]^5) - 
        32768*Ec^15*(25255 - 8495*\[Rho] - 109719*\[Rho]^2 + 66863*\[Rho]^3 - 
          8393*\[Rho]^4 - 1673*\[Rho]^5 + 120*\[Rho]^6) + 
        16384*Ec^14*(-22939 + 156663*\[Rho] - 316468*\[Rho]^2 + 
          164944*\[Rho]^3 + 8560*\[Rho]^4 - 19926*\[Rho]^5 + 823*\[Rho]^6 + 
          415*\[Rho]^7) + 8192*Ec^13*(134477 - 580333*\[Rho] + 
          308446*\[Rho]^2 + 95638*\[Rho]^3 - 248678*\[Rho]^4 + 
          96784*\[Rho]^5 + 4141*\[Rho]^6 - 6155*\[Rho]^7 + 340*\[Rho]^8) - 
        4096*Ec^12*(142111 - 804027*\[Rho] - 513362*\[Rho]^2 + 
          1290910*\[Rho]^3 - 996468*\[Rho]^4 + 161978*\[Rho]^5 + 
          81927*\[Rho]^6 - 34831*\[Rho]^7 + 170*\[Rho]^8 + 600*\[Rho]^9) - 
        2048*Ec^11*(138701 - 102337*\[Rho] + 2055290*\[Rho]^2 - 
          2285318*\[Rho]^3 + 1901672*\[Rho]^4 + 207742*\[Rho]^5 - 
          508611*\[Rho]^6 + 107917*\[Rho]^7 + 18741*\[Rho]^8 - 
          8285*\[Rho]^9 + 350*\[Rho]^10) + 1024*Ec^10*
         (495203 - 2034991*\[Rho] + 3356779*\[Rho]^2 - 302777*\[Rho]^3 + 
          2481610*\[Rho]^4 + 745032*\[Rho]^5 - 1683339*\[Rho]^6 + 
          209319*\[Rho]^7 + 126664*\[Rho]^8 - 38056*\[Rho]^9 + 
          210*\[Rho]^10 + 400*\[Rho]^11) + 512*Ec^9*
         (-408585 + 3132945*\[Rho] - 4243723*\[Rho]^2 - 3720171*\[Rho]^3 - 
          4335082*\[Rho]^4 + 1629256*\[Rho]^5 + 3240525*\[Rho]^6 - 
          164249*\[Rho]^7 - 517824*\[Rho]^8 + 82034*\[Rho]^9 + 
          21177*\[Rho]^10 - 5885*\[Rho]^11 + 250*\[Rho]^12) - 
        256*Ec^8*(195995 + 2037885*\[Rho] - 5629465*\[Rho]^2 - 
          4071511*\[Rho]^3 - 5103819*\[Rho]^4 + 8602485*\[Rho]^5 + 
          4068125*\[Rho]^6 + 694789*\[Rho]^7 - 1741821*\[Rho]^8 + 
          91261*\[Rho]^9 + 152513*\[Rho]^10 - 36915*\[Rho]^11 + 
          2250*\[Rho]^12) + 2*Ec*(32369 - 141485*\[Rho] + 675803*\[Rho]^2 - 
          1348853*\[Rho]^3 + 14325812*\[Rho]^4 - 13209842*\[Rho]^5 + 
          1668550*\[Rho]^6 + 598862*\[Rho]^7 - 1224527*\[Rho]^8 + 
          83903*\[Rho]^9 + 143743*\[Rho]^10 - 34105*\[Rho]^11 + 
          2250*\[Rho]^12) - 12*Ec^2*(35155 - 138305*\[Rho] + 
          629832*\[Rho]^2 - 1552140*\[Rho]^3 + 18213922*\[Rho]^4 - 
          15289434*\[Rho]^5 + 2578640*\[Rho]^6 + 747548*\[Rho]^7 - 
          1538685*\[Rho]^8 + 99723*\[Rho]^9 + 186584*\[Rho]^10 - 
          44640*\[Rho]^11 + 3000*\[Rho]^12) + 
        128*Ec^7*(736903 - 31311*\[Rho] - 7119341*\[Rho]^2 + 50335*\[Rho]^3 + 
          13859673*\[Rho]^4 + 7723651*\[Rho]^5 + 5528197*\[Rho]^6 + 
          3440851*\[Rho]^7 - 4826792*\[Rho]^8 + 89132*\[Rho]^9 + 
          546792*\[Rho]^10 - 131330*\[Rho]^11 + 9000*\[Rho]^12) - 
        32*Ec^4*(161291 - 424972*\[Rho] + 421552*\[Rho]^2 - 
          4740621*\[Rho]^3 + 81163449*\[Rho]^4 - 54036335*\[Rho]^5 + 
          13621569*\[Rho]^6 + 4780125*\[Rho]^7 - 7414552*\[Rho]^8 + 
          373813*\[Rho]^9 + 925441*\[Rho]^10 - 224950*\[Rho]^11 + 
          15750*\[Rho]^12) + 8*Ec^3*(205841 - 690079*\[Rho] + 
          2567194*\[Rho]^2 - 8907814*\[Rho]^3 + 119167774*\[Rho]^4 - 
          90215354*\[Rho]^5 + 19113984*\[Rho]^6 + 5538256*\[Rho]^7 - 
          10237551*\[Rho]^8 + 607841*\[Rho]^9 + 1267598*\[Rho]^10 - 
          306050*\[Rho]^11 + 21000*\[Rho]^12) - 
        64*Ec^6*(778933 - 1109409*\[Rho] - 6549066*\[Rho]^2 + 
          1185880*\[Rho]^3 + 70639060*\[Rho]^4 - 22568124*\[Rho]^5 + 
          12190776*\[Rho]^6 + 7788976*\[Rho]^7 - 9999637*\[Rho]^8 + 
          232301*\[Rho]^9 + 1221378*\[Rho]^10 - 295820*\[Rho]^11 + 
          21000*\[Rho]^12) + 32*Ec^5*(526787 - 1070403*\[Rho] - 
          3128440*\[Rho]^2 - 4163322*\[Rho]^3 + 139783250*\[Rho]^4 - 
          75942890*\[Rho]^5 + 23089888*\[Rho]^6 + 10806848*\[Rho]^7 - 
          14631249*\[Rho]^8 + 548325*\[Rho]^9 + 1821632*\[Rho]^10 - 
          443430*\[Rho]^11 + 31500*\[Rho]^12)) - 8640*(-1 + 2*Ec)^9*\[Rho]^3*
       (-12 + 45*\[Rho] + 53*\[Rho]^2 + 60*\[Rho]^3 + 36*\[Rho]^4)*
       Log[1 - 2*Ec]^3 - 12*(-1 + 2*Ec)*(2621440*Ec^18*(5 + 7*\[Rho]^2) + 
        1048576*Ec^17*(-49 + 10*\[Rho] - 2*\[Rho]^2 + 9*\[Rho]^3) + 
        65536*Ec^16*(1117 - 61*\[Rho] - 2780*\[Rho]^2 + 578*\[Rho]^3) + 
        65536*Ec^15*(-397 - 1478*\[Rho] + 5863*\[Rho]^2 - 2811*\[Rho]^3 - 
          145*\[Rho]^4 + 150*\[Rho]^5) + 32768*Ec^14*(-1475 + 7890*\[Rho] - 
          5264*\[Rho]^2 + 3678*\[Rho]^3 + 3373*\[Rho]^4 - 1960*\[Rho]^5 + 
          280*\[Rho]^6) + 16384*Ec^13*(3754 - 18402*\[Rho] - 24434*\[Rho]^2 + 
          25093*\[Rho]^3 - 22783*\[Rho]^4 + 10951*\[Rho]^5 - 2500*\[Rho]^6 + 
          135*\[Rho]^7) - 8192*Ec^12*(1434 - 17004*\[Rho] - 89776*\[Rho]^2 + 
          111300*\[Rho]^3 - 82169*\[Rho]^4 + 29895*\[Rho]^5 - 6290*\[Rho]^6 + 
          548*\[Rho]^7 + 114*\[Rho]^8) - 4096*Ec^11*(7111 - 23042*\[Rho] + 
          157682*\[Rho]^2 - 194671*\[Rho]^3 + 213565*\[Rho]^4 - 
          42287*\[Rho]^5 - 20854*\[Rho]^6 + 4815*\[Rho]^7 - 1184*\[Rho]^8 + 
          85*\[Rho]^9) + 2048*Ec^10*(12617 - 105946*\[Rho] + 
          240199*\[Rho]^2 - 175484*\[Rho]^3 + 489347*\[Rho]^4 - 
          92700*\[Rho]^5 - 192549*\[Rho]^6 + 50548*\[Rho]^7 - 2286*\[Rho]^8 + 
          410*\[Rho]^9) - (-1 + \[Rho])^2*(199 + 747*\[Rho] - 4455*\[Rho]^2 + 
          1585*\[Rho]^3 + 221973*\[Rho]^4 + 123287*\[Rho]^5 + 
          33789*\[Rho]^6 + 17111*\[Rho]^7 + 1516*\[Rho]^8 - 3002*\[Rho]^9 + 
          370*\[Rho]^10) - 1024*Ec^9*(3740 - 185600*\[Rho] + 
          429952*\[Rho]^2 - 132754*\[Rho]^3 + 854900*\[Rho]^4 - 
          483170*\[Rho]^5 - 604026*\[Rho]^6 + 204419*\[Rho]^7 + 
          19557*\[Rho]^8 - 1603*\[Rho]^9 - 1595*\[Rho]^10 + 220*\[Rho]^11) - 
        256*Ec^8*(30646 + 401942*\[Rho] - 1418546*\[Rho]^2 + 
          408632*\[Rho]^3 - 711984*\[Rho]^4 + 2781270*\[Rho]^5 + 
          1984390*\[Rho]^6 - 871832*\[Rho]^7 - 313731*\[Rho]^8 + 
          42541*\[Rho]^9 + 31518*\[Rho]^10 - 6830*\[Rho]^11 + 
          370*\[Rho]^12) + 16*Ec*(199 + 529*\[Rho] - 6878*\[Rho]^2 + 
          8296*\[Rho]^3 + 255241*\[Rho]^4 - 321111*\[Rho]^5 - 2872*\[Rho]^6 + 
          59098*\[Rho]^7 - 9126*\[Rho]^8 + 12034*\[Rho]^9 + 7962*\[Rho]^10 - 
          3742*\[Rho]^11 + 370*\[Rho]^12) + 256*Ec^7*(27541 + 149942*\[Rho] - 
          877833*\[Rho]^2 + 208987*\[Rho]^3 + 3034608*\[Rho]^4 + 
          1582339*\[Rho]^5 + 778267*\[Rho]^6 - 450052*\[Rho]^7 - 
          574379*\[Rho]^8 + 95569*\[Rho]^9 + 68856*\[Rho]^10 - 
          19445*\[Rho]^11 + 1480*\[Rho]^12) - 16*Ec^2*(1393 + 5143*\[Rho] - 
          57170*\[Rho]^2 + 28024*\[Rho]^3 + 2138131*\[Rho]^4 - 
          2235453*\[Rho]^5 - 84184*\[Rho]^6 + 323350*\[Rho]^7 - 
          145554*\[Rho]^8 + 91894*\[Rho]^9 + 56310*\[Rho]^10 - 
          26194*\[Rho]^11 + 2590*\[Rho]^12) - 
        128*Ec^6*(25181 + 90490*\[Rho] - 828034*\[Rho]^2 - 66806*\[Rho]^3 + 
          9724884*\[Rho]^4 - 1204842*\[Rho]^5 - 91014*\[Rho]^6 + 
          30362*\[Rho]^7 - 1291475*\[Rho]^8 + 252950*\[Rho]^9 + 
          176244*\[Rho]^10 - 59332*\[Rho]^11 + 5180*\[Rho]^12) + 
        64*Ec^5*(16442 + 60486*\[Rho] - 663062*\[Rho]^2 - 342859*\[Rho]^3 + 
          15681737*\[Rho]^4 - 6580567*\[Rho]^5 - 856877*\[Rho]^6 + 
          734437*\[Rho]^7 - 1874595*\[Rho]^8 + 437577*\[Rho]^9 + 
          290007*\[Rho]^10 - 110886*\[Rho]^11 + 10360*\[Rho]^12) + 
        16*Ec^3*(5919 + 27198*\[Rho] - 279524*\[Rho]^2 - 45727*\[Rho]^3 + 
          10329156*\[Rho]^4 - 8715926*\[Rho]^5 - 551290*\[Rho]^6 + 
          1039184*\[Rho]^7 - 961083*\[Rho]^8 + 388504*\[Rho]^9 + 
          234502*\[Rho]^10 - 105353*\[Rho]^11 + 10360*\[Rho]^12) - 
        32*Ec^4*(9910 + 45540*\[Rho] - 476266*\[Rho]^2 - 278668*\[Rho]^3 + 
          15797633*\[Rho]^4 - 10141945*\[Rho]^5 - 942394*\[Rho]^6 + 
          1123306*\[Rho]^7 - 1729627*\[Rho]^8 + 506567*\[Rho]^9 + 
          318240*\[Rho]^10 - 133866*\[Rho]^11 + 12950*\[Rho]^12))*
       Log[\[Rho]] - 144*(1 - 2*Ec)^4*\[Rho]*(60 - 376*\[Rho] - 
        982*\[Rho]^2 + 13631*\[Rho]^3 - 679*\[Rho]^4 - 4020*\[Rho]^5 - 
        4574*\[Rho]^6 - 3403*\[Rho]^7 + 319*\[Rho]^8 + 24*\[Rho]^9 + 
        20480*Ec^11*\[Rho]*(11 + 9*\[Rho]^2) + 1024*Ec^10*\[Rho]*
         (-586 + 108*\[Rho] - 369*\[Rho]^2 + 81*\[Rho]^3) - 
        5120*Ec^9*(6 - 110*\[Rho] + 55*\[Rho]^2 - 7*\[Rho]^3 + 32*\[Rho]^4) + 
        1280*Ec^8*(84 - 226*\[Rho] + 146*\[Rho]^2 + 23*\[Rho]^3 - 
          99*\[Rho]^4 + 24*\[Rho]^5 + 6*\[Rho]^6) - 
        1280*Ec^7*(120 - 196*\[Rho] + 62*\[Rho]^2 - 517*\[Rho]^3 - 
          282*\[Rho]^4 + 232*\[Rho]^5 + 15*\[Rho]^6) - 
        320*Ec^6*(-360 + 838*\[Rho] - 264*\[Rho]^2 + 2177*\[Rho]^3 - 
          485*\[Rho]^4 - 2669*\[Rho]^5 - 301*\[Rho]^6 + 176*\[Rho]^7) - 
        32*Ec^5*(1560 - 5212*\[Rho] - 2664*\[Rho]^2 + 21117*\[Rho]^3 + 
          29537*\[Rho]^4 + 36325*\[Rho]^5 + 6611*\[Rho]^6 - 6523*\[Rho]^7 + 
          319*\[Rho]^8 + 24*\[Rho]^9) + 80*Ec^4*(192 - 910*\[Rho] - 
          3252*\[Rho]^2 + 23244*\[Rho]^3 + 13268*\[Rho]^4 + 11076*\[Rho]^5 + 
          2420*\[Rho]^6 - 3991*\[Rho]^7 + 319*\[Rho]^8 + 24*\[Rho]^9) - 
        10*Ec*(60 - 376*\[Rho] - 1414*\[Rho]^2 + 15251*\[Rho]^3 + 
          1229*\[Rho]^4 - 1860*\[Rho]^5 - 3278*\[Rho]^6 - 3403*\[Rho]^7 + 
          319*\[Rho]^8 + 24*\[Rho]^9) + 40*Ec^2*(60 - 376*\[Rho] - 
          1954*\[Rho]^2 + 17276*\[Rho]^3 + 3614*\[Rho]^4 + 840*\[Rho]^5 - 
          1658*\[Rho]^6 - 3403*\[Rho]^7 + 319*\[Rho]^8 + 24*\[Rho]^9) - 
        80*Ec^3*(72 - 433*\[Rho] - 2606*\[Rho]^2 + 19943*\[Rho]^3 + 
          7063*\[Rho]^4 + 4364*\[Rho]^5 + 301*\[Rho]^6 - 3385*\[Rho]^7 + 
          319*\[Rho]^8 + 24*\[Rho]^9))*Log[\[Rho]]^2 + 
      8640*(-1 + 2*Ec)^9*\[Rho]^3*(-12 + 45*\[Rho] + 53*\[Rho]^2 + 
        60*\[Rho]^3 + 36*\[Rho]^4)*Log[\[Rho]]^3 - 144*(1 - 2*Ec)^4*\[Rho]*
       Log[1 - 2*Ec]^2*(60 - 376*\[Rho] - 982*\[Rho]^2 + 13631*\[Rho]^3 - 
        679*\[Rho]^4 - 4020*\[Rho]^5 - 4574*\[Rho]^6 - 3403*\[Rho]^7 + 
        319*\[Rho]^8 + 24*\[Rho]^9 + 20480*Ec^11*\[Rho]*(11 + 9*\[Rho]^2) + 
        1024*Ec^10*\[Rho]*(-586 + 108*\[Rho] - 369*\[Rho]^2 + 81*\[Rho]^3) - 
        5120*Ec^9*(6 - 110*\[Rho] + 55*\[Rho]^2 - 7*\[Rho]^3 + 32*\[Rho]^4) + 
        1280*Ec^8*(84 - 226*\[Rho] + 146*\[Rho]^2 + 23*\[Rho]^3 - 
          99*\[Rho]^4 + 24*\[Rho]^5 + 6*\[Rho]^6) - 
        1280*Ec^7*(120 - 196*\[Rho] + 62*\[Rho]^2 - 517*\[Rho]^3 - 
          282*\[Rho]^4 + 232*\[Rho]^5 + 15*\[Rho]^6) - 
        320*Ec^6*(-360 + 838*\[Rho] - 264*\[Rho]^2 + 2177*\[Rho]^3 - 
          485*\[Rho]^4 - 2669*\[Rho]^5 - 301*\[Rho]^6 + 176*\[Rho]^7) - 
        32*Ec^5*(1560 - 5212*\[Rho] - 2664*\[Rho]^2 + 21117*\[Rho]^3 + 
          29537*\[Rho]^4 + 36325*\[Rho]^5 + 6611*\[Rho]^6 - 6523*\[Rho]^7 + 
          319*\[Rho]^8 + 24*\[Rho]^9) + 80*Ec^4*(192 - 910*\[Rho] - 
          3252*\[Rho]^2 + 23244*\[Rho]^3 + 13268*\[Rho]^4 + 11076*\[Rho]^5 + 
          2420*\[Rho]^6 - 3991*\[Rho]^7 + 319*\[Rho]^8 + 24*\[Rho]^9) - 
        10*Ec*(60 - 376*\[Rho] - 1414*\[Rho]^2 + 15251*\[Rho]^3 + 
          1229*\[Rho]^4 - 1860*\[Rho]^5 - 3278*\[Rho]^6 - 3403*\[Rho]^7 + 
          319*\[Rho]^8 + 24*\[Rho]^9) + 40*Ec^2*(60 - 376*\[Rho] - 
          1954*\[Rho]^2 + 17276*\[Rho]^3 + 3614*\[Rho]^4 + 840*\[Rho]^5 - 
          1658*\[Rho]^6 - 3403*\[Rho]^7 + 319*\[Rho]^8 + 24*\[Rho]^9) - 
        80*Ec^3*(72 - 433*\[Rho] - 2606*\[Rho]^2 + 19943*\[Rho]^3 + 
          7063*\[Rho]^4 + 4364*\[Rho]^5 + 301*\[Rho]^6 - 3385*\[Rho]^7 + 
          319*\[Rho]^8 + 24*\[Rho]^9) - 180*(-1 + 2*Ec)^5*\[Rho]^2*
         (-12 + 45*\[Rho] + 53*\[Rho]^2 + 60*\[Rho]^3 + 36*\[Rho]^4)*
         Log[\[Rho]]) + 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*
       (2621440*Ec^18*(5 + 7*\[Rho]^2) + 1048576*Ec^17*(-49 + 10*\[Rho] - 
          2*\[Rho]^2 + 9*\[Rho]^3) + 65536*Ec^16*(1117 - 61*\[Rho] - 
          2780*\[Rho]^2 + 578*\[Rho]^3) + 65536*Ec^15*(-397 - 1478*\[Rho] + 
          5863*\[Rho]^2 - 2811*\[Rho]^3 - 145*\[Rho]^4 + 150*\[Rho]^5) + 
        32768*Ec^14*(-1475 + 7890*\[Rho] - 5264*\[Rho]^2 + 3678*\[Rho]^3 + 
          3373*\[Rho]^4 - 1960*\[Rho]^5 + 280*\[Rho]^6) + 
        16384*Ec^13*(3754 - 18402*\[Rho] - 24434*\[Rho]^2 + 25093*\[Rho]^3 - 
          22783*\[Rho]^4 + 10951*\[Rho]^5 - 2500*\[Rho]^6 + 135*\[Rho]^7) - 
        8192*Ec^12*(1434 - 17004*\[Rho] - 89776*\[Rho]^2 + 111300*\[Rho]^3 - 
          82169*\[Rho]^4 + 29895*\[Rho]^5 - 6290*\[Rho]^6 + 548*\[Rho]^7 + 
          114*\[Rho]^8) - 4096*Ec^11*(7111 - 23042*\[Rho] + 157682*\[Rho]^2 - 
          194671*\[Rho]^3 + 213565*\[Rho]^4 - 42287*\[Rho]^5 - 
          20854*\[Rho]^6 + 4815*\[Rho]^7 - 1184*\[Rho]^8 + 85*\[Rho]^9) + 
        2048*Ec^10*(12617 - 105946*\[Rho] + 240199*\[Rho]^2 - 
          175484*\[Rho]^3 + 489347*\[Rho]^4 - 92700*\[Rho]^5 - 
          192549*\[Rho]^6 + 50548*\[Rho]^7 - 2286*\[Rho]^8 + 410*\[Rho]^9) - 
        (-1 + \[Rho])^2*(199 + 747*\[Rho] - 4455*\[Rho]^2 + 1585*\[Rho]^3 + 
          221973*\[Rho]^4 + 123287*\[Rho]^5 + 33789*\[Rho]^6 + 
          17111*\[Rho]^7 + 1516*\[Rho]^8 - 3002*\[Rho]^9 + 370*\[Rho]^10) - 
        1024*Ec^9*(3740 - 185600*\[Rho] + 429952*\[Rho]^2 - 132754*\[Rho]^3 + 
          854900*\[Rho]^4 - 483170*\[Rho]^5 - 604026*\[Rho]^6 + 
          204419*\[Rho]^7 + 19557*\[Rho]^8 - 1603*\[Rho]^9 - 1595*\[Rho]^10 + 
          220*\[Rho]^11) - 256*Ec^8*(30646 + 401942*\[Rho] - 
          1418546*\[Rho]^2 + 408632*\[Rho]^3 - 711984*\[Rho]^4 + 
          2781270*\[Rho]^5 + 1984390*\[Rho]^6 - 871832*\[Rho]^7 - 
          313731*\[Rho]^8 + 42541*\[Rho]^9 + 31518*\[Rho]^10 - 
          6830*\[Rho]^11 + 370*\[Rho]^12) + 16*Ec*(199 + 529*\[Rho] - 
          6878*\[Rho]^2 + 8296*\[Rho]^3 + 255241*\[Rho]^4 - 321111*\[Rho]^5 - 
          2872*\[Rho]^6 + 59098*\[Rho]^7 - 9126*\[Rho]^8 + 12034*\[Rho]^9 + 
          7962*\[Rho]^10 - 3742*\[Rho]^11 + 370*\[Rho]^12) + 
        256*Ec^7*(27541 + 149942*\[Rho] - 877833*\[Rho]^2 + 208987*\[Rho]^3 + 
          3034608*\[Rho]^4 + 1582339*\[Rho]^5 + 778267*\[Rho]^6 - 
          450052*\[Rho]^7 - 574379*\[Rho]^8 + 95569*\[Rho]^9 + 
          68856*\[Rho]^10 - 19445*\[Rho]^11 + 1480*\[Rho]^12) - 
        16*Ec^2*(1393 + 5143*\[Rho] - 57170*\[Rho]^2 + 28024*\[Rho]^3 + 
          2138131*\[Rho]^4 - 2235453*\[Rho]^5 - 84184*\[Rho]^6 + 
          323350*\[Rho]^7 - 145554*\[Rho]^8 + 91894*\[Rho]^9 + 
          56310*\[Rho]^10 - 26194*\[Rho]^11 + 2590*\[Rho]^12) - 
        128*Ec^6*(25181 + 90490*\[Rho] - 828034*\[Rho]^2 - 66806*\[Rho]^3 + 
          9724884*\[Rho]^4 - 1204842*\[Rho]^5 - 91014*\[Rho]^6 + 
          30362*\[Rho]^7 - 1291475*\[Rho]^8 + 252950*\[Rho]^9 + 
          176244*\[Rho]^10 - 59332*\[Rho]^11 + 5180*\[Rho]^12) + 
        64*Ec^5*(16442 + 60486*\[Rho] - 663062*\[Rho]^2 - 342859*\[Rho]^3 + 
          15681737*\[Rho]^4 - 6580567*\[Rho]^5 - 856877*\[Rho]^6 + 
          734437*\[Rho]^7 - 1874595*\[Rho]^8 + 437577*\[Rho]^9 + 
          290007*\[Rho]^10 - 110886*\[Rho]^11 + 10360*\[Rho]^12) + 
        16*Ec^3*(5919 + 27198*\[Rho] - 279524*\[Rho]^2 - 45727*\[Rho]^3 + 
          10329156*\[Rho]^4 - 8715926*\[Rho]^5 - 551290*\[Rho]^6 + 
          1039184*\[Rho]^7 - 961083*\[Rho]^8 + 388504*\[Rho]^9 + 
          234502*\[Rho]^10 - 105353*\[Rho]^11 + 10360*\[Rho]^12) - 
        32*Ec^4*(9910 + 45540*\[Rho] - 476266*\[Rho]^2 - 278668*\[Rho]^3 + 
          15797633*\[Rho]^4 - 10141945*\[Rho]^5 - 942394*\[Rho]^6 + 
          1123306*\[Rho]^7 - 1729627*\[Rho]^8 + 506567*\[Rho]^9 + 
          318240*\[Rho]^10 - 133866*\[Rho]^11 + 12950*\[Rho]^12) + 
        24*(-1 + 2*Ec)^3*\[Rho]*(60 - 376*\[Rho] - 982*\[Rho]^2 + 
          13631*\[Rho]^3 - 679*\[Rho]^4 - 4020*\[Rho]^5 - 4574*\[Rho]^6 - 
          3403*\[Rho]^7 + 319*\[Rho]^8 + 24*\[Rho]^9 + 20480*Ec^11*\[Rho]*
           (11 + 9*\[Rho]^2) + 1024*Ec^10*\[Rho]*(-586 + 108*\[Rho] - 
            369*\[Rho]^2 + 81*\[Rho]^3) - 5120*Ec^9*(6 - 110*\[Rho] + 
            55*\[Rho]^2 - 7*\[Rho]^3 + 32*\[Rho]^4) + 
          1280*Ec^8*(84 - 226*\[Rho] + 146*\[Rho]^2 + 23*\[Rho]^3 - 
            99*\[Rho]^4 + 24*\[Rho]^5 + 6*\[Rho]^6) - 
          1280*Ec^7*(120 - 196*\[Rho] + 62*\[Rho]^2 - 517*\[Rho]^3 - 
            282*\[Rho]^4 + 232*\[Rho]^5 + 15*\[Rho]^6) - 
          320*Ec^6*(-360 + 838*\[Rho] - 264*\[Rho]^2 + 2177*\[Rho]^3 - 
            485*\[Rho]^4 - 2669*\[Rho]^5 - 301*\[Rho]^6 + 176*\[Rho]^7) - 
          32*Ec^5*(1560 - 5212*\[Rho] - 2664*\[Rho]^2 + 21117*\[Rho]^3 + 
            29537*\[Rho]^4 + 36325*\[Rho]^5 + 6611*\[Rho]^6 - 6523*\[Rho]^7 + 
            319*\[Rho]^8 + 24*\[Rho]^9) + 80*Ec^4*(192 - 910*\[Rho] - 
            3252*\[Rho]^2 + 23244*\[Rho]^3 + 13268*\[Rho]^4 + 
            11076*\[Rho]^5 + 2420*\[Rho]^6 - 3991*\[Rho]^7 + 319*\[Rho]^8 + 
            24*\[Rho]^9) - 10*Ec*(60 - 376*\[Rho] - 1414*\[Rho]^2 + 
            15251*\[Rho]^3 + 1229*\[Rho]^4 - 1860*\[Rho]^5 - 3278*\[Rho]^6 - 
            3403*\[Rho]^7 + 319*\[Rho]^8 + 24*\[Rho]^9) + 
          40*Ec^2*(60 - 376*\[Rho] - 1954*\[Rho]^2 + 17276*\[Rho]^3 + 
            3614*\[Rho]^4 + 840*\[Rho]^5 - 1658*\[Rho]^6 - 3403*\[Rho]^7 + 
            319*\[Rho]^8 + 24*\[Rho]^9) - 80*Ec^3*(72 - 433*\[Rho] - 
            2606*\[Rho]^2 + 19943*\[Rho]^3 + 7063*\[Rho]^4 + 4364*\[Rho]^5 + 
            301*\[Rho]^6 - 3385*\[Rho]^7 + 319*\[Rho]^8 + 24*\[Rho]^9))*
         Log[\[Rho]] - 2160*(1 - 2*Ec)^8*\[Rho]^3*(-12 + 45*\[Rho] + 
          53*\[Rho]^2 + 60*\[Rho]^3 + 36*\[Rho]^4)*Log[\[Rho]]^2)))/
    (540*(-1 + 2*Ec)^3*mb^5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3))


==> anc/Results/ResultsNormMom/Lnorm3.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(6 - 24*Ec + 24*Ec^2 - 896*Ec^6 + 4608*Ec^7 - 7680*Ec^8 + 4096*Ec^9 - 
   98*\[Rho] + 392*Ec*\[Rho] - 392*Ec^2*\[Rho] + 896*Ec^6*\[Rho] - 
   3584*Ec^7*\[Rho] + 3584*Ec^8*\[Rho] - 581*\[Rho]^2 + 3164*Ec*\[Rho]^2 - 
   4844*Ec^2*\[Rho]^2 + 1120*Ec^3*\[Rho]^2 + 560*Ec^4*\[Rho]^2 + 
   448*Ec^5*\[Rho]^2 + 1344*Ec^6*\[Rho]^2 + 595*\[Rho]^3 - 1540*Ec*\[Rho]^3 - 
   140*Ec^2*\[Rho]^3 + 1120*Ec^3*\[Rho]^3 + 560*Ec^4*\[Rho]^3 + 
   448*Ec^5*\[Rho]^3 - 448*Ec^6*\[Rho]^3 + 70*\[Rho]^4 - 280*Ec*\[Rho]^4 + 
   280*Ec^2*\[Rho]^4 + 14*\[Rho]^5 - 56*Ec*\[Rho]^5 + 56*Ec^2*\[Rho]^5 - 
   7*\[Rho]^6 + 28*Ec*\[Rho]^6 - 28*Ec^2*\[Rho]^6 + \[Rho]^7 - 
   4*Ec*\[Rho]^7 + 4*Ec^2*\[Rho]^7 + 420*(1 - 2*Ec)^2*\[Rho]^2*(1 + \[Rho])*
    Log[1 - 2*Ec] - 420*(1 - 2*Ec)^2*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])/
  (112*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
    8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
    64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
    48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
    16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
    12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
     Log[\[Rho]])) + 
 (\[Mu]2\[Pi]^2*(181440*\[Rho]^4*(1 + \[Rho])*Log[1 - 2*Ec]^2*
     (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
         7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
         8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
           2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
      12*\[Rho]^2*Log[\[Rho]]) - 362880*\[Rho]^4*(1 + \[Rho])*Log[1 - 2*Ec]*
     Log[\[Rho]]*(((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 
         16*Ec^4*(-3 + \[Rho]) + 7*\[Rho] + 7*\[Rho]^2 - 
         4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 8*Ec^3*(-2 + \[Rho]^2) + 
         2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 2*\[Rho]^3)))/(1 - 2*Ec)^2 + 
      12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]]) + 
    181440*\[Rho]^4*(1 + \[Rho])*Log[\[Rho]]^2*
     (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
         7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
         8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
           2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
      12*\[Rho]^2*Log[\[Rho]]) - (4*(-1 + 2*Ec + \[Rho])^2*
      (640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 160*Ec^5*(3 + 2*\[Rho] + 
         \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
       16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
       6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
       24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
       12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*
      (10240*Ec^10 - 5120*Ec^9*(3 + \[Rho]) + 192*Ec^6*\[Rho]^2*
        (7 + \[Rho]^2) + 2560*Ec^8*(3 + 2*\[Rho] + \[Rho]^2) - 
       96*Ec^5*\[Rho]^2*(-21 - 7*\[Rho] - \[Rho]^2 + \[Rho]^3) - 
       128*Ec^7*(10 + 10*\[Rho] + 31*\[Rho]^2 + 3*\[Rho]^3) + 
       48*Ec^4*\[Rho]^2*(105 + 70*\[Rho] - 6*\[Rho]^2 - 2*\[Rho]^3 + 
         \[Rho]^4) + 3*(-6 + 92*\[Rho] + 673*\[Rho]^2 + 78*\[Rho]^3 + 
         8*\[Rho]^4 - 6*\[Rho]^5 + \[Rho]^6) - 
       6*Ec*(-18 + 282*\[Rho] + 2353*\[Rho]^2 + 315*\[Rho]^3 + 27*\[Rho]^4 - 
         23*\[Rho]^5 + 4*\[Rho]^6) - 24*Ec^3*(-6 + 98*\[Rho] + 
         1351*\[Rho]^2 + 315*\[Rho]^3 + 6*\[Rho]^4 - 18*\[Rho]^5 + 
         4*\[Rho]^6) + 12*Ec^2*(-18 + 288*\[Rho] + 2891*\[Rho]^2 + 
         476*\[Rho]^3 + 29*\[Rho]^4 - 32*\[Rho]^5 + 6*\[Rho]^6))*
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(1 - 2*Ec)^10 + (144*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
      (10240*Ec^10 - 5120*Ec^9*(3 + \[Rho]) + 192*Ec^6*\[Rho]^2*
        (7 + \[Rho]^2) + 2560*Ec^8*(3 + 2*\[Rho] + \[Rho]^2) - 
       96*Ec^5*\[Rho]^2*(-21 - 7*\[Rho] - \[Rho]^2 + \[Rho]^3) - 
       128*Ec^7*(10 + 10*\[Rho] + 31*\[Rho]^2 + 3*\[Rho]^3) + 
       48*Ec^4*\[Rho]^2*(105 + 70*\[Rho] - 6*\[Rho]^2 - 2*\[Rho]^3 + 
         \[Rho]^4) + 3*(-6 + 92*\[Rho] + 673*\[Rho]^2 + 78*\[Rho]^3 + 
         8*\[Rho]^4 - 6*\[Rho]^5 + \[Rho]^6) - 
       6*Ec*(-18 + 282*\[Rho] + 2353*\[Rho]^2 + 315*\[Rho]^3 + 27*\[Rho]^4 - 
         23*\[Rho]^5 + 4*\[Rho]^6) - 24*Ec^3*(-6 + 98*\[Rho] + 
         1351*\[Rho]^2 + 315*\[Rho]^3 + 6*\[Rho]^4 - 18*\[Rho]^5 + 
         4*\[Rho]^6) + 12*Ec^2*(-18 + 288*\[Rho] + 2891*\[Rho]^2 + 
         476*\[Rho]^3 + 29*\[Rho]^4 - 32*\[Rho]^5 + 6*\[Rho]^6))*
      Log[1 - 2*Ec]*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
       64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(1 - 2*Ec)^6 + (5040*\[Rho]^2*(1 + \[Rho])*
      (-1 + 2*Ec + \[Rho])*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
       160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
         \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
       6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
       24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
       12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[\[Rho]]*
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(1 - 2*Ec)^6 + (5040*\[Rho]^2*(1 + \[Rho])*
      (-1 + 2*Ec + \[Rho])*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
       160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
         \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
       6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
       24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
       12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[1 - 2*Ec]*
      (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
       8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
       64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
       48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
       16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(1 - 2*Ec)^6 + (144*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
      (10240*Ec^10 - 5120*Ec^9*(3 + \[Rho]) + 192*Ec^6*\[Rho]^2*
        (7 + \[Rho]^2) + 2560*Ec^8*(3 + 2*\[Rho] + \[Rho]^2) - 
       96*Ec^5*\[Rho]^2*(-21 - 7*\[Rho] - \[Rho]^2 + \[Rho]^3) - 
       128*Ec^7*(10 + 10*\[Rho] + 31*\[Rho]^2 + 3*\[Rho]^3) + 
       48*Ec^4*\[Rho]^2*(105 + 70*\[Rho] - 6*\[Rho]^2 - 2*\[Rho]^3 + 
         \[Rho]^4) + 3*(-6 + 92*\[Rho] + 673*\[Rho]^2 + 78*\[Rho]^3 + 
         8*\[Rho]^4 - 6*\[Rho]^5 + \[Rho]^6) - 
       6*Ec*(-18 + 282*\[Rho] + 2353*\[Rho]^2 + 315*\[Rho]^3 + 27*\[Rho]^4 - 
         23*\[Rho]^5 + 4*\[Rho]^6) - 24*Ec^3*(-6 + 98*\[Rho] + 
         1351*\[Rho]^2 + 315*\[Rho]^3 + 6*\[Rho]^4 - 18*\[Rho]^5 + 
         4*\[Rho]^6) + 12*Ec^2*(-18 + 288*\[Rho] + 2891*\[Rho]^2 + 
         476*\[Rho]^3 + 29*\[Rho]^4 - 32*\[Rho]^5 + 6*\[Rho]^6))*Log[\[Rho]]*
      (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
       8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
       64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
       48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
       16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(1 - 2*Ec)^6 + 
    ((-1 + 2*Ec + \[Rho])^2*(640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 
        160*Ec^5*(3 + 2*\[Rho] + \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + 
          \[Rho]^3) + 16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
        6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
        24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
        12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))^2*
      (6 - 24*Ec + 24*Ec^2 - 896*Ec^6 + 4608*Ec^7 - 7680*Ec^8 + 4096*Ec^9 - 
       98*\[Rho] + 392*Ec*\[Rho] - 392*Ec^2*\[Rho] + 896*Ec^6*\[Rho] - 
       3584*Ec^7*\[Rho] + 3584*Ec^8*\[Rho] - 581*\[Rho]^2 + 
       3164*Ec*\[Rho]^2 - 4844*Ec^2*\[Rho]^2 + 1120*Ec^3*\[Rho]^2 + 
       560*Ec^4*\[Rho]^2 + 448*Ec^5*\[Rho]^2 + 1344*Ec^6*\[Rho]^2 + 
       595*\[Rho]^3 - 1540*Ec*\[Rho]^3 - 140*Ec^2*\[Rho]^3 + 
       1120*Ec^3*\[Rho]^3 + 560*Ec^4*\[Rho]^3 + 448*Ec^5*\[Rho]^3 - 
       448*Ec^6*\[Rho]^3 + 70*\[Rho]^4 - 280*Ec*\[Rho]^4 + 
       280*Ec^2*\[Rho]^4 + 14*\[Rho]^5 - 56*Ec*\[Rho]^5 + 56*Ec^2*\[Rho]^5 - 
       7*\[Rho]^6 + 28*Ec*\[Rho]^6 - 28*Ec^2*\[Rho]^6 + \[Rho]^7 - 
       4*Ec*\[Rho]^7 + 4*Ec^2*\[Rho]^7 + 420*(1 - 2*Ec)^2*\[Rho]^2*
        (1 + \[Rho])*Log[1 - 2*Ec] - 420*(1 - 2*Ec)^2*\[Rho]^2*(1 + \[Rho])*
        Log[\[Rho]]))/(1 - 2*Ec)^10 - (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
      (640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 160*Ec^5*(3 + 2*\[Rho] + 
         \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
       16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
       6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
       24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
       12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[1 - 2*Ec]*
      (6 - 24*Ec + 24*Ec^2 - 896*Ec^6 + 4608*Ec^7 - 7680*Ec^8 + 4096*Ec^9 - 
       98*\[Rho] + 392*Ec*\[Rho] - 392*Ec^2*\[Rho] + 896*Ec^6*\[Rho] - 
       3584*Ec^7*\[Rho] + 3584*Ec^8*\[Rho] - 581*\[Rho]^2 + 
       3164*Ec*\[Rho]^2 - 4844*Ec^2*\[Rho]^2 + 1120*Ec^3*\[Rho]^2 + 
       560*Ec^4*\[Rho]^2 + 448*Ec^5*\[Rho]^2 + 1344*Ec^6*\[Rho]^2 + 
       595*\[Rho]^3 - 1540*Ec*\[Rho]^3 - 140*Ec^2*\[Rho]^3 + 
       1120*Ec^3*\[Rho]^3 + 560*Ec^4*\[Rho]^3 + 448*Ec^5*\[Rho]^3 - 
       448*Ec^6*\[Rho]^3 + 70*\[Rho]^4 - 280*Ec*\[Rho]^4 + 
       280*Ec^2*\[Rho]^4 + 14*\[Rho]^5 - 56*Ec*\[Rho]^5 + 56*Ec^2*\[Rho]^5 - 
       7*\[Rho]^6 + 28*Ec*\[Rho]^6 - 28*Ec^2*\[Rho]^6 + \[Rho]^7 - 
       4*Ec*\[Rho]^7 + 4*Ec^2*\[Rho]^7 + 420*(1 - 2*Ec)^2*\[Rho]^2*
        (1 + \[Rho])*Log[1 - 2*Ec] - 420*(1 - 2*Ec)^2*\[Rho]^2*(1 + \[Rho])*
        Log[\[Rho]]))/(1 - 2*Ec)^6 + (1296*\[Rho]^4*Log[1 - 2*Ec]^2*
      (6 - 24*Ec + 24*Ec^2 - 896*Ec^6 + 4608*Ec^7 - 7680*Ec^8 + 4096*Ec^9 - 
       98*\[Rho] + 392*Ec*\[Rho] - 392*Ec^2*\[Rho] + 896*Ec^6*\[Rho] - 
       3584*Ec^7*\[Rho] + 3584*Ec^8*\[Rho] - 581*\[Rho]^2 + 
       3164*Ec*\[Rho]^2 - 4844*Ec^2*\[Rho]^2 + 1120*Ec^3*\[Rho]^2 + 
       560*Ec^4*\[Rho]^2 + 448*Ec^5*\[Rho]^2 + 1344*Ec^6*\[Rho]^2 + 
       595*\[Rho]^3 - 1540*Ec*\[Rho]^3 - 140*Ec^2*\[Rho]^3 + 
       1120*Ec^3*\[Rho]^3 + 560*Ec^4*\[Rho]^3 + 448*Ec^5*\[Rho]^3 - 
       448*Ec^6*\[Rho]^3 + 70*\[Rho]^4 - 280*Ec*\[Rho]^4 + 
       280*Ec^2*\[Rho]^4 + 14*\[Rho]^5 - 56*Ec*\[Rho]^5 + 56*Ec^2*\[Rho]^5 - 
       7*\[Rho]^6 + 28*Ec*\[Rho]^6 - 28*Ec^2*\[Rho]^6 + \[Rho]^7 - 
       4*Ec*\[Rho]^7 + 4*Ec^2*\[Rho]^7 + 420*(1 - 2*Ec)^2*\[Rho]^2*
        (1 + \[Rho])*Log[1 - 2*Ec] - 420*(1 - 2*Ec)^2*\[Rho]^2*(1 + \[Rho])*
        Log[\[Rho]]))/(1 - 2*Ec)^2 + (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
      (640*Ec^7 - 320*Ec^6*(3 + \[Rho]) + 160*Ec^5*(3 + 2*\[Rho] + 
         \[Rho]^2) + 3*(1 - 7*\[Rho] - 7*\[Rho]^2 + \[Rho]^3) + 
       16*Ec^4*(-5 - 5*\[Rho] - 29*\[Rho]^2 + 3*\[Rho]^3) - 
       6*Ec*(3 - 22*\[Rho] - 27*\[Rho]^2 + 4*\[Rho]^3) - 
       24*Ec^3*(1 - 8*\[Rho] - 22*\[Rho]^2 + 4*\[Rho]^3) + 
       12*Ec^2*(3 - 23*\[Rho] - 38*\[Rho]^2 + 6*\[Rho]^3))*Log[\[Rho]]*
      (6 - 24*Ec + 24*Ec^2 - 896*Ec^6 + 4608*Ec^7 - 7680*Ec^8 + 4096*Ec^9 - 
       98*\[Rho] + 392*Ec*\[Rho] - 392*Ec^2*\[Rho] + 896*Ec^6*\[Rho] - 
       3584*Ec^7*\[Rho] + 3584*Ec^8*\[Rho] - 581*\[Rho]^2 + 
       3164*Ec*\[Rho]^2 - 4844*Ec^2*\[Rho]^2 + 1120*Ec^3*\[Rho]^2 + 
       560*Ec^4*\[Rho]^2 + 448*Ec^5*\[Rho]^2 + 1344*Ec^6*\[Rho]^2 + 
       595*\[Rho]^3 - 1540*Ec*\[Rho]^3 - 140*Ec^2*\[Rho]^3 + 
       1120*Ec^3*\[Rho]^3 + 560*Ec^4*\[Rho]^3 + 448*Ec^5*\[Rho]^3 - 
       448*Ec^6*\[Rho]^3 + 70*\[Rho]^4 - 280*Ec*\[Rho]^4 + 
       280*Ec^2*\[Rho]^4 + 14*\[Rho]^5 - 56*Ec*\[Rho]^5 + 56*Ec^2*\[Rho]^5 - 
       7*\[Rho]^6 + 28*Ec*\[Rho]^6 - 28*Ec^2*\[Rho]^6 + \[Rho]^7 - 
       4*Ec*\[Rho]^7 + 4*Ec^2*\[Rho]^7 + 420*(1 - 2*Ec)^2*\[Rho]^2*
        (1 + \[Rho])*Log[1 - 2*Ec] - 420*(1 - 2*Ec)^2*\[Rho]^2*(1 + \[Rho])*
        Log[\[Rho]]))/(1 - 2*Ec)^6 - (2592*\[Rho]^4*Log[1 - 2*Ec]*Log[\[Rho]]*
      (6 - 24*Ec + 24*Ec^2 - 896*Ec^6 + 4608*Ec^7 - 7680*Ec^8 + 4096*Ec^9 - 
       98*\[Rho] + 392*Ec*\[Rho] - 392*Ec^2*\[Rho] + 896*Ec^6*\[Rho] - 
       3584*Ec^7*\[Rho] + 3584*Ec^8*\[Rho] - 581*\[Rho]^2 + 
       3164*Ec*\[Rho]^2 - 4844*Ec^2*\[Rho]^2 + 1120*Ec^3*\[Rho]^2 + 
       560*Ec^4*\[Rho]^2 + 448*Ec^5*\[Rho]^2 + 1344*Ec^6*\[Rho]^2 + 
       595*\[Rho]^3 - 1540*Ec*\[Rho]^3 - 140*Ec^2*\[Rho]^3 + 
       1120*Ec^3*\[Rho]^3 + 560*Ec^4*\[Rho]^3 + 448*Ec^5*\[Rho]^3 - 
       448*Ec^6*\[Rho]^3 + 70*\[Rho]^4 - 280*Ec*\[Rho]^4 + 
       280*Ec^2*\[Rho]^4 + 14*\[Rho]^5 - 56*Ec*\[Rho]^5 + 56*Ec^2*\[Rho]^5 - 
       7*\[Rho]^6 + 28*Ec*\[Rho]^6 - 28*Ec^2*\[Rho]^6 + \[Rho]^7 - 
       4*Ec*\[Rho]^7 + 4*Ec^2*\[Rho]^7 + 420*(1 - 2*Ec)^2*\[Rho]^2*
        (1 + \[Rho])*Log[1 - 2*Ec] - 420*(1 - 2*Ec)^2*\[Rho]^2*(1 + \[Rho])*
        Log[\[Rho]]))/(1 - 2*Ec)^2 + (1296*\[Rho]^4*Log[\[Rho]]^2*
      (6 - 24*Ec + 24*Ec^2 - 896*Ec^6 + 4608*Ec^7 - 7680*Ec^8 + 4096*Ec^9 - 
       98*\[Rho] + 392*Ec*\[Rho] - 392*Ec^2*\[Rho] + 896*Ec^6*\[Rho] - 
       3584*Ec^7*\[Rho] + 3584*Ec^8*\[Rho] - 581*\[Rho]^2 + 
       3164*Ec*\[Rho]^2 - 4844*Ec^2*\[Rho]^2 + 1120*Ec^3*\[Rho]^2 + 
       560*Ec^4*\[Rho]^2 + 448*Ec^5*\[Rho]^2 + 1344*Ec^6*\[Rho]^2 + 
       595*\[Rho]^3 - 1540*Ec*\[Rho]^3 - 140*Ec^2*\[Rho]^3 + 
       1120*Ec^3*\[Rho]^3 + 560*Ec^4*\[Rho]^3 + 448*Ec^5*\[Rho]^3 - 
       448*Ec^6*\[Rho]^3 + 70*\[Rho]^4 - 280*Ec*\[Rho]^4 + 
       280*Ec^2*\[Rho]^4 + 14*\[Rho]^5 - 56*Ec*\[Rho]^5 + 56*Ec^2*\[Rho]^5 - 
       7*\[Rho]^6 + 28*Ec*\[Rho]^6 - 28*Ec^2*\[Rho]^6 + \[Rho]^7 - 
       4*Ec*\[Rho]^7 + 4*Ec^2*\[Rho]^7 + 420*(1 - 2*Ec)^2*\[Rho]^2*
        (1 + \[Rho])*Log[1 - 2*Ec] - 420*(1 - 2*Ec)^2*\[Rho]^2*(1 + \[Rho])*
        Log[\[Rho]]))/(1 - 2*Ec)^2))/
  (4032*mb^4*(((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
        7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
        8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
          2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
     12*\[Rho]^2*Log[\[Rho]])^3) + 
 (\[Mu]2G^2*(-30240*\[Rho]^3*(6 - 15*\[Rho] - 25*\[Rho]^2)*Log[1 - 2*Ec]^2*
     (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
         7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
         8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
           2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
      12*\[Rho]^2*Log[\[Rho]]) + 60480*\[Rho]^3*(6 - 15*\[Rho] - 25*\[Rho]^2)*
     Log[1 - 2*Ec]*Log[\[Rho]]*
     (((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
         7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
         8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
           2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
      12*\[Rho]^2*Log[\[Rho]]) - 30240*\[Rho]^3*(6 - 15*\[Rho] - 25*\[Rho]^2)*
     Log[\[Rho]]^2*(((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 
         16*Ec^4*(-3 + \[Rho]) + 7*\[Rho] + 7*\[Rho]^2 - 
         4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 8*Ec^3*(-2 + \[Rho]^2) + 
         2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 2*\[Rho]^3)))/(1 - 2*Ec)^2 + 
      12*\[Rho]^2*Log[1 - 2*Ec] - 12*\[Rho]^2*Log[\[Rho]]) - 
    (2*(-1 + 2*Ec + \[Rho])^2*(9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 
       15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
       16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
       8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
       6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
       12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*
      (530 + 51200*Ec^9 + 2294*\[Rho] - 13981*\[Rho]^2 - 4006*\[Rho]^3 + 
       1244*\[Rho]^4 - 436*\[Rho]^5 + 75*\[Rho]^6 - 
       5120*Ec^8*(3 + 5*\[Rho]) + 512*Ec^7*(-45 + 74*\[Rho] + 25*\[Rho]^2) + 
       64*Ec^6*(140 - 322*\[Rho] - 511*\[Rho]^2 + 75*\[Rho]^3) - 
       32*Ec^5*\[Rho]*(84 - 336*\[Rho] - 61*\[Rho]^2 + 75*\[Rho]^3) + 
       16*Ec^4*\[Rho]*(-210 + 735*\[Rho] + 250*\[Rho]^2 - 136*\[Rho]^3 + 
         75*\[Rho]^4) - 8*Ec^3*\[Rho]*(840 - 2520*\[Rho] - 2140*\[Rho]^2 + 
         386*\[Rho]^3 - 211*\[Rho]^4 + 75*\[Rho]^5) - 
       2*Ec*(1060 + 6578*\[Rho] - 34566*\[Rho]^2 - 11135*\[Rho]^3 + 
         3371*\[Rho]^4 - 1233*\[Rho]^5 + 225*\[Rho]^6) + 
       4*Ec^2*(530 + 5544*\[Rho] - 24465*\[Rho]^2 - 9655*\[Rho]^3 + 
         2724*\[Rho]^4 - 1083*\[Rho]^5 + 225*\[Rho]^6))*
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(1 - 2*Ec)^8 + (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
      (530 + 51200*Ec^9 + 2294*\[Rho] - 13981*\[Rho]^2 - 4006*\[Rho]^3 + 
       1244*\[Rho]^4 - 436*\[Rho]^5 + 75*\[Rho]^6 - 
       5120*Ec^8*(3 + 5*\[Rho]) + 512*Ec^7*(-45 + 74*\[Rho] + 25*\[Rho]^2) + 
       64*Ec^6*(140 - 322*\[Rho] - 511*\[Rho]^2 + 75*\[Rho]^3) - 
       32*Ec^5*\[Rho]*(84 - 336*\[Rho] - 61*\[Rho]^2 + 75*\[Rho]^3) + 
       16*Ec^4*\[Rho]*(-210 + 735*\[Rho] + 250*\[Rho]^2 - 136*\[Rho]^3 + 
         75*\[Rho]^4) - 8*Ec^3*\[Rho]*(840 - 2520*\[Rho] - 2140*\[Rho]^2 + 
         386*\[Rho]^3 - 211*\[Rho]^4 + 75*\[Rho]^5) - 
       2*Ec*(1060 + 6578*\[Rho] - 34566*\[Rho]^2 - 11135*\[Rho]^3 + 
         3371*\[Rho]^4 - 1233*\[Rho]^5 + 225*\[Rho]^6) + 
       4*Ec^2*(530 + 5544*\[Rho] - 24465*\[Rho]^2 - 9655*\[Rho]^3 + 
         2724*\[Rho]^4 - 1083*\[Rho]^5 + 225*\[Rho]^6))*Log[1 - 2*Ec]*
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(-1 + 2*Ec)^5 + (840*\[Rho]*(-1 + 2*Ec + \[Rho])*
      (-6 + 15*\[Rho] + 25*\[Rho]^2)*(9 + 320*Ec^6 - 15*\[Rho] + 
       57*\[Rho]^2 - 15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
       16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
       8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
       6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
       12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]]*
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(-1 + 2*Ec)^5 - (72*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
      (530 + 51200*Ec^9 + 2294*\[Rho] - 13981*\[Rho]^2 - 4006*\[Rho]^3 + 
       1244*\[Rho]^4 - 436*\[Rho]^5 + 75*\[Rho]^6 - 
       5120*Ec^8*(3 + 5*\[Rho]) + 512*Ec^7*(-45 + 74*\[Rho] + 25*\[Rho]^2) + 
       64*Ec^6*(140 - 322*\[Rho] - 511*\[Rho]^2 + 75*\[Rho]^3) - 
       32*Ec^5*\[Rho]*(84 - 336*\[Rho] - 61*\[Rho]^2 + 75*\[Rho]^3) + 
       16*Ec^4*\[Rho]*(-210 + 735*\[Rho] + 250*\[Rho]^2 - 136*\[Rho]^3 + 
         75*\[Rho]^4) - 8*Ec^3*\[Rho]*(840 - 2520*\[Rho] - 2140*\[Rho]^2 + 
         386*\[Rho]^3 - 211*\[Rho]^4 + 75*\[Rho]^5) - 
       2*Ec*(1060 + 6578*\[Rho] - 34566*\[Rho]^2 - 11135*\[Rho]^3 + 
         3371*\[Rho]^4 - 1233*\[Rho]^5 + 225*\[Rho]^6) + 
       4*Ec^2*(530 + 5544*\[Rho] - 24465*\[Rho]^2 - 9655*\[Rho]^3 + 
         2724*\[Rho]^4 - 1083*\[Rho]^5 + 225*\[Rho]^6))*Log[\[Rho]]*
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(-1 + 2*Ec)^5 + (840*\[Rho]*(-1 + 2*Ec + \[Rho])*
      (-6 + 15*\[Rho] + 25*\[Rho]^2)*(9 + 320*Ec^6 - 15*\[Rho] + 
       57*\[Rho]^2 - 15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
       16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
       8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
       6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
       12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[1 - 2*Ec]*
      (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
       8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
       64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
       48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
       16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]]))/(-1 + 2*Ec)^5 + 
    (5*(-1 + 2*Ec + \[Rho])^2*(9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 
        15*\[Rho]^3 - 32*Ec^5*(2 + 5*\[Rho]) + 
        16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
        8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
        6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
        12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))^2*
      (6 - 24*Ec + 24*Ec^2 - 896*Ec^6 + 4608*Ec^7 - 7680*Ec^8 + 4096*Ec^9 - 
       98*\[Rho] + 392*Ec*\[Rho] - 392*Ec^2*\[Rho] + 896*Ec^6*\[Rho] - 
       3584*Ec^7*\[Rho] + 3584*Ec^8*\[Rho] - 581*\[Rho]^2 + 
       3164*Ec*\[Rho]^2 - 4844*Ec^2*\[Rho]^2 + 1120*Ec^3*\[Rho]^2 + 
       560*Ec^4*\[Rho]^2 + 448*Ec^5*\[Rho]^2 + 1344*Ec^6*\[Rho]^2 + 
       595*\[Rho]^3 - 1540*Ec*\[Rho]^3 - 140*Ec^2*\[Rho]^3 + 
       1120*Ec^3*\[Rho]^3 + 560*Ec^4*\[Rho]^3 + 448*Ec^5*\[Rho]^3 - 
       448*Ec^6*\[Rho]^3 + 70*\[Rho]^4 - 280*Ec*\[Rho]^4 + 
       280*Ec^2*\[Rho]^4 + 14*\[Rho]^5 - 56*Ec*\[Rho]^5 + 56*Ec^2*\[Rho]^5 - 
       7*\[Rho]^6 + 28*Ec*\[Rho]^6 - 28*Ec^2*\[Rho]^6 + \[Rho]^7 - 
       4*Ec*\[Rho]^7 + 4*Ec^2*\[Rho]^7 + 420*(1 - 2*Ec)^2*\[Rho]^2*
        (1 + \[Rho])*Log[1 - 2*Ec] - 420*(1 - 2*Ec)^2*\[Rho]^2*(1 + \[Rho])*
        Log[\[Rho]]))/(1 - 2*Ec)^8 - (360*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
      (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
       32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
       8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
       6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
       12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[1 - 2*Ec]*
      (6 - 24*Ec + 24*Ec^2 - 896*Ec^6 + 4608*Ec^7 - 7680*Ec^8 + 4096*Ec^9 - 
       98*\[Rho] + 392*Ec*\[Rho] - 392*Ec^2*\[Rho] + 896*Ec^6*\[Rho] - 
       3584*Ec^7*\[Rho] + 3584*Ec^8*\[Rho] - 581*\[Rho]^2 + 
       3164*Ec*\[Rho]^2 - 4844*Ec^2*\[Rho]^2 + 1120*Ec^3*\[Rho]^2 + 
       560*Ec^4*\[Rho]^2 + 448*Ec^5*\[Rho]^2 + 1344*Ec^6*\[Rho]^2 + 
       595*\[Rho]^3 - 1540*Ec*\[Rho]^3 - 140*Ec^2*\[Rho]^3 + 
       1120*Ec^3*\[Rho]^3 + 560*Ec^4*\[Rho]^3 + 448*Ec^5*\[Rho]^3 - 
       448*Ec^6*\[Rho]^3 + 70*\[Rho]^4 - 280*Ec*\[Rho]^4 + 
       280*Ec^2*\[Rho]^4 + 14*\[Rho]^5 - 56*Ec*\[Rho]^5 + 56*Ec^2*\[Rho]^5 - 
       7*\[Rho]^6 + 28*Ec*\[Rho]^6 - 28*Ec^2*\[Rho]^6 + \[Rho]^7 - 
       4*Ec*\[Rho]^7 + 4*Ec^2*\[Rho]^7 + 420*(1 - 2*Ec)^2*\[Rho]^2*
        (1 + \[Rho])*Log[1 - 2*Ec] - 420*(1 - 2*Ec)^2*\[Rho]^2*(1 + \[Rho])*
        Log[\[Rho]]))/(-1 + 2*Ec)^5 + (6480*\[Rho]^4*Log[1 - 2*Ec]^2*
      (6 - 24*Ec + 24*Ec^2 - 896*Ec^6 + 4608*Ec^7 - 7680*Ec^8 + 4096*Ec^9 - 
       98*\[Rho] + 392*Ec*\[Rho] - 392*Ec^2*\[Rho] + 896*Ec^6*\[Rho] - 
       3584*Ec^7*\[Rho] + 3584*Ec^8*\[Rho] - 581*\[Rho]^2 + 
       3164*Ec*\[Rho]^2 - 4844*Ec^2*\[Rho]^2 + 1120*Ec^3*\[Rho]^2 + 
       560*Ec^4*\[Rho]^2 + 448*Ec^5*\[Rho]^2 + 1344*Ec^6*\[Rho]^2 + 
       595*\[Rho]^3 - 1540*Ec*\[Rho]^3 - 140*Ec^2*\[Rho]^3 + 
       1120*Ec^3*\[Rho]^3 + 560*Ec^4*\[Rho]^3 + 448*Ec^5*\[Rho]^3 - 
       448*Ec^6*\[Rho]^3 + 70*\[Rho]^4 - 280*Ec*\[Rho]^4 + 
       280*Ec^2*\[Rho]^4 + 14*\[Rho]^5 - 56*Ec*\[Rho]^5 + 56*Ec^2*\[Rho]^5 - 
       7*\[Rho]^6 + 28*Ec*\[Rho]^6 - 28*Ec^2*\[Rho]^6 + \[Rho]^7 - 
       4*Ec*\[Rho]^7 + 4*Ec^2*\[Rho]^7 + 420*(1 - 2*Ec)^2*\[Rho]^2*
        (1 + \[Rho])*Log[1 - 2*Ec] - 420*(1 - 2*Ec)^2*\[Rho]^2*(1 + \[Rho])*
        Log[\[Rho]]))/(1 - 2*Ec)^2 + (360*\[Rho]^2*(-1 + 2*Ec + \[Rho])*
      (9 + 320*Ec^6 - 15*\[Rho] + 57*\[Rho]^2 - 15*\[Rho]^3 - 
       32*Ec^5*(2 + 5*\[Rho]) + 16*Ec^4*(-11 + 21*\[Rho] + 5*\[Rho]^2) + 
       8*Ec^3*(8 - 16*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) + 
       6*Ec*(-6 + 13*\[Rho] - 52*\[Rho]^2 + 15*\[Rho]^3) - 
       12*Ec^2*(-3 + 8*\[Rho] - 42*\[Rho]^2 + 15*\[Rho]^3))*Log[\[Rho]]*
      (6 - 24*Ec + 24*Ec^2 - 896*Ec^6 + 4608*Ec^7 - 7680*Ec^8 + 4096*Ec^9 - 
       98*\[Rho] + 392*Ec*\[Rho] - 392*Ec^2*\[Rho] + 896*Ec^6*\[Rho] - 
       3584*Ec^7*\[Rho] + 3584*Ec^8*\[Rho] - 581*\[Rho]^2 + 
       3164*Ec*\[Rho]^2 - 4844*Ec^2*\[Rho]^2 + 1120*Ec^3*\[Rho]^2 + 
       560*Ec^4*\[Rho]^2 + 448*Ec^5*\[Rho]^2 + 1344*Ec^6*\[Rho]^2 + 
       595*\[Rho]^3 - 1540*Ec*\[Rho]^3 - 140*Ec^2*\[Rho]^3 + 
       1120*Ec^3*\[Rho]^3 + 560*Ec^4*\[Rho]^3 + 448*Ec^5*\[Rho]^3 - 
       448*Ec^6*\[Rho]^3 + 70*\[Rho]^4 - 280*Ec*\[Rho]^4 + 
       280*Ec^2*\[Rho]^4 + 14*\[Rho]^5 - 56*Ec*\[Rho]^5 + 56*Ec^2*\[Rho]^5 - 
       7*\[Rho]^6 + 28*Ec*\[Rho]^6 - 28*Ec^2*\[Rho]^6 + \[Rho]^7 - 
       4*Ec*\[Rho]^7 + 4*Ec^2*\[Rho]^7 + 420*(1 - 2*Ec)^2*\[Rho]^2*
        (1 + \[Rho])*Log[1 - 2*Ec] - 420*(1 - 2*Ec)^2*\[Rho]^2*(1 + \[Rho])*
        Log[\[Rho]]))/(-1 + 2*Ec)^5 - (12960*\[Rho]^4*Log[1 - 2*Ec]*
      Log[\[Rho]]*(6 - 24*Ec + 24*Ec^2 - 896*Ec^6 + 4608*Ec^7 - 7680*Ec^8 + 
       4096*Ec^9 - 98*\[Rho] + 392*Ec*\[Rho] - 392*Ec^2*\[Rho] + 
       896*Ec^6*\[Rho] - 3584*Ec^7*\[Rho] + 3584*Ec^8*\[Rho] - 581*\[Rho]^2 + 
       3164*Ec*\[Rho]^2 - 4844*Ec^2*\[Rho]^2 + 1120*Ec^3*\[Rho]^2 + 
       560*Ec^4*\[Rho]^2 + 448*Ec^5*\[Rho]^2 + 1344*Ec^6*\[Rho]^2 + 
       595*\[Rho]^3 - 1540*Ec*\[Rho]^3 - 140*Ec^2*\[Rho]^3 + 
       1120*Ec^3*\[Rho]^3 + 560*Ec^4*\[Rho]^3 + 448*Ec^5*\[Rho]^3 - 
       448*Ec^6*\[Rho]^3 + 70*\[Rho]^4 - 280*Ec*\[Rho]^4 + 
       280*Ec^2*\[Rho]^4 + 14*\[Rho]^5 - 56*Ec*\[Rho]^5 + 56*Ec^2*\[Rho]^5 - 
       7*\[Rho]^6 + 28*Ec*\[Rho]^6 - 28*Ec^2*\[Rho]^6 + \[Rho]^7 - 
       4*Ec*\[Rho]^7 + 4*Ec^2*\[Rho]^7 + 420*(1 - 2*Ec)^2*\[Rho]^2*
        (1 + \[Rho])*Log[1 - 2*Ec] - 420*(1 - 2*Ec)^2*\[Rho]^2*(1 + \[Rho])*
        Log[\[Rho]]))/(1 - 2*Ec)^2 + (6480*\[Rho]^4*Log[\[Rho]]^2*
      (6 - 24*Ec + 24*Ec^2 - 896*Ec^6 + 4608*Ec^7 - 7680*Ec^8 + 4096*Ec^9 - 
       98*\[Rho] + 392*Ec*\[Rho] - 392*Ec^2*\[Rho] + 896*Ec^6*\[Rho] - 
       3584*Ec^7*\[Rho] + 3584*Ec^8*\[Rho] - 581*\[Rho]^2 + 
       3164*Ec*\[Rho]^2 - 4844*Ec^2*\[Rho]^2 + 1120*Ec^3*\[Rho]^2 + 
       560*Ec^4*\[Rho]^2 + 448*Ec^5*\[Rho]^2 + 1344*Ec^6*\[Rho]^2 + 
       595*\[Rho]^3 - 1540*Ec*\[Rho]^3 - 140*Ec^2*\[Rho]^3 + 
       1120*Ec^3*\[Rho]^3 + 560*Ec^4*\[Rho]^3 + 448*Ec^5*\[Rho]^3 - 
       448*Ec^6*\[Rho]^3 + 70*\[Rho]^4 - 280*Ec*\[Rho]^4 + 
       280*Ec^2*\[Rho]^4 + 14*\[Rho]^5 - 56*Ec*\[Rho]^5 + 56*Ec^2*\[Rho]^5 - 
       7*\[Rho]^6 + 28*Ec*\[Rho]^6 - 28*Ec^2*\[Rho]^6 + \[Rho]^7 - 
       4*Ec*\[Rho]^7 + 4*Ec^2*\[Rho]^7 + 420*(1 - 2*Ec)^2*\[Rho]^2*
        (1 + \[Rho])*Log[1 - 2*Ec] - 420*(1 - 2*Ec)^2*\[Rho]^2*(1 + \[Rho])*
        Log[\[Rho]]))/(1 - 2*Ec)^2))/
  (20160*mb^4*(((-1 + 2*Ec + \[Rho])*(-1 + 32*Ec^5 + 16*Ec^4*(-3 + \[Rho]) + 
        7*\[Rho] + 7*\[Rho]^2 - 4*Ec^2*(-5 + \[Rho])*\[Rho]^2 - \[Rho]^3 - 
        8*Ec^3*(-2 + \[Rho]^2) + 2*Ec*(1 - 8*\[Rho] - 13*\[Rho]^2 + 
          2*\[Rho]^3)))/(1 - 2*Ec)^2 + 12*\[Rho]^2*Log[1 - 2*Ec] - 
     12*\[Rho]^2*Log[\[Rho]])^3) + 
 (\[Rho]3LS*((-1 + 2*Ec + \[Rho])^2*(6 + 16384*Ec^13*(-1 + \[Rho]) - 
      294*\[Rho] - 6735*\[Rho]^2 + 7995*\[Rho]^3 - 37995*\[Rho]^4 + 
      3711*\[Rho]^5 + 4551*\[Rho]^6 - 1923*\[Rho]^7 + 477*\[Rho]^8 - 
      33*\[Rho]^9 - 8192*Ec^12*(-3 + \[Rho] + 2*\[Rho]^2) - 
      2048*Ec^11*(6 + 2*\[Rho] - 245*\[Rho]^2 + 75*\[Rho]^3) - 
      1024*Ec^10*(62 - 130*\[Rho] + 1671*\[Rho]^2 - 719*\[Rho]^3 + 
        86*\[Rho]^4) + 512*Ec^9*(318 - 718*\[Rho] + 4679*\[Rho]^2 - 
        2117*\[Rho]^3 + 245*\[Rho]^4 + 37*\[Rho]^5) + 
      256*Ec^8*(-570 + 1262*\[Rho] - 6265*\[Rho]^2 + 2401*\[Rho]^3 + 
        269*\[Rho]^4 - 257*\[Rho]^5 + 12*\[Rho]^6) - 
      128*Ec^7*(-484 + 1120*\[Rho] - 5580*\[Rho]^2 + 332*\[Rho]^3 - 
        2838*\[Rho]^4 + 1618*\[Rho]^5 - 367*\[Rho]^6 + 61*\[Rho]^7) + 
      64*Ec^6*(-348 + 1608*\[Rho] - 8428*\[Rho]^2 + 4520*\[Rho]^3 - 
        9934*\[Rho]^4 + 5246*\[Rho]^5 - 1193*\[Rho]^6 + 193*\[Rho]^7 + 
        14*\[Rho]^8) + 32*Ec^5*(414 - 2658*\[Rho] + 10700*\[Rho]^2 - 
        10180*\[Rho]^3 + 16010*\[Rho]^4 - 2026*\[Rho]^5 - 1385*\[Rho]^6 + 
        715*\[Rho]^7 - 367*\[Rho]^8 + 33*\[Rho]^9) + 
      6*Ec*(-6 + 298*\[Rho] + 7539*\[Rho]^2 - 10265*\[Rho]^3 + 
        52131*\[Rho]^4 - 4249*\[Rho]^5 - 7499*\[Rho]^6 + 3089*\[Rho]^7 - 
        773*\[Rho]^8 + 55*\[Rho]^9) - 12*Ec^2*(-6 + 302*\[Rho] + 
        8835*\[Rho]^2 - 13039*\[Rho]^3 + 78540*\[Rho]^4 - 5054*\[Rho]^5 - 
        14341*\[Rho]^6 + 5773*\[Rho]^7 - 1480*\[Rho]^8 + 110*\[Rho]^9) + 
      24*Ec^3*(30 - 90*\[Rho] + 4225*\[Rho]^2 - 4599*\[Rho]^3 + 
        58590*\[Rho]^4 - 1050*\[Rho]^5 - 13071*\[Rho]^6 + 5121*\[Rho]^7 - 
        1386*\[Rho]^8 + 110*\[Rho]^9) - 16*Ec^4*(330 - 2074*\[Rho] + 
        6888*\[Rho]^2 - 2544*\[Rho]^3 + 67218*\[Rho]^4 + 4358*\[Rho]^5 - 
        16335*\[Rho]^6 + 6235*\[Rho]^7 - 1913*\[Rho]^8 + 165*\[Rho]^9)) + 
    15120*(-1 + 2*Ec)^5*\[Rho]^4*(1 + \[Rho])*Log[1 - 2*Ec]^2 - 
    12*(-1 + 2*Ec)*\[Rho]^2*(65536*Ec^11 - 12288*Ec^9*(-15 + 7*\[Rho]) + 
      2048*Ec^10*(-85 + 21*\[Rho]) + 5376*Ec^6*(-3 - 2*\[Rho] - 3*\[Rho]^2 + 
        4*\[Rho]^3) - 512*Ec^7*(-85 + 7*\[Rho] - 105*\[Rho]^2 + 
        35*\[Rho]^3) + 256*Ec^8*(-415 + 217*\[Rho] - 105*\[Rho]^2 + 
        35*\[Rho]^3) - 896*Ec^5*(-5 - 5*\[Rho] - 69*\[Rho]^2 - 49*\[Rho]^3 + 
        20*\[Rho]^4) + 96*Ec^3*(83 + 35*\[Rho] + 1855*\[Rho]^2 + 
        875*\[Rho]^3 - 1435*\[Rho]^4 + 497*\[Rho]^5 - 105*\[Rho]^6 + 
        15*\[Rho]^7) - 3*(83 + 35*\[Rho] + 805*\[Rho]^2 - 35*\[Rho]^3 - 
        1295*\[Rho]^4 + 497*\[Rho]^5 - 105*\[Rho]^6 + 15*\[Rho]^7) + 
      24*Ec*(83 + 35*\[Rho] + 1015*\[Rho]^2 + 175*\[Rho]^3 - 1295*\[Rho]^4 + 
        497*\[Rho]^5 - 105*\[Rho]^6 + 15*\[Rho]^7) - 
      72*Ec^2*(83 + 35*\[Rho] + 1295*\[Rho]^2 + 455*\[Rho]^3 - 
        1295*\[Rho]^4 + 497*\[Rho]^5 - 105*\[Rho]^6 + 15*\[Rho]^7) - 
      16*Ec^4*(284 + 140*\[Rho] + 10710*\[Rho]^2 + 6370*\[Rho]^3 - 
        5705*\[Rho]^4 + 1491*\[Rho]^5 - 315*\[Rho]^6 + 45*\[Rho]^7))*
     Log[\[Rho]] + 15120*(-1 + 2*Ec)^5*\[Rho]^4*(1 + \[Rho])*Log[\[Rho]]^2 + 
    12*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*(65536*Ec^11 - 
      12288*Ec^9*(-15 + 7*\[Rho]) + 2048*Ec^10*(-85 + 21*\[Rho]) + 
      5376*Ec^6*(-3 - 2*\[Rho] - 3*\[Rho]^2 + 4*\[Rho]^3) - 
      512*Ec^7*(-85 + 7*\[Rho] - 105*\[Rho]^2 + 35*\[Rho]^3) + 
      256*Ec^8*(-415 + 217*\[Rho] - 105*\[Rho]^2 + 35*\[Rho]^3) - 
      896*Ec^5*(-5 - 5*\[Rho] - 69*\[Rho]^2 - 49*\[Rho]^3 + 20*\[Rho]^4) + 
      96*Ec^3*(83 + 35*\[Rho] + 1855*\[Rho]^2 + 875*\[Rho]^3 - 
        1435*\[Rho]^4 + 497*\[Rho]^5 - 105*\[Rho]^6 + 15*\[Rho]^7) - 
      3*(83 + 35*\[Rho] + 805*\[Rho]^2 - 35*\[Rho]^3 - 1295*\[Rho]^4 + 
        497*\[Rho]^5 - 105*\[Rho]^6 + 15*\[Rho]^7) + 
      24*Ec*(83 + 35*\[Rho] + 1015*\[Rho]^2 + 175*\[Rho]^3 - 1295*\[Rho]^4 + 
        497*\[Rho]^5 - 105*\[Rho]^6 + 15*\[Rho]^7) - 
      72*Ec^2*(83 + 35*\[Rho] + 1295*\[Rho]^2 + 455*\[Rho]^3 - 
        1295*\[Rho]^4 + 497*\[Rho]^5 - 105*\[Rho]^6 + 15*\[Rho]^7) - 
      16*Ec^4*(284 + 140*\[Rho] + 10710*\[Rho]^2 + 6370*\[Rho]^3 - 
        5705*\[Rho]^4 + 1491*\[Rho]^5 - 315*\[Rho]^6 + 45*\[Rho]^7) - 
      2520*(1 - 2*Ec)^4*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])))/
  (672*(-1 + 2*Ec)*mb^3*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) - (m1*(210 - 2940*Ec + 17640*Ec^2 - 62640*Ec^3 + 
    174720*Ec^4 - 510720*Ec^5 + 1456000*Ec^6 - 3180800*Ec^7 + 4838400*Ec^8 - 
    5232640*Ec^9 + 4495360*Ec^10 - 3297280*Ec^11 + 1146880*Ec^12 + 
    2293760*Ec^13 - 5734400*Ec^14 + 6881280*Ec^15 - 4587520*Ec^16 + 
    1310720*Ec^17 - 5110*\[Rho] + 71540*Ec*\[Rho] - 429240*Ec^2*\[Rho] + 
    1497360*Ec^3*\[Rho] - 3848320*Ec^4*\[Rho] + 9793280*Ec^5*\[Rho] - 
    25576320*Ec^6*\[Rho] + 53858560*Ec^7*\[Rho] - 78848000*Ec^8*\[Rho] + 
    77987840*Ec^9*\[Rho] - 55674880*Ec^10*\[Rho] + 33976320*Ec^11*\[Rho] - 
    17203200*Ec^12*\[Rho] + 2293760*Ec^13*\[Rho] + 5734400*Ec^14*\[Rho] - 
    6881280*Ec^15*\[Rho] + 4587520*Ec^16*\[Rho] - 1310720*Ec^17*\[Rho] + 
    7105*\[Rho]^2 - 65030*Ec*\[Rho]^2 + 149100*Ec^2*\[Rho]^2 + 
    780280*Ec^3*\[Rho]^2 - 8579760*Ec^4*\[Rho]^2 + 46033568*Ec^5*\[Rho]^2 - 
    167792960*Ec^6*\[Rho]^2 + 416973184*Ec^7*\[Rho]^2 - 
    686621952*Ec^8*\[Rho]^2 + 718953984*Ec^9*\[Rho]^2 - 
    444742656*Ec^10*\[Rho]^2 + 142829568*Ec^11*\[Rho]^2 - 
    24973312*Ec^12*\[Rho]^2 + 11001856*Ec^13*\[Rho]^2 - 
    6406144*Ec^14*\[Rho]^2 + 2654208*Ec^15*\[Rho]^2 + 185185*\[Rho]^3 - 
    2880710*Ec*\[Rho]^3 + 19301100*Ec^2*\[Rho]^3 - 73223560*Ec^3*\[Rho]^3 + 
    176601040*Ec^4*\[Rho]^3 - 300756064*Ec^5*\[Rho]^3 + 
    424750016*Ec^6*\[Rho]^3 - 560780416*Ec^7*\[Rho]^3 + 
    605602560*Ec^8*\[Rho]^3 - 402895360*Ec^9*\[Rho]^3 + 
    117007360*Ec^10*\[Rho]^3 - 25188352*Ec^11*\[Rho]^3 + 
    43380736*Ec^12*\[Rho]^3 - 29630464*Ec^13*\[Rho]^3 + 
    10436608*Ec^14*\[Rho]^3 - 884736*Ec^15*\[Rho]^3 - 191800*\[Rho]^4 + 
    1961960*Ec*\[Rho]^4 - 6003480*Ec^2*\[Rho]^4 - 6327440*Ec^3*\[Rho]^4 + 
    88483360*Ec^4*\[Rho]^4 - 247493568*Ec^5*\[Rho]^4 + 
    331844352*Ec^6*\[Rho]^4 - 218455552*Ec^7*\[Rho]^4 + 
    80568320*Ec^8*\[Rho]^4 - 64239616*Ec^9*\[Rho]^4 + 
    34965504*Ec^10*\[Rho]^4 + 17575936*Ec^11*\[Rho]^4 - 
    19668992*Ec^12*\[Rho]^4 + 9289728*Ec^13*\[Rho]^4 - 
    1835008*Ec^14*\[Rho]^4 - 178360*\[Rho]^5 + 3232040*Ec*\[Rho]^5 - 
    23831640*Ec^2*\[Rho]^5 + 94692080*Ec^3*\[Rho]^5 - 
    222820640*Ec^4*\[Rho]^5 + 312643520*Ec^5*\[Rho]^5 - 
    244667136*Ec^6*\[Rho]^5 + 95194624*Ec^7*\[Rho]^5 - 
    22636544*Ec^8*\[Rho]^5 + 243712*Ec^9*\[Rho]^5 + 10020864*Ec^10*\[Rho]^5 - 
    6393856*Ec^11*\[Rho]^5 + 2007040*Ec^12*\[Rho]^5 - 573440*Ec^13*\[Rho]^5 + 
    182770*\[Rho]^6 - 2294180*Ec*\[Rho]^6 + 11912880*Ec^2*\[Rho]^6 - 
    32623360*Ec^3*\[Rho]^6 + 48838720*Ec^4*\[Rho]^6 - 
    30580480*Ec^5*\[Rho]^6 - 11800320*Ec^6*\[Rho]^6 + 
    29962240*Ec^7*\[Rho]^6 - 25034240*Ec^8*\[Rho]^6 + 
    13181952*Ec^9*\[Rho]^6 - 5562368*Ec^10*\[Rho]^6 + 802816*Ec^11*\[Rho]^6 + 
    770*\[Rho]^7 - 28420*Ec*\[Rho]^7 + 294000*Ec^2*\[Rho]^7 - 
    1514880*Ec^3*\[Rho]^7 + 4623360*Ec^4*\[Rho]^7 - 8577408*Ec^5*\[Rho]^7 + 
    9954560*Ec^6*\[Rho]^7 - 7798784*Ec^7*\[Rho]^7 + 4777472*Ec^8*\[Rho]^7 - 
    3003392*Ec^9*\[Rho]^7 + 1056768*Ec^10*\[Rho]^7 - 114688*Ec^11*\[Rho]^7 + 
    1190*\[Rho]^8 - 22540*Ec*\[Rho]^8 + 176400*Ec^2*\[Rho]^8 - 
    765440*Ec^3*\[Rho]^8 + 2052960*Ec^4*\[Rho]^8 - 3430336*Ec^5*\[Rho]^8 + 
    3426304*Ec^6*\[Rho]^8 - 1795584*Ec^7*\[Rho]^8 + 143360*Ec^8*\[Rho]^8 + 
    286720*Ec^9*\[Rho]^8 - 81920*Ec^10*\[Rho]^8 - 2450*\[Rho]^9 + 
    35140*Ec*\[Rho]^9 - 216720*Ec^2*\[Rho]^9 + 751040*Ec^3*\[Rho]^9 - 
    1604960*Ec^4*\[Rho]^9 + 2141888*Ec^5*\[Rho]^9 - 1729792*Ec^6*\[Rho]^9 + 
    796672*Ec^7*\[Rho]^9 - 163840*Ec^8*\[Rho]^9 + 525*\[Rho]^10 - 
    7350*Ec*\[Rho]^10 + 44100*Ec^2*\[Rho]^10 - 147640*Ec^3*\[Rho]^10 + 
    300720*Ec^4*\[Rho]^10 - 375200*Ec^5*\[Rho]^10 + 273856*Ec^6*\[Rho]^10 - 
    106624*Ec^7*\[Rho]^10 + 16384*Ec^8*\[Rho]^10 - 35*\[Rho]^11 + 
    490*Ec*\[Rho]^11 - 2940*Ec^2*\[Rho]^11 + 9800*Ec^3*\[Rho]^11 - 
    19600*Ec^4*\[Rho]^11 + 23520*Ec^5*\[Rho]^11 - 15680*Ec^6*\[Rho]^11 + 
    4480*Ec^7*\[Rho]^11 - 176400*(-1 + 2*Ec)^7*\[Rho]^4*(1 + \[Rho])*
     Log[1 - 2*Ec]^2 - 84*(-1 + 2*Ec)*\[Rho]^2*(-122880*Ec^11*(-1 + \[Rho]) + 
      40960*Ec^12*(-1 + \[Rho]) + 1024*Ec^10*(-325 - 25*\[Rho] - 9*\[Rho]^2 + 
        3*\[Rho]^3) + 3840*Ec^8*(-345 - 165*\[Rho] + 157*\[Rho]^2 + 
        5*\[Rho]^3) - 1024*Ec^9*(-825 - 425*\[Rho] + 173*\[Rho]^2 + 
        9*\[Rho]^3) + 5120*Ec^7*(239 + 86*\[Rho] - 183*\[Rho]^2 - 
        22*\[Rho]^3 + 8*\[Rho]^4) - 300*Ec^2*(41 - 343*\[Rho] - 
        1169*\[Rho]^2 + 567*\[Rho]^3 + 315*\[Rho]^4 - 21*\[Rho]^5 - 
        7*\[Rho]^6 + \[Rho]^7) + 60*Ec*(41 - 343*\[Rho] - 1001*\[Rho]^2 + 
        735*\[Rho]^3 + 315*\[Rho]^4 - 21*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) - 
      5*(41 - 343*\[Rho] - 861*\[Rho]^2 + 875*\[Rho]^3 + 315*\[Rho]^4 - 
        21*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) + 
      800*Ec^3*(45 - 343*\[Rho] - 1387*\[Rho]^2 + 357*\[Rho]^3 + 
        319*\[Rho]^4 - 21*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) + 
      960*Ec^5*(276 - 308*\[Rho] - 2374*\[Rho]^2 - 378*\[Rho]^3 + 
        375*\[Rho]^4 - 21*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) - 
      320*Ec^6*(2168 + 180*\[Rho] - 4918*\[Rho]^2 - 1334*\[Rho]^3 + 
        559*\[Rho]^4 - 21*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) - 
      400*Ec^4*(226 - 1022*\[Rho] - 5148*\[Rho]^2 + 224*\[Rho]^3 + 
        1013*\[Rho]^4 - 63*\[Rho]^5 - 21*\[Rho]^6 + 3*\[Rho]^7))*
     Log[\[Rho]] - 176400*(-1 + 2*Ec)^7*\[Rho]^4*(1 + \[Rho])*Log[\[Rho]]^2 + 
    84*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*(-122880*Ec^11*(-1 + \[Rho]) + 
      40960*Ec^12*(-1 + \[Rho]) + 1024*Ec^10*(-325 - 25*\[Rho] - 9*\[Rho]^2 + 
        3*\[Rho]^3) + 3840*Ec^8*(-345 - 165*\[Rho] + 157*\[Rho]^2 + 
        5*\[Rho]^3) - 1024*Ec^9*(-825 - 425*\[Rho] + 173*\[Rho]^2 + 
        9*\[Rho]^3) + 5120*Ec^7*(239 + 86*\[Rho] - 183*\[Rho]^2 - 
        22*\[Rho]^3 + 8*\[Rho]^4) - 300*Ec^2*(41 - 343*\[Rho] - 
        1169*\[Rho]^2 + 567*\[Rho]^3 + 315*\[Rho]^4 - 21*\[Rho]^5 - 
        7*\[Rho]^6 + \[Rho]^7) + 60*Ec*(41 - 343*\[Rho] - 1001*\[Rho]^2 + 
        735*\[Rho]^3 + 315*\[Rho]^4 - 21*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) - 
      5*(41 - 343*\[Rho] - 861*\[Rho]^2 + 875*\[Rho]^3 + 315*\[Rho]^4 - 
        21*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) + 
      800*Ec^3*(45 - 343*\[Rho] - 1387*\[Rho]^2 + 357*\[Rho]^3 + 
        319*\[Rho]^4 - 21*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) + 
      960*Ec^5*(276 - 308*\[Rho] - 2374*\[Rho]^2 - 378*\[Rho]^3 + 
        375*\[Rho]^4 - 21*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) - 
      320*Ec^6*(2168 + 180*\[Rho] - 4918*\[Rho]^2 - 1334*\[Rho]^3 + 
        559*\[Rho]^4 - 21*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) - 
      400*Ec^4*(226 - 1022*\[Rho] - 5148*\[Rho]^2 + 224*\[Rho]^3 + 
        1013*\[Rho]^4 - 63*\[Rho]^5 - 21*\[Rho]^6 + 3*\[Rho]^7) + 
      4200*(1 - 2*Ec)^6*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])))/
  (4480*(-1 + 2*Ec)^3*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m3*(16710 - 214440*Ec + 1155720*Ec^2 - 3649760*Ec^3 + 9637440*Ec^4 - 
    29301120*Ec^5 + 82644480*Ec^6 - 163893760*Ec^7 + 215477760*Ec^8 - 
    210984960*Ec^9 + 211630080*Ec^10 - 226344960*Ec^11 + 173424640*Ec^12 - 
    70778880*Ec^13 + 13762560*Ec^14 - 3932160*Ec^15 + 1310720*Ec^16 - 
    179612*\[Rho] + 2257824*Ec*\[Rho] - 11904000*Ec^2*\[Rho] + 
    35042272*Ec^3*\[Rho] - 71448096*Ec^4*\[Rho] + 143050752*Ec^5*\[Rho] - 
    313435776*Ec^6*\[Rho] + 550809600*Ec^7*\[Rho] - 646775808*Ec^8*\[Rho] + 
    541179904*Ec^9*\[Rho] - 450084864*Ec^10*\[Rho] + 403808256*Ec^11*\[Rho] - 
    247193600*Ec^12*\[Rho] + 62128128*Ec^13*\[Rho] + 11698176*Ec^14*\[Rho] - 
    9437184*Ec^15*\[Rho] + 630061*\[Rho]^2 - 7677492*Ec*\[Rho]^2 + 
    39088020*Ec^2*\[Rho]^2 - 108190352*Ec^3*\[Rho]^2 + 
    185865744*Ec^4*\[Rho]^2 - 250662144*Ec^5*\[Rho]^2 + 
    364075968*Ec^6*\[Rho]^2 - 496419840*Ec^7*\[Rho]^2 + 
    495744768*Ec^8*\[Rho]^2 - 504697856*Ec^9*\[Rho]^2 + 
    722832384*Ec^10*\[Rho]^2 - 826994688*Ec^11*\[Rho]^2 + 
    561295360*Ec^12*\[Rho]^2 - 204177408*Ec^13*\[Rho]^2 + 
    27672576*Ec^14*\[Rho]^2 - 719125*\[Rho]^3 + 7132452*Ec*\[Rho]^3 - 
    25913892*Ec^2*\[Rho]^3 + 33321280*Ec^3*\[Rho]^3 + 
    25853680*Ec^4*\[Rho]^3 - 105364800*Ec^5*\[Rho]^3 + 
    57787712*Ec^6*\[Rho]^3 + 78453248*Ec^7*\[Rho]^3 - 
    205843200*Ec^8*\[Rho]^3 + 472826880*Ec^9*\[Rho]^3 - 
    854912000*Ec^10*\[Rho]^3 + 981393408*Ec^11*\[Rho]^3 - 
    669216768*Ec^12*\[Rho]^3 + 236175360*Ec^13*\[Rho]^3 - 
    33177600*Ec^14*\[Rho]^3 + 811504*\[Rho]^4 - 8818248*Ec*\[Rho]^4 + 
    40084440*Ec^2*\[Rho]^4 - 104941248*Ec^3*\[Rho]^4 + 
    194624544*Ec^4*\[Rho]^4 - 293447808*Ec^5*\[Rho]^4 + 
    366922368*Ec^6*\[Rho]^4 - 404414208*Ec^7*\[Rho]^4 + 
    437715456*Ec^8*\[Rho]^4 - 474948608*Ec^9*\[Rho]^4 + 
    555110400*Ec^10*\[Rho]^4 - 532598784*Ec^11*\[Rho]^4 + 
    286457856*Ec^12*\[Rho]^4 - 61194240*Ec^13*\[Rho]^4 - 1523228*\[Rho]^5 + 
    18240936*Ec*\[Rho]^5 - 91280280*Ec^2*\[Rho]^5 + 261680160*Ec^3*\[Rho]^5 - 
    476162400*Ec^4*\[Rho]^5 + 568415232*Ec^5*\[Rho]^5 - 
    514948224*Ec^6*\[Rho]^5 + 499376640*Ec^7*\[Rho]^5 - 
    465615360*Ec^8*\[Rho]^5 + 301557760*Ec^9*\[Rho]^5 - 
    156291072*Ec^10*\[Rho]^5 + 91521024*Ec^11*\[Rho]^5 - 
    30965760*Ec^12*\[Rho]^5 + 1181642*\[Rho]^6 - 12540864*Ec*\[Rho]^6 + 
    52871280*Ec^2*\[Rho]^6 - 117168352*Ec^3*\[Rho]^6 + 
    130492096*Ec^4*\[Rho]^6 - 54811008*Ec^5*\[Rho]^6 + 
    53251968*Ec^6*\[Rho]^6 - 191797760*Ec^7*\[Rho]^6 + 
    229737984*Ec^8*\[Rho]^6 - 93714432*Ec^9*\[Rho]^6 + 
    3483648*Ec^10*\[Rho]^6 - 17186*\[Rho]^7 - 1101168*Ec*\[Rho]^7 + 
    13350240*Ec^2*\[Rho]^7 - 63680608*Ec^3*\[Rho]^7 + 
    156714816*Ec^4*\[Rho]^7 - 203589888*Ec^5*\[Rho]^7 + 
    109530496*Ec^6*\[Rho]^7 + 33438720*Ec^7*\[Rho]^7 - 
    65370624*Ec^8*\[Rho]^7 + 21055488*Ec^9*\[Rho]^7 - 645120*Ec^10*\[Rho]^7 - 
    312950*\[Rho]^8 + 4135248*Ec*\[Rho]^8 - 22955328*Ec^2*\[Rho]^8 + 
    69276320*Ec^3*\[Rho]^8 - 123047520*Ec^4*\[Rho]^8 + 
    128515200*Ec^5*\[Rho]^8 - 70551296*Ec^6*\[Rho]^8 + 
    9359616*Ec^7*\[Rho]^8 + 8678400*Ec^8*\[Rho]^8 - 2903040*Ec^9*\[Rho]^8 + 
    143096*\[Rho]^9 - 1785192*Ec*\[Rho]^9 + 9334200*Ec^2*\[Rho]^9 - 
    26420992*Ec^3*\[Rho]^9 + 43856896*Ec^4*\[Rho]^9 - 
    43090560*Ec^5*\[Rho]^9 + 23626368*Ec^6*\[Rho]^9 - 5768192*Ec^7*\[Rho]^9 - 
    33207*\[Rho]^10 + 398484*Ec*\[Rho]^10 - 1992420*Ec^2*\[Rho]^10 + 
    5341680*Ec^3*\[Rho]^10 - 8246160*Ec^4*\[Rho]^10 + 
    7294464*Ec^5*\[Rho]^10 - 3419328*Ec^6*\[Rho]^10 + 668160*Ec^7*\[Rho]^10 + 
    2295*\[Rho]^11 - 27540*Ec*\[Rho]^11 + 137700*Ec^2*\[Rho]^11 - 
    367200*Ec^3*\[Rho]^11 + 550800*Ec^4*\[Rho]^11 - 440640*Ec^5*\[Rho]^11 + 
    146880*Ec^6*\[Rho]^11 - 5040*(1 - 2*Ec)^6*\[Rho]^3*
     (-38 - 75*\[Rho] + 15*\[Rho]^2)*Log[1 - 2*Ec]^2 - 
    12*(-1 + 2*Ec)*(580 + 655360*Ec^12 - 4270*\[Rho] + 4865*\[Rho]^2 + 
      62377*\[Rho]^3 - 38325*\[Rho]^4 + 1575*\[Rho]^5 - 68285*\[Rho]^6 + 
      54475*\[Rho]^7 - 15827*\[Rho]^8 + 2835*\[Rho]^9 - 
      40960*Ec^11*(54 - 14*\[Rho] + 7*\[Rho]^2) + 
      4096*Ec^10*(750 - 350*\[Rho] + 175*\[Rho]^2 + 168*\[Rho]^3) + 
      2560*Ec^9*(-1020 + 686*\[Rho] + 245*\[Rho]^2 - 595*\[Rho]^3 - 
        315*\[Rho]^4 + 315*\[Rho]^5) + 1280*Ec^7*(-1556 + 2100*\[Rho] + 
        4200*\[Rho]^2 - 4333*\[Rho]^3 - 1470*\[Rho]^4 + 1575*\[Rho]^5) - 
      1280*Ec^8*(-1700 + 1722*\[Rho] + 3003*\[Rho]^2 - 2359*\[Rho]^3 - 
        1365*\[Rho]^4 + 1575*\[Rho]^5) - 4480*Ec^6*(-304 + 474*\[Rho] + 
        843*\[Rho]^2 - 1383*\[Rho]^3 - 657*\[Rho]^4 + 345*\[Rho]^5 + 
        210*\[Rho]^6) - 32*Ec^5*(18080 - 34020*\[Rho] - 41160*\[Rho]^2 + 
        225624*\[Rho]^3 + 184170*\[Rho]^4 - 49560*\[Rho]^5 - 
        135485*\[Rho]^6 + 54475*\[Rho]^7 - 15827*\[Rho]^8 + 2835*\[Rho]^9) + 
      80*Ec^4*(2120 - 7056*\[Rho] + 1050*\[Rho]^2 + 111048*\[Rho]^3 + 
        63294*\[Rho]^4 - 20580*\[Rho]^5 - 90755*\[Rho]^6 + 54475*\[Rho]^7 - 
        15827*\[Rho]^8 + 2835*\[Rho]^9) - 80*Ec^3*(720 - 4536*\[Rho] + 
        4536*\[Rho]^2 + 87857*\[Rho]^3 + 15939*\[Rho]^4 - 11025*\[Rho]^5 - 
        75530*\[Rho]^6 + 54475*\[Rho]^7 - 15827*\[Rho]^8 + 2835*\[Rho]^9) + 
      40*Ec^2*(580 - 4270*\[Rho] + 4865*\[Rho]^2 + 76741*\[Rho]^3 - 
        9975*\[Rho]^4 - 4095*\[Rho]^5 - 68285*\[Rho]^6 + 54475*\[Rho]^7 - 
        15827*\[Rho]^8 + 2835*\[Rho]^9) - 10*Ec*(580 - 4270*\[Rho] + 
        4865*\[Rho]^2 + 68761*\[Rho]^3 - 25725*\[Rho]^4 - 945*\[Rho]^5 - 
        68285*\[Rho]^6 + 54475*\[Rho]^7 - 15827*\[Rho]^8 + 2835*\[Rho]^9))*
     Log[\[Rho]] - 5040*(1 - 2*Ec)^6*\[Rho]^3*(-38 - 75*\[Rho] + 15*\[Rho]^2)*
     Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(580 + 655360*Ec^12 - 
      4270*\[Rho] + 4865*\[Rho]^2 + 62377*\[Rho]^3 - 38325*\[Rho]^4 + 
      1575*\[Rho]^5 - 68285*\[Rho]^6 + 54475*\[Rho]^7 - 15827*\[Rho]^8 + 
      2835*\[Rho]^9 - 40960*Ec^11*(54 - 14*\[Rho] + 7*\[Rho]^2) + 
      4096*Ec^10*(750 - 350*\[Rho] + 175*\[Rho]^2 + 168*\[Rho]^3) + 
      2560*Ec^9*(-1020 + 686*\[Rho] + 245*\[Rho]^2 - 595*\[Rho]^3 - 
        315*\[Rho]^4 + 315*\[Rho]^5) + 1280*Ec^7*(-1556 + 2100*\[Rho] + 
        4200*\[Rho]^2 - 4333*\[Rho]^3 - 1470*\[Rho]^4 + 1575*\[Rho]^5) - 
      1280*Ec^8*(-1700 + 1722*\[Rho] + 3003*\[Rho]^2 - 2359*\[Rho]^3 - 
        1365*\[Rho]^4 + 1575*\[Rho]^5) - 4480*Ec^6*(-304 + 474*\[Rho] + 
        843*\[Rho]^2 - 1383*\[Rho]^3 - 657*\[Rho]^4 + 345*\[Rho]^5 + 
        210*\[Rho]^6) - 32*Ec^5*(18080 - 34020*\[Rho] - 41160*\[Rho]^2 + 
        225624*\[Rho]^3 + 184170*\[Rho]^4 - 49560*\[Rho]^5 - 
        135485*\[Rho]^6 + 54475*\[Rho]^7 - 15827*\[Rho]^8 + 2835*\[Rho]^9) + 
      80*Ec^4*(2120 - 7056*\[Rho] + 1050*\[Rho]^2 + 111048*\[Rho]^3 + 
        63294*\[Rho]^4 - 20580*\[Rho]^5 - 90755*\[Rho]^6 + 54475*\[Rho]^7 - 
        15827*\[Rho]^8 + 2835*\[Rho]^9) - 80*Ec^3*(720 - 4536*\[Rho] + 
        4536*\[Rho]^2 + 87857*\[Rho]^3 + 15939*\[Rho]^4 - 11025*\[Rho]^5 - 
        75530*\[Rho]^6 + 54475*\[Rho]^7 - 15827*\[Rho]^8 + 2835*\[Rho]^9) + 
      40*Ec^2*(580 - 4270*\[Rho] + 4865*\[Rho]^2 + 76741*\[Rho]^3 - 
        9975*\[Rho]^4 - 4095*\[Rho]^5 - 68285*\[Rho]^6 + 54475*\[Rho]^7 - 
        15827*\[Rho]^8 + 2835*\[Rho]^9) - 10*Ec*(580 - 4270*\[Rho] + 
        4865*\[Rho]^2 + 68761*\[Rho]^3 - 25725*\[Rho]^4 - 945*\[Rho]^5 - 
        68285*\[Rho]^6 + 54475*\[Rho]^7 - 15827*\[Rho]^8 + 2835*\[Rho]^9) + 
      840*(-1 + 2*Ec)^5*\[Rho]^3*(-38 - 75*\[Rho] + 15*\[Rho]^2)*
       Log[\[Rho]])))/(20160*(1 - 2*Ec)^2*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m7*(-4270 + 51240*Ec - 256200*Ec^2 + 756320*Ec^3 - 1970560*Ec^4 + 
    6026880*Ec^5 - 16116480*Ec^6 + 29017600*Ec^7 - 33123840*Ec^8 + 
    24965120*Ec^9 - 15022080*Ec^10 + 7372800*Ec^11 + 3276800*Ec^12 - 
    16384000*Ec^13 + 24576000*Ec^14 - 19660800*Ec^15 + 6553600*Ec^16 - 
    54208*\[Rho] + 736176*Ec*\[Rho] - 4194960*Ec^2*\[Rho] + 
    14152928*Ec^3*\[Rho] - 40653024*Ec^4*\[Rho] + 131413248*Ec^5*\[Rho] - 
    379384704*Ec^6*\[Rho] + 749230080*Ec^7*\[Rho] - 904876032*Ec^8*\[Rho] + 
    589008896*Ec^9*\[Rho] - 122105856*Ec^10*\[Rho] - 49668096*Ec^11*\[Rho] - 
    6430720*Ec^12*\[Rho] + 43057152*Ec^13*\[Rho] - 29392896*Ec^14*\[Rho] + 
    9437184*Ec^15*\[Rho] + 765009*\[Rho]^2 - 9804228*Ec*\[Rho]^2 + 
    52765860*Ec^2*\[Rho]^2 - 155817808*Ec^3*\[Rho]^2 + 
    287471376*Ec^4*\[Rho]^2 - 400452096*Ec^5*\[Rho]^2 + 
    538003392*Ec^6*\[Rho]^2 - 619822080*Ec^7*\[Rho]^2 + 
    366680832*Ec^8*\[Rho]^2 + 34814976*Ec^9*\[Rho]^2 - 
    55624704*Ec^10*\[Rho]^2 - 137736192*Ec^11*\[Rho]^2 + 
    125972480*Ec^12*\[Rho]^2 - 29786112*Ec^13*\[Rho]^2 + 
    3293184*Ec^14*\[Rho]^2 - 471905*\[Rho]^3 + 2252628*Ec*\[Rho]^3 + 
    11254572*Ec^2*\[Rho]^3 - 112511040*Ec^3*\[Rho]^3 + 
    350061040*Ec^4*\[Rho]^3 - 526290240*Ec^5*\[Rho]^3 + 
    402685248*Ec^6*\[Rho]^3 - 215561728*Ec^7*\[Rho]^3 + 
    202594560*Ec^8*\[Rho]^3 - 86912000*Ec^9*\[Rho]^3 - 
    125434880*Ec^10*\[Rho]^3 + 132636672*Ec^11*\[Rho]^3 - 
    33288192*Ec^12*\[Rho]^3 - 1720320*Ec^13*\[Rho]^3 + 
    2211840*Ec^14*\[Rho]^3 - 903224*\[Rho]^4 + 12749688*Ec*\[Rho]^4 - 
    71283240*Ec^2*\[Rho]^4 + 199344768*Ec^3*\[Rho]^4 - 
    282748704*Ec^4*\[Rho]^4 + 162438528*Ec^5*\[Rho]^4 + 
    31608192*Ec^6*\[Rho]^4 - 86483712*Ec^7*\[Rho]^4 + 
    84155904*Ec^8*\[Rho]^4 - 85148672*Ec^9*\[Rho]^4 + 
    56770560*Ec^10*\[Rho]^4 - 20729856*Ec^11*\[Rho]^4 + 
    2064384*Ec^12*\[Rho]^4 + 1720320*Ec^13*\[Rho]^4 + 435708*\[Rho]^5 - 
    3361176*Ec*\[Rho]^5 + 6105960*Ec^2*\[Rho]^5 + 18949280*Ec^3*\[Rho]^5 - 
    94459680*Ec^4*\[Rho]^5 + 157210368*Ec^5*\[Rho]^5 - 
    156442496*Ec^6*\[Rho]^5 + 140904960*Ec^7*\[Rho]^5 - 
    99509760*Ec^8*\[Rho]^5 + 40785920*Ec^9*\[Rho]^5 - 
    7569408*Ec^10*\[Rho]^5 + 1376256*Ec^11*\[Rho]^5 + 222418*\[Rho]^6 - 
    2337216*Ec*\[Rho]^6 + 9695280*Ec^2*\[Rho]^6 - 19942048*Ec^3*\[Rho]^6 + 
    17713024*Ec^4*\[Rho]^6 - 5373312*Ec^5*\[Rho]^6 + 16600192*Ec^6*\[Rho]^6 - 
    40517120*Ec^7*\[Rho]^6 + 39277056*Ec^8*\[Rho]^6 - 
    15095808*Ec^9*\[Rho]^6 + 1677312*Ec^10*\[Rho]^6 + 62566*\[Rho]^7 - 
    963312*Ec*\[Rho]^7 + 6091680*Ec^2*\[Rho]^7 - 20801632*Ec^3*\[Rho]^7 + 
    41326464*Ec^4*\[Rho]^7 - 47043072*Ec^5*\[Rho]^7 + 
    25281664*Ec^6*\[Rho]^7 + 2503680*Ec^7*\[Rho]^7 - 9647616*Ec^8*\[Rho]^7 + 
    3520512*Ec^9*\[Rho]^7 - 215040*Ec^10*\[Rho]^7 - 74970*\[Rho]^8 + 
    958272*Ec*\[Rho]^8 - 5143152*Ec^2*\[Rho]^8 + 15019040*Ec^3*\[Rho]^8 - 
    25903200*Ec^4*\[Rho]^8 + 26509440*Ec^5*\[Rho]^8 - 
    14696704*Ec^6*\[Rho]^8 + 2705664*Ec^7*\[Rho]^8 + 998400*Ec^8*\[Rho]^8 - 
    322560*Ec^9*\[Rho]^8 + 27524*\[Rho]^9 - 337848*Ec*\[Rho]^9 + 
    1734600*Ec^2*\[Rho]^9 - 4812928*Ec^3*\[Rho]^9 + 7816064*Ec^4*\[Rho]^9 - 
    7470720*Ec^5*\[Rho]^9 + 3925632*Ec^6*\[Rho]^9 - 898048*Ec^7*\[Rho]^9 - 
    4963*\[Rho]^10 + 59556*Ec*\[Rho]^10 - 297780*Ec^2*\[Rho]^10 + 
    798320*Ec^3*\[Rho]^10 - 1231440*Ec^4*\[Rho]^10 + 1080576*Ec^5*\[Rho]^10 - 
    487872*Ec^6*\[Rho]^10 + 84480*Ec^7*\[Rho]^10 + 315*\[Rho]^11 - 
    3780*Ec*\[Rho]^11 + 18900*Ec^2*\[Rho]^11 - 50400*Ec^3*\[Rho]^11 + 
    75600*Ec^4*\[Rho]^11 - 60480*Ec^5*\[Rho]^11 + 20160*Ec^6*\[Rho]^11 + 
    5040*(1 - 2*Ec)^6*\[Rho]^3*(102 + 195*\[Rho] + 25*\[Rho]^2)*
     Log[1 - 2*Ec]^2 + 84*(-1 + 2*Ec)*\[Rho]*(510 - 3715*\[Rho] + 
      204800*Ec^11*\[Rho] - 20299*\[Rho]^2 + 11375*\[Rho]^3 + 
      11115*\[Rho]^4 + 1975*\[Rho]^5 - 1265*\[Rho]^6 + 349*\[Rho]^7 - 
      45*\[Rho]^8 + 4096*Ec^10*\[Rho]*(-125 + 24*\[Rho]) + 
      2560*Ec^9*(-102 + 5*\[Rho] - 115*\[Rho]^2 - 3*\[Rho]^3 + 3*\[Rho]^4) - 
      1280*Ec^8*(-714 - 861*\[Rho] + 153*\[Rho]^2 + 35*\[Rho]^3 + 
        15*\[Rho]^4) + 1280*Ec^7*(-1020 - 1140*\[Rho] + 819*\[Rho]^2 + 
        50*\[Rho]^3 + 15*\[Rho]^4) + 640*Ec^6*(1530 + 1395*\[Rho] - 
        2183*\[Rho]^2 - 673*\[Rho]^3 + 105*\[Rho]^4 + 10*\[Rho]^5) + 
      32*Ec^5*(-13260 - 5460*\[Rho] + 68908*\[Rho]^2 + 44630*\[Rho]^3 - 
        8640*\[Rho]^4 - 2175*\[Rho]^5 + 1265*\[Rho]^6 - 349*\[Rho]^7 + 
        45*\[Rho]^8) + 80*Ec^3*(-612 + 3672*\[Rho] + 30059*\[Rho]^2 + 
        7073*\[Rho]^3 - 8835*\[Rho]^4 - 2050*\[Rho]^5 + 1265*\[Rho]^6 - 
        349*\[Rho]^7 + 45*\[Rho]^8) - 80*Ec^4*(-1632 + 3090*\[Rho] + 
        37996*\[Rho]^2 + 19058*\[Rho]^3 - 7860*\[Rho]^4 - 2025*\[Rho]^5 + 
        1265*\[Rho]^6 - 349*\[Rho]^7 + 45*\[Rho]^8) + 
      10*Ec*(-510 + 3715*\[Rho] + 22747*\[Rho]^2 - 6695*\[Rho]^3 - 
        10515*\[Rho]^4 - 1975*\[Rho]^5 + 1265*\[Rho]^6 - 349*\[Rho]^7 + 
        45*\[Rho]^8) - 40*Ec^2*(-510 + 3715*\[Rho] + 25807*\[Rho]^2 - 
        845*\[Rho]^3 - 9765*\[Rho]^4 - 1975*\[Rho]^5 + 1265*\[Rho]^6 - 
        349*\[Rho]^7 + 45*\[Rho]^8))*Log[\[Rho]] + 
    5040*(1 - 2*Ec)^6*\[Rho]^3*(102 + 195*\[Rho] + 25*\[Rho]^2)*
     Log[\[Rho]]^2 - 84*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (510 - 3715*\[Rho] + 204800*Ec^11*\[Rho] - 20299*\[Rho]^2 + 
      11375*\[Rho]^3 + 11115*\[Rho]^4 + 1975*\[Rho]^5 - 1265*\[Rho]^6 + 
      349*\[Rho]^7 - 45*\[Rho]^8 + 4096*Ec^10*\[Rho]*(-125 + 24*\[Rho]) + 
      2560*Ec^9*(-102 + 5*\[Rho] - 115*\[Rho]^2 - 3*\[Rho]^3 + 3*\[Rho]^4) - 
      1280*Ec^8*(-714 - 861*\[Rho] + 153*\[Rho]^2 + 35*\[Rho]^3 + 
        15*\[Rho]^4) + 1280*Ec^7*(-1020 - 1140*\[Rho] + 819*\[Rho]^2 + 
        50*\[Rho]^3 + 15*\[Rho]^4) + 640*Ec^6*(1530 + 1395*\[Rho] - 
        2183*\[Rho]^2 - 673*\[Rho]^3 + 105*\[Rho]^4 + 10*\[Rho]^5) + 
      32*Ec^5*(-13260 - 5460*\[Rho] + 68908*\[Rho]^2 + 44630*\[Rho]^3 - 
        8640*\[Rho]^4 - 2175*\[Rho]^5 + 1265*\[Rho]^6 - 349*\[Rho]^7 + 
        45*\[Rho]^8) + 80*Ec^3*(-612 + 3672*\[Rho] + 30059*\[Rho]^2 + 
        7073*\[Rho]^3 - 8835*\[Rho]^4 - 2050*\[Rho]^5 + 1265*\[Rho]^6 - 
        349*\[Rho]^7 + 45*\[Rho]^8) - 80*Ec^4*(-1632 + 3090*\[Rho] + 
        37996*\[Rho]^2 + 19058*\[Rho]^3 - 7860*\[Rho]^4 - 2025*\[Rho]^5 + 
        1265*\[Rho]^6 - 349*\[Rho]^7 + 45*\[Rho]^8) + 
      10*Ec*(-510 + 3715*\[Rho] + 22747*\[Rho]^2 - 6695*\[Rho]^3 - 
        10515*\[Rho]^4 - 1975*\[Rho]^5 + 1265*\[Rho]^6 - 349*\[Rho]^7 + 
        45*\[Rho]^8) - 40*Ec^2*(-510 + 3715*\[Rho] + 25807*\[Rho]^2 - 
        845*\[Rho]^3 - 9765*\[Rho]^4 - 1975*\[Rho]^5 + 1265*\[Rho]^6 - 
        349*\[Rho]^7 + 45*\[Rho]^8) + 120*(-1 + 2*Ec)^5*\[Rho]^2*
       (102 + 195*\[Rho] + 25*\[Rho]^2)*Log[\[Rho]])))/
  (33600*(1 - 2*Ec)^2*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m8*(30170 - 362040*Ec + 1810200*Ec^2 - 5326720*Ec^3 + 13717760*Ec^4 - 
    41556480*Ec^5 + 110974080*Ec^6 - 199001600*Ec^7 + 221168640*Ec^8 - 
    149739520*Ec^9 + 68167680*Ec^10 - 25804800*Ec^11 - 11468800*Ec^12 + 
    57344000*Ec^13 - 86016000*Ec^14 + 68812800*Ec^15 - 22937600*Ec^16 + 
    84518*\[Rho] - 1427496*Ec*\[Rho] + 9617160*Ec^2*\[Rho] - 
    38332288*Ec^3*\[Rho] + 132506304*Ec^4*\[Rho] - 482750208*Ec^5*\[Rho] + 
    1460985984*Ec^6*\[Rho] - 2970938880*Ec^7*\[Rho] + 
    3702838272*Ec^8*\[Rho] - 2524911616*Ec^9*\[Rho] + 
    614578176*Ec^10*\[Rho] + 169967616*Ec^11*\[Rho] - 34324480*Ec^12*\[Rho] - 
    19464192*Ec^13*\[Rho] - 36470784*Ec^14*\[Rho] + 8257536*Ec^15*\[Rho] + 
    9830400*Ec^16*\[Rho] - 3107139*\[Rho]^2 + 41026188*Ec*\[Rho]^2 - 
    227574060*Ec^2*\[Rho]^2 + 696447968*Ec^3*\[Rho]^2 - 
    1363827696*Ec^4*\[Rho]^2 + 2156692416*Ec^5*\[Rho]^2 - 
    3529520832*Ec^6*\[Rho]^2 + 5148026880*Ec^7*\[Rho]^2 - 
    4856662272*Ec^8*\[Rho]^2 + 2365461504*Ec^9*\[Rho]^2 - 
    596591616*Ec^10*\[Rho]^2 + 413048832*Ec^11*\[Rho]^2 - 
    268718080*Ec^12*\[Rho]^2 + 2506752*Ec^13*\[Rho]^2 + 
    24231936*Ec^14*\[Rho]^2 + 4257505*\[Rho]^3 - 40551588*Ec*\[Rho]^3 + 
    129608388*Ec^2*\[Rho]^3 - 71424960*Ec^3*\[Rho]^3 - 
    489070640*Ec^4*\[Rho]^3 + 1114635840*Ec^5*\[Rho]^3 - 
    754607808*Ec^6*\[Rho]^3 + 54745088*Ec^7*\[Rho]^3 - 
    453653760*Ec^8*\[Rho]^3 + 928076800*Ec^9*\[Rho]^3 - 
    334238720*Ec^10*\[Rho]^3 - 239910912*Ec^11*\[Rho]^3 + 
    233336832*Ec^12*\[Rho]^3 - 108871680*Ec^13*\[Rho]^3 + 
    19906560*Ec^14*\[Rho]^3 + 2640904*\[Rho]^4 - 50191848*Ec*\[Rho]^4 + 
    355010040*Ec^2*\[Rho]^4 - 1280864928*Ec^3*\[Rho]^4 + 
    2637295584*Ec^4*\[Rho]^4 - 3267737088*Ec^5*\[Rho]^4 + 
    2725459968*Ec^6*\[Rho]^4 - 2253608448*Ec^7*\[Rho]^4 + 
    2154249216*Ec^8*\[Rho]^4 - 1303973888*Ec^9*\[Rho]^4 + 
    223856640*Ec^10*\[Rho]^4 + 97714176*Ec^11*\[Rho]^4 - 
    82059264*Ec^12*\[Rho]^4 + 24084480*Ec^13*\[Rho]^4 - 5892768*\[Rho]^5 + 
    69173496*Ec*\[Rho]^5 - 327053160*Ec^2*\[Rho]^5 + 
    792905120*Ec^3*\[Rho]^5 - 987997920*Ec^4*\[Rho]^5 + 
    517558272*Ec^5*\[Rho]^5 - 237622784*Ec^6*\[Rho]^5 + 
    824355840*Ec^7*\[Rho]^5 - 1035095040*Ec^8*\[Rho]^5 + 
    460974080*Ec^9*\[Rho]^5 - 50706432*Ec^10*\[Rho]^5 - 
    7397376*Ec^11*\[Rho]^5 + 4300800*Ec^12*\[Rho]^5 + 1281322*\[Rho]^6 - 
    7433664*Ec*\[Rho]^6 - 10484880*Ec^2*\[Rho]^6 + 182899808*Ec^3*\[Rho]^6 - 
    622114304*Ec^4*\[Rho]^6 + 930058752*Ec^5*\[Rho]^6 - 
    499960832*Ec^6*\[Rho]^6 - 188142080*Ec^7*\[Rho]^6 + 
    377255424*Ec^8*\[Rho]^6 - 157151232*Ec^9*\[Rho]^6 + 
    21762048*Ec^10*\[Rho]^6 + 1259314*\[Rho]^7 - 17410848*Ec*\[Rho]^7 + 
    100848720*Ec^2*\[Rho]^7 - 319277728*Ec^3*\[Rho]^7 + 
    593173056*Ec^4*\[Rho]^7 - 636991488*Ec^5*\[Rho]^7 + 
    332448256*Ec^6*\[Rho]^7 + 13278720*Ec^7*\[Rho]^7 - 
    101144064*Ec^8*\[Rho]^7 + 38965248*Ec^9*\[Rho]^7 - 
    3010560*Ec^10*\[Rho]^7 - 788130*\[Rho]^8 + 10082688*Ec*\[Rho]^8 - 
    54164208*Ec^2*\[Rho]^8 + 158396960*Ec^3*\[Rho]^8 - 
    273420000*Ec^4*\[Rho]^8 + 278808960*Ec^5*\[Rho]^8 - 
    152079616*Ec^6*\[Rho]^8 + 25837056*Ec^7*\[Rho]^8 + 
    11827200*Ec^8*\[Rho]^8 - 3901440*Ec^9*\[Rho]^8 + 287546*\[Rho]^9 - 
    3543792*Ec*\[Rho]^9 + 18278400*Ec^2*\[Rho]^9 - 51015712*Ec^3*\[Rho]^9 + 
    83533856*Ec^4*\[Rho]^9 - 80657280*Ec^5*\[Rho]^9 + 
    42793728*Ec^6*\[Rho]^9 - 9889792*Ec^7*\[Rho]^9 - 57127*\[Rho]^10 + 
    685524*Ec*\[Rho]^10 - 3427620*Ec^2*\[Rho]^10 + 9193280*Ec^3*\[Rho]^10 - 
    14212560*Ec^4*\[Rho]^10 + 12544704*Ec^5*\[Rho]^10 - 
    5738688*Ec^6*\[Rho]^10 + 1029120*Ec^7*\[Rho]^10 + 3885*\[Rho]^11 - 
    46620*Ec*\[Rho]^11 + 233100*Ec^2*\[Rho]^11 - 621600*Ec^3*\[Rho]^11 + 
    932400*Ec^4*\[Rho]^11 - 745920*Ec^5*\[Rho]^11 + 248640*Ec^6*\[Rho]^11 + 
    5040*(1 - 2*Ec)^6*\[Rho]^3*(-492 - 345*\[Rho] + 475*\[Rho]^2)*
     Log[1 - 2*Ec]^2 + 84*(-1 + 2*Ec)*\[Rho]*(-2460 + 22265*\[Rho] + 
      62729*\[Rho]^2 - 110125*\[Rho]^3 - 9165*\[Rho]^4 + 47275*\[Rho]^5 - 
      13685*\[Rho]^6 + 3721*\[Rho]^7 - 555*\[Rho]^8 + 
      102400*Ec^11*\[Rho]*(-7 + 3*\[Rho]) - 2048*Ec^10*\[Rho]*
       (-875 + 183*\[Rho]) + 2560*Ec^9*(492 - 355*\[Rho] - 475*\[Rho]^2 + 
        3*\[Rho]^3 + 27*\[Rho]^4) + 5120*Ec^7*(1230 - 15*\[Rho] - 
        1761*\[Rho]^2 + 665*\[Rho]^3 + 45*\[Rho]^4) - 
      1280*Ec^8*(3444 + 381*\[Rho] - 4263*\[Rho]^2 + 1115*\[Rho]^3 + 
        135*\[Rho]^4) + 1280*Ec^6*(-3690 + 765*\[Rho] + 7124*\[Rho]^2 - 
        1961*\[Rho]^3 - 1140*\[Rho]^4 + 170*\[Rho]^5) + 
      32*Ec^5*(63960 - 45840*\[Rho] - 327968*\[Rho]^2 + 68270*\[Rho]^3 + 
        179190*\[Rho]^4 - 55575*\[Rho]^5 + 13685*\[Rho]^6 - 3721*\[Rho]^7 + 
        555*\[Rho]^8) - 80*Ec^4*(7872 - 25140*\[Rho] - 151016*\[Rho]^2 + 
        64982*\[Rho]^3 + 90510*\[Rho]^4 - 48675*\[Rho]^5 + 13685*\[Rho]^6 - 
        3721*\[Rho]^7 + 555*\[Rho]^8) + 80*Ec^3*(2952 - 22587*\[Rho] - 
        110089*\[Rho]^2 + 79067*\[Rho]^3 + 54435*\[Rho]^4 - 48325*\[Rho]^5 + 
        13685*\[Rho]^6 - 3721*\[Rho]^7 + 555*\[Rho]^8) + 
      10*Ec*(2460 - 22265*\[Rho] - 74537*\[Rho]^2 + 101845*\[Rho]^3 + 
        20565*\[Rho]^4 - 47275*\[Rho]^5 + 13685*\[Rho]^6 - 3721*\[Rho]^7 + 
        555*\[Rho]^8) - 40*Ec^2*(2460 - 22265*\[Rho] - 89297*\[Rho]^2 + 
        91495*\[Rho]^3 + 34815*\[Rho]^4 - 47275*\[Rho]^5 + 13685*\[Rho]^6 - 
        3721*\[Rho]^7 + 555*\[Rho]^8))*Log[\[Rho]] + 
    5040*(1 - 2*Ec)^6*\[Rho]^3*(-492 - 345*\[Rho] + 475*\[Rho]^2)*
     Log[\[Rho]]^2 - 84*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-2460 + 22265*\[Rho] + 62729*\[Rho]^2 - 110125*\[Rho]^3 - 
      9165*\[Rho]^4 + 47275*\[Rho]^5 - 13685*\[Rho]^6 + 3721*\[Rho]^7 - 
      555*\[Rho]^8 + 102400*Ec^11*\[Rho]*(-7 + 3*\[Rho]) - 
      2048*Ec^10*\[Rho]*(-875 + 183*\[Rho]) + 
      2560*Ec^9*(492 - 355*\[Rho] - 475*\[Rho]^2 + 3*\[Rho]^3 + 
        27*\[Rho]^4) + 5120*Ec^7*(1230 - 15*\[Rho] - 1761*\[Rho]^2 + 
        665*\[Rho]^3 + 45*\[Rho]^4) - 1280*Ec^8*(3444 + 381*\[Rho] - 
        4263*\[Rho]^2 + 1115*\[Rho]^3 + 135*\[Rho]^4) + 
      1280*Ec^6*(-3690 + 765*\[Rho] + 7124*\[Rho]^2 - 1961*\[Rho]^3 - 
        1140*\[Rho]^4 + 170*\[Rho]^5) + 32*Ec^5*(63960 - 45840*\[Rho] - 
        327968*\[Rho]^2 + 68270*\[Rho]^3 + 179190*\[Rho]^4 - 55575*\[Rho]^5 + 
        13685*\[Rho]^6 - 3721*\[Rho]^7 + 555*\[Rho]^8) - 
      80*Ec^4*(7872 - 25140*\[Rho] - 151016*\[Rho]^2 + 64982*\[Rho]^3 + 
        90510*\[Rho]^4 - 48675*\[Rho]^5 + 13685*\[Rho]^6 - 3721*\[Rho]^7 + 
        555*\[Rho]^8) + 80*Ec^3*(2952 - 22587*\[Rho] - 110089*\[Rho]^2 + 
        79067*\[Rho]^3 + 54435*\[Rho]^4 - 48325*\[Rho]^5 + 13685*\[Rho]^6 - 
        3721*\[Rho]^7 + 555*\[Rho]^8) + 10*Ec*(2460 - 22265*\[Rho] - 
        74537*\[Rho]^2 + 101845*\[Rho]^3 + 20565*\[Rho]^4 - 47275*\[Rho]^5 + 
        13685*\[Rho]^6 - 3721*\[Rho]^7 + 555*\[Rho]^8) - 
      40*Ec^2*(2460 - 22265*\[Rho] - 89297*\[Rho]^2 + 91495*\[Rho]^3 + 
        34815*\[Rho]^4 - 47275*\[Rho]^5 + 13685*\[Rho]^6 - 3721*\[Rho]^7 + 
        555*\[Rho]^8) + 120*(-1 + 2*Ec)^5*\[Rho]^2*(-492 - 345*\[Rho] + 
        475*\[Rho]^2)*Log[\[Rho]])))/(268800*(1 - 2*Ec)^2*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (\[Rho]3D*(-3922 + 50904*Ec - 277560*Ec^2 + 924352*Ec^3 - 2868736*Ec^4 + 
    10152192*Ec^5 - 30342016*Ec^6 + 64478720*Ec^7 - 105351168*Ec^8 + 
    163129344*Ec^9 - 245663744*Ec^10 + 281296896*Ec^11 - 186777600*Ec^12 + 
    34275328*Ec^13 + 38240256*Ec^14 - 27131904*Ec^15 + 5898240*Ec^16 + 
    51374*\[Rho] - 650088*Ec*\[Rho] + 3452040*Ec^2*\[Rho] - 
    10780480*Ec^3*\[Rho] + 28079488*Ec^4*\[Rho] - 81821952*Ec^5*\[Rho] + 
    217899392*Ec^6*\[Rho] - 412157440*Ec^7*\[Rho] + 531082240*Ec^8*\[Rho] - 
    521091072*Ec^9*\[Rho] + 469923840*Ec^10*\[Rho] - 362954752*Ec^11*\[Rho] + 
    154501120*Ec^12*\[Rho] + 7536640*Ec^13*\[Rho] - 30507008*Ec^14*\[Rho] + 
    8257536*Ec^15*\[Rho] - 655360*Ec^16*\[Rho] - 557229*\[Rho]^2 + 
    7318740*Ec*\[Rho]^2 - 40627572*Ec^2*\[Rho]^2 + 123390528*Ec^3*\[Rho]^2 - 
    222873296*Ec^4*\[Rho]^2 + 251742656*Ec^5*\[Rho]^2 - 
    211092800*Ec^6*\[Rho]^2 + 198258688*Ec^7*\[Rho]^2 - 
    193711872*Ec^8*\[Rho]^2 + 122829824*Ec^9*\[Rho]^2 - 
    60292096*Ec^10*\[Rho]^2 + 58736640*Ec^11*\[Rho]^2 - 
    51212288*Ec^12*\[Rho]^2 + 22495232*Ec^13*\[Rho]^2 - 
    4440064*Ec^14*\[Rho]^2 + 772299*\[Rho]^3 - 8236236*Ec*\[Rho]^3 + 
    33944748*Ec^2*\[Rho]^3 - 60918208*Ec^3*\[Rho]^3 + 
    14151984*Ec^4*\[Rho]^3 + 116107712*Ec^5*\[Rho]^3 - 
    152866880*Ec^6*\[Rho]^3 + 13491200*Ec^7*\[Rho]^3 + 
    63314176*Ec^8*\[Rho]^3 + 30559232*Ec^9*\[Rho]^3 - 
    73456640*Ec^10*\[Rho]^3 + 14680064*Ec^11*\[Rho]^3 + 
    11440128*Ec^12*\[Rho]^3 - 4833280*Ec^13*\[Rho]^3 + 
    737280*Ec^14*\[Rho]^3 - 53264*\[Rho]^4 - 690552*Ec*\[Rho]^4 + 
    10322280*Ec^2*\[Rho]^4 - 48379808*Ec^3*\[Rho]^4 + 
    112164064*Ec^4*\[Rho]^4 - 128889856*Ec^5*\[Rho]^4 + 
    35334144*Ec^6*\[Rho]^4 + 68785152*Ec^7*\[Rho]^4 - 
    48374784*Ec^8*\[Rho]^4 - 22775808*Ec^9*\[Rho]^4 + 
    36722688*Ec^10*\[Rho]^4 - 21831680*Ec^11*\[Rho]^4 + 
    7888896*Ec^12*\[Rho]^4 - 1310720*Ec^13*\[Rho]^4 - 276416*\[Rho]^5 + 
    3190152*Ec*\[Rho]^5 - 15492120*Ec^2*\[Rho]^5 + 43240288*Ec^3*\[Rho]^5 - 
    75358304*Ec^4*\[Rho]^5 + 77928704*Ec^5*\[Rho]^5 - 
    41642496*Ec^6*\[Rho]^5 + 11970560*Ec^7*\[Rho]^5 - 9583616*Ec^8*\[Rho]^5 + 
    14092288*Ec^9*\[Rho]^5 - 11454464*Ec^10*\[Rho]^5 + 
    5218304*Ec^11*\[Rho]^5 - 1433600*Ec^12*\[Rho]^5 + 136206*\[Rho]^6 - 
    1778112*Ec*\[Rho]^6 + 9752400*Ec^2*\[Rho]^6 - 29873760*Ec^3*\[Rho]^6 + 
    52948672*Ec^4*\[Rho]^6 - 56139776*Ec^5*\[Rho]^6 + 
    40932864*Ec^6*\[Rho]^6 - 26109440*Ec^7*\[Rho]^6 + 
    17006080*Ec^8*\[Rho]^6 - 7081984*Ec^9*\[Rho]^6 + 831488*Ec^10*\[Rho]^6 - 
    69746*\[Rho]^7 + 772800*Ec*\[Rho]^7 - 3479088*Ec^2*\[Rho]^7 + 
    8004512*Ec^3*\[Rho]^7 - 9984384*Ec^4*\[Rho]^7 + 7305472*Ec^5*\[Rho]^7 - 
    5911040*Ec^6*\[Rho]^7 + 7998976*Ec^7*\[Rho]^7 - 6731264*Ec^8*\[Rho]^7 + 
    2347008*Ec^9*\[Rho]^7 - 143360*Ec^10*\[Rho]^7 - 9374*\[Rho]^8 + 
    151296*Ec*\[Rho]^8 - 989328*Ec^2*\[Rho]^8 + 3430368*Ec^3*\[Rho]^8 - 
    6917984*Ec^4*\[Rho]^8 + 8101760*Ec^5*\[Rho]^8 - 4768768*Ec^6*\[Rho]^8 + 
    344064*Ec^7*\[Rho]^8 + 1003520*Ec^8*\[Rho]^8 - 327680*Ec^9*\[Rho]^8 + 
    13714*\[Rho]^9 - 172608*Ec*\[Rho]^9 + 911280*Ec^2*\[Rho]^9 - 
    2609952*Ec^3*\[Rho]^9 + 4412256*Ec^4*\[Rho]^9 - 4457856*Ec^5*\[Rho]^9 + 
    2533120*Ec^6*\[Rho]^9 - 643072*Ec^7*\[Rho]^9 - 3937*\[Rho]^10 + 
    47244*Ec*\[Rho]^10 - 236220*Ec^2*\[Rho]^10 + 633760*Ec^3*\[Rho]^10 - 
    981680*Ec^4*\[Rho]^10 + 874944*Ec^5*\[Rho]^10 - 414528*Ec^6*\[Rho]^10 + 
    81920*Ec^7*\[Rho]^10 + 295*\[Rho]^11 - 3540*Ec*\[Rho]^11 + 
    17700*Ec^2*\[Rho]^11 - 47200*Ec^3*\[Rho]^11 + 70800*Ec^4*\[Rho]^11 - 
    56640*Ec^5*\[Rho]^11 + 18880*Ec^6*\[Rho]^11 - 5040*(1 - 2*Ec)^6*\[Rho]^2*
     (12 + 52*\[Rho] + 55*\[Rho]^2 + 15*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    12*(-1 + 2*Ec)*(160 - 1400*\[Rho] + 26333*\[Rho]^2 + 42973*\[Rho]^3 - 
      55405*\[Rho]^4 - 5285*\[Rho]^5 - 5985*\[Rho]^6 - 2673*\[Rho]^7 + 
      1617*\[Rho]^8 - 335*\[Rho]^9 + 655360*Ec^12*(1 + \[Rho]^2) + 
      20480*Ec^11*(-108 + 28*\[Rho] - 45*\[Rho]^2 + 21*\[Rho]^3) - 
      2048*Ec^10*(-1500 + 700*\[Rho] + 411*\[Rho]^2 + 301*\[Rho]^3) + 
      8960*Ec^6*(62 - 282*\[Rho] - 432*\[Rho]^2 + 109*\[Rho]^3 + 
        182*\[Rho]^4 + 17*\[Rho]^5) - 2560*Ec^9*(936 - 784*\[Rho] - 
        1213*\[Rho]^2 + 91*\[Rho]^3 - 7*\[Rho]^4 + 21*\[Rho]^5) - 
      2560*Ec^7*(358 - 1330*\[Rho] - 1910*\[Rho]^2 + 161*\[Rho]^3 + 
        28*\[Rho]^4 + 21*\[Rho]^5) + 1280*Ec^8*(1112 - 2240*\[Rho] - 
        3361*\[Rho]^2 + 791*\[Rho]^3 - 35*\[Rho]^4 + 105*\[Rho]^5) + 
      32*Ec^5*(-7160 + 35000*\[Rho] + 11964*\[Rho]^2 - 160916*\[Rho]^3 - 
        79870*\[Rho]^4 - 15050*\[Rho]^5 + 5285*\[Rho]^6 + 2673*\[Rho]^7 - 
        1617*\[Rho]^8 + 335*\[Rho]^9) - 80*Ec^4*(-776 + 4424*\[Rho] - 
        32892*\[Rho]^2 - 102508*\[Rho]^3 - 6846*\[Rho]^4 - 8330*\[Rho]^5 + 
        5285*\[Rho]^6 + 2673*\[Rho]^7 - 1617*\[Rho]^8 + 335*\[Rho]^9) + 
      80*Ec^3*(-216 + 1680*\[Rho] - 33557*\[Rho]^2 - 77749*\[Rho]^3 + 
        19159*\[Rho]^4 - 4305*\[Rho]^5 + 5425*\[Rho]^6 + 2673*\[Rho]^7 - 
        1617*\[Rho]^8 + 335*\[Rho]^9) - 40*Ec^2*(-160 + 1400*\[Rho] - 
        30869*\[Rho]^2 - 62629*\[Rho]^3 + 34615*\[Rho]^4 - 385*\[Rho]^5 + 
        5985*\[Rho]^6 + 2673*\[Rho]^7 - 1617*\[Rho]^8 + 335*\[Rho]^9) + 
      10*Ec*(-160 + 1400*\[Rho] - 28349*\[Rho]^2 - 51709*\[Rho]^3 + 
        46165*\[Rho]^4 + 2765*\[Rho]^5 + 5985*\[Rho]^6 + 2673*\[Rho]^7 - 
        1617*\[Rho]^8 + 335*\[Rho]^9))*Log[\[Rho]] - 
    5040*(1 - 2*Ec)^6*\[Rho]^2*(12 + 52*\[Rho] + 55*\[Rho]^2 + 15*\[Rho]^3)*
     Log[\[Rho]]^2 - 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(160 - 1400*\[Rho] + 
      26333*\[Rho]^2 + 42973*\[Rho]^3 - 55405*\[Rho]^4 - 5285*\[Rho]^5 - 
      5985*\[Rho]^6 - 2673*\[Rho]^7 + 1617*\[Rho]^8 - 335*\[Rho]^9 + 
      655360*Ec^12*(1 + \[Rho]^2) + 20480*Ec^11*(-108 + 28*\[Rho] - 
        45*\[Rho]^2 + 21*\[Rho]^3) - 2048*Ec^10*(-1500 + 700*\[Rho] + 
        411*\[Rho]^2 + 301*\[Rho]^3) + 8960*Ec^6*(62 - 282*\[Rho] - 
        432*\[Rho]^2 + 109*\[Rho]^3 + 182*\[Rho]^4 + 17*\[Rho]^5) - 
      2560*Ec^9*(936 - 784*\[Rho] - 1213*\[Rho]^2 + 91*\[Rho]^3 - 
        7*\[Rho]^4 + 21*\[Rho]^5) - 2560*Ec^7*(358 - 1330*\[Rho] - 
        1910*\[Rho]^2 + 161*\[Rho]^3 + 28*\[Rho]^4 + 21*\[Rho]^5) + 
      1280*Ec^8*(1112 - 2240*\[Rho] - 3361*\[Rho]^2 + 791*\[Rho]^3 - 
        35*\[Rho]^4 + 105*\[Rho]^5) + 32*Ec^5*(-7160 + 35000*\[Rho] + 
        11964*\[Rho]^2 - 160916*\[Rho]^3 - 79870*\[Rho]^4 - 15050*\[Rho]^5 + 
        5285*\[Rho]^6 + 2673*\[Rho]^7 - 1617*\[Rho]^8 + 335*\[Rho]^9) - 
      80*Ec^4*(-776 + 4424*\[Rho] - 32892*\[Rho]^2 - 102508*\[Rho]^3 - 
        6846*\[Rho]^4 - 8330*\[Rho]^5 + 5285*\[Rho]^6 + 2673*\[Rho]^7 - 
        1617*\[Rho]^8 + 335*\[Rho]^9) + 80*Ec^3*(-216 + 1680*\[Rho] - 
        33557*\[Rho]^2 - 77749*\[Rho]^3 + 19159*\[Rho]^4 - 4305*\[Rho]^5 + 
        5425*\[Rho]^6 + 2673*\[Rho]^7 - 1617*\[Rho]^8 + 335*\[Rho]^9) - 
      40*Ec^2*(-160 + 1400*\[Rho] - 30869*\[Rho]^2 - 62629*\[Rho]^3 + 
        34615*\[Rho]^4 - 385*\[Rho]^5 + 5985*\[Rho]^6 + 2673*\[Rho]^7 - 
        1617*\[Rho]^8 + 335*\[Rho]^9) + 10*Ec*(-160 + 1400*\[Rho] - 
        28349*\[Rho]^2 - 51709*\[Rho]^3 + 46165*\[Rho]^4 + 2765*\[Rho]^5 + 
        5985*\[Rho]^6 + 2673*\[Rho]^7 - 1617*\[Rho]^8 + 335*\[Rho]^9) - 
      840*(-1 + 2*Ec)^5*\[Rho]^2*(12 + 52*\[Rho] + 55*\[Rho]^2 + 15*\[Rho]^3)*
       Log[\[Rho]])))/(3360*(1 - 2*Ec)^2*mb^3*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r15*(-3200 + 44800*Ec - 268800*Ec^2 + 985600*Ec^3 - 3136000*Ec^4 + 
    10931200*Ec^5 - 34406400*Ec^6 + 81100800*Ec^7 - 146227200*Ec^8 + 
    235110400*Ec^9 - 367001600*Ec^10 + 481689600*Ec^11 - 435814400*Ec^12 + 
    229376000*Ec^13 - 52428800*Ec^14 + 229218*\[Rho] - 3339132*Ec*\[Rho] + 
    20945352*Ec^2*\[Rho] - 77288368*Ec^3*\[Rho] + 215684160*Ec^4*\[Rho] - 
    608287616*Ec^5*\[Rho] + 1733306240*Ec^6*\[Rho] - 3933351168*Ec^7*\[Rho] + 
    6232758272*Ec^8*\[Rho] - 6780006400*Ec^9*\[Rho] + 
    5593888768*Ec^10*\[Rho] - 4548775936*Ec^11*\[Rho] + 
    3868704768*Ec^12*\[Rho] - 2468380672*Ec^13*\[Rho] + 
    968130560*Ec^14*\[Rho] - 362479616*Ec^15*\[Rho] + 
    212205568*Ec^16*\[Rho] - 64225280*Ec^17*\[Rho] - 2290186*\[Rho]^2 + 
    32889164*Ec*\[Rho]^2 - 203120904*Ec^2*\[Rho]^2 + 
    709369520*Ec^3*\[Rho]^2 - 1590543232*Ec^4*\[Rho]^2 + 
    2664641792*Ec^5*\[Rho]^2 - 4177156224*Ec^6*\[Rho]^2 + 
    6444301056*Ec^7*\[Rho]^2 - 7781017600*Ec^8*\[Rho]^2 + 
    6012448768*Ec^9*\[Rho]^2 - 3049568256*Ec^10*\[Rho]^2 + 
    2146684928*Ec^11*\[Rho]^2 - 2324791296*Ec^12*\[Rho]^2 + 
    1700331520*Ec^13*\[Rho]^2 - 872644608*Ec^14*\[Rho]^2 + 
    382533632*Ec^15*\[Rho]^2 - 98435072*Ec^16*\[Rho]^2 + 
    6553600*Ec^17*\[Rho]^2 + 4160891*\[Rho]^3 - 52440802*Ec*\[Rho]^3 + 
    272511588*Ec^2*\[Rho]^3 - 735655768*Ec^3*\[Rho]^3 + 
    1052552368*Ec^4*\[Rho]^3 - 725466272*Ec^5*\[Rho]^3 + 
    359669568*Ec^6*\[Rho]^3 - 540945792*Ec^7*\[Rho]^3 - 
    425887488*Ec^8*\[Rho]^3 + 3110701568*Ec^9*\[Rho]^3 - 
    4074763264*Ec^10*\[Rho]^3 + 2211428352*Ec^11*\[Rho]^3 - 
    762769408*Ec^12*\[Rho]^3 + 636755968*Ec^13*\[Rho]^3 - 
    419053568*Ec^14*\[Rho]^3 + 90144768*Ec^15*\[Rho]^3 + 98079*\[Rho]^4 - 
    14134554*Ec*\[Rho]^4 + 169057140*Ec^2*\[Rho]^4 - 
    878745784*Ec^3*\[Rho]^4 + 2490928240*Ec^4*\[Rho]^4 - 
    4135989536*Ec^5*\[Rho]^4 + 4291606336*Ec^6*\[Rho]^4 - 
    3847863680*Ec^7*\[Rho]^4 + 4779842816*Ec^8*\[Rho]^4 - 
    5172661760*Ec^9*\[Rho]^4 + 2960219136*Ec^10*\[Rho]^4 - 
    877602816*Ec^11*\[Rho]^4 + 493015040*Ec^12*\[Rho]^4 - 
    233988096*Ec^13*\[Rho]^4 - 69222400*Ec^14*\[Rho]^4 + 
    51609600*Ec^15*\[Rho]^4 - 4979304*\[Rho]^5 + 71179416*Ec*\[Rho]^5 - 
    427986216*Ec^2*\[Rho]^5 + 1382535952*Ec^3*\[Rho]^5 - 
    2552481120*Ec^4*\[Rho]^5 + 2688943936*Ec^5*\[Rho]^5 - 
    1869597184*Ec^6*\[Rho]^5 + 2128052224*Ec^7*\[Rho]^5 - 
    3274206208*Ec^8*\[Rho]^5 + 2733301760*Ec^9*\[Rho]^5 - 
    872216576*Ec^10*\[Rho]^5 - 240357376*Ec^11*\[Rho]^5 + 
    436903936*Ec^12*\[Rho]^5 - 283164672*Ec^13*\[Rho]^5 + 
    85196800*Ec^14*\[Rho]^5 + 2612064*\[Rho]^6 - 28776216*Ec*\[Rho]^6 + 
    116596536*Ec^2*\[Rho]^6 - 150817072*Ec^3*\[Rho]^6 - 
    344448160*Ec^4*\[Rho]^6 + 1507317952*Ec^5*\[Rho]^6 - 
    1990539264*Ec^6*\[Rho]^6 + 605115392*Ec^7*\[Rho]^6 + 
    1111634944*Ec^8*\[Rho]^6 - 1228595200*Ec^9*\[Rho]^6 + 
    262850560*Ec^10*\[Rho]^6 + 222523392*Ec^11*\[Rho]^6 - 
    141467648*Ec^12*\[Rho]^6 + 37273600*Ec^13*\[Rho]^6 + 873006*\[Rho]^7 - 
    15930684*Ec*\[Rho]^7 + 121544304*Ec^2*\[Rho]^7 - 
    513634240*Ec^3*\[Rho]^7 + 1348553472*Ec^4*\[Rho]^7 - 
    2150270080*Ec^5*\[Rho]^7 + 1863318016*Ec^6*\[Rho]^7 - 
    489148928*Ec^7*\[Rho]^7 - 615677440*Ec^8*\[Rho]^7 + 
    622806016*Ec^9*\[Rho]^7 - 223842304*Ec^10*\[Rho]^7 + 
    34463744*Ec^11*\[Rho]^7 - 1029066*\[Rho]^8 + 15484692*Ec*\[Rho]^8 - 
    100452528*Ec^2*\[Rho]^8 + 367184128*Ec^3*\[Rho]^8 - 
    822731328*Ec^4*\[Rho]^8 + 1150662400*Ec^5*\[Rho]^8 - 
    953964544*Ec^6*\[Rho]^8 + 348658176*Ec^7*\[Rho]^8 + 
    108752384*Ec^8*\[Rho]^8 - 173671424*Ec^9*\[Rho]^8 + 
    65286144*Ec^10*\[Rho]^8 - 6594560*Ec^11*\[Rho]^8 + 496646*\[Rho]^9 - 
    7384636*Ec*\[Rho]^9 + 47328960*Ec^2*\[Rho]^9 - 171150496*Ec^3*\[Rho]^9 + 
    383399840*Ec^4*\[Rho]^9 - 545366592*Ec^5*\[Rho]^9 + 
    479250432*Ec^6*\[Rho]^9 - 231708160*Ec^7*\[Rho]^9 + 
    33800192*Ec^8*\[Rho]^9 + 16384000*Ec^9*\[Rho]^9 - 
    4751360*Ec^10*\[Rho]^9 - 204246*\[Rho]^10 + 2913324*Ec*\[Rho]^10 - 
    17857104*Ec^2*\[Rho]^10 + 61397568*Ec^3*\[Rho]^10 - 
    129804640*Ec^4*\[Rho]^10 + 172816832*Ec^5*\[Rho]^10 - 
    141549568*Ec^6*\[Rho]^10 + 65806848*Ec^7*\[Rho]^10 - 
    13561856*Ec^8*\[Rho]^10 + 38743*\[Rho]^11 - 542402*Ec*\[Rho]^11 + 
    3254412*Ec^2*\[Rho]^11 - 10888360*Ec^3*\[Rho]^11 + 
    22145680*Ec^4*\[Rho]^11 - 27813856*Ec^5*\[Rho]^11 + 
    20765504*Ec^6*\[Rho]^11 - 8258944*Ec^7*\[Rho]^11 + 
    1290240*Ec^8*\[Rho]^11 - 2645*\[Rho]^12 + 37030*Ec*\[Rho]^12 - 
    222180*Ec^2*\[Rho]^12 + 740600*Ec^3*\[Rho]^12 - 1481200*Ec^4*\[Rho]^12 + 
    1777440*Ec^5*\[Rho]^12 - 1184960*Ec^6*\[Rho]^12 + 338560*Ec^7*\[Rho]^12 + 
    15120*(-1 + 2*Ec)^7*\[Rho]^3*(24 + 84*\[Rho] - 155*\[Rho]^2 + 
      25*\[Rho]^3)*Log[1 - 2*Ec]^2 - 12*(-1 + 2*Ec)*\[Rho]*
     (5420 - 34440*\[Rho] - 242153*\[Rho]^2 + 531727*\[Rho]^3 - 
      61215*\[Rho]^4 - 324695*\[Rho]^5 + 154525*\[Rho]^6 - 44907*\[Rho]^7 + 
      17983*\[Rho]^8 - 2245*\[Rho]^9 + 6553600*Ec^13*(-1 + \[Rho]^2) + 
      40960*Ec^12*(620 - 140*\[Rho] - 277*\[Rho]^2 + 105*\[Rho]^3) - 
      8192*Ec^11*(5100 - 2100*\[Rho] - 67*\[Rho]^2 + 903*\[Rho]^3) + 
      5120*Ec^9*(-8816 - 5852*\[Rho] + 14549*\[Rho]^2 - 2611*\[Rho]^3 + 
        651*\[Rho]^4 + 1155*\[Rho]^5) - 1024*Ec^10*(-43020 + 8680*\[Rho] + 
        8293*\[Rho]^2 + 1673*\[Rho]^3 + 1085*\[Rho]^4 + 1925*\[Rho]^5) - 
      1280*Ec^8*(-37668 - 47880*\[Rho] + 113275*\[Rho]^2 - 49273*\[Rho]^3 + 
        4725*\[Rho]^4 + 5145*\[Rho]^5) + 5120*Ec^7*(-7755 - 10675*\[Rho] + 
        28391*\[Rho]^2 - 13930*\[Rho]^3 - 1001*\[Rho]^4 + 3010*\[Rho]^5 + 
        350*\[Rho]^6) + 12*Ec*(-5420 + 34440*\[Rho] + 252233*\[Rho]^2 - 
        496447*\[Rho]^3 - 3885*\[Rho]^4 + 335195*\[Rho]^5 - 154525*\[Rho]^6 + 
        44907*\[Rho]^7 - 17983*\[Rho]^8 + 2245*\[Rho]^9) - 
      60*Ec^2*(-5420 + 34440*\[Rho] + 264329*\[Rho]^2 - 454111*\[Rho]^3 - 
        82005*\[Rho]^4 + 347795*\[Rho]^5 - 154525*\[Rho]^6 + 44907*\[Rho]^7 - 
        17983*\[Rho]^8 + 2245*\[Rho]^9) + 160*Ec^3*(-6022 + 33810*\[Rho] + 
        282473*\[Rho]^2 - 399651*\[Rho]^3 - 181377*\[Rho]^4 + 
        364035*\[Rho]^5 - 153825*\[Rho]^6 + 44907*\[Rho]^7 - 17983*\[Rho]^8 + 
        2245*\[Rho]^9) - 64*Ec^6*(-337920 - 400960*\[Rho] + 
        1709556*\[Rho]^2 - 646464*\[Rho]^3 - 891030*\[Rho]^4 + 
        768670*\[Rho]^5 - 78225*\[Rho]^6 + 44907*\[Rho]^7 - 17983*\[Rho]^8 + 
        2245*\[Rho]^9) - 80*Ec^4*(-31912 + 85736*\[Rho] + 971046*\[Rho]^2 - 
        990234*\[Rho]^3 - 944972*\[Rho]^4 + 1201900*\[Rho]^5 - 
        432075*\[Rho]^6 + 134721*\[Rho]^7 - 53949*\[Rho]^8 + 6735*\[Rho]^9) + 
      64*Ec^5*(-124620 - 28140*\[Rho] + 1452128*\[Rho]^2 - 814072*\[Rho]^3 - 
        1537830*\[Rho]^4 + 1449210*\[Rho]^5 - 381675*\[Rho]^6 + 
        134721*\[Rho]^7 - 53949*\[Rho]^8 + 6735*\[Rho]^9))*Log[\[Rho]] + 
    15120*(-1 + 2*Ec)^7*\[Rho]^3*(24 + 84*\[Rho] - 155*\[Rho]^2 + 
      25*\[Rho]^3)*Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (5420 - 34440*\[Rho] - 242153*\[Rho]^2 + 531727*\[Rho]^3 - 
      61215*\[Rho]^4 - 324695*\[Rho]^5 + 154525*\[Rho]^6 - 44907*\[Rho]^7 + 
      17983*\[Rho]^8 - 2245*\[Rho]^9 + 6553600*Ec^13*(-1 + \[Rho]^2) + 
      40960*Ec^12*(620 - 140*\[Rho] - 277*\[Rho]^2 + 105*\[Rho]^3) - 
      8192*Ec^11*(5100 - 2100*\[Rho] - 67*\[Rho]^2 + 903*\[Rho]^3) + 
      5120*Ec^9*(-8816 - 5852*\[Rho] + 14549*\[Rho]^2 - 2611*\[Rho]^3 + 
        651*\[Rho]^4 + 1155*\[Rho]^5) - 1024*Ec^10*(-43020 + 8680*\[Rho] + 
        8293*\[Rho]^2 + 1673*\[Rho]^3 + 1085*\[Rho]^4 + 1925*\[Rho]^5) - 
      1280*Ec^8*(-37668 - 47880*\[Rho] + 113275*\[Rho]^2 - 49273*\[Rho]^3 + 
        4725*\[Rho]^4 + 5145*\[Rho]^5) + 5120*Ec^7*(-7755 - 10675*\[Rho] + 
        28391*\[Rho]^2 - 13930*\[Rho]^3 - 1001*\[Rho]^4 + 3010*\[Rho]^5 + 
        350*\[Rho]^6) + 12*Ec*(-5420 + 34440*\[Rho] + 252233*\[Rho]^2 - 
        496447*\[Rho]^3 - 3885*\[Rho]^4 + 335195*\[Rho]^5 - 154525*\[Rho]^6 + 
        44907*\[Rho]^7 - 17983*\[Rho]^8 + 2245*\[Rho]^9) - 
      60*Ec^2*(-5420 + 34440*\[Rho] + 264329*\[Rho]^2 - 454111*\[Rho]^3 - 
        82005*\[Rho]^4 + 347795*\[Rho]^5 - 154525*\[Rho]^6 + 44907*\[Rho]^7 - 
        17983*\[Rho]^8 + 2245*\[Rho]^9) + 160*Ec^3*(-6022 + 33810*\[Rho] + 
        282473*\[Rho]^2 - 399651*\[Rho]^3 - 181377*\[Rho]^4 + 
        364035*\[Rho]^5 - 153825*\[Rho]^6 + 44907*\[Rho]^7 - 17983*\[Rho]^8 + 
        2245*\[Rho]^9) - 64*Ec^6*(-337920 - 400960*\[Rho] + 
        1709556*\[Rho]^2 - 646464*\[Rho]^3 - 891030*\[Rho]^4 + 
        768670*\[Rho]^5 - 78225*\[Rho]^6 + 44907*\[Rho]^7 - 17983*\[Rho]^8 + 
        2245*\[Rho]^9) - 80*Ec^4*(-31912 + 85736*\[Rho] + 971046*\[Rho]^2 - 
        990234*\[Rho]^3 - 944972*\[Rho]^4 + 1201900*\[Rho]^5 - 
        432075*\[Rho]^6 + 134721*\[Rho]^7 - 53949*\[Rho]^8 + 6735*\[Rho]^9) + 
      64*Ec^5*(-124620 - 28140*\[Rho] + 1452128*\[Rho]^2 - 814072*\[Rho]^3 - 
        1537830*\[Rho]^4 + 1449210*\[Rho]^5 - 381675*\[Rho]^6 + 
        134721*\[Rho]^7 - 53949*\[Rho]^8 + 6735*\[Rho]^9) - 
      2520*(1 - 2*Ec)^6*\[Rho]^2*(24 + 84*\[Rho] - 155*\[Rho]^2 + 
        25*\[Rho]^3)*Log[\[Rho]])))/(33600*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m4*(-16314 + 206328*Ec - 1095000*Ec^2 + 3422464*Ec^3 - 9124992*Ec^4 + 
    28199424*Ec^5 - 79407232*Ec^6 + 156382720*Ec^7 - 207389696*Ec^8 + 
    215062528*Ec^9 - 235235328*Ec^10 + 256458752*Ec^11 - 190218240*Ec^12 + 
    72155136*Ec^13 - 12812288*Ec^14 + 6684672*Ec^15 - 3276800*Ec^16 + 
    106034*\[Rho] - 1289208*Ec*\[Rho] + 6546840*Ec^2*\[Rho] - 
    17961216*Ec^3*\[Rho] + 28802624*Ec^4*\[Rho] - 25726720*Ec^5*\[Rho] - 
    1241728*Ec^6*\[Rho] + 57157120*Ec^7*\[Rho] - 102132736*Ec^8*\[Rho] + 
    33183744*Ec^9*\[Rho] + 138012672*Ec^10*\[Rho] - 211976192*Ec^11*\[Rho] + 
    122470400*Ec^12*\[Rho] - 32702464*Ec^13*\[Rho] + 14319616*Ec^14*\[Rho] - 
    8257536*Ec^15*\[Rho] + 655360*Ec^16*\[Rho] - 132221*\[Rho]^2 + 
    1432596*Ec*\[Rho]^2 - 6319284*Ec^2*\[Rho]^2 + 14405472*Ec^3*\[Rho]^2 - 
    18756304*Ec^4*\[Rho]^2 + 24949824*Ec^5*\[Rho]^2 - 
    76190784*Ec^6*\[Rho]^2 + 199448576*Ec^7*\[Rho]^2 - 
    298696448*Ec^8*\[Rho]^2 + 240987136*Ec^9*\[Rho]^2 - 
    87317504*Ec^10*\[Rho]^2 - 11984896*Ec^11*\[Rho]^2 + 
    43290624*Ec^12*\[Rho]^2 - 29376512*Ec^13*\[Rho]^2 + 
    2965504*Ec^14*\[Rho]^2 + 369623*\[Rho]^3 - 5280348*Ec*\[Rho]^3 + 
    32116092*Ec^2*\[Rho]^3 - 108231616*Ec^3*\[Rho]^3 + 
    223431408*Ec^4*\[Rho]^3 - 313801536*Ec^5*\[Rho]^3 + 
    372750784*Ec^6*\[Rho]^3 - 425508864*Ec^7*\[Rho]^3 + 
    337786112*Ec^8*\[Rho]^3 - 79737856*Ec^9*\[Rho]^3 - 
    98298880*Ec^10*\[Rho]^3 + 136331264*Ec^11*\[Rho]^3 - 
    107786240*Ec^12*\[Rho]^3 + 38420480*Ec^13*\[Rho]^3 - 
    5160960*Ec^14*\[Rho]^3 - 318680*\[Rho]^4 + 3270600*Ec*\[Rho]^4 - 
    11318040*Ec^2*\[Rho]^4 + 4550688*Ec^3*\[Rho]^4 + 66928096*Ec^4*\[Rho]^4 - 
    172094208*Ec^5*\[Rho]^4 + 162078464*Ec^6*\[Rho]^4 - 
    65234432*Ec^7*\[Rho]^4 + 59275264*Ec^8*\[Rho]^4 - 
    88174592*Ec^9*\[Rho]^4 + 91375616*Ec^10*\[Rho]^4 - 
    87769088*Ec^11*\[Rho]^4 + 47816704*Ec^12*\[Rho]^4 - 
    9994240*Ec^13*\[Rho]^4 - 483168*\[Rho]^5 + 7112616*Ec*\[Rho]^5 - 
    42946680*Ec^2*\[Rho]^5 + 142636256*Ec^3*\[Rho]^5 - 
    278131168*Ec^4*\[Rho]^5 + 317203712*Ec^5*\[Rho]^5 - 
    225460480*Ec^6*\[Rho]^5 + 147696640*Ec^7*\[Rho]^5 - 
    109627392*Ec^8*\[Rho]^5 + 62375936*Ec^9*\[Rho]^5 - 
    26908672*Ec^10*\[Rho]^5 + 15425536*Ec^11*\[Rho]^5 - 
    5447680*Ec^12*\[Rho]^5 + 557606*\[Rho]^6 - 6196512*Ec*\[Rho]^6 + 
    28014000*Ec^2*\[Rho]^6 - 67222624*Ec^3*\[Rho]^6 + 
    87103296*Ec^4*\[Rho]^6 - 59743488*Ec^5*\[Rho]^6 + 
    38397184*Ec^6*\[Rho]^6 - 54709760*Ec^7*\[Rho]^6 + 
    57619968*Ec^8*\[Rho]^6 - 23683072*Ec^9*\[Rho]^6 + 
    1605632*Ec^10*\[Rho]^6 - 33554*\[Rho]^7 + 65664*Ec*\[Rho]^7 + 
    1693584*Ec^2*\[Rho]^7 - 11660512*Ec^3*\[Rho]^7 + 32673664*Ec^4*\[Rho]^7 - 
    45024512*Ec^5*\[Rho]^7 + 24334592*Ec^6*\[Rho]^7 + 9718272*Ec^7*\[Rho]^7 - 
    17348096*Ec^8*\[Rho]^7 + 5988352*Ec^9*\[Rho]^7 - 286720*Ec^10*\[Rho]^7 - 
    81198*\[Rho]^8 + 1078368*Ec*\[Rho]^8 - 6015792*Ec^2*\[Rho]^8 + 
    18253536*Ec^3*\[Rho]^8 - 32680288*Ec^4*\[Rho]^8 + 
    34556800*Ec^5*\[Rho]^8 - 19358208*Ec^6*\[Rho]^8 + 2833920*Ec^7*\[Rho]^8 + 
    2222080*Ec^8*\[Rho]^8 - 747520*Ec^9*\[Rho]^8 + 40430*\[Rho]^9 - 
    502800*Ec*\[Rho]^9 + 2619840*Ec^2*\[Rho]^9 - 7390688*Ec^3*\[Rho]^9 + 
    12241824*Ec^4*\[Rho]^9 - 12016512*Ec^5*\[Rho]^9 + 6575616*Ec^6*\[Rho]^9 - 
    1599488*Ec^7*\[Rho]^9 - 9193*\[Rho]^10 + 110316*Ec*\[Rho]^10 - 
    551580*Ec^2*\[Rho]^10 + 1479040*Ec^3*\[Rho]^10 - 2284720*Ec^4*\[Rho]^10 + 
    2020416*Ec^5*\[Rho]^10 - 940352*Ec^6*\[Rho]^10 + 179200*Ec^7*\[Rho]^10 + 
    635*\[Rho]^11 - 7620*Ec*\[Rho]^11 + 38100*Ec^2*\[Rho]^11 - 
    101600*Ec^3*\[Rho]^11 + 152400*Ec^4*\[Rho]^11 - 121920*Ec^5*\[Rho]^11 + 
    40640*Ec^6*\[Rho]^11 + 5040*(1 - 2*Ec)^6*\[Rho]^2*
     (-4 + 32*\[Rho] + 85*\[Rho]^2 + 25*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    12*(-1 + 2*Ec)*(440 + 655360*Ec^12 - 700*\[Rho] - 6419*\[Rho]^2 - 
      35203*\[Rho]^3 - 23065*\[Rho]^4 + 54775*\[Rho]^5 + 20615*\[Rho]^6 - 
      14041*\[Rho]^7 + 4333*\[Rho]^8 - 735*\[Rho]^9 + 
      20480*Ec^11*(-108 + 28*\[Rho] - 35*\[Rho]^2 + 7*\[Rho]^3) - 
      2048*Ec^10*(-1500 + 700*\[Rho] - 763*\[Rho]^2 + 399*\[Rho]^3) - 
      2560*Ec^9*(992 - 196*\[Rho] + 1099*\[Rho]^2 - 301*\[Rho]^3 - 
        63*\[Rho]^4 + 49*\[Rho]^5) - 5120*Ec^7*(319 + 735*\[Rho] + 
        1232*\[Rho]^2 - 231*\[Rho]^3 - 427*\[Rho]^4 + 56*\[Rho]^5) + 
      1280*Ec^8*(1504 + 1764*\[Rho] + 4179*\[Rho]^2 - 161*\[Rho]^3 - 
        735*\[Rho]^4 + 245*\[Rho]^5) + 8960*Ec^6*(122 + 308*\[Rho] + 
        471*\[Rho]^2 - 300*\[Rho]^3 - 413*\[Rho]^4 + 10*\[Rho]^5 + 
        30*\[Rho]^6) + 32*Ec^5*(-14440 - 33600*\[Rho] - 49532*\[Rho]^2 + 
        144676*\[Rho]^3 + 248010*\[Rho]^4 - 11550*\[Rho]^5 - 36715*\[Rho]^6 + 
        14041*\[Rho]^7 - 4333*\[Rho]^8 + 735*\[Rho]^9) - 
      80*Ec^4*(-1672 - 2184*\[Rho] - 1624*\[Rho]^2 + 74620*\[Rho]^3 + 
        125426*\[Rho]^4 - 27510*\[Rho]^5 - 25375*\[Rho]^6 + 14041*\[Rho]^7 - 
        4333*\[Rho]^8 + 735*\[Rho]^9) + 80*Ec^3*(-552 + 448*\[Rho] + 
        3493*\[Rho]^2 + 56651*\[Rho]^3 + 81151*\[Rho]^4 - 38465*\[Rho]^5 - 
        22365*\[Rho]^6 + 14041*\[Rho]^7 - 4333*\[Rho]^8 + 735*\[Rho]^9) + 
      10*Ec*(-440 + 700*\[Rho] + 5747*\[Rho]^2 + 40579*\[Rho]^3 + 
        37345*\[Rho]^4 - 50575*\[Rho]^5 - 20615*\[Rho]^6 + 14041*\[Rho]^7 - 
        4333*\[Rho]^8 + 735*\[Rho]^9) - 40*Ec^2*(-440 + 700*\[Rho] + 
        4907*\[Rho]^2 + 47299*\[Rho]^3 + 55195*\[Rho]^4 - 45325*\[Rho]^5 - 
        20615*\[Rho]^6 + 14041*\[Rho]^7 - 4333*\[Rho]^8 + 735*\[Rho]^9))*
     Log[\[Rho]] + 5040*(1 - 2*Ec)^6*\[Rho]^2*(-4 + 32*\[Rho] + 85*\[Rho]^2 + 
      25*\[Rho]^3)*Log[\[Rho]]^2 - 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*
     (440 + 655360*Ec^12 - 700*\[Rho] - 6419*\[Rho]^2 - 35203*\[Rho]^3 - 
      23065*\[Rho]^4 + 54775*\[Rho]^5 + 20615*\[Rho]^6 - 14041*\[Rho]^7 + 
      4333*\[Rho]^8 - 735*\[Rho]^9 + 20480*Ec^11*(-108 + 28*\[Rho] - 
        35*\[Rho]^2 + 7*\[Rho]^3) - 2048*Ec^10*(-1500 + 700*\[Rho] - 
        763*\[Rho]^2 + 399*\[Rho]^3) - 2560*Ec^9*(992 - 196*\[Rho] + 
        1099*\[Rho]^2 - 301*\[Rho]^3 - 63*\[Rho]^4 + 49*\[Rho]^5) - 
      5120*Ec^7*(319 + 735*\[Rho] + 1232*\[Rho]^2 - 231*\[Rho]^3 - 
        427*\[Rho]^4 + 56*\[Rho]^5) + 1280*Ec^8*(1504 + 1764*\[Rho] + 
        4179*\[Rho]^2 - 161*\[Rho]^3 - 735*\[Rho]^4 + 245*\[Rho]^5) + 
      8960*Ec^6*(122 + 308*\[Rho] + 471*\[Rho]^2 - 300*\[Rho]^3 - 
        413*\[Rho]^4 + 10*\[Rho]^5 + 30*\[Rho]^6) + 
      32*Ec^5*(-14440 - 33600*\[Rho] - 49532*\[Rho]^2 + 144676*\[Rho]^3 + 
        248010*\[Rho]^4 - 11550*\[Rho]^5 - 36715*\[Rho]^6 + 14041*\[Rho]^7 - 
        4333*\[Rho]^8 + 735*\[Rho]^9) - 80*Ec^4*(-1672 - 2184*\[Rho] - 
        1624*\[Rho]^2 + 74620*\[Rho]^3 + 125426*\[Rho]^4 - 27510*\[Rho]^5 - 
        25375*\[Rho]^6 + 14041*\[Rho]^7 - 4333*\[Rho]^8 + 735*\[Rho]^9) + 
      80*Ec^3*(-552 + 448*\[Rho] + 3493*\[Rho]^2 + 56651*\[Rho]^3 + 
        81151*\[Rho]^4 - 38465*\[Rho]^5 - 22365*\[Rho]^6 + 14041*\[Rho]^7 - 
        4333*\[Rho]^8 + 735*\[Rho]^9) + 10*Ec*(-440 + 700*\[Rho] + 
        5747*\[Rho]^2 + 40579*\[Rho]^3 + 37345*\[Rho]^4 - 50575*\[Rho]^5 - 
        20615*\[Rho]^6 + 14041*\[Rho]^7 - 4333*\[Rho]^8 + 735*\[Rho]^9) - 
      40*Ec^2*(-440 + 700*\[Rho] + 4907*\[Rho]^2 + 47299*\[Rho]^3 + 
        55195*\[Rho]^4 - 45325*\[Rho]^5 - 20615*\[Rho]^6 + 14041*\[Rho]^7 - 
        4333*\[Rho]^8 + 735*\[Rho]^9) + 840*(-1 + 2*Ec)^5*\[Rho]^2*
       (-4 + 32*\[Rho] + 85*\[Rho]^2 + 25*\[Rho]^3)*Log[\[Rho]])))/
  (13440*(1 - 2*Ec)^2*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r13*(2400 - 28800*Ec + 144000*Ec^2 - 451200*Ec^3 + 1449600*Ec^4 - 
    5299200*Ec^5 + 15206400*Ec^6 - 30412800*Ec^7 + 48844800*Ec^8 - 
    78643200*Ec^9 + 117964800*Ec^10 - 125337600*Ec^11 + 76185600*Ec^12 - 
    19660800*Ec^13 - 3462*\[Rho] + 41064*Ec*\[Rho] - 202440*Ec^2*\[Rho] + 
    817232*Ec^3*\[Rho] - 4550976*Ec^4*\[Rho] + 21742272*Ec^5*\[Rho] - 
    67993536*Ec^6*\[Rho] + 153333760*Ec^7*\[Rho] - 321470208*Ec^8*\[Rho] + 
    683049984*Ec^9*\[Rho] - 1172895744*Ec^10*\[Rho] + 
    1326391296*Ec^11*\[Rho] - 853442560*Ec^12*\[Rho] + 
    215973888*Ec^13*\[Rho] + 63553536*Ec^14*\[Rho] - 61538304*Ec^15*\[Rho] + 
    17367040*Ec^16*\[Rho] + 273755*\[Rho]^2 - 3616860*Ec*\[Rho]^2 + 
    20075100*Ec^2*\[Rho]^2 - 64211536*Ec^3*\[Rho]^2 + 
    160298736*Ec^4*\[Rho]^2 - 439235328*Ec^5*\[Rho]^2 + 
    1179214080*Ec^6*\[Rho]^2 - 2317052160*Ec^7*\[Rho]^2 + 
    3045371904*Ec^8*\[Rho]^2 - 2862552064*Ec^9*\[Rho]^2 + 
    2348147712*Ec^10*\[Rho]^2 - 1798533120*Ec^11*\[Rho]^2 + 
    990187520*Ec^12*\[Rho]^2 - 330891264*Ec^13*\[Rho]^2 + 
    92995584*Ec^14*\[Rho]^2 - 13565952*Ec^15*\[Rho]^2 - 
    4915200*Ec^16*\[Rho]^2 - 3439897*\[Rho]^3 + 45245796*Ec*\[Rho]^3 - 
    250877892*Ec^2*\[Rho]^3 + 761389784*Ec^3*\[Rho]^3 - 
    1398965808*Ec^4*\[Rho]^3 + 1758877728*Ec^5*\[Rho]^3 - 
    2032057344*Ec^6*\[Rho]^3 + 2536002048*Ec^7*\[Rho]^3 - 
    2297884416*Ec^8*\[Rho]^3 + 650043392*Ec^9*\[Rho]^3 + 
    1085463552*Ec^10*\[Rho]^3 - 1746180096*Ec^11*\[Rho]^3 + 
    1369812992*Ec^12*\[Rho]^3 - 573825024*Ec^13*\[Rho]^3 + 
    102924288*Ec^14*\[Rho]^3 + 5452804*\[Rho]^4 - 60342072*Ec*\[Rho]^4 + 
    264286344*Ec^2*\[Rho]^4 - 560053888*Ec^3*\[Rho]^4 + 
    538795424*Ec^4*\[Rho]^4 - 224331648*Ec^5*\[Rho]^4 + 
    639108544*Ec^6*\[Rho]^4 - 1762029824*Ec^7*\[Rho]^4 + 
    1663474176*Ec^8*\[Rho]^4 + 317893632*Ec^9*\[Rho]^4 - 
    2553210880*Ec^10*\[Rho]^4 + 3267440640*Ec^11*\[Rho]^4 - 
    2216214528*Ec^12*\[Rho]^4 + 778813440*Ec^13*\[Rho]^4 - 
    99532800*Ec^14*\[Rho]^4 + 813734*\[Rho]^5 - 23428248*Ec*\[Rho]^5 + 
    199121880*Ec^2*\[Rho]^5 - 816763824*Ec^3*\[Rho]^5 + 
    1849115712*Ec^4*\[Rho]^5 - 2332537152*Ec^5*\[Rho]^5 + 
    1389297600*Ec^6*\[Rho]^5 + 87113856*Ec^7*\[Rho]^5 - 
    406670592*Ec^8*\[Rho]^5 - 665357824*Ec^9*\[Rho]^5 + 
    1730823168*Ec^10*\[Rho]^5 - 1750407168*Ec^11*\[Rho]^5 + 
    920752128*Ec^12*\[Rho]^5 - 189849600*Ec^13*\[Rho]^5 - 7195972*\[Rho]^6 + 
    91774704*Ec*\[Rho]^6 - 492923760*Ec^2*\[Rho]^6 + 
    1486661568*Ec^3*\[Rho]^6 - 2743054944*Ec^4*\[Rho]^6 + 
    3133162368*Ec^5*\[Rho]^6 - 2187052224*Ec^6*\[Rho]^6 + 
    1095816960*Ec^7*\[Rho]^6 - 791083776*Ec^8*\[Rho]^6 + 
    669605888*Ec^9*\[Rho]^6 - 450874368*Ec^10*\[Rho]^6 + 
    286175232*Ec^11*\[Rho]^6 - 96768000*Ec^12*\[Rho]^6 + 5593120*\[Rho]^7 - 
    65273640*Ec*\[Rho]^7 + 315305400*Ec^2*\[Rho]^7 - 
    836521664*Ec^3*\[Rho]^7 + 1280508224*Ec^4*\[Rho]^7 - 
    1116702912*Ec^5*\[Rho]^7 + 681489600*Ec^6*\[Rho]^7 - 
    629009920*Ec^7*\[Rho]^7 + 593284608*Ec^8*\[Rho]^7 - 
    238414848*Ec^9*\[Rho]^7 + 5182464*Ec^10*\[Rho]^7 - 1176178*\[Rho]^8 + 
    10911024*Ec*\[Rho]^8 - 35336448*Ec^2*\[Rho]^8 + 26503936*Ec^3*\[Rho]^8 + 
    100882848*Ec^4*\[Rho]^8 - 239971584*Ec^5*\[Rho]^8 + 
    123246272*Ec^6*\[Rho]^8 + 145226496*Ec^7*\[Rho]^8 - 
    189576192*Ec^8*\[Rho]^8 + 60171264*Ec^9*\[Rho]^8 - 
    1612800*Ec^10*\[Rho]^8 - 614704*\[Rho]^9 + 8449632*Ec*\[Rho]^9 - 
    48687264*Ec^2*\[Rho]^9 + 152316448*Ec^3*\[Rho]^9 - 
    280607904*Ec^4*\[Rho]^9 + 303891840*Ec^5*\[Rho]^9 - 
    171191680*Ec^6*\[Rho]^9 + 19760256*Ec^7*\[Rho]^9 + 
    25827840*Ec^8*\[Rho]^9 - 8640000*Ec^9*\[Rho]^9 + 383641*\[Rho]^10 - 
    4803492*Ec*\[Rho]^10 + 25216260*Ec^2*\[Rho]^10 - 
    71716016*Ec^3*\[Rho]^10 + 119846288*Ec^4*\[Rho]^10 - 
    119022336*Ec^5*\[Rho]^10 + 66394176*Ec^6*\[Rho]^10 - 
    16615936*Ec^7*\[Rho]^10 - 95991*\[Rho]^11 + 1151892*Ec*\[Rho]^11 - 
    5759460*Ec^2*\[Rho]^11 + 15441960*Ec^3*\[Rho]^11 - 
    23846640*Ec^4*\[Rho]^11 + 21130272*Ec^5*\[Rho]^11 - 
    9964224*Ec^6*\[Rho]^11 + 1977600*Ec^7*\[Rho]^11 + 6750*\[Rho]^12 - 
    81000*Ec*\[Rho]^12 + 405000*Ec^2*\[Rho]^12 - 1080000*Ec^3*\[Rho]^12 + 
    1620000*Ec^4*\[Rho]^12 - 1296000*Ec^5*\[Rho]^12 + 432000*Ec^6*\[Rho]^12 - 
    5040*(1 - 2*Ec)^6*\[Rho]^3*(42 + 341*\[Rho] + 75*\[Rho]^3)*
     Log[1 - 2*Ec]^2 - 12*(-1 + 2*Ec)*\[Rho]*(20 + 13825*\[Rho] - 
      165293*\[Rho]^2 - 212149*\[Rho]^3 + 569310*\[Rho]^4 - 225960*\[Rho]^5 - 
      76825*\[Rho]^6 + 133463*\[Rho]^7 - 44716*\[Rho]^8 + 8325*\[Rho]^9 + 
      819200*Ec^12*(-2 + 3*\[Rho]^2) + 10240*Ec^11*(540 - 140*\[Rho] - 
        1181*\[Rho]^2 + 315*\[Rho]^3) - 1024*Ec^10*(7500 - 3500*\[Rho] - 
        21197*\[Rho]^2 + 5859*\[Rho]^3) + 2560*Ec^9*(2256 - 3437*\[Rho] - 
        8081*\[Rho]^2 + 7*\[Rho]^3 - 819*\[Rho]^4 + 840*\[Rho]^5) - 
      1280*Ec^8*(2192 - 15771*\[Rho] - 8580*\[Rho]^2 - 8897*\[Rho]^3 - 
        1470*\[Rho]^4 + 4200*\[Rho]^5) + 640*Ec^7*(1900 - 42000*\[Rho] - 
        3774*\[Rho]^2 - 28777*\[Rho]^3 + 5250*\[Rho]^4 + 9345*\[Rho]^5) - 
      2240*Ec^6*(260 - 8910*\[Rho] + 741*\[Rho]^2 - 4671*\[Rho]^3 - 
        597*\[Rho]^4 + 1875*\[Rho]^5 + 1050*\[Rho]^6) - 
      32*Ec^5*(-6980 + 274050*\[Rho] - 284916*\[Rho]^2 - 664608*\[Rho]^3 + 
        785820*\[Rho]^4 - 446985*\[Rho]^5 - 260575*\[Rho]^6 + 
        133463*\[Rho]^7 - 44716*\[Rho]^8 + 8325*\[Rho]^9) + 
      80*Ec^4*(-596 + 36792*\[Rho] - 215847*\[Rho]^2 - 559692*\[Rho]^3 + 
        626682*\[Rho]^4 - 343035*\[Rho]^5 - 142450*\[Rho]^6 + 
        133463*\[Rho]^7 - 44716*\[Rho]^8 + 8325*\[Rho]^9) + 
      40*Ec^2*(20 + 13825*\[Rho] - 181169*\[Rho]^2 - 341047*\[Rho]^3 + 
        569310*\[Rho]^4 - 254310*\[Rho]^5 - 76825*\[Rho]^6 + 
        133463*\[Rho]^7 - 44716*\[Rho]^8 + 8325*\[Rho]^9) - 
      10*Ec*(20 + 13825*\[Rho] - 172349*\[Rho]^2 - 269437*\[Rho]^3 + 
        569310*\[Rho]^4 - 238560*\[Rho]^5 - 76825*\[Rho]^6 + 
        133463*\[Rho]^7 - 44716*\[Rho]^8 + 8325*\[Rho]^9) - 
      40*Ec^3*(-72 + 31836*\[Rho] - 387195*\[Rho]^2 - 869890*\[Rho]^3 + 
        1165794*\[Rho]^4 - 574770*\[Rho]^5 - 196175*\[Rho]^6 + 
        266926*\[Rho]^7 - 89432*\[Rho]^8 + 16650*\[Rho]^9))*Log[\[Rho]] - 
    5040*(1 - 2*Ec)^6*\[Rho]^3*(42 + 341*\[Rho] + 75*\[Rho]^3)*
     Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (20 + 13825*\[Rho] - 165293*\[Rho]^2 - 212149*\[Rho]^3 + 
      569310*\[Rho]^4 - 225960*\[Rho]^5 - 76825*\[Rho]^6 + 133463*\[Rho]^7 - 
      44716*\[Rho]^8 + 8325*\[Rho]^9 + 819200*Ec^12*(-2 + 3*\[Rho]^2) + 
      10240*Ec^11*(540 - 140*\[Rho] - 1181*\[Rho]^2 + 315*\[Rho]^3) - 
      1024*Ec^10*(7500 - 3500*\[Rho] - 21197*\[Rho]^2 + 5859*\[Rho]^3) + 
      2560*Ec^9*(2256 - 3437*\[Rho] - 8081*\[Rho]^2 + 7*\[Rho]^3 - 
        819*\[Rho]^4 + 840*\[Rho]^5) - 1280*Ec^8*(2192 - 15771*\[Rho] - 
        8580*\[Rho]^2 - 8897*\[Rho]^3 - 1470*\[Rho]^4 + 4200*\[Rho]^5) + 
      640*Ec^7*(1900 - 42000*\[Rho] - 3774*\[Rho]^2 - 28777*\[Rho]^3 + 
        5250*\[Rho]^4 + 9345*\[Rho]^5) - 2240*Ec^6*(260 - 8910*\[Rho] + 
        741*\[Rho]^2 - 4671*\[Rho]^3 - 597*\[Rho]^4 + 1875*\[Rho]^5 + 
        1050*\[Rho]^6) - 32*Ec^5*(-6980 + 274050*\[Rho] - 284916*\[Rho]^2 - 
        664608*\[Rho]^3 + 785820*\[Rho]^4 - 446985*\[Rho]^5 - 
        260575*\[Rho]^6 + 133463*\[Rho]^7 - 44716*\[Rho]^8 + 8325*\[Rho]^9) + 
      80*Ec^4*(-596 + 36792*\[Rho] - 215847*\[Rho]^2 - 559692*\[Rho]^3 + 
        626682*\[Rho]^4 - 343035*\[Rho]^5 - 142450*\[Rho]^6 + 
        133463*\[Rho]^7 - 44716*\[Rho]^8 + 8325*\[Rho]^9) + 
      40*Ec^2*(20 + 13825*\[Rho] - 181169*\[Rho]^2 - 341047*\[Rho]^3 + 
        569310*\[Rho]^4 - 254310*\[Rho]^5 - 76825*\[Rho]^6 + 
        133463*\[Rho]^7 - 44716*\[Rho]^8 + 8325*\[Rho]^9) - 
      10*Ec*(20 + 13825*\[Rho] - 172349*\[Rho]^2 - 269437*\[Rho]^3 + 
        569310*\[Rho]^4 - 238560*\[Rho]^5 - 76825*\[Rho]^6 + 
        133463*\[Rho]^7 - 44716*\[Rho]^8 + 8325*\[Rho]^9) - 
      40*Ec^3*(-72 + 31836*\[Rho] - 387195*\[Rho]^2 - 869890*\[Rho]^3 + 
        1165794*\[Rho]^4 - 574770*\[Rho]^5 - 196175*\[Rho]^6 + 
        266926*\[Rho]^7 - 89432*\[Rho]^8 + 16650*\[Rho]^9) + 
      840*(-1 + 2*Ec)^5*\[Rho]^2*(42 + 341*\[Rho] + 75*\[Rho]^3)*
       Log[\[Rho]])))/(25200*(1 - 2*Ec)^2*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m9*(72390 - 909480*Ec + 4792200*Ec^2 - 14619040*Ec^3 + 35958720*Ec^4 - 
    100644480*Ec^5 + 268051200*Ec^6 - 489305600*Ec^7 + 491712000*Ec^8 - 
    70348800*Ec^9 - 514344960*Ec^10 + 758661120*Ec^11 - 499302400*Ec^12 + 
    92405760*Ec^13 + 42270720*Ec^14 + 27525120*Ec^15 - 32768000*Ec^16 - 
    610408*\[Rho] + 7444176*Ec*\[Rho] - 37936560*Ec^2*\[Rho] + 
    103637408*Ec^3*\[Rho] - 157915104*Ec^4*\[Rho] + 97164288*Ec^5*\[Rho] + 
    168256896*Ec^6*\[Rho] - 681784320*Ec^7*\[Rho] + 1298331648*Ec^8*\[Rho] - 
    1610358784*Ec^9*\[Rho] + 1466486784*Ec^10*\[Rho] - 
    1111351296*Ec^11*\[Rho] + 637460480*Ec^12*\[Rho] - 
    234160128*Ec^13*\[Rho] + 134774784*Ec^14*\[Rho] - 84934656*Ec^15*\[Rho] - 
    1114681*\[Rho]^2 + 18981492*Ec*\[Rho]^2 - 130353780*Ec^2*\[Rho]^2 + 
    477401072*Ec^3*\[Rho]^2 - 1044083184*Ec^4*\[Rho]^2 + 
    1557080064*Ec^5*\[Rho]^2 - 2143149888*Ec^6*\[Rho]^2 + 
    3241313280*Ec^7*\[Rho]^2 - 3881887488*Ec^8*\[Rho]^2 + 
    2856559616*Ec^9*\[Rho]^2 - 1687563264*Ec^10*\[Rho]^2 + 
    1580863488*Ec^11*\[Rho]^2 - 1162055680*Ec^12*\[Rho]^2 + 
    390955008*Ec^13*\[Rho]^2 - 95993856*Ec^14*\[Rho]^2 + 4914625*\[Rho]^3 - 
    61203012*Ec*\[Rho]^3 + 311961252*Ec^2*\[Rho]^3 - 
    829926400*Ec^3*\[Rho]^3 + 1259699120*Ec^4*\[Rho]^3 - 
    1406568000*Ec^5*\[Rho]^3 + 2218155328*Ec^6*\[Rho]^3 - 
    3794359808*Ec^7*\[Rho]^3 + 3893748480*Ec^8*\[Rho]^3 - 
    2368680960*Ec^9*\[Rho]^3 + 1636305920*Ec^10*\[Rho]^3 - 
    1361584128*Ec^11*\[Rho]^3 + 594382848*Ec^12*\[Rho]^3 - 
    129515520*Ec^13*\[Rho]^3 + 2211840*Ec^14*\[Rho]^3 - 4440544*\[Rho]^4 + 
    44630328*Ec*\[Rho]^4 - 167283240*Ec^2*\[Rho]^4 + 
    254277888*Ec^3*\[Rho]^4 - 38868864*Ec^4*\[Rho]^4 - 
    114477312*Ec^5*\[Rho]^4 - 710827008*Ec^6*\[Rho]^4 + 
    2014180608*Ec^7*\[Rho]^4 - 2215873536*Ec^8*\[Rho]^4 + 
    1409205248*Ec^9*\[Rho]^4 - 718510080*Ec^10*\[Rho]^4 + 
    355037184*Ec^11*\[Rho]^4 - 125485056*Ec^12*\[Rho]^4 + 
    11550720*Ec^13*\[Rho]^4 + 637868*\[Rho]^5 + 1520904*Ec*\[Rho]^5 - 
    64168440*Ec^2*\[Rho]^5 + 359550240*Ec^3*\[Rho]^5 - 
    930068160*Ec^4*\[Rho]^5 + 1225004928*Ec^5*\[Rho]^5 - 
    539352576*Ec^6*\[Rho]^5 - 650442240*Ec^7*\[Rho]^5 + 
    1007569920*Ec^8*\[Rho]^5 - 499179520*Ec^9*\[Rho]^5 + 
    115218432*Ec^10*\[Rho]^5 - 38191104*Ec^11*\[Rho]^5 + 
    8601600*Ec^12*\[Rho]^5 + 1501318*\[Rho]^6 - 23429616*Ec*\[Rho]^6 + 
    149630880*Ec^2*\[Rho]^6 - 509834528*Ec^3*\[Rho]^6 + 
    1020694304*Ec^4*\[Rho]^6 - 1172113152*Ec^5*\[Rho]^6 + 
    601531392*Ec^6*\[Rho]^6 + 129006080*Ec^7*\[Rho]^6 - 
    315485184*Ec^8*\[Rho]^6 + 120594432*Ec^9*\[Rho]^6 - 
    9719808*Ec^10*\[Rho]^6 - 1478494*\[Rho]^7 + 19522368*Ec*\[Rho]^7 - 
    108294480*Ec^2*\[Rho]^7 + 328297888*Ec^3*\[Rho]^7 - 
    586678176*Ec^4*\[Rho]^7 + 612402048*Ec^5*\[Rho]^7 - 
    324388096*Ec^6*\[Rho]^7 + 19200000*Ec^7*\[Rho]^7 + 
    62060544*Ec^8*\[Rho]^7 - 21086208*Ec^9*\[Rho]^7 + 860160*Ec^10*\[Rho]^7 + 
    676250*\[Rho]^8 - 8499888*Ec*\[Rho]^8 + 44808768*Ec^2*\[Rho]^8 - 
    128290400*Ec^3*\[Rho]^8 + 215709120*Ec^4*\[Rho]^8 - 
    213269760*Ec^5*\[Rho]^8 + 113626496*Ec^6*\[Rho]^8 - 
    21225216*Ec^7*\[Rho]^8 - 5760000*Ec^8*\[Rho]^8 + 1827840*Ec^9*\[Rho]^8 - 
    185156*\[Rho]^9 + 2264712*Ec*\[Rho]^9 - 11580600*Ec^2*\[Rho]^9 + 
    31961152*Ec^3*\[Rho]^9 - 51383776*Ec^4*\[Rho]^9 + 
    48188160*Ec^5*\[Rho]^9 - 24546048*Ec^6*\[Rho]^9 + 5368832*Ec^7*\[Rho]^9 + 
    28467*\[Rho]^10 - 341604*Ec*\[Rho]^10 + 1708020*Ec^2*\[Rho]^10 - 
    4576080*Ec^3*\[Rho]^10 + 7036560*Ec^4*\[Rho]^10 - 
    6125184*Ec^5*\[Rho]^10 + 2720448*Ec^6*\[Rho]^10 - 453120*Ec^7*\[Rho]^10 - 
    1635*\[Rho]^11 + 19620*Ec*\[Rho]^11 - 98100*Ec^2*\[Rho]^11 + 
    261600*Ec^3*\[Rho]^11 - 392400*Ec^4*\[Rho]^11 + 313920*Ec^5*\[Rho]^11 - 
    104640*Ec^6*\[Rho]^11 - 5040*(1 - 2*Ec)^6*\[Rho]^2*
     (90 + 368*\[Rho] - 195*\[Rho]^2 + 75*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    12*(-1 + 2*Ec)*(-1700 + 1638400*Ec^12 + 4970*\[Rho] + 233555*\[Rho]^2 - 
      92813*\[Rho]^3 - 360675*\[Rho]^4 + 382305*\[Rho]^5 - 225575*\[Rho]^6 + 
      74185*\[Rho]^7 - 16037*\[Rho]^8 + 1785*\[Rho]^9 - 
      204800*Ec^11*(27 - 7*\[Rho] + 35*\[Rho]^2) - 
      4096*Ec^10*(-1875 + 875*\[Rho] - 3115*\[Rho]^2 + 1512*\[Rho]^3) + 
      2560*Ec^9*(-1920 + 3626*\[Rho] - 3955*\[Rho]^2 + 5285*\[Rho]^3 - 
        441*\[Rho]^4 + 21*\[Rho]^5) - 1280*Ec^8*(160 + 16422*\[Rho] - 
        17577*\[Rho]^2 + 8561*\[Rho]^3 - 3255*\[Rho]^4 + 105*\[Rho]^5) + 
      1280*Ec^7*(2410 + 21210*\[Rho] - 29610*\[Rho]^2 + 11963*\[Rho]^3 - 
        1050*\[Rho]^4 + 105*\[Rho]^5) - 4480*Ec^6*(590 + 4380*\[Rho] - 
        7125*\[Rho]^2 + 2793*\[Rho]^3 + 1713*\[Rho]^4 - 705*\[Rho]^5 + 
        90*\[Rho]^6) - 32*Ec^5*(-36700 - 245280*\[Rho] + 812490*\[Rho]^2 + 
        345954*\[Rho]^3 - 870660*\[Rho]^4 + 672630*\[Rho]^5 - 
        248675*\[Rho]^6 + 74185*\[Rho]^7 - 16037*\[Rho]^8 + 1785*\[Rho]^9) + 
      80*Ec^4*(-4780 - 16716*\[Rho] + 364560*\[Rho]^2 + 278418*\[Rho]^3 - 
        579096*\[Rho]^4 + 494970*\[Rho]^5 - 232925*\[Rho]^6 + 
        74185*\[Rho]^7 - 16037*\[Rho]^8 + 1785*\[Rho]^9) - 
      80*Ec^3*(-1980 + 3024*\[Rho] + 295596*\[Rho]^2 + 147287*\[Rho]^3 - 
        487851*\[Rho]^4 + 435645*\[Rho]^5 - 229250*\[Rho]^6 + 
        74185*\[Rho]^7 - 16037*\[Rho]^8 + 1785*\[Rho]^9) - 
      10*Ec*(-1700 + 4970*\[Rho] + 248675*\[Rho]^2 - 30989*\[Rho]^3 - 
        393435*\[Rho]^4 + 394905*\[Rho]^5 - 225575*\[Rho]^6 + 
        74185*\[Rho]^7 - 16037*\[Rho]^8 + 1785*\[Rho]^9) + 
      40*Ec^2*(-1700 + 4970*\[Rho] + 267575*\[Rho]^2 + 46291*\[Rho]^3 - 
        434385*\[Rho]^4 + 410655*\[Rho]^5 - 225575*\[Rho]^6 + 
        74185*\[Rho]^7 - 16037*\[Rho]^8 + 1785*\[Rho]^9))*Log[\[Rho]] - 
    5040*(1 - 2*Ec)^6*\[Rho]^2*(90 + 368*\[Rho] - 195*\[Rho]^2 + 75*\[Rho]^3)*
     Log[\[Rho]]^2 - 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-1700 + 1638400*Ec^12 + 
      4970*\[Rho] + 233555*\[Rho]^2 - 92813*\[Rho]^3 - 360675*\[Rho]^4 + 
      382305*\[Rho]^5 - 225575*\[Rho]^6 + 74185*\[Rho]^7 - 16037*\[Rho]^8 + 
      1785*\[Rho]^9 - 204800*Ec^11*(27 - 7*\[Rho] + 35*\[Rho]^2) - 
      4096*Ec^10*(-1875 + 875*\[Rho] - 3115*\[Rho]^2 + 1512*\[Rho]^3) + 
      2560*Ec^9*(-1920 + 3626*\[Rho] - 3955*\[Rho]^2 + 5285*\[Rho]^3 - 
        441*\[Rho]^4 + 21*\[Rho]^5) - 1280*Ec^8*(160 + 16422*\[Rho] - 
        17577*\[Rho]^2 + 8561*\[Rho]^3 - 3255*\[Rho]^4 + 105*\[Rho]^5) + 
      1280*Ec^7*(2410 + 21210*\[Rho] - 29610*\[Rho]^2 + 11963*\[Rho]^3 - 
        1050*\[Rho]^4 + 105*\[Rho]^5) - 4480*Ec^6*(590 + 4380*\[Rho] - 
        7125*\[Rho]^2 + 2793*\[Rho]^3 + 1713*\[Rho]^4 - 705*\[Rho]^5 + 
        90*\[Rho]^6) - 32*Ec^5*(-36700 - 245280*\[Rho] + 812490*\[Rho]^2 + 
        345954*\[Rho]^3 - 870660*\[Rho]^4 + 672630*\[Rho]^5 - 
        248675*\[Rho]^6 + 74185*\[Rho]^7 - 16037*\[Rho]^8 + 1785*\[Rho]^9) + 
      80*Ec^4*(-4780 - 16716*\[Rho] + 364560*\[Rho]^2 + 278418*\[Rho]^3 - 
        579096*\[Rho]^4 + 494970*\[Rho]^5 - 232925*\[Rho]^6 + 
        74185*\[Rho]^7 - 16037*\[Rho]^8 + 1785*\[Rho]^9) - 
      80*Ec^3*(-1980 + 3024*\[Rho] + 295596*\[Rho]^2 + 147287*\[Rho]^3 - 
        487851*\[Rho]^4 + 435645*\[Rho]^5 - 229250*\[Rho]^6 + 
        74185*\[Rho]^7 - 16037*\[Rho]^8 + 1785*\[Rho]^9) - 
      10*Ec*(-1700 + 4970*\[Rho] + 248675*\[Rho]^2 - 30989*\[Rho]^3 - 
        393435*\[Rho]^4 + 394905*\[Rho]^5 - 225575*\[Rho]^6 + 
        74185*\[Rho]^7 - 16037*\[Rho]^8 + 1785*\[Rho]^9) + 
      40*Ec^2*(-1700 + 4970*\[Rho] + 267575*\[Rho]^2 + 46291*\[Rho]^3 - 
        434385*\[Rho]^4 + 410655*\[Rho]^5 - 225575*\[Rho]^6 + 
        74185*\[Rho]^7 - 16037*\[Rho]^8 + 1785*\[Rho]^9) - 
      840*(-1 + 2*Ec)^5*\[Rho]^2*(90 + 368*\[Rho] - 195*\[Rho]^2 + 
        75*\[Rho]^3)*Log[\[Rho]])))/(100800*(1 - 2*Ec)^2*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r11*(1200 - 16800*Ec + 100800*Ec^2 - 369600*Ec^3 + 1176000*Ec^4 - 
    4099200*Ec^5 + 12902400*Ec^6 - 30412800*Ec^7 + 54835200*Ec^8 - 
    88166400*Ec^9 + 137625600*Ec^10 - 180633600*Ec^11 + 163430400*Ec^12 - 
    86016000*Ec^13 + 19660800*Ec^14 - 13401*\[Rho] + 193974*Ec*\[Rho] - 
    1208364*Ec^2*\[Rho] + 4738376*Ec^3*\[Rho] - 17195920*Ec^4*\[Rho] + 
    68390112*Ec^5*\[Rho] - 234218880*Ec^6*\[Rho] + 596555776*Ec^7*\[Rho] - 
    1198383104*Ec^8*\[Rho] + 2217369600*Ec^9*\[Rho] - 
    3917976576*Ec^10*\[Rho] + 5647767552*Ec^11*\[Rho] - 
    5594853376*Ec^12*\[Rho] + 3239419904*Ec^13*\[Rho] - 
    683704320*Ec^14*\[Rho] - 292159488*Ec^15*\[Rho] + 
    203751424*Ec^16*\[Rho] - 38666240*Ec^17*\[Rho] + 135362*\[Rho]^2 - 
    1977388*Ec*\[Rho]^2 + 12440568*Ec^2*\[Rho]^2 - 46616800*Ec^3*\[Rho]^2 + 
    137827424*Ec^4*\[Rho]^2 - 423948864*Ec^5*\[Rho]^2 + 
    1265295168*Ec^6*\[Rho]^2 - 2936218752*Ec^7*\[Rho]^2 + 
    4960976640*Ec^8*\[Rho]^2 - 6573246976*Ec^9*\[Rho]^2 + 
    7805745152*Ec^10*\[Rho]^2 - 8298479616*Ec^11*\[Rho]^2 + 
    6570156032*Ec^12*\[Rho]^2 - 3165306880*Ec^13*\[Rho]^2 + 
    769376256*Ec^14*\[Rho]^2 - 74809344*Ec^15*\[Rho]^2 - 
    13172736*Ec^16*\[Rho]^2 + 9830400*Ec^17*\[Rho]^2 - 2795542*\[Rho]^3 + 
    43553684*Ec*\[Rho]^3 - 294170136*Ec^2*\[Rho]^3 + 
    1122655736*Ec^3*\[Rho]^3 - 2646547216*Ec^4*\[Rho]^3 + 
    3988152864*Ec^5*\[Rho]^3 - 3999809856*Ec^6*\[Rho]^3 + 
    3182567424*Ec^7*\[Rho]^3 - 2688954624*Ec^8*\[Rho]^3 + 
    1570025984*Ec^9*\[Rho]^3 + 1393875968*Ec^10*\[Rho]^3 - 
    4622659584*Ec^11*\[Rho]^3 + 5624446976*Ec^12*\[Rho]^3 - 
    3993665536*Ec^13*\[Rho]^3 + 1612578816*Ec^14*\[Rho]^3 - 
    292847616*Ec^15*\[Rho]^3 + 5044297*\[Rho]^4 - 69749582*Ec*\[Rho]^4 + 
    407343300*Ec^2*\[Rho]^4 - 1295370232*Ec^3*\[Rho]^4 + 
    2398697920*Ec^4*\[Rho]^4 - 2579035648*Ec^5*\[Rho]^4 + 
    1747060288*Ec^6*\[Rho]^4 - 1652076160*Ec^7*\[Rho]^4 + 
    2216416768*Ec^8*\[Rho]^4 - 155796480*Ec^9*\[Rho]^4 - 
    5478141952*Ec^10*\[Rho]^4 + 10433257472*Ec^11*\[Rho]^4 - 
    10346434560*Ec^12*\[Rho]^4 + 6046113792*Ec^13*\[Rho]^4 - 
    1897267200*Ec^14*\[Rho]^4 + 221184000*Ec^15*\[Rho]^4 + 597008*\[Rho]^5 - 
    18491032*Ec*\[Rho]^5 + 184295832*Ec^2*\[Rho]^5 - 
    933251424*Ec^3*\[Rho]^5 + 2794844640*Ec^4*\[Rho]^5 - 
    5234561472*Ec^5*\[Rho]^5 + 6139959168*Ec^6*\[Rho]^5 - 
    4324990848*Ec^7*\[Rho]^5 + 2045143296*Ec^8*\[Rho]^5 - 
    2374597120*Ec^9*\[Rho]^5 + 4862692352*Ec^10*\[Rho]^5 - 
    6353614848*Ec^11*\[Rho]^5 + 5094985728*Ec^12*\[Rho]^5 - 
    2309185536*Ec^13*\[Rho]^5 + 426393600*Ec^14*\[Rho]^5 - 7310758*\[Rho]^6 + 
    106450652*Ec*\[Rho]^6 - 668916192*Ec^2*\[Rho]^6 + 
    2418230304*Ec^3*\[Rho]^6 - 5563640880*Ec^4*\[Rho]^6 + 
    8436713376*Ec^5*\[Rho]^6 - 8581101312*Ec^6*\[Rho]^6 + 
    6381935616*Ec^7*\[Rho]^6 - 4615070208*Ec^8*\[Rho]^6 + 
    3733990400*Ec^9*\[Rho]^6 - 2525071360*Ec^10*\[Rho]^6 + 
    1427951616*Ec^11*\[Rho]^6 - 764596224*Ec^12*\[Rho]^6 + 
    219340800*Ec^13*\[Rho]^6 + 5600998*\[Rho]^7 - 74339972*Ec*\[Rho]^7 + 
    417521832*Ec^2*\[Rho]^7 - 1312886960*Ec^3*\[Rho]^7 + 
    2486076096*Ec^4*\[Rho]^7 - 2846549440*Ec^5*\[Rho]^7 + 
    2140551168*Ec^6*\[Rho]^7 - 1885786624*Ec^7*\[Rho]^7 + 
    2391253760*Ec^8*\[Rho]^7 - 1962035712*Ec^9*\[Rho]^7 + 
    670215168*Ec^10*\[Rho]^7 - 25417728*Ec^11*\[Rho]^7 - 653608*\[Rho]^8 + 
    4753136*Ec*\[Rho]^8 + 2262816*Ec^2*\[Rho]^8 - 136489856*Ec^3*\[Rho]^8 + 
    613379536*Ec^4*\[Rho]^8 - 1298421600*Ec^5*\[Rho]^8 + 
    1372773248*Ec^6*\[Rho]^8 - 413327872*Ec^7*\[Rho]^8 - 
    551559168*Ec^8*\[Rho]^8 + 562649088*Ec^9*\[Rho]^8 - 
    158972928*Ec^10*\[Rho]^8 + 4945920*Ec^11*\[Rho]^8 - 1014247*\[Rho]^9 + 
    15590162*Ec*\[Rho]^9 - 103275900*Ec^2*\[Rho]^9 + 
    384887992*Ec^3*\[Rho]^9 - 883855280*Ec^4*\[Rho]^9 + 
    1281094944*Ec^5*\[Rho]^9 - 1134406144*Ec^6*\[Rho]^9 + 
    526513280*Ec^7*\[Rho]^9 - 33437184*Ec^8*\[Rho]^9 - 
    73958400*Ec^9*\[Rho]^9 + 21150720*Ec^10*\[Rho]^9 + 522292*\[Rho]^10 - 
    7557248*Ec*\[Rho]^10 + 47059608*Ec^2*\[Rho]^10 - 
    164381216*Ec^3*\[Rho]^10 + 352588080*Ec^4*\[Rho]^10 - 
    477333664*Ec^5*\[Rho]^10 + 401411136*Ec^6*\[Rho]^10 - 
    194452096*Ec^7*\[Rho]^10 + 42524672*Ec^8*\[Rho]^10 - 122016*\[Rho]^11 + 
    1708224*Ec*\[Rho]^11 - 10249344*Ec^2*\[Rho]^11 + 
    34269720*Ec^3*\[Rho]^11 - 69556560*Ec^4*\[Rho]^11 + 
    87394272*Ec^5*\[Rho]^11 - 66128448*Ec^6*\[Rho]^11 + 
    27529728*Ec^7*\[Rho]^11 - 4884480*Ec^8*\[Rho]^11 + 8415*\[Rho]^12 - 
    117810*Ec*\[Rho]^12 + 706860*Ec^2*\[Rho]^12 - 2356200*Ec^3*\[Rho]^12 + 
    4712400*Ec^4*\[Rho]^12 - 5654880*Ec^5*\[Rho]^12 + 
    3769920*Ec^6*\[Rho]^12 - 1077120*Ec^7*\[Rho]^12 + 
    5040*(-1 + 2*Ec)^7*\[Rho]^3*(96 + 251*\[Rho] - 120*\[Rho]^2 + 
      75*\[Rho]^3)*Log[1 - 2*Ec]^2 + 12*(-1 + 2*Ec)*\[Rho]*
     (265 - 3430*\[Rho] + 184004*\[Rho]^2 + 36274*\[Rho]^3 - 
      422205*\[Rho]^4 + 170835*\[Rho]^5 + 169750*\[Rho]^6 - 183224*\[Rho]^7 + 
      57946*\[Rho]^8 - 10215*\[Rho]^9 + 1638400*Ec^13*(-5 + 3*\[Rho]^2) + 
      20480*Ec^12*(1550 - 350*\[Rho] - 1343*\[Rho]^2 + 315*\[Rho]^3) - 
      12288*Ec^11*(4250 - 1750*\[Rho] - 5021*\[Rho]^2 + 1449*\[Rho]^3) + 
      1024*Ec^10*(47265 - 30660*\[Rho] - 69876*\[Rho]^2 + 12824*\[Rho]^3 - 
        5670*\[Rho]^4 + 4725*\[Rho]^5) + 3840*Ec^8*(3977 - 10500*\[Rho] - 
        3845*\[Rho]^2 - 15498*\[Rho]^3 + 210*\[Rho]^4 + 5040*\[Rho]^5) - 
      2560*Ec^9*(11624 - 14462*\[Rho] - 17081*\[Rho]^2 - 7756*\[Rho]^3 - 
        4179*\[Rho]^4 + 5670*\[Rho]^5) - 640*Ec^7*(12450 - 52290*\[Rho] - 
        4341*\[Rho]^2 - 96880*\[Rho]^3 - 3969*\[Rho]^4 + 24150*\[Rho]^5 + 
        8400*\[Rho]^6) - 64*Ec^6*(-57840 + 288330*\[Rho] - 337458*\[Rho]^2 + 
        125832*\[Rho]^3 + 942165*\[Rho]^4 - 445410*\[Rho]^5 - 
        419650*\[Rho]^6 + 183224*\[Rho]^7 - 57946*\[Rho]^8 + 
        10215*\[Rho]^9) - 60*Ec^2*(-265 + 3430*\[Rho] - 213572*\[Rho]^2 - 
        113582*\[Rho]^3 + 459165*\[Rho]^4 - 193935*\[Rho]^5 - 
        169750*\[Rho]^6 + 183224*\[Rho]^7 - 57946*\[Rho]^8 + 
        10215*\[Rho]^9) + 12*Ec*(-265 + 3430*\[Rho] - 197444*\[Rho]^2 - 
        71414*\[Rho]^3 + 439005*\[Rho]^4 - 181335*\[Rho]^5 - 
        169750*\[Rho]^6 + 183224*\[Rho]^7 - 57946*\[Rho]^8 + 
        10215*\[Rho]^9) + 96*Ec^5*(-12710 + 69930*\[Rho] - 587311*\[Rho]^2 - 
        502726*\[Rho]^3 + 1344210*\[Rho]^4 - 594720*\[Rho]^5 - 
        532175*\[Rho]^6 + 366448*\[Rho]^7 - 115892*\[Rho]^8 + 
        20430*\[Rho]^9) - 80*Ec^4*(-3434 + 24192*\[Rho] - 777888*\[Rho]^2 - 
        661423*\[Rho]^3 + 1663011*\[Rho]^4 - 747075*\[Rho]^5 - 
        632100*\[Rho]^6 + 549672*\[Rho]^7 - 173838*\[Rho]^8 + 
        30645*\[Rho]^9) + 40*Ec^3*(-1466 + 15890*\[Rho] - 934291*\[Rho]^2 - 
        656208*\[Rho]^3 + 1972404*\[Rho]^4 - 864570*\[Rho]^5 - 
        728875*\[Rho]^6 + 732896*\[Rho]^7 - 231784*\[Rho]^8 + 
        40860*\[Rho]^9))*Log[\[Rho]] + 5040*(-1 + 2*Ec)^7*\[Rho]^3*
     (96 + 251*\[Rho] - 120*\[Rho]^2 + 75*\[Rho]^3)*Log[\[Rho]]^2 - 
    12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(265 - 3430*\[Rho] + 
      184004*\[Rho]^2 + 36274*\[Rho]^3 - 422205*\[Rho]^4 + 170835*\[Rho]^5 + 
      169750*\[Rho]^6 - 183224*\[Rho]^7 + 57946*\[Rho]^8 - 10215*\[Rho]^9 + 
      1638400*Ec^13*(-5 + 3*\[Rho]^2) + 20480*Ec^12*(1550 - 350*\[Rho] - 
        1343*\[Rho]^2 + 315*\[Rho]^3) - 12288*Ec^11*(4250 - 1750*\[Rho] - 
        5021*\[Rho]^2 + 1449*\[Rho]^3) + 1024*Ec^10*(47265 - 30660*\[Rho] - 
        69876*\[Rho]^2 + 12824*\[Rho]^3 - 5670*\[Rho]^4 + 4725*\[Rho]^5) + 
      3840*Ec^8*(3977 - 10500*\[Rho] - 3845*\[Rho]^2 - 15498*\[Rho]^3 + 
        210*\[Rho]^4 + 5040*\[Rho]^5) - 2560*Ec^9*(11624 - 14462*\[Rho] - 
        17081*\[Rho]^2 - 7756*\[Rho]^3 - 4179*\[Rho]^4 + 5670*\[Rho]^5) - 
      640*Ec^7*(12450 - 52290*\[Rho] - 4341*\[Rho]^2 - 96880*\[Rho]^3 - 
        3969*\[Rho]^4 + 24150*\[Rho]^5 + 8400*\[Rho]^6) - 
      64*Ec^6*(-57840 + 288330*\[Rho] - 337458*\[Rho]^2 + 125832*\[Rho]^3 + 
        942165*\[Rho]^4 - 445410*\[Rho]^5 - 419650*\[Rho]^6 + 
        183224*\[Rho]^7 - 57946*\[Rho]^8 + 10215*\[Rho]^9) - 
      60*Ec^2*(-265 + 3430*\[Rho] - 213572*\[Rho]^2 - 113582*\[Rho]^3 + 
        459165*\[Rho]^4 - 193935*\[Rho]^5 - 169750*\[Rho]^6 + 
        183224*\[Rho]^7 - 57946*\[Rho]^8 + 10215*\[Rho]^9) + 
      12*Ec*(-265 + 3430*\[Rho] - 197444*\[Rho]^2 - 71414*\[Rho]^3 + 
        439005*\[Rho]^4 - 181335*\[Rho]^5 - 169750*\[Rho]^6 + 
        183224*\[Rho]^7 - 57946*\[Rho]^8 + 10215*\[Rho]^9) + 
      96*Ec^5*(-12710 + 69930*\[Rho] - 587311*\[Rho]^2 - 502726*\[Rho]^3 + 
        1344210*\[Rho]^4 - 594720*\[Rho]^5 - 532175*\[Rho]^6 + 
        366448*\[Rho]^7 - 115892*\[Rho]^8 + 20430*\[Rho]^9) - 
      80*Ec^4*(-3434 + 24192*\[Rho] - 777888*\[Rho]^2 - 661423*\[Rho]^3 + 
        1663011*\[Rho]^4 - 747075*\[Rho]^5 - 632100*\[Rho]^6 + 
        549672*\[Rho]^7 - 173838*\[Rho]^8 + 30645*\[Rho]^9) + 
      40*Ec^3*(-1466 + 15890*\[Rho] - 934291*\[Rho]^2 - 656208*\[Rho]^3 + 
        1972404*\[Rho]^4 - 864570*\[Rho]^5 - 728875*\[Rho]^6 + 
        732896*\[Rho]^7 - 231784*\[Rho]^8 + 40860*\[Rho]^9) + 
      840*(1 - 2*Ec)^6*\[Rho]^2*(96 + 251*\[Rho] - 120*\[Rho]^2 + 
        75*\[Rho]^3)*Log[\[Rho]])))/(25200*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r12*(3600 - 50400*Ec + 302400*Ec^2 - 1108800*Ec^3 + 3528000*Ec^4 - 
    12297600*Ec^5 + 38707200*Ec^6 - 91238400*Ec^7 + 164505600*Ec^8 - 
    264499200*Ec^9 + 412876800*Ec^10 - 541900800*Ec^11 + 490291200*Ec^12 - 
    258048000*Ec^13 + 58982400*Ec^14 + 48435*\[Rho] - 735090*Ec*\[Rho] + 
    4809540*Ec^2*\[Rho] - 18408760*Ec^3*\[Rho] + 52170800*Ec^4*\[Rho] - 
    147038880*Ec^5*\[Rho] + 428931840*Ec^6*\[Rho] - 1016633600*Ec^7*\[Rho] + 
    1673497600*Ec^8*\[Rho] - 1839360000*Ec^9*\[Rho] + 
    1499765760*Ec^10*\[Rho] - 1364797440*Ec^11*\[Rho] + 
    1503088640*Ec^12*\[Rho] - 1171087360*Ec^13*\[Rho] + 
    466944000*Ec^14*\[Rho] - 144506880*Ec^15*\[Rho] + 
    135331840*Ec^16*\[Rho] - 62259200*Ec^17*\[Rho] - 129502*\[Rho]^2 + 
    1760948*Ec*\[Rho]^2 - 10201128*Ec^2*\[Rho]^2 + 32913632*Ec^3*\[Rho]^2 - 
    63750880*Ec^4*\[Rho]^2 + 59893824*Ec^5*\[Rho]^2 + 
    86546880*Ec^6*\[Rho]^2 - 536032128*Ec^7*\[Rho]^2 + 
    1208777472*Ec^8*\[Rho]^2 - 1392017920*Ec^9*\[Rho]^2 + 
    378533888*Ec^10*\[Rho]^2 + 1170653184*Ec^11*\[Rho]^2 - 
    1782341632*Ec^12*\[Rho]^2 + 1288060928*Ec^13*\[Rho]^2 - 
    714915840*Ec^14*\[Rho]^2 + 428703744*Ec^15*\[Rho]^2 - 
    168886272*Ec^16*\[Rho]^2 + 9830400*Ec^17*\[Rho]^2 - 591289*\[Rho]^3 + 
    8886926*Ec*\[Rho]^3 - 57281316*Ec^2*\[Rho]^3 + 206998208*Ec^3*\[Rho]^3 - 
    458589232*Ec^4*\[Rho]^3 + 619126368*Ec^5*\[Rho]^3 - 
    349024704*Ec^6*\[Rho]^3 - 618253056*Ec^7*\[Rho]^3 + 
    2239438848*Ec^8*\[Rho]^3 - 4185551872*Ec^9*\[Rho]^3 + 
    6495021056*Ec^10*\[Rho]^3 - 9007527936*Ec^11*\[Rho]^3 + 
    9532522496*Ec^12*\[Rho]^3 - 6528729088*Ec^13*\[Rho]^3 + 
    2606333952*Ec^14*\[Rho]^3 - 516390912*Ec^15*\[Rho]^3 - 227150*\[Rho]^4 + 
    7011172*Ec*\[Rho]^4 - 70739256*Ec^2*\[Rho]^4 + 360140624*Ec^3*\[Rho]^4 - 
    1106232320*Ec^4*\[Rho]^4 + 2339240960*Ec^5*\[Rho]^4 - 
    3869238848*Ec^6*\[Rho]^4 + 5320206464*Ec^7*\[Rho]^4 - 
    5966187776*Ec^8*\[Rho]^4 + 6451576320*Ec^9*\[Rho]^4 - 
    9327600640*Ec^10*\[Rho]^4 + 13159405568*Ec^11*\[Rho]^4 - 
    12336328704*Ec^12*\[Rho]^4 + 6885974016*Ec^13*\[Rho]^4 - 
    2094366720*Ec^14*\[Rho]^4 + 230031360*Ec^15*\[Rho]^4 + 4771064*\[Rho]^5 - 
    70587496*Ec*\[Rho]^5 + 447653976*Ec^2*\[Rho]^5 - 
    1605904608*Ec^3*\[Rho]^5 + 3665630640*Ec^4*\[Rho]^5 - 
    5773604256*Ec^5*\[Rho]^5 + 6754071744*Ec^6*\[Rho]^5 - 
    6279446784*Ec^7*\[Rho]^5 + 5291930112*Ec^8*\[Rho]^5 - 
    5487677440*Ec^9*\[Rho]^5 + 6968385536*Ec^10*\[Rho]^5 - 
    7462662144*Ec^11*\[Rho]^5 + 5545365504*Ec^12*\[Rho]^5 - 
    2451628032*Ec^13*\[Rho]^5 + 443105280*Ec^14*\[Rho]^5 - 7377958*\[Rho]^6 + 
    100315292*Ec*\[Rho]^6 - 582570912*Ec^2*\[Rho]^6 + 
    1935941280*Ec^3*\[Rho]^6 - 4119564960*Ec^4*\[Rho]^6 + 
    5902408512*Ec^5*\[Rho]^6 - 6008804928*Ec^6*\[Rho]^6 + 
    5257972608*Ec^7*\[Rho]^6 - 5176846080*Ec^8*\[Rho]^6 + 
    4785267200*Ec^9*\[Rho]^6 - 3105098752*Ec^10*\[Rho]^6 + 
    1602521088*Ec^11*\[Rho]^6 - 817410048*Ec^12*\[Rho]^6 + 
    227942400*Ec^13*\[Rho]^6 + 4280092*\[Rho]^7 - 53806088*Ec*\[Rho]^7 + 
    280030128*Ec^2*\[Rho]^7 - 794327072*Ec^3*\[Rho]^7 + 
    1275444240*Ec^4*\[Rho]^7 - 1053636640*Ec^5*\[Rho]^7 + 
    526809024*Ec^6*\[Rho]^7 - 1176462976*Ec^7*\[Rho]^7 + 
    2462910464*Ec^8*\[Rho]^7 - 2186741760*Ec^9*\[Rho]^7 + 
    750876672*Ec^10*\[Rho]^7 - 33202176*Ec^11*\[Rho]^7 - 7786*\[Rho]^8 - 
    4782436*Ec*\[Rho]^8 + 62934696*Ec^2*\[Rho]^8 - 353839088*Ec^3*\[Rho]^8 + 
    1092250912*Ec^4*\[Rho]^8 - 1960416960*Ec^5*\[Rho]^8 + 
    1925903552*Ec^6*\[Rho]^8 - 650088832*Ec^7*\[Rho]^8 - 
    543508224*Ec^8*\[Rho]^8 + 595585536*Ec^9*\[Rho]^8 - 
    167479296*Ec^10*\[Rho]^8 + 5160960*Ec^11*\[Rho]^8 - 1212475*\[Rho]^9 + 
    18443978*Ec*\[Rho]^9 - 120949164*Ec^2*\[Rho]^9 + 
    446207416*Ec^3*\[Rho]^9 - 1013750720*Ec^4*\[Rho]^9 + 
    1452295680*Ec^5*\[Rho]^9 - 1270244416*Ec^6*\[Rho]^9 + 
    583635968*Ec^7*\[Rho]^9 - 39739392*Ec^8*\[Rho]^9 - 
    77475840*Ec^9*\[Rho]^9 + 22010880*Ec^10*\[Rho]^9 + 562036*\[Rho]^10 - 
    8123744*Ec*\[Rho]^10 + 50529144*Ec^2*\[Rho]^10 - 
    176258912*Ec^3*\[Rho]^10 + 377347680*Ec^4*\[Rho]^10 - 
    509384512*Ec^5*\[Rho]^10 + 426480768*Ec^6*\[Rho]^10 - 
    205270528*Ec^7*\[Rho]^10 + 44509184*Ec^8*\[Rho]^10 - 127827*\[Rho]^11 + 
    1789578*Ec*\[Rho]^11 - 10737468*Ec^2*\[Rho]^11 + 
    35901120*Ec^3*\[Rho]^11 - 72861120*Ec^4*\[Rho]^11 + 
    91521024*Ec^5*\[Rho]^11 - 69202176*Ec^6*\[Rho]^11 + 
    28761216*Ec^7*\[Rho]^11 - 5084160*Ec^8*\[Rho]^11 + 8760*\[Rho]^12 - 
    122640*Ec*\[Rho]^12 + 735840*Ec^2*\[Rho]^12 - 2452800*Ec^3*\[Rho]^12 + 
    4905600*Ec^4*\[Rho]^12 - 5886720*Ec^5*\[Rho]^12 + 
    3924480*Ec^6*\[Rho]^12 - 1121280*Ec^7*\[Rho]^12 + 
    5040*(-1 + 2*Ec)^7*\[Rho]^3*(-15 + 92*\[Rho] + 120*\[Rho]^2 + 
      75*\[Rho]^3)*Log[1 - 2*Ec]^2 + 12*(-1 + 2*Ec)*\[Rho]*
     (-2375 - 2170*\[Rho] + 25370*\[Rho]^2 + 159628*\[Rho]^3 - 
      158025*\[Rho]^4 - 124005*\[Rho]^5 + 254800*\[Rho]^6 - 203810*\[Rho]^7 + 
      61222*\[Rho]^8 - 10635*\[Rho]^9 + 1638400*Ec^13*(4 + 3*\[Rho]^2) + 
      102400*Ec^12*(-248 + 56*\[Rho] - 319*\[Rho]^2 + 63*\[Rho]^3) - 
      12288*Ec^11*(-3400 + 1400*\[Rho] - 5385*\[Rho]^2 + 2373*\[Rho]^3) + 
      1024*Ec^10*(-39975 + 14280*\[Rho] - 68385*\[Rho]^2 + 43463*\[Rho]^3 - 
        8820*\[Rho]^4 + 4935*\[Rho]^5) + 3840*Ec^8*(-7075 - 8316*\[Rho] - 
        14464*\[Rho]^2 - 1771*\[Rho]^3 - 630*\[Rho]^4 + 5250*\[Rho]^5) - 
      2560*Ec^9*(-12760 - 3962*\[Rho] - 23927*\[Rho]^2 + 7826*\[Rho]^3 - 
        7959*\[Rho]^4 + 5922*\[Rho]^5) - 640*Ec^7*(-31590 - 47670*\[Rho] - 
        61125*\[Rho]^2 + 4928*\[Rho]^3 + 33327*\[Rho]^4 + 15750*\[Rho]^5 + 
        8820*\[Rho]^6) - 64*Ec^6*(167400 + 251370*\[Rho] + 257115*\[Rho]^2 - 
        560511*\[Rho]^3 - 177870*\[Rho]^4 + 61005*\[Rho]^5 - 
        516250*\[Rho]^6 + 203810*\[Rho]^7 - 61222*\[Rho]^8 + 
        10635*\[Rho]^9) - 60*Ec^2*(2375 + 2170*\[Rho] - 20750*\[Rho]^2 - 
        187964*\[Rho]^3 + 121065*\[Rho]^4 + 100905*\[Rho]^5 - 
        254800*\[Rho]^6 + 203810*\[Rho]^7 - 61222*\[Rho]^8 + 
        10635*\[Rho]^9) + 12*Ec*(2375 + 2170*\[Rho] - 23270*\[Rho]^2 - 
        172508*\[Rho]^3 + 141225*\[Rho]^4 + 113505*\[Rho]^5 - 
        254800*\[Rho]^6 + 203810*\[Rho]^7 - 61222*\[Rho]^8 + 
        10635*\[Rho]^9) + 96*Ec^5*(40450 + 55230*\[Rho] + 19855*\[Rho]^2 - 
        641312*\[Rho]^3 + 130620*\[Rho]^4 + 115710*\[Rho]^5 - 
        710675*\[Rho]^6 + 407620*\[Rho]^7 - 122444*\[Rho]^8 + 
        21270*\[Rho]^9) - 80*Ec^4*(14860 + 16842*\[Rho] - 38163*\[Rho]^2 - 
        731248*\[Rho]^3 + 275562*\[Rho]^4 + 188160*\[Rho]^5 - 
        892500*\[Rho]^6 + 611430*\[Rho]^7 - 183666*\[Rho]^8 + 
        31905*\[Rho]^9) + 40*Ec^3*(10690 + 10178*\[Rho] - 71023*\[Rho]^2 - 
        835464*\[Rho]^3 + 415968*\[Rho]^4 + 326550*\[Rho]^5 - 
        1071175*\[Rho]^6 + 815240*\[Rho]^7 - 244888*\[Rho]^8 + 
        42540*\[Rho]^9))*Log[\[Rho]] + 5040*(-1 + 2*Ec)^7*\[Rho]^3*
     (-15 + 92*\[Rho] + 120*\[Rho]^2 + 75*\[Rho]^3)*Log[\[Rho]]^2 - 
    12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(-2375 - 2170*\[Rho] + 
      25370*\[Rho]^2 + 159628*\[Rho]^3 - 158025*\[Rho]^4 - 124005*\[Rho]^5 + 
      254800*\[Rho]^6 - 203810*\[Rho]^7 + 61222*\[Rho]^8 - 10635*\[Rho]^9 + 
      1638400*Ec^13*(4 + 3*\[Rho]^2) + 102400*Ec^12*(-248 + 56*\[Rho] - 
        319*\[Rho]^2 + 63*\[Rho]^3) - 12288*Ec^11*(-3400 + 1400*\[Rho] - 
        5385*\[Rho]^2 + 2373*\[Rho]^3) + 1024*Ec^10*(-39975 + 14280*\[Rho] - 
        68385*\[Rho]^2 + 43463*\[Rho]^3 - 8820*\[Rho]^4 + 4935*\[Rho]^5) + 
      3840*Ec^8*(-7075 - 8316*\[Rho] - 14464*\[Rho]^2 - 1771*\[Rho]^3 - 
        630*\[Rho]^4 + 5250*\[Rho]^5) - 2560*Ec^9*(-12760 - 3962*\[Rho] - 
        23927*\[Rho]^2 + 7826*\[Rho]^3 - 7959*\[Rho]^4 + 5922*\[Rho]^5) - 
      640*Ec^7*(-31590 - 47670*\[Rho] - 61125*\[Rho]^2 + 4928*\[Rho]^3 + 
        33327*\[Rho]^4 + 15750*\[Rho]^5 + 8820*\[Rho]^6) - 
      64*Ec^6*(167400 + 251370*\[Rho] + 257115*\[Rho]^2 - 560511*\[Rho]^3 - 
        177870*\[Rho]^4 + 61005*\[Rho]^5 - 516250*\[Rho]^6 + 
        203810*\[Rho]^7 - 61222*\[Rho]^8 + 10635*\[Rho]^9) - 
      60*Ec^2*(2375 + 2170*\[Rho] - 20750*\[Rho]^2 - 187964*\[Rho]^3 + 
        121065*\[Rho]^4 + 100905*\[Rho]^5 - 254800*\[Rho]^6 + 
        203810*\[Rho]^7 - 61222*\[Rho]^8 + 10635*\[Rho]^9) + 
      12*Ec*(2375 + 2170*\[Rho] - 23270*\[Rho]^2 - 172508*\[Rho]^3 + 
        141225*\[Rho]^4 + 113505*\[Rho]^5 - 254800*\[Rho]^6 + 
        203810*\[Rho]^7 - 61222*\[Rho]^8 + 10635*\[Rho]^9) + 
      96*Ec^5*(40450 + 55230*\[Rho] + 19855*\[Rho]^2 - 641312*\[Rho]^3 + 
        130620*\[Rho]^4 + 115710*\[Rho]^5 - 710675*\[Rho]^6 + 
        407620*\[Rho]^7 - 122444*\[Rho]^8 + 21270*\[Rho]^9) - 
      80*Ec^4*(14860 + 16842*\[Rho] - 38163*\[Rho]^2 - 731248*\[Rho]^3 + 
        275562*\[Rho]^4 + 188160*\[Rho]^5 - 892500*\[Rho]^6 + 
        611430*\[Rho]^7 - 183666*\[Rho]^8 + 31905*\[Rho]^9) + 
      40*Ec^3*(10690 + 10178*\[Rho] - 71023*\[Rho]^2 - 835464*\[Rho]^3 + 
        415968*\[Rho]^4 + 326550*\[Rho]^5 - 1071175*\[Rho]^6 + 
        815240*\[Rho]^7 - 244888*\[Rho]^8 + 42540*\[Rho]^9) + 
      840*(1 - 2*Ec)^6*\[Rho]^2*(-15 + 92*\[Rho] + 120*\[Rho]^2 + 
        75*\[Rho]^3)*Log[\[Rho]])))/(25200*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r10*(-3600 + 50400*Ec - 302400*Ec^2 + 1108800*Ec^3 - 3528000*Ec^4 + 
    12297600*Ec^5 - 38707200*Ec^6 + 91238400*Ec^7 - 164505600*Ec^8 + 
    264499200*Ec^9 - 412876800*Ec^10 + 541900800*Ec^11 - 490291200*Ec^12 + 
    258048000*Ec^13 - 58982400*Ec^14 + 160377*\[Rho] - 2372598*Ec*\[Rho] + 
    15126828*Ec^2*\[Rho] - 56698952*Ec^3*\[Rho] + 159892240*Ec^4*\[Rho] - 
    452773344*Ec^5*\[Rho] + 1301063040*Ec^6*\[Rho] - 3003308032*Ec^7*\[Rho] + 
    4894588928*Ec^8*\[Rho] - 5623603200*Ec^9*\[Rho] + 
    5194109952*Ec^10*\[Rho] - 4873426944*Ec^11*\[Rho] + 
    4479987712*Ec^12*\[Rho] - 3021774848*Ec^13*\[Rho] + 
    1301053440*Ec^14*\[Rho] - 436076544*Ec^15*\[Rho] + 
    148570112*Ec^16*\[Rho] - 24248320*Ec^17*\[Rho] - 1839038*\[Rho]^2 + 
    27008212*Ec*\[Rho]^2 - 170881032*Ec^2*\[Rho]^2 + 
    613824064*Ec^3*\[Rho]^2 - 1436652128*Ec^4*\[Rho]^2 + 
    2635192896*Ec^5*\[Rho]^2 - 4856759616*Ec^6*\[Rho]^2 + 
    8926689408*Ec^7*\[Rho]^2 - 12762759936*Ec^8*\[Rho]^2 + 
    12064686592*Ec^9*\[Rho]^2 - 7280396288*Ec^10*\[Rho]^2 + 
    3601735680*Ec^11*\[Rho]^2 - 2604965888*Ec^12*\[Rho]^2 + 
    2180694016*Ec^13*\[Rho]^2 - 1546371072*Ec^14*\[Rho]^2 + 
    771588096*Ec^15*\[Rho]^2 - 147259392*Ec^16*\[Rho]^2 - 
    9830400*Ec^17*\[Rho]^2 + 5131666*\[Rho]^3 - 72027836*Ec*\[Rho]^3 + 
    432490920*Ec^2*\[Rho]^3 - 1448962136*Ec^3*\[Rho]^3 + 
    3019784848*Ec^4*\[Rho]^3 - 4451902752*Ec^5*\[Rho]^3 + 
    6091493184*Ec^6*\[Rho]^3 - 9020390400*Ec^7*\[Rho]^3 + 
    10761786624*Ec^8*\[Rho]^3 - 7306045952*Ec^9*\[Rho]^3 + 
    1431663616*Ec^10*\[Rho]^3 + 1122226176*Ec^11*\[Rho]^3 - 
    665108480*Ec^12*\[Rho]^3 - 86933504*Ec^13*\[Rho]^3 + 
    317325312*Ec^14*\[Rho]^3 - 119242752*Ec^15*\[Rho]^3 - 2599429*\[Rho]^4 + 
    24217718*Ec*\[Rho]^4 - 53574612*Ec^2*\[Rho]^4 - 210820328*Ec^3*\[Rho]^4 + 
    1390589120*Ec^4*\[Rho]^4 - 2925434624*Ec^5*\[Rho]^4 + 
    2034531008*Ec^6*\[Rho]^4 + 2071654528*Ec^7*\[Rho]^4 - 
    5051427328*Ec^8*\[Rho]^4 + 4401331200*Ec^9*\[Rho]^4 - 
    2914697216*Ec^10*\[Rho]^4 + 1957691392*Ec^11*\[Rho]^4 - 
    1025568768*Ec^12*\[Rho]^4 + 491102208*Ec^13*\[Rho]^4 - 
    232980480*Ec^14*\[Rho]^4 + 44236800*Ec^15*\[Rho]^4 - 3984128*\[Rho]^5 + 
    66051832*Ec*\[Rho]^5 - 465810072*Ec^2*\[Rho]^5 + 
    1801726752*Ec^3*\[Rho]^5 - 4104290400*Ec^4*\[Rho]^5 + 
    5491722432*Ec^5*\[Rho]^5 - 3894699648*Ec^6*\[Rho]^5 + 
    433312128*Ec^7*\[Rho]^5 + 2338167552*Ec^8*\[Rho]^5 - 
    3536207360*Ec^9*\[Rho]^5 + 3271410688*Ec^10*\[Rho]^5 - 
    2302175232*Ec^11*\[Rho]^5 + 1382019072*Ec^12*\[Rho]^5 - 
    629809152*Ec^13*\[Rho]^5 + 133939200*Ec^14*\[Rho]^5 + 2862790*\[Rho]^6 - 
    39350780*Ec*\[Rho]^6 + 232518720*Ec^2*\[Rho]^6 - 
    727755168*Ec^3*\[Rho]^6 + 1316150640*Ec^4*\[Rho]^6 - 
    1438879008*Ec^5*\[Rho]^6 + 724996608*Ec^6*\[Rho]^6 + 
    804969984*Ec^7*\[Rho]^6 - 2229072384*Ec^8*\[Rho]^6 + 
    2394864640*Ec^9*\[Rho]^6 - 1576085504*Ec^10*\[Rho]^6 + 
    783519744*Ec^11*\[Rho]^6 - 342601728*Ec^12*\[Rho]^6 + 
    90316800*Ec^13*\[Rho]^6 + 860498*\[Rho]^7 - 10224172*Ec*\[Rho]^7 + 
    48585432*Ec^2*\[Rho]^7 - 133876624*Ec^3*\[Rho]^7 + 
    166430208*Ec^4*\[Rho]^7 - 50321600*Ec^5*\[Rho]^7 + 
    183036672*Ec^6*\[Rho]^7 - 902288384*Ec^7*\[Rho]^7 + 
    1619607808*Ec^8*\[Rho]^7 - 1414135296*Ec^9*\[Rho]^7 + 
    573662208*Ec^10*\[Rho]^7 - 73844736*Ec^11*\[Rho]^7 - 331016*\[Rho]^8 + 
    2098576*Ec*\[Rho]^8 + 5158080*Ec^2*\[Rho]^8 - 91590784*Ec^3*\[Rho]^8 + 
    370044272*Ec^4*\[Rho]^8 - 724699680*Ec^5*\[Rho]^8 + 
    662205568*Ec^6*\[Rho]^8 + 20047360*Ec^7*\[Rho]^8 - 
    629087232*Ec^8*\[Rho]^8 + 556118016*Ec^9*\[Rho]^8 - 
    184206336*Ec^10*\[Rho]^8 + 15697920*Ec^11*\[Rho]^8 - 590921*\[Rho]^9 + 
    9507022*Ec*\[Rho]^9 - 65681028*Ec^2*\[Rho]^9 + 254398088*Ec^3*\[Rho]^9 - 
    606329680*Ec^4*\[Rho]^9 + 908497632*Ec^5*\[Rho]^9 - 
    818457344*Ec^6*\[Rho]^9 + 360359296*Ec^7*\[Rho]^9 + 
    21871104*Ec^8*\[Rho]^9 - 89134080*Ec^9*\[Rho]^9 + 
    25297920*Ec^10*\[Rho]^9 + 465128*\[Rho]^10 - 6810952*Ec*\[Rho]^10 + 
    42959832*Ec^2*\[Rho]^10 - 152264512*Ec^3*\[Rho]^10 + 
    332874000*Ec^4*\[Rho]^10 - 461678816*Ec^5*\[Rho]^10 + 
    399102144*Ec^6*\[Rho]^10 - 198863744*Ec^7*\[Rho]^10 + 
    44529664*Ec^8*\[Rho]^10 - 143892*\[Rho]^11 + 2014488*Ec*\[Rho]^11 - 
    12086928*Ec^2*\[Rho]^11 + 40446600*Ec^3*\[Rho]^11 - 
    82375920*Ec^4*\[Rho]^11 + 104278944*Ec^5*\[Rho]^11 - 
    79932096*Ec^6*\[Rho]^11 + 34016256*Ec^7*\[Rho]^11 - 
    6266880*Ec^8*\[Rho]^11 + 11565*\[Rho]^12 - 161910*Ec*\[Rho]^12 + 
    971460*Ec^2*\[Rho]^12 - 3238200*Ec^3*\[Rho]^12 + 6476400*Ec^4*\[Rho]^12 - 
    7771680*Ec^5*\[Rho]^12 + 5181120*Ec^6*\[Rho]^12 - 
    1480320*Ec^7*\[Rho]^12 - 5040*(-1 + 2*Ec)^7*\[Rho]^3*
     (-48 + 323*\[Rho] + 120*\[Rho]^2 + 75*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    12*(-1 + 2*Ec)*\[Rho]*(5305 - 52570*\[Rho] + 7688*\[Rho]^2 + 
      507262*\[Rho]^3 - 428085*\[Rho]^4 - 30345*\[Rho]^5 - 75950*\[Rho]^6 + 
      105652*\[Rho]^7 - 51422*\[Rho]^8 + 12465*\[Rho]^9 + 
      1638400*Ec^13*(-5 + 3*\[Rho]^2) + 20480*Ec^12*(1550 - 350*\[Rho] - 
        671*\[Rho]^2 + 315*\[Rho]^3) - 12288*Ec^11*(4250 - 1750*\[Rho] - 
        877*\[Rho]^2 + 497*\[Rho]^3) - 3840*Ec^8*(-13049 + 19068*\[Rho] + 
        1437*\[Rho]^2 + 8974*\[Rho]^3 - 5390*\[Rho]^4 + 1260*\[Rho]^5) - 
      1024*Ec^10*(-52305 + 33180*\[Rho] + 3012*\[Rho]^2 + 20608*\[Rho]^3 - 
        1890*\[Rho]^4 + 1575*\[Rho]^5) + 2560*Ec^9*(-19688 + 20510*\[Rho] + 
        2633*\[Rho]^2 + 17164*\[Rho]^3 - 4893*\[Rho]^4 + 1890*\[Rho]^5) + 
      640*Ec^7*(-62850 + 107730*\[Rho] - 7083*\[Rho]^2 + 14056*\[Rho]^3 - 
        9303*\[Rho]^4 + 1890*\[Rho]^5 + 4200*\[Rho]^6) + 
      64*Ec^6*(340080 - 677670*\[Rho] + 61686*\[Rho]^2 + 1029504*\[Rho]^3 - 
        374745*\[Rho]^4 + 143430*\[Rho]^5 - 178850*\[Rho]^6 + 
        105652*\[Rho]^7 - 51422*\[Rho]^8 + 12465*\[Rho]^9) - 
      12*Ec*(5305 - 52570*\[Rho] + 968*\[Rho]^2 + 552482*\[Rho]^3 - 
        411285*\[Rho]^4 - 19845*\[Rho]^5 - 75950*\[Rho]^6 + 105652*\[Rho]^7 - 
        51422*\[Rho]^8 + 12465*\[Rho]^9) + 60*Ec^2*(5305 - 52570*\[Rho] - 
        7096*\[Rho]^2 + 606746*\[Rho]^3 - 391125*\[Rho]^4 - 7245*\[Rho]^5 - 
        75950*\[Rho]^6 + 105652*\[Rho]^7 - 51422*\[Rho]^8 + 12465*\[Rho]^9) - 
      96*Ec^5*(83270 - 248850*\[Rho] - 44313*\[Rho]^2 + 1733158*\[Rho]^3 - 
        629930*\[Rho]^4 + 179760*\[Rho]^5 - 223825*\[Rho]^6 + 
        211304*\[Rho]^7 - 102844*\[Rho]^8 + 24930*\[Rho]^9) + 
      80*Ec^4*(31658 - 190260*\[Rho] - 74460*\[Rho]^2 + 2266915*\[Rho]^3 - 
        990003*\[Rho]^4 + 117495*\[Rho]^5 - 281400*\[Rho]^6 + 
        316956*\[Rho]^7 - 154266*\[Rho]^8 + 37395*\[Rho]^9) - 
      40*Ec^3*(23642 - 215474*\[Rho] - 65309*\[Rho]^2 + 2691528*\[Rho]^3 - 
        1450092*\[Rho]^4 + 27090*\[Rho]^5 - 342125*\[Rho]^6 + 
        422608*\[Rho]^7 - 205688*\[Rho]^8 + 49860*\[Rho]^9))*Log[\[Rho]] - 
    5040*(-1 + 2*Ec)^7*\[Rho]^3*(-48 + 323*\[Rho] + 120*\[Rho]^2 + 
      75*\[Rho]^3)*Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (5305 - 52570*\[Rho] + 7688*\[Rho]^2 + 507262*\[Rho]^3 - 
      428085*\[Rho]^4 - 30345*\[Rho]^5 - 75950*\[Rho]^6 + 105652*\[Rho]^7 - 
      51422*\[Rho]^8 + 12465*\[Rho]^9 + 1638400*Ec^13*(-5 + 3*\[Rho]^2) + 
      20480*Ec^12*(1550 - 350*\[Rho] - 671*\[Rho]^2 + 315*\[Rho]^3) - 
      12288*Ec^11*(4250 - 1750*\[Rho] - 877*\[Rho]^2 + 497*\[Rho]^3) - 
      3840*Ec^8*(-13049 + 19068*\[Rho] + 1437*\[Rho]^2 + 8974*\[Rho]^3 - 
        5390*\[Rho]^4 + 1260*\[Rho]^5) - 1024*Ec^10*(-52305 + 33180*\[Rho] + 
        3012*\[Rho]^2 + 20608*\[Rho]^3 - 1890*\[Rho]^4 + 1575*\[Rho]^5) + 
      2560*Ec^9*(-19688 + 20510*\[Rho] + 2633*\[Rho]^2 + 17164*\[Rho]^3 - 
        4893*\[Rho]^4 + 1890*\[Rho]^5) + 640*Ec^7*(-62850 + 107730*\[Rho] - 
        7083*\[Rho]^2 + 14056*\[Rho]^3 - 9303*\[Rho]^4 + 1890*\[Rho]^5 + 
        4200*\[Rho]^6) + 64*Ec^6*(340080 - 677670*\[Rho] + 61686*\[Rho]^2 + 
        1029504*\[Rho]^3 - 374745*\[Rho]^4 + 143430*\[Rho]^5 - 
        178850*\[Rho]^6 + 105652*\[Rho]^7 - 51422*\[Rho]^8 + 
        12465*\[Rho]^9) - 12*Ec*(5305 - 52570*\[Rho] + 968*\[Rho]^2 + 
        552482*\[Rho]^3 - 411285*\[Rho]^4 - 19845*\[Rho]^5 - 75950*\[Rho]^6 + 
        105652*\[Rho]^7 - 51422*\[Rho]^8 + 12465*\[Rho]^9) + 
      60*Ec^2*(5305 - 52570*\[Rho] - 7096*\[Rho]^2 + 606746*\[Rho]^3 - 
        391125*\[Rho]^4 - 7245*\[Rho]^5 - 75950*\[Rho]^6 + 105652*\[Rho]^7 - 
        51422*\[Rho]^8 + 12465*\[Rho]^9) - 96*Ec^5*(83270 - 248850*\[Rho] - 
        44313*\[Rho]^2 + 1733158*\[Rho]^3 - 629930*\[Rho]^4 + 
        179760*\[Rho]^5 - 223825*\[Rho]^6 + 211304*\[Rho]^7 - 
        102844*\[Rho]^8 + 24930*\[Rho]^9) + 
      80*Ec^4*(31658 - 190260*\[Rho] - 74460*\[Rho]^2 + 2266915*\[Rho]^3 - 
        990003*\[Rho]^4 + 117495*\[Rho]^5 - 281400*\[Rho]^6 + 
        316956*\[Rho]^7 - 154266*\[Rho]^8 + 37395*\[Rho]^9) - 
      40*Ec^3*(23642 - 215474*\[Rho] - 65309*\[Rho]^2 + 2691528*\[Rho]^3 - 
        1450092*\[Rho]^4 + 27090*\[Rho]^5 - 342125*\[Rho]^6 + 
        422608*\[Rho]^7 - 205688*\[Rho]^8 + 49860*\[Rho]^9) + 
      840*(1 - 2*Ec)^6*\[Rho]^2*(-48 + 323*\[Rho] + 120*\[Rho]^2 + 
        75*\[Rho]^3)*Log[\[Rho]])))/(25200*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r17*(35998 - 478052*Ec + 2686872*Ec^2 - 8602448*Ec^3 + 19516160*Ec^4 - 
    41401856*Ec^5 + 83026560*Ec^6 - 91853568*Ec^7 - 149244928*Ec^8 + 
    979200000*Ec^9 - 2482788352*Ec^10 + 3926380544*Ec^11 - 3985702912*Ec^12 + 
    2347368448*Ec^13 - 413040640*Ec^14 - 499449856*Ec^15 + 455999488*Ec^16 - 
    142868480*Ec^17 - 202002*\[Rho] + 2330748*Ec*\[Rho] - 
    10503528*Ec^2*\[Rho] + 18019376*Ec^3*\[Rho] + 48640128*Ec^4*\[Rho] - 
    478978816*Ec^5*\[Rho] + 1955846016*Ec^6*\[Rho] - 5112205568*Ec^7*\[Rho] + 
    9127243776*Ec^8*\[Rho] - 11781332992*Ec^9*\[Rho] + 
    12264450048*Ec^10*\[Rho] - 11431424000*Ec^11*\[Rho] + 
    8988622848*Ec^12*\[Rho] - 4995219456*Ec^13*\[Rho] + 
    1662287872*Ec^14*\[Rho] - 198639616*Ec^15*\[Rho] - 
    73269248*Ec^16*\[Rho] + 6553600*Ec^17*\[Rho] - 2597921*\[Rho]^2 + 
    43136806*Ec*\[Rho]^2 - 307230540*Ec^2*\[Rho]^2 + 
    1225213896*Ec^3*\[Rho]^2 - 3008358288*Ec^4*\[Rho]^2 + 
    4772351712*Ec^5*\[Rho]^2 - 5215100864*Ec^6*\[Rho]^2 + 
    4653335680*Ec^7*\[Rho]^2 - 4340126464*Ec^8*\[Rho]^2 + 
    4349030912*Ec^9*\[Rho]^2 - 4397392896*Ec^10*\[Rho]^2 + 
    4337096704*Ec^11*\[Rho]^2 - 3754700800*Ec^12*\[Rho]^2 + 
    2678431744*Ec^13*\[Rho]^2 - 1260470272*Ec^14*\[Rho]^2 + 
    205094912*Ec^15*\[Rho]^2 + 5943079*\[Rho]^3 - 80536778*Ec*\[Rho]^3 + 
    452702292*Ec^2*\[Rho]^3 - 1350019192*Ec^3*\[Rho]^3 + 
    2243488880*Ec^4*\[Rho]^3 - 1935986976*Ec^5*\[Rho]^3 + 
    675956032*Ec^6*\[Rho]^3 - 453054848*Ec^7*\[Rho]^3 + 
    1535511808*Ec^8*\[Rho]^3 - 1650880000*Ec^9*\[Rho]^3 - 
    408822784*Ec^10*\[Rho]^3 + 2880493568*Ec^11*\[Rho]^3 - 
    3607539712*Ec^12*\[Rho]^3 + 2738266112*Ec^13*\[Rho]^3 - 
    1341931520*Ec^14*\[Rho]^3 + 287539200*Ec^15*\[Rho]^3 - 3352992*\[Rho]^4 + 
    36684648*Ec*\[Rho]^4 - 152238408*Ec^2*\[Rho]^4 + 
    293339088*Ec^3*\[Rho]^4 - 219055200*Ec^4*\[Rho]^4 - 
    95132352*Ec^5*\[Rho]^4 + 157846528*Ec^6*\[Rho]^4 + 
    482440192*Ec^7*\[Rho]^4 - 1185651712*Ec^8*\[Rho]^4 + 
    250306560*Ec^9*\[Rho]^4 + 2553055232*Ec^10*\[Rho]^4 - 
    4924674048*Ec^11*\[Rho]^4 + 4714078208*Ec^12*\[Rho]^4 - 
    2454437888*Ec^13*\[Rho]^4 + 557056000*Ec^14*\[Rho]^4 - 1906800*\[Rho]^5 + 
    30838920*Ec*\[Rho]^5 - 215551560*Ec^2*\[Rho]^5 + 
    885263568*Ec^3*\[Rho]^5 - 2418625440*Ec^4*\[Rho]^5 + 
    4493126848*Ec^5*\[Rho]^5 - 5476896768*Ec^6*\[Rho]^5 + 
    4303717376*Ec^7*\[Rho]^5 - 2620886016*Ec^8*\[Rho]^5 + 
    2145525760*Ec^9*\[Rho]^5 - 2288039936*Ec^10*\[Rho]^5 + 
    1885270016*Ec^11*\[Rho]^5 - 1020895232*Ec^12*\[Rho]^5 + 
    289587200*Ec^13*\[Rho]^5 + 3999142*\[Rho]^6 - 56403788*Ec*\[Rho]^6 + 
    341333328*Ec^2*\[Rho]^6 - 1200927616*Ec^3*\[Rho]^6 + 
    2641700992*Ec^4*\[Rho]^6 - 3582140800*Ec^5*\[Rho]^6 + 
    2960516608*Ec^6*\[Rho]^6 - 1828839936*Ec^7*\[Rho]^6 + 
    1523497472*Ec^8*\[Rho]^6 - 1313557504*Ec^9*\[Rho]^6 + 
    509816832*Ec^10*\[Rho]^6 - 12099584*Ec^11*\[Rho]^6 - 1743354*\[Rho]^7 + 
    21206004*Ec*\[Rho]^7 - 104829360*Ec^2*\[Rho]^7 + 
    253879424*Ec^3*\[Rho]^7 - 256951232*Ec^4*\[Rho]^7 - 
    81489920*Ec^5*\[Rho]^7 + 335107072*Ec^6*\[Rho]^7 + 
    58534400*Ec^7*\[Rho]^7 - 596136448*Ec^8*\[Rho]^7 + 
    505723904*Ec^9*\[Rho]^7 - 139587584*Ec^10*\[Rho]^7 + 
    5447680*Ec^11*\[Rho]^7 - 409854*\[Rho]^8 + 6829788*Ec*\[Rho]^8 - 
    48621552*Ec^2*\[Rho]^8 + 192967232*Ec^3*\[Rho]^8 - 
    467449120*Ec^4*\[Rho]^8 + 704994368*Ec^5*\[Rho]^8 - 
    627870976*Ec^6*\[Rho]^8 + 251403264*Ec^7*\[Rho]^8 + 
    56569856*Ec^8*\[Rho]^8 - 95928320*Ec^9*\[Rho]^8 + 
    27361280*Ec^10*\[Rho]^8 + 355842*\[Rho]^9 - 5304228*Ec*\[Rho]^9 + 
    34082448*Ec^2*\[Rho]^9 - 123038528*Ec^3*\[Rho]^9 + 
    273604000*Ec^4*\[Rho]^9 - 386255424*Ec^5*\[Rho]^9 + 
    341308416*Ec^6*\[Rho]^9 - 174690816*Ec^7*\[Rho]^9 + 
    40329216*Ec^8*\[Rho]^9 - 131973*\[Rho]^10 + 1847622*Ec*\[Rho]^10 - 
    11085732*Ec^2*\[Rho]^10 + 37086200*Ec^3*\[Rho]^10 - 
    75471280*Ec^4*\[Rho]^10 + 95634336*Ec^5*\[Rho]^10 - 
    73957824*Ec^6*\[Rho]^10 + 32321664*Ec^7*\[Rho]^10 - 
    6328320*Ec^8*\[Rho]^10 + 10835*\[Rho]^11 - 151690*Ec*\[Rho]^11 + 
    910140*Ec^2*\[Rho]^11 - 3033800*Ec^3*\[Rho]^11 + 6067600*Ec^4*\[Rho]^11 - 
    7281120*Ec^5*\[Rho]^11 + 4854080*Ec^6*\[Rho]^11 - 
    1386880*Ec^7*\[Rho]^11 + 5040*(-1 + 2*Ec)^7*\[Rho]^2*
     (52 + 588*\[Rho] + 195*\[Rho]^2 + 75*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    12*(-1 + 2*Ec)*(-1080 + 20720*\[Rho] - 281913*\[Rho]^2 - 
      111097*\[Rho]^3 + 427385*\[Rho]^4 - 172655*\[Rho]^5 + 17325*\[Rho]^6 + 
      133373*\[Rho]^7 - 45493*\[Rho]^8 + 13435*\[Rho]^9 + 
      6553600*Ec^13*(1 + \[Rho]^2) + 40960*Ec^12*(-620 + 140*\[Rho] + 
        143*\[Rho]^2 + 105*\[Rho]^3) - 8192*Ec^11*(-5100 + 2100*\[Rho] + 
        5953*\[Rho]^2 + 1127*\[Rho]^3) + 5120*Ec^9*(5344 - 16800*\[Rho] - 
        12219*\[Rho]^2 - 7147*\[Rho]^3 + 2079*\[Rho]^4 + 4515*\[Rho]^5) - 
      1024*Ec^10*(38680 - 38080*\[Rho] - 71787*\[Rho]^2 - 13223*\[Rho]^3 + 
        3465*\[Rho]^4 + 7525*\[Rho]^5) - 1280*Ec^8*(14232 - 100464*\[Rho] - 
        33781*\[Rho]^2 - 48097*\[Rho]^3 + 10745*\[Rho]^4 + 21945*\[Rho]^5) + 
      5120*Ec^7*(2330 - 22820*\[Rho] - 4509*\[Rho]^2 - 7742*\[Rho]^3 + 
        1841*\[Rho]^4 + 6650*\[Rho]^5 + 1750*\[Rho]^6) + 
      64*Ec^6*(-94880 + 1028720*\[Rho] - 266436*\[Rho]^2 - 831824*\[Rho]^3 + 
        189770*\[Rho]^4 - 952630*\[Rho]^5 - 369775*\[Rho]^6 + 
        133373*\[Rho]^7 - 45493*\[Rho]^8 + 13435*\[Rho]^9) - 
      160*Ec^3*(-1248 + 22596*\[Rho] - 309269*\[Rho]^2 - 409577*\[Rho]^3 + 
        329063*\[Rho]^4 - 234885*\[Rho]^5 - 175*\[Rho]^6 + 133373*\[Rho]^7 - 
        45493*\[Rho]^8 + 13435*\[Rho]^9) + 60*Ec^2*(-1080 + 20720*\[Rho] - 
        297929*\[Rho]^2 - 292201*\[Rho]^3 + 367325*\[Rho]^4 - 
        195755*\[Rho]^5 + 17325*\[Rho]^6 + 133373*\[Rho]^7 - 45493*\[Rho]^8 + 
        13435*\[Rho]^9) - 12*Ec*(-1080 + 20720*\[Rho] - 289193*\[Rho]^2 - 
        193417*\[Rho]^3 + 400085*\[Rho]^4 - 183155*\[Rho]^5 + 
        17325*\[Rho]^6 + 133373*\[Rho]^7 - 45493*\[Rho]^8 + 13435*\[Rho]^9) - 
      64*Ec^5*(-33480 + 394800*\[Rho] - 1025968*\[Rho]^2 - 2197272*\[Rho]^3 + 
        768670*\[Rho]^4 - 1377390*\[Rho]^5 - 374325*\[Rho]^6 + 
        400119*\[Rho]^7 - 136479*\[Rho]^8 + 40305*\[Rho]^9) + 
      80*Ec^4*(-7608 + 110600*\[Rho] - 974350*\[Rho]^2 - 1657950*\[Rho]^3 + 
        870968*\[Rho]^4 - 938420*\[Rho]^5 - 127925*\[Rho]^6 + 
        400119*\[Rho]^7 - 136479*\[Rho]^8 + 40305*\[Rho]^9))*Log[\[Rho]] + 
    5040*(-1 + 2*Ec)^7*\[Rho]^2*(52 + 588*\[Rho] + 195*\[Rho]^2 + 
      75*\[Rho]^3)*Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*
     (-1080 + 20720*\[Rho] - 281913*\[Rho]^2 - 111097*\[Rho]^3 + 
      427385*\[Rho]^4 - 172655*\[Rho]^5 + 17325*\[Rho]^6 + 133373*\[Rho]^7 - 
      45493*\[Rho]^8 + 13435*\[Rho]^9 + 6553600*Ec^13*(1 + \[Rho]^2) + 
      40960*Ec^12*(-620 + 140*\[Rho] + 143*\[Rho]^2 + 105*\[Rho]^3) - 
      8192*Ec^11*(-5100 + 2100*\[Rho] + 5953*\[Rho]^2 + 1127*\[Rho]^3) + 
      5120*Ec^9*(5344 - 16800*\[Rho] - 12219*\[Rho]^2 - 7147*\[Rho]^3 + 
        2079*\[Rho]^4 + 4515*\[Rho]^5) - 1024*Ec^10*(38680 - 38080*\[Rho] - 
        71787*\[Rho]^2 - 13223*\[Rho]^3 + 3465*\[Rho]^4 + 7525*\[Rho]^5) - 
      1280*Ec^8*(14232 - 100464*\[Rho] - 33781*\[Rho]^2 - 48097*\[Rho]^3 + 
        10745*\[Rho]^4 + 21945*\[Rho]^5) + 5120*Ec^7*(2330 - 22820*\[Rho] - 
        4509*\[Rho]^2 - 7742*\[Rho]^3 + 1841*\[Rho]^4 + 6650*\[Rho]^5 + 
        1750*\[Rho]^6) + 64*Ec^6*(-94880 + 1028720*\[Rho] - 266436*\[Rho]^2 - 
        831824*\[Rho]^3 + 189770*\[Rho]^4 - 952630*\[Rho]^5 - 
        369775*\[Rho]^6 + 133373*\[Rho]^7 - 45493*\[Rho]^8 + 
        13435*\[Rho]^9) - 160*Ec^3*(-1248 + 22596*\[Rho] - 309269*\[Rho]^2 - 
        409577*\[Rho]^3 + 329063*\[Rho]^4 - 234885*\[Rho]^5 - 175*\[Rho]^6 + 
        133373*\[Rho]^7 - 45493*\[Rho]^8 + 13435*\[Rho]^9) + 
      60*Ec^2*(-1080 + 20720*\[Rho] - 297929*\[Rho]^2 - 292201*\[Rho]^3 + 
        367325*\[Rho]^4 - 195755*\[Rho]^5 + 17325*\[Rho]^6 + 
        133373*\[Rho]^7 - 45493*\[Rho]^8 + 13435*\[Rho]^9) - 
      12*Ec*(-1080 + 20720*\[Rho] - 289193*\[Rho]^2 - 193417*\[Rho]^3 + 
        400085*\[Rho]^4 - 183155*\[Rho]^5 + 17325*\[Rho]^6 + 
        133373*\[Rho]^7 - 45493*\[Rho]^8 + 13435*\[Rho]^9) - 
      64*Ec^5*(-33480 + 394800*\[Rho] - 1025968*\[Rho]^2 - 2197272*\[Rho]^3 + 
        768670*\[Rho]^4 - 1377390*\[Rho]^5 - 374325*\[Rho]^6 + 
        400119*\[Rho]^7 - 136479*\[Rho]^8 + 40305*\[Rho]^9) + 
      80*Ec^4*(-7608 + 110600*\[Rho] - 974350*\[Rho]^2 - 1657950*\[Rho]^3 + 
        870968*\[Rho]^4 - 938420*\[Rho]^5 - 127925*\[Rho]^6 + 
        400119*\[Rho]^7 - 136479*\[Rho]^8 + 40305*\[Rho]^9) - 
      840*(1 - 2*Ec)^6*\[Rho]^2*(52 + 588*\[Rho] + 195*\[Rho]^2 + 
        75*\[Rho]^3)*Log[\[Rho]])))/(67200*(-1 + 2*Ec)^3*mb^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (m2*(-75354 + 1062636*Ec - 6429576*Ec^2 + 23131504*Ec^3 - 66281600*Ec^4 + 
    201508608*Ec^5 - 595056000*Ec^6 + 1350827264*Ec^7 - 2206176256*Ec^8 + 
    2826885120*Ec^9 - 3414226944*Ec^10 + 3995701248*Ec^11 - 
    3603267584*Ec^12 + 1891434496*Ec^13 - 249200640*Ec^14 - 282918912*Ec^15 + 
    170786816*Ec^16 - 38010880*Ec^17 + 386878*\[Rho] - 4945892*Ec*\[Rho] + 
    26382552*Ec^2*\[Rho] - 75849680*Ec^3*\[Rho] + 122970496*Ec^4*\[Rho] - 
    56222976*Ec^5*\[Rho] - 411435648*Ec^6*\[Rho] + 1729082112*Ec^7*\[Rho] - 
    3396526080*Ec^8*\[Rho] + 2690154496*Ec^9*\[Rho] + 
    2245224448*Ec^10*\[Rho] - 7450374144*Ec^11*\[Rho] + 
    7304347648*Ec^12*\[Rho] - 3063480320*Ec^13*\[Rho] + 
    3047424*Ec^14*\[Rho] + 476381184*Ec^15*\[Rho] - 137232384*Ec^16*\[Rho] - 
    3932160*Ec^17*\[Rho] - 407213*\[Rho]^2 + 2213326*Ec*\[Rho]^2 + 
    10649796*Ec^2*\[Rho]^2 - 135435416*Ec^3*\[Rho]^2 + 
    592445296*Ec^4*\[Rho]^2 - 1694939424*Ec^5*\[Rho]^2 + 
    3980897856*Ec^6*\[Rho]^2 - 7749312384*Ec^7*\[Rho]^2 + 
    10705707264*Ec^8*\[Rho]^2 - 8108885504*Ec^9*\[Rho]^2 - 
    77001728*Ec^10*\[Rho]^2 + 6502692864*Ec^11*\[Rho]^2 - 
    6429126656*Ec^12*\[Rho]^2 + 3108806656*Ec^13*\[Rho]^2 - 
    754139136*Ec^14*\[Rho]^2 + 40206336*Ec^15*\[Rho]^2 + 1893443*\[Rho]^3 - 
    28379218*Ec*\[Rho]^3 + 194178180*Ec^2*\[Rho]^3 - 
    782488088*Ec^3*\[Rho]^3 + 1958128880*Ec^4*\[Rho]^3 - 
    2855646752*Ec^5*\[Rho]^3 + 1568750912*Ec^6*\[Rho]^3 + 
    2058286720*Ec^7*\[Rho]^3 - 4688574208*Ec^8*\[Rho]^3 + 
    3735513600*Ec^9*\[Rho]^3 - 1011995648*Ec^10*\[Rho]^3 - 
    692652032*Ec^11*\[Rho]^3 + 838225920*Ec^12*\[Rho]^3 - 
    192110592*Ec^13*\[Rho]^3 - 192430080*Ec^14*\[Rho]^3 + 
    75202560*Ec^15*\[Rho]^3 - 5289368*\[Rho]^4 + 83211352*Ec*\[Rho]^4 - 
    570949512*Ec^2*\[Rho]^4 + 2215694544*Ec^3*\[Rho]^4 - 
    5309690400*Ec^4*\[Rho]^4 + 8137117632*Ec^5*\[Rho]^4 - 
    8092777728*Ec^6*\[Rho]^4 + 5273092608*Ec^7*\[Rho]^4 - 
    2172205056*Ec^8*\[Rho]^4 + 58992640*Ec^9*\[Rho]^4 + 
    1247131648*Ec^10*\[Rho]^4 - 1652109312*Ec^11*\[Rho]^4 + 
    1286971392*Ec^12*\[Rho]^4 - 671268864*Ec^13*\[Rho]^4 + 
    165150720*Ec^14*\[Rho]^4 + 4167688*\[Rho]^5 - 59731112*Ec*\[Rho]^5 + 
    365349432*Ec^2*\[Rho]^5 - 1206212784*Ec^3*\[Rho]^5 + 
    2338832160*Ec^4*\[Rho]^5 - 2736732096*Ec^5*\[Rho]^5 + 
    1864703232*Ec^6*\[Rho]^5 - 619239936*Ec^7*\[Rho]^5 - 
    92639232*Ec^8*\[Rho]^5 + 591001600*Ec^9*\[Rho]^5 - 
    916858880*Ec^10*\[Rho]^5 + 742232064*Ec^11*\[Rho]^5 - 
    353181696*Ec^12*\[Rho]^5 + 94617600*Ec^13*\[Rho]^5 + 384902*\[Rho]^6 - 
    7746508*Ec*\[Rho]^6 + 62984208*Ec^2*\[Rho]^6 - 296988160*Ec^3*\[Rho]^6 + 
    811320384*Ec^4*\[Rho]^6 - 1363228160*Ec^5*\[Rho]^6 + 
    1507951872*Ec^6*\[Rho]^6 - 1225849856*Ec^7*\[Rho]^6 + 
    990277120*Ec^8*\[Rho]^6 - 760316928*Ec^9*\[Rho]^6 + 
    339935232*Ec^10*\[Rho]^6 - 44040192*Ec^11*\[Rho]^6 - 1152362*\[Rho]^7 + 
    15022804*Ec*\[Rho]^7 - 82364976*Ec^2*\[Rho]^7 + 242750336*Ec^3*\[Rho]^7 - 
    414956416*Ec^4*\[Rho]^7 + 426760320*Ec^5*\[Rho]^7 - 
    336589568*Ec^6*\[Rho]^7 + 399588352*Ec^7*\[Rho]^7 - 
    509425152*Ec^8*\[Rho]^7 + 372421632*Ec^9*\[Rho]^7 - 
    120963072*Ec^10*\[Rho]^7 + 10321920*Ec^11*\[Rho]^7 - 83918*\[Rho]^8 + 
    1968988*Ec*\[Rho]^8 - 17372880*Ec^2*\[Rho]^8 + 80131328*Ec^3*\[Rho]^8 - 
    218573920*Ec^4*\[Rho]^8 + 363320256*Ec^5*\[Rho]^8 - 
    348694016*Ec^6*\[Rho]^8 + 144263680*Ec^7*\[Rho]^8 + 
    42246144*Ec^8*\[Rho]^8 - 65863680*Ec^9*\[Rho]^8 + 
    18677760*Ec^10*\[Rho]^8 + 266618*\[Rho]^9 - 3954772*Ec*\[Rho]^9 + 
    25283472*Ec^2*\[Rho]^9 - 90896704*Ec^3*\[Rho]^9 + 
    201917280*Ec^4*\[Rho]^9 - 285369536*Ec^5*\[Rho]^9 + 
    252359424*Ec^6*\[Rho]^9 - 129250304*Ec^7*\[Rho]^9 + 
    29851648*Ec^8*\[Rho]^9 - 99609*\[Rho]^10 + 1394526*Ec*\[Rho]^10 - 
    8367156*Ec^2*\[Rho]^10 + 28001880*Ec^3*\[Rho]^10 - 
    57058800*Ec^4*\[Rho]^10 + 72353568*Ec^5*\[Rho]^10 - 
    55733952*Ec^6*\[Rho]^10 + 24016512*Ec^7*\[Rho]^10 - 
    4546560*Ec^8*\[Rho]^10 + 8295*\[Rho]^11 - 116130*Ec*\[Rho]^11 + 
    696780*Ec^2*\[Rho]^11 - 2322600*Ec^3*\[Rho]^11 + 4645200*Ec^4*\[Rho]^11 - 
    5574240*Ec^5*\[Rho]^11 + 3716160*Ec^6*\[Rho]^11 - 
    1061760*Ec^7*\[Rho]^11 + 5040*(-1 + 2*Ec)^7*\[Rho]^2*
     (24 - 536*\[Rho] + 375*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    12*(-1 + 2*Ec)*(-320 - 19600*\[Rho] + 145319*\[Rho]^2 + 77959*\[Rho]^3 - 
      381675*\[Rho]^4 + 57645*\[Rho]^5 + 98245*\[Rho]^6 + 46261*\[Rho]^7 - 
      33089*\[Rho]^8 + 9255*\[Rho]^9 + 2621440*Ec^13*(1 + 3*\[Rho]^2) + 
      40960*Ec^12*(-248 + 56*\[Rho] - 541*\[Rho]^2 + 189*\[Rho]^3) - 
      24576*Ec^11*(-680 + 280*\[Rho] - 913*\[Rho]^2 + 497*\[Rho]^3) + 
      5120*Ec^9*(2048 + 14896*\[Rho] - 12959*\[Rho]^2 + 2681*\[Rho]^3 + 
        315*\[Rho]^4 + 1575*\[Rho]^5) - 3840*Ec^8*(1696 + 35280*\[Rho] - 
        37843*\[Rho]^2 + 6601*\[Rho]^3 + 1631*\[Rho]^4 + 2247*\[Rho]^5) - 
      1024*Ec^10*(15360 + 11760*\[Rho] - 2199*\[Rho]^2 + 301*\[Rho]^3 + 
        525*\[Rho]^4 + 2625*\[Rho]^5) + 5120*Ec^7*(792 + 24696*\[Rho] - 
        31203*\[Rho]^2 + 2198*\[Rho]^3 + 7203*\[Rho]^4 + 1974*\[Rho]^5 + 
        420*\[Rho]^6) + 64*Ec^6*(-31680 - 1105440*\[Rho] + 1671648*\[Rho]^2 + 
        1031268*\[Rho]^3 - 1799490*\[Rho]^4 - 324450*\[Rho]^5 + 
        3745*\[Rho]^6 + 46261*\[Rho]^7 - 33089*\[Rho]^8 + 9255*\[Rho]^9) - 
      192*Ec^5*(-3680 - 137760*\[Rho] + 307628*\[Rho]^2 + 714588*\[Rho]^3 - 
        958370*\[Rho]^4 - 119070*\[Rho]^5 + 62545*\[Rho]^6 + 46261*\[Rho]^7 - 
        33089*\[Rho]^8 + 9255*\[Rho]^9) - 160*Ec^3*(-376 - 21560*\[Rho] + 
        136639*\[Rho]^2 + 355047*\[Rho]^3 - 577101*\[Rho]^4 - 
        14805*\[Rho]^5 + 90685*\[Rho]^6 + 46261*\[Rho]^7 - 33089*\[Rho]^8 + 
        9255*\[Rho]^9) + 60*Ec^2*(-320 - 19600*\[Rho] + 137927*\[Rho]^2 + 
        243047*\[Rho]^3 - 497175*\[Rho]^4 + 16065*\[Rho]^5 + 98245*\[Rho]^6 + 
        46261*\[Rho]^7 - 33089*\[Rho]^8 + 9255*\[Rho]^9) - 
      12*Ec*(-320 - 19600*\[Rho] + 141959*\[Rho]^2 + 152999*\[Rho]^3 - 
        434175*\[Rho]^4 + 38745*\[Rho]^5 + 98245*\[Rho]^6 + 46261*\[Rho]^7 - 
        33089*\[Rho]^8 + 9255*\[Rho]^9) + 80*Ec^4*(-2416 - 109872*\[Rho] + 
        469158*\[Rho]^2 + 1508038*\[Rho]^3 - 2104956*\[Rho]^4 - 
        157080*\[Rho]^5 + 245595*\[Rho]^6 + 138783*\[Rho]^7 - 
        99267*\[Rho]^8 + 27765*\[Rho]^9))*Log[\[Rho]] + 
    5040*(-1 + 2*Ec)^7*\[Rho]^2*(24 - 536*\[Rho] + 375*\[Rho]^2 + 
      135*\[Rho]^3)*Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*
     (-320 - 19600*\[Rho] + 145319*\[Rho]^2 + 77959*\[Rho]^3 - 
      381675*\[Rho]^4 + 57645*\[Rho]^5 + 98245*\[Rho]^6 + 46261*\[Rho]^7 - 
      33089*\[Rho]^8 + 9255*\[Rho]^9 + 2621440*Ec^13*(1 + 3*\[Rho]^2) + 
      40960*Ec^12*(-248 + 56*\[Rho] - 541*\[Rho]^2 + 189*\[Rho]^3) - 
      24576*Ec^11*(-680 + 280*\[Rho] - 913*\[Rho]^2 + 497*\[Rho]^3) + 
      5120*Ec^9*(2048 + 14896*\[Rho] - 12959*\[Rho]^2 + 2681*\[Rho]^3 + 
        315*\[Rho]^4 + 1575*\[Rho]^5) - 3840*Ec^8*(1696 + 35280*\[Rho] - 
        37843*\[Rho]^2 + 6601*\[Rho]^3 + 1631*\[Rho]^4 + 2247*\[Rho]^5) - 
      1024*Ec^10*(15360 + 11760*\[Rho] - 2199*\[Rho]^2 + 301*\[Rho]^3 + 
        525*\[Rho]^4 + 2625*\[Rho]^5) + 5120*Ec^7*(792 + 24696*\[Rho] - 
        31203*\[Rho]^2 + 2198*\[Rho]^3 + 7203*\[Rho]^4 + 1974*\[Rho]^5 + 
        420*\[Rho]^6) + 64*Ec^6*(-31680 - 1105440*\[Rho] + 1671648*\[Rho]^2 + 
        1031268*\[Rho]^3 - 1799490*\[Rho]^4 - 324450*\[Rho]^5 + 
        3745*\[Rho]^6 + 46261*\[Rho]^7 - 33089*\[Rho]^8 + 9255*\[Rho]^9) - 
      192*Ec^5*(-3680 - 137760*\[Rho] + 307628*\[Rho]^2 + 714588*\[Rho]^3 - 
        958370*\[Rho]^4 - 119070*\[Rho]^5 + 62545*\[Rho]^6 + 46261*\[Rho]^7 - 
        33089*\[Rho]^8 + 9255*\[Rho]^9) - 160*Ec^3*(-376 - 21560*\[Rho] + 
        136639*\[Rho]^2 + 355047*\[Rho]^3 - 577101*\[Rho]^4 - 
        14805*\[Rho]^5 + 90685*\[Rho]^6 + 46261*\[Rho]^7 - 33089*\[Rho]^8 + 
        9255*\[Rho]^9) + 60*Ec^2*(-320 - 19600*\[Rho] + 137927*\[Rho]^2 + 
        243047*\[Rho]^3 - 497175*\[Rho]^4 + 16065*\[Rho]^5 + 98245*\[Rho]^6 + 
        46261*\[Rho]^7 - 33089*\[Rho]^8 + 9255*\[Rho]^9) - 
      12*Ec*(-320 - 19600*\[Rho] + 141959*\[Rho]^2 + 152999*\[Rho]^3 - 
        434175*\[Rho]^4 + 38745*\[Rho]^5 + 98245*\[Rho]^6 + 46261*\[Rho]^7 - 
        33089*\[Rho]^8 + 9255*\[Rho]^9) + 80*Ec^4*(-2416 - 109872*\[Rho] + 
        469158*\[Rho]^2 + 1508038*\[Rho]^3 - 2104956*\[Rho]^4 - 
        157080*\[Rho]^5 + 245595*\[Rho]^6 + 138783*\[Rho]^7 - 
        99267*\[Rho]^8 + 27765*\[Rho]^9) - 840*(1 - 2*Ec)^6*\[Rho]^2*
       (24 - 536*\[Rho] + 375*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]])))/
  (40320*(-1 + 2*Ec)^3*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (m5*(-35814 + 454728*Ec - 2423400*Ec^2 + 7309504*Ec^3 - 16280832*Ec^4 + 
    39078144*Ec^5 - 96492672*Ec^6 + 157360640*Ec^7 - 54368256*Ec^8 - 
    391636992*Ec^9 + 1021519872*Ec^10 - 1277902848*Ec^11 + 830341120*Ec^12 - 
    140181504*Ec^13 - 137330688*Ec^14 + 53870592*Ec^15 + 7208960*Ec^16 + 
    249658*\[Rho] - 3110136*Ec*\[Rho] + 16236120*Ec^2*\[Rho] - 
    42829760*Ec^3*\[Rho] + 35922816*Ec^4*\[Rho] + 151915776*Ec^5*\[Rho] - 
    691003776*Ec^6*\[Rho] + 1511339520*Ec^7*\[Rho] - 2221870080*Ec^8*\[Rho] + 
    2570254336*Ec^9*\[Rho] - 2626590720*Ec^10*\[Rho] + 
    2182004736*Ec^11*\[Rho] - 1070366720*Ec^12*\[Rho] + 
    83558400*Ec^13*\[Rho] + 121995264*Ec^14*\[Rho] - 12976128*Ec^15*\[Rho] - 
    1966080*Ec^16*\[Rho] + 2189677*\[Rho]^2 - 30762420*Ec*\[Rho]^2 + 
    182665236*Ec^2*\[Rho]^2 - 593609024*Ec^3*\[Rho]^2 + 
    1145228688*Ec^4*\[Rho]^2 - 1358094528*Ec^5*\[Rho]^2 + 
    1099091520*Ec^6*\[Rho]^2 - 896630784*Ec^7*\[Rho]^2 + 
    999503616*Ec^8*\[Rho]^2 - 1475566592*Ec^9*\[Rho]^2 + 
    2616450048*Ec^10*\[Rho]^2 - 3389276160*Ec^11*\[Rho]^2 + 
    2457677824*Ec^12*\[Rho]^2 - 906510336*Ec^13*\[Rho]^2 + 
    159301632*Ec^14*\[Rho]^2 - 4372027*\[Rho]^3 + 48632748*Ec*\[Rho]^3 - 
    214206924*Ec^2*\[Rho]^3 + 442264384*Ec^3*\[Rho]^3 - 
    306561392*Ec^4*\[Rho]^3 - 367670976*Ec^5*\[Rho]^3 + 
    745160000*Ec^6*\[Rho]^3 - 312970240*Ec^7*\[Rho]^3 - 
    222359808*Ec^8*\[Rho]^3 + 1024594944*Ec^9*\[Rho]^3 - 
    2553021440*Ec^10*\[Rho]^3 + 3180331008*Ec^11*\[Rho]^3 - 
    1988481024*Ec^12*\[Rho]^3 + 593018880*Ec^13*\[Rho]^3 - 
    50872320*Ec^14*\[Rho]^3 + 3849112*\[Rho]^4 - 43676904*Ec*\[Rho]^4 + 
    213289080*Ec^2*\[Rho]^4 - 599969376*Ec^3*\[Rho]^4 + 
    1128665568*Ec^4*\[Rho]^4 - 1586787072*Ec^5*\[Rho]^4 + 
    1765609728*Ec^6*\[Rho]^4 - 1590752256*Ec^7*\[Rho]^4 + 
    1295972352*Ec^8*\[Rho]^4 - 1227524096*Ec^9*\[Rho]^4 + 
    1377294336*Ec^10*\[Rho]^4 - 1215651840*Ec^11*\[Rho]^4 + 
    594911232*Ec^12*\[Rho]^4 - 104202240*Ec^13*\[Rho]^4 - 4863992*\[Rho]^5 + 
    60779544*Ec*\[Rho]^5 - 315645960*Ec^2*\[Rho]^5 + 
    906792096*Ec^3*\[Rho]^5 - 1569791328*Ec^4*\[Rho]^5 + 
    1686440448*Ec^5*\[Rho]^5 - 1338339072*Ec^6*\[Rho]^5 + 
    1271316480*Ec^7*\[Rho]^5 - 1206331392*Ec^8*\[Rho]^5 + 
    682264576*Ec^9*\[Rho]^5 - 266692608*Ec^10*\[Rho]^5 + 
    164978688*Ec^11*\[Rho]^5 - 55910400*Ec^12*\[Rho]^5 + 3122042*\[Rho]^6 - 
    31551744*Ec*\[Rho]^6 + 122282160*Ec^2*\[Rho]^6 - 
    224415520*Ec^3*\[Rho]^6 + 128015104*Ec^4*\[Rho]^6 + 
    140114688*Ec^5*\[Rho]^6 - 36110592*Ec^6*\[Rho]^6 - 
    451781120*Ec^7*\[Rho]^6 + 562920960*Ec^8*\[Rho]^6 - 
    214007808*Ec^9*\[Rho]^6 + 8257536*Ec^10*\[Rho]^6 + 433498*\[Rho]^7 - 
    8380800*Ec*\[Rho]^7 + 60976944*Ec^2*\[Rho]^7 - 231160096*Ec^3*\[Rho]^7 + 
    498178752*Ec^4*\[Rho]^7 - 598649856*Ec^5*\[Rho]^7 + 
    319509760*Ec^6*\[Rho]^7 + 61788672*Ec^7*\[Rho]^7 - 
    151623168*Ec^8*\[Rho]^7 + 50282496*Ec^9*\[Rho]^7 - 
    1720320*Ec^10*\[Rho]^7 - 858098*\[Rho]^8 + 11187072*Ec*\[Rho]^8 - 
    61274736*Ec^2*\[Rho]^8 + 182661536*Ec^3*\[Rho]^8 - 
    321059808*Ec^4*\[Rho]^8 + 333045120*Ec^5*\[Rho]^8 - 
    183946496*Ec^6*\[Rho]^8 + 28612608*Ec^7*\[Rho]^8 + 
    18370560*Ec^8*\[Rho]^8 - 6144000*Ec^9*\[Rho]^8 + 355838*\[Rho]^9 - 
    4410816*Ec*\[Rho]^9 + 22898640*Ec^2*\[Rho]^9 - 64325344*Ec^3*\[Rho]^9 + 
    105890272*Ec^4*\[Rho]^9 - 103001472*Ec^5*\[Rho]^9 + 
    55733760*Ec^6*\[Rho]^9 - 13389824*Ec^7*\[Rho]^9 - 74919*\[Rho]^10 + 
    899028*Ec*\[Rho]^10 - 4495140*Ec^2*\[Rho]^10 + 12050400*Ec^3*\[Rho]^10 - 
    18592080*Ec^4*\[Rho]^10 + 16400448*Ec^5*\[Rho]^10 - 
    7609536*Ec^6*\[Rho]^10 + 1443840*Ec^7*\[Rho]^10 + 5025*\[Rho]^11 - 
    60300*Ec*\[Rho]^11 + 301500*Ec^2*\[Rho]^11 - 804000*Ec^3*\[Rho]^11 + 
    1206000*Ec^4*\[Rho]^11 - 964800*Ec^5*\[Rho]^11 + 321600*Ec^6*\[Rho]^11 + 
    5040*(1 - 2*Ec)^6*\[Rho]^2*(96 + 296*\[Rho] + 495*\[Rho]^2 + 
      135*\[Rho]^3)*Log[1 - 2*Ec]^2 - 12*(-1 + 2*Ec)*
     (-1040 + 4760*\[Rho] + 186929*\[Rho]^2 + 159649*\[Rho]^3 - 
      104685*\[Rho]^4 - 100485*\[Rho]^5 - 246365*\[Rho]^6 + 132451*\[Rho]^7 - 
      37079*\[Rho]^8 + 5865*\[Rho]^9 + 1310720*Ec^12*(2 + 3*\[Rho]^2) + 
      20480*Ec^11*(-432 + 112*\[Rho] - 725*\[Rho]^2 + 189*\[Rho]^3) - 
      2048*Ec^10*(-6000 + 2800*\[Rho] - 8237*\[Rho]^2 + 4053*\[Rho]^3) + 
      2560*Ec^9*(-3408 + 3752*\[Rho] + 509*\[Rho]^2 + 2261*\[Rho]^3 - 
        1113*\[Rho]^4 + 315*\[Rho]^5) + 2560*Ec^7*(248 + 7560*\[Rho] + 
        10746*\[Rho]^2 - 5789*\[Rho]^3 - 2352*\[Rho]^4 + 1071*\[Rho]^5) - 
      1280*Ec^8*(-2096 + 12600*\[Rho] + 16113*\[Rho]^2 - 5383*\[Rho]^3 - 
        5565*\[Rho]^4 + 1575*\[Rho]^5) - 8960*Ec^6*(112 + 1548*\[Rho] + 
        2256*\[Rho]^2 - 1977*\[Rho]^3 - 1806*\[Rho]^4 - 117*\[Rho]^5 + 
        180*\[Rho]^6) - 32*Ec^5*(-15040 - 173040*\[Rho] + 59928*\[Rho]^2 + 
        989688*\[Rho]^3 + 1251810*\[Rho]^4 + 210630*\[Rho]^5 - 
        361865*\[Rho]^6 + 132451*\[Rho]^7 - 37079*\[Rho]^8 + 5865*\[Rho]^9) + 
      80*Ec^4*(-2272 - 10752*\[Rho] + 258336*\[Rho]^2 + 510384*\[Rho]^3 + 
        513618*\[Rho]^4 + 49350*\[Rho]^5 - 286265*\[Rho]^6 + 
        132451*\[Rho]^7 - 37079*\[Rho]^8 + 5865*\[Rho]^9) - 
      80*Ec^3*(-1152 + 3360*\[Rho] + 246681*\[Rho]^2 + 358337*\[Rho]^3 + 
        237153*\[Rho]^4 - 15855*\[Rho]^5 - 260645*\[Rho]^6 + 
        132451*\[Rho]^7 - 37079*\[Rho]^8 + 5865*\[Rho]^9) - 
      10*Ec*(-1040 + 4760*\[Rho] + 203057*\[Rho]^2 + 209377*\[Rho]^3 - 
        21525*\[Rho]^4 - 77805*\[Rho]^5 - 246365*\[Rho]^6 + 132451*\[Rho]^7 - 
        37079*\[Rho]^8 + 5865*\[Rho]^9) + 40*Ec^2*(-1040 + 4760*\[Rho] + 
        223217*\[Rho]^2 + 271537*\[Rho]^3 + 82425*\[Rho]^4 - 49455*\[Rho]^5 - 
        246365*\[Rho]^6 + 132451*\[Rho]^7 - 37079*\[Rho]^8 + 5865*\[Rho]^9))*
     Log[\[Rho]] + 5040*(1 - 2*Ec)^6*\[Rho]^2*(96 + 296*\[Rho] + 
      495*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]^2 + 
    12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-1040 + 4760*\[Rho] + 186929*\[Rho]^2 + 
      159649*\[Rho]^3 - 104685*\[Rho]^4 - 100485*\[Rho]^5 - 246365*\[Rho]^6 + 
      132451*\[Rho]^7 - 37079*\[Rho]^8 + 5865*\[Rho]^9 + 
      1310720*Ec^12*(2 + 3*\[Rho]^2) + 20480*Ec^11*(-432 + 112*\[Rho] - 
        725*\[Rho]^2 + 189*\[Rho]^3) - 2048*Ec^10*(-6000 + 2800*\[Rho] - 
        8237*\[Rho]^2 + 4053*\[Rho]^3) + 2560*Ec^9*(-3408 + 3752*\[Rho] + 
        509*\[Rho]^2 + 2261*\[Rho]^3 - 1113*\[Rho]^4 + 315*\[Rho]^5) + 
      2560*Ec^7*(248 + 7560*\[Rho] + 10746*\[Rho]^2 - 5789*\[Rho]^3 - 
        2352*\[Rho]^4 + 1071*\[Rho]^5) - 1280*Ec^8*(-2096 + 12600*\[Rho] + 
        16113*\[Rho]^2 - 5383*\[Rho]^3 - 5565*\[Rho]^4 + 1575*\[Rho]^5) - 
      8960*Ec^6*(112 + 1548*\[Rho] + 2256*\[Rho]^2 - 1977*\[Rho]^3 - 
        1806*\[Rho]^4 - 117*\[Rho]^5 + 180*\[Rho]^6) - 
      32*Ec^5*(-15040 - 173040*\[Rho] + 59928*\[Rho]^2 + 989688*\[Rho]^3 + 
        1251810*\[Rho]^4 + 210630*\[Rho]^5 - 361865*\[Rho]^6 + 
        132451*\[Rho]^7 - 37079*\[Rho]^8 + 5865*\[Rho]^9) + 
      80*Ec^4*(-2272 - 10752*\[Rho] + 258336*\[Rho]^2 + 510384*\[Rho]^3 + 
        513618*\[Rho]^4 + 49350*\[Rho]^5 - 286265*\[Rho]^6 + 
        132451*\[Rho]^7 - 37079*\[Rho]^8 + 5865*\[Rho]^9) - 
      80*Ec^3*(-1152 + 3360*\[Rho] + 246681*\[Rho]^2 + 358337*\[Rho]^3 + 
        237153*\[Rho]^4 - 15855*\[Rho]^5 - 260645*\[Rho]^6 + 
        132451*\[Rho]^7 - 37079*\[Rho]^8 + 5865*\[Rho]^9) - 
      10*Ec*(-1040 + 4760*\[Rho] + 203057*\[Rho]^2 + 209377*\[Rho]^3 - 
        21525*\[Rho]^4 - 77805*\[Rho]^5 - 246365*\[Rho]^6 + 132451*\[Rho]^7 - 
        37079*\[Rho]^8 + 5865*\[Rho]^9) + 40*Ec^2*(-1040 + 4760*\[Rho] + 
        223217*\[Rho]^2 + 271537*\[Rho]^3 + 82425*\[Rho]^4 - 49455*\[Rho]^5 - 
        246365*\[Rho]^6 + 132451*\[Rho]^7 - 37079*\[Rho]^8 + 5865*\[Rho]^9) - 
      840*(-1 + 2*Ec)^5*\[Rho]^2*(96 + 296*\[Rho] + 495*\[Rho]^2 + 
        135*\[Rho]^3)*Log[\[Rho]])))/(40320*(1 - 2*Ec)^2*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r9*(4800 - 67200*Ec + 403200*Ec^2 - 1478400*Ec^3 + 4704000*Ec^4 - 
    16396800*Ec^5 + 51609600*Ec^6 - 121651200*Ec^7 + 219340800*Ec^8 - 
    352665600*Ec^9 + 550502400*Ec^10 - 722534400*Ec^11 + 653721600*Ec^12 - 
    344064000*Ec^13 + 78643200*Ec^14 + 113004*\[Rho] - 1686696*Ec*\[Rho] + 
    10852656*Ec^2*\[Rho] - 41004704*Ec^3*\[Rho] + 116063680*Ec^4*\[Rho] - 
    329186688*Ec^5*\[Rho] + 953287680*Ec^6*\[Rho] - 2221924864*Ec^7*\[Rho] + 
    3615597056*Ec^8*\[Rho] - 4001049600*Ec^9*\[Rho] + 
    3341512704*Ec^10*\[Rho] - 2905202688*Ec^11*\[Rho] + 
    2808807424*Ec^12*\[Rho] - 1966800896*Ec^13*\[Rho] + 
    749076480*Ec^14*\[Rho] - 272498688*Ec^15*\[Rho] + 
    244711424*Ec^16*\[Rho] - 100925440*Ec^17*\[Rho] - 444026*\[Rho]^2 + 
    6177724*Ec*\[Rho]^2 - 36795864*Ec^2*\[Rho]^2 + 121842928*Ec^3*\[Rho]^2 - 
    236481056*Ec^4*\[Rho]^2 + 199296192*Ec^5*\[Rho]^2 + 
    380477568*Ec^6*\[Rho]^2 - 1915977984*Ec^7*\[Rho]^2 + 
    3941603328*Ec^8*\[Rho]^2 - 4298940416*Ec^9*\[Rho]^2 + 
    1293236224*Ec^10*\[Rho]^2 + 2854440960*Ec^11*\[Rho]^2 - 
    4295499776*Ec^12*\[Rho]^2 + 2997010432*Ec^13*\[Rho]^2 - 
    1583775744*Ec^14*\[Rho]^2 + 864878592*Ec^15*\[Rho]^2 - 
    314179584*Ec^16*\[Rho]^2 + 19660800*Ec^17*\[Rho]^2 - 953093*\[Rho]^3 + 
    16276678*Ec*\[Rho]^3 - 118617060*Ec^2*\[Rho]^3 + 
    486245128*Ec^3*\[Rho]^3 - 1238141504*Ec^4*\[Rho]^3 + 
    2011107456*Ec^5*\[Rho]^3 - 1906098432*Ec^6*\[Rho]^3 + 
    213262080*Ec^7*\[Rho]^3 + 2876183808*Ec^8*\[Rho]^3 - 
    6548801024*Ec^9*\[Rho]^3 + 10504870912*Ec^10*\[Rho]^3 - 
    14201100288*Ec^11*\[Rho]^3 + 14533427200*Ec^12*\[Rho]^3 - 
    9722789888*Ec^13*\[Rho]^3 + 3854598144*Ec^14*\[Rho]^3 - 
    780140544*Ec^15*\[Rho]^3 - 1137883*\[Rho]^4 + 24257786*Ec*\[Rho]^4 - 
    211479324*Ec^2*\[Rho]^4 + 1012387144*Ec^3*\[Rho]^4 - 
    3016082560*Ec^4*\[Rho]^4 + 6099167872*Ec^5*\[Rho]^4 - 
    9148228864*Ec^6*\[Rho]^4 + 10958273536*Ec^7*\[Rho]^4 - 
    10704691456*Ec^8*\[Rho]^4 + 9766848000*Ec^9*\[Rho]^4 - 
    12237151232*Ec^10*\[Rho]^4 + 16549586944*Ec^11*\[Rho]^4 - 
    14990524416*Ec^12*\[Rho]^4 + 7909441536*Ec^13*\[Rho]^4 - 
    2243788800*Ec^14*\[Rho]^4 + 203489280*Ec^15*\[Rho]^4 + 8120644*\[Rho]^5 - 
    119827736*Ec*\[Rho]^5 + 754679856*Ec^2*\[Rho]^5 - 
    2665617696*Ec^3*\[Rho]^5 + 5878076400*Ec^4*\[Rho]^5 - 
    8662209696*Ec^5*\[Rho]^5 + 9114404544*Ec^6*\[Rho]^5 - 
    7270080384*Ec^7*\[Rho]^5 + 4937474304*Ec^8*\[Rho]^5 - 
    4833328640*Ec^9*\[Rho]^5 + 7066694656*Ec^10*\[Rho]^5 - 
    7794898944*Ec^11*\[Rho]^5 + 5487304704*Ec^12*\[Rho]^5 - 
    2295250944*Ec^13*\[Rho]^5 + 381911040*Ec^14*\[Rho]^5 - 8261120*\[Rho]^6 + 
    108418240*Ec*\[Rho]^6 - 602871360*Ec^2*\[Rho]^6 + 
    1886446464*Ec^3*\[Rho]^6 - 3720862320*Ec^4*\[Rho]^6 + 
    4889133984*Ec^5*\[Rho]^6 - 4446746304*Ec^6*\[Rho]^6 + 
    3352530048*Ec^7*\[Rho]^6 - 3311739648*Ec^8*\[Rho]^6 + 
    3527211520*Ec^9*\[Rho]^6 - 2491747328*Ec^10*\[Rho]^6 + 
    1329850368*Ec^11*\[Rho]^6 - 698105856*Ec^12*\[Rho]^6 + 
    189235200*Ec^13*\[Rho]^6 + 2989646*\[Rho]^7 - 37033444*Ec*\[Rho]^7 + 
    188449464*Ec^2*\[Rho]^7 - 512896048*Ec^3*\[Rho]^7 + 
    768375216*Ec^4*\[Rho]^7 - 498394400*Ec^5*\[Rho]^7 + 
    25806144*Ec^6*\[Rho]^7 - 530115968*Ec^7*\[Rho]^7 + 
    1594383616*Ec^8*\[Rho]^7 - 1452068352*Ec^9*\[Rho]^7 + 
    454573056*Ec^10*\[Rho]^7 + 1333248*Ec^11*\[Rho]^7 + 91018*\[Rho]^8 - 
    4571948*Ec*\[Rho]^8 + 50515560*Ec^2*\[Rho]^8 - 265385968*Ec^3*\[Rho]^8 + 
    791441744*Ec^4*\[Rho]^8 - 1393242720*Ec^5*\[Rho]^8 + 
    1357683136*Ec^6*\[Rho]^8 - 481477760*Ec^7*\[Rho]^8 - 
    318522624*Ec^8*\[Rho]^8 + 354043392*Ec^9*\[Rho]^8 - 
    88230912*Ec^10*\[Rho]^8 - 645120*Ec^11*\[Rho]^8 - 782192*\[Rho]^9 + 
    11822944*Ec*\[Rho]^9 - 77043456*Ec^2*\[Rho]^9 + 282277376*Ec^3*\[Rho]^9 - 
    635768560*Ec^4*\[Rho]^9 + 901011744*Ec^5*\[Rho]^9 - 
    778841408*Ec^6*\[Rho]^9 + 354973312*Ec^7*\[Rho]^9 - 
    26875392*Ec^8*\[Rho]^9 - 43484160*Ec^9*\[Rho]^9 + 
    12195840*Ec^10*\[Rho]^9 + 322106*\[Rho]^10 - 4647004*Ec*\[Rho]^10 + 
    28844664*Ec^2*\[Rho]^10 - 100331824*Ec^3*\[Rho]^10 + 
    213742800*Ec^4*\[Rho]^10 - 286443872*Ec^5*\[Rho]^10 + 
    237843648*Ec^6*\[Rho]^10 - 113694848*Ec^7*\[Rho]^10 + 
    24598528*Ec^8*\[Rho]^10 - 67209*\[Rho]^11 + 940926*Ec*\[Rho]^11 - 
    5645556*Ec^2*\[Rho]^11 + 18868200*Ec^3*\[Rho]^11 - 
    38227440*Ec^4*\[Rho]^11 + 47865888*Ec^5*\[Rho]^11 - 
    36065472*Ec^6*\[Rho]^11 + 14965632*Ec^7*\[Rho]^11 - 
    2657280*Ec^8*\[Rho]^11 + 4305*\[Rho]^12 - 60270*Ec*\[Rho]^12 + 
    361620*Ec^2*\[Rho]^12 - 1205400*Ec^3*\[Rho]^12 + 2410800*Ec^4*\[Rho]^12 - 
    2892960*Ec^5*\[Rho]^12 + 1928640*Ec^6*\[Rho]^12 - 551040*Ec^7*\[Rho]^12 + 
    5040*(-1 + 2*Ec)^7*\[Rho]^3*(21 + 379*\[Rho] + 360*\[Rho]^2 + 
      150*\[Rho]^3)*Log[1 - 2*Ec]^2 + 24*(-1 + 2*Ec)*\[Rho]*
     (-2180 - 805*\[Rho] + 61112*\[Rho]^2 + 173488*\[Rho]^3 - 
      127890*\[Rho]^4 - 150780*\[Rho]^5 + 100450*\[Rho]^6 - 68702*\[Rho]^7 + 
      18172*\[Rho]^8 - 2865*\[Rho]^9 + 819200*Ec^13*(5 + 6*\[Rho]^2) + 
      20480*Ec^12*(-775 + 175*\[Rho] - 1469*\[Rho]^2 + 315*\[Rho]^3) - 
      12288*Ec^11*(-2125 + 875*\[Rho] - 4923*\[Rho]^2 + 2303*\[Rho]^3) - 
      2560*Ec^9*(-9088 - 9590*\[Rho] - 25502*\[Rho]^2 + 9359*\[Rho]^3 - 
        4557*\[Rho]^4 + 2268*\[Rho]^5) + 512*Ec^10*(-51360 + 8610*\[Rho] - 
        132801*\[Rho]^2 + 84091*\[Rho]^3 - 11970*\[Rho]^4 + 3780*\[Rho]^5) + 
      1920*Ec^8*(-11348 - 25914*\[Rho] - 31721*\[Rho]^2 + 1743*\[Rho]^3 + 
        4060*\[Rho]^4 + 4410*\[Rho]^5) - 640*Ec^7*(-26700 - 71820*\[Rho] - 
        65283*\[Rho]^2 + 26096*\[Rho]^3 + 49287*\[Rho]^4 + 2310*\[Rho]^5 + 
        2730*\[Rho]^6) - 60*Ec^2*(2180 + 805*\[Rho] - 64346*\[Rho]^2 - 
        231854*\[Rho]^3 + 72450*\[Rho]^4 + 127680*\[Rho]^5 - 
        100450*\[Rho]^6 + 68702*\[Rho]^7 - 18172*\[Rho]^8 + 2865*\[Rho]^9) + 
      12*Ec*(2180 + 805*\[Rho] - 62582*\[Rho]^2 - 200018*\[Rho]^3 + 
        102690*\[Rho]^4 + 140280*\[Rho]^5 - 100450*\[Rho]^6 + 
        68702*\[Rho]^7 - 18172*\[Rho]^8 + 2865*\[Rho]^9) - 
      32*Ec^6*(287160 + 765660*\[Rho] + 375147*\[Rho]^2 - 1822317*\[Rho]^3 - 
        1019865*\[Rho]^4 + 315735*\[Rho]^5 - 386750*\[Rho]^6 + 
        137404*\[Rho]^7 - 36344*\[Rho]^8 + 5730*\[Rho]^9) + 
      96*Ec^5*(35020 + 81900*\[Rho] - 109988*\[Rho]^2 - 950817*\[Rho]^3 - 
        187705*\[Rho]^4 + 200235*\[Rho]^5 - 278075*\[Rho]^6 + 
        137404*\[Rho]^7 - 36344*\[Rho]^8 + 5730*\[Rho]^9) + 
      40*Ec^3*(9742 + 5726*\[Rho] - 266659*\[Rho]^2 - 1096872*\[Rho]^3 + 
        151158*\[Rho]^4 + 451290*\[Rho]^5 - 419125*\[Rho]^6 + 
        274808*\[Rho]^7 - 72688*\[Rho]^8 + 11460*\[Rho]^9) - 
      40*Ec^4*(26366 + 38430*\[Rho] - 411045*\[Rho]^2 - 2043545*\[Rho]^3 - 
        38031*\[Rho]^4 + 593565*\[Rho]^5 - 700350*\[Rho]^6 + 
        412212*\[Rho]^7 - 109032*\[Rho]^8 + 17190*\[Rho]^9))*Log[\[Rho]] + 
    5040*(-1 + 2*Ec)^7*\[Rho]^3*(21 + 379*\[Rho] + 360*\[Rho]^2 + 
      150*\[Rho]^3)*Log[\[Rho]]^2 - 24*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-2180 - 805*\[Rho] + 61112*\[Rho]^2 + 173488*\[Rho]^3 - 
      127890*\[Rho]^4 - 150780*\[Rho]^5 + 100450*\[Rho]^6 - 68702*\[Rho]^7 + 
      18172*\[Rho]^8 - 2865*\[Rho]^9 + 819200*Ec^13*(5 + 6*\[Rho]^2) + 
      20480*Ec^12*(-775 + 175*\[Rho] - 1469*\[Rho]^2 + 315*\[Rho]^3) - 
      12288*Ec^11*(-2125 + 875*\[Rho] - 4923*\[Rho]^2 + 2303*\[Rho]^3) - 
      2560*Ec^9*(-9088 - 9590*\[Rho] - 25502*\[Rho]^2 + 9359*\[Rho]^3 - 
        4557*\[Rho]^4 + 2268*\[Rho]^5) + 512*Ec^10*(-51360 + 8610*\[Rho] - 
        132801*\[Rho]^2 + 84091*\[Rho]^3 - 11970*\[Rho]^4 + 3780*\[Rho]^5) + 
      1920*Ec^8*(-11348 - 25914*\[Rho] - 31721*\[Rho]^2 + 1743*\[Rho]^3 + 
        4060*\[Rho]^4 + 4410*\[Rho]^5) - 640*Ec^7*(-26700 - 71820*\[Rho] - 
        65283*\[Rho]^2 + 26096*\[Rho]^3 + 49287*\[Rho]^4 + 2310*\[Rho]^5 + 
        2730*\[Rho]^6) - 60*Ec^2*(2180 + 805*\[Rho] - 64346*\[Rho]^2 - 
        231854*\[Rho]^3 + 72450*\[Rho]^4 + 127680*\[Rho]^5 - 
        100450*\[Rho]^6 + 68702*\[Rho]^7 - 18172*\[Rho]^8 + 2865*\[Rho]^9) + 
      12*Ec*(2180 + 805*\[Rho] - 62582*\[Rho]^2 - 200018*\[Rho]^3 + 
        102690*\[Rho]^4 + 140280*\[Rho]^5 - 100450*\[Rho]^6 + 
        68702*\[Rho]^7 - 18172*\[Rho]^8 + 2865*\[Rho]^9) - 
      32*Ec^6*(287160 + 765660*\[Rho] + 375147*\[Rho]^2 - 1822317*\[Rho]^3 - 
        1019865*\[Rho]^4 + 315735*\[Rho]^5 - 386750*\[Rho]^6 + 
        137404*\[Rho]^7 - 36344*\[Rho]^8 + 5730*\[Rho]^9) + 
      96*Ec^5*(35020 + 81900*\[Rho] - 109988*\[Rho]^2 - 950817*\[Rho]^3 - 
        187705*\[Rho]^4 + 200235*\[Rho]^5 - 278075*\[Rho]^6 + 
        137404*\[Rho]^7 - 36344*\[Rho]^8 + 5730*\[Rho]^9) + 
      40*Ec^3*(9742 + 5726*\[Rho] - 266659*\[Rho]^2 - 1096872*\[Rho]^3 + 
        151158*\[Rho]^4 + 451290*\[Rho]^5 - 419125*\[Rho]^6 + 
        274808*\[Rho]^7 - 72688*\[Rho]^8 + 11460*\[Rho]^9) - 
      40*Ec^4*(26366 + 38430*\[Rho] - 411045*\[Rho]^2 - 2043545*\[Rho]^3 - 
        38031*\[Rho]^4 + 593565*\[Rho]^5 - 700350*\[Rho]^6 + 
        412212*\[Rho]^7 - 109032*\[Rho]^8 + 17190*\[Rho]^9) + 
      420*(1 - 2*Ec)^6*\[Rho]^2*(21 + 379*\[Rho] + 360*\[Rho]^2 + 
        150*\[Rho]^3)*Log[\[Rho]])))/(50400*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r18*(-4800 + 67200*Ec - 403200*Ec^2 + 1478400*Ec^3 - 4704000*Ec^4 + 
    16396800*Ec^5 - 51609600*Ec^6 + 121651200*Ec^7 - 219340800*Ec^8 + 
    352665600*Ec^9 - 550502400*Ec^10 + 722534400*Ec^11 - 653721600*Ec^12 + 
    344064000*Ec^13 - 78643200*Ec^14 + 569910*\[Rho] - 8168340*Ec*\[Rho] + 
    50337240*Ec^2*\[Rho] - 182777360*Ec^3*\[Rho] + 507947200*Ec^4*\[Rho] - 
    1447562880*Ec^5*\[Rho] + 4133005440*Ec^6*\[Rho] - 
    9276332800*Ec^7*\[Rho] + 14501580800*Ec^8*\[Rho] - 
    15753830400*Ec^9*\[Rho] + 13491701760*Ec^10*\[Rho] - 
    11721584640*Ec^11*\[Rho] + 10084925440*Ec^12*\[Rho] - 
    6099599360*Ec^13*\[Rho] + 2106163200*Ec^14*\[Rho] - 
    753991680*Ec^15*\[Rho] + 569507840*Ec^16*\[Rho] - 
    203161600*Ec^17*\[Rho] - 5061842*\[Rho]^2 + 70822108*Ec*\[Rho]^2 - 
    424626888*Ec^2*\[Rho]^2 + 1432268272*Ec^3*\[Rho]^2 - 
    3061849280*Ec^4*\[Rho]^2 + 4678360704*Ec^5*\[Rho]^2 - 
    5983969920*Ec^6*\[Rho]^2 + 6376710912*Ec^7*\[Rho]^2 - 
    3461465088*Ec^8*\[Rho]^2 - 1844971520*Ec^9*\[Rho]^2 + 
    2489141248*Ec^10*\[Rho]^2 + 2307723264*Ec^11*\[Rho]^2 - 
    3773775872*Ec^12*\[Rho]^2 + 271679488*Ec^13*\[Rho]^2 + 
    1633320960*Ec^14*\[Rho]^2 - 726859776*Ec^15*\[Rho]^2 - 
    2752512*Ec^16*\[Rho]^2 + 19660800*Ec^17*\[Rho]^2 + 7846681*\[Rho]^3 - 
    89067254*Ec*\[Rho]^3 + 387689964*Ec^2*\[Rho]^3 - 
    706559432*Ec^3*\[Rho]^3 - 39026672*Ec^4*\[Rho]^3 + 
    2407845408*Ec^5*\[Rho]^3 - 4540593984*Ec^6*\[Rho]^3 + 
    5680328064*Ec^7*\[Rho]^3 - 8663238912*Ec^8*\[Rho]^3 + 
    12031702528*Ec^9*\[Rho]^3 - 9765161984*Ec^10*\[Rho]^3 + 
    4443162624*Ec^11*\[Rho]^3 - 3668578304*Ec^12*\[Rho]^3 + 
    5335539712*Ec^13*\[Rho]^3 - 3708469248*Ec^14*\[Rho]^3 + 
    865763328*Ec^15*\[Rho]^3 - 261175*\[Rho]^4 - 17678038*Ec*\[Rho]^4 + 
    220492524*Ec^2*\[Rho]^4 - 1077372296*Ec^3*\[Rho]^4 + 
    2777731280*Ec^4*\[Rho]^4 - 4045136480*Ec^5*\[Rho]^4 + 
    3310972352*Ec^6*\[Rho]^4 - 1922700416*Ec^7*\[Rho]^4 + 
    2343106304*Ec^8*\[Rho]^4 - 2615585280*Ec^9*\[Rho]^4 - 
    1204259840*Ec^10*\[Rho]^4 + 7142852608*Ec^11*\[Rho]^4 - 
    9486618624*Ec^12*\[Rho]^4 + 7247978496*Ec^13*\[Rho]^4 - 
    3442851840*Ec^14*\[Rho]^4 + 774144000*Ec^15*\[Rho]^4 - 4285256*\[Rho]^5 + 
    53605384*Ec*\[Rho]^5 - 259678104*Ec^2*\[Rho]^5 + 
    621931632*Ec^3*\[Rho]^5 - 654195360*Ec^4*\[Rho]^5 - 
    500571456*Ec^5*\[Rho]^5 + 3351769344*Ec^6*\[Rho]^5 - 
    7058025984*Ec^7*\[Rho]^5 + 9066903552*Ec^8*\[Rho]^5 - 
    8670771200*Ec^9*\[Rho]^5 + 9879095296*Ec^10*\[Rho]^5 - 
    13558616064*Ec^11*\[Rho]^5 + 13087678464*Ec^12*\[Rho]^5 - 
    6882312192*Ec^13*\[Rho]^5 + 1563033600*Ec^14*\[Rho]^5 - 
    5112968*\[Rho]^6 + 81482632*Ec*\[Rho]^6 - 562739352*Ec^2*\[Rho]^6 + 
    2323962480*Ec^3*\[Rho]^6 - 6388707360*Ec^4*\[Rho]^6 + 
    12133205952*Ec^5*\[Rho]^6 - 16571912448*Ec^6*\[Rho]^6 + 
    17652945408*Ec^7*\[Rho]^6 - 15883499520*Ec^8*\[Rho]^6 + 
    12303800320*Ec^9*\[Rho]^6 - 8578045952*Ec^10*\[Rho]^6 + 
    5560332288*Ec^11*\[Rho]^6 - 2910609408*Ec^12*\[Rho]^6 + 
    834355200*Ec^13*\[Rho]^6 + 10187882*\[Rho]^7 - 134520148*Ec*\[Rho]^7 + 
    750349488*Ec^2*\[Rho]^7 - 2421056512*Ec^3*\[Rho]^7 + 
    4799235840*Ec^4*\[Rho]^7 - 5755783040*Ec^5*\[Rho]^7 + 
    4669749504*Ec^6*\[Rho]^7 - 4875370496*Ec^7*\[Rho]^7 + 
    6881964544*Ec^8*\[Rho]^7 - 6118640640*Ec^9*\[Rho]^7 + 
    2298949632*Ec^10*\[Rho]^7 - 124379136*Ec^11*\[Rho]^7 - 1940006*\[Rho]^8 + 
    12884044*Ec*\[Rho]^8 + 22628016*Ec^2*\[Rho]^8 - 501538048*Ec^3*\[Rho]^8 + 
    2146765952*Ec^4*\[Rho]^8 - 4492083840*Ec^5*\[Rho]^8 + 
    4748161792*Ec^6*\[Rho]^8 - 1441267712*Ec^7*\[Rho]^8 - 
    1923638784*Ec^8*\[Rho]^8 + 1983476736*Ec^9*\[Rho]^8 - 
    579342336*Ec^10*\[Rho]^8 + 28385280*Ec^11*\[Rho]^8 - 3171950*\[Rho]^9 + 
    48950188*Ec*\[Rho]^9 - 325501344*Ec^2*\[Rho]^9 + 
    1216807136*Ec^3*\[Rho]^9 - 2799721120*Ec^4*\[Rho]^9 + 
    4053433920*Ec^5*\[Rho]^9 - 3546980096*Ec^6*\[Rho]^9 + 
    1548018688*Ec^7*\[Rho]^9 + 41683968*Ec^8*\[Rho]^9 - 
    329226240*Ec^9*\[Rho]^9 + 94126080*Ec^10*\[Rho]^9 + 1692506*\[Rho]^10 - 
    24803524*Ec*\[Rho]^10 + 156580224*Ec^2*\[Rho]^10 - 
    555038752*Ec^3*\[Rho]^10 + 1210570080*Ec^4*\[Rho]^10 - 
    1671246272*Ec^5*\[Rho]^10 + 1436855808*Ec^6*\[Rho]^10 - 
    711623168*Ec^7*\[Rho]^10 + 158347264*Ec^8*\[Rho]^10 - 497667*\[Rho]^11 + 
    6967338*Ec*\[Rho]^11 - 41804028*Ec^2*\[Rho]^11 + 
    139837320*Ec^3*\[Rho]^11 - 284400720*Ec^4*\[Rho]^11 + 
    359390304*Ec^5*\[Rho]^11 - 275574336*Ec^6*\[Rho]^11 + 
    117991296*Ec^7*\[Rho]^11 - 22149120*Ec^8*\[Rho]^11 + 38685*\[Rho]^12 - 
    541590*Ec*\[Rho]^12 + 3249540*Ec^2*\[Rho]^12 - 10831800*Ec^3*\[Rho]^12 + 
    21663600*Ec^4*\[Rho]^12 - 25996320*Ec^5*\[Rho]^12 + 
    17330880*Ec^6*\[Rho]^12 - 4951680*Ec^7*\[Rho]^12 + 
    5040*(-1 + 2*Ec)^7*\[Rho]^3*(60 + 1732*\[Rho] - 855*\[Rho]^2 + 
      225*\[Rho]^3)*Log[1 - 2*Ec]^2 - 12*(-1 + 2*Ec)*\[Rho]*
     (7900 + 1820*\[Rho] - 866095*\[Rho]^2 + 888937*\[Rho]^3 + 
      266175*\[Rho]^4 - 412545*\[Rho]^5 - 337925*\[Rho]^6 + 594835*\[Rho]^7 - 
      189287*\[Rho]^8 + 46185*\[Rho]^9 + 6553600*Ec^13*(-2 + 3*\[Rho]^2) + 
      204800*Ec^12*(248 - 56*\[Rho] - 155*\[Rho]^2 + 63*\[Rho]^3) - 
      24576*Ec^11*(3400 - 1400*\[Rho] - 95*\[Rho]^2 + 1771*\[Rho]^3) + 
      5120*Ec^9*(-15280 - 46676*\[Rho] + 37039*\[Rho]^2 - 28357*\[Rho]^3 + 
        8001*\[Rho]^4 + 12285*\[Rho]^5) - 3840*Ec^8*(-19820 - 111636*\[Rho] + 
        106191*\[Rho]^2 - 64841*\[Rho]^3 + 10465*\[Rho]^4 + 19845*\[Rho]^5) - 
      1024*Ec^10*(-83100 - 25620*\[Rho] + 16815*\[Rho]^2 - 71477*\[Rho]^3 + 
        13335*\[Rho]^4 + 20475*\[Rho]^5) + 5120*Ec^7*(-11835 - 77280*\[Rho] + 
        85530*\[Rho]^2 - 40159*\[Rho]^3 - 7581*\[Rho]^4 + 21630*\[Rho]^5 + 
        4725*\[Rho]^6) + 64*Ec^6*(511200 + 3354120*\[Rho] - 
        5217960*\[Rho]^2 - 420756*\[Rho]^3 + 3087630*\[Rho]^4 - 
        3157770*\[Rho]^5 - 1390025*\[Rho]^6 + 594835*\[Rho]^7 - 
        189287*\[Rho]^8 + 46185*\[Rho]^9) - 
      192*Ec^5*(62500 + 362040*\[Rho] - 1452660*\[Rho]^2 - 896476*\[Rho]^3 + 
        1570310*\[Rho]^4 - 1341270*\[Rho]^5 - 728525*\[Rho]^6 + 
        594835*\[Rho]^7 - 189287*\[Rho]^8 + 46185*\[Rho]^9) - 
      160*Ec^3*(8810 + 7672*\[Rho] - 907577*\[Rho]^2 + 4389*\[Rho]^3 + 
        723807*\[Rho]^4 - 595875*\[Rho]^5 - 391475*\[Rho]^6 + 
        594835*\[Rho]^7 - 189287*\[Rho]^8 + 46185*\[Rho]^9) + 
      60*Ec^2*(7900 + 1820*\[Rho] - 884575*\[Rho]^2 + 355481*\[Rho]^3 + 
        529515*\[Rho]^4 - 481845*\[Rho]^5 - 337925*\[Rho]^6 + 
        594835*\[Rho]^7 - 189287*\[Rho]^8 + 46185*\[Rho]^9) - 
      12*Ec*(7900 + 1820*\[Rho] - 874495*\[Rho]^2 + 646457*\[Rho]^3 + 
        385875*\[Rho]^4 - 444045*\[Rho]^5 - 337925*\[Rho]^6 + 
        594835*\[Rho]^7 - 189287*\[Rho]^8 + 46185*\[Rho]^9) + 
      80*Ec^4*(47360 + 159432*\[Rho] - 2987898*\[Rho]^2 - 1269758*\[Rho]^3 + 
        3062052*\[Rho]^4 - 2497740*\[Rho]^5 - 1519875*\[Rho]^6 + 
        1784505*\[Rho]^7 - 567861*\[Rho]^8 + 138555*\[Rho]^9))*Log[\[Rho]] + 
    5040*(-1 + 2*Ec)^7*\[Rho]^3*(60 + 1732*\[Rho] - 855*\[Rho]^2 + 
      225*\[Rho]^3)*Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (7900 + 1820*\[Rho] - 866095*\[Rho]^2 + 888937*\[Rho]^3 + 
      266175*\[Rho]^4 - 412545*\[Rho]^5 - 337925*\[Rho]^6 + 594835*\[Rho]^7 - 
      189287*\[Rho]^8 + 46185*\[Rho]^9 + 6553600*Ec^13*(-2 + 3*\[Rho]^2) + 
      204800*Ec^12*(248 - 56*\[Rho] - 155*\[Rho]^2 + 63*\[Rho]^3) - 
      24576*Ec^11*(3400 - 1400*\[Rho] - 95*\[Rho]^2 + 1771*\[Rho]^3) + 
      5120*Ec^9*(-15280 - 46676*\[Rho] + 37039*\[Rho]^2 - 28357*\[Rho]^3 + 
        8001*\[Rho]^4 + 12285*\[Rho]^5) - 3840*Ec^8*(-19820 - 111636*\[Rho] + 
        106191*\[Rho]^2 - 64841*\[Rho]^3 + 10465*\[Rho]^4 + 19845*\[Rho]^5) - 
      1024*Ec^10*(-83100 - 25620*\[Rho] + 16815*\[Rho]^2 - 71477*\[Rho]^3 + 
        13335*\[Rho]^4 + 20475*\[Rho]^5) + 5120*Ec^7*(-11835 - 77280*\[Rho] + 
        85530*\[Rho]^2 - 40159*\[Rho]^3 - 7581*\[Rho]^4 + 21630*\[Rho]^5 + 
        4725*\[Rho]^6) + 64*Ec^6*(511200 + 3354120*\[Rho] - 
        5217960*\[Rho]^2 - 420756*\[Rho]^3 + 3087630*\[Rho]^4 - 
        3157770*\[Rho]^5 - 1390025*\[Rho]^6 + 594835*\[Rho]^7 - 
        189287*\[Rho]^8 + 46185*\[Rho]^9) - 
      192*Ec^5*(62500 + 362040*\[Rho] - 1452660*\[Rho]^2 - 896476*\[Rho]^3 + 
        1570310*\[Rho]^4 - 1341270*\[Rho]^5 - 728525*\[Rho]^6 + 
        594835*\[Rho]^7 - 189287*\[Rho]^8 + 46185*\[Rho]^9) - 
      160*Ec^3*(8810 + 7672*\[Rho] - 907577*\[Rho]^2 + 4389*\[Rho]^3 + 
        723807*\[Rho]^4 - 595875*\[Rho]^5 - 391475*\[Rho]^6 + 
        594835*\[Rho]^7 - 189287*\[Rho]^8 + 46185*\[Rho]^9) + 
      60*Ec^2*(7900 + 1820*\[Rho] - 884575*\[Rho]^2 + 355481*\[Rho]^3 + 
        529515*\[Rho]^4 - 481845*\[Rho]^5 - 337925*\[Rho]^6 + 
        594835*\[Rho]^7 - 189287*\[Rho]^8 + 46185*\[Rho]^9) - 
      12*Ec*(7900 + 1820*\[Rho] - 874495*\[Rho]^2 + 646457*\[Rho]^3 + 
        385875*\[Rho]^4 - 444045*\[Rho]^5 - 337925*\[Rho]^6 + 
        594835*\[Rho]^7 - 189287*\[Rho]^8 + 46185*\[Rho]^9) + 
      80*Ec^4*(47360 + 159432*\[Rho] - 2987898*\[Rho]^2 - 1269758*\[Rho]^3 + 
        3062052*\[Rho]^4 - 2497740*\[Rho]^5 - 1519875*\[Rho]^6 + 
        1784505*\[Rho]^7 - 567861*\[Rho]^8 + 138555*\[Rho]^9) - 
      840*(1 - 2*Ec)^6*\[Rho]^2*(60 + 1732*\[Rho] - 855*\[Rho]^2 + 
        225*\[Rho]^3)*Log[\[Rho]])))/(100800*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r14*(600 - 8400*Ec + 50400*Ec^2 - 184800*Ec^3 + 588000*Ec^4 - 
    2049600*Ec^5 + 6451200*Ec^6 - 15206400*Ec^7 + 27417600*Ec^8 - 
    44083200*Ec^9 + 68812800*Ec^10 - 90316800*Ec^11 + 81715200*Ec^12 - 
    43008000*Ec^13 + 9830400*Ec^14 + 13539*\[Rho] - 206886*Ec*\[Rho] + 
    1362696*Ec^2*\[Rho] - 5260064*Ec^3*\[Rho] + 15129880*Ec^4*\[Rho] - 
    43478928*Ec^5*\[Rho] + 128379360*Ec^6*\[Rho] - 307395904*Ec^7*\[Rho] + 
    520870016*Ec^8*\[Rho] - 627168000*Ec^9*\[Rho] + 631025664*Ec^10*\[Rho] - 
    681013248*Ec^11*\[Rho] + 706975744*Ec^12*\[Rho] - 
    500043776*Ec^13*\[Rho] + 178298880*Ec^14*\[Rho] - 9289728*Ec^15*\[Rho] - 
    10387456*Ec^16*\[Rho] + 2293760*Ec^17*\[Rho] - 131570*\[Rho]^2 + 
    1940680*Ec*\[Rho]^2 - 12334980*Ec^2*\[Rho]^2 + 45246952*Ec^3*\[Rho]^2 - 
    115977176*Ec^4*\[Rho]^2 + 269227920*Ec^5*\[Rho]^2 - 
    652024992*Ec^6*\[Rho]^2 + 1377662400*Ec^7*\[Rho]^2 - 
    2107210368*Ec^8*\[Rho]^2 + 2220169984*Ec^9*\[Rho]^2 - 
    1765207040*Ec^10*\[Rho]^2 + 1355225088*Ec^11*\[Rho]^2 - 
    1036359680*Ec^12*\[Rho]^2 + 566038528*Ec^13*\[Rho]^2 - 
    179134464*Ec^14*\[Rho]^2 + 46940160*Ec^15*\[Rho]^2 - 
    18382848*Ec^16*\[Rho]^2 + 4915200*Ec^17*\[Rho]^2 + 656989*\[Rho]^3 - 
    9702200*Ec*\[Rho]^3 + 61849518*Ec^2*\[Rho]^3 - 223481156*Ec^3*\[Rho]^3 + 
    515147812*Ec^4*\[Rho]^3 - 857144088*Ec^5*\[Rho]^3 + 
    1258002480*Ec^6*\[Rho]^3 - 1838897952*Ec^7*\[Rho]^3 + 
    2340591744*Ec^8*\[Rho]^3 - 2400589568*Ec^9*\[Rho]^3 + 
    2520891904*Ec^10*\[Rho]^3 - 3098250240*Ec^11*\[Rho]^3 + 
    3208041472*Ec^12*\[Rho]^3 - 2225936384*Ec^13*\[Rho]^3 + 
    928616448*Ec^14*\[Rho]^3 - 178741248*Ec^15*\[Rho]^3 - 883738*\[Rho]^4 + 
    10744370*Ec*\[Rho]^4 - 51593766*Ec^2*\[Rho]^4 + 113675692*Ec^3*\[Rho]^4 - 
    68920900*Ec^4*\[Rho]^4 - 154596008*Ec^5*\[Rho]^4 + 
    197592560*Ec^6*\[Rho]^4 + 265326304*Ec^7*\[Rho]^4 - 
    780884608*Ec^8*\[Rho]^4 + 1274730240*Ec^9*\[Rho]^4 - 
    2644024832*Ec^10*\[Rho]^4 + 4352250880*Ec^11*\[Rho]^4 - 
    4415652864*Ec^12*\[Rho]^4 + 2647554048*Ec^13*\[Rho]^4 - 
    846950400*Ec^14*\[Rho]^4 + 100638720*Ec^15*\[Rho]^4 + 950422*\[Rho]^5 - 
    11824778*Ec*\[Rho]^5 + 62470758*Ec^2*\[Rho]^5 - 188698692*Ec^3*\[Rho]^5 + 
    397999980*Ec^4*\[Rho]^5 - 712767048*Ec^5*\[Rho]^5 + 
    1080877392*Ec^6*\[Rho]^5 - 1137638112*Ec^7*\[Rho]^5 + 
    850371648*Ec^8*\[Rho]^5 - 1076835200*Ec^9*\[Rho]^5 + 
    2037269248*Ec^10*\[Rho]^5 - 2637476352*Ec^11*\[Rho]^5 + 
    2116810752*Ec^12*\[Rho]^5 - 971378688*Ec^13*\[Rho]^5 + 
    183336960*Ec^14*\[Rho]^5 - 1822856*\[Rho]^6 + 25935154*Ec*\[Rho]^6 - 
    159651114*Ec^2*\[Rho]^6 + 573839364*Ec^3*\[Rho]^6 - 
    1356035940*Ec^4*\[Rho]^6 + 2179106328*Ec^5*\[Rho]^6 - 
    2351974800*Ec^6*\[Rho]^6 + 1796018784*Ec^7*\[Rho]^6 - 
    1353753408*Ec^8*\[Rho]^6 + 1227076480*Ec^9*\[Rho]^6 - 
    933884672*Ec^10*\[Rho]^6 + 575844864*Ec^11*\[Rho]^6 - 
    316280832*Ec^12*\[Rho]^6 + 90316800*Ec^13*\[Rho]^6 + 1646570*\[Rho]^7 - 
    21862330*Ec*\[Rho]^7 + 122846430*Ec^2*\[Rho]^7 - 
    388129252*Ec^3*\[Rho]^7 + 746357556*Ec^4*\[Rho]^7 - 
    859785080*Ec^5*\[Rho]^7 + 603337392*Ec^6*\[Rho]^7 - 
    477431840*Ec^7*\[Rho]^7 + 651388864*Ec^8*\[Rho]^7 - 
    565256832*Ec^9*\[Rho]^7 + 186412800*Ec^10*\[Rho]^7 + 
    892416*Ec^11*\[Rho]^7 - 267464*\[Rho]^8 + 2398810*Ec*\[Rho]^8 - 
    4973058*Ec^2*\[Rho]^8 - 22946044*Ec^3*\[Rho]^8 + 
    150814388*Ec^4*\[Rho]^8 - 354476280*Ec^5*\[Rho]^8 + 
    393008080*Ec^6*\[Rho]^8 - 124022624*Ec^7*\[Rho]^8 - 
    155195712*Ec^8*\[Rho]^8 + 155796864*Ec^9*\[Rho]^8 - 
    39777024*Ec^10*\[Rho]^8 + 53760*Ec^11*\[Rho]^8 - 265337*\[Rho]^9 + 
    4096960*Ec*\[Rho]^9 - 27257454*Ec^2*\[Rho]^9 + 101888708*Ec^3*\[Rho]^9 - 
    233970100*Ec^4*\[Rho]^9 + 337724664*Ec^5*\[Rho]^9 - 
    296101040*Ec^6*\[Rho]^9 + 133732768*Ec^7*\[Rho]^9 - 
    4450176*Ec^8*\[Rho]^9 - 21776640*Ec^9*\[Rho]^9 + 6220800*Ec^10*\[Rho]^9 + 
    133178*\[Rho]^10 - 1936042*Ec*\[Rho]^10 + 12117102*Ec^2*\[Rho]^10 - 
    42533068*Ec^3*\[Rho]^10 + 91587660*Ec^4*\[Rho]^10 - 
    124419656*Ec^5*\[Rho]^10 + 105154224*Ec^6*\[Rho]^10 - 
    51386144*Ec^7*\[Rho]^10 + 11393536*Ec^8*\[Rho]^10 - 32583*\[Rho]^11 + 
    456162*Ec*\[Rho]^11 - 2736972*Ec^2*\[Rho]^11 + 9149640*Ec^3*\[Rho]^11 - 
    18559080*Ec^4*\[Rho]^11 + 23315376*Ec^5*\[Rho]^11 - 
    17702304*Ec^6*\[Rho]^11 + 7466304*Ec^7*\[Rho]^11 - 
    1370880*Ec^8*\[Rho]^11 + 2250*\[Rho]^12 - 31500*Ec*\[Rho]^12 + 
    189000*Ec^2*\[Rho]^12 - 630000*Ec^3*\[Rho]^12 + 1260000*Ec^4*\[Rho]^12 - 
    1512000*Ec^5*\[Rho]^12 + 1008000*Ec^6*\[Rho]^12 - 288000*Ec^7*\[Rho]^12 + 
    1260*(-1 + 2*Ec)^7*\[Rho]^3*(-21 - 293*\[Rho] - 375*\[Rho]^2 + 
      225*\[Rho]^3)*Log[1 - 2*Ec]^2 + 3*(-1 + 2*Ec)*\[Rho]*
     (-2890 + 16450*\[Rho] - 84059*\[Rho]^2 - 271327*\[Rho]^3 + 
      246855*\[Rho]^4 + 69195*\[Rho]^5 + 198275*\[Rho]^6 - 224281*\[Rho]^7 + 
      63707*\[Rho]^8 - 11925*\[Rho]^9 + 1638400*Ec^13*(5 + 6*\[Rho]^2) + 
      40960*Ec^12*(-775 + 175*\[Rho] - 881*\[Rho]^2 + 315*\[Rho]^3) - 
      24576*Ec^11*(-2125 + 875*\[Rho] - 2277*\[Rho]^2 + 1589*\[Rho]^3) - 
      5120*Ec^9*(-7912 + 8932*\[Rho] + 664*\[Rho]^2 - 4270*\[Rho]^3 - 
        5103*\[Rho]^4 + 5103*\[Rho]^5) + 1024*Ec^10*(-49890 + 32130*\[Rho] - 
        38574*\[Rho]^2 + 35938*\[Rho]^3 - 13755*\[Rho]^4 + 8505*\[Rho]^5) + 
      3840*Ec^8*(-8702 + 15246*\[Rho] + 8704*\[Rho]^2 - 22386*\[Rho]^3 + 
        805*\[Rho]^4 + 9135*\[Rho]^5) - 2560*Ec^7*(-9675 + 20685*\[Rho] + 
        12414*\[Rho]^2 - 40082*\[Rho]^3 + 5313*\[Rho]^4 + 10710*\[Rho]^5 + 
        3465*\[Rho]^6) - 64*Ec^6*(204840 - 487200*\[Rho] - 125787*\[Rho]^2 + 
        1802829*\[Rho]^3 + 623805*\[Rho]^4 - 643545*\[Rho]^5 - 
        619325*\[Rho]^6 + 224281*\[Rho]^7 - 63707*\[Rho]^8 + 
        11925*\[Rho]^9) + 192*Ec^5*(24730 - 69930*\[Rho] + 85123*\[Rho]^2 + 
        735819*\[Rho]^3 + 324485*\[Rho]^4 - 374745*\[Rho]^5 - 
        361025*\[Rho]^6 + 224281*\[Rho]^7 - 63707*\[Rho]^8 + 
        11925*\[Rho]^9) + 160*Ec^3*(3254 - 17402*\[Rho] + 94636*\[Rho]^2 + 
        425103*\[Rho]^3 - 42168*\[Rho]^4 - 194145*\[Rho]^5 - 
        216125*\[Rho]^6 + 224281*\[Rho]^7 - 63707*\[Rho]^8 + 
        11925*\[Rho]^9) - 60*Ec^2*(2890 - 16450*\[Rho] + 90527*\[Rho]^2 + 
        361571*\[Rho]^3 - 131355*\[Rho]^4 - 138495*\[Rho]^5 - 
        198275*\[Rho]^6 + 224281*\[Rho]^7 - 63707*\[Rho]^8 + 
        11925*\[Rho]^9) + 12*Ec*(2890 - 16450*\[Rho] + 86999*\[Rho]^2 + 
        312347*\[Rho]^3 - 194355*\[Rho]^4 - 100695*\[Rho]^5 - 
        198275*\[Rho]^6 + 224281*\[Rho]^7 - 63707*\[Rho]^8 + 
        11925*\[Rho]^9) - 80*Ec^4*(18134 - 73374*\[Rho] + 293211*\[Rho]^2 + 
        1564381*\[Rho]^3 + 294777*\[Rho]^4 - 815535*\[Rho]^5 - 
        795375*\[Rho]^6 + 672843*\[Rho]^7 - 191121*\[Rho]^8 + 
        35775*\[Rho]^9))*Log[\[Rho]] + 1260*(-1 + 2*Ec)^7*\[Rho]^3*
     (-21 - 293*\[Rho] - 375*\[Rho]^2 + 225*\[Rho]^3)*Log[\[Rho]]^2 - 
    3*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(-2890 + 16450*\[Rho] - 
      84059*\[Rho]^2 - 271327*\[Rho]^3 + 246855*\[Rho]^4 + 69195*\[Rho]^5 + 
      198275*\[Rho]^6 - 224281*\[Rho]^7 + 63707*\[Rho]^8 - 11925*\[Rho]^9 + 
      1638400*Ec^13*(5 + 6*\[Rho]^2) + 40960*Ec^12*(-775 + 175*\[Rho] - 
        881*\[Rho]^2 + 315*\[Rho]^3) - 24576*Ec^11*(-2125 + 875*\[Rho] - 
        2277*\[Rho]^2 + 1589*\[Rho]^3) - 5120*Ec^9*(-7912 + 8932*\[Rho] + 
        664*\[Rho]^2 - 4270*\[Rho]^3 - 5103*\[Rho]^4 + 5103*\[Rho]^5) + 
      1024*Ec^10*(-49890 + 32130*\[Rho] - 38574*\[Rho]^2 + 35938*\[Rho]^3 - 
        13755*\[Rho]^4 + 8505*\[Rho]^5) + 3840*Ec^8*(-8702 + 15246*\[Rho] + 
        8704*\[Rho]^2 - 22386*\[Rho]^3 + 805*\[Rho]^4 + 9135*\[Rho]^5) - 
      2560*Ec^7*(-9675 + 20685*\[Rho] + 12414*\[Rho]^2 - 40082*\[Rho]^3 + 
        5313*\[Rho]^4 + 10710*\[Rho]^5 + 3465*\[Rho]^6) - 
      64*Ec^6*(204840 - 487200*\[Rho] - 125787*\[Rho]^2 + 1802829*\[Rho]^3 + 
        623805*\[Rho]^4 - 643545*\[Rho]^5 - 619325*\[Rho]^6 + 
        224281*\[Rho]^7 - 63707*\[Rho]^8 + 11925*\[Rho]^9) + 
      192*Ec^5*(24730 - 69930*\[Rho] + 85123*\[Rho]^2 + 735819*\[Rho]^3 + 
        324485*\[Rho]^4 - 374745*\[Rho]^5 - 361025*\[Rho]^6 + 
        224281*\[Rho]^7 - 63707*\[Rho]^8 + 11925*\[Rho]^9) + 
      160*Ec^3*(3254 - 17402*\[Rho] + 94636*\[Rho]^2 + 425103*\[Rho]^3 - 
        42168*\[Rho]^4 - 194145*\[Rho]^5 - 216125*\[Rho]^6 + 
        224281*\[Rho]^7 - 63707*\[Rho]^8 + 11925*\[Rho]^9) - 
      60*Ec^2*(2890 - 16450*\[Rho] + 90527*\[Rho]^2 + 361571*\[Rho]^3 - 
        131355*\[Rho]^4 - 138495*\[Rho]^5 - 198275*\[Rho]^6 + 
        224281*\[Rho]^7 - 63707*\[Rho]^8 + 11925*\[Rho]^9) + 
      12*Ec*(2890 - 16450*\[Rho] + 86999*\[Rho]^2 + 312347*\[Rho]^3 - 
        194355*\[Rho]^4 - 100695*\[Rho]^5 - 198275*\[Rho]^6 + 
        224281*\[Rho]^7 - 63707*\[Rho]^8 + 11925*\[Rho]^9) - 
      80*Ec^4*(18134 - 73374*\[Rho] + 293211*\[Rho]^2 + 1564381*\[Rho]^3 + 
        294777*\[Rho]^4 - 815535*\[Rho]^5 - 795375*\[Rho]^6 + 
        672843*\[Rho]^7 - 191121*\[Rho]^8 + 35775*\[Rho]^9) + 
      840*(1 - 2*Ec)^6*\[Rho]^2*(-21 - 293*\[Rho] - 375*\[Rho]^2 + 
        225*\[Rho]^3)*Log[\[Rho]])))/(12600*(-1 + 2*Ec)^3*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r16*(9600 - 115200*Ec + 576000*Ec^2 - 1804800*Ec^3 + 5798400*Ec^4 - 
    21196800*Ec^5 + 60825600*Ec^6 - 121651200*Ec^7 + 195379200*Ec^8 - 
    314572800*Ec^9 + 471859200*Ec^10 - 501350400*Ec^11 + 304742400*Ec^12 - 
    78643200*Ec^13 - 705666*\[Rho] + 8684952*Ec*\[Rho] - 
    44726520*Ec^2*\[Rho] + 136150976*Ec^3*\[Rho] - 361402368*Ec^4*\[Rho] + 
    1120087296*Ec^5*\[Rho] - 3093426048*Ec^6*\[Rho] + 
    5899886080*Ec^7*\[Rho] - 7563270144*Ec^8*\[Rho] + 
    7633446912*Ec^9*\[Rho] - 8144750592*Ec^10*\[Rho] + 
    8495382528*Ec^11*\[Rho] - 5852692480*Ec^12*\[Rho] + 
    1862467584*Ec^13*\[Rho] - 114327552*Ec^14*\[Rho] + 
    111280128*Ec^15*\[Rho] - 93716480*Ec^16*\[Rho] + 5889470*\[Rho]^2 - 
    70236840*Ec*\[Rho]^2 + 348563400*Ec^2*\[Rho]^2 - 
    939416128*Ec^3*\[Rho]^2 + 1561634688*Ec^4*\[Rho]^2 - 
    1879190784*Ec^5*\[Rho]^2 + 1784887680*Ec^6*\[Rho]^2 - 
    463418880*Ec^7*\[Rho]^2 - 1752695808*Ec^8*\[Rho]^2 + 
    612927488*Ec^9*\[Rho]^2 + 4728600576*Ec^10*\[Rho]^2 - 
    6929203200*Ec^11*\[Rho]^2 + 3214376960*Ec^12*\[Rho]^2 + 
    263651328*Ec^13*\[Rho]^2 - 575766528*Ec^14*\[Rho]^2 + 
    74317824*Ec^15*\[Rho]^2 + 9830400*Ec^16*\[Rho]^2 - 9932461*\[Rho]^3 + 
    99796308*Ec*\[Rho]^3 - 385767156*Ec^2*\[Rho]^3 + 
    657526592*Ec^3*\[Rho]^3 - 187431504*Ec^4*\[Rho]^3 - 
    1296284736*Ec^5*\[Rho]^3 + 3320388288*Ec^6*\[Rho]^3 - 
    5628174336*Ec^7*\[Rho]^3 + 6733377792*Ec^8*\[Rho]^3 - 
    4520264704*Ec^9*\[Rho]^3 + 1189118976*Ec^10*\[Rho]^3 - 
    792772608*Ec^11*\[Rho]^3 + 2379616256*Ec^12*\[Rho]^3 - 
    2196160512*Ec^13*\[Rho]^3 + 606879744*Ec^14*\[Rho]^3 + 4775947*\[Rho]^4 - 
    46812876*Ec*\[Rho]^4 + 213248172*Ec^2*\[Rho]^4 - 
    617109184*Ec^3*\[Rho]^4 + 1179613232*Ec^4*\[Rho]^4 - 
    1199091264*Ec^5*\[Rho]^4 - 91546688*Ec^6*\[Rho]^4 + 
    1834574848*Ec^7*\[Rho]^4 - 2584741632*Ec^8*\[Rho]^4 + 
    2149886976*Ec^9*\[Rho]^4 - 555965440*Ec^10*\[Rho]^4 - 
    1049395200*Ec^11*\[Rho]^4 + 1488162816*Ec^12*\[Rho]^4 - 
    1069793280*Ec^13*\[Rho]^4 + 342835200*Ec^14*\[Rho]^4 + 814352*\[Rho]^5 + 
    658056*Ec*\[Rho]^5 - 73431960*Ec^2*\[Rho]^5 + 364545888*Ec^3*\[Rho]^5 - 
    663651744*Ec^4*\[Rho]^5 + 477571584*Ec^5*\[Rho]^5 - 
    407070720*Ec^6*\[Rho]^5 + 892566528*Ec^7*\[Rho]^5 - 
    635421696*Ec^8*\[Rho]^5 + 621221888*Ec^9*\[Rho]^5 - 
    2584651776*Ec^10*\[Rho]^5 + 3926286336*Ec^11*\[Rho]^5 - 
    2541428736*Ec^12*\[Rho]^5 + 688128000*Ec^13*\[Rho]^5 + 3057824*\[Rho]^6 - 
    44830968*Ec*\[Rho]^6 + 277513320*Ec^2*\[Rho]^6 - 
    1028316576*Ec^3*\[Rho]^6 + 2477186208*Ec^4*\[Rho]^6 - 
    3993997056*Ec^5*\[Rho]^6 + 4503894528*Ec^6*\[Rho]^6 - 
    3765995520*Ec^7*\[Rho]^6 + 2624197632*Ec^8*\[Rho]^6 - 
    2085615616*Ec^9*\[Rho]^6 + 1767929856*Ec^10*\[Rho]^6 - 
    1081565184*Ec^11*\[Rho]^6 + 365568000*Ec^12*\[Rho]^6 - 7931570*\[Rho]^7 + 
    93570240*Ec*\[Rho]^7 - 458199600*Ec^2*\[Rho]^7 + 
    1320749728*Ec^3*\[Rho]^7 - 2212969408*Ec^4*\[Rho]^7 + 
    2053077504*Ec^5*\[Rho]^7 - 1371870720*Ec^6*\[Rho]^7 + 
    1480317440*Ec^7*\[Rho]^7 - 1658313216*Ec^8*\[Rho]^7 + 
    774230016*Ec^9*\[Rho]^7 - 32083968*Ec^10*\[Rho]^7 + 3017486*\[Rho]^8 - 
    26307648*Ec*\[Rho]^8 + 72125136*Ec^2*\[Rho]^8 + 25348768*Ec^3*\[Rho]^8 - 
    506050176*Ec^4*\[Rho]^8 + 959639808*Ec^5*\[Rho]^8 - 
    507487744*Ec^6*\[Rho]^8 - 460073472*Ec^7*\[Rho]^8 + 
    639957504*Ec^8*\[Rho]^8 - 210259968*Ec^9*\[Rho]^8 + 
    10752000*Ec^10*\[Rho]^8 + 1796978*\[Rho]^9 - 24836544*Ec*\[Rho]^9 + 
    143819568*Ec^2*\[Rho]^9 - 451144736*Ec^3*\[Rho]^9 + 
    830653728*Ec^4*\[Rho]^9 - 888919680*Ec^5*\[Rho]^9 + 
    468915200*Ec^6*\[Rho]^9 - 2783232*Ec^7*\[Rho]^9 - 
    117626880*Ec^8*\[Rho]^9 + 39321600*Ec^9*\[Rho]^9 - 1153502*\[Rho]^10 + 
    14769024*Ec*\[Rho]^10 - 79407120*Ec^2*\[Rho]^10 + 
    231661792*Ec^3*\[Rho]^10 - 398743456*Ec^4*\[Rho]^10 + 
    409767552*Ec^5*\[Rho]^10 - 236420352*Ec^6*\[Rho]^10 + 
    60588032*Ec^7*\[Rho]^10 + 393567*\[Rho]^11 - 4722804*Ec*\[Rho]^11 + 
    23614020*Ec^2*\[Rho]^11 - 63373920*Ec^3*\[Rho]^11 + 
    98348880*Ec^4*\[Rho]^11 - 88409664*Ec^5*\[Rho]^11 + 
    43140288*Ec^6*\[Rho]^11 - 9216000*Ec^7*\[Rho]^11 - 32025*\[Rho]^12 + 
    384300*Ec*\[Rho]^12 - 1921500*Ec^2*\[Rho]^12 + 5124000*Ec^3*\[Rho]^12 - 
    7686000*Ec^4*\[Rho]^12 + 6148800*Ec^5*\[Rho]^12 - 
    2049600*Ec^6*\[Rho]^12 + 5040*(1 - 2*Ec)^6*\[Rho]^3*
     (-156 + 2092*\[Rho] - 375*\[Rho]^2 + 225*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    12*(-1 + 2*Ec)*\[Rho]*(-9040 - 18200*\[Rho] + 808051*\[Rho]^2 - 
      437437*\[Rho]^3 - 434595*\[Rho]^4 + 339045*\[Rho]^5 + 67025*\[Rho]^6 - 
      412591*\[Rho]^7 + 136367*\[Rho]^8 - 38625*\[Rho]^9 + 
      3276800*Ec^12*(-5 + 3*\[Rho]^2) + 20480*Ec^11*(2700 - 700*\[Rho] - 
        619*\[Rho]^2 + 315*\[Rho]^3) - 2048*Ec^10*(37500 - 17500*\[Rho] - 
        3523*\[Rho]^2 + 11571*\[Rho]^3) - 2560*Ec^9*(-24408 - 4144*\[Rho] + 
        8573*\[Rho]^2 - 15211*\[Rho]^3 + 3927*\[Rho]^4 + 3675*\[Rho]^5) - 
      2560*Ec^7*(-13990 - 82950*\[Rho] + 62028*\[Rho]^2 - 28301*\[Rho]^3 + 
        6090*\[Rho]^4 + 8715*\[Rho]^5) + 1280*Ec^8*(-34856 - 108192*\[Rho] + 
        67185*\[Rho]^2 - 46039*\[Rho]^3 + 19635*\[Rho]^4 + 18375*\[Rho]^5) + 
      8960*Ec^6*(-2630 - 17670*\[Rho] + 16398*\[Rho]^2 - 2373*\[Rho]^3 - 
        2316*\[Rho]^4 + 4695*\[Rho]^5 + 1200*\[Rho]^6) + 
      32*Ec^5*(310040 + 2045400*\[Rho] - 2832612*\[Rho]^2 - 
        3008796*\[Rho]^3 + 1801590*\[Rho]^4 - 2475270*\[Rho]^5 - 
        833525*\[Rho]^6 + 412591*\[Rho]^7 - 136367*\[Rho]^8 + 
        38625*\[Rho]^9) - 80*Ec^4*(35528 + 193704*\[Rho] - 878604*\[Rho]^2 - 
        1735524*\[Rho]^3 + 929334*\[Rho]^4 - 1064070*\[Rho]^5 - 
        329525*\[Rho]^6 + 412591*\[Rho]^7 - 136367*\[Rho]^8 + 
        38625*\[Rho]^9) + 80*Ec^3*(11448 + 33936*\[Rho] - 730155*\[Rho]^2 - 
        925435*\[Rho]^3 + 695289*\[Rho]^4 - 617295*\[Rho]^5 - 
        159425*\[Rho]^6 + 412591*\[Rho]^7 - 136367*\[Rho]^8 + 
        38625*\[Rho]^9) - 40*Ec^2*(9040 + 18200*\[Rho] - 749083*\[Rho]^2 - 
        353339*\[Rho]^3 + 576345*\[Rho]^4 - 424095*\[Rho]^5 - 
        67025*\[Rho]^6 + 412591*\[Rho]^7 - 136367*\[Rho]^8 + 
        38625*\[Rho]^9) + 10*Ec*(9040 + 18200*\[Rho] - 781843*\[Rho]^2 + 
        85981*\[Rho]^3 + 497595*\[Rho]^4 - 376845*\[Rho]^5 - 67025*\[Rho]^6 + 
        412591*\[Rho]^7 - 136367*\[Rho]^8 + 38625*\[Rho]^9))*Log[\[Rho]] + 
    5040*(1 - 2*Ec)^6*\[Rho]^3*(-156 + 2092*\[Rho] - 375*\[Rho]^2 + 
      225*\[Rho]^3)*Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-9040 - 18200*\[Rho] + 808051*\[Rho]^2 - 437437*\[Rho]^3 - 
      434595*\[Rho]^4 + 339045*\[Rho]^5 + 67025*\[Rho]^6 - 412591*\[Rho]^7 + 
      136367*\[Rho]^8 - 38625*\[Rho]^9 + 3276800*Ec^12*(-5 + 3*\[Rho]^2) + 
      20480*Ec^11*(2700 - 700*\[Rho] - 619*\[Rho]^2 + 315*\[Rho]^3) - 
      2048*Ec^10*(37500 - 17500*\[Rho] - 3523*\[Rho]^2 + 11571*\[Rho]^3) - 
      2560*Ec^9*(-24408 - 4144*\[Rho] + 8573*\[Rho]^2 - 15211*\[Rho]^3 + 
        3927*\[Rho]^4 + 3675*\[Rho]^5) - 2560*Ec^7*(-13990 - 82950*\[Rho] + 
        62028*\[Rho]^2 - 28301*\[Rho]^3 + 6090*\[Rho]^4 + 8715*\[Rho]^5) + 
      1280*Ec^8*(-34856 - 108192*\[Rho] + 67185*\[Rho]^2 - 46039*\[Rho]^3 + 
        19635*\[Rho]^4 + 18375*\[Rho]^5) + 8960*Ec^6*(-2630 - 17670*\[Rho] + 
        16398*\[Rho]^2 - 2373*\[Rho]^3 - 2316*\[Rho]^4 + 4695*\[Rho]^5 + 
        1200*\[Rho]^6) + 32*Ec^5*(310040 + 2045400*\[Rho] - 
        2832612*\[Rho]^2 - 3008796*\[Rho]^3 + 1801590*\[Rho]^4 - 
        2475270*\[Rho]^5 - 833525*\[Rho]^6 + 412591*\[Rho]^7 - 
        136367*\[Rho]^8 + 38625*\[Rho]^9) - 
      80*Ec^4*(35528 + 193704*\[Rho] - 878604*\[Rho]^2 - 1735524*\[Rho]^3 + 
        929334*\[Rho]^4 - 1064070*\[Rho]^5 - 329525*\[Rho]^6 + 
        412591*\[Rho]^7 - 136367*\[Rho]^8 + 38625*\[Rho]^9) + 
      80*Ec^3*(11448 + 33936*\[Rho] - 730155*\[Rho]^2 - 925435*\[Rho]^3 + 
        695289*\[Rho]^4 - 617295*\[Rho]^5 - 159425*\[Rho]^6 + 
        412591*\[Rho]^7 - 136367*\[Rho]^8 + 38625*\[Rho]^9) - 
      40*Ec^2*(9040 + 18200*\[Rho] - 749083*\[Rho]^2 - 353339*\[Rho]^3 + 
        576345*\[Rho]^4 - 424095*\[Rho]^5 - 67025*\[Rho]^6 + 
        412591*\[Rho]^7 - 136367*\[Rho]^8 + 38625*\[Rho]^9) + 
      10*Ec*(9040 + 18200*\[Rho] - 781843*\[Rho]^2 + 85981*\[Rho]^3 + 
        497595*\[Rho]^4 - 376845*\[Rho]^5 - 67025*\[Rho]^6 + 
        412591*\[Rho]^7 - 136367*\[Rho]^8 + 38625*\[Rho]^9) - 
      840*(-1 + 2*Ec)^5*\[Rho]^2*(-156 + 2092*\[Rho] - 375*\[Rho]^2 + 
        225*\[Rho]^3)*Log[\[Rho]])))/(201600*(1 - 2*Ec)^2*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r2*(-40800 + 652800*Ec - 4569600*Ec^2 + 19420800*Ec^3 - 65116800*Ec^4 + 
    219340800*Ec^5 - 717427200*Ec^6 + 1911398400*Ec^7 - 3932467200*Ec^8 + 
    6726451200*Ec^9 - 10674585600*Ec^10 + 15500083200*Ec^11 - 
    17839718400*Ec^12 + 14037811200*Ec^13 - 6517555200*Ec^14 + 
    1336934400*Ec^15 - 839690*\[Rho] + 14501840*Ec*\[Rho] - 
    110047280*Ec^2*\[Rho] + 492860960*Ec^3*\[Rho] - 1558708480*Ec^4*\[Rho] + 
    4326741760*Ec^5*\[Rho] - 12179376640*Ec^6*\[Rho] + 
    31147238400*Ec^7*\[Rho] - 60785410560*Ec^8*\[Rho] + 
    82196500480*Ec^9*\[Rho] - 73108695040*Ec^10*\[Rho] + 
    43466629120*Ec^11*\[Rho] - 26376847360*Ec^12*\[Rho] + 
    27476295680*Ec^13*\[Rho] - 25120931840*Ec^14*\[Rho] + 
    13917224960*Ec^15*\[Rho] - 4757913600*Ec^16*\[Rho] + 
    1006632960*Ec^17*\[Rho] - 39321600*Ec^18*\[Rho] + 6366888*\[Rho]^2 - 
    106836288*Ec*\[Rho]^2 + 787582656*Ec^2*\[Rho]^2 - 
    3376738272*Ec^3*\[Rho]^2 + 9604961536*Ec^4*\[Rho]^2 - 
    20762918656*Ec^5*\[Rho]^2 + 40747529472*Ec^6*\[Rho]^2 - 
    77946003968*Ec^7*\[Rho]^2 + 126466743808*Ec^8*\[Rho]^2 - 
    146634747904*Ec^9*\[Rho]^2 + 106799904768*Ec^10*\[Rho]^2 - 
    42091978752*Ec^11*\[Rho]^2 + 9185280000*Ec^12*\[Rho]^2 - 
    7561084928*Ec^13*\[Rho]^2 + 7908491264*Ec^14*\[Rho]^2 - 
    4089839616*Ec^15*\[Rho]^2 + 948305920*Ec^16*\[Rho]^2 + 
    208666624*Ec^17*\[Rho]^2 - 65536000*Ec^18*\[Rho]^2 - 10498869*\[Rho]^3 + 
    159132384*Ec*\[Rho]^3 - 1032143328*Ec^2*\[Rho]^3 + 
    3727116880*Ec^3*\[Rho]^3 - 8338799408*Ec^4*\[Rho]^3 + 
    13368375552*Ec^5*\[Rho]^3 - 21690702720*Ec^6*\[Rho]^3 + 
    41532909312*Ec^7*\[Rho]^3 - 64584615680*Ec^8*\[Rho]^3 + 
    60130660352*Ec^9*\[Rho]^3 - 23435909120*Ec^10*\[Rho]^3 - 
    7685828608*Ec^11*\[Rho]^3 + 13275680768*Ec^12*\[Rho]^3 - 
    8586854400*Ec^13*\[Rho]^3 + 4151246848*Ec^14*\[Rho]^3 - 
    1195442176*Ec^15*\[Rho]^3 + 269615104*Ec^16*\[Rho]^3 - 6866595*\[Rho]^4 + 
    156968352*Ec*\[Rho]^4 - 1494491040*Ec^2*\[Rho]^4 + 
    7939215616*Ec^3*\[Rho]^4 - 26169042448*Ec^4*\[Rho]^4 + 
    55799792000*Ec^5*\[Rho]^4 - 77673468928*Ec^6*\[Rho]^4 + 
    70316994560*Ec^7*\[Rho]^4 - 42464839424*Ec^8*\[Rho]^4 + 
    18785114112*Ec^9*\[Rho]^4 - 2749081600*Ec^10*\[Rho]^4 - 
    10058227712*Ec^11*\[Rho]^4 + 15203348480*Ec^12*\[Rho]^4 - 
    13459849216*Ec^13*\[Rho]^4 + 8715665408*Ec^14*\[Rho]^4 - 
    3403284480*Ec^15*\[Rho]^4 + 589824000*Ec^16*\[Rho]^4 + 
    21998784*\[Rho]^5 - 367441584*Ec*\[Rho]^5 + 2675619408*Ec^2*\[Rho]^5 - 
    11043394880*Ec^3*\[Rho]^5 + 28186993296*Ec^4*\[Rho]^5 - 
    45730219136*Ec^5*\[Rho]^5 + 47041792896*Ec^6*\[Rho]^5 - 
    29823579392*Ec^7*\[Rho]^5 + 9094225920*Ec^8*\[Rho]^5 + 
    6474008576*Ec^9*\[Rho]^5 - 16868368384*Ec^10*\[Rho]^5 + 
    21770993664*Ec^11*\[Rho]^5 - 21580238848*Ec^12*\[Rho]^5 + 
    15673262080*Ec^13*\[Rho]^5 - 6861848576*Ec^14*\[Rho]^5 + 
    1325465600*Ec^15*\[Rho]^5 - 4557028*\[Rho]^6 + 52922128*Ec*\[Rho]^6 - 
    215572336*Ec^2*\[Rho]^6 + 9257024*Ec^3*\[Rho]^6 + 
    2890446160*Ec^4*\[Rho]^6 - 10813127808*Ec^5*\[Rho]^6 + 
    20077897728*Ec^6*\[Rho]^6 - 23955846656*Ec^7*\[Rho]^6 + 
    22930740224*Ec^8*\[Rho]^6 - 20368445440*Ec^9*\[Rho]^6 + 
    16298569728*Ec^10*\[Rho]^6 - 11217174528*Ec^11*\[Rho]^6 + 
    6679801856*Ec^12*\[Rho]^6 - 3127312384*Ec^13*\[Rho]^6 + 
    779878400*Ec^14*\[Rho]^6 - 8887938*\[Rho]^7 + 137981808*Ec*\[Rho]^7 - 
    932071056*Ec^2*\[Rho]^7 + 3658529952*Ec^3*\[Rho]^7 - 
    9060898896*Ec^4*\[Rho]^7 + 14469848960*Ec^5*\[Rho]^7 - 
    15577054976*Ec^6*\[Rho]^7 + 13591950336*Ec^7*\[Rho]^7 - 
    13252957184*Ec^8*\[Rho]^7 + 13423112192*Ec^9*\[Rho]^7 - 
    9299304448*Ec^10*\[Rho]^7 + 3165388800*Ec^11*\[Rho]^7 - 
    284971008*Ec^12*\[Rho]^7 + 2711994*\[Rho]^8 - 35383344*Ec*\[Rho]^8 + 
    183614928*Ec^2*\[Rho]^8 - 426089920*Ec^3*\[Rho]^8 + 
    125555248*Ec^4*\[Rho]^8 + 1621735936*Ec^5*\[Rho]^8 - 
    3661888128*Ec^6*\[Rho]^8 + 2506601984*Ec^7*\[Rho]^8 + 
    2133240320*Ec^8*\[Rho]^8 - 5058011136*Ec^9*\[Rho]^8 + 
    3546806272*Ec^10*\[Rho]^8 - 1002364928*Ec^11*\[Rho]^8 + 
    68096000*Ec^12*\[Rho]^8 + 1524170*\[Rho]^9 - 27901952*Ec*\[Rho]^9 + 
    223435520*Ec^2*\[Rho]^9 - 1026864736*Ec^3*\[Rho]^9 + 
    2990871728*Ec^4*\[Rho]^9 - 5729271040*Ec^5*\[Rho]^9 + 
    7171810304*Ec^6*\[Rho]^9 - 5482661120*Ec^7*\[Rho]^9 + 
    1945353472*Ec^8*\[Rho]^9 + 353071104*Ec^9*\[Rho]^9 - 
    560097280*Ec^10*\[Rho]^9 + 139980800*Ec^11*\[Rho]^9 - 1270084*\[Rho]^10 + 
    21150544*Ec*\[Rho]^10 - 154687408*Ec^2*\[Rho]^10 + 
    651436320*Ec^3*\[Rho]^10 - 1743285136*Ec^4*\[Rho]^10 + 
    3083492608*Ec^5*\[Rho]^10 - 3619682688*Ec^6*\[Rho]^10 + 
    2734946816*Ec^7*\[Rho]^10 - 1218095360*Ec^8*\[Rho]^10 + 
    246915072*Ec^9*\[Rho]^10 + 389943*\[Rho]^11 - 6239088*Ec*\[Rho]^11 + 
    43673616*Ec^2*\[Rho]^11 - 175098864*Ec^3*\[Rho]^11 + 
    442216960*Ec^4*\[Rho]^11 - 728237056*Ec^5*\[Rho]^11 + 
    780557056*Ec^6*\[Rho]^11 - 524620032*Ec^7*\[Rho]^11 + 
    201316608*Ec^8*\[Rho]^11 - 34099200*Ec^9*\[Rho]^11 - 30775*\[Rho]^12 + 
    492400*Ec*\[Rho]^12 - 3446800*Ec^2*\[Rho]^12 + 13787200*Ec^3*\[Rho]^12 - 
    34468000*Ec^4*\[Rho]^12 + 55148800*Ec^5*\[Rho]^12 - 
    55148800*Ec^6*\[Rho]^12 + 31513600*Ec^7*\[Rho]^12 - 
    7878400*Ec^8*\[Rho]^12 - 5040*(1 - 2*Ec)^8*\[Rho]^3*
     (-545 + 937*\[Rho] + 1000*\[Rho]^2 + 250*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    24*(-1 + 2*Ec)*\[Rho]*(-22225 + 103460*\[Rho] + 184365*\[Rho]^2 - 
      981309*\[Rho]^3 + 322105*\[Rho]^4 + 416465*\[Rho]^5 + 88025*\[Rho]^6 - 
      166845*\[Rho]^7 + 73234*\[Rho]^8 - 17275*\[Rho]^9 + 
      8192000*Ec^14*(-7 + 2*\[Rho]^2) + 1433600*Ec^13*
       (175 - 35*\[Rho] - 47*\[Rho]^2 + 15*\[Rho]^3) - 
      28672*Ec^12*(16625 - 6125*\[Rho] - 3145*\[Rho]^2 + 2557*\[Rho]^3) - 
      7168*Ec^11*(-78850 + 37060*\[Rho] + 10105*\[Rho]^2 - 12043*\[Rho]^3 - 
        240*\[Rho]^4 + 1250*\[Rho]^5) - 8960*Ec^9*(-66150 + 34300*\[Rho] + 
        33617*\[Rho]^2 - 8007*\[Rho]^3 - 10938*\[Rho]^4 + 4800*\[Rho]^5) + 
      3584*Ec^10*(-160150 + 78240*\[Rho] + 43145*\[Rho]^2 - 13609*\[Rho]^3 - 
        7930*\[Rho]^4 + 8750*\[Rho]^5) + 4480*Ec^8*(-118090 + 71764*\[Rho] + 
        74071*\[Rho]^2 - 44305*\[Rho]^3 - 38486*\[Rho]^4 + 9720*\[Rho]^5 + 
        3000*\[Rho]^6) + 280*Ec^3*(23645 - 104942*\[Rho] - 301578*\[Rho]^2 + 
        1183859*\[Rho]^3 - 100917*\[Rho]^4 - 365015*\[Rho]^5 - 
        97550*\[Rho]^6 + 166845*\[Rho]^7 - 73234*\[Rho]^8 + 17275*\[Rho]^9) + 
      14*Ec*(22225 - 103460*\[Rho] - 217065*\[Rho]^2 + 1037529*\[Rho]^3 - 
        262105*\[Rho]^4 - 401465*\[Rho]^5 - 88025*\[Rho]^6 + 
        166845*\[Rho]^7 - 73234*\[Rho]^8 + 17275*\[Rho]^9) - 
      84*Ec^2*(22225 - 103460*\[Rho] - 255215*\[Rho]^2 + 1103119*\[Rho]^3 - 
        192105*\[Rho]^4 - 383965*\[Rho]^5 - 88025*\[Rho]^6 + 
        166845*\[Rho]^7 - 73234*\[Rho]^8 + 17275*\[Rho]^9) + 
      64*Ec^7*(5355700 - 3999520*\[Rho] - 4741285*\[Rho]^2 + 
        7475321*\[Rho]^3 + 3635765*\[Rho]^4 - 1067605*\[Rho]^5 - 
        811300*\[Rho]^6 + 333690*\[Rho]^7 - 146468*\[Rho]^8 + 
        34550*\[Rho]^9) - 224*Ec^6*(692300 - 733880*\[Rho] - 
        1451285*\[Rho]^2 + 3836541*\[Rho]^3 + 1057115*\[Rho]^4 - 
        622705*\[Rho]^5 - 410050*\[Rho]^6 + 333690*\[Rho]^7 - 
        146468*\[Rho]^8 + 34550*\[Rho]^9) - 
      280*Ec^4*(65750 - 227730*\[Rho] - 725817*\[Rho]^2 + 2590031*\[Rho]^3 + 
        43945*\[Rho]^4 - 682005*\[Rho]^5 - 232050*\[Rho]^6 + 
        333690*\[Rho]^7 - 146468*\[Rho]^8 + 34550*\[Rho]^9) + 
      112*Ec^5*(481250 - 934150*\[Rho] - 2776635*\[Rho]^2 + 
        8891653*\[Rho]^3 + 1191595*\[Rho]^4 - 1878415*\[Rho]^5 - 
        865150*\[Rho]^6 + 1001070*\[Rho]^7 - 439404*\[Rho]^8 + 
        103650*\[Rho]^9))*Log[\[Rho]] - 5040*(1 - 2*Ec)^8*\[Rho]^3*
     (-545 + 937*\[Rho] + 1000*\[Rho]^2 + 250*\[Rho]^3)*Log[\[Rho]]^2 + 
    24*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(-22225 + 103460*\[Rho] + 
      184365*\[Rho]^2 - 981309*\[Rho]^3 + 322105*\[Rho]^4 + 416465*\[Rho]^5 + 
      88025*\[Rho]^6 - 166845*\[Rho]^7 + 73234*\[Rho]^8 - 17275*\[Rho]^9 + 
      8192000*Ec^14*(-7 + 2*\[Rho]^2) + 1433600*Ec^13*
       (175 - 35*\[Rho] - 47*\[Rho]^2 + 15*\[Rho]^3) - 
      28672*Ec^12*(16625 - 6125*\[Rho] - 3145*\[Rho]^2 + 2557*\[Rho]^3) - 
      7168*Ec^11*(-78850 + 37060*\[Rho] + 10105*\[Rho]^2 - 12043*\[Rho]^3 - 
        240*\[Rho]^4 + 1250*\[Rho]^5) - 8960*Ec^9*(-66150 + 34300*\[Rho] + 
        33617*\[Rho]^2 - 8007*\[Rho]^3 - 10938*\[Rho]^4 + 4800*\[Rho]^5) + 
      3584*Ec^10*(-160150 + 78240*\[Rho] + 43145*\[Rho]^2 - 13609*\[Rho]^3 - 
        7930*\[Rho]^4 + 8750*\[Rho]^5) + 4480*Ec^8*(-118090 + 71764*\[Rho] + 
        74071*\[Rho]^2 - 44305*\[Rho]^3 - 38486*\[Rho]^4 + 9720*\[Rho]^5 + 
        3000*\[Rho]^6) + 280*Ec^3*(23645 - 104942*\[Rho] - 301578*\[Rho]^2 + 
        1183859*\[Rho]^3 - 100917*\[Rho]^4 - 365015*\[Rho]^5 - 
        97550*\[Rho]^6 + 166845*\[Rho]^7 - 73234*\[Rho]^8 + 17275*\[Rho]^9) + 
      14*Ec*(22225 - 103460*\[Rho] - 217065*\[Rho]^2 + 1037529*\[Rho]^3 - 
        262105*\[Rho]^4 - 401465*\[Rho]^5 - 88025*\[Rho]^6 + 
        166845*\[Rho]^7 - 73234*\[Rho]^8 + 17275*\[Rho]^9) - 
      84*Ec^2*(22225 - 103460*\[Rho] - 255215*\[Rho]^2 + 1103119*\[Rho]^3 - 
        192105*\[Rho]^4 - 383965*\[Rho]^5 - 88025*\[Rho]^6 + 
        166845*\[Rho]^7 - 73234*\[Rho]^8 + 17275*\[Rho]^9) + 
      64*Ec^7*(5355700 - 3999520*\[Rho] - 4741285*\[Rho]^2 + 
        7475321*\[Rho]^3 + 3635765*\[Rho]^4 - 1067605*\[Rho]^5 - 
        811300*\[Rho]^6 + 333690*\[Rho]^7 - 146468*\[Rho]^8 + 
        34550*\[Rho]^9) - 224*Ec^6*(692300 - 733880*\[Rho] - 
        1451285*\[Rho]^2 + 3836541*\[Rho]^3 + 1057115*\[Rho]^4 - 
        622705*\[Rho]^5 - 410050*\[Rho]^6 + 333690*\[Rho]^7 - 
        146468*\[Rho]^8 + 34550*\[Rho]^9) - 
      280*Ec^4*(65750 - 227730*\[Rho] - 725817*\[Rho]^2 + 2590031*\[Rho]^3 + 
        43945*\[Rho]^4 - 682005*\[Rho]^5 - 232050*\[Rho]^6 + 
        333690*\[Rho]^7 - 146468*\[Rho]^8 + 34550*\[Rho]^9) + 
      112*Ec^5*(481250 - 934150*\[Rho] - 2776635*\[Rho]^2 + 
        8891653*\[Rho]^3 + 1191595*\[Rho]^4 - 1878415*\[Rho]^5 - 
        865150*\[Rho]^6 + 1001070*\[Rho]^7 - 439404*\[Rho]^8 + 
        103650*\[Rho]^9) + 420*(-1 + 2*Ec)^7*\[Rho]^2*
       (-545 + 937*\[Rho] + 1000*\[Rho]^2 + 250*\[Rho]^3)*Log[\[Rho]])))/
  (84000*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r3*(64800 - 1036800*Ec + 7257600*Ec^2 - 30844800*Ec^3 + 103420800*Ec^4 - 
    348364800*Ec^5 + 1139443200*Ec^6 - 3035750400*Ec^7 + 6245683200*Ec^8 - 
    10683187200*Ec^9 + 16953753600*Ec^10 - 24617779200*Ec^11 + 
    28333670400*Ec^12 - 22295347200*Ec^13 + 10351411200*Ec^14 - 
    2123366400*Ec^15 + 809040*\[Rho] - 14047440*Ec*\[Rho] + 
    107154480*Ec^2*\[Rho] - 481681360*Ec^3*\[Rho] + 1521323680*Ec^4*\[Rho] - 
    4184373760*Ec^5*\[Rho] + 11667915840*Ec^6*\[Rho] - 
    29717465600*Ec^7*\[Rho] + 57514127360*Ec^8*\[Rho] - 
    74991226880*Ec^9*\[Rho] + 57560048640*Ec^10*\[Rho] - 
    15502725120*Ec^11*\[Rho] - 10280919040*Ec^12*\[Rho] + 
    5406392320*Ec^13*\[Rho] + 5122211840*Ec^14*\[Rho] - 
    4447272960*Ec^15*\[Rho] - 190054400*Ec^16*\[Rho] + 
    1483735040*Ec^17*\[Rho] - 583270400*Ec^18*\[Rho] - 3769693*\[Rho]^2 + 
    62714968*Ec*\[Rho]^2 - 458203816*Ec^2*\[Rho]^2 + 
    1946111792*Ec^3*\[Rho]^2 - 5453782496*Ec^4*\[Rho]^2 + 
    11296668416*Ec^5*\[Rho]^2 - 19774588992*Ec^6*\[Rho]^2 + 
    30991419648*Ec^7*\[Rho]^2 - 37969049088*Ec^8*\[Rho]^2 + 
    25993017344*Ec^9*\[Rho]^2 + 4055268352*Ec^10*\[Rho]^2 - 
    25694384128*Ec^11*\[Rho]^2 + 24450867200*Ec^12*\[Rho]^2 - 
    16798318592*Ec^13*\[Rho]^2 + 14759837696*Ec^14*\[Rho]^2 - 
    12347572224*Ec^15*\[Rho]^2 + 6819348480*Ec^16*\[Rho]^2 - 
    2006974464*Ec^17*\[Rho]^2 + 98304000*Ec^18*\[Rho]^2 - 6149716*\[Rho]^3 + 
    125391976*Ec*\[Rho]^3 - 1109743192*Ec^2*\[Rho]^3 + 
    5618231720*Ec^3*\[Rho]^3 - 18063894512*Ec^4*\[Rho]^3 + 
    39087384128*Ec^5*\[Rho]^3 - 60809945280*Ec^6*\[Rho]^3 + 
    77657808768*Ec^7*\[Rho]^3 - 96300741120*Ec^8*\[Rho]^3 + 
    114942768128*Ec^9*\[Rho]^3 - 117760071680*Ec^10*\[Rho]^3 + 
    113259481088*Ec^11*\[Rho]^3 - 119160475648*Ec^12*\[Rho]^3 + 
    111935488000*Ec^13*\[Rho]^3 - 71716323328*Ec^14*\[Rho]^3 + 
    27368718336*Ec^15*\[Rho]^3 - 5135007744*Ec^16*\[Rho]^3 + 
    24123895*\[Rho]^4 - 397463272*Ec*\[Rho]^4 + 2848527640*Ec^2*\[Rho]^4 - 
    11634674176*Ec^3*\[Rho]^4 + 30027696528*Ec^4*\[Rho]^4 - 
    52619990400*Ec^5*\[Rho]^4 + 70359647808*Ec^6*\[Rho]^4 - 
    86354280960*Ec^7*\[Rho]^4 + 103130187264*Ec^8*\[Rho]^4 - 
    107436357632*Ec^9*\[Rho]^4 + 109447424000*Ec^10*\[Rho]^4 - 
    137604128768*Ec^11*\[Rho]^4 + 162021355520*Ec^12*\[Rho]^4 - 
    131381428224*Ec^13*\[Rho]^4 + 66226470912*Ec^14*\[Rho]^4 - 
    18744606720*Ec^15*\[Rho]^4 + 1990656000*Ec^16*\[Rho]^4 - 
    24428674*\[Rho]^5 + 365336224*Ec*\[Rho]^5 - 2353173088*Ec^2*\[Rho]^5 + 
    8561231280*Ec^3*\[Rho]^5 - 19759612656*Ec^4*\[Rho]^5 + 
    32084685696*Ec^5*\[Rho]^5 - 41862373056*Ec^6*\[Rho]^5 + 
    47780771712*Ec^7*\[Rho]^5 - 46850795520*Ec^8*\[Rho]^5 + 
    46378379264*Ec^9*\[Rho]^5 - 62268286976*Ec^10*\[Rho]^5 + 
    84121296896*Ec^11*\[Rho]^5 - 83054211072*Ec^12*\[Rho]^5 + 
    54854123520*Ec^13*\[Rho]^5 - 21742731264*Ec^14*\[Rho]^5 + 
    3659366400*Ec^15*\[Rho]^5 + 18658808*\[Rho]^6 - 284363408*Ec*\[Rho]^6 + 
    1884683696*Ec^2*\[Rho]^6 - 7268192064*Ec^3*\[Rho]^6 + 
    18605349840*Ec^4*\[Rho]^6 - 33734934912*Ec^5*\[Rho]^6 + 
    43849939392*Ec^6*\[Rho]^6 - 41673321984*Ec^7*\[Rho]^6 + 
    35291214336*Ec^8*\[Rho]^6 - 35802511360*Ec^9*\[Rho]^6 + 
    35379054592*Ec^10*\[Rho]^6 - 26225876992*Ec^11*\[Rho]^6 + 
    15590313984*Ec^12*\[Rho]^6 - 7495090176*Ec^13*\[Rho]^6 + 
    1814937600*Ec^14*\[Rho]^6 - 12358382*\[Rho]^7 + 182366312*Ec*\[Rho]^7 - 
    1153621784*Ec^2*\[Rho]^7 + 4151273728*Ec^3*\[Rho]^7 - 
    9310726544*Ec^4*\[Rho]^7 + 12809531840*Ec^5*\[Rho]^7 - 
    9967392064*Ec^6*\[Rho]^7 + 5637077504*Ec^7*\[Rho]^7 - 
    9211525376*Ec^8*\[Rho]^7 + 15035890688*Ec^9*\[Rho]^7 - 
    11287299072*Ec^10*\[Rho]^7 + 3032064000*Ec^11*\[Rho]^7 + 
    109068288*Ec^12*\[Rho]^7 + 1494716*\[Rho]^8 - 11547416*Ec*\[Rho]^8 - 
    18112408*Ec^2*\[Rho]^8 + 553294720*Ec^3*\[Rho]^8 - 
    2913083728*Ec^4*\[Rho]^8 + 7866162304*Ec^5*\[Rho]^8 - 
    12112969792*Ec^6*\[Rho]^8 + 9780568576*Ec^7*\[Rho]^8 - 
    1654846720*Ec^8*\[Rho]^8 - 3712917504*Ec^9*\[Rho]^8 + 
    2810846208*Ec^10*\[Rho]^8 - 560750592*Ec^11*\[Rho]^8 - 
    21504000*Ec^12*\[Rho]^8 + 2346530*\[Rho]^9 - 40608128*Ec*\[Rho]^9 + 
    308766080*Ec^2*\[Rho]^9 - 1351481504*Ec^3*\[Rho]^9 + 
    3746553392*Ec^4*\[Rho]^9 - 6813119360*Ec^5*\[Rho]^9 + 
    8090521856*Ec^6*\[Rho]^9 - 5917297280*Ec^7*\[Rho]^9 + 
    2126283008*Ec^8*\[Rho]^9 + 164269056*Ec^9*\[Rho]^9 - 
    421201920*Ec^10*\[Rho]^9 + 103987200*Ec^11*\[Rho]^9 - 1028651*\[Rho]^10 + 
    17054216*Ec*\[Rho]^10 - 124145912*Ec^2*\[Rho]^10 + 
    519660880*Ec^3*\[Rho]^10 - 1376961104*Ec^4*\[Rho]^10 + 
    2399635712*Ec^5*\[Rho]^10 - 2764152832*Ec^6*\[Rho]^10 + 
    2046381824*Ec^7*\[Rho]^10 - 894947840*Ec^8*\[Rho]^10 + 
    179345408*Ec^9*\[Rho]^10 + 254802*\[Rho]^11 - 4076832*Ec*\[Rho]^11 + 
    28537824*Ec^2*\[Rho]^11 - 114337896*Ec^3*\[Rho]^11 + 
    288025440*Ec^4*\[Rho]^11 - 472089984*Ec^5*\[Rho]^11 + 
    503145984*Ec^6*\[Rho]^11 - 336862848*Ec^7*\[Rho]^11 + 
    129626112*Ec^8*\[Rho]^11 - 22348800*Ec^9*\[Rho]^11 - 17475*\[Rho]^12 + 
    279600*Ec*\[Rho]^12 - 1957200*Ec^2*\[Rho]^12 + 7828800*Ec^3*\[Rho]^12 - 
    19572000*Ec^4*\[Rho]^12 + 31315200*Ec^5*\[Rho]^12 - 
    31315200*Ec^6*\[Rho]^12 + 17894400*Ec^7*\[Rho]^12 - 
    4473600*Ec^8*\[Rho]^12 + 5040*(1 - 2*Ec)^8*\[Rho]^3*
     (-795 - 1268*\[Rho] + 375*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    12*(-1 + 2*Ec)*\[Rho]*(-45950 + 99995*\[Rho] + 1124855*\[Rho]^2 - 
      478373*\[Rho]^3 - 1063440*\[Rho]^4 + 590730*\[Rho]^5 - 
      640325*\[Rho]^6 + 515335*\[Rho]^7 - 127652*\[Rho]^8 + 24825*\[Rho]^9 + 
      16384000*Ec^14*(-5 + 3*\[Rho]^2) + 1433600*Ec^13*
       (250 - 50*\[Rho] - 239*\[Rho]^2 + 45*\[Rho]^3) - 
      28672*Ec^12*(23750 - 8750*\[Rho] - 27665*\[Rho]^2 + 11979*\[Rho]^3) + 
      14336*Ec^11*(58350 - 16785*\[Rho] - 66105*\[Rho]^2 + 47923*\[Rho]^3 - 
        5985*\[Rho]^4 + 3000*\[Rho]^5) + 17920*Ec^9*(61450 + 37625*\[Rho] - 
        66712*\[Rho]^2 + 7327*\[Rho]^3 - 4857*\[Rho]^4 + 13275*\[Rho]^5) - 
      7168*Ec^10*(132650 + 27235*\[Rho] - 133820*\[Rho]^2 + 81549*\[Rho]^3 - 
        32520*\[Rho]^4 + 21000*\[Rho]^5) - 8960*Ec^8*(115590 + 80871*\[Rho] - 
        153156*\[Rho]^2 - 12695*\[Rho]^3 + 34971*\[Rho]^4 + 19605*\[Rho]^5 + 
        5250*\[Rho]^6) - 128*Ec^7*(-5330700 - 3316530*\[Rho] + 
        10906785*\[Rho]^2 + 1847944*\[Rho]^3 - 4197165*\[Rho]^4 - 
        119595*\[Rho]^5 - 1921325*\[Rho]^6 + 515335*\[Rho]^7 - 
        127652*\[Rho]^8 + 24825*\[Rho]^9) + 
      448*Ec^6*(-693300 - 263070*\[Rho] + 3307035*\[Rho]^2 + 
        910524*\[Rho]^3 - 1435890*\[Rho]^4 + 234255*\[Rho]^5 - 
        1158200*\[Rho]^6 + 515335*\[Rho]^7 - 127652*\[Rho]^8 + 
        24825*\[Rho]^9) + 560*Ec^4*(-67250 + 91480*\[Rho] + 
        1677562*\[Rho]^2 + 295759*\[Rho]^3 - 1049895*\[Rho]^4 + 
        329430*\[Rho]^5 - 742700*\[Rho]^6 + 515335*\[Rho]^7 - 
        127652*\[Rho]^8 + 24825*\[Rho]^9) - 
      280*Ec^3*(-48790 + 99049*\[Rho] + 1471816*\[Rho]^2 + 57927*\[Rho]^3 - 
        1059726*\[Rho]^4 + 419580*\[Rho]^5 - 665900*\[Rho]^6 + 
        515335*\[Rho]^7 - 127652*\[Rho]^8 + 24825*\[Rho]^9) + 
      84*Ec^2*(-45950 + 99995*\[Rho] + 1331555*\[Rho]^2 - 148693*\[Rho]^3 - 
        1063440*\[Rho]^4 + 493230*\[Rho]^5 - 640325*\[Rho]^6 + 
        515335*\[Rho]^7 - 127652*\[Rho]^8 + 24825*\[Rho]^9) - 
      14*Ec*(-45950 + 99995*\[Rho] + 1220255*\[Rho]^2 - 326213*\[Rho]^3 - 
        1063440*\[Rho]^4 + 545730*\[Rho]^5 - 640325*\[Rho]^6 + 
        515335*\[Rho]^7 - 127652*\[Rho]^8 + 24825*\[Rho]^9) - 
      224*Ec^5*(-485750 + 134400*\[Rho] + 6234810*\[Rho]^2 + 
        1703117*\[Rho]^3 - 3238545*\[Rho]^4 + 774690*\[Rho]^5 - 
        2657100*\[Rho]^6 + 1546005*\[Rho]^7 - 382956*\[Rho]^8 + 
        74475*\[Rho]^9))*Log[\[Rho]] + 5040*(1 - 2*Ec)^8*\[Rho]^3*
     (-795 - 1268*\[Rho] + 375*\[Rho]^3)*Log[\[Rho]]^2 - 
    12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(-45950 + 99995*\[Rho] + 
      1124855*\[Rho]^2 - 478373*\[Rho]^3 - 1063440*\[Rho]^4 + 
      590730*\[Rho]^5 - 640325*\[Rho]^6 + 515335*\[Rho]^7 - 127652*\[Rho]^8 + 
      24825*\[Rho]^9 + 16384000*Ec^14*(-5 + 3*\[Rho]^2) + 
      1433600*Ec^13*(250 - 50*\[Rho] - 239*\[Rho]^2 + 45*\[Rho]^3) - 
      28672*Ec^12*(23750 - 8750*\[Rho] - 27665*\[Rho]^2 + 11979*\[Rho]^3) + 
      14336*Ec^11*(58350 - 16785*\[Rho] - 66105*\[Rho]^2 + 47923*\[Rho]^3 - 
        5985*\[Rho]^4 + 3000*\[Rho]^5) + 17920*Ec^9*(61450 + 37625*\[Rho] - 
        66712*\[Rho]^2 + 7327*\[Rho]^3 - 4857*\[Rho]^4 + 13275*\[Rho]^5) - 
      7168*Ec^10*(132650 + 27235*\[Rho] - 133820*\[Rho]^2 + 81549*\[Rho]^3 - 
        32520*\[Rho]^4 + 21000*\[Rho]^5) - 8960*Ec^8*(115590 + 80871*\[Rho] - 
        153156*\[Rho]^2 - 12695*\[Rho]^3 + 34971*\[Rho]^4 + 19605*\[Rho]^5 + 
        5250*\[Rho]^6) - 128*Ec^7*(-5330700 - 3316530*\[Rho] + 
        10906785*\[Rho]^2 + 1847944*\[Rho]^3 - 4197165*\[Rho]^4 - 
        119595*\[Rho]^5 - 1921325*\[Rho]^6 + 515335*\[Rho]^7 - 
        127652*\[Rho]^8 + 24825*\[Rho]^9) + 
      448*Ec^6*(-693300 - 263070*\[Rho] + 3307035*\[Rho]^2 + 
        910524*\[Rho]^3 - 1435890*\[Rho]^4 + 234255*\[Rho]^5 - 
        1158200*\[Rho]^6 + 515335*\[Rho]^7 - 127652*\[Rho]^8 + 
        24825*\[Rho]^9) + 560*Ec^4*(-67250 + 91480*\[Rho] + 
        1677562*\[Rho]^2 + 295759*\[Rho]^3 - 1049895*\[Rho]^4 + 
        329430*\[Rho]^5 - 742700*\[Rho]^6 + 515335*\[Rho]^7 - 
        127652*\[Rho]^8 + 24825*\[Rho]^9) - 
      280*Ec^3*(-48790 + 99049*\[Rho] + 1471816*\[Rho]^2 + 57927*\[Rho]^3 - 
        1059726*\[Rho]^4 + 419580*\[Rho]^5 - 665900*\[Rho]^6 + 
        515335*\[Rho]^7 - 127652*\[Rho]^8 + 24825*\[Rho]^9) + 
      84*Ec^2*(-45950 + 99995*\[Rho] + 1331555*\[Rho]^2 - 148693*\[Rho]^3 - 
        1063440*\[Rho]^4 + 493230*\[Rho]^5 - 640325*\[Rho]^6 + 
        515335*\[Rho]^7 - 127652*\[Rho]^8 + 24825*\[Rho]^9) - 
      14*Ec*(-45950 + 99995*\[Rho] + 1220255*\[Rho]^2 - 326213*\[Rho]^3 - 
        1063440*\[Rho]^4 + 545730*\[Rho]^5 - 640325*\[Rho]^6 + 
        515335*\[Rho]^7 - 127652*\[Rho]^8 + 24825*\[Rho]^9) - 
      224*Ec^5*(-485750 + 134400*\[Rho] + 6234810*\[Rho]^2 + 
        1703117*\[Rho]^3 - 3238545*\[Rho]^4 + 774690*\[Rho]^5 - 
        2657100*\[Rho]^6 + 1546005*\[Rho]^7 - 382956*\[Rho]^8 + 
        74475*\[Rho]^9) + 840*(-1 + 2*Ec)^7*\[Rho]^2*(-795 - 1268*\[Rho] + 
        375*\[Rho]^3)*Log[\[Rho]])))/(126000*(1 - 2*Ec)^4*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r5*(-115200 + 1843200*Ec - 12902400*Ec^2 + 54835200*Ec^3 - 183859200*Ec^4 + 
    619315200*Ec^5 - 2025676800*Ec^6 + 5396889600*Ec^7 - 11103436800*Ec^8 + 
    18992332800*Ec^9 - 30140006400*Ec^10 + 43764940800*Ec^11 - 
    50370969600*Ec^12 + 39636172800*Ec^13 - 18402508800*Ec^14 + 
    3774873600*Ec^15 - 3155010*\[Rho] + 54075360*Ec*\[Rho] - 
    407289120*Ec^2*\[Rho] + 1814099840*Ec^3*\[Rho] - 5744685920*Ec^4*\[Rho] + 
    16133104640*Ec^5*\[Rho] - 45932876160*Ec^6*\[Rho] + 
    117837260800*Ec^7*\[Rho] - 230998320640*Ec^8*\[Rho] + 
    320478085120*Ec^9*\[Rho] - 313380956160*Ec^10*\[Rho] + 
    244216135680*Ec^11*\[Rho] - 206504304640*Ec^12*\[Rho] + 
    193516011520*Ec^13*\[Rho] - 141408501760*Ec^14*\[Rho] + 
    69339709440*Ec^15*\[Rho] - 26437222400*Ec^16*\[Rho] + 
    9112125440*Ec^17*\[Rho] - 1664614400*Ec^18*\[Rho] + 29265302*\[Rho]^2 - 
    488613152*Ec*\[Rho]^2 + 3583238624*Ec^2*\[Rho]^2 - 
    15319785088*Ec^3*\[Rho]^2 + 43949050144*Ec^4*\[Rho]^2 - 
    98854657024*Ec^5*\[Rho]^2 + 209821769088*Ec^6*\[Rho]^2 - 
    433349609472*Ec^7*\[Rho]^2 + 742191800832*Ec^8*\[Rho]^2 - 
    911643836416*Ec^9*\[Rho]^2 + 743127427072*Ec^10*\[Rho]^2 - 
    398047019008*Ec^11*\[Rho]^2 + 181038080000*Ec^12*\[Rho]^2 - 
    116437286912*Ec^13*\[Rho]^2 + 76241862656*Ec^14*\[Rho]^2 - 
    37750308864*Ec^15*\[Rho]^2 + 15012986880*Ec^16*\[Rho]^2 - 
    3202351104*Ec^17*\[Rho]^2 + 196608000*Ec^18*\[Rho]^2 - 
    97284001*\[Rho]^3 + 1558912936*Ec*\[Rho]^3 - 10903521112*Ec^2*\[Rho]^3 + 
    43750481120*Ec^3*\[Rho]^3 - 112669430432*Ec^4*\[Rho]^3 + 
    204953451008*Ec^5*\[Rho]^3 - 307734890880*Ec^6*\[Rho]^3 + 
    446525672448*Ec^7*\[Rho]^3 - 577134136320*Ec^8*\[Rho]^3 + 
    506556766208*Ec^9*\[Rho]^3 - 190931732480*Ec^10*\[Rho]^3 - 
    90196959232*Ec^11*\[Rho]^3 + 160613507072*Ec^12*\[Rho]^3 - 
    132359782400*Ec^13*\[Rho]^3 + 85849505792*Ec^14*\[Rho]^3 - 
    32595247104*Ec^15*\[Rho]^3 + 5058134016*Ec^16*\[Rho]^3 + 
    45029695*\[Rho]^4 - 378616792*Ec*\[Rho]^4 - 228652760*Ec^2*\[Rho]^4 + 
    15115914464*Ec^3*\[Rho]^4 - 83067919392*Ec^4*\[Rho]^4 + 
    229670668800*Ec^5*\[Rho]^4 - 369630045312*Ec^6*\[Rho]^4 + 
    353095971840*Ec^7*\[Rho]^4 - 215396868096*Ec^8*\[Rho]^4 + 
    155492251648*Ec^9*\[Rho]^4 - 191178803200*Ec^10*\[Rho]^4 + 
    208568983552*Ec^11*\[Rho]^4 - 206489313280*Ec^12*\[Rho]^4 + 
    173426343936*Ec^13*\[Rho]^4 - 89399328768*Ec^14*\[Rho]^4 + 
    22149857280*Ec^15*\[Rho]^4 - 1636761600*Ec^16*\[Rho]^4 + 
    127891136*\[Rho]^5 - 2305094936*Ec*\[Rho]^5 + 17962926632*Ec^2*\[Rho]^5 - 
    79692604320*Ec^3*\[Rho]^5 + 221696275584*Ec^4*\[Rho]^5 - 
    400571103744*Ec^5*\[Rho]^5 + 474935040384*Ec^6*\[Rho]^5 - 
    383291808768*Ec^7*\[Rho]^5 + 257000340480*Ec^8*\[Rho]^5 - 
    196946692096*Ec^9*\[Rho]^5 + 156755544064*Ec^10*\[Rho]^5 - 
    120798060544*Ec^11*\[Rho]^5 + 99313041408*Ec^12*\[Rho]^5 - 
    66239201280*Ec^13*\[Rho]^5 + 25318096896*Ec^14*\[Rho]^5 - 
    3696230400*Ec^15*\[Rho]^5 - 132913312*\[Rho]^6 + 2003916712*Ec*\[Rho]^6 - 
    13023166744*Ec^2*\[Rho]^6 + 47979552096*Ec^3*\[Rho]^6 - 
    109319636160*Ec^4*\[Rho]^6 + 157123104768*Ec^5*\[Rho]^6 - 
    145114236288*Ec^6*\[Rho]^6 + 108418200576*Ec^7*\[Rho]^6 - 
    114558280704*Ec^8*\[Rho]^6 + 134291978240*Ec^9*\[Rho]^6 - 
    105590847488*Ec^10*\[Rho]^6 + 48976191488*Ec^11*\[Rho]^6 - 
    18057854976*Ec^12*\[Rho]^6 + 8386904064*Ec^13*\[Rho]^6 - 
    2184806400*Ec^14*\[Rho]^6 + 31211398*\[Rho]^7 - 411934168*Ec*\[Rho]^7 + 
    2183953576*Ec^2*\[Rho]^7 - 5655951392*Ec^3*\[Rho]^7 + 
    4788668416*Ec^4*\[Rho]^7 + 11498695040*Ec^5*\[Rho]^7 - 
    32915163904*Ec^6*\[Rho]^7 + 19597228544*Ec^7*\[Rho]^7 + 
    34397976064*Ec^8*\[Rho]^7 - 70974840832*Ec^9*\[Rho]^7 + 
    51897796608*Ec^10*\[Rho]^7 - 16205414400*Ec^11*\[Rho]^7 + 
    1320173568*Ec^12*\[Rho]^7 + 8675126*\[Rho]^8 - 185538776*Ec*\[Rho]^8 + 
    1672665512*Ec^2*\[Rho]^8 - 8501941280*Ec^3*\[Rho]^8 + 
    26983481792*Ec^4*\[Rho]^8 - 55299837056*Ec^5*\[Rho]^8 + 
    71916197888*Ec^6*\[Rho]^8 - 52835147264*Ec^7*\[Rho]^8 + 
    9718100480*Ec^8*\[Rho]^8 + 17411629056*Ec^9*\[Rho]^8 - 
    14900570112*Ec^10*\[Rho]^8 + 4199743488*Ec^11*\[Rho]^8 - 
    249446400*Ec^12*\[Rho]^8 - 13798270*\[Rho]^9 + 236762392*Ec*\[Rho]^9 - 
    1785257320*Ec^2*\[Rho]^9 + 7763393056*Ec^3*\[Rho]^9 - 
    21487283488*Ec^4*\[Rho]^9 + 39304320640*Ec^5*\[Rho]^9 - 
    47428019584*Ec^6*\[Rho]^9 + 35914309120*Ec^7*\[Rho]^9 - 
    14343258112*Ec^8*\[Rho]^9 + 499286016*Ec^9*\[Rho]^9 + 
    1800929280*Ec^10*\[Rho]^9 - 452198400*Ec^11*\[Rho]^9 + 
    6539914*\[Rho]^10 - 107261224*Ec*\[Rho]^10 + 771809368*Ec^2*\[Rho]^10 - 
    3194205920*Ec^3*\[Rho]^10 + 8383313056*Ec^4*\[Rho]^10 - 
    14493405568*Ec^5*\[Rho]^10 + 16546053248*Ec^6*\[Rho]^10 - 
    12081127936*Ec^7*\[Rho]^10 + 5167375360*Ec^8*\[Rho]^10 - 
    1002176512*Ec^9*\[Rho]^10 - 1447653*\[Rho]^11 + 23162448*Ec*\[Rho]^11 - 
    162137136*Ec^2*\[Rho]^11 + 649892544*Ec^3*\[Rho]^11 - 
    1639539360*Ec^4*\[Rho]^11 + 2691346176*Ec^5*\[Rho]^11 - 
    2862110976*Ec^6*\[Rho]^11 + 1890665472*Ec^7*\[Rho]^11 - 
    700301568*Ec^8*\[Rho]^11 + 110592000*Ec^9*\[Rho]^11 + 100875*\[Rho]^12 - 
    1614000*Ec*\[Rho]^12 + 11298000*Ec^2*\[Rho]^12 - 
    45192000*Ec^3*\[Rho]^12 + 112980000*Ec^4*\[Rho]^12 - 
    180768000*Ec^5*\[Rho]^12 + 180768000*Ec^6*\[Rho]^12 - 
    103296000*Ec^7*\[Rho]^12 + 25824000*Ec^8*\[Rho]^12 + 
    5040*(1 - 2*Ec)^8*\[Rho]^3*(1380 - 7148*\[Rho] - 12075*\[Rho]^2 + 
      1125*\[Rho]^3)*Log[1 - 2*Ec]^2 - 12*(-1 + 2*Ec)*\[Rho]*
     (-149800 + 848680*\[Rho] - 98705*\[Rho]^2 - 14244097*\[Rho]^3 + 
      10784865*\[Rho]^4 + 5112345*\[Rho]^5 - 3643675*\[Rho]^6 + 
      1947365*\[Rho]^7 - 666253*\[Rho]^8 + 109275*\[Rho]^9 + 
      65536000*Ec^14*(-7 + 3*\[Rho]^2) + 2867200*Ec^13*
       (700 - 140*\[Rho] - 173*\[Rho]^2 + 45*\[Rho]^3) - 
      57344*Ec^12*(66500 - 24500*\[Rho] - 3155*\[Rho]^2 + 4803*\[Rho]^3) + 
      14336*Ec^11*(311400 - 165240*\[Rho] - 18345*\[Rho]^2 + 3947*\[Rho]^3 - 
        6465*\[Rho]^4 + 1275*\[Rho]^5) + 17920*Ec^9*(236600 - 245000*\[Rho] - 
        328493*\[Rho]^2 + 196223*\[Rho]^3 - 30783*\[Rho]^4 + 6705*\[Rho]^5) - 
      7168*Ec^10*(604600 - 457960*\[Rho] - 385855*\[Rho]^2 + 
        107661*\[Rho]^3 - 45255*\[Rho]^4 + 8925*\[Rho]^5) - 
      8960*Ec^8*(410760 - 515256*\[Rho] - 691659*\[Rho]^2 + 695945*\[Rho]^3 - 
        19881*\[Rho]^4 - 32505*\[Rho]^5 + 4800*\[Rho]^6) - 
      128*Ec^7*(-18454800 + 26554080*\[Rho] + 32576940*\[Rho]^2 - 
        72337384*\[Rho]^3 - 11686710*\[Rho]^4 + 13666170*\[Rho]^5 - 
        4767175*\[Rho]^6 + 1947365*\[Rho]^7 - 666253*\[Rho]^8 + 
        109275*\[Rho]^9) + 448*Ec^6*(-2377200 + 4223520*\[Rho] + 
        5000940*\[Rho]^2 - 30360264*\[Rho]^3 - 4534110*\[Rho]^4 + 
        8475570*\[Rho]^5 - 4095175*\[Rho]^6 + 1947365*\[Rho]^7 - 
        666253*\[Rho]^8 + 109275*\[Rho]^9) + 
      560*Ec^4*(-223000 + 971720*\[Rho] + 864218*\[Rho]^2 - 
        19138774*\[Rho]^3 + 3242820*\[Rho]^4 + 6038520*\[Rho]^5 - 
        3780175*\[Rho]^6 + 1947365*\[Rho]^7 - 666253*\[Rho]^8 + 
        109275*\[Rho]^9) - 280*Ec^3*(-159560 + 865736*\[Rho] + 
        501599*\[Rho]^2 - 17361297*\[Rho]^3 + 5669661*\[Rho]^4 + 
        5634645*\[Rho]^5 - 3696475*\[Rho]^6 + 1947365*\[Rho]^7 - 
        666253*\[Rho]^8 + 109275*\[Rho]^9) - 
      14*Ec*(-149800 + 848680*\[Rho] + 66895*\[Rho]^2 - 15101857*\[Rho]^3 + 
        9335865*\[Rho]^4 + 5247345*\[Rho]^5 - 3643675*\[Rho]^6 + 
        1947365*\[Rho]^7 - 666253*\[Rho]^8 + 109275*\[Rho]^9) + 
      84*Ec^2*(-149800 + 848680*\[Rho] + 260095*\[Rho]^2 - 
        16102577*\[Rho]^3 + 7645365*\[Rho]^4 + 5404845*\[Rho]^5 - 
        3643675*\[Rho]^6 + 1947365*\[Rho]^7 - 666253*\[Rho]^8 + 
        109275*\[Rho]^9) - 224*Ec^5*(-1645000 + 4464600*\[Rho] + 
        5042190*\[Rho]^2 - 66764162*\[Rho]^3 + 126420*\[Rho]^4 + 
        20450160*\[Rho]^5 - 11628525*\[Rho]^6 + 5842095*\[Rho]^7 - 
        1998759*\[Rho]^8 + 327825*\[Rho]^9))*Log[\[Rho]] + 
    5040*(1 - 2*Ec)^8*\[Rho]^3*(1380 - 7148*\[Rho] - 12075*\[Rho]^2 + 
      1125*\[Rho]^3)*Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (-149800 + 848680*\[Rho] - 98705*\[Rho]^2 - 14244097*\[Rho]^3 + 
      10784865*\[Rho]^4 + 5112345*\[Rho]^5 - 3643675*\[Rho]^6 + 
      1947365*\[Rho]^7 - 666253*\[Rho]^8 + 109275*\[Rho]^9 + 
      65536000*Ec^14*(-7 + 3*\[Rho]^2) + 2867200*Ec^13*
       (700 - 140*\[Rho] - 173*\[Rho]^2 + 45*\[Rho]^3) - 
      57344*Ec^12*(66500 - 24500*\[Rho] - 3155*\[Rho]^2 + 4803*\[Rho]^3) + 
      14336*Ec^11*(311400 - 165240*\[Rho] - 18345*\[Rho]^2 + 3947*\[Rho]^3 - 
        6465*\[Rho]^4 + 1275*\[Rho]^5) + 17920*Ec^9*(236600 - 245000*\[Rho] - 
        328493*\[Rho]^2 + 196223*\[Rho]^3 - 30783*\[Rho]^4 + 6705*\[Rho]^5) - 
      7168*Ec^10*(604600 - 457960*\[Rho] - 385855*\[Rho]^2 + 
        107661*\[Rho]^3 - 45255*\[Rho]^4 + 8925*\[Rho]^5) - 
      8960*Ec^8*(410760 - 515256*\[Rho] - 691659*\[Rho]^2 + 695945*\[Rho]^3 - 
        19881*\[Rho]^4 - 32505*\[Rho]^5 + 4800*\[Rho]^6) - 
      128*Ec^7*(-18454800 + 26554080*\[Rho] + 32576940*\[Rho]^2 - 
        72337384*\[Rho]^3 - 11686710*\[Rho]^4 + 13666170*\[Rho]^5 - 
        4767175*\[Rho]^6 + 1947365*\[Rho]^7 - 666253*\[Rho]^8 + 
        109275*\[Rho]^9) + 448*Ec^6*(-2377200 + 4223520*\[Rho] + 
        5000940*\[Rho]^2 - 30360264*\[Rho]^3 - 4534110*\[Rho]^4 + 
        8475570*\[Rho]^5 - 4095175*\[Rho]^6 + 1947365*\[Rho]^7 - 
        666253*\[Rho]^8 + 109275*\[Rho]^9) + 
      560*Ec^4*(-223000 + 971720*\[Rho] + 864218*\[Rho]^2 - 
        19138774*\[Rho]^3 + 3242820*\[Rho]^4 + 6038520*\[Rho]^5 - 
        3780175*\[Rho]^6 + 1947365*\[Rho]^7 - 666253*\[Rho]^8 + 
        109275*\[Rho]^9) - 280*Ec^3*(-159560 + 865736*\[Rho] + 
        501599*\[Rho]^2 - 17361297*\[Rho]^3 + 5669661*\[Rho]^4 + 
        5634645*\[Rho]^5 - 3696475*\[Rho]^6 + 1947365*\[Rho]^7 - 
        666253*\[Rho]^8 + 109275*\[Rho]^9) - 
      14*Ec*(-149800 + 848680*\[Rho] + 66895*\[Rho]^2 - 15101857*\[Rho]^3 + 
        9335865*\[Rho]^4 + 5247345*\[Rho]^5 - 3643675*\[Rho]^6 + 
        1947365*\[Rho]^7 - 666253*\[Rho]^8 + 109275*\[Rho]^9) + 
      84*Ec^2*(-149800 + 848680*\[Rho] + 260095*\[Rho]^2 - 
        16102577*\[Rho]^3 + 7645365*\[Rho]^4 + 5404845*\[Rho]^5 - 
        3643675*\[Rho]^6 + 1947365*\[Rho]^7 - 666253*\[Rho]^8 + 
        109275*\[Rho]^9) - 224*Ec^5*(-1645000 + 4464600*\[Rho] + 
        5042190*\[Rho]^2 - 66764162*\[Rho]^3 + 126420*\[Rho]^4 + 
        20450160*\[Rho]^5 - 11628525*\[Rho]^6 + 5842095*\[Rho]^7 - 
        1998759*\[Rho]^8 + 327825*\[Rho]^9) - 840*(-1 + 2*Ec)^7*\[Rho]^2*
       (1380 - 7148*\[Rho] - 12075*\[Rho]^2 + 1125*\[Rho]^3)*Log[\[Rho]])))/
  (1008000*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r7*(-28800 + 460800*Ec - 3225600*Ec^2 + 13708800*Ec^3 - 45964800*Ec^4 + 
    154828800*Ec^5 - 506419200*Ec^6 + 1349222400*Ec^7 - 2775859200*Ec^8 + 
    4748083200*Ec^9 - 7535001600*Ec^10 + 10941235200*Ec^11 - 
    12592742400*Ec^12 + 9909043200*Ec^13 - 4600627200*Ec^14 + 
    943718400*Ec^15 + 4619310*\[Rho] - 78512160*Ec*\[Rho] + 
    586410720*Ec^2*\[Rho] - 2591431040*Ec^3*\[Rho] + 8147791520*Ec^4*\[Rho] - 
    22694282240*Ec^5*\[Rho] + 63859743360*Ec^6*\[Rho] - 
    161692825600*Ec^7*\[Rho] + 313139837440*Ec^8*\[Rho] - 
    429009387520*Ec^9*\[Rho] + 409525032960*Ec^10*\[Rho] - 
    295707770880*Ec^11*\[Rho] + 213072240640*Ec^12*\[Rho] - 
    172793528320*Ec^13*\[Rho] + 108167004160*Ec^14*\[Rho] - 
    33399767040*Ec^15*\[Rho] - 2660761600*Ec^16*\[Rho] + 
    5987368960*Ec^17*\[Rho] - 1874329600*Ec^18*\[Rho] - 42423602*\[Rho]^2 + 
    711745952*Ec*\[Rho]^2 - 5245968224*Ec^2*\[Rho]^2 + 
    22344786688*Ec^3*\[Rho]^2 - 61447915744*Ec^4*\[Rho]^2 + 
    118787329024*Ec^5*\[Rho]^2 - 183757826688*Ec^6*\[Rho]^2 + 
    267850371072*Ec^7*\[Rho]^2 - 368646815232*Ec^8*\[Rho]^2 + 
    398064418816*Ec^9*\[Rho]^2 - 287229417472*Ec^10*\[Rho]^2 + 
    139047927808*Ec^11*\[Rho]^2 - 74843955200*Ec^12*\[Rho]^2 + 
    56825741312*Ec^13*\[Rho]^2 - 28746285056*Ec^14*\[Rho]^2 + 
    7747928064*Ec^15*\[Rho]^2 - 503316480*Ec^16*\[Rho]^2 - 
    1201668096*Ec^17*\[Rho]^2 + 196608000*Ec^18*\[Rho]^2 + 
    33181951*\[Rho]^3 - 462262936*Ec*\[Rho]^3 + 2634641512*Ec^2*\[Rho]^3 - 
    7419919520*Ec^3*\[Rho]^3 + 8144040032*Ec^4*\[Rho]^3 + 
    9323387392*Ec^5*\[Rho]^3 - 36194689920*Ec^6*\[Rho]^3 + 
    20160125952*Ec^7*\[Rho]^3 + 67114705920*Ec^8*\[Rho]^3 - 
    157923780608*Ec^9*\[Rho]^3 + 167112980480*Ec^10*\[Rho]^3 - 
    108157165568*Ec^11*\[Rho]^3 + 60701974528*Ec^12*\[Rho]^3 - 
    61436723200*Ec^13*\[Rho]^3 + 67637444608*Ec^14*\[Rho]^3 - 
    40228356096*Ec^15*\[Rho]^3 + 8773238784*Ec^16*\[Rho]^3 + 
    49410455*\[Rho]^4 - 834637208*Ec*\[Rho]^4 + 6230259560*Ec^2*\[Rho]^4 - 
    27006047264*Ec^3*\[Rho]^4 + 75048823392*Ec^4*\[Rho]^4 - 
    139287974400*Ec^5*\[Rho]^4 + 173663805312*Ec^6*\[Rho]^4 - 
    137772119040*Ec^7*\[Rho]^4 + 47768887296*Ec^8*\[Rho]^4 + 
    32245348352*Ec^9*\[Rho]^4 - 46571571200*Ec^10*\[Rho]^4 + 
    5088616448*Ec^11*\[Rho]^4 + 34443796480*Ec^12*\[Rho]^4 - 
    47479259136*Ec^13*\[Rho]^4 + 42778656768*Ec^14*\[Rho]^4 - 
    24902369280*Ec^15*\[Rho]^4 + 6502809600*Ec^16*\[Rho]^4 - 
    43531136*\[Rho]^5 + 651296936*Ec*\[Rho]^5 - 4332036632*Ec^2*\[Rho]^5 + 
    16549434720*Ec^3*\[Rho]^5 - 39941376384*Ec^4*\[Rho]^5 + 
    65114079744*Ec^5*\[Rho]^5 - 78741984384*Ec^6*\[Rho]^5 + 
    80767392768*Ec^7*\[Rho]^5 - 76830766080*Ec^8*\[Rho]^5 + 
    67950647296*Ec^9*\[Rho]^5 - 65180760064*Ec^10*\[Rho]^5 + 
    90219372544*Ec^11*\[Rho]^5 - 125891985408*Ec^12*\[Rho]^5 + 
    113857658880*Ec^13*\[Rho]^5 - 56681988096*Ec^14*\[Rho]^5 + 
    12543590400*Ec^15*\[Rho]^5 + 5896912*\[Rho]^6 - 126508312*Ec*\[Rho]^6 + 
    1165499944*Ec^2*\[Rho]^6 - 6270024096*Ec^3*\[Rho]^6 + 
    23253370560*Ec^4*\[Rho]^6 - 61839418368*Ec^5*\[Rho]^6 + 
    115571100288*Ec^6*\[Rho]^6 - 151117618176*Ec^7*\[Rho]^6 + 
    143596207104*Ec^8*\[Rho]^6 - 108953815040*Ec^9*\[Rho]^6 + 
    81800972288*Ec^10*\[Rho]^6 - 70488793088*Ec^11*\[Rho]^6 + 
    52756709376*Ec^12*\[Rho]^6 - 26002980864*Ec^13*\[Rho]^6 + 
    6485606400*Ec^14*\[Rho]^6 - 18587098*\[Rho]^7 + 293483368*Ec*\[Rho]^7 - 
    2023101976*Ec^2*\[Rho]^7 + 8470253792*Ec^3*\[Rho]^7 - 
    23721730816*Ec^4*\[Rho]^7 + 43038002560*Ec^5*\[Rho]^7 - 
    47536676096*Ec^6*\[Rho]^7 + 31854701056*Ec^7*\[Rho]^7 - 
    20368996864*Ec^8*\[Rho]^7 + 23842373632*Ec^9*\[Rho]^7 - 
    20848171008*Ec^10*\[Rho]^7 + 6416793600*Ec^11*\[Rho]^7 + 
    520568832*Ec^12*\[Rho]^7 + 7723174*\[Rho]^8 - 92483224*Ec*\[Rho]^8 + 
    398682088*Ec^2*\[Rho]^8 - 346220320*Ec^3*\[Rho]^8 - 
    3267795392*Ec^4*\[Rho]^8 + 14213392256*Ec^5*\[Rho]^8 - 
    26671705088*Ec^6*\[Rho]^8 + 24661912064*Ec^7*\[Rho]^8 - 
    6018721280*Ec^8*\[Rho]^8 - 8289017856*Ec^9*\[Rho]^8 + 
    6801856512*Ec^10*\[Rho]^8 - 1375961088*Ec^11*\[Rho]^8 - 
    8601600*Ec^12*\[Rho]^8 + 4524370*\[Rho]^9 - 77972392*Ec*\[Rho]^9 + 
    590466520*Ec^2*\[Rho]^9 - 2568780256*Ec^3*\[Rho]^9 + 
    7045451488*Ec^4*\[Rho]^9 - 12565651840*Ec^5*\[Rho]^9 + 
    14316947584*Ec^6*\[Rho]^9 - 9299499520*Ec^7*\[Rho]^9 + 
    1572032512*Ec^8*\[Rho]^9 + 2416041984*Ec^9*\[Rho]^9 - 
    1908449280*Ec^10*\[Rho]^9 + 476774400*Ec^11*\[Rho]^9 - 
    1648414*\[Rho]^10 + 29195224*Ec*\[Rho]^10 - 226931368*Ec^2*\[Rho]^10 + 
    1013071520*Ec^3*\[Rho]^10 - 2863212256*Ec^4*\[Rho]^10 + 
    5337981568*Ec^5*\[Rho]^10 - 6607461248*Ec^6*\[Rho]^10 + 
    5267047936*Ec^7*\[Rho]^10 - 2466626560*Ec^8*\[Rho]^10 + 
    520486912*Ec^9*\[Rho]^10 + 951003*\[Rho]^11 - 15216048*Ec*\[Rho]^11 + 
    106512336*Ec^2*\[Rho]^11 - 427057344*Ec^3*\[Rho]^11 + 
    1079211360*Ec^4*\[Rho]^11 - 1784453376*Ec^5*\[Rho]^11 + 
    1939474176*Ec^6*\[Rho]^11 - 1349839872*Ec^7*\[Rho]^11 + 
    557031168*Ec^8*\[Rho]^11 - 107520000*Ec^9*\[Rho]^11 - 88125*\[Rho]^12 + 
    1410000*Ec*\[Rho]^12 - 9870000*Ec^2*\[Rho]^12 + 39480000*Ec^3*\[Rho]^12 - 
    98700000*Ec^4*\[Rho]^12 + 157920000*Ec^5*\[Rho]^12 - 
    157920000*Ec^6*\[Rho]^12 + 90240000*Ec^7*\[Rho]^12 - 
    22560000*Ec^8*\[Rho]^12 + 5040*(1 - 2*Ec)^8*\[Rho]^3*
     (-2580 + 1748*\[Rho] - 6675*\[Rho]^2 + 1125*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    12*(-1 + 2*Ec)*\[Rho]*(191800 - 1373680*\[Rho] - 2860345*\[Rho]^2 + 
      1836247*\[Rho]^3 + 1883385*\[Rho]^4 + 1339905*\[Rho]^5 + 
      162925*\[Rho]^6 - 1295315*\[Rho]^7 + 232603*\[Rho]^8 - 
      117525*\[Rho]^9 + 65536000*Ec^14*(7 + 3*\[Rho]^2) + 
      2867200*Ec^13*(-700 + 140*\[Rho] - 157*\[Rho]^2 + 45*\[Rho]^3) - 
      57344*Ec^12*(-66500 + 24500*\[Rho] - 5395*\[Rho]^2 + 7347*\[Rho]^3) - 
      14336*Ec^11*(317400 - 138240*\[Rho] + 36105*\[Rho]^2 - 39403*\[Rho]^3 + 
        10785*\[Rho]^4 + 12525*\[Rho]^5) - 17920*Ec^9*
       (278600 - 72800*\[Rho] + 205957*\[Rho]^2 - 157327*\[Rho]^3 + 
        42567*\[Rho]^4 + 51255*\[Rho]^5) + 7168*Ec^10*
       (658600 - 226960*\[Rho] + 278495*\[Rho]^2 - 163389*\[Rho]^3 + 
        75495*\[Rho]^4 + 87675*\[Rho]^5) + 
      8960*Ec^8*(503160 - 149856*\[Rho] + 402291*\[Rho]^2 - 418105*\[Rho]^3 + 
        29169*\[Rho]^4 + 154545*\[Rho]^5 + 22800*\[Rho]^6) + 
      128*Ec^7*(-22906800 + 10174080*\[Rho] - 8639460*\[Rho]^2 + 
        17462816*\[Rho]^3 + 11255790*\[Rho]^4 - 19398330*\[Rho]^5 - 
        5381425*\[Rho]^6 + 1295315*\[Rho]^7 - 232603*\[Rho]^8 + 
        117525*\[Rho]^9) - 448*Ec^6*(-2965200 + 2711520*\[Rho] + 
        4554540*\[Rho]^2 - 962064*\[Rho]^3 + 6780390*\[Rho]^4 - 
        7392930*\[Rho]^5 - 2189425*\[Rho]^6 + 1295315*\[Rho]^7 - 
        232603*\[Rho]^8 + 117525*\[Rho]^9) - 
      560*Ec^4*(-283000 + 1432520*\[Rho] + 4478918*\[Rho]^2 - 
        2795074*\[Rho]^3 + 2279820*\[Rho]^4 - 2799480*\[Rho]^5 - 
        572425*\[Rho]^6 + 1295315*\[Rho]^7 - 232603*\[Rho]^8 + 
        117525*\[Rho]^9) + 280*Ec^3*(-203960 + 1382336*\[Rho] + 
        3963449*\[Rho]^2 - 2555847*\[Rho]^3 + 937611*\[Rho]^4 - 
        2014605*\[Rho]^5 - 269725*\[Rho]^6 + 1295315*\[Rho]^7 - 
        232603*\[Rho]^8 + 117525*\[Rho]^9) - 
      84*Ec^2*(-191800 + 1373680*\[Rho] + 3531145*\[Rho]^2 - 
        2290727*\[Rho]^3 - 147885*\[Rho]^4 - 1632405*\[Rho]^5 - 
        162925*\[Rho]^6 + 1295315*\[Rho]^7 - 232603*\[Rho]^8 + 
        117525*\[Rho]^9) + 14*Ec*(-191800 + 1373680*\[Rho] + 
        3169945*\[Rho]^2 - 2046007*\[Rho]^3 - 1082385*\[Rho]^4 - 
        1474905*\[Rho]^5 - 162925*\[Rho]^6 + 1295315*\[Rho]^7 - 
        232603*\[Rho]^8 + 117525*\[Rho]^9) + 
      224*Ec^5*(-2065000 + 4968600*\[Rho] + 14969490*\[Rho]^2 - 
        8301062*\[Rho]^3 + 12255420*\[Rho]^4 - 12729840*\[Rho]^5 - 
        3361275*\[Rho]^6 + 3885945*\[Rho]^7 - 697809*\[Rho]^8 + 
        352575*\[Rho]^9))*Log[\[Rho]] + 5040*(1 - 2*Ec)^8*\[Rho]^3*
     (-2580 + 1748*\[Rho] - 6675*\[Rho]^2 + 1125*\[Rho]^3)*Log[\[Rho]]^2 + 
    12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*(191800 - 1373680*\[Rho] - 
      2860345*\[Rho]^2 + 1836247*\[Rho]^3 + 1883385*\[Rho]^4 + 
      1339905*\[Rho]^5 + 162925*\[Rho]^6 - 1295315*\[Rho]^7 + 
      232603*\[Rho]^8 - 117525*\[Rho]^9 + 65536000*Ec^14*(7 + 3*\[Rho]^2) + 
      2867200*Ec^13*(-700 + 140*\[Rho] - 157*\[Rho]^2 + 45*\[Rho]^3) - 
      57344*Ec^12*(-66500 + 24500*\[Rho] - 5395*\[Rho]^2 + 7347*\[Rho]^3) - 
      14336*Ec^11*(317400 - 138240*\[Rho] + 36105*\[Rho]^2 - 39403*\[Rho]^3 + 
        10785*\[Rho]^4 + 12525*\[Rho]^5) - 17920*Ec^9*
       (278600 - 72800*\[Rho] + 205957*\[Rho]^2 - 157327*\[Rho]^3 + 
        42567*\[Rho]^4 + 51255*\[Rho]^5) + 7168*Ec^10*
       (658600 - 226960*\[Rho] + 278495*\[Rho]^2 - 163389*\[Rho]^3 + 
        75495*\[Rho]^4 + 87675*\[Rho]^5) + 
      8960*Ec^8*(503160 - 149856*\[Rho] + 402291*\[Rho]^2 - 418105*\[Rho]^3 + 
        29169*\[Rho]^4 + 154545*\[Rho]^5 + 22800*\[Rho]^6) + 
      128*Ec^7*(-22906800 + 10174080*\[Rho] - 8639460*\[Rho]^2 + 
        17462816*\[Rho]^3 + 11255790*\[Rho]^4 - 19398330*\[Rho]^5 - 
        5381425*\[Rho]^6 + 1295315*\[Rho]^7 - 232603*\[Rho]^8 + 
        117525*\[Rho]^9) - 448*Ec^6*(-2965200 + 2711520*\[Rho] + 
        4554540*\[Rho]^2 - 962064*\[Rho]^3 + 6780390*\[Rho]^4 - 
        7392930*\[Rho]^5 - 2189425*\[Rho]^6 + 1295315*\[Rho]^7 - 
        232603*\[Rho]^8 + 117525*\[Rho]^9) - 
      560*Ec^4*(-283000 + 1432520*\[Rho] + 4478918*\[Rho]^2 - 
        2795074*\[Rho]^3 + 2279820*\[Rho]^4 - 2799480*\[Rho]^5 - 
        572425*\[Rho]^6 + 1295315*\[Rho]^7 - 232603*\[Rho]^8 + 
        117525*\[Rho]^9) + 280*Ec^3*(-203960 + 1382336*\[Rho] + 
        3963449*\[Rho]^2 - 2555847*\[Rho]^3 + 937611*\[Rho]^4 - 
        2014605*\[Rho]^5 - 269725*\[Rho]^6 + 1295315*\[Rho]^7 - 
        232603*\[Rho]^8 + 117525*\[Rho]^9) - 
      84*Ec^2*(-191800 + 1373680*\[Rho] + 3531145*\[Rho]^2 - 
        2290727*\[Rho]^3 - 147885*\[Rho]^4 - 1632405*\[Rho]^5 - 
        162925*\[Rho]^6 + 1295315*\[Rho]^7 - 232603*\[Rho]^8 + 
        117525*\[Rho]^9) + 14*Ec*(-191800 + 1373680*\[Rho] + 
        3169945*\[Rho]^2 - 2046007*\[Rho]^3 - 1082385*\[Rho]^4 - 
        1474905*\[Rho]^5 - 162925*\[Rho]^6 + 1295315*\[Rho]^7 - 
        232603*\[Rho]^8 + 117525*\[Rho]^9) + 
      224*Ec^5*(-2065000 + 4968600*\[Rho] + 14969490*\[Rho]^2 - 
        8301062*\[Rho]^3 + 12255420*\[Rho]^4 - 12729840*\[Rho]^5 - 
        3361275*\[Rho]^6 + 3885945*\[Rho]^7 - 697809*\[Rho]^8 + 
        352575*\[Rho]^9) - 840*(-1 + 2*Ec)^7*\[Rho]^2*(-2580 + 1748*\[Rho] - 
        6675*\[Rho]^2 + 1125*\[Rho]^3)*Log[\[Rho]])))/
  (1008000*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r4*(-30600 + 489600*Ec - 3427200*Ec^2 + 14565600*Ec^3 - 48837600*Ec^4 + 
    164505600*Ec^5 - 538070400*Ec^6 + 1433548800*Ec^7 - 2949350400*Ec^8 + 
    5044838400*Ec^9 - 8005939200*Ec^10 + 11625062400*Ec^11 - 
    13379788800*Ec^12 + 10528358400*Ec^13 - 4888166400*Ec^14 + 
    1002700800*Ec^15 + 335820*\[Rho] - 5398020*Ec*\[Rho] + 
    37985340*Ec^2*\[Rho] - 159130880*Ec^3*\[Rho] + 490692440*Ec^4*\[Rho] - 
    1412204480*Ec^5*\[Rho] + 4075557120*Ec^6*\[Rho] - 
    10107097600*Ec^7*\[Rho] + 19117300480*Ec^8*\[Rho] - 
    27584803840*Ec^9*\[Rho] + 33413445120*Ec^10*\[Rho] - 
    37687541760*Ec^11*\[Rho] + 37298452480*Ec^12*\[Rho] - 
    26297712640*Ec^13*\[Rho] + 9541304320*Ec^14*\[Rho] + 
    686161920*Ec^15*\[Rho] - 1913651200*Ec^16*\[Rho] + 
    505937920*Ec^17*\[Rho] + 3276800*Ec^18*\[Rho] - 4689209*\[Rho]^2 + 
    76983284*Ec*\[Rho]^2 - 554530508*Ec^2*\[Rho]^2 + 
    2307564496*Ec^3*\[Rho]^2 - 6217331848*Ec^4*\[Rho]^2 + 
    11917542208*Ec^5*\[Rho]^2 - 18799020096*Ec^6*\[Rho]^2 + 
    28756295424*Ec^7*\[Rho]^2 - 42084562944*Ec^8*\[Rho]^2 + 
    50998915072*Ec^9*\[Rho]^2 - 49310708224*Ec^10*\[Rho]^2 + 
    42796404736*Ec^11*\[Rho]^2 - 35261081600*Ec^12*\[Rho]^2 + 
    22521135104*Ec^13*\[Rho]^2 - 8588951552*Ec^14*\[Rho]^2 + 
    1879769088*Ec^15*\[Rho]^2 - 770703360*Ec^16*\[Rho]^2 + 
    392429568*Ec^17*\[Rho]^2 - 49152000*Ec^18*\[Rho]^2 + 11966092*\[Rho]^3 - 
    186337762*Ec*\[Rho]^3 + 1263331054*Ec^2*\[Rho]^3 - 
    4866463040*Ec^3*\[Rho]^3 + 11688298844*Ec^4*\[Rho]^3 - 
    18383181536*Ec^5*\[Rho]^3 + 20913478560*Ec^6*\[Rho]^3 - 
    23322009216*Ec^7*\[Rho]^3 + 31947215040*Ec^8*\[Rho]^3 - 
    39892238336*Ec^9*\[Rho]^3 + 38699356160*Ec^10*\[Rho]^3 - 
    37775200256*Ec^11*\[Rho]^3 + 43607243776*Ec^12*\[Rho]^3 - 
    42627481600*Ec^13*\[Rho]^3 + 27788148736*Ec^14*\[Rho]^3 - 
    10914988032*Ec^15*\[Rho]^3 + 2054012928*Ec^16*\[Rho]^3 - 
    9436465*\[Rho]^4 + 130220614*Ec*\[Rho]^4 - 748017130*Ec^2*\[Rho]^4 + 
    2221437112*Ec^3*\[Rho]^4 - 3232402236*Ec^4*\[Rho]^4 + 
    862015200*Ec^5*\[Rho]^4 + 2789411904*Ec^6*\[Rho]^4 + 
    1845400320*Ec^7*\[Rho]^4 - 15670767168*Ec^8*\[Rho]^4 + 
    25491037184*Ec^9*\[Rho]^4 - 32521702400*Ec^10*\[Rho]^4 + 
    52277743616*Ec^11*\[Rho]^4 - 72510295040*Ec^12*\[Rho]^4 + 
    65263730688*Ec^13*\[Rho]^4 - 35668844544*Ec^14*\[Rho]^4 + 
    10767728640*Ec^15*\[Rho]^4 - 1271808000*Ec^16*\[Rho]^4 + 
    3176788*\[Rho]^5 - 39035638*Ec*\[Rho]^5 + 188355706*Ec^2*\[Rho]^5 - 
    436794960*Ec^3*\[Rho]^5 + 596478372*Ec^4*\[Rho]^5 - 
    1583125152*Ec^5*\[Rho]^5 + 6310685472*Ec^6*\[Rho]^5 - 
    14503350144*Ec^7*\[Rho]^5 + 19358000640*Ec^8*\[Rho]^5 - 
    20435975168*Ec^9*\[Rho]^5 + 28521984512*Ec^10*\[Rho]^5 - 
    42971543552*Ec^11*\[Rho]^5 + 47007550464*Ec^12*\[Rho]^5 - 
    33377648640*Ec^13*\[Rho]^5 + 13853319168*Ec^14*\[Rho]^5 - 
    2452684800*Ec^15*\[Rho]^5 - 8093246*\[Rho]^6 + 131650946*Ec*\[Rho]^6 - 
    944498702*Ec^2*\[Rho]^6 + 4070362968*Ec^3*\[Rho]^6 - 
    11829459180*Ec^4*\[Rho]^6 + 24161038944*Ec^5*\[Rho]^6 - 
    34960586304*Ec^6*\[Rho]^6 + 36633921408*Ec^7*\[Rho]^6 - 
    31555410432*Ec^8*\[Rho]^6 + 28020267520*Ec^9*\[Rho]^6 - 
    24721467904*Ec^10*\[Rho]^6 + 17763579904*Ec^11*\[Rho]^6 - 
    10553668608*Ec^12*\[Rho]^6 + 5086298112*Ec^13*\[Rho]^6 - 
    1264435200*Ec^14*\[Rho]^6 + 10183484*\[Rho]^7 - 155798894*Ec*\[Rho]^7 + 
    1033497458*Ec^2*\[Rho]^7 - 3965508736*Ec^3*\[Rho]^7 + 
    9596666828*Ec^4*\[Rho]^7 - 14966144480*Ec^5*\[Rho]^7 + 
    15320447968*Ec^6*\[Rho]^7 - 12566699648*Ec^7*\[Rho]^7 + 
    13700256512*Ec^8*\[Rho]^7 - 16030009856*Ec^9*\[Rho]^7 + 
    11429720064*Ec^10*\[Rho]^7 - 3584716800*Ec^11*\[Rho]^7 + 
    177644544*Ec^12*\[Rho]^7 - 2342342*\[Rho]^8 + 27218042*Ec*\[Rho]^8 - 
    108450854*Ec^2*\[Rho]^8 + 36538760*Ec^3*\[Rho]^8 + 
    1146013036*Ec^4*\[Rho]^8 - 4346263648*Ec^5*\[Rho]^8 + 
    7447635904*Ec^6*\[Rho]^8 - 5690758912*Ec^7*\[Rho]^8 - 
    818668160*Ec^8*\[Rho]^8 + 5062760448*Ec^9*\[Rho]^8 - 
    3670826496*Ec^10*\[Rho]^8 + 960559104*Ec^11*\[Rho]^8 - 
    45696000*Ec^12*\[Rho]^8 - 2041760*\[Rho]^9 + 36362186*Ec*\[Rho]^9 - 
    284087510*Ec^2*\[Rho]^9 + 1277120048*Ec^3*\[Rho]^9 - 
    3643205804*Ec^4*\[Rho]^9 + 6835457120*Ec^5*\[Rho]^9 - 
    8386943072*Ec^6*\[Rho]^9 + 6319016960*Ec^7*\[Rho]^9 - 
    2275772096*Ec^8*\[Rho]^9 - 294185472*Ec^9*\[Rho]^9 + 
    559127040*Ec^10*\[Rho]^9 - 139622400*Ec^11*\[Rho]^9 + 1318487*\[Rho]^10 - 
    21907142*Ec*\[Rho]^10 + 159840794*Ec^2*\[Rho]^10 - 
    671341960*Ec^3*\[Rho]^10 + 1790023748*Ec^4*\[Rho]^10 - 
    3148610144*Ec^5*\[Rho]^10 + 3668075584*Ec^6*\[Rho]^10 - 
    2747881088*Ec^7*\[Rho]^10 + 1213954880*Ec^8*\[Rho]^10 - 
    244560896*Ec^9*\[Rho]^10 - 375624*\[Rho]^11 + 6009984*Ec*\[Rho]^11 - 
    42069888*Ec^2*\[Rho]^11 + 168646752*Ec^3*\[Rho]^11 - 
    425684280*Ec^4*\[Rho]^11 + 700007808*Ec^5*\[Rho]^11 - 
    748535808*Ec^6*\[Rho]^11 + 501826176*Ec^7*\[Rho]^11 - 
    192265344*Ec^8*\[Rho]^11 + 32601600*Ec^9*\[Rho]^11 + 28575*\[Rho]^12 - 
    457200*Ec*\[Rho]^12 + 3200400*Ec^2*\[Rho]^12 - 12801600*Ec^3*\[Rho]^12 + 
    32004000*Ec^4*\[Rho]^12 - 51206400*Ec^5*\[Rho]^12 + 
    51206400*Ec^6*\[Rho]^12 - 29260800*Ec^7*\[Rho]^12 + 
    7315200*Ec^8*\[Rho]^12 - 1260*(1 - 2*Ec)^8*\[Rho]^3*
     (15 + 511*\[Rho] - 1875*\[Rho]^2 + 1125*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    3*(-1 + 2*Ec)*\[Rho]*(4150 - 325990*\[Rho] - 853285*\[Rho]^2 + 
      3460471*\[Rho]^3 - 1965495*\[Rho]^4 - 359835*\[Rho]^5 - 
      1189475*\[Rho]^6 + 1709905*\[Rho]^7 - 615671*\[Rho]^8 + 
      135225*\[Rho]^9 + 16384000*Ec^14*(1 + 6*\[Rho]^2) + 
      2867200*Ec^13*(-25 + 5*\[Rho] - 151*\[Rho]^2 + 45*\[Rho]^3) - 
      57344*Ec^12*(-2375 + 875*\[Rho] - 11785*\[Rho]^2 + 8871*\[Rho]^3) + 
      14336*Ec^11*(-10950 + 2070*\[Rho] - 22590*\[Rho]^2 + 50554*\[Rho]^3 - 
        10905*\[Rho]^4 + 7875*\[Rho]^5) + 17920*Ec^9*(-7250 - 18550*\[Rho] + 
        66524*\[Rho]^2 - 43454*\[Rho]^3 - 7761*\[Rho]^4 + 34425*\[Rho]^5) - 
      7168*Ec^10*(-20050 - 18470*\[Rho] + 64990*\[Rho]^2 + 19602*\[Rho]^3 - 
        53835*\[Rho]^4 + 55125*\[Rho]^5) - 8960*Ec^8*(-12030 - 42042*\[Rho] + 
        166812*\[Rho]^2 - 103010*\[Rho]^3 + 15933*\[Rho]^4 + 64215*\[Rho]^5 + 
        13500*\[Rho]^6) - 128*Ec^7*(531900 + 1656060*\[Rho] - 
        10460595*\[Rho]^2 + 5771437*\[Rho]^3 + 2417205*\[Rho]^4 - 
        5081685*\[Rho]^5 - 4481225*\[Rho]^6 + 1709905*\[Rho]^7 - 
        615671*\[Rho]^8 + 135225*\[Rho]^9) + 
      448*Ec^6*(68100 - 85860*\[Rho] - 2335095*\[Rho]^2 + 2901777*\[Rho]^3 + 
        1411905*\[Rho]^4 - 2253885*\[Rho]^5 - 2523725*\[Rho]^6 + 
        1709905*\[Rho]^7 - 615671*\[Rho]^8 + 135225*\[Rho]^9) + 
      560*Ec^4*(6250 - 318410*\[Rho] - 934799*\[Rho]^2 + 3118807*\[Rho]^3 - 
        570585*\[Rho]^4 - 1190985*\[Rho]^5 - 1467725*\[Rho]^6 + 
        1709905*\[Rho]^7 - 615671*\[Rho]^8 + 135225*\[Rho]^9) - 
      280*Ec^3*(4430 - 324998*\[Rho] - 871157*\[Rho]^2 + 3238971*\[Rho]^3 - 
        1112223*\[Rho]^4 - 884535*\[Rho]^5 - 1274075*\[Rho]^6 + 
        1709905*\[Rho]^7 - 615671*\[Rho]^8 + 135225*\[Rho]^9) + 
      84*Ec^2*(4150 - 325990*\[Rho] - 857185*\[Rho]^2 + 3327611*\[Rho]^3 - 
        1477995*\[Rho]^4 - 652335*\[Rho]^5 - 1189475*\[Rho]^6 + 
        1709905*\[Rho]^7 - 615671*\[Rho]^8 + 135225*\[Rho]^9) - 
      14*Ec*(4150 - 325990*\[Rho] - 855085*\[Rho]^2 + 3399151*\[Rho]^3 - 
        1740495*\[Rho]^4 - 494835*\[Rho]^5 - 1189475*\[Rho]^6 + 
        1709905*\[Rho]^7 - 615671*\[Rho]^8 + 135225*\[Rho]^9) - 
      224*Ec^5*(46750 - 851550*\[Rho] - 3569445*\[Rho]^2 + 8867741*\[Rho]^3 + 
        724965*\[Rho]^4 - 4780755*\[Rho]^5 - 5486175*\[Rho]^6 + 
        5129715*\[Rho]^7 - 1847013*\[Rho]^8 + 405675*\[Rho]^9))*Log[\[Rho]] - 
    1260*(1 - 2*Ec)^8*\[Rho]^3*(15 + 511*\[Rho] - 1875*\[Rho]^2 + 
      1125*\[Rho]^3)*Log[\[Rho]]^2 + 3*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (4150 - 325990*\[Rho] - 853285*\[Rho]^2 + 3460471*\[Rho]^3 - 
      1965495*\[Rho]^4 - 359835*\[Rho]^5 - 1189475*\[Rho]^6 + 
      1709905*\[Rho]^7 - 615671*\[Rho]^8 + 135225*\[Rho]^9 + 
      16384000*Ec^14*(1 + 6*\[Rho]^2) + 2867200*Ec^13*
       (-25 + 5*\[Rho] - 151*\[Rho]^2 + 45*\[Rho]^3) - 
      57344*Ec^12*(-2375 + 875*\[Rho] - 11785*\[Rho]^2 + 8871*\[Rho]^3) + 
      14336*Ec^11*(-10950 + 2070*\[Rho] - 22590*\[Rho]^2 + 50554*\[Rho]^3 - 
        10905*\[Rho]^4 + 7875*\[Rho]^5) + 17920*Ec^9*(-7250 - 18550*\[Rho] + 
        66524*\[Rho]^2 - 43454*\[Rho]^3 - 7761*\[Rho]^4 + 34425*\[Rho]^5) - 
      7168*Ec^10*(-20050 - 18470*\[Rho] + 64990*\[Rho]^2 + 19602*\[Rho]^3 - 
        53835*\[Rho]^4 + 55125*\[Rho]^5) - 8960*Ec^8*(-12030 - 42042*\[Rho] + 
        166812*\[Rho]^2 - 103010*\[Rho]^3 + 15933*\[Rho]^4 + 64215*\[Rho]^5 + 
        13500*\[Rho]^6) - 128*Ec^7*(531900 + 1656060*\[Rho] - 
        10460595*\[Rho]^2 + 5771437*\[Rho]^3 + 2417205*\[Rho]^4 - 
        5081685*\[Rho]^5 - 4481225*\[Rho]^6 + 1709905*\[Rho]^7 - 
        615671*\[Rho]^8 + 135225*\[Rho]^9) + 
      448*Ec^6*(68100 - 85860*\[Rho] - 2335095*\[Rho]^2 + 2901777*\[Rho]^3 + 
        1411905*\[Rho]^4 - 2253885*\[Rho]^5 - 2523725*\[Rho]^6 + 
        1709905*\[Rho]^7 - 615671*\[Rho]^8 + 135225*\[Rho]^9) + 
      560*Ec^4*(6250 - 318410*\[Rho] - 934799*\[Rho]^2 + 3118807*\[Rho]^3 - 
        570585*\[Rho]^4 - 1190985*\[Rho]^5 - 1467725*\[Rho]^6 + 
        1709905*\[Rho]^7 - 615671*\[Rho]^8 + 135225*\[Rho]^9) - 
      280*Ec^3*(4430 - 324998*\[Rho] - 871157*\[Rho]^2 + 3238971*\[Rho]^3 - 
        1112223*\[Rho]^4 - 884535*\[Rho]^5 - 1274075*\[Rho]^6 + 
        1709905*\[Rho]^7 - 615671*\[Rho]^8 + 135225*\[Rho]^9) + 
      84*Ec^2*(4150 - 325990*\[Rho] - 857185*\[Rho]^2 + 3327611*\[Rho]^3 - 
        1477995*\[Rho]^4 - 652335*\[Rho]^5 - 1189475*\[Rho]^6 + 
        1709905*\[Rho]^7 - 615671*\[Rho]^8 + 135225*\[Rho]^9) - 
      14*Ec*(4150 - 325990*\[Rho] - 855085*\[Rho]^2 + 3399151*\[Rho]^3 - 
        1740495*\[Rho]^4 - 494835*\[Rho]^5 - 1189475*\[Rho]^6 + 
        1709905*\[Rho]^7 - 615671*\[Rho]^8 + 135225*\[Rho]^9) - 
      224*Ec^5*(46750 - 851550*\[Rho] - 3569445*\[Rho]^2 + 8867741*\[Rho]^3 + 
        724965*\[Rho]^4 - 4780755*\[Rho]^5 - 5486175*\[Rho]^6 + 
        5129715*\[Rho]^7 - 1847013*\[Rho]^8 + 405675*\[Rho]^9) + 
      840*(-1 + 2*Ec)^7*\[Rho]^2*(15 + 511*\[Rho] - 1875*\[Rho]^2 + 
        1125*\[Rho]^3)*Log[\[Rho]])))/(63000*(1 - 2*Ec)^4*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r6*(-259200 + 4147200*Ec - 29030400*Ec^2 + 123379200*Ec^3 - 
    413683200*Ec^4 + 1393459200*Ec^5 - 4557772800*Ec^6 + 12143001600*Ec^7 - 
    24982732800*Ec^8 + 42732748800*Ec^9 - 67815014400*Ec^10 + 
    98471116800*Ec^11 - 113334681600*Ec^12 + 89181388800*Ec^13 - 
    41405644800*Ec^14 + 8493465600*Ec^15 + 10133790*\[Rho] - 
    168769440*Ec*\[Rho] + 1234416480*Ec^2*\[Rho] - 5355967360*Ec^3*\[Rho] + 
    16709099680*Ec^4*\[Rho] - 46883752960*Ec^5*\[Rho] + 
    132489191040*Ec^6*\[Rho] - 331778816000*Ec^7*\[Rho] + 
    633201052160*Ec^8*\[Rho] - 866767585280*Ec^9*\[Rho] + 
    858373232640*Ec^10*\[Rho] - 676110827520*Ec^11*\[Rho] + 
    497991311360*Ec^12*\[Rho] - 328792801280*Ec^13*\[Rho] + 
    126922096640*Ec^14*\[Rho] + 16806051840*Ec^15*\[Rho] - 
    45704806400*Ec^16*\[Rho] + 22638755840*Ec^17*\[Rho] - 
    4810342400*Ec^18*\[Rho] - 106354498*\[Rho]^2 + 1760431648*Ec*\[Rho]^2 - 
    12793098976*Ec^2*\[Rho]^2 + 53774688512*Ec^3*\[Rho]^2 - 
    146705951456*Ec^4*\[Rho]^2 + 285692158976*Ec^5*\[Rho]^2 - 
    457284304512*Ec^6*\[Rho]^2 + 697287856128*Ec^7*\[Rho]^2 - 
    984907181568*Ec^8*\[Rho]^2 + 1097712041984*Ec^9*\[Rho]^2 - 
    891856099328*Ec^10*\[Rho]^2 + 594732449792*Ec^11*\[Rho]^2 - 
    404686643200*Ec^12*\[Rho]^2 + 217560383488*Ec^13*\[Rho]^2 - 
    24283807744*Ec^14*\[Rho]^2 - 46912241664*Ec^15*\[Rho]^2 + 
    26770145280*Ec^16*\[Rho]^2 - 6033506304*Ec^17*\[Rho]^2 + 
    196608000*Ec^18*\[Rho]^2 + 171238199*\[Rho]^3 - 2502679064*Ec*\[Rho]^3 + 
    15504365288*Ec^2*\[Rho]^3 - 52015173280*Ec^3*\[Rho]^3 + 
    98242003168*Ec^4*\[Rho]^3 - 91741614592*Ec^5*\[Rho]^3 + 
    12656392320*Ec^6*\[Rho]^3 + 16722766848*Ec^7*\[Rho]^3 + 
    89485409280*Ec^8*\[Rho]^3 - 169422088192*Ec^9*\[Rho]^3 + 
    61586667520*Ec^10*\[Rho]^3 + 129247059968*Ec^11*\[Rho]^3 - 
    238301667328*Ec^12*\[Rho]^3 + 219725824000*Ec^13*\[Rho]^3 - 
    116548599808*Ec^14*\[Rho]^3 + 30437277696*Ec^15*\[Rho]^3 - 
    3671261184*Ec^16*\[Rho]^3 - 29313905*\[Rho]^4 + 68287208*Ec*\[Rho]^4 + 
    2595864040*Ec^2*\[Rho]^4 - 24672610336*Ec^3*\[Rho]^4 + 
    106738768608*Ec^4*\[Rho]^4 - 271311244800*Ec^5*\[Rho]^4 + 
    428507042688*Ec^6*\[Rho]^4 - 405598479360*Ec^7*\[Rho]^4 + 
    193535023104*Ec^8*\[Rho]^4 - 49268836352*Ec^9*\[Rho]^4 + 
    169513318400*Ec^10*\[Rho]^4 - 411901288448*Ec^11*\[Rho]^4 + 
    511847505920*Ec^12*\[Rho]^4 - 403500171264*Ec^13*\[Rho]^4 + 
    212885471232*Ec^14*\[Rho]^4 - 70452510720*Ec^15*\[Rho]^4 + 
    10749542400*Ec^16*\[Rho]^4 - 108208864*\[Rho]^5 + 
    1857057064*Ec*\[Rho]^5 - 13946153368*Ec^2*\[Rho]^5 + 
    60693706080*Ec^3*\[Rho]^5 - 169821609216*Ec^4*\[Rho]^5 + 
    317775392256*Ec^5*\[Rho]^5 - 397800767616*Ec^6*\[Rho]^5 + 
    325328735232*Ec^7*\[Rho]^5 - 185064453120*Ec^8*\[Rho]^5 + 
    148016175104*Ec^9*\[Rho]^5 - 242401703936*Ec^10*\[Rho]^5 + 
    349967507456*Ec^11*\[Rho]^5 - 366291566592*Ec^12*\[Rho]^5 + 
    264199864320*Ec^13*\[Rho]^5 - 113909858304*Ec^14*\[Rho]^5 + 
    21666201600*Ec^15*\[Rho]^5 + 133106288*\[Rho]^6 - 
    2155124888*Ec*\[Rho]^6 + 15311948456*Ec^2*\[Rho]^6 - 
    63983039904*Ec^3*\[Rho]^6 + 175029234240*Ec^4*\[Rho]^6 - 
    328069496832*Ec^5*\[Rho]^6 + 433141763712*Ec^6*\[Rho]^6 - 
    425212161024*Ec^7*\[Rho]^6 + 357381405696*Ec^8*\[Rho]^6 - 
    303297218560*Ec^9*\[Rho]^6 + 247960717312*Ec^10*\[Rho]^6 - 
    172566618112*Ec^11*\[Rho]^6 + 101710823424*Ec^12*\[Rho]^6 - 
    47076212736*Ec^13*\[Rho]^6 + 11577753600*Ec^14*\[Rho]^6 - 
    105001802*\[Rho]^7 + 1613757032*Ec*\[Rho]^7 - 10766124824*Ec^2*\[Rho]^7 + 
    41635511008*Ec^3*\[Rho]^7 - 101910617984*Ec^4*\[Rho]^7 + 
    161779936640*Ec^5*\[Rho]^7 - 170805531904*Ec^6*\[Rho]^7 + 
    143439686144*Ec^7*\[Rho]^7 - 146375092736*Ec^8*\[Rho]^7 + 
    160197459968*Ec^9*\[Rho]^7 - 113523873792*Ec^10*\[Rho]^7 + 
    36969676800*Ec^11*\[Rho]^7 - 2344108032*Ec^12*\[Rho]^7 + 
    22047926*\[Rho]^8 - 248058776*Ec*\[Rho]^8 + 898747112*Ec^2*\[Rho]^8 + 
    467473120*Ec^3*\[Rho]^8 - 13877055808*Ec^4*\[Rho]^8 + 
    48225718144*Ec^5*\[Rho]^8 - 81031693312*Ec^6*\[Rho]^8 + 
    63302273536*Ec^7*\[Rho]^8 + 3810183680*Ec^8*\[Rho]^8 - 
    48588447744*Ec^9*\[Rho]^8 + 36135180288*Ec^10*\[Rho]^8 - 
    9639002112*Ec^11*\[Rho]^8 + 524697600*Ec^12*\[Rho]^8 + 
    22235330*\[Rho]^9 - 391485608*Ec*\[Rho]^9 + 3026161880*Ec^2*\[Rho]^9 - 
    13468082144*Ec^3*\[Rho]^9 + 38058300512*Ec^4*\[Rho]^9 - 
    70782642560*Ec^5*\[Rho]^9 + 86137740416*Ec^6*\[Rho]^9 - 
    64335649280*Ec^7*\[Rho]^9 + 22813964288*Ec^8*\[Rho]^9 + 
    3242582016*Ec^9*\[Rho]^9 - 5777694720*Ec^10*\[Rho]^9 + 
    1440153600*Ec^11*\[Rho]^9 - 13191086*\[Rho]^10 + 219522776*Ec*\[Rho]^10 - 
    1604382632*Ec^2*\[Rho]^10 + 6750059680*Ec^3*\[Rho]^10 - 
    18030722144*Ec^4*\[Rho]^10 + 31778978432*Ec^5*\[Rho]^10 - 
    37093754752*Ec^6*\[Rho]^10 + 27817240064*Ec^7*\[Rho]^10 - 
    12273443840*Ec^8*\[Rho]^10 + 2460581888*Ec^9*\[Rho]^10 + 
    3868947*\[Rho]^11 - 61903152*Ec*\[Rho]^11 + 433322064*Ec^2*\[Rho]^11 - 
    1737176256*Ec^3*\[Rho]^11 + 4385996640*Ec^4*\[Rho]^11 - 
    7217697024*Ec^5*\[Rho]^11 + 7729684224*Ec^6*\[Rho]^11 - 
    5195516928*Ec^7*\[Rho]^11 + 1998604032*Ec^8*\[Rho]^11 - 
    340992000*Ec^9*\[Rho]^11 - 301125*\[Rho]^12 + 4818000*Ec*\[Rho]^12 - 
    33726000*Ec^2*\[Rho]^12 + 134904000*Ec^3*\[Rho]^12 - 
    337260000*Ec^4*\[Rho]^12 + 539616000*Ec^5*\[Rho]^12 - 
    539616000*Ec^6*\[Rho]^12 + 308352000*Ec^7*\[Rho]^12 - 
    77088000*Ec^8*\[Rho]^12 + 5040*(1 - 2*Ec)^8*\[Rho]^3*
     (-5820 - 6548*\[Rho] + 2925*\[Rho]^2 + 1125*\[Rho]^3)*Log[1 - 2*Ec]^2 - 
    12*(-1 + 2*Ec)*\[Rho]*(276200 - 2448320*\[Rho] - 9880505*\[Rho]^2 + 
      16697303*\[Rho]^3 - 5238135*\[Rho]^4 + 1059345*\[Rho]^5 + 
      2761325*\[Rho]^6 - 4362835*\[Rho]^7 + 1488347*\[Rho]^8 - 
      352725*\[Rho]^9 + 65536000*Ec^14*(5 + 3*\[Rho]^2) + 
      2867200*Ec^13*(-500 + 100*\[Rho] + 67*\[Rho]^2 + 45*\[Rho]^3) - 
      57344*Ec^12*(-47500 + 17500*\[Rho] + 40045*\[Rho]^2 + 1203*\[Rho]^3) - 
      14336*Ec^11*(246600 - 59760*\[Rho] - 331455*\[Rho]^2 + 49453*\[Rho]^3 - 
        5535*\[Rho]^4 + 19725*\[Rho]^5) - 17920*Ec^9*
       (338200 + 165200*\[Rho] - 476707*\[Rho]^2 + 2377*\[Rho]^3 - 
        10617*\[Rho]^4 + 81495*\[Rho]^5) + 7168*Ec^10*
       (649400 + 148960*\[Rho] - 915545*\[Rho]^2 + 154539*\[Rho]^3 - 
        38745*\[Rho]^4 + 138075*\[Rho]^5) + 
      8960*Ec^8*(665640 + 326256*\[Rho] - 1114341*\[Rho]^2 - 
        184145*\[Rho]^3 + 93681*\[Rho]^4 + 167505*\[Rho]^5 + 
        37200*\[Rho]^6) + 128*Ec^7*(-31117200 - 10174080*\[Rho] + 
        85602660*\[Rho]^2 + 9404584*\[Rho]^3 - 13555290*\[Rho]^4 - 
        13393170*\[Rho]^5 - 11297825*\[Rho]^6 + 4362835*\[Rho]^7 - 
        1488347*\[Rho]^8 + 352725*\[Rho]^9) - 
      448*Ec^6*(-4066800 + 1248480*\[Rho] + 27324660*\[Rho]^2 - 
        6574536*\[Rho]^3 - 1537890*\[Rho]^4 - 4872570*\[Rho]^5 - 
        6089825*\[Rho]^6 + 4362835*\[Rho]^7 - 1488347*\[Rho]^8 + 
        352725*\[Rho]^9) - 560*Ec^4*(-401000 + 2429080*\[Rho] + 
        14067982*\[Rho]^2 - 12576026*\[Rho]^3 + 3252180*\[Rho]^4 - 
        2195520*\[Rho]^5 - 3464825*\[Rho]^6 + 4362835*\[Rho]^7 - 
        1488347*\[Rho]^8 + 352725*\[Rho]^9) + 
      280*Ec^3*(-292840 + 2446864*\[Rho] + 12447001*\[Rho]^2 - 
        13918503*\[Rho]^3 + 3988539*\[Rho]^4 - 1671645*\[Rho]^5 - 
        2978525*\[Rho]^6 + 4362835*\[Rho]^7 - 1488347*\[Rho]^8 + 
        352725*\[Rho]^9) - 84*Ec^2*(-276200 + 2448320*\[Rho] + 
        11393705*\[Rho]^2 - 14994823*\[Rho]^3 + 4477635*\[Rho]^4 - 
        1351845*\[Rho]^5 - 2761325*\[Rho]^6 + 4362835*\[Rho]^7 - 
        1488347*\[Rho]^8 + 352725*\[Rho]^9) + 
      14*Ec*(-276200 + 2448320*\[Rho] + 10578905*\[Rho]^2 - 
        15911543*\[Rho]^3 + 4887135*\[Rho]^4 - 1194345*\[Rho]^5 - 
        2761325*\[Rho]^6 + 4362835*\[Rho]^7 - 1488347*\[Rho]^8 + 
        352725*\[Rho]^9) + 224*Ec^5*(-2867000 + 6875400*\[Rho] + 
        52061610*\[Rho]^2 - 31836238*\[Rho]^3 + 5522580*\[Rho]^4 - 
        9161160*\[Rho]^5 - 13046475*\[Rho]^6 + 13088505*\[Rho]^7 - 
        4465041*\[Rho]^8 + 1058175*\[Rho]^9))*Log[\[Rho]] + 
    5040*(1 - 2*Ec)^8*\[Rho]^3*(-5820 - 6548*\[Rho] + 2925*\[Rho]^2 + 
      1125*\[Rho]^3)*Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
     (276200 - 2448320*\[Rho] - 9880505*\[Rho]^2 + 16697303*\[Rho]^3 - 
      5238135*\[Rho]^4 + 1059345*\[Rho]^5 + 2761325*\[Rho]^6 - 
      4362835*\[Rho]^7 + 1488347*\[Rho]^8 - 352725*\[Rho]^9 + 
      65536000*Ec^14*(5 + 3*\[Rho]^2) + 2867200*Ec^13*
       (-500 + 100*\[Rho] + 67*\[Rho]^2 + 45*\[Rho]^3) - 
      57344*Ec^12*(-47500 + 17500*\[Rho] + 40045*\[Rho]^2 + 1203*\[Rho]^3) - 
      14336*Ec^11*(246600 - 59760*\[Rho] - 331455*\[Rho]^2 + 49453*\[Rho]^3 - 
        5535*\[Rho]^4 + 19725*\[Rho]^5) - 17920*Ec^9*
       (338200 + 165200*\[Rho] - 476707*\[Rho]^2 + 2377*\[Rho]^3 - 
        10617*\[Rho]^4 + 81495*\[Rho]^5) + 7168*Ec^10*
       (649400 + 148960*\[Rho] - 915545*\[Rho]^2 + 154539*\[Rho]^3 - 
        38745*\[Rho]^4 + 138075*\[Rho]^5) + 
      8960*Ec^8*(665640 + 326256*\[Rho] - 1114341*\[Rho]^2 - 
        184145*\[Rho]^3 + 93681*\[Rho]^4 + 167505*\[Rho]^5 + 
        37200*\[Rho]^6) + 128*Ec^7*(-31117200 - 10174080*\[Rho] + 
        85602660*\[Rho]^2 + 9404584*\[Rho]^3 - 13555290*\[Rho]^4 - 
        13393170*\[Rho]^5 - 11297825*\[Rho]^6 + 4362835*\[Rho]^7 - 
        1488347*\[Rho]^8 + 352725*\[Rho]^9) - 
      448*Ec^6*(-4066800 + 1248480*\[Rho] + 27324660*\[Rho]^2 - 
        6574536*\[Rho]^3 - 1537890*\[Rho]^4 - 4872570*\[Rho]^5 - 
        6089825*\[Rho]^6 + 4362835*\[Rho]^7 - 1488347*\[Rho]^8 + 
        352725*\[Rho]^9) - 560*Ec^4*(-401000 + 2429080*\[Rho] + 
        14067982*\[Rho]^2 - 12576026*\[Rho]^3 + 3252180*\[Rho]^4 - 
        2195520*\[Rho]^5 - 3464825*\[Rho]^6 + 4362835*\[Rho]^7 - 
        1488347*\[Rho]^8 + 352725*\[Rho]^9) + 
      280*Ec^3*(-292840 + 2446864*\[Rho] + 12447001*\[Rho]^2 - 
        13918503*\[Rho]^3 + 3988539*\[Rho]^4 - 1671645*\[Rho]^5 - 
        2978525*\[Rho]^6 + 4362835*\[Rho]^7 - 1488347*\[Rho]^8 + 
        352725*\[Rho]^9) - 84*Ec^2*(-276200 + 2448320*\[Rho] + 
        11393705*\[Rho]^2 - 14994823*\[Rho]^3 + 4477635*\[Rho]^4 - 
        1351845*\[Rho]^5 - 2761325*\[Rho]^6 + 4362835*\[Rho]^7 - 
        1488347*\[Rho]^8 + 352725*\[Rho]^9) + 
      14*Ec*(-276200 + 2448320*\[Rho] + 10578905*\[Rho]^2 - 
        15911543*\[Rho]^3 + 4887135*\[Rho]^4 - 1194345*\[Rho]^5 - 
        2761325*\[Rho]^6 + 4362835*\[Rho]^7 - 1488347*\[Rho]^8 + 
        352725*\[Rho]^9) + 224*Ec^5*(-2867000 + 6875400*\[Rho] + 
        52061610*\[Rho]^2 - 31836238*\[Rho]^3 + 5522580*\[Rho]^4 - 
        9161160*\[Rho]^5 - 13046475*\[Rho]^6 + 13088505*\[Rho]^7 - 
        4465041*\[Rho]^8 + 1058175*\[Rho]^9) - 840*(-1 + 2*Ec)^7*\[Rho]^2*
       (-5820 - 6548*\[Rho] + 2925*\[Rho]^2 + 1125*\[Rho]^3)*Log[\[Rho]])))/
  (1008000*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m6*(234330 - 2850360*Ec + 14482200*Ec^2 - 43810880*Ec^3 + 119063040*Ec^4 - 
    380194560*Ec^5 + 1055126400*Ec^6 - 2013068800*Ec^7 + 2658355200*Ec^8 - 
    2977228800*Ec^9 + 3575162880*Ec^10 - 3811983360*Ec^11 + 
    2478899200*Ec^12 - 508231680*Ec^13 - 370114560*Ec^14 + 261488640*Ec^15 - 
    55705600*Ec^16 - 200246*\[Rho] + 272712*Ec*\[Rho] + 
    11417880*Ec^2*\[Rho] - 88935104*Ec^3*\[Rho] + 440506752*Ec^4*\[Rho] - 
    1874482944*Ec^5*\[Rho] + 6019623552*Ec^6*\[Rho] - 
    12655434240*Ec^7*\[Rho] + 15840101376*Ec^8*\[Rho] - 
    9517303808*Ec^9*\[Rho] - 1029691392*Ec^10*\[Rho] + 
    5369806848*Ec^11*\[Rho] - 3702947840*Ec^12*\[Rho] + 
    2051211264*Ec^13*\[Rho] - 1201569792*Ec^14*\[Rho] + 
    307888128*Ec^15*\[Rho] + 29491200*Ec^16*\[Rho] - 9924947*\[Rho]^2 + 
    134203404*Ec*\[Rho]^2 - 759222060*Ec^2*\[Rho]^2 + 
    2385004864*Ec^3*\[Rho]^2 - 4953505008*Ec^4*\[Rho]^2 + 
    8797608768*Ec^5*\[Rho]^2 - 15974456256*Ec^6*\[Rho]^2 + 
    24364277760*Ec^7*\[Rho]^2 - 24152422656*Ec^8*\[Rho]^2 + 
    13665313792*Ec^9*\[Rho]^2 - 5222458368*Ec^10*\[Rho]^2 + 
    3268755456*Ec^11*\[Rho]^2 - 1766543360*Ec^12*\[Rho]^2 + 
    57655296*Ec^13*\[Rho]^2 + 171491328*Ec^14*\[Rho]^2 + 12394325*\[Rho]^3 - 
    104578644*Ec*\[Rho]^3 + 209267124*Ec^2*\[Rho]^3 + 
    684481600*Ec^3*\[Rho]^3 - 3997214960*Ec^4*\[Rho]^3 + 
    7397563200*Ec^5*\[Rho]^3 - 5255913664*Ec^6*\[Rho]^3 - 
    771767296*Ec^7*\[Rho]^3 + 2625212160*Ec^8*\[Rho]^3 - 
    1580805120*Ec^9*\[Rho]^3 + 4136074240*Ec^10*\[Rho]^3 - 
    7277838336*Ec^11*\[Rho]^3 + 5873381376*Ec^12*\[Rho]^3 - 
    2354135040*Ec^13*\[Rho]^3 + 391495680*Ec^14*\[Rho]^3 + 7297672*\[Rho]^4 - 
    158321064*Ec*\[Rho]^4 + 1192209720*Ec^2*\[Rho]^4 - 
    4519630944*Ec^3*\[Rho]^4 + 9700052832*Ec^4*\[Rho]^4 - 
    12016038144*Ec^5*\[Rho]^4 + 8234229504*Ec^6*\[Rho]^4 - 
    3388898304*Ec^7*\[Rho]^4 + 2107527168*Ec^8*\[Rho]^4 - 
    347162624*Ec^9*\[Rho]^4 - 3656386560*Ec^10*\[Rho]^4 + 
    5089271808*Ec^11*\[Rho]^4 - 2966249472*Ec^12*\[Rho]^4 + 
    684195840*Ec^13*\[Rho]^4 - 8508584*\[Rho]^5 + 103506648*Ec*\[Rho]^5 - 
    494203080*Ec^2*\[Rho]^5 + 1068523680*Ec^3*\[Rho]^5 - 
    581841120*Ec^4*\[Rho]^5 - 1736792064*Ec^5*\[Rho]^5 + 
    3338834688*Ec^6*\[Rho]^5 - 2325012480*Ec^7*\[Rho]^5 + 
    1306583040*Ec^8*\[Rho]^5 - 1358551040*Ec^9*\[Rho]^5 + 
    1321334784*Ec^10*\[Rho]^5 - 909877248*Ec^11*\[Rho]^5 + 
    322560000*Ec^12*\[Rho]^5 - 5140534*\[Rho]^6 + 69393408*Ec*\[Rho]^6 - 
    393209040*Ec^2*\[Rho]^6 + 1281853664*Ec^3*\[Rho]^6 - 
    2518420352*Ec^4*\[Rho]^6 + 2782085376*Ec^5*\[Rho]^6 - 
    1748656896*Ec^6*\[Rho]^6 + 1228111360*Ec^7*\[Rho]^6 - 
    1098091008*Ec^8*\[Rho]^6 + 445046784*Ec^9*\[Rho]^6 + 
    33890304*Ec^10*\[Rho]^6 + 3443722*\[Rho]^7 - 35299584*Ec*\[Rho]^7 + 
    140347440*Ec^2*\[Rho]^7 - 245261344*Ec^3*\[Rho]^7 + 
    92666688*Ec^4*\[Rho]^7 + 241982976*Ec^5*\[Rho]^7 - 
    170807552*Ec^6*\[Rho]^7 - 262848000*Ec^7*\[Rho]^7 + 
    339644928*Ec^8*\[Rho]^7 - 91447296*Ec^9*\[Rho]^7 - 
    2580480*Ec^10*\[Rho]^7 + 819550*\[Rho]^8 - 11710656*Ec*\[Rho]^8 + 
    69809616*Ec^2*\[Rho]^8 - 224591200*Ec^3*\[Rho]^8 + 
    421575840*Ec^4*\[Rho]^8 - 460321920*Ec^5*\[Rho]^8 + 
    256183552*Ec^6*\[Rho]^8 - 18542592*Ec^7*\[Rho]^8 - 
    50688000*Ec^8*\[Rho]^8 + 17326080*Ec^9*\[Rho]^8 - 564322*\[Rho]^9 + 
    7172544*Ec*\[Rho]^9 - 38266800*Ec^2*\[Rho]^9 + 110587424*Ec^3*\[Rho]^9 - 
    187332512*Ec^4*\[Rho]^9 + 188680320*Ec^5*\[Rho]^9 - 
    107851776*Ec^6*\[Rho]^9 + 27971584*Ec^7*\[Rho]^9 + 160329*\[Rho]^10 - 
    1923948*Ec*\[Rho]^10 + 9619740*Ec^2*\[Rho]^10 - 25779360*Ec^3*\[Rho]^10 + 
    39737520*Ec^4*\[Rho]^10 - 35241408*Ec^5*\[Rho]^10 + 
    16954176*Ec^6*\[Rho]^10 - 3594240*Ec^7*\[Rho]^10 - 11295*\[Rho]^11 + 
    135540*Ec*\[Rho]^11 - 677700*Ec^2*\[Rho]^11 + 1807200*Ec^3*\[Rho]^11 - 
    2710800*Ec^4*\[Rho]^11 + 2168640*Ec^5*\[Rho]^11 - 722880*Ec^6*\[Rho]^11 + 
    5040*(1 - 2*Ec)^6*\[Rho]^2*(120 - 2416*\[Rho] - 1185*\[Rho]^2 + 
      1575*\[Rho]^3)*Log[1 - 2*Ec]^2 - 12*(-1 + 2*Ec)*
     (1600 + 6553600*Ec^12 + 88760*\[Rho] - 629335*\[Rho]^2 - 
      1839719*\[Rho]^3 + 2947875*\[Rho]^4 - 58485*\[Rho]^5 - 
      321125*\[Rho]^6 - 251045*\[Rho]^7 + 78169*\[Rho]^8 - 16695*\[Rho]^9 - 
      102400*Ec^11*(216 - 56*\[Rho] - 119*\[Rho]^2 + 63*\[Rho]^3) - 
      2048*Ec^10*(-15000 + 7000*\[Rho] + 18235*\[Rho]^2 + 6237*\[Rho]^3) - 
      2560*Ec^9*(9360 + 12712*\[Rho] - 9485*\[Rho]^2 - 32165*\[Rho]^3 - 
        567*\[Rho]^4 + 3717*\[Rho]^5) - 2560*Ec^7*(3580 + 89460*\[Rho] - 
        17010*\[Rho]^2 - 98287*\[Rho]^3 + 22680*\[Rho]^4 + 9765*\[Rho]^5) + 
      1280*Ec^8*(11120 + 121464*\[Rho] - 5649*\[Rho]^2 - 142793*\[Rho]^3 + 
        22365*\[Rho]^4 + 18585*\[Rho]^5) + 8960*Ec^6*(620 + 19200*\[Rho] - 
        7380*\[Rho]^2 - 31227*\[Rho]^3 + 1578*\[Rho]^4 + 5745*\[Rho]^5 + 
        540*\[Rho]^6) + 32*Ec^5*(-71600 - 2321760*\[Rho] + 1706880*\[Rho]^2 + 
        11262048*\[Rho]^3 - 578970*\[Rho]^4 - 4443390*\[Rho]^5 - 
        176575*\[Rho]^6 + 251045*\[Rho]^7 - 78169*\[Rho]^8 + 
        16695*\[Rho]^9) - 80*Ec^4*(-7760 - 284592*\[Rho] + 649320*\[Rho]^2 + 
        5029416*\[Rho]^3 - 1616202*\[Rho]^4 - 2014110*\[Rho]^5 + 
        125825*\[Rho]^6 + 251045*\[Rho]^7 - 78169*\[Rho]^8 + 
        16695*\[Rho]^9) + 80*Ec^3*(-2160 - 106512*\[Rho] + 566727*\[Rho]^2 + 
        3500119*\[Rho]^3 - 2158737*\[Rho]^4 - 1055985*\[Rho]^5 + 
        270725*\[Rho]^6 + 251045*\[Rho]^7 - 78169*\[Rho]^8 + 
        16695*\[Rho]^9) - 40*Ec^2*(-1600 - 88760*\[Rho] + 583975*\[Rho]^2 + 
        2752967*\[Rho]^3 - 2499945*\[Rho]^4 - 536865*\[Rho]^5 + 
        321125*\[Rho]^6 + 251045*\[Rho]^7 - 78169*\[Rho]^8 + 
        16695*\[Rho]^9) + 10*Ec*(-1600 - 88760*\[Rho] + 609175*\[Rho]^2 + 
        2245607*\[Rho]^3 - 2748795*\[Rho]^4 - 206115*\[Rho]^5 + 
        321125*\[Rho]^6 + 251045*\[Rho]^7 - 78169*\[Rho]^8 + 16695*\[Rho]^9))*
     Log[\[Rho]] + 5040*(1 - 2*Ec)^6*\[Rho]^2*(120 - 2416*\[Rho] - 
      1185*\[Rho]^2 + 1575*\[Rho]^3)*Log[\[Rho]]^2 + 
    12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(1600 + 6553600*Ec^12 + 88760*\[Rho] - 
      629335*\[Rho]^2 - 1839719*\[Rho]^3 + 2947875*\[Rho]^4 - 
      58485*\[Rho]^5 - 321125*\[Rho]^6 - 251045*\[Rho]^7 + 78169*\[Rho]^8 - 
      16695*\[Rho]^9 - 102400*Ec^11*(216 - 56*\[Rho] - 119*\[Rho]^2 + 
        63*\[Rho]^3) - 2048*Ec^10*(-15000 + 7000*\[Rho] + 18235*\[Rho]^2 + 
        6237*\[Rho]^3) - 2560*Ec^9*(9360 + 12712*\[Rho] - 9485*\[Rho]^2 - 
        32165*\[Rho]^3 - 567*\[Rho]^4 + 3717*\[Rho]^5) - 
      2560*Ec^7*(3580 + 89460*\[Rho] - 17010*\[Rho]^2 - 98287*\[Rho]^3 + 
        22680*\[Rho]^4 + 9765*\[Rho]^5) + 1280*Ec^8*(11120 + 121464*\[Rho] - 
        5649*\[Rho]^2 - 142793*\[Rho]^3 + 22365*\[Rho]^4 + 18585*\[Rho]^5) + 
      8960*Ec^6*(620 + 19200*\[Rho] - 7380*\[Rho]^2 - 31227*\[Rho]^3 + 
        1578*\[Rho]^4 + 5745*\[Rho]^5 + 540*\[Rho]^6) + 
      32*Ec^5*(-71600 - 2321760*\[Rho] + 1706880*\[Rho]^2 + 
        11262048*\[Rho]^3 - 578970*\[Rho]^4 - 4443390*\[Rho]^5 - 
        176575*\[Rho]^6 + 251045*\[Rho]^7 - 78169*\[Rho]^8 + 
        16695*\[Rho]^9) - 80*Ec^4*(-7760 - 284592*\[Rho] + 649320*\[Rho]^2 + 
        5029416*\[Rho]^3 - 1616202*\[Rho]^4 - 2014110*\[Rho]^5 + 
        125825*\[Rho]^6 + 251045*\[Rho]^7 - 78169*\[Rho]^8 + 
        16695*\[Rho]^9) + 80*Ec^3*(-2160 - 106512*\[Rho] + 566727*\[Rho]^2 + 
        3500119*\[Rho]^3 - 2158737*\[Rho]^4 - 1055985*\[Rho]^5 + 
        270725*\[Rho]^6 + 251045*\[Rho]^7 - 78169*\[Rho]^8 + 
        16695*\[Rho]^9) - 40*Ec^2*(-1600 - 88760*\[Rho] + 583975*\[Rho]^2 + 
        2752967*\[Rho]^3 - 2499945*\[Rho]^4 - 536865*\[Rho]^5 + 
        321125*\[Rho]^6 + 251045*\[Rho]^7 - 78169*\[Rho]^8 + 
        16695*\[Rho]^9) + 10*Ec*(-1600 - 88760*\[Rho] + 609175*\[Rho]^2 + 
        2245607*\[Rho]^3 - 2748795*\[Rho]^4 - 206115*\[Rho]^5 + 
        321125*\[Rho]^6 + 251045*\[Rho]^7 - 78169*\[Rho]^8 + 
        16695*\[Rho]^9) - 840*(-1 + 2*Ec)^5*\[Rho]^2*(120 - 2416*\[Rho] - 
        1185*\[Rho]^2 + 1575*\[Rho]^3)*Log[\[Rho]])))/
  (201600*(1 - 2*Ec)^2*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r8*(278478 - 3978372*Ec + 24427992*Ec^2 - 87467728*Ec^3 + 231944960*Ec^4 - 
    615937536*Ec^5 + 1688807040*Ec^6 - 3676252928*Ec^7 + 5202138112*Ec^8 - 
    3733248000*Ec^9 - 701110272*Ec^10 + 4117254144*Ec^11 - 3409641472*Ec^12 + 
    167641088*Ec^13 + 2188738560*Ec^14 - 2352807936*Ec^15 + 
    1258160128*Ec^16 - 300154880*Ec^17 - 3255826*\[Rho] + 
    45836924*Ec*\[Rho] - 276809064*Ec^2*\[Rho] + 942017840*Ec^3*\[Rho] - 
    2057567872*Ec^4*\[Rho] + 3438204672*Ec^5*\[Rho] - 
    5715890304*Ec^6*\[Rho] + 9357463296*Ec^7*\[Rho] - 
    10151239680*Ec^8*\[Rho] + 888700928*Ec^9*\[Rho] + 
    16498632704*Ec^10*\[Rho] - 28097359872*Ec^11*\[Rho] + 
    24391614464*Ec^12*\[Rho] - 11532697600*Ec^13*\[Rho] + 
    1541701632*Ec^14*\[Rho] + 1324941312*Ec^15*\[Rho] - 
    659423232*Ec^16*\[Rho] + 58982400*Ec^17*\[Rho] + 5479871*\[Rho]^2 - 
    65670682*Ec*\[Rho]^2 + 316449588*Ec^2*\[Rho]^2 - 
    789867448*Ec^3*\[Rho]^2 + 1341930608*Ec^4*\[Rho]^2 - 
    3440200992*Ec^5*\[Rho]^2 + 11721857088*Ec^6*\[Rho]^2 - 
    26750489472*Ec^7*\[Rho]^2 + 35380131072*Ec^8*\[Rho]^2 - 
    24360566272*Ec^9*\[Rho]^2 + 4013505536*Ec^10*\[Rho]^2 + 
    5203433472*Ec^11*\[Rho]^2 - 1932832768*Ec^12*\[Rho]^2 - 
    2628739072*Ec^13*\[Rho]^2 + 3094659072*Ec^14*\[Rho]^2 - 
    1126858752*Ec^15*\[Rho]^2 + 6147559*\[Rho]^3 - 116615114*Ec*\[Rho]^3 + 
    909261780*Ec^2*\[Rho]^3 - 3852124024*Ec^3*\[Rho]^3 + 
    9626013040*Ec^4*\[Rho]^3 - 13717938976*Ec^5*\[Rho]^3 + 
    8147726656*Ec^6*\[Rho]^3 + 4159882880*Ec^7*\[Rho]^3 - 
    8105364224*Ec^8*\[Rho]^3 + 5625930240*Ec^9*\[Rho]^3 - 
    16287007744*Ec^10*\[Rho]^3 + 35428112384*Ec^11*\[Rho]^3 - 
    40900177920*Ec^12*\[Rho]^3 + 29166772224*Ec^13*\[Rho]^3 - 
    12266127360*Ec^14*\[Rho]^3 + 2163179520*Ec^15*\[Rho]^3 - 
    19177144*\[Rho]^4 + 290260376*Ec*\[Rho]^4 - 1884650376*Ec^2*\[Rho]^4 + 
    6921336912*Ec^3*\[Rho]^4 - 15556285920*Ec^4*\[Rho]^4 + 
    21314427456*Ec^5*\[Rho]^4 - 17858072064*Ec^6*\[Rho]^4 + 
    13592162304*Ec^7*\[Rho]^4 - 15237454848*Ec^8*\[Rho]^4 + 
    5952020480*Ec^9*\[Rho]^4 + 18923792384*Ec^10*\[Rho]^4 - 
    36130246656*Ec^11*\[Rho]^4 + 32474996736*Ec^12*\[Rho]^4 - 
    16516104192*Ec^13*\[Rho]^4 + 3660840960*Ec^14*\[Rho]^4 + 
    2143064*\[Rho]^5 - 7879816*Ec*\[Rho]^5 - 139334664*Ec^2*\[Rho]^5 + 
    1529953488*Ec^3*\[Rho]^5 - 7466998560*Ec^4*\[Rho]^5 + 
    19698904512*Ec^5*\[Rho]^5 - 27378645504*Ec^6*\[Rho]^5 + 
    17842040832*Ec^7*\[Rho]^5 - 4825476096*Ec^8*\[Rho]^5 + 
    5644943360*Ec^9*\[Rho]^5 - 11651799040*Ec^10*\[Rho]^5 + 
    10969362432*Ec^11*\[Rho]^5 - 6057074688*Ec^12*\[Rho]^5 + 
    1711718400*Ec^13*\[Rho]^5 + 19237246*\[Rho]^6 - 286100444*Ec*\[Rho]^6 + 
    1834055664*Ec^2*\[Rho]^6 - 6804647360*Ec^3*\[Rho]^6 + 
    16028272512*Ec^4*\[Rho]^6 - 23186961280*Ec^5*\[Rho]^6 + 
    18741950976*Ec^6*\[Rho]^6 - 7533019648*Ec^7*\[Rho]^6 + 
    2212313600*Ec^8*\[Rho]^6 - 2140744704*Ec^9*\[Rho]^6 + 
    785412096*Ec^10*\[Rho]^6 + 269574144*Ec^11*\[Rho]^6 - 11560546*\[Rho]^7 + 
    153436772*Ec*\[Rho]^7 - 861744528*Ec^2*\[Rho]^7 + 
    2622774208*Ec^3*\[Rho]^7 - 4584363968*Ec^4*\[Rho]^7 + 
    4526300160*Ec^5*\[Rho]^7 - 2449429504*Ec^6*\[Rho]^7 + 
    1178733056*Ec^7*\[Rho]^7 - 1216713216*Ec^8*\[Rho]^7 + 
    693943296*Ec^9*\[Rho]^7 - 8810496*Ec^10*\[Rho]^7 - 
    47308800*Ec^11*\[Rho]^7 + 890666*\[Rho]^8 - 11173876*Ec*\[Rho]^8 + 
    57975120*Ec^2*\[Rho]^8 - 163163456*Ec^3*\[Rho]^8 + 
    284374240*Ec^4*\[Rho]^8 - 346917312*Ec^5*\[Rho]^8 + 
    359551232*Ec^6*\[Rho]^8 - 379340800*Ec^7*\[Rho]^8 + 
    347738112*Ec^8*\[Rho]^8 - 207052800*Ec^9*\[Rho]^8 + 
    58736640*Ec^10*\[Rho]^8 - 41606*\[Rho]^9 - 100436*Ec*\[Rho]^9 + 
    5383056*Ec^2*\[Rho]^9 - 35878592*Ec^3*\[Rho]^9 + 
    112640160*Ec^4*\[Rho]^9 - 205023808*Ec^5*\[Rho]^9 + 
    230395392*Ec^6*\[Rho]^9 - 150042112*Ec^7*\[Rho]^9 + 
    43556864*Ec^8*\[Rho]^9 - 155517*\[Rho]^10 + 2177238*Ec*\[Rho]^10 - 
    13063428*Ec^2*\[Rho]^10 + 43638840*Ec^3*\[Rho]^10 - 
    88399920*Ec^4*\[Rho]^10 + 112316064*Ec^5*\[Rho]^10 - 
    90280896*Ec^6*\[Rho]^10 + 44274816*Ec^7*\[Rho]^10 - 
    10813440*Ec^8*\[Rho]^10 + 13755*\[Rho]^11 - 192570*Ec*\[Rho]^11 + 
    1155420*Ec^2*\[Rho]^11 - 3851400*Ec^3*\[Rho]^11 + 
    7702800*Ec^4*\[Rho]^11 - 9243360*Ec^5*\[Rho]^11 + 
    6162240*Ec^6*\[Rho]^11 - 1760640*Ec^7*\[Rho]^11 + 
    5040*(-1 + 2*Ec)^7*\[Rho]^2*(12 + 212*\[Rho] - 465*\[Rho]^2 + 
      1575*\[Rho]^3)*Log[1 - 2*Ec]^2 + 12*(-1 + 2*Ec)*
     (-3320 + 6553600*Ec^13 + 10640*\[Rho] + 460313*\[Rho]^2 - 
      1272887*\[Rho]^3 + 907515*\[Rho]^4 + 921795*\[Rho]^5 - 
      699125*\[Rho]^6 - 350453*\[Rho]^7 + 53977*\[Rho]^8 - 28455*\[Rho]^9 + 
      40960*Ec^12*(-620 + 140*\[Rho] - 1603*\[Rho]^2 + 315*\[Rho]^3) - 
      24576*Ec^11*(-1700 + 700*\[Rho] - 8631*\[Rho]^2 + 2919*\[Rho]^3) - 
      5120*Ec^9*(-7136 - 5152*\[Rho] - 33691*\[Rho]^2 - 37331*\[Rho]^3 + 
        315*\[Rho]^4 + 30807*\[Rho]^5) + 1024*Ec^10*(-40920 + 10080*\[Rho] - 
        264747*\[Rho]^2 + 65513*\[Rho]^3 - 20475*\[Rho]^4 + 51345*\[Rho]^5) + 
      3840*Ec^8*(-8776 - 15120*\[Rho] - 19495*\[Rho]^2 - 131131*\[Rho]^3 + 
        38535*\[Rho]^4 + 51975*\[Rho]^5) - 5120*Ec^7*(-5130 - 10500*\[Rho] - 
        11109*\[Rho]^2 - 102200*\[Rho]^3 + 43869*\[Rho]^4 + 43890*\[Rho]^5 + 
        10080*\[Rho]^6) - 64*Ec^6*(220320 + 431760*\[Rho] + 303324*\[Rho]^2 + 
        5911584*\[Rho]^3 - 1631070*\[Rho]^4 - 7149870*\[Rho]^5 - 
        1642375*\[Rho]^6 + 350453*\[Rho]^7 - 53977*\[Rho]^8 + 
        28455*\[Rho]^9) + 192*Ec^5*(26840 + 35280*\[Rho] - 342496*\[Rho]^2 + 
        1695344*\[Rho]^3 - 314790*\[Rho]^4 - 3749970*\[Rho]^5 - 
        168175*\[Rho]^6 + 350453*\[Rho]^7 - 53977*\[Rho]^8 + 
        28455*\[Rho]^9) + 160*Ec^3*(3712 - 9940*\[Rho] - 462553*\[Rho]^2 + 
        1186311*\[Rho]^3 - 664713*\[Rho]^4 - 1828785*\[Rho]^5 + 
        625625*\[Rho]^6 + 350453*\[Rho]^7 - 53977*\[Rho]^8 + 
        28455*\[Rho]^9) - 60*Ec^2*(3320 - 10640*\[Rho] - 464009*\[Rho]^2 + 
        1207591*\[Rho]^3 - 764295*\[Rho]^4 - 1406895*\[Rho]^5 + 
        699125*\[Rho]^6 + 350453*\[Rho]^7 - 53977*\[Rho]^8 + 
        28455*\[Rho]^9) + 12*Ec*(3320 - 10640*\[Rho] - 461993*\[Rho]^2 + 
        1243207*\[Rho]^3 - 842415*\[Rho]^4 - 1142295*\[Rho]^5 + 
        699125*\[Rho]^6 + 350453*\[Rho]^7 - 53977*\[Rho]^8 + 
        28455*\[Rho]^9) - 80*Ec^4*(20152 - 12936*\[Rho] - 1329846*\[Rho]^2 + 
        3717434*\[Rho]^3 - 1486968*\[Rho]^4 - 7637700*\[Rho]^5 + 
        1083075*\[Rho]^6 + 1051359*\[Rho]^7 - 161931*\[Rho]^8 + 
        85365*\[Rho]^9))*Log[\[Rho]] + 5040*(-1 + 2*Ec)^7*\[Rho]^2*
     (12 + 212*\[Rho] - 465*\[Rho]^2 + 1575*\[Rho]^3)*Log[\[Rho]]^2 - 
    12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-3320 + 6553600*Ec^13 + 10640*\[Rho] + 
      460313*\[Rho]^2 - 1272887*\[Rho]^3 + 907515*\[Rho]^4 + 
      921795*\[Rho]^5 - 699125*\[Rho]^6 - 350453*\[Rho]^7 + 53977*\[Rho]^8 - 
      28455*\[Rho]^9 + 40960*Ec^12*(-620 + 140*\[Rho] - 1603*\[Rho]^2 + 
        315*\[Rho]^3) - 24576*Ec^11*(-1700 + 700*\[Rho] - 8631*\[Rho]^2 + 
        2919*\[Rho]^3) - 5120*Ec^9*(-7136 - 5152*\[Rho] - 33691*\[Rho]^2 - 
        37331*\[Rho]^3 + 315*\[Rho]^4 + 30807*\[Rho]^5) + 
      1024*Ec^10*(-40920 + 10080*\[Rho] - 264747*\[Rho]^2 + 65513*\[Rho]^3 - 
        20475*\[Rho]^4 + 51345*\[Rho]^5) + 3840*Ec^8*(-8776 - 15120*\[Rho] - 
        19495*\[Rho]^2 - 131131*\[Rho]^3 + 38535*\[Rho]^4 + 51975*\[Rho]^5) - 
      5120*Ec^7*(-5130 - 10500*\[Rho] - 11109*\[Rho]^2 - 102200*\[Rho]^3 + 
        43869*\[Rho]^4 + 43890*\[Rho]^5 + 10080*\[Rho]^6) - 
      64*Ec^6*(220320 + 431760*\[Rho] + 303324*\[Rho]^2 + 5911584*\[Rho]^3 - 
        1631070*\[Rho]^4 - 7149870*\[Rho]^5 - 1642375*\[Rho]^6 + 
        350453*\[Rho]^7 - 53977*\[Rho]^8 + 28455*\[Rho]^9) + 
      192*Ec^5*(26840 + 35280*\[Rho] - 342496*\[Rho]^2 + 1695344*\[Rho]^3 - 
        314790*\[Rho]^4 - 3749970*\[Rho]^5 - 168175*\[Rho]^6 + 
        350453*\[Rho]^7 - 53977*\[Rho]^8 + 28455*\[Rho]^9) + 
      160*Ec^3*(3712 - 9940*\[Rho] - 462553*\[Rho]^2 + 1186311*\[Rho]^3 - 
        664713*\[Rho]^4 - 1828785*\[Rho]^5 + 625625*\[Rho]^6 + 
        350453*\[Rho]^7 - 53977*\[Rho]^8 + 28455*\[Rho]^9) - 
      60*Ec^2*(3320 - 10640*\[Rho] - 464009*\[Rho]^2 + 1207591*\[Rho]^3 - 
        764295*\[Rho]^4 - 1406895*\[Rho]^5 + 699125*\[Rho]^6 + 
        350453*\[Rho]^7 - 53977*\[Rho]^8 + 28455*\[Rho]^9) + 
      12*Ec*(3320 - 10640*\[Rho] - 461993*\[Rho]^2 + 1243207*\[Rho]^3 - 
        842415*\[Rho]^4 - 1142295*\[Rho]^5 + 699125*\[Rho]^6 + 
        350453*\[Rho]^7 - 53977*\[Rho]^8 + 28455*\[Rho]^9) - 
      80*Ec^4*(20152 - 12936*\[Rho] - 1329846*\[Rho]^2 + 3717434*\[Rho]^3 - 
        1486968*\[Rho]^4 - 7637700*\[Rho]^5 + 1083075*\[Rho]^6 + 
        1051359*\[Rho]^7 - 161931*\[Rho]^8 + 85365*\[Rho]^9) + 
      840*(1 - 2*Ec)^6*\[Rho]^2*(12 + 212*\[Rho] - 465*\[Rho]^2 + 
        1575*\[Rho]^3)*Log[\[Rho]])))/(201600*(-1 + 2*Ec)^3*mb^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r1*(2018970 - 35533920*Ec + 274580640*Ec^2 - 1249847680*Ec^3 + 
    3982217440*Ec^4 - 10899911680*Ec^5 + 29840872320*Ec^6 - 
    74990028800*Ec^7 + 145082478080*Ec^8 - 191198167040*Ec^9 + 
    146962974720*Ec^10 - 22955458560*Ec^11 - 83797073920*Ec^12 + 
    109265551360*Ec^13 - 83962593280*Ec^14 + 58597048320*Ec^15 - 
    41300787200*Ec^16 + 21883781120*Ec^17 - 5518131200*Ec^18 - 
    16615174*\[Rho] + 291257824*Ec*\[Rho] - 2242125088*Ec^2*\[Rho] + 
    9960467456*Ec^3*\[Rho] - 28303053728*Ec^4*\[Rho] + 
    54410943488*Ec^5*\[Rho] - 75108521856*Ec^6*\[Rho] + 
    83447844864*Ec^7*\[Rho] - 88086710784*Ec^8*\[Rho] + 
    95563169792*Ec^9*\[Rho] - 106514008064*Ec^10*\[Rho] + 
    117184004096*Ec^11*\[Rho] - 90997350400*Ec^12*\[Rho] - 
    3027501056*Ec^13*\[Rho] + 104073494528*Ec^14*\[Rho] - 
    123844165632*Ec^15*\[Rho] + 71187824640*Ec^16*\[Rho] - 
    18666749952*Ec^17*\[Rho] + 589824000*Ec^18*\[Rho] - 31863163*\[Rho]^2 + 
    591902968*Ec*\[Rho]^2 - 4885941256*Ec^2*\[Rho]^2 + 
    23655769760*Ec^3*\[Rho]^2 - 75566040416*Ec^4*\[Rho]^2 + 
    173568495104*Ec^5*\[Rho]^2 - 314878170240*Ec^6*\[Rho]^2 + 
    489982669824*Ec^7*\[Rho]^2 - 651242818560*Ec^8*\[Rho]^2 + 
    674586773504*Ec^9*\[Rho]^2 - 524430448640*Ec^10*\[Rho]^2 + 
    417527619584*Ec^11*\[Rho]^2 - 503604158464*Ec^12*\[Rho]^2 + 
    566778265600*Ec^13*\[Rho]^2 - 412234645504*Ec^14*\[Rho]^2 + 
    176584654848*Ec^15*\[Rho]^2 - 36824481792*Ec^16*\[Rho]^2 + 
    73314685*\[Rho]^3 - 1126201096*Ec*\[Rho]^3 + 7473980920*Ec^2*\[Rho]^3 - 
    28294147168*Ec^3*\[Rho]^3 + 71136143904*Ec^4*\[Rho]^3 - 
    143455603200*Ec^5*\[Rho]^3 + 277318345344*Ec^6*\[Rho]^3 - 
    484346311680*Ec^7*\[Rho]^3 + 638689277952*Ec^8*\[Rho]^3 - 
    644206155776*Ec^9*\[Rho]^3 + 763828889600*Ec^10*\[Rho]^3 - 
    1229407821824*Ec^11*\[Rho]^3 + 1621967298560*Ec^12*\[Rho]^3 - 
    1425113874432*Ec^13*\[Rho]^3 + 806705135616*Ec^14*\[Rho]^3 - 
    270379253760*Ec^15*\[Rho]^3 + 38618726400*Ec^16*\[Rho]^3 - 
    25958632*\[Rho]^4 + 264745432*Ec*\[Rho]^4 - 695348584*Ec^2*\[Rho]^4 - 
    830964960*Ec^3*\[Rho]^4 + 2439652992*Ec^4*\[Rho]^4 + 
    27198140928*Ec^5*\[Rho]^4 - 133063771008*Ec^6*\[Rho]^4 + 
    267484578816*Ec^7*\[Rho]^4 - 320488412160*Ec^8*\[Rho]^4 + 
    394615703552*Ec^9*\[Rho]^4 - 727951443968*Ec^10*\[Rho]^4 + 
    1176468758528*Ec^11*\[Rho]^4 - 1294278967296*Ec^12*\[Rho]^4 + 
    935042088960*Ec^13*\[Rho]^4 - 402939543552*Ec^14*\[Rho]^4 + 
    76244582400*Ec^15*\[Rho]^4 + 163206344*\[Rho]^5 - 
    2725223144*Ec*\[Rho]^5 + 20146695128*Ec^2*\[Rho]^5 - 
    91623161952*Ec^3*\[Rho]^5 + 283917789120*Ec^4*\[Rho]^5 - 
    614903202816*Ec^5*\[Rho]^5 + 935381494656*Ec^6*\[Rho]^5 - 
    1021486298112*Ec^7*\[Rho]^5 + 895262850048*Ec^8*\[Rho]^5 - 
    789166766080*Ec^9*\[Rho]^5 + 716959430656*Ec^10*\[Rho]^5 - 
    556050374656*Ec^11*\[Rho]^5 + 346406387712*Ec^12*\[Rho]^5 - 
    163331309568*Ec^13*\[Rho]^5 + 40238284800*Ec^14*\[Rho]^5 - 
    291481526*\[Rho]^6 + 4564949816*Ec*\[Rho]^6 - 31164611912*Ec^2*\[Rho]^6 + 
    124513820704*Ec^3*\[Rho]^6 - 316354932992*Ec^4*\[Rho]^6 + 
    525429537920*Ec^5*\[Rho]^6 - 584195460352*Ec^6*\[Rho]^6 + 
    499161001472*Ec^7*\[Rho]^6 - 479168173568*Ec^8*\[Rho]^6 + 
    506353885184*Ec^9*\[Rho]^6 - 362116048896*Ec^10*\[Rho]^6 + 
    121575014400*Ec^11*\[Rho]^6 - 8694153216*Ec^12*\[Rho]^6 + 
    103594538*\[Rho]^7 - 1353458888*Ec*\[Rho]^7 + 7041782456*Ec^2*\[Rho]^7 - 
    16388831840*Ec^3*\[Rho]^7 + 4714412096*Ec^4*\[Rho]^7 + 
    64219641472*Ec^5*\[Rho]^7 - 146944838656*Ec^6*\[Rho]^7 + 
    105590752768*Ec^7*\[Rho]^7 + 73599434240*Ec^8*\[Rho]^7 - 
    188657590272*Ec^9*\[Rho]^7 + 132168812544*Ec^10*\[Rho]^7 - 
    36501651456*Ec^11*\[Rho]^7 + 2417049600*Ec^12*\[Rho]^7 + 
    54264590*\[Rho]^8 - 992574104*Ec*\[Rho]^8 + 7942744040*Ec^2*\[Rho]^8 - 
    36477287072*Ec^3*\[Rho]^8 + 106110522656*Ec^4*\[Rho]^8 - 
    202556862080*Ec^5*\[Rho]^8 + 251602971008*Ec^6*\[Rho]^8 - 
    189062090240*Ec^7*\[Rho]^8 + 62687289344*Ec^8*\[Rho]^8 + 
    17338564608*Ec^9*\[Rho]^8 - 22220636160*Ec^10*\[Rho]^8 + 
    5541888000*Ec^11*\[Rho]^8 - 43794818*\[Rho]^9 + 733162088*Ec*\[Rho]^9 - 
    5391694616*Ec^2*\[Rho]^9 + 22836953440*Ec^3*\[Rho]^9 - 
    61479066272*Ec^4*\[Rho]^9 + 109352057216*Ec^5*\[Rho]^9 - 
    129013173376*Ec^6*\[Rho]^9 + 97980242432*Ec^7*\[Rho]^9 - 
    43877227520*Ec^8*\[Rho]^9 + 8941420544*Ec^9*\[Rho]^9 + 
    14491761*\[Rho]^10 - 231868176*Ec*\[Rho]^10 + 1623077232*Ec^2*\[Rho]^10 - 
    6507832128*Ec^3*\[Rho]^10 + 16440402720*Ec^4*\[Rho]^10 - 
    27087981312*Ec^5*\[Rho]^10 + 29074912512*Ec^6*\[Rho]^10 - 
    19625585664*Ec^7*\[Rho]^10 + 7610486016*Ec^8*\[Rho]^10 - 
    1317273600*Ec^9*\[Rho]^10 - 1177575*\[Rho]^11 + 18841200*Ec*\[Rho]^11 - 
    131888400*Ec^2*\[Rho]^11 + 527553600*Ec^3*\[Rho]^11 - 
    1318884000*Ec^4*\[Rho]^11 + 2110214400*Ec^5*\[Rho]^11 - 
    2110214400*Ec^6*\[Rho]^11 + 1205836800*Ec^7*\[Rho]^11 - 
    301459200*Ec^8*\[Rho]^11 + 5040*(1 - 2*Ec)^8*\[Rho]^2*
     (-4260 - 1724*\[Rho] - 2325*\[Rho]^2 + 7875*\[Rho]^3)*Log[1 - 2*Ec]^2 + 
    12*(-1 + 2*Ec)*(-134600 + 65536000*Ec^14 + 1058960*\[Rho] + 
      3420515*\[Rho]^2 + 1951411*\[Rho]^3 - 6274695*\[Rho]^4 - 
      4746735*\[Rho]^5 - 4114775*\[Rho]^6 + 12668905*\[Rho]^7 - 
      5180861*\[Rho]^8 + 1351875*\[Rho]^9 + 2867200*Ec^13*
       (-100 + 20*\[Rho] - 421*\[Rho]^2 + 45*\[Rho]^3) - 
      57344*Ec^12*(-9500 + 3500*\[Rho] - 73435*\[Rho]^2 + 28611*\[Rho]^3) + 
      14336*Ec^11*(-22200 + 27120*\[Rho] - 431565*\[Rho]^2 + 
        284839*\[Rho]^3 - 46305*\[Rho]^4 + 65475*\[Rho]^5) + 
      17920*Ec^9*(122200 - 2800*\[Rho] - 240241*\[Rho]^2 - 133109*\[Rho]^3 - 
        12591*\[Rho]^4 + 276345*\[Rho]^5) - 7168*Ec^10*
       (114200 + 52480*\[Rho] - 771035*\[Rho]^2 + 384657*\[Rho]^3 - 
        234135*\[Rho]^4 + 458325*\[Rho]^5) - 
      8960*Ec^8*(284520 - 59472*\[Rho] - 452583*\[Rho]^2 - 552035*\[Rho]^3 + 
        322503*\[Rho]^4 + 558015*\[Rho]^5 + 115200*\[Rho]^6) - 
      128*Ec^7*(-13899600 + 5723760*\[Rho] + 37896180*\[Rho]^2 + 
        28158592*\[Rho]^3 - 26747070*\[Rho]^4 - 50578710*\[Rho]^5 - 
        31278275*\[Rho]^6 + 12668905*\[Rho]^7 - 5180861*\[Rho]^8 + 
        1351875*\[Rho]^9) + 448*Ec^6*(-1844400 + 1817040*\[Rho] + 
        13164180*\[Rho]^2 + 5176032*\[Rho]^3 - 5280870*\[Rho]^4 - 
        21584910*\[Rho]^5 - 14880275*\[Rho]^6 + 12668905*\[Rho]^7 - 
        5180861*\[Rho]^8 + 1351875*\[Rho]^9) + 
      560*Ec^4*(-191000 + 1093240*\[Rho] + 6353266*\[Rho]^2 + 
        2814562*\[Rho]^3 - 4157460*\[Rho]^4 - 10952760*\[Rho]^5 - 
        6393275*\[Rho]^6 + 12668905*\[Rho]^7 - 5180861*\[Rho]^8 + 
        1351875*\[Rho]^9) - 280*Ec^3*(-142120 + 1064032*\[Rho] + 
        5278963*\[Rho]^2 + 2627811*\[Rho]^3 - 5039643*\[Rho]^4 - 
        8540835*\[Rho]^5 - 4862375*\[Rho]^6 + 12668905*\[Rho]^7 - 
        5180861*\[Rho]^8 + 1351875*\[Rho]^9) + 
      84*Ec^2*(-134600 + 1058960*\[Rho] + 4528115*\[Rho]^2 + 
        2399651*\[Rho]^3 - 5670195*\[Rho]^4 - 6794235*\[Rho]^5 - 
        4114775*\[Rho]^6 + 12668905*\[Rho]^7 - 5180861*\[Rho]^8 + 
        1351875*\[Rho]^9) - 14*Ec*(-134600 + 1058960*\[Rho] + 
        3931715*\[Rho]^2 + 2158291*\[Rho]^3 - 5995695*\[Rho]^4 - 
        5691735*\[Rho]^5 - 4114775*\[Rho]^6 + 12668905*\[Rho]^7 - 
        5180861*\[Rho]^8 + 1351875*\[Rho]^9) - 
      224*Ec^5*(-1325000 + 3666600*\[Rho] + 24790230*\[Rho]^2 + 
        9346406*\[Rho]^3 - 10447860*\[Rho]^4 - 43762080*\[Rho]^5 - 
        27747825*\[Rho]^6 + 38006715*\[Rho]^7 - 15542583*\[Rho]^8 + 
        4055625*\[Rho]^9))*Log[\[Rho]] + 5040*(1 - 2*Ec)^8*\[Rho]^2*
     (-4260 - 1724*\[Rho] - 2325*\[Rho]^2 + 7875*\[Rho]^3)*Log[\[Rho]]^2 - 
    12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(-134600 + 65536000*Ec^14 + 1058960*\[Rho] + 
      3420515*\[Rho]^2 + 1951411*\[Rho]^3 - 6274695*\[Rho]^4 - 
      4746735*\[Rho]^5 - 4114775*\[Rho]^6 + 12668905*\[Rho]^7 - 
      5180861*\[Rho]^8 + 1351875*\[Rho]^9 + 2867200*Ec^13*
       (-100 + 20*\[Rho] - 421*\[Rho]^2 + 45*\[Rho]^3) - 
      57344*Ec^12*(-9500 + 3500*\[Rho] - 73435*\[Rho]^2 + 28611*\[Rho]^3) + 
      14336*Ec^11*(-22200 + 27120*\[Rho] - 431565*\[Rho]^2 + 
        284839*\[Rho]^3 - 46305*\[Rho]^4 + 65475*\[Rho]^5) + 
      17920*Ec^9*(122200 - 2800*\[Rho] - 240241*\[Rho]^2 - 133109*\[Rho]^3 - 
        12591*\[Rho]^4 + 276345*\[Rho]^5) - 7168*Ec^10*
       (114200 + 52480*\[Rho] - 771035*\[Rho]^2 + 384657*\[Rho]^3 - 
        234135*\[Rho]^4 + 458325*\[Rho]^5) - 
      8960*Ec^8*(284520 - 59472*\[Rho] - 452583*\[Rho]^2 - 552035*\[Rho]^3 + 
        322503*\[Rho]^4 + 558015*\[Rho]^5 + 115200*\[Rho]^6) - 
      128*Ec^7*(-13899600 + 5723760*\[Rho] + 37896180*\[Rho]^2 + 
        28158592*\[Rho]^3 - 26747070*\[Rho]^4 - 50578710*\[Rho]^5 - 
        31278275*\[Rho]^6 + 12668905*\[Rho]^7 - 5180861*\[Rho]^8 + 
        1351875*\[Rho]^9) + 448*Ec^6*(-1844400 + 1817040*\[Rho] + 
        13164180*\[Rho]^2 + 5176032*\[Rho]^3 - 5280870*\[Rho]^4 - 
        21584910*\[Rho]^5 - 14880275*\[Rho]^6 + 12668905*\[Rho]^7 - 
        5180861*\[Rho]^8 + 1351875*\[Rho]^9) + 
      560*Ec^4*(-191000 + 1093240*\[Rho] + 6353266*\[Rho]^2 + 
        2814562*\[Rho]^3 - 4157460*\[Rho]^4 - 10952760*\[Rho]^5 - 
        6393275*\[Rho]^6 + 12668905*\[Rho]^7 - 5180861*\[Rho]^8 + 
        1351875*\[Rho]^9) - 280*Ec^3*(-142120 + 1064032*\[Rho] + 
        5278963*\[Rho]^2 + 2627811*\[Rho]^3 - 5039643*\[Rho]^4 - 
        8540835*\[Rho]^5 - 4862375*\[Rho]^6 + 12668905*\[Rho]^7 - 
        5180861*\[Rho]^8 + 1351875*\[Rho]^9) + 
      84*Ec^2*(-134600 + 1058960*\[Rho] + 4528115*\[Rho]^2 + 
        2399651*\[Rho]^3 - 5670195*\[Rho]^4 - 6794235*\[Rho]^5 - 
        4114775*\[Rho]^6 + 12668905*\[Rho]^7 - 5180861*\[Rho]^8 + 
        1351875*\[Rho]^9) - 14*Ec*(-134600 + 1058960*\[Rho] + 
        3931715*\[Rho]^2 + 2158291*\[Rho]^3 - 5995695*\[Rho]^4 - 
        5691735*\[Rho]^5 - 4114775*\[Rho]^6 + 12668905*\[Rho]^7 - 
        5180861*\[Rho]^8 + 1351875*\[Rho]^9) - 
      224*Ec^5*(-1325000 + 3666600*\[Rho] + 24790230*\[Rho]^2 + 
        9346406*\[Rho]^3 - 10447860*\[Rho]^4 - 43762080*\[Rho]^5 - 
        27747825*\[Rho]^6 + 38006715*\[Rho]^7 - 15542583*\[Rho]^8 + 
        4055625*\[Rho]^9) + 840*(-1 + 2*Ec)^7*\[Rho]^2*
       (-4260 - 1724*\[Rho] - 2325*\[Rho]^2 + 7875*\[Rho]^3)*Log[\[Rho]])))/
  (1008000*(1 - 2*Ec)^4*mb^5*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 \[Mu]2\[Pi]*(((-1 + 2*Ec + \[Rho])^2*(81920*Ec^13*(-1 + \[Rho]) - 
       40960*Ec^12*(-3 + \[Rho] + 2*\[Rho]^2) - 
       2048*Ec^11*(30 + 10*\[Rho] - 253*\[Rho]^2 + 51*\[Rho]^3) + 
       1024*Ec^10*(74 - 502*\[Rho] - 1527*\[Rho]^2 + 247*\[Rho]^3 + 
         2*\[Rho]^4) + 512*Ec^9*(-234 + 1786*\[Rho] + 3511*\[Rho]^2 + 
         35*\[Rho]^3 - 35*\[Rho]^4 + 5*\[Rho]^5) - 
       256*Ec^8*(-318 + 2330*\[Rho] + 3401*\[Rho]^2 - 713*\[Rho]^3 + 
         371*\[Rho]^4 - 47*\[Rho]^5 + 12*\[Rho]^6) + 
       128*Ec^7*(-148 + 664*\[Rho] - 10284*\[Rho]^2 - 1372*\[Rho]^3 + 
         1926*\[Rho]^4 - 2*\[Rho]^5 - 73*\[Rho]^6 + 19*\[Rho]^7) - 
       64*Ec^6*(228 - 4176*\[Rho] - 50764*\[Rho]^2 + 10232*\[Rho]^3 + 
         4094*\[Rho]^4 + 1970*\[Rho]^5 - 335*\[Rho]^6 + 79*\[Rho]^7 + 
         2*\[Rho]^8) + 15*(-6 + 134*\[Rho] + 71*\[Rho]^2 - 5283*\[Rho]^3 - 
         5157*\[Rho]^4 + 65*\[Rho]^5 + 65*\[Rho]^6 + 43*\[Rho]^7 - 
         13*\[Rho]^8 + \[Rho]^9) - 30*Ec*(-18 + 414*\[Rho] + 449*\[Rho]^2 - 
         19379*\[Rho]^3 - 22391*\[Rho]^4 + 133*\[Rho]^5 + 327*\[Rho]^6 + 
         203*\[Rho]^7 - 63*\[Rho]^8 + 5*\[Rho]^9) + 
       60*Ec^2*(-18 + 426*\[Rho] + 913*\[Rho]^2 - 25093*\[Rho]^3 - 
         36652*\[Rho]^4 - 154*\[Rho]^5 + 681*\[Rho]^6 + 367*\[Rho]^7 - 
         120*\[Rho]^8 + 10*\[Rho]^9) - 32*Ec^5*(-558 + 9090*\[Rho] + 
         82412*\[Rho]^2 - 14044*\[Rho]^3 - 30442*\[Rho]^4 - 8662*\[Rho]^5 + 
         1657*\[Rho]^6 + 157*\[Rho]^7 - 145*\[Rho]^8 + 15*\[Rho]^9) - 
       24*Ec^3*(-78 + 1466*\[Rho] + 8927*\[Rho]^2 - 62657*\[Rho]^3 - 
         137830*\[Rho]^4 - 3542*\[Rho]^5 + 3679*\[Rho]^6 + 1543*\[Rho]^7 - 
         558*\[Rho]^8 + 50*\[Rho]^9) + 16*Ec^4*(-474 + 7514*\[Rho] + 
         61872*\[Rho]^2 - 26400*\[Rho]^3 - 150762*\[Rho]^4 - 14038*\[Rho]^5 + 
         6159*\[Rho]^6 + 1741*\[Rho]^7 - 767*\[Rho]^8 + 75*\[Rho]^9)) + 
     75600*(-1 + 2*Ec)^5*\[Rho]^4*(1 + \[Rho])*Log[1 - 2*Ec]^2 - 
     12*(-1 + 2*Ec)*\[Rho]^2*(131072*Ec^11 - 12288*Ec^9*(-23 + 7*\[Rho]) + 
       2048*Ec^10*(-149 + 21*\[Rho]) + 5376*Ec^6*(57 + 18*\[Rho] - 
         37*\[Rho]^2 + 2*\[Rho]^3) - 512*Ec^7*(397 + 287*\[Rho] - 
         231*\[Rho]^2 + 7*\[Rho]^3) + 256*Ec^8*(-263 + 497*\[Rho] - 
         21*\[Rho]^2 + 7*\[Rho]^3) - 4480*Ec^5*(43 + 7*\[Rho] - 69*\[Rho]^2 - 
         25*\[Rho]^3 + 8*\[Rho]^4) + 360*Ec^2*(41 - 343*\[Rho] - 
         1351*\[Rho]^2 + 385*\[Rho]^3 + 315*\[Rho]^4 - 21*\[Rho]^5 - 
         7*\[Rho]^6 + \[Rho]^7) - 120*Ec*(41 - 343*\[Rho] - 1071*\[Rho]^2 + 
         665*\[Rho]^3 + 315*\[Rho]^4 - 21*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) + 
       15*(41 - 343*\[Rho] - 861*\[Rho]^2 + 875*\[Rho]^3 + 315*\[Rho]^4 - 
         21*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) - 
       480*Ec^3*(55 - 343*\[Rho] - 1799*\[Rho]^2 - 35*\[Rho]^3 + 
         329*\[Rho]^4 - 21*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) + 
       80*Ec^4*(844 - 980*\[Rho] - 9030*\[Rho]^2 - 2674*\[Rho]^3 + 
         1421*\[Rho]^4 - 63*\[Rho]^5 - 21*\[Rho]^6 + 3*\[Rho]^7))*
      Log[\[Rho]] + 75600*(-1 + 2*Ec)^5*\[Rho]^4*(1 + \[Rho])*Log[\[Rho]]^2 + 
     12*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*(131072*Ec^11 - 
       12288*Ec^9*(-23 + 7*\[Rho]) + 2048*Ec^10*(-149 + 21*\[Rho]) + 
       5376*Ec^6*(57 + 18*\[Rho] - 37*\[Rho]^2 + 2*\[Rho]^3) - 
       512*Ec^7*(397 + 287*\[Rho] - 231*\[Rho]^2 + 7*\[Rho]^3) + 
       256*Ec^8*(-263 + 497*\[Rho] - 21*\[Rho]^2 + 7*\[Rho]^3) - 
       4480*Ec^5*(43 + 7*\[Rho] - 69*\[Rho]^2 - 25*\[Rho]^3 + 8*\[Rho]^4) + 
       360*Ec^2*(41 - 343*\[Rho] - 1351*\[Rho]^2 + 385*\[Rho]^3 + 
         315*\[Rho]^4 - 21*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) - 
       120*Ec*(41 - 343*\[Rho] - 1071*\[Rho]^2 + 665*\[Rho]^3 + 
         315*\[Rho]^4 - 21*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) + 
       15*(41 - 343*\[Rho] - 861*\[Rho]^2 + 875*\[Rho]^3 + 315*\[Rho]^4 - 
         21*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) - 
       480*Ec^3*(55 - 343*\[Rho] - 1799*\[Rho]^2 - 35*\[Rho]^3 + 
         329*\[Rho]^4 - 21*\[Rho]^5 - 7*\[Rho]^6 + \[Rho]^7) + 
       80*Ec^4*(844 - 980*\[Rho] - 9030*\[Rho]^2 - 2674*\[Rho]^3 + 
         1421*\[Rho]^4 - 63*\[Rho]^5 - 21*\[Rho]^6 + 3*\[Rho]^7) - 
       12600*(1 - 2*Ec)^4*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]))/
    (672*(-1 + 2*Ec)*mb^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
       128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
       16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
       72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
       32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
       4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
   (\[Rho]3LS*(-((-1 + 2*Ec + \[Rho])^3*(10485760*Ec^20*(-1 + \[Rho]) - 
         15728640*Ec^19*(-2 + \[Rho] + \[Rho]^2) - 786432*Ec^18*
          (50 - 273*\[Rho]^2 + 61*\[Rho]^3) + 131072*Ec^17*
          (72 + 164*\[Rho] - 6934*\[Rho]^2 + 1419*\[Rho]^3 + 57*\[Rho]^4) - 
         196608*Ec^16*(-290 + 326*\[Rho] - 9495*\[Rho]^2 + 1144*\[Rho]^3 + 
           71*\[Rho]^4 + 20*\[Rho]^5) - 196608*Ec^15*(562 - 557*\[Rho] + 
           11125*\[Rho]^2 - 78*\[Rho]^3 + 1432*\[Rho]^4 - 870*\[Rho]^5 + 
           130*\[Rho]^6) - 32768*Ec^14*(-3228 + 3519*\[Rho] - 
           47028*\[Rho]^2 - 12233*\[Rho]^3 - 47598*\[Rho]^4 + 
           26956*\[Rho]^5 - 4161*\[Rho]^6 + 93*\[Rho]^7) + 
         49152*Ec^13*(-1274 + 1751*\[Rho] - 11105*\[Rho]^2 - 17091*\[Rho]^3 - 
           69615*\[Rho]^4 + 35224*\[Rho]^5 - 4190*\[Rho]^6 - 113*\[Rho]^7 + 
           49*\[Rho]^8) - 24576*Ec^12*(-938 + 1021*\[Rho] + 7246*\[Rho]^2 - 
           43702*\[Rho]^3 - 170836*\[Rho]^4 + 77623*\[Rho]^5 - 
           8403*\[Rho]^6 - 206*\[Rho]^7 + 180*\[Rho]^8 + 29*\[Rho]^9) + 
         4096*Ec^11*(-406 - 10679*\[Rho] + 105219*\[Rho]^2 - 
           235594*\[Rho]^3 - 774780*\[Rho]^4 + 298103*\[Rho]^5 - 
           78881*\[Rho]^6 + 18858*\[Rho]^7 - 1232*\[Rho]^8 + 733*\[Rho]^9 + 
           5*\[Rho]^10) + 3072*Ec^10*(-1604 + 20726*\[Rho] - 
           113754*\[Rho]^2 + 224952*\[Rho]^3 + 281492*\[Rho]^4 + 
           132870*\[Rho]^5 + 136062*\[Rho]^6 - 55792*\[Rho]^7 + 
           1610*\[Rho]^8 - 1048*\[Rho]^9 - 327*\[Rho]^10 + 27*\[Rho]^11) + 
         9*(46 - 1136*\[Rho] + 641*\[Rho]^2 + 43604*\[Rho]^3 - 
           36909*\[Rho]^4 + 221376*\[Rho]^5 + 221334*\[Rho]^6 - 
           83352*\[Rho]^7 - 4008*\[Rho]^8 + 1040*\[Rho]^9 + 329*\[Rho]^10 - 
           92*\[Rho]^11 + 7*\[Rho]^12) - 54*Ec*(92 - 2318*\[Rho] + 
           1032*\[Rho]^2 + 97209*\[Rho]^3 - 90673*\[Rho]^4 + 
           532858*\[Rho]^5 + 604890*\[Rho]^6 - 226492*\[Rho]^7 - 
           13520*\[Rho]^8 + 3460*\[Rho]^9 + 910*\[Rho]^10 - 269*\[Rho]^11 + 
           21*\[Rho]^12) - 1536*Ec^9*(-2148 + 18458*\[Rho] - 
           153322*\[Rho]^2 + 402232*\[Rho]^3 - 1045788*\[Rho]^4 + 
           1407730*\[Rho]^5 + 487410*\[Rho]^6 - 133184*\[Rho]^7 - 
           50568*\[Rho]^8 + 7772*\[Rho]^9 - 2094*\[Rho]^10 - 9*\[Rho]^11 + 
           21*\[Rho]^12) + 108*Ec^2*(230 - 5910*\[Rho] + 1377*\[Rho]^2 + 
           274733*\[Rho]^3 - 274460*\[Rho]^4 + 1638750*\[Rho]^5 + 
           2146118*\[Rho]^6 - 805460*\[Rho]^7 - 59766*\[Rho]^8 + 
           15360*\[Rho]^9 + 3265*\[Rho]^10 - 1041*\[Rho]^11 + 84*\[Rho]^12) - 
         144*Ec^3*(488 - 12558*\[Rho] - 4652*\[Rho]^2 + 634518*\[Rho]^3 - 
           677592*\[Rho]^4 + 4265497*\[Rho]^5 + 6548957*\[Rho]^6 - 
           2449084*\[Rho]^7 - 229068*\[Rho]^8 + 58727*\[Rho]^9 + 
           10105*\[Rho]^10 - 3512*\[Rho]^11 + 294*\[Rho]^12) + 
         1152*Ec^6*(692 - 13745*\[Rho] - 86260*\[Rho]^2 + 264431*\[Rho]^3 - 
           914634*\[Rho]^4 + 1875334*\[Rho]^5 + 4427785*\[Rho]^6 - 
           1307753*\[Rho]^7 - 326226*\[Rho]^8 + 73764*\[Rho]^9 + 
           5205*\[Rho]^10 - 3031*\[Rho]^11 + 294*\[Rho]^12) - 
         768*Ec^7*(1390 - 31227*\[Rho] - 225685*\[Rho]^2 + 660006*\[Rho]^3 - 
           2780764*\[Rho]^4 + 3008592*\[Rho]^5 + 5244020*\[Rho]^6 - 
           1256402*\[Rho]^7 - 512168*\[Rho]^8 + 107538*\[Rho]^9 + 
           1812*\[Rho]^10 - 3492*\[Rho]^11 + 378*\[Rho]^12) - 
         576*Ec^5*(610 - 12683*\[Rho] - 62659*\[Rho]^2 + 380567*\[Rho]^3 - 
           758081*\[Rho]^4 + 3412662*\[Rho]^5 + 7454868*\[Rho]^6 - 
           2522117*\[Rho]^7 - 421805*\[Rho]^8 + 101424*\[Rho]^9 + 
           11016*\[Rho]^10 - 4839*\[Rho]^11 + 441*\[Rho]^12) + 
         256*Ec^8*(-612 - 47630*\[Rho] - 808526*\[Rho]^2 + 2551060*\[Rho]^3 - 
           10646022*\[Rho]^4 + 10372384*\[Rho]^5 + 8008510*\[Rho]^6 - 
           1561932*\[Rho]^7 - 995732*\[Rho]^8 + 190228*\[Rho]^9 - 
           12343*\[Rho]^10 - 3996*\[Rho]^11 + 567*\[Rho]^12) + 
         96*Ec^4*(1565 - 37458*\[Rho] - 81378*\[Rho]^2 + 1759298*\[Rho]^3 - 
           2208148*\[Rho]^4 + 13968345*\[Rho]^5 + 25565015*\[Rho]^6 - 
           9301084*\[Rho]^7 - 1131582*\[Rho]^8 + 284079*\[Rho]^9 + 
           39641*\[Rho]^10 - 15192*\[Rho]^11 + 1323*\[Rho]^12))) + 
      1632960*(-1 + 2*Ec)^9*\[Rho]^6*(1 + \[Rho])*Log[1 - 2*Ec]^3 + 
      12*(-1 + 2*Ec)*\[Rho]^2*(-1 + 2*Ec + \[Rho])^2*(14680064*Ec^17 - 
        262144*Ec^16*(195 + 29*\[Rho]) + 262144*Ec^15*(291 + 86*\[Rho] + 
          15*\[Rho]^2) + 81920*Ec^14*(-765 - 333*\[Rho] - 702*\[Rho]^2 + 
          170*\[Rho]^3) - 16384*Ec^13*(-1725 - 1076*\[Rho] - 12211*\[Rho]^2 + 
          2904*\[Rho]^3 + 124*\[Rho]^4) + 4096*Ec^12*(-939 - 1325*\[Rho] - 
          82147*\[Rho]^2 + 17643*\[Rho]^3 - 26*\[Rho]^4 + 402*\[Rho]^5) - 
        16384*Ec^11*(141 + 84*\[Rho] - 20677*\[Rho]^2 + 4111*\[Rho]^3 - 
          594*\[Rho]^4 + 132*\[Rho]^5 + 45*\[Rho]^6) + 
        1024*Ec^10*(951 - 1517*\[Rho] - 199460*\[Rho]^2 + 21804*\[Rho]^3 - 
          41803*\[Rho]^4 + 8801*\[Rho]^5 + 654*\[Rho]^6 + 318*\[Rho]^7) - 
        1024*Ec^9*(2787 - 12200*\[Rho] - 24107*\[Rho]^2 - 35172*\[Rho]^3 - 
          103909*\[Rho]^4 + 17468*\[Rho]^5 + 1473*\[Rho]^6 + 600*\[Rho]^7 + 
          84*\[Rho]^8) + 9*(335 - 2723*\[Rho] - 4187*\[Rho]^2 - 
          17513*\[Rho]^3 - 73373*\[Rho]^4 + 169*\[Rho]^5 + 7267*\[Rho]^6 - 
          719*\[Rho]^7 + 22*\[Rho]^8 + 2*\[Rho]^9) - 
        36*Ec*(1005 - 8504*\[Rho] - 12381*\[Rho]^2 - 57100*\[Rho]^3 - 
          265235*\[Rho]^4 - 1164*\[Rho]^5 + 28673*\[Rho]^6 - 2912*\[Rho]^7 + 
          90*\[Rho]^8 + 8*\[Rho]^9) - 1536*Ec^7*(5354 - 8600*\[Rho] + 
          70706*\[Rho]^2 - 26256*\[Rho]^3 - 231631*\[Rho]^4 - 
          39446*\[Rho]^5 + 43460*\[Rho]^6 - 4734*\[Rho]^7 + 311*\[Rho]^8 + 
          12*\[Rho]^9) + 256*Ec^8*(28565 - 72441*\[Rho] + 369607*\[Rho]^2 - 
          194219*\[Rho]^3 - 753801*\[Rho]^4 - 38347*\[Rho]^5 + 
          81375*\[Rho]^6 - 6339*\[Rho]^7 + 1182*\[Rho]^8 + 18*\[Rho]^9) - 
        288*Ec^3*(1770 - 15244*\[Rho] - 20106*\[Rho]^2 - 122942*\[Rho]^3 - 
          712599*\[Rho]^4 - 14334*\[Rho]^5 + 95914*\[Rho]^6 - 
          10394*\[Rho]^7 + 327*\[Rho]^8 + 28*\[Rho]^9) + 
        36*Ec^2*(5025 - 44195*\[Rho] - 62208*\[Rho]^2 - 316768*\[Rho]^3 - 
          1638827*\[Rho]^4 - 17343*\[Rho]^5 + 196694*\[Rho]^6 - 
          20642*\[Rho]^7 + 648*\[Rho]^8 + 56*\[Rho]^9) - 
        192*Ec^5*(12279 - 33556*\[Rho] + 67545*\[Rho]^2 - 413080*\[Rho]^3 - 
          3226932*\[Rho]^4 - 243680*\[Rho]^5 + 553906*\[Rho]^6 - 
          62768*\[Rho]^7 + 2078*\[Rho]^8 + 168*\[Rho]^9) + 
        192*Ec^6*(27291 - 35533*\[Rho] + 310518*\[Rho]^2 - 303250*\[Rho]^3 - 
          2945718*\[Rho]^4 - 387758*\[Rho]^5 + 562780*\[Rho]^6 - 
          63932*\[Rho]^7 + 2600*\[Rho]^8 + 168*\[Rho]^9) + 
        48*Ec^4*(22153 - 142345*\[Rho] - 116531*\[Rho]^2 - 1402237*\[Rho]^3 - 
          9245224*\[Rho]^4 - 361464*\[Rho]^5 + 1403754*\[Rho]^6 - 
          156250*\[Rho]^7 + 4916*\[Rho]^8 + 420*\[Rho]^9))*Log[\[Rho]] + 
      432*(-1 + 2*Ec)^5*\[Rho]^4*(98304*Ec^11 + 6144*Ec^10*(-39 + 7*\[Rho]) - 
        12288*Ec^9*(-19 + 7*\[Rho]) + 2688*Ec^6*(29 - 9*\[Rho] - 
          40*\[Rho]^2 + 6*\[Rho]^3) - 512*Ec^7*(-19 - 28*\[Rho] - 
          168*\[Rho]^2 + 21*\[Rho]^3) + 256*Ec^8*(-514 + 182*\[Rho] - 
          63*\[Rho]^2 + 21*\[Rho]^3) - 896*Ec^5*(80 - 10*\[Rho] - 
          372*\[Rho]^2 - 197*\[Rho]^3 + 85*\[Rho]^4) + 
        96*Ec^3*(149 + 560*\[Rho] + 8680*\[Rho]^2 + 1750*\[Rho]^3 - 
          3675*\[Rho]^4 + 756*\[Rho]^5 - 35*\[Rho]^6 + 5*\[Rho]^7) - 
        3*(184 + 560*\[Rho] + 4095*\[Rho]^2 - 2345*\[Rho]^3 - 3220*\[Rho]^4 + 
          756*\[Rho]^5 - 35*\[Rho]^6 + 5*\[Rho]^7) + 
        24*Ec*(184 + 560*\[Rho] + 5040*\[Rho]^2 - 1400*\[Rho]^3 - 
          3220*\[Rho]^4 + 756*\[Rho]^5 - 35*\[Rho]^6 + 5*\[Rho]^7) - 
        72*Ec^2*(184 + 560*\[Rho] + 6300*\[Rho]^2 - 140*\[Rho]^3 - 
          3220*\[Rho]^4 + 756*\[Rho]^5 - 35*\[Rho]^6 + 5*\[Rho]^7) - 
        16*Ec^4*(-1058 + 1750*\[Rho] + 48300*\[Rho]^2 + 20300*\[Rho]^3 - 
          16660*\[Rho]^4 + 2268*\[Rho]^5 - 105*\[Rho]^6 + 15*\[Rho]^7))*
       Log[\[Rho]]^2 - 1632960*(-1 + 2*Ec)^9*\[Rho]^6*(1 + \[Rho])*
       Log[\[Rho]]^3 + 432*(-1 + 2*Ec)^5*\[Rho]^4*Log[1 - 2*Ec]^2*
       (98304*Ec^11 + 6144*Ec^10*(-39 + 7*\[Rho]) - 
        12288*Ec^9*(-19 + 7*\[Rho]) + 2688*Ec^6*(29 - 9*\[Rho] - 
          40*\[Rho]^2 + 6*\[Rho]^3) - 512*Ec^7*(-19 - 28*\[Rho] - 
          168*\[Rho]^2 + 21*\[Rho]^3) + 256*Ec^8*(-514 + 182*\[Rho] - 
          63*\[Rho]^2 + 21*\[Rho]^3) - 896*Ec^5*(80 - 10*\[Rho] - 
          372*\[Rho]^2 - 197*\[Rho]^3 + 85*\[Rho]^4) + 
        96*Ec^3*(149 + 560*\[Rho] + 8680*\[Rho]^2 + 1750*\[Rho]^3 - 
          3675*\[Rho]^4 + 756*\[Rho]^5 - 35*\[Rho]^6 + 5*\[Rho]^7) - 
        3*(184 + 560*\[Rho] + 4095*\[Rho]^2 - 2345*\[Rho]^3 - 3220*\[Rho]^4 + 
          756*\[Rho]^5 - 35*\[Rho]^6 + 5*\[Rho]^7) + 
        24*Ec*(184 + 560*\[Rho] + 5040*\[Rho]^2 - 1400*\[Rho]^3 - 
          3220*\[Rho]^4 + 756*\[Rho]^5 - 35*\[Rho]^6 + 5*\[Rho]^7) - 
        72*Ec^2*(184 + 560*\[Rho] + 6300*\[Rho]^2 - 140*\[Rho]^3 - 
          3220*\[Rho]^4 + 756*\[Rho]^5 - 35*\[Rho]^6 + 5*\[Rho]^7) - 
        16*Ec^4*(-1058 + 1750*\[Rho] + 48300*\[Rho]^2 + 20300*\[Rho]^3 - 
          16660*\[Rho]^4 + 2268*\[Rho]^5 - 105*\[Rho]^6 + 15*\[Rho]^7) - 
        11340*(1 - 2*Ec)^4*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) - 
      12*(-1 + 2*Ec)*\[Rho]^2*Log[1 - 2*Ec]*
       ((-1 + 2*Ec + \[Rho])^2*(14680064*Ec^17 - 262144*Ec^16*
           (195 + 29*\[Rho]) + 262144*Ec^15*(291 + 86*\[Rho] + 15*\[Rho]^2) + 
          81920*Ec^14*(-765 - 333*\[Rho] - 702*\[Rho]^2 + 170*\[Rho]^3) - 
          16384*Ec^13*(-1725 - 1076*\[Rho] - 12211*\[Rho]^2 + 2904*\[Rho]^3 + 
            124*\[Rho]^4) + 4096*Ec^12*(-939 - 1325*\[Rho] - 82147*\[Rho]^2 + 
            17643*\[Rho]^3 - 26*\[Rho]^4 + 402*\[Rho]^5) - 
          16384*Ec^11*(141 + 84*\[Rho] - 20677*\[Rho]^2 + 4111*\[Rho]^3 - 
            594*\[Rho]^4 + 132*\[Rho]^5 + 45*\[Rho]^6) + 
          1024*Ec^10*(951 - 1517*\[Rho] - 199460*\[Rho]^2 + 21804*\[Rho]^3 - 
            41803*\[Rho]^4 + 8801*\[Rho]^5 + 654*\[Rho]^6 + 318*\[Rho]^7) - 
          1024*Ec^9*(2787 - 12200*\[Rho] - 24107*\[Rho]^2 - 35172*\[Rho]^3 - 
            103909*\[Rho]^4 + 17468*\[Rho]^5 + 1473*\[Rho]^6 + 600*\[Rho]^7 + 
            84*\[Rho]^8) + 9*(335 - 2723*\[Rho] - 4187*\[Rho]^2 - 
            17513*\[Rho]^3 - 73373*\[Rho]^4 + 169*\[Rho]^5 + 7267*\[Rho]^6 - 
            719*\[Rho]^7 + 22*\[Rho]^8 + 2*\[Rho]^9) - 
          36*Ec*(1005 - 8504*\[Rho] - 12381*\[Rho]^2 - 57100*\[Rho]^3 - 
            265235*\[Rho]^4 - 1164*\[Rho]^5 + 28673*\[Rho]^6 - 
            2912*\[Rho]^7 + 90*\[Rho]^8 + 8*\[Rho]^9) - 
          1536*Ec^7*(5354 - 8600*\[Rho] + 70706*\[Rho]^2 - 26256*\[Rho]^3 - 
            231631*\[Rho]^4 - 39446*\[Rho]^5 + 43460*\[Rho]^6 - 
            4734*\[Rho]^7 + 311*\[Rho]^8 + 12*\[Rho]^9) + 
          256*Ec^8*(28565 - 72441*\[Rho] + 369607*\[Rho]^2 - 
            194219*\[Rho]^3 - 753801*\[Rho]^4 - 38347*\[Rho]^5 + 
            81375*\[Rho]^6 - 6339*\[Rho]^7 + 1182*\[Rho]^8 + 18*\[Rho]^9) - 
          288*Ec^3*(1770 - 15244*\[Rho] - 20106*\[Rho]^2 - 122942*\[Rho]^3 - 
            712599*\[Rho]^4 - 14334*\[Rho]^5 + 95914*\[Rho]^6 - 
            10394*\[Rho]^7 + 327*\[Rho]^8 + 28*\[Rho]^9) + 
          36*Ec^2*(5025 - 44195*\[Rho] - 62208*\[Rho]^2 - 316768*\[Rho]^3 - 
            1638827*\[Rho]^4 - 17343*\[Rho]^5 + 196694*\[Rho]^6 - 
            20642*\[Rho]^7 + 648*\[Rho]^8 + 56*\[Rho]^9) - 
          192*Ec^5*(12279 - 33556*\[Rho] + 67545*\[Rho]^2 - 413080*\[Rho]^3 - 
            3226932*\[Rho]^4 - 243680*\[Rho]^5 + 553906*\[Rho]^6 - 
            62768*\[Rho]^7 + 2078*\[Rho]^8 + 168*\[Rho]^9) + 
          192*Ec^6*(27291 - 35533*\[Rho] + 310518*\[Rho]^2 - 
            303250*\[Rho]^3 - 2945718*\[Rho]^4 - 387758*\[Rho]^5 + 
            562780*\[Rho]^6 - 63932*\[Rho]^7 + 2600*\[Rho]^8 + 
            168*\[Rho]^9) + 48*Ec^4*(22153 - 142345*\[Rho] - 
            116531*\[Rho]^2 - 1402237*\[Rho]^3 - 9245224*\[Rho]^4 - 
            361464*\[Rho]^5 + 1403754*\[Rho]^6 - 156250*\[Rho]^7 + 
            4916*\[Rho]^8 + 420*\[Rho]^9)) + 72*(1 - 2*Ec)^4*\[Rho]^2*
         (98304*Ec^11 + 6144*Ec^10*(-39 + 7*\[Rho]) - 
          12288*Ec^9*(-19 + 7*\[Rho]) + 2688*Ec^6*(29 - 9*\[Rho] - 
            40*\[Rho]^2 + 6*\[Rho]^3) - 512*Ec^7*(-19 - 28*\[Rho] - 
            168*\[Rho]^2 + 21*\[Rho]^3) + 256*Ec^8*(-514 + 182*\[Rho] - 
            63*\[Rho]^2 + 21*\[Rho]^3) - 896*Ec^5*(80 - 10*\[Rho] - 
            372*\[Rho]^2 - 197*\[Rho]^3 + 85*\[Rho]^4) + 
          96*Ec^3*(149 + 560*\[Rho] + 8680*\[Rho]^2 + 1750*\[Rho]^3 - 
            3675*\[Rho]^4 + 756*\[Rho]^5 - 35*\[Rho]^6 + 5*\[Rho]^7) - 
          3*(184 + 560*\[Rho] + 4095*\[Rho]^2 - 2345*\[Rho]^3 - 
            3220*\[Rho]^4 + 756*\[Rho]^5 - 35*\[Rho]^6 + 5*\[Rho]^7) + 
          24*Ec*(184 + 560*\[Rho] + 5040*\[Rho]^2 - 1400*\[Rho]^3 - 
            3220*\[Rho]^4 + 756*\[Rho]^5 - 35*\[Rho]^6 + 5*\[Rho]^7) - 
          72*Ec^2*(184 + 560*\[Rho] + 6300*\[Rho]^2 - 140*\[Rho]^3 - 
            3220*\[Rho]^4 + 756*\[Rho]^5 - 35*\[Rho]^6 + 5*\[Rho]^7) - 
          16*Ec^4*(-1058 + 1750*\[Rho] + 48300*\[Rho]^2 + 20300*\[Rho]^3 - 
            16660*\[Rho]^4 + 2268*\[Rho]^5 - 105*\[Rho]^6 + 15*\[Rho]^7))*
         Log[\[Rho]] - 408240*(1 - 2*Ec)^8*\[Rho]^4*(1 + \[Rho])*
         Log[\[Rho]]^2)))/(2016*(-1 + 2*Ec)^3*mb^5*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3) + 
   (\[Mu]2G*((-1 + 2*Ec + \[Rho])^3*(13107200*Ec^19*(-7 + 5*\[Rho]) - 
        1310720*Ec^18*(-155 + 72*\[Rho] + 75*\[Rho]^2) - 
        655360*Ec^17*(250 - 39*\[Rho] - 897*\[Rho]^2 + 120*\[Rho]^3) + 
        327680*Ec^16*(190 - 715*\[Rho] - 5467*\[Rho]^2 + 327*\[Rho]^3 + 
          105*\[Rho]^4) - 32768*Ec^15*(-595 - 9965*\[Rho] - 79400*\[Rho]^2 - 
          21828*\[Rho]^3 + 2016*\[Rho]^4 + 750*\[Rho]^5) - 
        16384*Ec^14*(6095 - 7496*\[Rho] + 128308*\[Rho]^2 + 107904*\[Rho]^3 + 
          37347*\[Rho]^4 - 17550*\[Rho]^5 + 2100*\[Rho]^6) + 
        8192*Ec^13*(16300 - 43672*\[Rho] + 12530*\[Rho]^2 + 261066*\[Rho]^3 + 
          288399*\[Rho]^4 - 118315*\[Rho]^5 + 16296*\[Rho]^6) + 
        4096*Ec^12*(-27490 + 8610*\[Rho] + 610613*\[Rho]^2 - 
          439122*\[Rho]^3 - 911392*\[Rho]^4 + 318034*\[Rho]^5 - 
          33753*\[Rho]^6 - 2520*\[Rho]^7 + 300*\[Rho]^8) - 
        2048*Ec^11*(-35705 - 157095*\[Rho] + 1541257*\[Rho]^2 - 
          48861*\[Rho]^3 - 2044610*\[Rho]^4 + 433832*\[Rho]^5 - 
          86175*\[Rho]^6 + 8865*\[Rho]^7 - 1215*\[Rho]^8 + 375*\[Rho]^9) + 
        1024*Ec^10*(-30495 - 391544*\[Rho] + 1631057*\[Rho]^2 + 
          1503366*\[Rho]^3 - 3443416*\[Rho]^4 - 305922*\[Rho]^5 - 
          446847*\[Rho]^6 + 128748*\[Rho]^7 - 11732*\[Rho]^8 + 194*\[Rho]^9 + 
          275*\[Rho]^10) - 512*Ec^9*(-8710 - 512448*\[Rho] + 
          682279*\[Rho]^2 + 1983185*\[Rho]^3 - 2489126*\[Rho]^4 - 
          5300300*\[Rho]^5 - 1474101*\[Rho]^6 + 358889*\[Rho]^7 + 
          44917*\[Rho]^8 - 12928*\[Rho]^9 + 2565*\[Rho]^10) - 
        3*(140 - 7157*\[Rho] + 26621*\[Rho]^2 + 144121*\[Rho]^3 - 
          169489*\[Rho]^4 + 2423566*\[Rho]^5 + 2049106*\[Rho]^6 - 
          686494*\[Rho]^7 - 37094*\[Rho]^8 + 1991*\[Rho]^9 + 5521*\[Rho]^10 - 
          1147*\[Rho]^11 + 75*\[Rho]^12) - 256*Ec^8*(-5950 + 330576*\[Rho] - 
          51080*\[Rho]^2 - 21472*\[Rho]^3 - 5963618*\[Rho]^4 + 
          19860574*\[Rho]^5 + 5975073*\[Rho]^6 - 673474*\[Rho]^7 - 
          665624*\[Rho]^8 + 97043*\[Rho]^9 - 2460*\[Rho]^10 - 
          2541*\[Rho]^11 + 225*\[Rho]^12) + 6*Ec*(700 - 37465*\[Rho] + 
          148456*\[Rho]^2 + 819941*\[Rho]^3 - 1369880*\[Rho]^4 + 
          15192758*\[Rho]^5 + 14796224*\[Rho]^6 - 4910270*\[Rho]^7 - 
          325132*\[Rho]^8 + 24787*\[Rho]^9 + 41672*\[Rho]^10 - 
          8951*\[Rho]^11 + 600*\[Rho]^12) - 24*Ec^2*(700 - 39460*\[Rho] + 
          164692*\[Rho]^2 + 963743*\[Rho]^3 - 2117531*\[Rho]^4 + 
          19697855*\[Rho]^5 + 22606949*\[Rho]^6 - 7496309*\[Rho]^7 - 
          617287*\[Rho]^8 + 62521*\[Rho]^9 + 67355*\[Rho]^10 - 
          15158*\[Rho]^11 + 1050*\[Rho]^12) + 
        128*Ec^7*(-2235 - 18565*\[Rho] - 206306*\[Rho]^2 - 1307810*\[Rho]^3 - 
          20105434*\[Rho]^4 + 43174516*\[Rho]^5 + 26268867*\[Rho]^6 - 
          3384719*\[Rho]^7 - 2811593*\[Rho]^8 + 394853*\[Rho]^9 + 
          45601*\[Rho]^10 - 21003*\[Rho]^11 + 1800*\[Rho]^12) + 
        24*Ec^3*(1050 - 82964*\[Rho] + 343985*\[Rho]^2 + 1992779*\[Rho]^3 - 
          6723704*\[Rho]^4 + 55735398*\[Rho]^5 + 76904894*\[Rho]^6 - 
          25332888*\[Rho]^7 - 2677794*\[Rho]^8 + 332894*\[Rho]^9 + 
          244537*\[Rho]^10 - 58307*\[Rho]^11 + 4200*\[Rho]^12) - 
        64*Ec^6*(305 - 173200*\[Rho] - 441714*\[Rho]^2 - 7474676*\[Rho]^3 - 
          26750165*\[Rho]^4 + 68999202*\[Rho]^5 + 82466587*\[Rho]^6 - 
          16845890*\[Rho]^7 - 6658062*\[Rho]^8 + 973964*\[Rho]^9 + 
          237425*\[Rho]^10 - 76548*\[Rho]^11 + 6300*\[Rho]^12) + 
        32*Ec^5*(-3380 - 124592*\[Rho] - 295704*\[Rho]^2 - 8504176*\[Rho]^3 - 
          23106805*\[Rho]^4 + 102938805*\[Rho]^5 + 172185215*\[Rho]^6 - 
          47175205*\[Rho]^7 - 10375167*\[Rho]^8 + 1540183*\[Rho]^9 + 
          572929*\[Rho]^10 - 160071*\[Rho]^11 + 12600*\[Rho]^12) - 
        16*Ec^4*(-1810 - 146806*\[Rho] + 358623*\[Rho]^2 - 786554*\[Rho]^3 - 
          21137066*\[Rho]^4 + 149357250*\[Rho]^5 + 244391236*\[Rho]^6 - 
          76974224*\[Rho]^7 - 11111982*\[Rho]^8 + 1568720*\[Rho]^9 + 
          819209*\[Rho]^10 - 209370*\[Rho]^11 + 15750*\[Rho]^12)) - 
      181440*(1 - 2*Ec)^8*\[Rho]^5*(-3 + 30*\[Rho] + 35*\[Rho]^2)*
       Log[1 - 2*Ec]^3 - 12*(-1 + 2*Ec)*\[Rho]*(-1 + 2*Ec + \[Rho])^2*
       (52428800*Ec^16*\[Rho] - 327680*Ec^15*\[Rho]*(343 + 115*\[Rho]) + 
        32768*Ec^14*\[Rho]*(2365 + 3203*\[Rho] + 750*\[Rho]^2) + 
        8192*Ec^13*(-525 + 1550*\[Rho] - 12717*\[Rho]^2 - 14520*\[Rho]^3 + 
          1550*\[Rho]^4) - 4096*Ec^12*(-3675 + 21465*\[Rho] - 4445*\[Rho]^2 - 
          68002*\[Rho]^3 + 9396*\[Rho]^4 + 115*\[Rho]^5) + 
        2048*Ec^11*(-10500 + 47325*\[Rho] + 39365*\[Rho]^2 - 
          165758*\[Rho]^3 + 10795*\[Rho]^4 - 1471*\[Rho]^5 + 570*\[Rho]^6) - 
        1024*Ec^10*(-15750 + 36870*\[Rho] + 120253*\[Rho]^2 - 
          256516*\[Rho]^3 - 51379*\[Rho]^4 - 18758*\[Rho]^5 + 1914*\[Rho]^6 + 
          360*\[Rho]^7) + 512*Ec^9*(-13335 - 15390*\[Rho] + 140758*\[Rho]^2 - 
          361922*\[Rho]^3 - 274962*\[Rho]^4 - 180398*\[Rho]^5 + 
          27313*\[Rho]^6 - 140*\[Rho]^7 + 390*\[Rho]^8) + 
        128*Ec^7*\[Rho]*(2470 - 37820*\[Rho] + 1358534*\[Rho]^2 - 
          2252612*\[Rho]^3 - 2974151*\[Rho]^4 - 349133*\[Rho]^5 + 
          268500*\[Rho]^6 - 18823*\[Rho]^7 + 513*\[Rho]^8 + 180*\[Rho]^9) - 
        256*Ec^8*(-6195 - 30150*\[Rho] + 8876*\[Rho]^2 - 116358*\[Rho]^3 - 
          926890*\[Rho]^4 - 860539*\[Rho]^5 + 53249*\[Rho]^6 + 
          19396*\[Rho]^7 + 284*\[Rho]^8 + 285*\[Rho]^9) - 
        3*(105 + 370*\[Rho] - 13654*\[Rho]^2 + 15784*\[Rho]^3 - 
          257408*\[Rho]^4 - 728872*\[Rho]^5 - 9902*\[Rho]^6 + 
          60112*\[Rho]^7 - 3601*\[Rho]^8 - 434*\[Rho]^9 + 60*\[Rho]^10) + 
        6*Ec*(525 + 1640*\[Rho] - 74260*\[Rho]^2 + 119918*\[Rho]^3 - 
          1407282*\[Rho]^4 - 4550418*\[Rho]^5 - 100416*\[Rho]^6 + 
          414466*\[Rho]^7 - 26315*\[Rho]^8 - 2918*\[Rho]^9 + 420*\[Rho]^10) - 
        12*Ec^2*(1050 + 2860*\[Rho] - 162705*\[Rho]^2 + 340972*\[Rho]^3 - 
          3124201*\[Rho]^4 - 11802782*\[Rho]^5 - 364291*\[Rho]^6 + 
          1215648*\[Rho]^7 - 83017*\[Rho]^8 - 8274*\[Rho]^9 + 
          1260*\[Rho]^10) - 64*Ec^6*(4200 + 920*\[Rho] + 217940*\[Rho]^2 + 
          3302696*\[Rho]^3 - 3811266*\[Rho]^4 - 9163490*\[Rho]^5 - 
          1609493*\[Rho]^6 + 1311532*\[Rho]^7 - 109197*\[Rho]^8 - 
          3984*\[Rho]^9 + 1260*\[Rho]^10) + 24*Ec^3*(1260 + 425*\[Rho] - 
          158249*\[Rho]^2 + 575024*\[Rho]^3 - 3709365*\[Rho]^4 - 
          16604368*\[Rho]^5 - 731227*\[Rho]^6 + 1971004*\[Rho]^7 - 
          145479*\[Rho]^8 - 12925*\[Rho]^9 + 2100*\[Rho]^10) + 
        32*Ec^5*(5565 - 26240*\[Rho] + 351491*\[Rho]^2 + 3635936*\[Rho]^3 - 
          5480858*\[Rho]^4 - 23221174*\[Rho]^5 - 2898017*\[Rho]^6 + 
          3525982*\[Rho]^7 - 294697*\[Rho]^8 - 18552*\[Rho]^9 + 
          3780*\[Rho]^10) - 16*Ec^4*(4515 - 20785*\[Rho] - 24741*\[Rho]^2 + 
          2606508*\[Rho]^3 - 8421062*\[Rho]^4 - 42191318*\[Rho]^5 - 
          3016287*\[Rho]^6 + 5792184*\[Rho]^7 - 459745*\[Rho]^8 - 
          35745*\[Rho]^9 + 6300*\[Rho]^10))*Log[\[Rho]] - 
      144*(1 - 2*Ec)^4*\[Rho]^3*(983040*Ec^11*\[Rho] + 
        46080*Ec^10*\[Rho]*(-45 + 7*\[Rho]) - 6144*Ec^9*\[Rho]*
         (-275 + 63*\[Rho]) + 1344*Ec^6*(-60 + 1015*\[Rho] - 821*\[Rho]^2 - 
          1955*\[Rho]^3 + 105*\[Rho]^4) + 256*Ec^8*(210 - 6750*\[Rho] - 
          4361*\[Rho]^2 - 315*\[Rho]^3 + 210*\[Rho]^4) - 
        128*Ec^7*(210 - 6045*\[Rho] - 11354*\[Rho]^2 - 7035*\[Rho]^3 + 
          840*\[Rho]^4) - 224*Ec^5*(-420 + 7590*\[Rho] - 3662*\[Rho]^2 - 
          22215*\[Rho]^3 - 6660*\[Rho]^4 + 3875*\[Rho]^5) - 
        3*(210 - 1030*\[Rho] + 6223*\[Rho]^2 + 48790*\[Rho]^3 - 
          29085*\[Rho]^4 - 31150*\[Rho]^5 + 6125*\[Rho]^6 - 98*\[Rho]^7 + 
          15*\[Rho]^8) + 24*Ec*(210 - 1030*\[Rho] + 5278*\[Rho]^2 + 
          58240*\[Rho]^3 - 18060*\[Rho]^4 - 31150*\[Rho]^5 + 6125*\[Rho]^6 - 
          98*\[Rho]^7 + 15*\[Rho]^8) - 72*Ec^2*(210 - 1030*\[Rho] + 
          4018*\[Rho]^2 + 70840*\[Rho]^3 - 3360*\[Rho]^4 - 31150*\[Rho]^5 + 
          6125*\[Rho]^6 - 98*\[Rho]^7 + 15*\[Rho]^8) - 
        16*Ec^4*(2940 - 45510*\[Rho] + 23744*\[Rho]^2 + 525630*\[Rho]^3 + 
          186270*\[Rho]^4 - 166250*\[Rho]^5 + 18375*\[Rho]^6 - 294*\[Rho]^7 + 
          45*\[Rho]^8) + 24*Ec^3*(1050 - 8005*\[Rho] + 12152*\[Rho]^2 + 
          375270*\[Rho]^3 + 70910*\[Rho]^4 - 137025*\[Rho]^5 + 
          24500*\[Rho]^6 - 392*\[Rho]^7 + 60*\[Rho]^8))*Log[\[Rho]]^2 + 
      181440*(1 - 2*Ec)^8*\[Rho]^5*(-3 + 30*\[Rho] + 35*\[Rho]^2)*
       Log[\[Rho]]^3 - 144*(1 - 2*Ec)^4*\[Rho]^3*Log[1 - 2*Ec]^2*
       (983040*Ec^11*\[Rho] + 46080*Ec^10*\[Rho]*(-45 + 7*\[Rho]) - 
        6144*Ec^9*\[Rho]*(-275 + 63*\[Rho]) + 1344*Ec^6*(-60 + 1015*\[Rho] - 
          821*\[Rho]^2 - 1955*\[Rho]^3 + 105*\[Rho]^4) + 
        256*Ec^8*(210 - 6750*\[Rho] - 4361*\[Rho]^2 - 315*\[Rho]^3 + 
          210*\[Rho]^4) - 128*Ec^7*(210 - 6045*\[Rho] - 11354*\[Rho]^2 - 
          7035*\[Rho]^3 + 840*\[Rho]^4) - 224*Ec^5*(-420 + 7590*\[Rho] - 
          3662*\[Rho]^2 - 22215*\[Rho]^3 - 6660*\[Rho]^4 + 3875*\[Rho]^5) - 
        3*(210 - 1030*\[Rho] + 6223*\[Rho]^2 + 48790*\[Rho]^3 - 
          29085*\[Rho]^4 - 31150*\[Rho]^5 + 6125*\[Rho]^6 - 98*\[Rho]^7 + 
          15*\[Rho]^8) + 24*Ec*(210 - 1030*\[Rho] + 5278*\[Rho]^2 + 
          58240*\[Rho]^3 - 18060*\[Rho]^4 - 31150*\[Rho]^5 + 6125*\[Rho]^6 - 
          98*\[Rho]^7 + 15*\[Rho]^8) - 72*Ec^2*(210 - 1030*\[Rho] + 
          4018*\[Rho]^2 + 70840*\[Rho]^3 - 3360*\[Rho]^4 - 31150*\[Rho]^5 + 
          6125*\[Rho]^6 - 98*\[Rho]^7 + 15*\[Rho]^8) - 
        16*Ec^4*(2940 - 45510*\[Rho] + 23744*\[Rho]^2 + 525630*\[Rho]^3 + 
          186270*\[Rho]^4 - 166250*\[Rho]^5 + 18375*\[Rho]^6 - 294*\[Rho]^7 + 
          45*\[Rho]^8) + 24*Ec^3*(1050 - 8005*\[Rho] + 12152*\[Rho]^2 + 
          375270*\[Rho]^3 + 70910*\[Rho]^4 - 137025*\[Rho]^5 + 
          24500*\[Rho]^6 - 392*\[Rho]^7 + 60*\[Rho]^8) - 
        3780*(1 - 2*Ec)^4*\[Rho]^2*(-3 + 30*\[Rho] + 35*\[Rho]^2)*
         Log[\[Rho]]) + 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
       ((-1 + 2*Ec + \[Rho])^2*(52428800*Ec^16*\[Rho] - 327680*Ec^15*\[Rho]*
           (343 + 115*\[Rho]) + 32768*Ec^14*\[Rho]*(2365 + 3203*\[Rho] + 
            750*\[Rho]^2) + 8192*Ec^13*(-525 + 1550*\[Rho] - 12717*\[Rho]^2 - 
            14520*\[Rho]^3 + 1550*\[Rho]^4) - 4096*Ec^12*
           (-3675 + 21465*\[Rho] - 4445*\[Rho]^2 - 68002*\[Rho]^3 + 
            9396*\[Rho]^4 + 115*\[Rho]^5) + 2048*Ec^11*
           (-10500 + 47325*\[Rho] + 39365*\[Rho]^2 - 165758*\[Rho]^3 + 
            10795*\[Rho]^4 - 1471*\[Rho]^5 + 570*\[Rho]^6) - 
          1024*Ec^10*(-15750 + 36870*\[Rho] + 120253*\[Rho]^2 - 
            256516*\[Rho]^3 - 51379*\[Rho]^4 - 18758*\[Rho]^5 + 
            1914*\[Rho]^6 + 360*\[Rho]^7) + 512*Ec^9*(-13335 - 15390*\[Rho] + 
            140758*\[Rho]^2 - 361922*\[Rho]^3 - 274962*\[Rho]^4 - 
            180398*\[Rho]^5 + 27313*\[Rho]^6 - 140*\[Rho]^7 + 390*\[Rho]^8) + 
          128*Ec^7*\[Rho]*(2470 - 37820*\[Rho] + 1358534*\[Rho]^2 - 
            2252612*\[Rho]^3 - 2974151*\[Rho]^4 - 349133*\[Rho]^5 + 
            268500*\[Rho]^6 - 18823*\[Rho]^7 + 513*\[Rho]^8 + 180*\[Rho]^9) - 
          256*Ec^8*(-6195 - 30150*\[Rho] + 8876*\[Rho]^2 - 116358*\[Rho]^3 - 
            926890*\[Rho]^4 - 860539*\[Rho]^5 + 53249*\[Rho]^6 + 
            19396*\[Rho]^7 + 284*\[Rho]^8 + 285*\[Rho]^9) - 
          3*(105 + 370*\[Rho] - 13654*\[Rho]^2 + 15784*\[Rho]^3 - 
            257408*\[Rho]^4 - 728872*\[Rho]^5 - 9902*\[Rho]^6 + 
            60112*\[Rho]^7 - 3601*\[Rho]^8 - 434*\[Rho]^9 + 60*\[Rho]^10) + 
          6*Ec*(525 + 1640*\[Rho] - 74260*\[Rho]^2 + 119918*\[Rho]^3 - 
            1407282*\[Rho]^4 - 4550418*\[Rho]^5 - 100416*\[Rho]^6 + 
            414466*\[Rho]^7 - 26315*\[Rho]^8 - 2918*\[Rho]^9 + 
            420*\[Rho]^10) - 12*Ec^2*(1050 + 2860*\[Rho] - 162705*\[Rho]^2 + 
            340972*\[Rho]^3 - 3124201*\[Rho]^4 - 11802782*\[Rho]^5 - 
            364291*\[Rho]^6 + 1215648*\[Rho]^7 - 83017*\[Rho]^8 - 
            8274*\[Rho]^9 + 1260*\[Rho]^10) - 64*Ec^6*(4200 + 920*\[Rho] + 
            217940*\[Rho]^2 + 3302696*\[Rho]^3 - 3811266*\[Rho]^4 - 
            9163490*\[Rho]^5 - 1609493*\[Rho]^6 + 1311532*\[Rho]^7 - 
            109197*\[Rho]^8 - 3984*\[Rho]^9 + 1260*\[Rho]^10) + 
          24*Ec^3*(1260 + 425*\[Rho] - 158249*\[Rho]^2 + 575024*\[Rho]^3 - 
            3709365*\[Rho]^4 - 16604368*\[Rho]^5 - 731227*\[Rho]^6 + 
            1971004*\[Rho]^7 - 145479*\[Rho]^8 - 12925*\[Rho]^9 + 
            2100*\[Rho]^10) + 32*Ec^5*(5565 - 26240*\[Rho] + 
            351491*\[Rho]^2 + 3635936*\[Rho]^3 - 5480858*\[Rho]^4 - 
            23221174*\[Rho]^5 - 2898017*\[Rho]^6 + 3525982*\[Rho]^7 - 
            294697*\[Rho]^8 - 18552*\[Rho]^9 + 3780*\[Rho]^10) - 
          16*Ec^4*(4515 - 20785*\[Rho] - 24741*\[Rho]^2 + 2606508*\[Rho]^3 - 
            8421062*\[Rho]^4 - 42191318*\[Rho]^5 - 3016287*\[Rho]^6 + 
            5792184*\[Rho]^7 - 459745*\[Rho]^8 - 35745*\[Rho]^9 + 
            6300*\[Rho]^10)) + 24*(-1 + 2*Ec)^3*\[Rho]^2*
         (983040*Ec^11*\[Rho] + 46080*Ec^10*\[Rho]*(-45 + 7*\[Rho]) - 
          6144*Ec^9*\[Rho]*(-275 + 63*\[Rho]) + 1344*Ec^6*
           (-60 + 1015*\[Rho] - 821*\[Rho]^2 - 1955*\[Rho]^3 + 
            105*\[Rho]^4) + 256*Ec^8*(210 - 6750*\[Rho] - 4361*\[Rho]^2 - 
            315*\[Rho]^3 + 210*\[Rho]^4) - 128*Ec^7*(210 - 6045*\[Rho] - 
            11354*\[Rho]^2 - 7035*\[Rho]^3 + 840*\[Rho]^4) - 
          224*Ec^5*(-420 + 7590*\[Rho] - 3662*\[Rho]^2 - 22215*\[Rho]^3 - 
            6660*\[Rho]^4 + 3875*\[Rho]^5) - 3*(210 - 1030*\[Rho] + 
            6223*\[Rho]^2 + 48790*\[Rho]^3 - 29085*\[Rho]^4 - 
            31150*\[Rho]^5 + 6125*\[Rho]^6 - 98*\[Rho]^7 + 15*\[Rho]^8) + 
          24*Ec*(210 - 1030*\[Rho] + 5278*\[Rho]^2 + 58240*\[Rho]^3 - 
            18060*\[Rho]^4 - 31150*\[Rho]^5 + 6125*\[Rho]^6 - 98*\[Rho]^7 + 
            15*\[Rho]^8) - 72*Ec^2*(210 - 1030*\[Rho] + 4018*\[Rho]^2 + 
            70840*\[Rho]^3 - 3360*\[Rho]^4 - 31150*\[Rho]^5 + 6125*\[Rho]^6 - 
            98*\[Rho]^7 + 15*\[Rho]^8) - 16*Ec^4*(2940 - 45510*\[Rho] + 
            23744*\[Rho]^2 + 525630*\[Rho]^3 + 186270*\[Rho]^4 - 
            166250*\[Rho]^5 + 18375*\[Rho]^6 - 294*\[Rho]^7 + 45*\[Rho]^8) + 
          24*Ec^3*(1050 - 8005*\[Rho] + 12152*\[Rho]^2 + 375270*\[Rho]^3 + 
            70910*\[Rho]^4 - 137025*\[Rho]^5 + 24500*\[Rho]^6 - 
            392*\[Rho]^7 + 60*\[Rho]^8))*Log[\[Rho]] - 45360*(-1 + 2*Ec)^7*
         \[Rho]^4*(-3 + 30*\[Rho] + 35*\[Rho]^2)*Log[\[Rho]]^2)))/
    (5040*(1 - 2*Ec)^2*mb^4*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3) + 
   (\[Rho]3D*(-((-1 + 2*Ec + \[Rho])^2*(209715200*Ec^22*(-5 + \[Rho]) - 
         41943040*Ec^21*(-116 - \[Rho] + 5*\[Rho]^2) - 
         5242880*Ec^20*(1420 + 340*\[Rho] - 359*\[Rho]^2 + 33*\[Rho]^3) + 
         5242880*Ec^19*(-996 + 1314*\[Rho] - 566*\[Rho]^2 - 311*\[Rho]^3 + 
           57*\[Rho]^4) - 262144*Ec^18*(-156320 + 99980*\[Rho] + 
           74156*\[Rho]^2 - 53306*\[Rho]^3 + 7033*\[Rho]^4 + 315*\[Rho]^5) - 
         262144*Ec^17*(307616 - 270822*\[Rho] - 327226*\[Rho]^2 + 
           153671*\[Rho]^3 - 12492*\[Rho]^4 - 4031*\[Rho]^5 + 60*\[Rho]^6) + 
         65536*Ec^16*(1448130 - 1962550*\[Rho] - 2141923*\[Rho]^2 + 
           869643*\[Rho]^3 + 95771*\[Rho]^4 - 57747*\[Rho]^5 - 
           9262*\[Rho]^6 + 2490*\[Rho]^7) - 131072*Ec^15*
          (603982 - 1248878*\[Rho] - 681712*\[Rho]^2 + 192517*\[Rho]^3 + 
           238867*\[Rho]^4 - 36370*\[Rho]^5 - 27640*\[Rho]^6 + 
           6413*\[Rho]^7 + 15*\[Rho]^8) - 65536*Ec^14*
          (-781721 + 2219555*\[Rho] - 993322*\[Rho]^2 + 1009643*\[Rho]^3 - 
           771102*\[Rho]^4 - 21055*\[Rho]^5 + 135888*\[Rho]^6 - 
           22225*\[Rho]^7 - 2660*\[Rho]^8 + 330*\[Rho]^9) + 
         32768*Ec^13*(-801744 + 2424136*\[Rho] - 6584084*\[Rho]^2 + 
           5497751*\[Rho]^3 - 1400667*\[Rho]^4 - 267991*\[Rho]^5 + 
           325691*\[Rho]^6 - 31479*\[Rho]^7 - 12296*\[Rho]^8 - 42*\[Rho]^9 + 
           395*\[Rho]^10) + 4096*Ec^12*(2344760 - 2861904*\[Rho] + 
           61937454*\[Rho]^2 - 57639918*\[Rho]^3 + 196268*\[Rho]^4 + 
           2528932*\[Rho]^5 - 248816*\[Rho]^6 + 44592*\[Rho]^7 - 
           53442*\[Rho]^8 + 80874*\[Rho]^9 - 18533*\[Rho]^10 + 
           155*\[Rho]^11) - 4096*Ec^11*(398828 + 4160224*\[Rho] + 
           37607380*\[Rho]^2 - 45623280*\[Rho]^3 - 27327764*\[Rho]^4 + 
           6310100*\[Rho]^5 + 4706800*\[Rho]^6 + 114444*\[Rho]^7 - 
           627824*\[Rho]^8 + 240842*\[Rho]^9 - 29494*\[Rho]^10 - 
           5629*\[Rho]^11 + 615*\[Rho]^12) - 3*(-3814 + 98122*\[Rho] + 
           326381*\[Rho]^2 - 6869625*\[Rho]^3 - 137785*\[Rho]^4 + 
           6074585*\[Rho]^5 - 700610*\[Rho]^6 + 737610*\[Rho]^7 + 
           553340*\[Rho]^8 - 56440*\[Rho]^9 - 35371*\[Rho]^10 + 
           15663*\[Rho]^11 - 2141*\[Rho]^12 + 85*\[Rho]^13) - 
         1024*Ec^10*(299232 - 11256080*\[Rho] - 826096*\[Rho]^2 + 
           96568904*\[Rho]^3 + 224769298*\[Rho]^4 - 68359030*\[Rho]^5 - 
           37862596*\[Rho]^6 - 3427004*\[Rho]^7 + 6738378*\[Rho]^8 - 
           1312442*\[Rho]^9 - 148540*\[Rho]^10 + 140830*\[Rho]^11 - 
           15603*\[Rho]^12 + 255*\[Rho]^13) + 12*Ec*(-16576 + 429422*\[Rho] + 
           1554134*\[Rho]^2 - 31397459*\[Rho]^3 - 5381346*\[Rho]^4 + 
           26524051*\[Rho]^5 - 4480586*\[Rho]^6 + 3151316*\[Rho]^7 + 
           2649934*\[Rho]^8 - 232954*\[Rho]^9 - 185820*\[Rho]^10 + 
           77999*\[Rho]^11 - 10620*\[Rho]^12 + 425*\[Rho]^13) + 
         1024*Ec^9*(70016 - 14800*\[Rho] + 90363812*\[Rho]^2 + 
           45961712*\[Rho]^3 + 203219290*\[Rho]^4 - 100685880*\[Rho]^5 - 
           49810458*\[Rho]^6 - 9142936*\[Rho]^7 + 12401194*\[Rho]^8 - 
           867406*\[Rho]^9 - 918200*\[Rho]^10 + 386109*\[Rho]^11 - 
           45180*\[Rho]^12 + 1275*\[Rho]^13) - 
         12*Ec^2*(-126592 + 3302892*\[Rho] + 13137404*\[Rho]^2 - 
           253792426*\[Rho]^3 - 86384345*\[Rho]^4 + 204450153*\[Rho]^5 - 
           48281852*\[Rho]^6 + 23394676*\[Rho]^7 + 22678686*\[Rho]^8 - 
           1644790*\[Rho]^9 - 1747376*\[Rho]^10 + 697030*\[Rho]^11 - 
           94645*\[Rho]^12 + 3825*\[Rho]^13) + 
         48*Ec^3*(-138976 + 3650354*\[Rho] + 16749382*\[Rho]^2 - 
           296357199*\[Rho]^3 - 159210755*\[Rho]^4 + 227959756*\[Rho]^5 - 
           73521760*\[Rho]^6 + 23146408*\[Rho]^7 + 28567944*\[Rho]^8 - 
           1583630*\[Rho]^9 - 2408170*\[Rho]^10 + 917011*\[Rho]^11 - 
           124505*\[Rho]^12 + 5100*\[Rho]^13) + 
         512*Ec^7*(-263826 + 5376834*\[Rho] + 111533664*\[Rho]^2 - 
           106311907*\[Rho]^3 - 230097853*\[Rho]^4 + 2675430*\[Rho]^5 - 
           125635880*\[Rho]^6 - 19963661*\[Rho]^7 + 39130115*\[Rho]^8 + 
           438798*\[Rho]^9 - 4295736*\[Rho]^10 + 1465945*\[Rho]^11 - 
           190515*\[Rho]^12 + 7650*\[Rho]^13) - 
         256*Ec^8*(-640012 + 14481388*\[Rho] + 372798150*\[Rho]^2 + 
           22394726*\[Rho]^3 + 143381814*\[Rho]^4 - 286125198*\[Rho]^5 - 
           234393696*\[Rho]^6 - 51691188*\[Rho]^7 + 70689560*\[Rho]^8 - 
           369844*\[Rho]^9 - 7229551*\[Rho]^10 + 2573911*\[Rho]^11 - 
           319155*\[Rho]^12 + 11475*\[Rho]^13) + 
         128*Ec^5*(-299108 + 7584931*\[Rho] + 70451701*\[Rho]^2 - 
           621632287*\[Rho]^3 - 684382681*\[Rho]^4 + 428584415*\[Rho]^5 - 
           257831569*\[Rho]^6 + 13568897*\[Rho]^7 + 80451182*\[Rho]^8 - 
           1339364*\[Rho]^9 - 7997753*\[Rho]^10 + 2818111*\[Rho]^11 - 
           382044*\[Rho]^12 + 16065*\[Rho]^13) - 
         128*Ec^6*(-556331 + 12562227*\[Rho] + 193822348*\[Rho]^2 - 
           724933358*\[Rho]^3 - 1125258236*\[Rho]^4 + 418183942*\[Rho]^5 - 
           427334084*\[Rho]^6 - 24623366*\[Rho]^7 + 130934926*\[Rho]^8 + 
           246018*\[Rho]^9 - 13935434*\[Rho]^10 + 4781856*\[Rho]^11 - 
           639975*\[Rho]^12 + 26775*\[Rho]^13) - 
         16*Ec^4*(-1175044 + 30865420*\[Rho] + 184002977*\[Rho]^2 - 
           2622090723*\[Rho]^3 - 2045612052*\[Rho]^4 + 1926129060*\[Rho]^5 - 
           836434968*\[Rho]^6 + 145702128*\[Rho]^7 + 282604578*\[Rho]^8 - 
           10344938*\[Rho]^9 - 25935061*\[Rho]^10 + 9473383*\[Rho]^11 - 
           1287510*\[Rho]^12 + 53550*\[Rho]^13))) + 181440*(1 - 2*Ec)^10*
       \[Rho]^4*(56 + 76*\[Rho] + 65*\[Rho]^2 + 45*\[Rho]^3)*
       Log[1 - 2*Ec]^3 + 12*(-1 + 2*Ec)*(83886080*Ec^20*(5 + 7*\[Rho]^2) + 
        31457280*Ec^19*(-70 + 10*\[Rho] - 25*\[Rho]^2 + 9*\[Rho]^3) + 
        1048576*Ec^18*(4950 - 1350*\[Rho] - 4833*\[Rho]^2 + 197*\[Rho]^3) + 
        131072*Ec^17*(-55900 + 24400*\[Rho] + 141087*\[Rho]^2 - 
          35157*\[Rho]^3 - 4994*\[Rho]^4 + 1070*\[Rho]^5) + 
        65536*Ec^16*(107620 - 75560*\[Rho] - 393883*\[Rho]^2 + 
          167213*\[Rho]^3 + 57026*\[Rho]^4 - 17830*\[Rho]^5 + 940*\[Rho]^6) - 
        131072*Ec^15*(38760 - 42120*\[Rho] - 90453*\[Rho]^2 + 
          66678*\[Rho]^3 + 64823*\[Rho]^4 - 28137*\[Rho]^5 + 1786*\[Rho]^6 + 
          105*\[Rho]^7) - 65536*Ec^14*(-44790 + 60330*\[Rho] - 
          264702*\[Rho]^2 + 113736*\[Rho]^3 - 147812*\[Rho]^4 + 
          80725*\[Rho]^5 - 2741*\[Rho]^6 - 1561*\[Rho]^7 + 105*\[Rho]^8) + 
        16384*Ec^13*(-83420 + 66500*\[Rho] - 2344168*\[Rho]^2 + 
          1603496*\[Rho]^3 - 233502*\[Rho]^4 + 194820*\[Rho]^5 - 
          12047*\[Rho]^6 - 18399*\[Rho]^7 + 784*\[Rho]^8 + 210*\[Rho]^9) - 
        8192*Ec^12*(-56280 - 101880*\[Rho] - 4228806*\[Rho]^2 + 
          3879144*\[Rho]^3 + 1384606*\[Rho]^4 + 150072*\[Rho]^5 - 
          398671*\[Rho]^6 - 10703*\[Rho]^7 + 10536*\[Rho]^8 - 1938*\[Rho]^9 + 
          570*\[Rho]^10) + 8192*Ec^11*(-11020 - 99780*\[Rho] - 
          1421537*\[Rho]^2 + 2841468*\[Rho]^3 + 4546373*\[Rho]^4 - 
          120700*\[Rho]^5 - 1577247*\[Rho]^6 + 141359*\[Rho]^7 + 
          67362*\[Rho]^8 - 15291*\[Rho]^9 + 2745*\[Rho]^10) - 
        3*(-1 + \[Rho])^2*(-220 + 5520*\[Rho] + 57153*\[Rho]^2 - 
          583045*\[Rho]^3 - 1879857*\[Rho]^4 - 726835*\[Rho]^5 - 
          365047*\[Rho]^6 - 168645*\[Rho]^7 - 6427*\[Rho]^8 + 
          11835*\[Rho]^9 - 3762*\[Rho]^10 + 290*\[Rho]^11) + 
        4096*Ec^10*(4710 - 24450*\[Rho] - 2515392*\[Rho]^2 - 
          3010242*\[Rho]^3 - 13599426*\[Rho]^4 + 3709328*\[Rho]^5 + 
          5985875*\[Rho]^6 - 637451*\[Rho]^7 - 486168*\[Rho]^8 + 
          70207*\[Rho]^9 + 7162*\[Rho]^10 - 5256*\[Rho]^11 + 635*\[Rho]^12) + 
        512*Ec^9*(-55920 + 1256280*\[Rho] + 34700874*\[Rho]^2 + 
          7331698*\[Rho]^3 + 71099284*\[Rho]^4 - 69066900*\[Rho]^5 - 
          52697278*\[Rho]^6 + 5039330*\[Rho]^7 + 9349716*\[Rho]^8 - 
          771372*\[Rho]^9 - 622905*\[Rho]^10 + 227259*\[Rho]^11 - 
          31326*\[Rho]^12 + 870*\[Rho]^13) + 18*Ec*(-660 + 17880*\[Rho] + 
          155119*\[Rho]^2 - 2213253*\[Rho]^3 - 2727314*\[Rho]^4 + 
          7417150*\[Rho]^5 - 2020622*\[Rho]^6 - 222598*\[Rho]^7 + 
          67688*\[Rho]^8 - 411676*\[Rho]^9 - 110145*\[Rho]^10 + 
          60587*\[Rho]^11 - 13026*\[Rho]^12 + 870*\[Rho]^13) - 
        144*Ec^2*(-660 + 17880*\[Rho] + 174739*\[Rho]^2 - 2368233*\[Rho]^3 - 
          3650030*\[Rho]^4 + 7397494*\[Rho]^5 - 1705307*\[Rho]^6 + 
          28457*\[Rho]^7 + 259208*\[Rho]^8 - 388960*\[Rho]^9 - 
          119784*\[Rho]^10 + 62432*\[Rho]^11 - 13026*\[Rho]^12 + 
          870*\[Rho]^13) - 768*Ec^6*(-9950 + 238770*\[Rho] + 
          4302670*\[Rho]^2 - 21980916*\[Rho]^3 - 70845184*\[Rho]^4 + 
          26480115*\[Rho]^5 - 7895153*\[Rho]^6 + 1732587*\[Rho]^7 + 
          10041745*\[Rho]^8 - 1626409*\[Rho]^9 - 1373590*\[Rho]^10 + 
          548804*\[Rho]^11 - 97017*\[Rho]^12 + 6090*\[Rho]^13) + 
        96*Ec^3*(-4670 + 126330*\[Rho] + 1399480*\[Rho]^2 - 
          17796421*\[Rho]^3 - 33552197*\[Rho]^4 + 50635630*\[Rho]^5 - 
          10001887*\[Rho]^6 + 1521087*\[Rho]^7 + 3411876*\[Rho]^8 - 
          2504598*\[Rho]^9 - 919045*\[Rho]^10 + 451402*\[Rho]^11 - 
          91157*\[Rho]^12 + 6090*\[Rho]^13) - 
        256*Ec^8*(-107080 + 2330560*\[Rho] + 53604342*\[Rho]^2 - 
          22965822*\[Rho]^3 - 58275268*\[Rho]^4 - 130135740*\[Rho]^5 - 
          74327338*\[Rho]^6 + 5414826*\[Rho]^7 + 31423500*\[Rho]^8 - 
          2213956*\[Rho]^9 - 3146985*\[Rho]^10 + 1121139*\[Rho]^11 - 
          171054*\[Rho]^12 + 7830*\[Rho]^13) + 
        512*Ec^7*(-31480 + 697880*\[Rho] + 14410195*\[Rho]^2 - 
          28991942*\[Rho]^3 - 105173831*\[Rho]^4 - 9726963*\[Rho]^5 - 
          20064696*\[Rho]^6 + 1797989*\[Rho]^7 + 18485750*\[Rho]^8 - 
          1852469*\[Rho]^9 - 2228366*\[Rho]^10 + 833238*\[Rho]^11 - 
          137929*\[Rho]^12 + 7830*\[Rho]^13) + 
        192*Ec^5*(-18060 + 467700*\[Rho] + 7070000*\[Rho]^2 - 
          61809648*\[Rho]^3 - 168435566*\[Rho]^4 + 123058672*\[Rho]^5 - 
          21755853*\[Rho]^6 + 6687611*\[Rho]^7 + 22102470*\[Rho]^8 - 
          5746566*\[Rho]^9 - 3485085*\[Rho]^10 + 1494771*\[Rho]^11 - 
          278616*\[Rho]^12 + 18270*\[Rho]^13) - 
        32*Ec^4*(-44480 + 1192280*\[Rho] + 15227966*\[Rho]^2 - 
          172358128*\[Rho]^3 - 392328834*\[Rho]^4 + 428845580*\[Rho]^5 - 
          75226487*\[Rho]^6 + 19939257*\[Rho]^7 + 47295278*\[Rho]^8 - 
          20032626*\[Rho]^9 - 9192185*\[Rho]^10 + 4228317*\[Rho]^11 - 
          823048*\[Rho]^12 + 54810*\[Rho]^13))*Log[\[Rho]] + 
      144*(-1 + 2*Ec)^5*\[Rho]^2*(327680*Ec^12*(11 + 9*\[Rho]^2) + 
        20480*Ec^11*(-524 + 84*\[Rho] - 339*\[Rho]^2 + 63*\[Rho]^3) - 
        2048*Ec^10*(-6500 + 2100*\[Rho] - 2571*\[Rho]^2 + 1239*\[Rho]^3) - 
        2560*Ec^9*(3244 - 1596*\[Rho] + 670*\[Rho]^2 - 350*\[Rho]^3 + 
          21*\[Rho]^4 + 21*\[Rho]^5) + 1280*Ec^7*(4252 + 2100*\[Rho] + 
          14005*\[Rho]^2 + 10633*\[Rho]^3 - 5208*\[Rho]^4 + 84*\[Rho]^5) + 
        1280*Ec^8*(68 - 2100*\[Rho] - 3214*\[Rho]^2 - 2926*\[Rho]^3 + 
          1365*\[Rho]^4 + 105*\[Rho]^5) - 4480*Ec^6*(1208 + 552*\[Rho] + 
          4033*\[Rho]^2 + 1651*\[Rho]^3 - 3780*\[Rho]^4 - 688*\[Rho]^5 + 
          150*\[Rho]^6) + 240*Ec^3*(2432 - 17080*\[Rho] - 148570*\[Rho]^2 - 
          66836*\[Rho]^3 - 20188*\[Rho]^4 - 10080*\[Rho]^5 + 19810*\[Rho]^6 + 
          2524*\[Rho]^7 - 1071*\[Rho]^8 + 205*\[Rho]^9) - 
        120*Ec^2*(2180 - 17220*\[Rho] - 126436*\[Rho]^2 - 34636*\[Rho]^3 + 
          7280*\[Rho]^4 + 8680*\[Rho]^5 + 21280*\[Rho]^6 + 2524*\[Rho]^7 - 
          1071*\[Rho]^8 + 205*\[Rho]^9) + 30*Ec*(2180 - 17220*\[Rho] - 
          108796*\[Rho]^2 - 10696*\[Rho]^3 + 27755*\[Rho]^4 + 
          22855*\[Rho]^5 + 21280*\[Rho]^6 + 2524*\[Rho]^7 - 1071*\[Rho]^8 + 
          205*\[Rho]^9) - 3*(2180 - 17220*\[Rho] - 94684*\[Rho]^2 + 
          8456*\[Rho]^3 + 44135*\[Rho]^4 + 34195*\[Rho]^5 + 21280*\[Rho]^6 + 
          2524*\[Rho]^7 - 1071*\[Rho]^8 + 205*\[Rho]^9) - 
        80*Ec^4*(14296 - 47544*\[Rho] - 517810*\[Rho]^2 - 341614*\[Rho]^3 - 
          209244*\[Rho]^4 - 102620*\[Rho]^5 + 63420*\[Rho]^6 + 
          7572*\[Rho]^7 - 3213*\[Rho]^8 + 615*\[Rho]^9) + 
        32*Ec^5*(87040 - 11760*\[Rho] - 417934*\[Rho]^2 - 532294*\[Rho]^3 - 
          725340*\[Rho]^4 - 263480*\[Rho]^5 + 91140*\[Rho]^6 + 
          7572*\[Rho]^7 - 3213*\[Rho]^8 + 615*\[Rho]^9))*Log[\[Rho]]^2 - 
      181440*(1 - 2*Ec)^10*\[Rho]^4*(56 + 76*\[Rho] + 65*\[Rho]^2 + 
        45*\[Rho]^3)*Log[\[Rho]]^3 + 144*(-1 + 2*Ec)^5*\[Rho]^2*
       Log[1 - 2*Ec]^2*(327680*Ec^12*(11 + 9*\[Rho]^2) + 
        20480*Ec^11*(-524 + 84*\[Rho] - 339*\[Rho]^2 + 63*\[Rho]^3) - 
        2048*Ec^10*(-6500 + 2100*\[Rho] - 2571*\[Rho]^2 + 1239*\[Rho]^3) - 
        2560*Ec^9*(3244 - 1596*\[Rho] + 670*\[Rho]^2 - 350*\[Rho]^3 + 
          21*\[Rho]^4 + 21*\[Rho]^5) + 1280*Ec^7*(4252 + 2100*\[Rho] + 
          14005*\[Rho]^2 + 10633*\[Rho]^3 - 5208*\[Rho]^4 + 84*\[Rho]^5) + 
        1280*Ec^8*(68 - 2100*\[Rho] - 3214*\[Rho]^2 - 2926*\[Rho]^3 + 
          1365*\[Rho]^4 + 105*\[Rho]^5) - 4480*Ec^6*(1208 + 552*\[Rho] + 
          4033*\[Rho]^2 + 1651*\[Rho]^3 - 3780*\[Rho]^4 - 688*\[Rho]^5 + 
          150*\[Rho]^6) + 240*Ec^3*(2432 - 17080*\[Rho] - 148570*\[Rho]^2 - 
          66836*\[Rho]^3 - 20188*\[Rho]^4 - 10080*\[Rho]^5 + 19810*\[Rho]^6 + 
          2524*\[Rho]^7 - 1071*\[Rho]^8 + 205*\[Rho]^9) - 
        120*Ec^2*(2180 - 17220*\[Rho] - 126436*\[Rho]^2 - 34636*\[Rho]^3 + 
          7280*\[Rho]^4 + 8680*\[Rho]^5 + 21280*\[Rho]^6 + 2524*\[Rho]^7 - 
          1071*\[Rho]^8 + 205*\[Rho]^9) + 30*Ec*(2180 - 17220*\[Rho] - 
          108796*\[Rho]^2 - 10696*\[Rho]^3 + 27755*\[Rho]^4 + 
          22855*\[Rho]^5 + 21280*\[Rho]^6 + 2524*\[Rho]^7 - 1071*\[Rho]^8 + 
          205*\[Rho]^9) - 3*(2180 - 17220*\[Rho] - 94684*\[Rho]^2 + 
          8456*\[Rho]^3 + 44135*\[Rho]^4 + 34195*\[Rho]^5 + 21280*\[Rho]^6 + 
          2524*\[Rho]^7 - 1071*\[Rho]^8 + 205*\[Rho]^9) - 
        80*Ec^4*(14296 - 47544*\[Rho] - 517810*\[Rho]^2 - 341614*\[Rho]^3 - 
          209244*\[Rho]^4 - 102620*\[Rho]^5 + 63420*\[Rho]^6 + 
          7572*\[Rho]^7 - 3213*\[Rho]^8 + 615*\[Rho]^9) + 
        32*Ec^5*(87040 - 11760*\[Rho] - 417934*\[Rho]^2 - 532294*\[Rho]^3 - 
          725340*\[Rho]^4 - 263480*\[Rho]^5 + 91140*\[Rho]^6 + 
          7572*\[Rho]^7 - 3213*\[Rho]^8 + 615*\[Rho]^9) - 
        3780*(-1 + 2*Ec)^5*\[Rho]^2*(56 + 76*\[Rho] + 65*\[Rho]^2 + 
          45*\[Rho]^3)*Log[\[Rho]]) - 12*(-1 + 2*Ec)*Log[1 - 2*Ec]*
       (83886080*Ec^20*(5 + 7*\[Rho]^2) + 31457280*Ec^19*
         (-70 + 10*\[Rho] - 25*\[Rho]^2 + 9*\[Rho]^3) + 
        1048576*Ec^18*(4950 - 1350*\[Rho] - 4833*\[Rho]^2 + 197*\[Rho]^3) + 
        131072*Ec^17*(-55900 + 24400*\[Rho] + 141087*\[Rho]^2 - 
          35157*\[Rho]^3 - 4994*\[Rho]^4 + 1070*\[Rho]^5) + 
        65536*Ec^16*(107620 - 75560*\[Rho] - 393883*\[Rho]^2 + 
          167213*\[Rho]^3 + 57026*\[Rho]^4 - 17830*\[Rho]^5 + 940*\[Rho]^6) - 
        131072*Ec^15*(38760 - 42120*\[Rho] - 90453*\[Rho]^2 + 
          66678*\[Rho]^3 + 64823*\[Rho]^4 - 28137*\[Rho]^5 + 1786*\[Rho]^6 + 
          105*\[Rho]^7) - 65536*Ec^14*(-44790 + 60330*\[Rho] - 
          264702*\[Rho]^2 + 113736*\[Rho]^3 - 147812*\[Rho]^4 + 
          80725*\[Rho]^5 - 2741*\[Rho]^6 - 1561*\[Rho]^7 + 105*\[Rho]^8) + 
        16384*Ec^13*(-83420 + 66500*\[Rho] - 2344168*\[Rho]^2 + 
          1603496*\[Rho]^3 - 233502*\[Rho]^4 + 194820*\[Rho]^5 - 
          12047*\[Rho]^6 - 18399*\[Rho]^7 + 784*\[Rho]^8 + 210*\[Rho]^9) - 
        8192*Ec^12*(-56280 - 101880*\[Rho] - 4228806*\[Rho]^2 + 
          3879144*\[Rho]^3 + 1384606*\[Rho]^4 + 150072*\[Rho]^5 - 
          398671*\[Rho]^6 - 10703*\[Rho]^7 + 10536*\[Rho]^8 - 1938*\[Rho]^9 + 
          570*\[Rho]^10) + 8192*Ec^11*(-11020 - 99780*\[Rho] - 
          1421537*\[Rho]^2 + 2841468*\[Rho]^3 + 4546373*\[Rho]^4 - 
          120700*\[Rho]^5 - 1577247*\[Rho]^6 + 141359*\[Rho]^7 + 
          67362*\[Rho]^8 - 15291*\[Rho]^9 + 2745*\[Rho]^10) - 
        3*(-1 + \[Rho])^2*(-220 + 5520*\[Rho] + 57153*\[Rho]^2 - 
          583045*\[Rho]^3 - 1879857*\[Rho]^4 - 726835*\[Rho]^5 - 
          365047*\[Rho]^6 - 168645*\[Rho]^7 - 6427*\[Rho]^8 + 
          11835*\[Rho]^9 - 3762*\[Rho]^10 + 290*\[Rho]^11) + 
        4096*Ec^10*(4710 - 24450*\[Rho] - 2515392*\[Rho]^2 - 
          3010242*\[Rho]^3 - 13599426*\[Rho]^4 + 3709328*\[Rho]^5 + 
          5985875*\[Rho]^6 - 637451*\[Rho]^7 - 486168*\[Rho]^8 + 
          70207*\[Rho]^9 + 7162*\[Rho]^10 - 5256*\[Rho]^11 + 635*\[Rho]^12) + 
        512*Ec^9*(-55920 + 1256280*\[Rho] + 34700874*\[Rho]^2 + 
          7331698*\[Rho]^3 + 71099284*\[Rho]^4 - 69066900*\[Rho]^5 - 
          52697278*\[Rho]^6 + 5039330*\[Rho]^7 + 9349716*\[Rho]^8 - 
          771372*\[Rho]^9 - 622905*\[Rho]^10 + 227259*\[Rho]^11 - 
          31326*\[Rho]^12 + 870*\[Rho]^13) + 18*Ec*(-660 + 17880*\[Rho] + 
          155119*\[Rho]^2 - 2213253*\[Rho]^3 - 2727314*\[Rho]^4 + 
          7417150*\[Rho]^5 - 2020622*\[Rho]^6 - 222598*\[Rho]^7 + 
          67688*\[Rho]^8 - 411676*\[Rho]^9 - 110145*\[Rho]^10 + 
          60587*\[Rho]^11 - 13026*\[Rho]^12 + 870*\[Rho]^13) - 
        144*Ec^2*(-660 + 17880*\[Rho] + 174739*\[Rho]^2 - 2368233*\[Rho]^3 - 
          3650030*\[Rho]^4 + 7397494*\[Rho]^5 - 1705307*\[Rho]^6 + 
          28457*\[Rho]^7 + 259208*\[Rho]^8 - 388960*\[Rho]^9 - 
          119784*\[Rho]^10 + 62432*\[Rho]^11 - 13026*\[Rho]^12 + 
          870*\[Rho]^13) - 768*Ec^6*(-9950 + 238770*\[Rho] + 
          4302670*\[Rho]^2 - 21980916*\[Rho]^3 - 70845184*\[Rho]^4 + 
          26480115*\[Rho]^5 - 7895153*\[Rho]^6 + 1732587*\[Rho]^7 + 
          10041745*\[Rho]^8 - 1626409*\[Rho]^9 - 1373590*\[Rho]^10 + 
          548804*\[Rho]^11 - 97017*\[Rho]^12 + 6090*\[Rho]^13) + 
        96*Ec^3*(-4670 + 126330*\[Rho] + 1399480*\[Rho]^2 - 
          17796421*\[Rho]^3 - 33552197*\[Rho]^4 + 50635630*\[Rho]^5 - 
          10001887*\[Rho]^6 + 1521087*\[Rho]^7 + 3411876*\[Rho]^8 - 
          2504598*\[Rho]^9 - 919045*\[Rho]^10 + 451402*\[Rho]^11 - 
          91157*\[Rho]^12 + 6090*\[Rho]^13) - 
        256*Ec^8*(-107080 + 2330560*\[Rho] + 53604342*\[Rho]^2 - 
          22965822*\[Rho]^3 - 58275268*\[Rho]^4 - 130135740*\[Rho]^5 - 
          74327338*\[Rho]^6 + 5414826*\[Rho]^7 + 31423500*\[Rho]^8 - 
          2213956*\[Rho]^9 - 3146985*\[Rho]^10 + 1121139*\[Rho]^11 - 
          171054*\[Rho]^12 + 7830*\[Rho]^13) + 
        512*Ec^7*(-31480 + 697880*\[Rho] + 14410195*\[Rho]^2 - 
          28991942*\[Rho]^3 - 105173831*\[Rho]^4 - 9726963*\[Rho]^5 - 
          20064696*\[Rho]^6 + 1797989*\[Rho]^7 + 18485750*\[Rho]^8 - 
          1852469*\[Rho]^9 - 2228366*\[Rho]^10 + 833238*\[Rho]^11 - 
          137929*\[Rho]^12 + 7830*\[Rho]^13) + 
        192*Ec^5*(-18060 + 467700*\[Rho] + 7070000*\[Rho]^2 - 
          61809648*\[Rho]^3 - 168435566*\[Rho]^4 + 123058672*\[Rho]^5 - 
          21755853*\[Rho]^6 + 6687611*\[Rho]^7 + 22102470*\[Rho]^8 - 
          5746566*\[Rho]^9 - 3485085*\[Rho]^10 + 1494771*\[Rho]^11 - 
          278616*\[Rho]^12 + 18270*\[Rho]^13) - 
        32*Ec^4*(-44480 + 1192280*\[Rho] + 15227966*\[Rho]^2 - 
          172358128*\[Rho]^3 - 392328834*\[Rho]^4 + 428845580*\[Rho]^5 - 
          75226487*\[Rho]^6 + 19939257*\[Rho]^7 + 47295278*\[Rho]^8 - 
          20032626*\[Rho]^9 - 9192185*\[Rho]^10 + 4228317*\[Rho]^11 - 
          823048*\[Rho]^12 + 54810*\[Rho]^13) + 24*(1 - 2*Ec)^4*\[Rho]^2*
         (327680*Ec^12*(11 + 9*\[Rho]^2) + 20480*Ec^11*(-524 + 84*\[Rho] - 
            339*\[Rho]^2 + 63*\[Rho]^3) - 2048*Ec^10*(-6500 + 2100*\[Rho] - 
            2571*\[Rho]^2 + 1239*\[Rho]^3) - 2560*Ec^9*(3244 - 1596*\[Rho] + 
            670*\[Rho]^2 - 350*\[Rho]^3 + 21*\[Rho]^4 + 21*\[Rho]^5) + 
          1280*Ec^7*(4252 + 2100*\[Rho] + 14005*\[Rho]^2 + 10633*\[Rho]^3 - 
            5208*\[Rho]^4 + 84*\[Rho]^5) + 1280*Ec^8*(68 - 2100*\[Rho] - 
            3214*\[Rho]^2 - 2926*\[Rho]^3 + 1365*\[Rho]^4 + 105*\[Rho]^5) - 
          4480*Ec^6*(1208 + 552*\[Rho] + 4033*\[Rho]^2 + 1651*\[Rho]^3 - 
            3780*\[Rho]^4 - 688*\[Rho]^5 + 150*\[Rho]^6) + 
          240*Ec^3*(2432 - 17080*\[Rho] - 148570*\[Rho]^2 - 66836*\[Rho]^3 - 
            20188*\[Rho]^4 - 10080*\[Rho]^5 + 19810*\[Rho]^6 + 
            2524*\[Rho]^7 - 1071*\[Rho]^8 + 205*\[Rho]^9) - 
          120*Ec^2*(2180 - 17220*\[Rho] - 126436*\[Rho]^2 - 34636*\[Rho]^3 + 
            7280*\[Rho]^4 + 8680*\[Rho]^5 + 21280*\[Rho]^6 + 2524*\[Rho]^7 - 
            1071*\[Rho]^8 + 205*\[Rho]^9) + 30*Ec*(2180 - 17220*\[Rho] - 
            108796*\[Rho]^2 - 10696*\[Rho]^3 + 27755*\[Rho]^4 + 
            22855*\[Rho]^5 + 21280*\[Rho]^6 + 2524*\[Rho]^7 - 1071*\[Rho]^8 + 
            205*\[Rho]^9) - 3*(2180 - 17220*\[Rho] - 94684*\[Rho]^2 + 
            8456*\[Rho]^3 + 44135*\[Rho]^4 + 34195*\[Rho]^5 + 
            21280*\[Rho]^6 + 2524*\[Rho]^7 - 1071*\[Rho]^8 + 205*\[Rho]^9) - 
          80*Ec^4*(14296 - 47544*\[Rho] - 517810*\[Rho]^2 - 341614*\[Rho]^3 - 
            209244*\[Rho]^4 - 102620*\[Rho]^5 + 63420*\[Rho]^6 + 
            7572*\[Rho]^7 - 3213*\[Rho]^8 + 615*\[Rho]^9) + 
          32*Ec^5*(87040 - 11760*\[Rho] - 417934*\[Rho]^2 - 532294*\[Rho]^3 - 
            725340*\[Rho]^4 - 263480*\[Rho]^5 + 91140*\[Rho]^6 + 
            7572*\[Rho]^7 - 3213*\[Rho]^8 + 615*\[Rho]^9))*Log[\[Rho]] - 
        45360*(-1 + 2*Ec)^9*\[Rho]^4*(56 + 76*\[Rho] + 65*\[Rho]^2 + 
          45*\[Rho]^3)*Log[\[Rho]]^2)))/(10080*(1 - 2*Ec)^4*mb^5*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3)) + 
 \[Mu]2G*(-1/3360*((-1 + 2*Ec + \[Rho])^2*(790 + 1758*\[Rho] - 
        45823*\[Rho]^2 + 136371*\[Rho]^3 + 438309*\[Rho]^4 - 19281*\[Rho]^5 - 
        22249*\[Rho]^6 + 5157*\[Rho]^7 - 1187*\[Rho]^8 + 75*\[Rho]^9 + 
        40960*Ec^12*(-9 + 5*\[Rho]) - 8192*Ec^11*(-45 + 52*\[Rho] + 
          25*\[Rho]^2) - 1024*Ec^10*(90 - 242*\[Rho] - 1555*\[Rho]^2 + 
          525*\[Rho]^3) - 1024*Ec^9*(80 + 320*\[Rho] + 4663*\[Rho]^2 - 
          1554*\[Rho]^3 + 175*\[Rho]^4) - 512*Ec^7*(495 - 1538*\[Rho] + 
          4289*\[Rho]^2 + 624*\[Rho]^3 - 55*\[Rho]^4 + 175*\[Rho]^5) + 
        256*Ec^8*(1230 - 3034*\[Rho] + 14611*\[Rho]^2 - 2747*\[Rho]^3 + 
          385*\[Rho]^4 + 175*\[Rho]^5) - 64*Ec^6*(-1820 - 13244*\[Rho] + 
          32032*\[Rho]^2 + 3584*\[Rho]^3 - 19334*\[Rho]^4 + 7430*\[Rho]^5 - 
          1197*\[Rho]^6 + 175*\[Rho]^7) + 64*Ec^5*(-2090 - 17560*\[Rho] + 
          90594*\[Rho]^2 - 9478*\[Rho]^3 - 21742*\[Rho]^4 + 2648*\[Rho]^5 - 
          919*\[Rho]^6 + 130*\[Rho]^7 + 25*\[Rho]^8) - 
        32*Ec^3*(590 + 1674*\[Rho] - 24106*\[Rho]^2 + 2282*\[Rho]^3 + 
          165270*\[Rho]^4 + 11570*\[Rho]^5 - 19625*\[Rho]^6 + 3957*\[Rho]^7 - 
          987*\[Rho]^8 + 75*\[Rho]^9) + 16*Ec^4*(5630 + 23490*\[Rho] - 
          208584*\[Rho]^2 + 47852*\[Rho]^3 + 151410*\[Rho]^4 + 
          36390*\[Rho]^5 - 16101*\[Rho]^6 + 2669*\[Rho]^7 - 887*\[Rho]^8 + 
          75*\[Rho]^9) - 4*Ec*(790 + 3488*\[Rho] - 67241*\[Rho]^2 + 
          151188*\[Rho]^3 + 709317*\[Rho]^4 - 20190*\[Rho]^5 - 
          44335*\[Rho]^6 + 10012*\[Rho]^7 - 2299*\[Rho]^8 + 150*\[Rho]^9) + 
        4*Ec^2*(790 + 7738*\[Rho] - 115239*\[Rho]^2 + 152481*\[Rho]^3 + 
          1509690*\[Rho]^4 - 8550*\[Rho]^5 - 128179*\[Rho]^6 + 
          27941*\[Rho]^7 - 6522*\[Rho]^8 + 450*\[Rho]^9)) + 
      5040*(1 - 2*Ec)^4*\[Rho]^3*(-12 + 45*\[Rho] + 65*\[Rho]^2)*
       Log[1 - 2*Ec]^2 - 12*(-1 + 2*Ec)*\[Rho]*(420 - 3985*\[Rho] + 
        327680*Ec^10*\[Rho] + 1967*\[Rho]^2 + 67025*\[Rho]^3 - 
        37695*\[Rho]^4 - 34475*\[Rho]^5 + 7525*\[Rho]^6 - 917*\[Rho]^7 + 
        135*\[Rho]^8 + 1536*Ec^8*\[Rho]*(125 + 7*\[Rho]) + 
        5120*Ec^9*\[Rho]*(-89 + 21*\[Rho]) + 672*Ec^5*(-180 + 645*\[Rho] + 
          313*\[Rho]^2 - 655*\[Rho]^3 + 65*\[Rho]^4) - 
        448*Ec^6*(-300 + 705*\[Rho] + 697*\[Rho]^2 - 635*\[Rho]^3 + 
          105*\[Rho]^4) + 128*Ec^7*(-420 + 65*\[Rho] - 91*\[Rho]^2 - 
          315*\[Rho]^3 + 245*\[Rho]^4) - 560*Ec^4*(-84 + 377*\[Rho] + 
          133*\[Rho]^2 - 1059*\[Rho]^3 - 515*\[Rho]^4 + 200*\[Rho]^5) - 
        8*Ec^3*(1260 - 8325*\[Rho] - 15953*\[Rho]^2 + 151165*\[Rho]^3 + 
          61005*\[Rho]^4 - 44975*\[Rho]^5 + 7525*\[Rho]^6 - 917*\[Rho]^7 + 
          135*\[Rho]^8) - 6*Ec*(420 - 3985*\[Rho] - 1393*\[Rho]^2 + 
          79625*\[Rho]^3 - 19495*\[Rho]^4 - 34475*\[Rho]^5 + 7525*\[Rho]^6 - 
          917*\[Rho]^7 + 135*\[Rho]^8) + 12*Ec^2*(420 - 3985*\[Rho] - 
          6433*\[Rho]^2 + 98525*\[Rho]^3 + 7805*\[Rho]^4 - 34475*\[Rho]^5 + 
          7525*\[Rho]^6 - 917*\[Rho]^7 + 135*\[Rho]^8))*Log[\[Rho]] + 
      5040*(1 - 2*Ec)^4*\[Rho]^3*(-12 + 45*\[Rho] + 65*\[Rho]^2)*
       Log[\[Rho]]^2 + 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
       (420 - 3985*\[Rho] + 327680*Ec^10*\[Rho] + 1967*\[Rho]^2 + 
        67025*\[Rho]^3 - 37695*\[Rho]^4 - 34475*\[Rho]^5 + 7525*\[Rho]^6 - 
        917*\[Rho]^7 + 135*\[Rho]^8 + 1536*Ec^8*\[Rho]*(125 + 7*\[Rho]) + 
        5120*Ec^9*\[Rho]*(-89 + 21*\[Rho]) + 672*Ec^5*(-180 + 645*\[Rho] + 
          313*\[Rho]^2 - 655*\[Rho]^3 + 65*\[Rho]^4) - 
        448*Ec^6*(-300 + 705*\[Rho] + 697*\[Rho]^2 - 635*\[Rho]^3 + 
          105*\[Rho]^4) + 128*Ec^7*(-420 + 65*\[Rho] - 91*\[Rho]^2 - 
          315*\[Rho]^3 + 245*\[Rho]^4) - 560*Ec^4*(-84 + 377*\[Rho] + 
          133*\[Rho]^2 - 1059*\[Rho]^3 - 515*\[Rho]^4 + 200*\[Rho]^5) - 
        8*Ec^3*(1260 - 8325*\[Rho] - 15953*\[Rho]^2 + 151165*\[Rho]^3 + 
          61005*\[Rho]^4 - 44975*\[Rho]^5 + 7525*\[Rho]^6 - 917*\[Rho]^7 + 
          135*\[Rho]^8) - 6*Ec*(420 - 3985*\[Rho] - 1393*\[Rho]^2 + 
          79625*\[Rho]^3 - 19495*\[Rho]^4 - 34475*\[Rho]^5 + 7525*\[Rho]^6 - 
          917*\[Rho]^7 + 135*\[Rho]^8) + 12*Ec^2*(420 - 3985*\[Rho] - 
          6433*\[Rho]^2 + 98525*\[Rho]^3 + 7805*\[Rho]^4 - 34475*\[Rho]^5 + 
          7525*\[Rho]^6 - 917*\[Rho]^7 + 135*\[Rho]^8) - 
        840*(-1 + 2*Ec)^3*\[Rho]^2*(-12 + 45*\[Rho] + 65*\[Rho]^2)*
         Log[\[Rho]]))/(mb^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
        128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
        16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
        72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
        32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
        4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
   (\[Rho]3LS*((-1 + 2*Ec + \[Rho])^3*(2621440*Ec^19*(-7 + 5*\[Rho]) - 
        262144*Ec^18*(-155 + 72*\[Rho] + 75*\[Rho]^2) - 
        131072*Ec^17*(250 - 39*\[Rho] - 2112*\[Rho]^2 + 525*\[Rho]^3) + 
        65536*Ec^16*(-290 + 725*\[Rho] - 13516*\[Rho]^2 + 2595*\[Rho]^3 + 
          150*\[Rho]^4) - 32768*Ec^15*(-2375 + 4055*\[Rho] - 33844*\[Rho]^2 - 
          10296*\[Rho]^3 + 3672*\[Rho]^4 + 150*\[Rho]^5) - 
        16384*Ec^14*(3955 - 3640*\[Rho] + 20702*\[Rho]^2 + 94140*\[Rho]^3 + 
          9957*\[Rho]^4 - 22662*\[Rho]^5 + 4200*\[Rho]^6) - 
        8192*Ec^13*(-110 - 19330*\[Rho] + 58688*\[Rho]^2 - 243852*\[Rho]^3 - 
          302217*\[Rho]^4 + 245321*\[Rho]^5 - 54138*\[Rho]^6 + 
          3150*\[Rho]^7) + 4096*Ec^12*(4600 - 55998*\[Rho] + 86107*\[Rho]^2 - 
          94890*\[Rho]^3 - 1442150*\[Rho]^4 + 953138*\[Rho]^5 - 
          207621*\[Rho]^6 + 9072*\[Rho]^7 + 1950*\[Rho]^8) - 
        2048*Ec^11*(-5245 - 44835*\[Rho] - 109153*\[Rho]^2 + 
          747861*\[Rho]^3 - 3539260*\[Rho]^4 + 1851766*\[Rho]^5 - 
          326433*\[Rho]^6 - 23949*\[Rho]^7 + 15885*\[Rho]^8 + 75*\[Rho]^9) - 
        1024*Ec^10*(29775 - 40112*\[Rho] + 467075*\[Rho]^2 - 
          1554174*\[Rho]^3 + 5289590*\[Rho]^4 - 1927962*\[Rho]^5 + 
          551199*\[Rho]^6 - 197016*\[Rho]^7 + 56074*\[Rho]^8 - 
          19738*\[Rho]^9 + 1925*\[Rho]^10) + 512*Ec^9*(47420 - 83970*\[Rho] + 
          633619*\[Rho]^2 - 779491*\[Rho]^3 + 3310492*\[Rho]^4 - 
          155594*\[Rho]^5 + 2484147*\[Rho]^6 - 1724911*\[Rho]^7 + 
          516793*\[Rho]^8 - 116422*\[Rho]^9 + 8622*\[Rho]^10 + 
          675*\[Rho]^11) + 3*(-570 - 1471*\[Rho] + 9536*\[Rho]^2 - 
          101865*\[Rho]^3 - 288980*\[Rho]^4 + 340666*\[Rho]^5 - 
          2877396*\[Rho]^6 + 897742*\[Rho]^7 + 187618*\[Rho]^8 - 
          131067*\[Rho]^9 + 35732*\[Rho]^10 - 5605*\[Rho]^11 + 
          300*\[Rho]^12) + 256*Ec^8*(-54640 - 31584*\[Rho] - 4214*\[Rho]^2 - 
          2531872*\[Rho]^3 + 6060064*\[Rho]^4 - 5157614*\[Rho]^5 - 
          9235521*\[Rho]^6 + 4940906*\[Rho]^7 - 822716*\[Rho]^8 + 
          86009*\[Rho]^9 + 46149*\[Rho]^10 - 15915*\[Rho]^11 + 
          900*\[Rho]^12) - 6*Ec*(-2850 - 9425*\[Rho] + 74923*\[Rho]^2 - 
          580662*\[Rho]^3 - 1746526*\[Rho]^4 + 2754464*\[Rho]^5 - 
          20027208*\[Rho]^6 + 6231386*\[Rho]^7 + 1505888*\[Rho]^8 - 
          1014351*\[Rho]^9 + 276061*\[Rho]^10 - 43940*\[Rho]^11 + 
          2400*\[Rho]^12) + 24*Ec^2*(-2850 - 12440*\[Rho] + 111406*\[Rho]^2 - 
          682935*\[Rho]^3 - 2211616*\[Rho]^4 + 4441607*\[Rho]^5 - 
          29297316*\[Rho]^6 + 9201821*\[Rho]^7 + 2575994*\[Rho]^8 - 
          1689759*\[Rho]^9 + 460438*\[Rho]^10 - 74870*\[Rho]^11 + 
          4200*\[Rho]^12) - 128*Ec^7*(-73425 - 172399*\[Rho] + 
          1561570*\[Rho]^2 - 7498190*\[Rho]^3 + 20304074*\[Rho]^4 - 
          12994820*\[Rho]^5 - 29966277*\[Rho]^6 + 10314433*\[Rho]^7 + 
          2275987*\[Rho]^8 - 1490155*\[Rho]^9 + 528709*\[Rho]^10 - 
          111795*\[Rho]^11 + 7200*\[Rho]^12) - 
        24*Ec^3*(-7850 - 31092*\[Rho] + 388721*\[Rho]^2 - 1887765*\[Rho]^3 - 
          5559138*\[Rho]^4 + 14231880*\[Rho]^5 - 95813666*\[Rho]^6 + 
          30218772*\[Rho]^7 + 9936960*\[Rho]^8 - 6342872*\[Rho]^9 + 
          1735365*\[Rho]^10 - 289955*\[Rho]^11 + 16800*\[Rho]^12) + 
        64*Ec^6*(-93805 - 141760*\[Rho] + 2817192*\[Rho]^2 - 
          10464440*\[Rho]^3 + 27100207*\[Rho]^4 - 13135242*\[Rho]^5 - 
          88230317*\[Rho]^6 + 25140574*\[Rho]^7 + 12656034*\[Rho]^8 - 
          7060048*\[Rho]^9 + 2067737*\[Rho]^10 - 391620*\[Rho]^11 + 
          25200*\[Rho]^12) - 32*Ec^5*(-79610 - 42806*\[Rho] + 
          2641842*\[Rho]^2 - 9209170*\[Rho]^3 + 15773783*\[Rho]^4 + 
          5465205*\[Rho]^5 - 195662167*\[Rho]^6 + 57364517*\[Rho]^7 + 
          27537297*\[Rho]^8 - 16073465*\[Rho]^9 + 4501507*\[Rho]^10 - 
          807765*\[Rho]^11 + 50400*\[Rho]^12) + 
        16*Ec^4*(-43480 - 48970*\[Rho] + 1779543*\[Rho]^2 - 
          6807134*\[Rho]^3 - 5269520*\[Rho]^4 + 33399702*\[Rho]^5 - 
          293400242*\[Rho]^6 + 90541816*\[Rho]^7 + 35842908*\[Rho]^8 - 
          22032736*\[Rho]^9 + 6074087*\[Rho]^10 - 1048350*\[Rho]^11 + 
          63000*\[Rho]^12)) - 181440*(1 - 2*Ec)^8*\[Rho]^5*
       (-3 + 15*\[Rho] + 20*\[Rho]^2)*Log[1 - 2*Ec]^3 - 
      12*(-1 + 2*Ec)*\[Rho]*(-1 + 2*Ec + \[Rho])^2*(18350080*Ec^16*\[Rho] - 
        327680*Ec^15*\[Rho]*(125 + 29*\[Rho]) + 32768*Ec^14*\[Rho]*
         (815 + 1177*\[Rho] + 150*\[Rho]^2) + 8192*Ec^13*
         (-105 + 625*\[Rho] - 7482*\[Rho]^2 - 9966*\[Rho]^3 + 
          2860*\[Rho]^4) - 4096*Ec^12*(-735 + 3210*\[Rho] - 8440*\[Rho]^2 - 
          59846*\[Rho]^3 + 17022*\[Rho]^4 + 305*\[Rho]^5) + 
        2048*Ec^11*(-2100 + 165*\[Rho] + 12355*\[Rho]^2 - 165349*\[Rho]^3 + 
          38576*\[Rho]^4 - 419*\[Rho]^5 + 900*\[Rho]^6) + 
        1024*Ec^10*(3150 + 9840*\[Rho] - 48587*\[Rho]^2 + 288581*\[Rho]^3 - 
          28300*\[Rho]^4 + 11692*\[Rho]^5 - 8376*\[Rho]^6 + 360*\[Rho]^7) - 
        512*Ec^9*(3675 + 17445*\[Rho] - 28607*\[Rho]^2 + 310225*\[Rho]^3 + 
          26073*\[Rho]^4 + 136219*\[Rho]^5 - 54692*\[Rho]^6 + 70*\[Rho]^7 + 
          360*\[Rho]^8) + 256*Ec^8*(8295 - 1875*\[Rho] + 136829*\[Rho]^2 - 
          45063*\[Rho]^3 + 58955*\[Rho]^4 + 640394*\[Rho]^5 - 
          169414*\[Rho]^6 - 8*\[Rho]^7 - 5362*\[Rho]^8 + 945*\[Rho]^9) + 
        3*(315 - 2075*\[Rho] + 5831*\[Rho]^2 + 44657*\[Rho]^3 - 
          40485*\[Rho]^4 + 472447*\[Rho]^5 + 104107*\[Rho]^6 - 
          126529*\[Rho]^7 + 30330*\[Rho]^8 - 5268*\[Rho]^9 + 510*\[Rho]^10) - 
        128*Ec^7*(20160 - 67070*\[Rho] + 396580*\[Rho]^2 - 882808*\[Rho]^3 + 
          9382*\[Rho]^4 + 2069881*\[Rho]^5 - 39467*\[Rho]^6 - 
          230943*\[Rho]^7 + 27044*\[Rho]^8 - 6609*\[Rho]^9 + 
          1530*\[Rho]^10) - 6*Ec*(1575 - 11005*\[Rho] + 27635*\[Rho]^2 + 
          246583*\[Rho]^3 - 327889*\[Rho]^4 + 2961373*\[Rho]^5 + 
          677291*\[Rho]^6 - 845191*\[Rho]^7 + 204954*\[Rho]^8 - 
          35856*\[Rho]^9 + 3570*\[Rho]^10) + 12*Ec^2*(3150 - 23270*\[Rho] + 
          50655*\[Rho]^2 + 561227*\[Rho]^3 - 1010992*\[Rho]^4 + 
          7722192*\[Rho]^5 + 1797841*\[Rho]^6 - 2376633*\[Rho]^7 + 
          585888*\[Rho]^8 - 103488*\[Rho]^9 + 10710*\[Rho]^10) + 
        64*Ec^6*(29400 - 133660*\[Rho] + 516620*\[Rho]^2 - 1531042*\[Rho]^3 - 
          393768*\[Rho]^4 + 6418258*\[Rho]^5 + 1235713*\[Rho]^6 - 
          1748189*\[Rho]^7 + 379548*\[Rho]^8 - 74478*\[Rho]^9 + 
          10710*\[Rho]^10) - 24*Ec^3*(3780 - 28325*\[Rho] + 51639*\[Rho]^2 + 
          630877*\[Rho]^3 - 1559070*\[Rho]^4 + 11111418*\[Rho]^5 + 
          2640617*\[Rho]^6 - 3674279*\[Rho]^7 + 918788*\[Rho]^8 - 
          164335*\[Rho]^9 + 17850*\[Rho]^10) - 
        32*Ec^5*(25095 - 134285*\[Rho] + 379076*\[Rho]^2 - 970288*\[Rho]^3 - 
          1798130*\[Rho]^4 + 16609988*\[Rho]^5 + 4147315*\[Rho]^6 - 
          5653181*\[Rho]^7 + 1376378*\[Rho]^8 - 256914*\[Rho]^9 + 
          32130*\[Rho]^10) + 16*Ec^4*(15225 - 98410*\[Rho] + 
          195174*\[Rho]^2 + 674550*\[Rho]^3 - 3930422*\[Rho]^4 + 
          29393524*\[Rho]^5 + 7263213*\[Rho]^6 - 10185141*\[Rho]^7 + 
          2552168*\[Rho]^8 - 464295*\[Rho]^9 + 53550*\[Rho]^10))*
       Log[\[Rho]] - 144*(1 - 2*Ec)^4*\[Rho]^3*(737280*Ec^11*\[Rho] + 
        15360*Ec^10*\[Rho]*(-103 + 21*\[Rho]) - 6144*Ec^9*\[Rho]*
         (-215 + 63*\[Rho]) + 1344*Ec^6*(-180 + 515*\[Rho] + 79*\[Rho]^2 - 
          845*\[Rho]^3 + 135*\[Rho]^4) + 256*Ec^8*(-210 - 3120*\[Rho] - 
          511*\[Rho]^2 - 630*\[Rho]^3 + 315*\[Rho]^4) - 
        128*Ec^7*(-1470 - 675*\[Rho] - 154*\[Rho]^2 - 5145*\[Rho]^3 + 
          1260*\[Rho]^4) - 224*Ec^5*(-660 + 3090*\[Rho] + 698*\[Rho]^2 - 
          11445*\[Rho]^3 - 5820*\[Rho]^4 + 2725*\[Rho]^5) - 
        3*(-210 + 1730*\[Rho] - 3997*\[Rho]^2 + 29295*\[Rho]^3 - 
          5880*\[Rho]^4 - 27650*\[Rho]^5 + 7245*\[Rho]^6 - 623*\[Rho]^7 + 
          90*\[Rho]^8) + 24*Ec*(-210 + 1730*\[Rho] - 4942*\[Rho]^2 + 
          34020*\[Rho]^3 + 420*\[Rho]^4 - 27650*\[Rho]^5 + 7245*\[Rho]^6 - 
          623*\[Rho]^7 + 90*\[Rho]^8) - 72*Ec^2*(-210 + 1730*\[Rho] - 
          6202*\[Rho]^2 + 40320*\[Rho]^3 + 8820*\[Rho]^4 - 27650*\[Rho]^5 + 
          7245*\[Rho]^6 - 623*\[Rho]^7 + 90*\[Rho]^8) - 
        16*Ec^4*(2100 - 10980*\[Rho] - 39326*\[Rho]^2 + 305130*\[Rho]^3 + 
          174510*\[Rho]^4 - 140350*\[Rho]^5 + 21735*\[Rho]^6 - 
          1869*\[Rho]^7 + 270*\[Rho]^8) + 24*Ec^3*(-630 + 5485*\[Rho] - 
          33208*\[Rho]^2 + 214970*\[Rho]^3 + 87430*\[Rho]^4 - 
          126175*\[Rho]^5 + 28980*\[Rho]^6 - 2492*\[Rho]^7 + 360*\[Rho]^8))*
       Log[\[Rho]]^2 + 181440*(1 - 2*Ec)^8*\[Rho]^5*(-3 + 15*\[Rho] + 
        20*\[Rho]^2)*Log[\[Rho]]^3 - 144*(1 - 2*Ec)^4*\[Rho]^3*
       Log[1 - 2*Ec]^2*(737280*Ec^11*\[Rho] + 15360*Ec^10*\[Rho]*
         (-103 + 21*\[Rho]) - 6144*Ec^9*\[Rho]*(-215 + 63*\[Rho]) + 
        1344*Ec^6*(-180 + 515*\[Rho] + 79*\[Rho]^2 - 845*\[Rho]^3 + 
          135*\[Rho]^4) + 256*Ec^8*(-210 - 3120*\[Rho] - 511*\[Rho]^2 - 
          630*\[Rho]^3 + 315*\[Rho]^4) - 128*Ec^7*(-1470 - 675*\[Rho] - 
          154*\[Rho]^2 - 5145*\[Rho]^3 + 1260*\[Rho]^4) - 
        224*Ec^5*(-660 + 3090*\[Rho] + 698*\[Rho]^2 - 11445*\[Rho]^3 - 
          5820*\[Rho]^4 + 2725*\[Rho]^5) - 3*(-210 + 1730*\[Rho] - 
          3997*\[Rho]^2 + 29295*\[Rho]^3 - 5880*\[Rho]^4 - 27650*\[Rho]^5 + 
          7245*\[Rho]^6 - 623*\[Rho]^7 + 90*\[Rho]^8) + 
        24*Ec*(-210 + 1730*\[Rho] - 4942*\[Rho]^2 + 34020*\[Rho]^3 + 
          420*\[Rho]^4 - 27650*\[Rho]^5 + 7245*\[Rho]^6 - 623*\[Rho]^7 + 
          90*\[Rho]^8) - 72*Ec^2*(-210 + 1730*\[Rho] - 6202*\[Rho]^2 + 
          40320*\[Rho]^3 + 8820*\[Rho]^4 - 27650*\[Rho]^5 + 7245*\[Rho]^6 - 
          623*\[Rho]^7 + 90*\[Rho]^8) - 16*Ec^4*(2100 - 10980*\[Rho] - 
          39326*\[Rho]^2 + 305130*\[Rho]^3 + 174510*\[Rho]^4 - 
          140350*\[Rho]^5 + 21735*\[Rho]^6 - 1869*\[Rho]^7 + 270*\[Rho]^8) + 
        24*Ec^3*(-630 + 5485*\[Rho] - 33208*\[Rho]^2 + 214970*\[Rho]^3 + 
          87430*\[Rho]^4 - 126175*\[Rho]^5 + 28980*\[Rho]^6 - 2492*\[Rho]^7 + 
          360*\[Rho]^8) - 3780*(1 - 2*Ec)^4*\[Rho]^2*(-3 + 15*\[Rho] + 
          20*\[Rho]^2)*Log[\[Rho]]) + 12*(-1 + 2*Ec)*\[Rho]*Log[1 - 2*Ec]*
       ((-1 + 2*Ec + \[Rho])^2*(18350080*Ec^16*\[Rho] - 327680*Ec^15*\[Rho]*
           (125 + 29*\[Rho]) + 32768*Ec^14*\[Rho]*(815 + 1177*\[Rho] + 
            150*\[Rho]^2) + 8192*Ec^13*(-105 + 625*\[Rho] - 7482*\[Rho]^2 - 
            9966*\[Rho]^3 + 2860*\[Rho]^4) - 4096*Ec^12*(-735 + 3210*\[Rho] - 
            8440*\[Rho]^2 - 59846*\[Rho]^3 + 17022*\[Rho]^4 + 305*\[Rho]^5) + 
          2048*Ec^11*(-2100 + 165*\[Rho] + 12355*\[Rho]^2 - 165349*\[Rho]^3 + 
            38576*\[Rho]^4 - 419*\[Rho]^5 + 900*\[Rho]^6) + 
          1024*Ec^10*(3150 + 9840*\[Rho] - 48587*\[Rho]^2 + 288581*\[Rho]^3 - 
            28300*\[Rho]^4 + 11692*\[Rho]^5 - 8376*\[Rho]^6 + 360*\[Rho]^7) - 
          512*Ec^9*(3675 + 17445*\[Rho] - 28607*\[Rho]^2 + 310225*\[Rho]^3 + 
            26073*\[Rho]^4 + 136219*\[Rho]^5 - 54692*\[Rho]^6 + 70*\[Rho]^7 + 
            360*\[Rho]^8) + 256*Ec^8*(8295 - 1875*\[Rho] + 136829*\[Rho]^2 - 
            45063*\[Rho]^3 + 58955*\[Rho]^4 + 640394*\[Rho]^5 - 
            169414*\[Rho]^6 - 8*\[Rho]^7 - 5362*\[Rho]^8 + 945*\[Rho]^9) + 
          3*(315 - 2075*\[Rho] + 5831*\[Rho]^2 + 44657*\[Rho]^3 - 
            40485*\[Rho]^4 + 472447*\[Rho]^5 + 104107*\[Rho]^6 - 
            126529*\[Rho]^7 + 30330*\[Rho]^8 - 5268*\[Rho]^9 + 
            510*\[Rho]^10) - 128*Ec^7*(20160 - 67070*\[Rho] + 
            396580*\[Rho]^2 - 882808*\[Rho]^3 + 9382*\[Rho]^4 + 
            2069881*\[Rho]^5 - 39467*\[Rho]^6 - 230943*\[Rho]^7 + 
            27044*\[Rho]^8 - 6609*\[Rho]^9 + 1530*\[Rho]^10) - 
          6*Ec*(1575 - 11005*\[Rho] + 27635*\[Rho]^2 + 246583*\[Rho]^3 - 
            327889*\[Rho]^4 + 2961373*\[Rho]^5 + 677291*\[Rho]^6 - 
            845191*\[Rho]^7 + 204954*\[Rho]^8 - 35856*\[Rho]^9 + 
            3570*\[Rho]^10) + 12*Ec^2*(3150 - 23270*\[Rho] + 50655*\[Rho]^2 + 
            561227*\[Rho]^3 - 1010992*\[Rho]^4 + 7722192*\[Rho]^5 + 
            1797841*\[Rho]^6 - 2376633*\[Rho]^7 + 585888*\[Rho]^8 - 
            103488*\[Rho]^9 + 10710*\[Rho]^10) + 
          64*Ec^6*(29400 - 133660*\[Rho] + 516620*\[Rho]^2 - 
            1531042*\[Rho]^3 - 393768*\[Rho]^4 + 6418258*\[Rho]^5 + 
            1235713*\[Rho]^6 - 1748189*\[Rho]^7 + 379548*\[Rho]^8 - 
            74478*\[Rho]^9 + 10710*\[Rho]^10) - 
          24*Ec^3*(3780 - 28325*\[Rho] + 51639*\[Rho]^2 + 630877*\[Rho]^3 - 
            1559070*\[Rho]^4 + 11111418*\[Rho]^5 + 2640617*\[Rho]^6 - 
            3674279*\[Rho]^7 + 918788*\[Rho]^8 - 164335*\[Rho]^9 + 
            17850*\[Rho]^10) - 32*Ec^5*(25095 - 134285*\[Rho] + 
            379076*\[Rho]^2 - 970288*\[Rho]^3 - 1798130*\[Rho]^4 + 
            16609988*\[Rho]^5 + 4147315*\[Rho]^6 - 5653181*\[Rho]^7 + 
            1376378*\[Rho]^8 - 256914*\[Rho]^9 + 32130*\[Rho]^10) + 
          16*Ec^4*(15225 - 98410*\[Rho] + 195174*\[Rho]^2 + 674550*\[Rho]^3 - 
            3930422*\[Rho]^4 + 29393524*\[Rho]^5 + 7263213*\[Rho]^6 - 
            10185141*\[Rho]^7 + 2552168*\[Rho]^8 - 464295*\[Rho]^9 + 
            53550*\[Rho]^10)) + 24*(-1 + 2*Ec)^3*\[Rho]^2*
         (737280*Ec^11*\[Rho] + 15360*Ec^10*\[Rho]*(-103 + 21*\[Rho]) - 
          6144*Ec^9*\[Rho]*(-215 + 63*\[Rho]) + 1344*Ec^6*
           (-180 + 515*\[Rho] + 79*\[Rho]^2 - 845*\[Rho]^3 + 135*\[Rho]^4) + 
          256*Ec^8*(-210 - 3120*\[Rho] - 511*\[Rho]^2 - 630*\[Rho]^3 + 
            315*\[Rho]^4) - 128*Ec^7*(-1470 - 675*\[Rho] - 154*\[Rho]^2 - 
            5145*\[Rho]^3 + 1260*\[Rho]^4) - 224*Ec^5*(-660 + 3090*\[Rho] + 
            698*\[Rho]^2 - 11445*\[Rho]^3 - 5820*\[Rho]^4 + 2725*\[Rho]^5) - 
          3*(-210 + 1730*\[Rho] - 3997*\[Rho]^2 + 29295*\[Rho]^3 - 
            5880*\[Rho]^4 - 27650*\[Rho]^5 + 7245*\[Rho]^6 - 623*\[Rho]^7 + 
            90*\[Rho]^8) + 24*Ec*(-210 + 1730*\[Rho] - 4942*\[Rho]^2 + 
            34020*\[Rho]^3 + 420*\[Rho]^4 - 27650*\[Rho]^5 + 7245*\[Rho]^6 - 
            623*\[Rho]^7 + 90*\[Rho]^8) - 72*Ec^2*(-210 + 1730*\[Rho] - 
            6202*\[Rho]^2 + 40320*\[Rho]^3 + 8820*\[Rho]^4 - 27650*\[Rho]^5 + 
            7245*\[Rho]^6 - 623*\[Rho]^7 + 90*\[Rho]^8) - 
          16*Ec^4*(2100 - 10980*\[Rho] - 39326*\[Rho]^2 + 305130*\[Rho]^3 + 
            174510*\[Rho]^4 - 140350*\[Rho]^5 + 21735*\[Rho]^6 - 
            1869*\[Rho]^7 + 270*\[Rho]^8) + 24*Ec^3*(-630 + 5485*\[Rho] - 
            33208*\[Rho]^2 + 214970*\[Rho]^3 + 87430*\[Rho]^4 - 
            126175*\[Rho]^5 + 28980*\[Rho]^6 - 2492*\[Rho]^7 + 360*\[Rho]^8))*
         Log[\[Rho]] - 45360*(-1 + 2*Ec)^7*\[Rho]^4*(-3 + 15*\[Rho] + 
          20*\[Rho]^2)*Log[\[Rho]]^2)))/(5040*(1 - 2*Ec)^2*mb^5*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3) + 
   (\[Rho]3D*((-1 + 2*Ec + \[Rho])^2*(-24032 + 105013*\[Rho] - 
        464803*\[Rho]^2 - 448979*\[Rho]^3 - 13113739*\[Rho]^4 + 
        13823062*\[Rho]^5 - 5610*\[Rho]^6 - 1428202*\[Rho]^7 + 
        1994854*\[Rho]^8 - 350011*\[Rho]^9 - 163955*\[Rho]^10 + 
        94397*\[Rho]^11 - 19195*\[Rho]^12 + 1200*\[Rho]^13 + 
        10485760*Ec^21*(-27 + 5*\[Rho]) - 1048576*Ec^20*(-765 - 3*\[Rho] + 
          50*\[Rho]^2) - 524288*Ec^19*(-471 + 2178*\[Rho] - 965*\[Rho]^2 + 
          150*\[Rho]^3) + 262144*Ec^18*(-18149 + 18930*\[Rho] - 
          1448*\[Rho]^2 - 2298*\[Rho]^3 + 225*\[Rho]^4) - 
        131072*Ec^17*(-72055 + 71154*\[Rho] + 62172*\[Rho]^2 - 
          45083*\[Rho]^3 + 5340*\[Rho]^4 + 150*\[Rho]^5) - 
        65536*Ec^16*(116629 - 82216*\[Rho] - 450416*\[Rho]^2 + 
          268687*\[Rho]^3 - 29458*\[Rho]^4 - 6610*\[Rho]^5 + 150*\[Rho]^6) + 
        32768*Ec^15*(7899 + 223609*\[Rho] - 1324973*\[Rho]^2 + 
          618122*\[Rho]^3 + 45903*\[Rho]^4 - 66520*\[Rho]^5 - 2612*\[Rho]^6 + 
          2100*\[Rho]^7) + 16384*Ec^14*(258681 - 761785*\[Rho] + 
          1515135*\[Rho]^2 + 377368*\[Rho]^3 - 822037*\[Rho]^4 + 
          251928*\[Rho]^5 + 51778*\[Rho]^6 - 25020*\[Rho]^7 + 900*\[Rho]^8) - 
        8192*Ec^13*(336417 - 331287*\[Rho] - 2310651*\[Rho]^2 + 
          5600918*\[Rho]^3 - 2701019*\[Rho]^4 + 92098*\[Rho]^5 + 
          366418*\[Rho]^6 - 113722*\[Rho]^7 - 647*\[Rho]^8 + 1275*\[Rho]^9) + 
        4096*Ec^12*(-11757 + 1812101*\[Rho] - 13882497*\[Rho]^2 + 
          16929392*\[Rho]^3 - 3641215*\[Rho]^4 - 1824702*\[Rho]^5 + 
          1156360*\[Rho]^6 - 220798*\[Rho]^7 - 17667*\[Rho]^8 + 
          1595*\[Rho]^9 + 1600*\[Rho]^10) + 2048*Ec^11*
         (473567 - 3271671*\[Rho] + 31235009*\[Rho]^2 - 36271826*\[Rho]^3 + 
          189979*\[Rho]^4 + 4253982*\[Rho]^5 - 73536*\[Rho]^6 - 
          195124*\[Rho]^7 - 64551*\[Rho]^8 + 96578*\[Rho]^9 - 
          28065*\[Rho]^10 + 1450*\[Rho]^11) - 1024*Ec^10*
         (957615 - 1023571*\[Rho] + 37951007*\[Rho]^2 - 62943060*\[Rho]^3 - 
          11367241*\[Rho]^4 + 2662802*\[Rho]^5 + 11341400*\[Rho]^6 - 
          2445804*\[Rho]^7 - 980983*\[Rho]^8 + 661578*\[Rho]^9 - 
          136050*\[Rho]^10 - 1590*\[Rho]^11 + 1725*\[Rho]^12) + 
        Ec*(364048 - 1411438*\[Rho] + 5662822*\[Rho]^2 + 7779914*\[Rho]^3 + 
          231666622*\[Rho]^4 - 215108620*\[Rho]^5 + 4565804*\[Rho]^6 + 
          26485348*\[Rho]^7 - 34582324*\[Rho]^8 + 5897818*\[Rho]^9 + 
          2927342*\[Rho]^10 - 1665326*\[Rho]^11 + 340710*\[Rho]^12 - 
          21600*\[Rho]^13) - 512*Ec^9*(-2119065 - 2815569*\[Rho] - 
          10015645*\[Rho]^2 + 77892388*\[Rho]^3 + 37315453*\[Rho]^4 - 
          7638108*\[Rho]^5 - 38119416*\[Rho]^6 + 5422286*\[Rho]^7 + 
          5465233*\[Rho]^8 - 2194356*\[Rho]^9 + 163822*\[Rho]^10 + 
          125629*\[Rho]^11 - 27820*\[Rho]^12 + 1200*\[Rho]^13) + 
        256*Ec^8*(-3924899 - 3136869*\[Rho] + 49931907*\[Rho]^2 + 
          53724718*\[Rho]^3 + 38372807*\[Rho]^4 - 41385188*\[Rho]^5 - 
          61404684*\[Rho]^6 - 4617722*\[Rho]^7 + 21781329*\[Rho]^8 - 
          5147022*\[Rho]^9 - 938766*\[Rho]^10 + 873261*\[Rho]^11 - 
          181080*\[Rho]^12 + 10800*\[Rho]^13) + 
        12*Ec^2*(-198124 + 652481*\[Rho] - 2175207*\[Rho]^2 - 
          4688010*\[Rho]^3 - 148920544*\[Rho]^4 + 120601062*\[Rho]^5 - 
          5686430*\[Rho]^6 - 18043148*\[Rho]^7 + 22046160*\[Rho]^8 - 
          3673671*\[Rho]^9 - 1912283*\[Rho]^10 + 1080054*\[Rho]^11 - 
          223140*\[Rho]^12 + 14400*\[Rho]^13) - 
        128*Ec^7*(-4875549 + 72065*\[Rho] + 98368035*\[Rho]^2 - 
          8170*\[Rho]^3 - 144103247*\[Rho]^4 - 46140256*\[Rho]^5 - 
          55250080*\[Rho]^6 - 54881352*\[Rho]^7 + 64957225*\[Rho]^8 - 
          10740909*\[Rho]^9 - 5023747*\[Rho]^10 + 3130430*\[Rho]^11 - 
          654045*\[Rho]^12 + 43200*\[Rho]^13) - 
        8*Ec^3*(-1148690 + 2931023*\[Rho] - 3870490*\[Rho]^2 - 
          29387588*\[Rho]^3 - 986358879*\[Rho]^4 + 684321514*\[Rho]^5 - 
          48432132*\[Rho]^6 - 133533900*\[Rho]^7 + 147514328*\[Rho]^8 - 
          23814881*\[Rho]^9 - 13049114*\[Rho]^10 + 7333384*\[Rho]^11 - 
          1531455*\[Rho]^12 + 100800*\[Rho]^13) + 
        64*Ec^6*(-4094977 + 2418849*\[Rho] + 97429389*\[Rho]^2 - 
          40858404*\[Rho]^3 - 636190533*\[Rho]^4 + 136780468*\[Rho]^5 - 
          38030696*\[Rho]^6 - 147775600*\[Rho]^7 + 138788541*\[Rho]^8 - 
          20300929*\[Rho]^9 - 12287509*\[Rho]^10 + 7020020*\[Rho]^11 - 
          1481355*\[Rho]^12 + 100800*\[Rho]^13) + 
        16*Ec^4*(-1715992 + 2883344*\[Rho] + 16937555*\[Rho]^2 - 
          43221740*\[Rho]^3 - 1364905535*\[Rho]^4 + 780166494*\[Rho]^5 - 
          65812004*\[Rho]^6 - 214833074*\[Rho]^7 + 212500756*\[Rho]^8 - 
          32833714*\[Rho]^9 - 19105531*\[Rho]^10 + 10697226*\[Rho]^11 - 
          2253945*\[Rho]^12 + 151200*\[Rho]^13) - 
        32*Ec^5*(-2656208 + 2719496*\[Rho] + 57947967*\[Rho]^2 - 
          50705962*\[Rho]^3 - 1203753415*\[Rho]^4 + 512956810*\[Rho]^5 - 
          48803732*\[Rho]^6 - 224385718*\[Rho]^7 + 206876324*\[Rho]^8 - 
          30518314*\[Rho]^9 - 18750315*\[Rho]^10 + 10506000*\[Rho]^11 - 
          2223045*\[Rho]^12 + 151200*\[Rho]^13)) - 60480*(-1 + 2*Ec)^9*
       \[Rho]^3*(-12 + 54*\[Rho] + 95*\[Rho]^2 + 75*\[Rho]^3 + 60*\[Rho]^4)*
       Log[1 - 2*Ec]^3 - 12*(-1 + 2*Ec)*(20971520*Ec^19*(5 + 7*\[Rho]^2) + 
        2621440*Ec^18*(-154 + 30*\[Rho] - 5*\[Rho]^2 + 27*\[Rho]^3) + 
        524288*Ec^17*(1140 - 148*\[Rho] - 2919*\[Rho]^2 + 607*\[Rho]^3) + 
        65536*Ec^16*(-5390 - 5285*\[Rho] + 55587*\[Rho]^2 - 22342*\[Rho]^3 - 
          1720*\[Rho]^4 + 1270*\[Rho]^5) + 32768*Ec^15*
         (-1580 + 23942*\[Rho] - 90335*\[Rho]^2 + 31844*\[Rho]^3 + 
          30056*\[Rho]^4 - 16430*\[Rho]^5 + 2255*\[Rho]^6) + 
        32768*Ec^14*(4430 - 12188*\[Rho] - 51831*\[Rho]^2 + 89991*\[Rho]^3 - 
          82927*\[Rho]^4 + 41111*\[Rho]^5 - 9685*\[Rho]^6 + 525*\[Rho]^7) - 
        8192*Ec^13*(-4480 + 73696*\[Rho] - 886944*\[Rho]^2 + 
          928546*\[Rho]^3 - 410135*\[Rho]^4 + 158958*\[Rho]^5 - 
          57890*\[Rho]^6 + 6580*\[Rho]^7 + 525*\[Rho]^8) - 
        8192*Ec^12*(21760 - 132650*\[Rho] + 1202991*\[Rho]^2 - 
          1128211*\[Rho]^3 + 124704*\[Rho]^4 + 22011*\[Rho]^5 + 
          36561*\[Rho]^6 - 7422*\[Rho]^7 - 2394*\[Rho]^8 + 210*\[Rho]^9) - 
        2048*Ec^11*(-90580 + 262526*\[Rho] - 3732285*\[Rho]^2 + 
          3963006*\[Rho]^3 + 1618313*\[Rho]^4 - 605684*\[Rho]^5 - 
          448406*\[Rho]^6 + 106498*\[Rho]^7 + 13007*\[Rho]^8 - 
          4570*\[Rho]^9 + 255*\[Rho]^10) + 2048*Ec^10*
         (-73370 - 174856*\[Rho] - 1078769*\[Rho]^2 + 2730249*\[Rho]^3 + 
          3362496*\[Rho]^4 - 637250*\[Rho]^5 - 1808268*\[Rho]^6 + 
          458190*\[Rho]^7 + 22867*\[Rho]^8 - 12327*\[Rho]^9 + 
          1830*\[Rho]^10) + (-1 + \[Rho])^2*(-1150 - 6453*\[Rho] + 
          48681*\[Rho]^2 - 126229*\[Rho]^3 - 2141895*\[Rho]^4 - 
          1425017*\[Rho]^5 - 207549*\[Rho]^6 - 291953*\[Rho]^7 + 
          17717*\[Rho]^8 + 31358*\[Rho]^9 - 11740*\[Rho]^10 + 
          1590*\[Rho]^11) + 512*Ec^9*(234080 + 1479352*\[Rho] - 
          4546876*\[Rho]^2 - 4924824*\[Rho]^3 - 12764382*\[Rho]^4 + 
          5569372*\[Rho]^5 + 12714282*\[Rho]^6 - 3619462*\[Rho]^7 - 
          598773*\[Rho]^8 + 153426*\[Rho]^9 + 16732*\[Rho]^10 - 
          12780*\[Rho]^11 + 2005*\[Rho]^12) + 
        256*Ec^8*(-325140 - 2320658*\[Rho] + 13590152*\[Rho]^2 + 
          1345522*\[Rho]^3 + 1955400*\[Rho]^4 - 20544198*\[Rho]^5 - 
          21066530*\[Rho]^6 + 5970764*\[Rho]^7 + 4332974*\[Rho]^8 - 
          924105*\[Rho]^9 - 272313*\[Rho]^10 + 148650*\[Rho]^11 - 
          28820*\[Rho]^12 + 1590*\[Rho]^13) - 16*Ec*(-1150 - 5413*\[Rho] + 
          69197*\[Rho]^2 - 214210*\[Rho]^3 - 2213704*\[Rho]^4 + 
          2680149*\[Rho]^5 + 696205*\[Rho]^6 - 1205692*\[Rho]^7 + 
          514110*\[Rho]^8 - 304726*\[Rho]^9 - 58314*\[Rho]^10 + 
          56878*\[Rho]^11 - 14920*\[Rho]^12 + 1590*\[Rho]^13) + 
        16*Ec^2*(-8050 - 47971*\[Rho] + 554459*\[Rho]^2 - 1327438*\[Rho]^3 - 
          18683632*\[Rho]^4 + 17982783*\[Rho]^5 + 6154855*\[Rho]^6 - 
          7897204*\[Rho]^7 + 4559058*\[Rho]^8 - 2202658*\[Rho]^9 - 
          420798*\[Rho]^10 + 401746*\[Rho]^11 - 104440*\[Rho]^12 + 
          11130*\[Rho]^13) - 128*Ec^7*(-341660 - 2270426*\[Rho] + 
          18528853*\[Rho]^2 - 2333952*\[Rho]^3 - 59771646*\[Rho]^4 - 
          34605470*\[Rho]^5 - 7830797*\[Rho]^6 - 2680662*\[Rho]^7 + 
          17269135*\[Rho]^8 - 3846872*\[Rho]^9 - 1234308*\[Rho]^10 + 
          732630*\[Rho]^11 - 159145*\[Rho]^12 + 12720*\[Rho]^13) + 
        128*Ec^6*(-133070 - 838684*\[Rho] + 8565227*\[Rho]^2 - 
          1836291*\[Rho]^3 - 88713057*\[Rho]^4 - 3872371*\[Rho]^5 + 
          17796527*\[Rho]^6 - 15642599*\[Rho]^7 + 21192731*\[Rho]^8 - 
          5230679*\[Rho]^9 - 1543428*\[Rho]^10 + 1027018*\[Rho]^11 - 
          239240*\[Rho]^12 + 22260*\[Rho]^13) + 
        32*Ec^4*(-54320 - 412738*\[Rho] + 4485679*\[Rho]^2 - 
          4180179*\[Rho]^3 - 139761102*\[Rho]^4 + 69844403*\[Rho]^5 + 
          44347499*\[Rho]^6 - 39559604*\[Rho]^7 + 34530164*\[Rho]^8 - 
          11337153*\[Rho]^9 - 2560968*\[Rho]^10 + 2125639*\[Rho]^11 - 
          534330*\[Rho]^12 + 55650*\[Rho]^13) - 
        32*Ec^5*(-170720 - 1168048*\[Rho] + 12967264*\[Rho]^2 - 
          5319902*\[Rho]^3 - 280093343*\[Rho]^4 + 71493654*\[Rho]^5 + 
          80387384*\[Rho]^6 - 66150402*\[Rho]^7 + 67131358*\[Rho]^8 - 
          18854278*\[Rho]^9 - 4881240*\[Rho]^10 + 3641608*\[Rho]^11 - 
          887895*\[Rho]^12 + 89040*\[Rho]^13) - 
        8*Ec^3*(-67700 - 485054*\[Rho] + 5279521*\[Rho]^2 - 
          8766954*\[Rho]^3 - 181628075*\[Rho]^4 + 132498804*\[Rho]^5 + 
          59729110*\[Rho]^6 - 61647996*\[Rho]^7 + 45317114*\[Rho]^8 - 
          17922550*\[Rho]^9 - 3618839*\[Rho]^10 + 3275334*\[Rho]^11 - 
          840235*\[Rho]^12 + 89040*\[Rho]^13))*Log[\[Rho]] - 
      144*(1 - 2*Ec)^4*\[Rho]*(420 - 2920*\[Rho] - 5278*\[Rho]^2 + 
        124316*\[Rho]^3 + 17465*\[Rho]^4 - 65205*\[Rho]^5 - 32060*\[Rho]^6 - 
        40012*\[Rho]^7 + 2899*\[Rho]^8 + 525*\[Rho]^9 - 150*\[Rho]^10 + 
        163840*Ec^12*\[Rho]*(11 + 9*\[Rho]^2) + 30720*Ec^11*\[Rho]*
         (-156 + 28*\[Rho] - 99*\[Rho]^2 + 21*\[Rho]^3) - 
        3072*Ec^10*\[Rho]*(-1700 + 476*\[Rho] - 507*\[Rho]^2 + 
          245*\[Rho]^3) + 2560*Ec^9*(-84 - 1272*\[Rho] + 98*\[Rho]^2 - 
          62*\[Rho]^3 - 259*\[Rho]^4 - 42*\[Rho]^5 + 21*\[Rho]^6) - 
        1280*Ec^8*(-588 - 328*\[Rho] + 392*\[Rho]^2 + 1383*\[Rho]^3 + 
          1155*\[Rho]^4 - 735*\[Rho]^5 + 105*\[Rho]^6) + 
        640*Ec^7*(-1680 + 3412*\[Rho] + 2590*\[Rho]^2 + 9252*\[Rho]^3 + 
          9429*\[Rho]^4 - 5978*\[Rho]^5 + 399*\[Rho]^6) - 
        2240*Ec^6*(-360 + 1196*\[Rho] + 660*\[Rho]^2 + 2087*\[Rho]^3 + 
          883*\[Rho]^4 - 3900*\[Rho]^5 - 483*\[Rho]^6 + 225*\[Rho]^7) - 
        40*Ec^2*(-420 + 2920*\[Rho] + 12082*\[Rho]^2 - 154934*\[Rho]^3 - 
          71330*\[Rho]^4 + 22680*\[Rho]^5 - 1960*\[Rho]^6 + 40012*\[Rho]^7 - 
          2899*\[Rho]^8 - 525*\[Rho]^9 + 150*\[Rho]^10) + 
        10*Ec*(-420 + 2920*\[Rho] + 8302*\[Rho]^2 - 137924*\[Rho]^3 - 
          41405*\[Rho]^4 + 46305*\[Rho]^5 + 16940*\[Rho]^6 + 40012*\[Rho]^7 - 
          2899*\[Rho]^8 - 525*\[Rho]^9 + 150*\[Rho]^10) - 
        80*Ec^4*(-1344 + 7568*\[Rho] + 24542*\[Rho]^2 - 208043*\[Rho]^3 - 
          179942*\[Rho]^4 - 70700*\[Rho]^5 - 52080*\[Rho]^6 + 
          44037*\[Rho]^7 - 2899*\[Rho]^8 - 525*\[Rho]^9 + 150*\[Rho]^10) + 
        32*Ec^5*(-10920 + 47720*\[Rho] + 50036*\[Rho]^2 - 214322*\[Rho]^3 - 
          301700*\[Rho]^4 - 313425*\[Rho]^5 - 111930*\[Rho]^6 + 
          66087*\[Rho]^7 - 2899*\[Rho]^8 - 525*\[Rho]^9 + 150*\[Rho]^10) + 
        40*Ec^3*(-1008 + 6792*\[Rho] + 33978*\[Rho]^2 - 355263*\[Rho]^3 - 
          226100*\[Rho]^4 - 17598*\[Rho]^5 - 49350*\[Rho]^6 + 
          78169*\[Rho]^7 - 5798*\[Rho]^8 - 1050*\[Rho]^9 + 300*\[Rho]^10))*
       Log[\[Rho]]^2 + 60480*(-1 + 2*Ec)^9*\[Rho]^3*(-12 + 54*\[Rho] + 
        95*\[Rho]^2 + 75*\[Rho]^3 + 60*\[Rho]^4)*Log[\[Rho]]^3 - 
      144*(1 - 2*Ec)^4*\[Rho]*Log[1 - 2*Ec]^2*(420 - 2920*\[Rho] - 
        5278*\[Rho]^2 + 124316*\[Rho]^3 + 17465*\[Rho]^4 - 65205*\[Rho]^5 - 
        32060*\[Rho]^6 - 40012*\[Rho]^7 + 2899*\[Rho]^8 + 525*\[Rho]^9 - 
        150*\[Rho]^10 + 163840*Ec^12*\[Rho]*(11 + 9*\[Rho]^2) + 
        30720*Ec^11*\[Rho]*(-156 + 28*\[Rho] - 99*\[Rho]^2 + 21*\[Rho]^3) - 
        3072*Ec^10*\[Rho]*(-1700 + 476*\[Rho] - 507*\[Rho]^2 + 
          245*\[Rho]^3) + 2560*Ec^9*(-84 - 1272*\[Rho] + 98*\[Rho]^2 - 
          62*\[Rho]^3 - 259*\[Rho]^4 - 42*\[Rho]^5 + 21*\[Rho]^6) - 
        1280*Ec^8*(-588 - 328*\[Rho] + 392*\[Rho]^2 + 1383*\[Rho]^3 + 
          1155*\[Rho]^4 - 735*\[Rho]^5 + 105*\[Rho]^6) + 
        640*Ec^7*(-1680 + 3412*\[Rho] + 2590*\[Rho]^2 + 9252*\[Rho]^3 + 
          9429*\[Rho]^4 - 5978*\[Rho]^5 + 399*\[Rho]^6) - 
        2240*Ec^6*(-360 + 1196*\[Rho] + 660*\[Rho]^2 + 2087*\[Rho]^3 + 
          883*\[Rho]^4 - 3900*\[Rho]^5 - 483*\[Rho]^6 + 225*\[Rho]^7) - 
        40*Ec^2*(-420 + 2920*\[Rho] + 12082*\[Rho]^2 - 154934*\[Rho]^3 - 
          71330*\[Rho]^4 + 22680*\[Rho]^5 - 1960*\[Rho]^6 + 40012*\[Rho]^7 - 
          2899*\[Rho]^8 - 525*\[Rho]^9 + 150*\[Rho]^10) + 
        10*Ec*(-420 + 2920*\[Rho] + 8302*\[Rho]^2 - 137924*\[Rho]^3 - 
          41405*\[Rho]^4 + 46305*\[Rho]^5 + 16940*\[Rho]^6 + 40012*\[Rho]^7 - 
          2899*\[Rho]^8 - 525*\[Rho]^9 + 150*\[Rho]^10) - 
        80*Ec^4*(-1344 + 7568*\[Rho] + 24542*\[Rho]^2 - 208043*\[Rho]^3 - 
          179942*\[Rho]^4 - 70700*\[Rho]^5 - 52080*\[Rho]^6 + 
          44037*\[Rho]^7 - 2899*\[Rho]^8 - 525*\[Rho]^9 + 150*\[Rho]^10) + 
        32*Ec^5*(-10920 + 47720*\[Rho] + 50036*\[Rho]^2 - 214322*\[Rho]^3 - 
          301700*\[Rho]^4 - 313425*\[Rho]^5 - 111930*\[Rho]^6 + 
          66087*\[Rho]^7 - 2899*\[Rho]^8 - 525*\[Rho]^9 + 150*\[Rho]^10) + 
        40*Ec^3*(-1008 + 6792*\[Rho] + 33978*\[Rho]^2 - 355263*\[Rho]^3 - 
          226100*\[Rho]^4 - 17598*\[Rho]^5 - 49350*\[Rho]^6 + 
          78169*\[Rho]^7 - 5798*\[Rho]^8 - 1050*\[Rho]^9 + 300*\[Rho]^10) - 
        1260*(-1 + 2*Ec)^5*\[Rho]^2*(-12 + 54*\[Rho] + 95*\[Rho]^2 + 
          75*\[Rho]^3 + 60*\[Rho]^4)*Log[\[Rho]]) + 
      12*(-1 + 2*Ec)*Log[1 - 2*Ec]*(20971520*Ec^19*(5 + 7*\[Rho]^2) + 
        2621440*Ec^18*(-154 + 30*\[Rho] - 5*\[Rho]^2 + 27*\[Rho]^3) + 
        524288*Ec^17*(1140 - 148*\[Rho] - 2919*\[Rho]^2 + 607*\[Rho]^3) + 
        65536*Ec^16*(-5390 - 5285*\[Rho] + 55587*\[Rho]^2 - 22342*\[Rho]^3 - 
          1720*\[Rho]^4 + 1270*\[Rho]^5) + 32768*Ec^15*
         (-1580 + 23942*\[Rho] - 90335*\[Rho]^2 + 31844*\[Rho]^3 + 
          30056*\[Rho]^4 - 16430*\[Rho]^5 + 2255*\[Rho]^6) + 
        32768*Ec^14*(4430 - 12188*\[Rho] - 51831*\[Rho]^2 + 89991*\[Rho]^3 - 
          82927*\[Rho]^4 + 41111*\[Rho]^5 - 9685*\[Rho]^6 + 525*\[Rho]^7) - 
        8192*Ec^13*(-4480 + 73696*\[Rho] - 886944*\[Rho]^2 + 
          928546*\[Rho]^3 - 410135*\[Rho]^4 + 158958*\[Rho]^5 - 
          57890*\[Rho]^6 + 6580*\[Rho]^7 + 525*\[Rho]^8) - 
        8192*Ec^12*(21760 - 132650*\[Rho] + 1202991*\[Rho]^2 - 
          1128211*\[Rho]^3 + 124704*\[Rho]^4 + 22011*\[Rho]^5 + 
          36561*\[Rho]^6 - 7422*\[Rho]^7 - 2394*\[Rho]^8 + 210*\[Rho]^9) - 
        2048*Ec^11*(-90580 + 262526*\[Rho] - 3732285*\[Rho]^2 + 
          3963006*\[Rho]^3 + 1618313*\[Rho]^4 - 605684*\[Rho]^5 - 
          448406*\[Rho]^6 + 106498*\[Rho]^7 + 13007*\[Rho]^8 - 
          4570*\[Rho]^9 + 255*\[Rho]^10) + 2048*Ec^10*
         (-73370 - 174856*\[Rho] - 1078769*\[Rho]^2 + 2730249*\[Rho]^3 + 
          3362496*\[Rho]^4 - 637250*\[Rho]^5 - 1808268*\[Rho]^6 + 
          458190*\[Rho]^7 + 22867*\[Rho]^8 - 12327*\[Rho]^9 + 
          1830*\[Rho]^10) + (-1 + \[Rho])^2*(-1150 - 6453*\[Rho] + 
          48681*\[Rho]^2 - 126229*\[Rho]^3 - 2141895*\[Rho]^4 - 
          1425017*\[Rho]^5 - 207549*\[Rho]^6 - 291953*\[Rho]^7 + 
          17717*\[Rho]^8 + 31358*\[Rho]^9 - 11740*\[Rho]^10 + 
          1590*\[Rho]^11) + 512*Ec^9*(234080 + 1479352*\[Rho] - 
          4546876*\[Rho]^2 - 4924824*\[Rho]^3 - 12764382*\[Rho]^4 + 
          5569372*\[Rho]^5 + 12714282*\[Rho]^6 - 3619462*\[Rho]^7 - 
          598773*\[Rho]^8 + 153426*\[Rho]^9 + 16732*\[Rho]^10 - 
          12780*\[Rho]^11 + 2005*\[Rho]^12) + 
        256*Ec^8*(-325140 - 2320658*\[Rho] + 13590152*\[Rho]^2 + 
          1345522*\[Rho]^3 + 1955400*\[Rho]^4 - 20544198*\[Rho]^5 - 
          21066530*\[Rho]^6 + 5970764*\[Rho]^7 + 4332974*\[Rho]^8 - 
          924105*\[Rho]^9 - 272313*\[Rho]^10 + 148650*\[Rho]^11 - 
          28820*\[Rho]^12 + 1590*\[Rho]^13) - 16*Ec*(-1150 - 5413*\[Rho] + 
          69197*\[Rho]^2 - 214210*\[Rho]^3 - 2213704*\[Rho]^4 + 
          2680149*\[Rho]^5 + 696205*\[Rho]^6 - 1205692*\[Rho]^7 + 
          514110*\[Rho]^8 - 304726*\[Rho]^9 - 58314*\[Rho]^10 + 
          56878*\[Rho]^11 - 14920*\[Rho]^12 + 1590*\[Rho]^13) + 
        16*Ec^2*(-8050 - 47971*\[Rho] + 554459*\[Rho]^2 - 1327438*\[Rho]^3 - 
          18683632*\[Rho]^4 + 17982783*\[Rho]^5 + 6154855*\[Rho]^6 - 
          7897204*\[Rho]^7 + 4559058*\[Rho]^8 - 2202658*\[Rho]^9 - 
          420798*\[Rho]^10 + 401746*\[Rho]^11 - 104440*\[Rho]^12 + 
          11130*\[Rho]^13) - 128*Ec^7*(-341660 - 2270426*\[Rho] + 
          18528853*\[Rho]^2 - 2333952*\[Rho]^3 - 59771646*\[Rho]^4 - 
          34605470*\[Rho]^5 - 7830797*\[Rho]^6 - 2680662*\[Rho]^7 + 
          17269135*\[Rho]^8 - 3846872*\[Rho]^9 - 1234308*\[Rho]^10 + 
          732630*\[Rho]^11 - 159145*\[Rho]^12 + 12720*\[Rho]^13) + 
        128*Ec^6*(-133070 - 838684*\[Rho] + 8565227*\[Rho]^2 - 
          1836291*\[Rho]^3 - 88713057*\[Rho]^4 - 3872371*\[Rho]^5 + 
          17796527*\[Rho]^6 - 15642599*\[Rho]^7 + 21192731*\[Rho]^8 - 
          5230679*\[Rho]^9 - 1543428*\[Rho]^10 + 1027018*\[Rho]^11 - 
          239240*\[Rho]^12 + 22260*\[Rho]^13) + 
        32*Ec^4*(-54320 - 412738*\[Rho] + 4485679*\[Rho]^2 - 
          4180179*\[Rho]^3 - 139761102*\[Rho]^4 + 69844403*\[Rho]^5 + 
          44347499*\[Rho]^6 - 39559604*\[Rho]^7 + 34530164*\[Rho]^8 - 
          11337153*\[Rho]^9 - 2560968*\[Rho]^10 + 2125639*\[Rho]^11 - 
          534330*\[Rho]^12 + 55650*\[Rho]^13) - 
        32*Ec^5*(-170720 - 1168048*\[Rho] + 12967264*\[Rho]^2 - 
          5319902*\[Rho]^3 - 280093343*\[Rho]^4 + 71493654*\[Rho]^5 + 
          80387384*\[Rho]^6 - 66150402*\[Rho]^7 + 67131358*\[Rho]^8 - 
          18854278*\[Rho]^9 - 4881240*\[Rho]^10 + 3641608*\[Rho]^11 - 
          887895*\[Rho]^12 + 89040*\[Rho]^13) - 
        8*Ec^3*(-67700 - 485054*\[Rho] + 5279521*\[Rho]^2 - 
          8766954*\[Rho]^3 - 181628075*\[Rho]^4 + 132498804*\[Rho]^5 + 
          59729110*\[Rho]^6 - 61647996*\[Rho]^7 + 45317114*\[Rho]^8 - 
          17922550*\[Rho]^9 - 3618839*\[Rho]^10 + 3275334*\[Rho]^11 - 
          840235*\[Rho]^12 + 89040*\[Rho]^13) + 24*(-1 + 2*Ec)^3*\[Rho]*
         (420 - 2920*\[Rho] - 5278*\[Rho]^2 + 124316*\[Rho]^3 + 
          17465*\[Rho]^4 - 65205*\[Rho]^5 - 32060*\[Rho]^6 - 40012*\[Rho]^7 + 
          2899*\[Rho]^8 + 525*\[Rho]^9 - 150*\[Rho]^10 + 163840*Ec^12*\[Rho]*
           (11 + 9*\[Rho]^2) + 30720*Ec^11*\[Rho]*(-156 + 28*\[Rho] - 
            99*\[Rho]^2 + 21*\[Rho]^3) - 3072*Ec^10*\[Rho]*
           (-1700 + 476*\[Rho] - 507*\[Rho]^2 + 245*\[Rho]^3) + 
          2560*Ec^9*(-84 - 1272*\[Rho] + 98*\[Rho]^2 - 62*\[Rho]^3 - 
            259*\[Rho]^4 - 42*\[Rho]^5 + 21*\[Rho]^6) - 
          1280*Ec^8*(-588 - 328*\[Rho] + 392*\[Rho]^2 + 1383*\[Rho]^3 + 
            1155*\[Rho]^4 - 735*\[Rho]^5 + 105*\[Rho]^6) + 
          640*Ec^7*(-1680 + 3412*\[Rho] + 2590*\[Rho]^2 + 9252*\[Rho]^3 + 
            9429*\[Rho]^4 - 5978*\[Rho]^5 + 399*\[Rho]^6) - 
          2240*Ec^6*(-360 + 1196*\[Rho] + 660*\[Rho]^2 + 2087*\[Rho]^3 + 
            883*\[Rho]^4 - 3900*\[Rho]^5 - 483*\[Rho]^6 + 225*\[Rho]^7) - 
          40*Ec^2*(-420 + 2920*\[Rho] + 12082*\[Rho]^2 - 154934*\[Rho]^3 - 
            71330*\[Rho]^4 + 22680*\[Rho]^5 - 1960*\[Rho]^6 + 
            40012*\[Rho]^7 - 2899*\[Rho]^8 - 525*\[Rho]^9 + 150*\[Rho]^10) + 
          10*Ec*(-420 + 2920*\[Rho] + 8302*\[Rho]^2 - 137924*\[Rho]^3 - 
            41405*\[Rho]^4 + 46305*\[Rho]^5 + 16940*\[Rho]^6 + 
            40012*\[Rho]^7 - 2899*\[Rho]^8 - 525*\[Rho]^9 + 150*\[Rho]^10) - 
          80*Ec^4*(-1344 + 7568*\[Rho] + 24542*\[Rho]^2 - 208043*\[Rho]^3 - 
            179942*\[Rho]^4 - 70700*\[Rho]^5 - 52080*\[Rho]^6 + 
            44037*\[Rho]^7 - 2899*\[Rho]^8 - 525*\[Rho]^9 + 150*\[Rho]^10) + 
          32*Ec^5*(-10920 + 47720*\[Rho] + 50036*\[Rho]^2 - 214322*\[Rho]^3 - 
            301700*\[Rho]^4 - 313425*\[Rho]^5 - 111930*\[Rho]^6 + 
            66087*\[Rho]^7 - 2899*\[Rho]^8 - 525*\[Rho]^9 + 150*\[Rho]^10) + 
          40*Ec^3*(-1008 + 6792*\[Rho] + 33978*\[Rho]^2 - 355263*\[Rho]^3 - 
            226100*\[Rho]^4 - 17598*\[Rho]^5 - 49350*\[Rho]^6 + 
            78169*\[Rho]^7 - 5798*\[Rho]^8 - 1050*\[Rho]^9 + 300*\[Rho]^10))*
         Log[\[Rho]] - 15120*(1 - 2*Ec)^8*\[Rho]^3*(-12 + 54*\[Rho] + 
          95*\[Rho]^2 + 75*\[Rho]^3 + 60*\[Rho]^4)*Log[\[Rho]]^2)))/
    (5040*(-1 + 2*Ec)^3*mb^5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3))


==> anc/Results/ResultsNormMom/QElcutnorm1.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 
   1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 
   360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 
   640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 
   4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 
   240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 
   1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
   540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 
   18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
   180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
   180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])/
  (10*(-1 + 2*Ec)*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
    64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
    64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
    48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
    16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
    12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
     Log[\[Rho]])) - (2*Ec^3*\[Mu]2\[Pi]^2*(-1 + 2*Ec + \[Rho])*
   (-3 + 24*Ec - 72*Ec^2 + 96*Ec^3 + 32*Ec^4 - 640*Ec^5 + 1920*Ec^6 - 
    2560*Ec^7 + 1280*Ec^8 + 24*\[Rho] - 192*Ec*\[Rho] + 576*Ec^2*\[Rho] - 
    768*Ec^3*\[Rho] + 384*Ec^4*\[Rho] - 72*Ec*\[Rho]^2 + 504*Ec^2*\[Rho]^2 - 
    1248*Ec^3*\[Rho]^2 + 1440*Ec^4*\[Rho]^2 - 768*Ec^5*\[Rho]^2 - 
    24*\[Rho]^3 + 192*Ec*\[Rho]^3 - 576*Ec^2*\[Rho]^3 + 768*Ec^3*\[Rho]^3 - 
    704*Ec^4*\[Rho]^3 + 256*Ec^5*\[Rho]^3 + 3*\[Rho]^4 - 24*Ec*\[Rho]^4 + 
    72*Ec^2*\[Rho]^4 - 96*Ec^3*\[Rho]^4 + 48*Ec^4*\[Rho]^4 - 
    36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
     Log[\[Rho]])*(9 - 172*Ec + 1368*Ec^2 - 6000*Ec^3 + 16400*Ec^4 - 
    32256*Ec^5 + 60928*Ec^6 - 131072*Ec^7 + 249600*Ec^8 - 332800*Ec^9 + 
    280576*Ec^10 - 135168*Ec^11 + 28672*Ec^12 - 135*\[Rho] + 2294*Ec*\[Rho] - 
    16700*Ec^2*\[Rho] + 68120*Ec^3*\[Rho] - 170720*Ec^4*\[Rho] + 
    272640*Ec^5*\[Rho] - 288896*Ec^6*\[Rho] + 243200*Ec^7*\[Rho] - 
    234240*Ec^8*\[Rho] + 227840*Ec^9*\[Rho] - 138240*Ec^10*\[Rho] + 
    34816*Ec^11*\[Rho] - 729*\[Rho]^2 + 11880*Ec*\[Rho]^2 - 
    83392*Ec^2*\[Rho]^2 + 330672*Ec^3*\[Rho]^2 - 811904*Ec^4*\[Rho]^2 + 
    1263872*Ec^5*\[Rho]^2 - 1212160*Ec^6*\[Rho]^2 + 639744*Ec^7*\[Rho]^2 - 
    117504*Ec^8*\[Rho]^2 - 28672*Ec^9*\[Rho]^2 + 8192*Ec^10*\[Rho]^2 + 
    855*\[Rho]^3 - 10810*Ec*\[Rho]^3 + 55700*Ec^2*\[Rho]^3 - 
    153560*Ec^3*\[Rho]^3 + 246480*Ec^4*\[Rho]^3 - 227680*Ec^5*\[Rho]^3 + 
    99520*Ec^6*\[Rho]^3 + 4480*Ec^7*\[Rho]^3 - 15360*Ec^8*\[Rho]^3 + 
    855*\[Rho]^4 - 5260*Ec*\[Rho]^4 + 15600*Ec^2*\[Rho]^4 - 
    36080*Ec^3*\[Rho]^4 + 65760*Ec^4*\[Rho]^4 - 77760*Ec^5*\[Rho]^4 + 
    56320*Ec^6*\[Rho]^4 - 24320*Ec^7*\[Rho]^4 + 3840*Ec^8*\[Rho]^4 - 
    729*\[Rho]^5 + 2322*Ec*\[Rho]^5 - 1388*Ec^2*\[Rho]^5 + 
    120*Ec^3*\[Rho]^5 - 5200*Ec^4*\[Rho]^5 + 10848*Ec^5*\[Rho]^5 - 
    8384*Ec^6*\[Rho]^5 + 2176*Ec^7*\[Rho]^5 - 135*\[Rho]^6 - 
    304*Ec*\[Rho]^6 + 3160*Ec^2*\[Rho]^6 - 4720*Ec^3*\[Rho]^6 + 
    2320*Ec^4*\[Rho]^6 + 128*Ec^6*\[Rho]^6 + 9*\[Rho]^7 + 50*Ec*\[Rho]^7 - 
    268*Ec^2*\[Rho]^7 + 168*Ec^3*\[Rho]^7 + 224*Ec^4*\[Rho]^7 - 
    64*Ec^5*\[Rho]^7 + 60*(\[Rho] - 2*Ec*\[Rho])^2*
     (192*Ec^6 - 9*(-1 + \[Rho])*(1 + \[Rho])^2 - 32*Ec^5*(28 + 11*\[Rho]) + 
      16*Ec^4*(91 + 57*\[Rho] + 2*\[Rho]^2) - 
      16*Ec^3*(72 + 57*\[Rho] + 5*\[Rho]^2 + \[Rho]^3) - 
      2*Ec*(52 + 51*\[Rho] - 6*\[Rho]^2 + 11*\[Rho]^3) + 
      Ec^2*(484 + 440*\[Rho] + 44*\[Rho]^2 + 40*\[Rho]^3))*Log[1 - 2*Ec] - 
    60*(\[Rho] - 2*Ec*\[Rho])^2*(192*Ec^6 - 9*(-1 + \[Rho])*(1 + \[Rho])^2 - 
      32*Ec^5*(28 + 11*\[Rho]) + 16*Ec^4*(91 + 57*\[Rho] + 2*\[Rho]^2) - 
      16*Ec^3*(72 + 57*\[Rho] + 5*\[Rho]^2 + \[Rho]^3) - 
      2*Ec*(52 + 51*\[Rho] - 6*\[Rho]^2 + 11*\[Rho]^3) + 
      Ec^2*(484 + 440*\[Rho] + 44*\[Rho]^2 + 40*\[Rho]^3))*Log[\[Rho]]))/
  (45*(-1 + 2*Ec)^5*mb^4*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
     64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
     64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
     48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
     16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^3) + (Ec^3*m1*(15 - 270*Ec + 2020*Ec^2 - 7560*Ec^3 + 
    9680*Ec^4 + 43360*Ec^5 - 307520*Ec^6 + 1173120*Ec^7 - 3567360*Ec^8 + 
    8916480*Ec^9 - 17310720*Ec^10 + 24709120*Ec^11 - 24760320*Ec^12 + 
    16424960*Ec^13 - 6471680*Ec^14 + 1146880*Ec^15 - 240*\[Rho] + 
    4320*Ec*\[Rho] - 33440*Ec^2*\[Rho] + 141120*Ec^3*\[Rho] - 
    321760*Ec^4*\[Rho] + 198080*Ec^5*\[Rho] + 1128960*Ec^6*\[Rho] - 
    4316160*Ec^7*\[Rho] + 8801280*Ec^8*\[Rho] - 13424640*Ec^9*\[Rho] + 
    17203200*Ec^10*\[Rho] - 18022400*Ec^11*\[Rho] + 13639680*Ec^12*\[Rho] - 
    6307840*Ec^13*\[Rho] + 1310720*Ec^14*\[Rho] - 990*\[Rho]^2 + 
    19620*Ec*\[Rho]^2 - 174084*Ec^2*\[Rho]^2 + 898536*Ec^3*\[Rho]^2 - 
    2948688*Ec^4*\[Rho]^2 + 6296224*Ec^5*\[Rho]^2 - 8406912*Ec^6*\[Rho]^2 + 
    5587712*Ec^7*\[Rho]^2 + 1614848*Ec^8*\[Rho]^2 - 6979584*Ec^9*\[Rho]^2 + 
    6126592*Ec^10*\[Rho]^2 - 2103296*Ec^11*\[Rho]^2 - 135168*Ec^12*\[Rho]^2 + 
    204800*Ec^13*\[Rho]^2 + 2640*\[Rho]^3 - 47520*Ec*\[Rho]^3 + 
    383800*Ec^2*\[Rho]^3 - 1775088*Ec^3*\[Rho]^3 + 5127584*Ec^4*\[Rho]^3 - 
    9570112*Ec^5*\[Rho]^3 + 11403136*Ec^6*\[Rho]^3 - 7552768*Ec^7*\[Rho]^3 + 
    93696*Ec^8*\[Rho]^3 + 5071872*Ec^9*\[Rho]^3 - 4755456*Ec^10*\[Rho]^3 + 
    1875968*Ec^11*\[Rho]^3 - 262144*Ec^12*\[Rho]^3 - 3600*Ec*\[Rho]^4 - 
    13700*Ec^2*\[Rho]^4 + 233640*Ec^3*\[Rho]^4 - 818080*Ec^4*\[Rho]^4 + 
    1206720*Ec^5*\[Rho]^4 - 418560*Ec^6*\[Rho]^4 - 1536000*Ec^7*\[Rho]^4 + 
    3217920*Ec^8*\[Rho]^4 - 2903040*Ec^9*\[Rho]^4 + 1192960*Ec^10*\[Rho]^4 - 
    174080*Ec^11*\[Rho]^4 - 2640*\[Rho]^5 + 47520*Ec*\[Rho]^5 - 
    215520*Ec^2*\[Rho]^5 + 441600*Ec^3*\[Rho]^5 - 603360*Ec^4*\[Rho]^5 + 
    889280*Ec^5*\[Rho]^5 - 1355520*Ec^6*\[Rho]^5 + 1630720*Ec^7*\[Rho]^5 - 
    1277440*Ec^8*\[Rho]^5 + 506880*Ec^9*\[Rho]^5 - 81920*Ec^10*\[Rho]^5 + 
    990*\[Rho]^6 - 16020*Ec*\[Rho]^6 + 55540*Ec^2*\[Rho]^6 - 
    129000*Ec^3*\[Rho]^6 + 276560*Ec^4*\[Rho]^6 - 391200*Ec^5*\[Rho]^6 + 
    368320*Ec^6*\[Rho]^6 - 245120*Ec^7*\[Rho]^6 + 103680*Ec^8*\[Rho]^6 - 
    23040*Ec^9*\[Rho]^6 + 240*\[Rho]^7 - 4320*Ec*\[Rho]^7 - 
    5816*Ec^2*\[Rho]^7 + 83184*Ec^3*\[Rho]^7 - 147232*Ec^4*\[Rho]^7 + 
    102976*Ec^5*\[Rho]^7 - 12288*Ec^6*\[Rho]^7 - 6144*Ec^7*\[Rho]^7 - 
    15*\[Rho]^8 + 270*Ec*\[Rho]^8 + 1200*Ec^2*\[Rho]^8 - 7392*Ec^3*\[Rho]^8 + 
    7056*Ec^4*\[Rho]^8 + 3552*Ec^5*\[Rho]^8 - 3456*Ec^6*\[Rho]^8 + 
    768*Ec^7*\[Rho]^8 + 60*(\[Rho] - 2*Ec*\[Rho])^2*
     (-12544*Ec^8 + 3584*Ec^9 + 15*(-1 + \[Rho]^2)^2 - 
      210*Ec*(-1 + \[Rho]^2)^2 - 2240*Ec^6*(4 + 3*\[Rho]^2) + 
      384*Ec^7*(44 + 5*\[Rho]^2) - 672*Ec^4*(-9 + 14*\[Rho]^2 - \[Rho]^3 + 
        \[Rho]^4) + 64*Ec^5*(-35 + 162*\[Rho]^2 - 3*\[Rho]^3 + 3*\[Rho]^4) - 
      28*Ec^2*(-44 + 75*\[Rho]^2 - 10*\[Rho]^3 + 15*\[Rho]^4) + 
      8*Ec^3*(-476 + 699*\[Rho]^2 - 106*\[Rho]^3 + 111*\[Rho]^4))*
     Log[1 - 2*Ec] - 60*(\[Rho] - 2*Ec*\[Rho])^2*(-12544*Ec^8 + 3584*Ec^9 + 
      15*(-1 + \[Rho]^2)^2 - 210*Ec*(-1 + \[Rho]^2)^2 - 
      2240*Ec^6*(4 + 3*\[Rho]^2) + 384*Ec^7*(44 + 5*\[Rho]^2) - 
      672*Ec^4*(-9 + 14*\[Rho]^2 - \[Rho]^3 + \[Rho]^4) + 
      64*Ec^5*(-35 + 162*\[Rho]^2 - 3*\[Rho]^3 + 3*\[Rho]^4) - 
      28*Ec^2*(-44 + 75*\[Rho]^2 - 10*\[Rho]^3 + 15*\[Rho]^4) + 
      8*Ec^3*(-476 + 699*\[Rho]^2 - 106*\[Rho]^3 + 111*\[Rho]^4))*
     Log[\[Rho]]))/(25*(-1 + 2*Ec)^5*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (Ec^3*m8*(-105 + 2080*Ec - 17780*Ec^2 + 85760*Ec^3 - 257840*Ec^4 + 
    521600*Ec^5 - 845760*Ec^6 + 1443840*Ec^7 - 2246400*Ec^8 + 1290240*Ec^9 + 
    3896320*Ec^10 - 10649600*Ec^11 + 11939840*Ec^12 - 6717440*Ec^13 + 
    1556480*Ec^14 + 1800*\[Rho] - 32960*Ec*\[Rho] + 257584*Ec^2*\[Rho] - 
    1133440*Ec^3*\[Rho] + 3117280*Ec^4*\[Rho] - 5674880*Ec^5*\[Rho] + 
    7278080*Ec^6*\[Rho] - 7218176*Ec^7*\[Rho] + 5288960*Ec^8*\[Rho] + 
    163840*Ec^9*\[Rho] - 8048640*Ec^10*\[Rho] + 11386880*Ec^11*\[Rho] - 
    7184384*Ec^12*\[Rho] + 1802240*Ec^13*\[Rho] + 5250*\[Rho]^2 - 
    97560*Ec*\[Rho]^2 + 834036*Ec^2*\[Rho]^2 - 4157568*Ec^3*\[Rho]^2 + 
    12995184*Ec^4*\[Rho]^2 - 25921152*Ec^5*\[Rho]^2 + 
    32347776*Ec^6*\[Rho]^2 - 23780352*Ec^7*\[Rho]^2 + 9778176*Ec^8*\[Rho]^2 - 
    4313088*Ec^9*\[Rho]^2 + 4260864*Ec^10*\[Rho]^2 - 2260992*Ec^11*\[Rho]^2 + 
    307200*Ec^12*\[Rho]^2 - 30120*\[Rho]^3 + 364000*Ec*\[Rho]^3 - 
    1949672*Ec^2*\[Rho]^3 + 6094784*Ec^3*\[Rho]^3 - 12222816*Ec^4*\[Rho]^3 + 
    16101760*Ec^5*\[Rho]^3 - 13632896*Ec^6*\[Rho]^3 + 7133184*Ec^7*\[Rho]^3 - 
    2441728*Ec^8*\[Rho]^3 + 530432*Ec^9*\[Rho]^3 + 409600*Ec^10*\[Rho]^3 - 
    360448*Ec^11*\[Rho]^3 + 3600*\[Rho]^4 - 6800*Ec*\[Rho]^4 - 
    186860*Ec^2*\[Rho]^4 + 1231520*Ec^3*\[Rho]^4 - 3460320*Ec^4*\[Rho]^4 + 
    5616000*Ec^5*\[Rho]^4 - 6359040*Ec^6*\[Rho]^4 + 5839360*Ec^7*\[Rho]^4 - 
    4088320*Ec^8*\[Rho]^4 + 1730560*Ec^9*\[Rho]^4 - 332800*Ec^10*\[Rho]^4 + 
    49080*\[Rho]^5 - 286080*Ec*\[Rho]^5 + 545040*Ec^2*\[Rho]^5 - 
    221760*Ec^3*\[Rho]^5 - 289440*Ec^4*\[Rho]^5 - 608640*Ec^5*\[Rho]^5 + 
    2634240*Ec^6*\[Rho]^5 - 3025920*Ec^7*\[Rho]^5 + 1390080*Ec^8*\[Rho]^5 - 
    215040*Ec^9*\[Rho]^5 - 24450*\[Rho]^6 + 69160*Ec*\[Rho]^6 + 
    31516*Ec^2*\[Rho]^6 - 261280*Ec^3*\[Rho]^6 + 171920*Ec^4*\[Rho]^6 + 
    366720*Ec^5*\[Rho]^6 - 640960*Ec^6*\[Rho]^6 + 345088*Ec^7*\[Rho]^6 - 
    60160*Ec^8*\[Rho]^6 - 5400*\[Rho]^7 - 14240*Ec*\[Rho]^7 + 
    154024*Ec^2*\[Rho]^7 - 284992*Ec^3*\[Rho]^7 + 218336*Ec^4*\[Rho]^7 - 
    39808*Ec^5*\[Rho]^7 - 18176*Ec^6*\[Rho]^7 + 5120*Ec^7*\[Rho]^7 + 
    345*\[Rho]^8 + 2400*Ec*\[Rho]^8 - 13488*Ec^2*\[Rho]^8 + 
    12096*Ec^3*\[Rho]^8 + 9936*Ec^4*\[Rho]^8 - 11520*Ec^5*\[Rho]^8 + 
    3456*Ec^6*\[Rho]^8 + 60*(\[Rho] - 2*Ec*\[Rho])^2*
     (-9472*Ec^7 + 4864*Ec^8 + 192*Ec^6*(-20 - 36*\[Rho] + 15*\[Rho]^2) - 
      64*Ec^5*(-425 - 300*\[Rho] + 147*\[Rho]^2 + 4*\[Rho]^3) - 
      15*(7 - 8*\[Rho] - 30*\[Rho]^2 + 8*\[Rho]^3 + 23*\[Rho]^4) + 
      32*Ec^4*(-1045 - 636*\[Rho] + 378*\[Rho]^2 + 59*\[Rho]^3 + 
        27*\[Rho]^4) - 20*Ec*(-67 + 24*\[Rho] + 126*\[Rho]^2 + 16*\[Rho]^3 + 
        45*\[Rho]^4) - 48*Ec^3*(-431 - 196*\[Rho] + 195*\[Rho]^2 + 
        82*\[Rho]^3 + 50*\[Rho]^4) + 4*Ec^2*(-1796 - 276*\[Rho] + 
        1473*\[Rho]^2 + 662*\[Rho]^3 + 621*\[Rho]^4))*Log[1 - 2*Ec] - 
    60*(\[Rho] - 2*Ec*\[Rho])^2*(-9472*Ec^7 + 4864*Ec^8 + 
      192*Ec^6*(-20 - 36*\[Rho] + 15*\[Rho]^2) - 
      64*Ec^5*(-425 - 300*\[Rho] + 147*\[Rho]^2 + 4*\[Rho]^3) - 
      15*(7 - 8*\[Rho] - 30*\[Rho]^2 + 8*\[Rho]^3 + 23*\[Rho]^4) + 
      32*Ec^4*(-1045 - 636*\[Rho] + 378*\[Rho]^2 + 59*\[Rho]^3 + 
        27*\[Rho]^4) - 20*Ec*(-67 + 24*\[Rho] + 126*\[Rho]^2 + 16*\[Rho]^3 + 
        45*\[Rho]^4) - 48*Ec^3*(-431 - 196*\[Rho] + 195*\[Rho]^2 + 
        82*\[Rho]^3 + 50*\[Rho]^4) + 4*Ec^2*(-1796 - 276*\[Rho] + 
        1473*\[Rho]^2 + 662*\[Rho]^3 + 621*\[Rho]^4))*Log[\[Rho]]))/
  (300*(mb - 2*Ec*mb)^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (4*Ec^3*m7*(-10*Ec*(512*Ec^6 - 64*Ec^7 + 5*(-1 + \[Rho])^3*(-1 + 3*\[Rho]) + 
      48*Ec^5*(-25 + 4*\[Rho]) + 16*Ec^4*(85 - 42*\[Rho] - 9*\[Rho]^2 + 
        \[Rho]^3) - 12*Ec^2*(-26 + 56*\[Rho] - 21*\[Rho]^2 - 9*\[Rho]^3 + 
        2*\[Rho]^4) + 4*Ec^3*(-215 + 240*\[Rho] + 24*\[Rho]^2 - 32*\[Rho]^3 + 
        3*\[Rho]^4) + Ec*(-61 + 228*\[Rho] - 252*\[Rho]^2 + 76*\[Rho]^3 + 
        9*\[Rho]^4))*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]]) - (160*Ec^5 + 5*(-1 + \[Rho])^3 + 
      10*Ec*(-1 + \[Rho])^2*(5 + \[Rho]) + 16*Ec^4*(-25 + 6*\[Rho]) + 
      Ec^2*(-200 + 204*\[Rho] + 6*\[Rho]^2 - 22*\[Rho]^3) + 
      4*Ec^3*(100 - 54*\[Rho] - 3*\[Rho]^2 + 3*\[Rho]^3))*
     (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
      1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
      360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
      640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])))/(75*(mb - 2*Ec*mb)^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m9*((125 - 1370*Ec + 6080*Ec^2 - 13520*Ec^3 + 14960*Ec^4 - 8480*Ec^5 + 
      10880*Ec^6 - 20480*Ec^7 + 12800*Ec^8 - 240*\[Rho] + 2400*Ec*\[Rho] - 
      9600*Ec^2*\[Rho] + 19440*Ec^3*\[Rho] - 22560*Ec^4*\[Rho] + 
      21696*Ec^5*\[Rho] - 23424*Ec^6*\[Rho] + 13824*Ec^7*\[Rho] + 
      180*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 7200*Ec^2*\[Rho]^2 - 
      15600*Ec^3*\[Rho]^2 + 19920*Ec^4*\[Rho]^2 - 14016*Ec^5*\[Rho]^2 + 
      4032*Ec^6*\[Rho]^2 - 80*\[Rho]^3 + 800*Ec*\[Rho]^3 - 
      3200*Ec^2*\[Rho]^3 + 7120*Ec^3*\[Rho]^3 - 7360*Ec^4*\[Rho]^3 + 
      3232*Ec^5*\[Rho]^3 - 192*Ec^6*\[Rho]^3 + 15*\[Rho]^4 - 
      150*Ec*\[Rho]^4 + 600*Ec^2*\[Rho]^4 - 1200*Ec^3*\[Rho]^4 + 
      1200*Ec^4*\[Rho]^4 - 480*Ec^5*\[Rho]^4 + 60*(-1 + 2*Ec)^5*
       Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*Log[\[Rho]])*
     (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
      1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
      360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
      640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]]) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(39 - 468*Ec + 2340*Ec^2 - 6240*Ec^3 + 8160*Ec^4 + 
      2976*Ec^5 - 29952*Ec^6 + 32640*Ec^7 + 34560*Ec^8 - 99840*Ec^9 + 
      64512*Ec^10 - 6144*Ec^11 + 905*\[Rho] - 11700*Ec*\[Rho] + 
      63540*Ec^2*\[Rho] - 186240*Ec^3*\[Rho] + 314640*Ec^4*\[Rho] - 
      298176*Ec^5*\[Rho] + 118464*Ec^6*\[Rho] + 69120*Ec^7*\[Rho] - 
      139776*Ec^8*\[Rho] + 75776*Ec^9*\[Rho] - 540*\[Rho]^2 + 
      4680*Ec*\[Rho]^2 - 12600*Ec^2*\[Rho]^2 - 2400*Ec^3*\[Rho]^2 + 
      78960*Ec^4*\[Rho]^2 - 171456*Ec^5*\[Rho]^2 + 172416*Ec^6*\[Rho]^2 - 
      91392*Ec^7*\[Rho]^2 + 23808*Ec^8*\[Rho]^2 - 480*\[Rho]^3 + 
      5760*Ec*\[Rho]^3 - 28800*Ec^2*\[Rho]^3 + 76800*Ec^3*\[Rho]^3 - 
      122160*Ec^4*\[Rho]^3 + 116928*Ec^5*\[Rho]^3 - 55296*Ec^6*\[Rho]^3 + 
      5376*Ec^7*\[Rho]^3 + 768*Ec^8*\[Rho]^3 + 85*\[Rho]^4 - 
      1020*Ec*\[Rho]^4 + 5100*Ec^2*\[Rho]^4 - 13600*Ec^3*\[Rho]^4 + 
      23520*Ec^4*\[Rho]^4 - 19488*Ec^5*\[Rho]^4 + 7168*Ec^6*\[Rho]^4 - 
      384*Ec^7*\[Rho]^4 - 9*\[Rho]^5 + 108*Ec*\[Rho]^5 - 540*Ec^2*\[Rho]^5 + 
      1440*Ec^3*\[Rho]^5 - 2160*Ec^4*\[Rho]^5 + 1728*Ec^5*\[Rho]^5 - 
      576*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(7 + 15*\[Rho])*
       Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(7 + 15*\[Rho])*Log[\[Rho]])))/
  (900*(mb - 2*Ec*mb)^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (m3*(-((13 - 154*Ec + 736*Ec^2 - 1816*Ec^3 + 2464*Ec^4 - 1888*Ec^5 + 
       1024*Ec^6 - 640*Ec^7 + 256*Ec^8 - 36*\[Rho] + 360*Ec*\[Rho] - 
       1440*Ec^2*\[Rho] + 2952*Ec^3*\[Rho] - 3120*Ec^4*\[Rho] + 
       1056*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 768*Ec^7*\[Rho] + 72*\[Rho]^2 - 
       720*Ec*\[Rho]^2 + 2880*Ec^2*\[Rho]^2 - 6360*Ec^3*\[Rho]^2 + 
       8160*Ec^4*\[Rho]^2 - 5424*Ec^5*\[Rho]^2 + 1440*Ec^6*\[Rho]^2 - 
       76*\[Rho]^3 + 760*Ec*\[Rho]^3 - 3040*Ec^2*\[Rho]^3 + 
       6920*Ec^3*\[Rho]^3 - 8720*Ec^4*\[Rho]^3 + 5648*Ec^5*\[Rho]^3 - 
       1440*Ec^6*\[Rho]^3 + 27*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
       1080*Ec^2*\[Rho]^4 - 2160*Ec^3*\[Rho]^4 + 2160*Ec^4*\[Rho]^4 - 
       864*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*Log[1 - 2*Ec] - 
       12*(-1 + 2*Ec)^5*Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 
       80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 
       270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
       480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
       1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
       480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
       1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
       1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
       270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
       160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
       24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
        Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
        Log[\[Rho]])) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(799 - 10188*Ec + 54540*Ec^2 - 157440*Ec^3 + 
      260400*Ec^4 - 239856*Ec^5 + 112512*Ec^6 - 41280*Ec^7 + 46080*Ec^8 - 
      32000*Ec^9 + 9216*Ec^10 - 3072*Ec^11 + 55*\[Rho] - 2700*Ec*\[Rho] + 
      25740*Ec^2*\[Rho] - 109440*Ec^3*\[Rho] + 247920*Ec^4*\[Rho] - 
      308160*Ec^5*\[Rho] + 191040*Ec^6*\[Rho] - 30720*Ec^7*\[Rho] - 
      23040*Ec^8*\[Rho] + 10240*Ec^9*\[Rho] - 1440*\[Rho]^2 + 
      17280*Ec*\[Rho]^2 - 86400*Ec^2*\[Rho]^2 + 230400*Ec^3*\[Rho]^2 - 
      357840*Ec^4*\[Rho]^2 + 340800*Ec^5*\[Rho]^2 - 204480*Ec^6*\[Rho]^2 + 
      69120*Ec^7*\[Rho]^2 - 7680*Ec^8*\[Rho]^2 + 920*\[Rho]^3 - 
      11040*Ec*\[Rho]^3 + 55200*Ec^2*\[Rho]^3 - 147200*Ec^3*\[Rho]^3 + 
      245040*Ec^4*\[Rho]^3 - 272640*Ec^5*\[Rho]^3 + 184640*Ec^6*\[Rho]^3 - 
      65280*Ec^7*\[Rho]^3 + 7680*Ec^8*\[Rho]^3 - 415*\[Rho]^4 + 
      4980*Ec*\[Rho]^4 - 24900*Ec^2*\[Rho]^4 + 66400*Ec^3*\[Rho]^4 - 
      114000*Ec^4*\[Rho]^4 + 116400*Ec^5*\[Rho]^4 - 64000*Ec^6*\[Rho]^4 + 
      14400*Ec^7*\[Rho]^4 + 81*\[Rho]^5 - 972*Ec*\[Rho]^5 + 
      4860*Ec^2*\[Rho]^5 - 12960*Ec^3*\[Rho]^5 + 19440*Ec^4*\[Rho]^5 - 
      15552*Ec^5*\[Rho]^5 + 5184*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*
       (5 + 17*\[Rho])*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*(5 + 17*\[Rho])*
       Log[\[Rho]])))/(90*(mb - 2*Ec*mb)^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^6*\[Mu]2G^2*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 
    288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 
    288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 
    504*Ec*\[Rho]^2 + 1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 
    576*Ec^4*\[Rho]^2 - 72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
    896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 
    180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*
     Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*
   ((9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
      640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
      768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
      1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
      72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 
      320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 
      120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 
      36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*(-3 + 18*Ec - 36*Ec^2 + 
      24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 
      45*\[Rho] - 270*Ec*\[Rho] + 540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 
      80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 
      240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 4680*Ec^2*\[Rho]^2 - 
      4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 960*Ec^5*\[Rho]^2 - 
      240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 1080*Ec^2*\[Rho]^3 - 
      720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 320*Ec^5*\[Rho]^3 - 
      45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 
      160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 
      24*Ec^3*\[Rho]^5 + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(15 - 120*Ec + 360*Ec^2 - 480*Ec^3 + 352*Ec^4 - 
      768*Ec^5 + 1664*Ec^6 - 512*Ec^7 - 2304*Ec^8 + 2048*Ec^9 + 7*\[Rho] - 
      152*Ec*\[Rho] + 840*Ec^2*\[Rho] - 1888*Ec^3*\[Rho] + 1216*Ec^4*\[Rho] + 
      2432*Ec^5*\[Rho] - 4736*Ec^6*\[Rho] + 1536*Ec^7*\[Rho] + 
      1280*Ec^8*\[Rho] + 72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 
      1248*Ec^3*\[Rho]^2 - 1344*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 - 
      384*Ec^6*\[Rho]^2 + 48*\[Rho]^3 - 600*Ec*\[Rho]^3 + 
      2664*Ec^2*\[Rho]^3 - 5280*Ec^3*\[Rho]^3 + 5696*Ec^4*\[Rho]^3 - 
      3840*Ec^5*\[Rho]^3 + 640*Ec^6*\[Rho]^3 - 79*\[Rho]^4 + 
      632*Ec*\[Rho]^4 - 1896*Ec^2*\[Rho]^4 + 2528*Ec^3*\[Rho]^4 - 
      2064*Ec^4*\[Rho]^4 + 640*Ec^5*\[Rho]^4 + 9*\[Rho]^5 - 72*Ec*\[Rho]^5 + 
      216*Ec^2*\[Rho]^5 - 288*Ec^3*\[Rho]^5 + 144*Ec^4*\[Rho]^5 - 
      12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
      12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]])))/
  (360*(-1 + 2*Ec)^9*mb^4*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
     64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
     64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
     48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
     16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^3) + ((1 - 2*Ec)^2*\[Rho]3LS*
   (-((9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 
       512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
       768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
       2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
       1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
       1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
       512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
       360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
       36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
        Log[\[Rho]])*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])) - 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(15 - 150*Ec + 600*Ec^2 - 1200*Ec^3 + 1056*Ec^4 + 
      960*Ec^5 - 5760*Ec^6 + 11520*Ec^7 - 11520*Ec^8 + 4608*Ec^9 + 7*\[Rho] - 
      166*Ec*\[Rho] + 1144*Ec^2*\[Rho] - 3568*Ec^3*\[Rho] + 
      5696*Ec^4*\[Rho] - 5504*Ec^5*\[Rho] + 6272*Ec^6*\[Rho] - 
      8448*Ec^7*\[Rho] + 5376*Ec^8*\[Rho] - 512*Ec^9*\[Rho] + 
      72*Ec*\[Rho]^2 - 648*Ec^2*\[Rho]^2 + 2256*Ec^3*\[Rho]^2 - 
      4800*Ec^4*\[Rho]^2 + 8448*Ec^5*\[Rho]^2 - 10368*Ec^6*\[Rho]^2 + 
      5376*Ec^7*\[Rho]^2 + 48*\[Rho]^3 - 696*Ec*\[Rho]^3 + 
      3864*Ec^2*\[Rho]^3 - 10608*Ec^3*\[Rho]^3 + 17088*Ec^4*\[Rho]^3 - 
      16896*Ec^5*\[Rho]^3 + 8064*Ec^6*\[Rho]^3 - 768*Ec^7*\[Rho]^3 - 
      79*\[Rho]^4 + 790*Ec*\[Rho]^4 - 3160*Ec^2*\[Rho]^4 + 
      6320*Ec^3*\[Rho]^4 - 7440*Ec^4*\[Rho]^4 + 4512*Ec^5*\[Rho]^4 - 
      1024*Ec^6*\[Rho]^4 + 9*\[Rho]^5 - 90*Ec*\[Rho]^5 + 360*Ec^2*\[Rho]^5 - 
      720*Ec^3*\[Rho]^5 + 720*Ec^4*\[Rho]^5 - 288*Ec^5*\[Rho]^5 + 
      12*(-1 + 2*Ec)^5*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
      12*(-1 + 2*Ec)^5*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]])))/
  (60*(-1 + 2*Ec)^5*mb^3*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 (m4*(3*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
      1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
      360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
      640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])*(67 - 766*Ec + 3544*Ec^2 - 8432*Ec^3 + 10848*Ec^4 - 
      7616*Ec^5 + 3968*Ec^6 - 2816*Ec^7 + 768*Ec^8 + 512*Ec^9 - 56*\[Rho] + 
      560*Ec*\[Rho] - 2240*Ec^2*\[Rho] + 4416*Ec^3*\[Rho] - 
      4608*Ec^4*\[Rho] + 3584*Ec^5*\[Rho] - 3584*Ec^6*\[Rho] + 
      2048*Ec^7*\[Rho] - 48*\[Rho]^2 + 456*Ec*\[Rho]^2 - 1704*Ec^2*\[Rho]^2 + 
      3920*Ec^3*\[Rho]^2 - 5408*Ec^4*\[Rho]^2 + 3392*Ec^5*\[Rho]^2 - 
      768*Ec^6*\[Rho]^2 + 56*\[Rho]^3 - 560*Ec*\[Rho]^3 + 
      2240*Ec^2*\[Rho]^3 - 5184*Ec^3*\[Rho]^3 + 6080*Ec^4*\[Rho]^3 - 
      3584*Ec^5*\[Rho]^3 + 768*Ec^6*\[Rho]^3 - 19*\[Rho]^4 + 
      190*Ec*\[Rho]^4 - 760*Ec^2*\[Rho]^4 + 1520*Ec^3*\[Rho]^4 - 
      1520*Ec^4*\[Rho]^4 + 608*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*
       (4 + \[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(4 + \[Rho]^2)*
       Log[\[Rho]]) - (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(3411 - 43812*Ec + 236340*Ec^2 - 687840*Ec^3 + 
      1142400*Ec^4 - 1008384*Ec^5 + 242688*Ec^6 + 414720*Ec^7 - 510720*Ec^8 + 
      230400*Ec^9 + 52224*Ec^10 - 73728*Ec^11 - 9125*\[Rho] + 
      109980*Ec*\[Rho] - 552780*Ec^2*\[Rho] + 1483680*Ec^3*\[Rho] - 
      2245920*Ec^4*\[Rho] + 1800960*Ec^5*\[Rho] - 462720*Ec^6*\[Rho] - 
      422400*Ec^7*\[Rho] + 464640*Ec^8*\[Rho] - 158720*Ec^9*\[Rho] - 
      15360*Ec^10*\[Rho] + 7200*\[Rho]^2 - 80280*Ec*\[Rho]^2 + 
      364680*Ec^2*\[Rho]^2 - 850080*Ec^3*\[Rho]^2 + 1087200*Ec^4*\[Rho]^2 - 
      796800*Ec^5*\[Rho]^2 + 355200*Ec^6*\[Rho]^2 - 69120*Ec^7*\[Rho]^2 - 
      7680*Ec^8*\[Rho]^2 - 2160*\[Rho]^3 + 24840*Ec*\[Rho]^3 - 
      117720*Ec^2*\[Rho]^3 + 292320*Ec^3*\[Rho]^3 - 487200*Ec^4*\[Rho]^3 + 
      570240*Ec^5*\[Rho]^3 - 359040*Ec^6*\[Rho]^3 + 115200*Ec^7*\[Rho]^3 - 
      7680*Ec^8*\[Rho]^3 + 845*\[Rho]^4 - 10140*Ec*\[Rho]^4 + 
      50700*Ec^2*\[Rho]^4 - 135200*Ec^3*\[Rho]^4 + 243600*Ec^4*\[Rho]^4 - 
      231360*Ec^5*\[Rho]^4 + 117440*Ec^6*\[Rho]^4 - 23040*Ec^7*\[Rho]^4 - 
      171*\[Rho]^5 + 2052*Ec*\[Rho]^5 - 10260*Ec^2*\[Rho]^5 + 
      27360*Ec^3*\[Rho]^5 - 41040*Ec^4*\[Rho]^5 + 32832*Ec^5*\[Rho]^5 - 
      10944*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*(24 - 4*\[Rho] - 51*\[Rho]^2 + 
        9*\[Rho]^3)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*(24 - 4*\[Rho] - 
        51*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
  (720*(mb - 2*Ec*mb)^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r11*((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
      1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
      540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
      960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
      4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
      960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
      1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
      320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 
      360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 
      36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])*(60 - 720*Ec + 3600*Ec^2 - 9600*Ec^3 + 14400*Ec^4 - 
      11520*Ec^5 + 3840*Ec^6 - 1265*\[Rho] + 16380*Ec*\[Rho] - 
      89100*Ec^2*\[Rho] + 260640*Ec^3*\[Rho] - 428160*Ec^4*\[Rho] + 
      347904*Ec^5*\[Rho] - 16512*Ec^6*\[Rho] - 198144*Ec^7*\[Rho] + 
      122112*Ec^8*\[Rho] + 1024*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 
      1440*\[Rho]^2 - 17280*Ec*\[Rho]^2 + 86400*Ec^2*\[Rho]^2 - 
      233280*Ec^3*\[Rho]^2 + 370080*Ec^4*\[Rho]^2 - 353664*Ec^5*\[Rho]^2 + 
      202752*Ec^6*\[Rho]^2 - 69120*Ec^7*\[Rho]^2 + 13824*Ec^8*\[Rho]^2 + 
      1380*\[Rho]^3 - 17640*Ec*\[Rho]^3 + 94680*Ec^2*\[Rho]^3 - 
      287520*Ec^3*\[Rho]^3 + 537120*Ec^4*\[Rho]^3 - 616896*Ec^5*\[Rho]^3 + 
      405504*Ec^6*\[Rho]^3 - 117504*Ec^7*\[Rho]^3 - 2380*\[Rho]^4 + 
      28560*Ec*\[Rho]^4 - 142800*Ec^2*\[Rho]^4 + 404800*Ec^3*\[Rho]^4 - 
      693120*Ec^4*\[Rho]^4 + 697152*Ec^5*\[Rho]^4 - 373504*Ec^6*\[Rho]^4 + 
      80640*Ec^7*\[Rho]^4 + 765*\[Rho]^5 - 9180*Ec*\[Rho]^5 + 
      45900*Ec^2*\[Rho]^5 - 122400*Ec^3*\[Rho]^5 + 183600*Ec^4*\[Rho]^5 - 
      146880*Ec^5*\[Rho]^5 + 48960*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*
       (-10 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*
       (-10 + 9*\[Rho]^2)*Log[\[Rho]]) + 
    15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(40 - 560*Ec + 3360*Ec^2 - 11200*Ec^3 + 22400*Ec^4 - 
      26880*Ec^5 + 17920*Ec^6 - 5120*Ec^7 - 2173*\[Rho] + 31622*Ec*\[Rho] - 
      198132*Ec^2*\[Rho] + 694040*Ec^3*\[Rho] - 1473440*Ec^4*\[Rho] + 
      1919872*Ec^5*\[Rho] - 1511424*Ec^6*\[Rho] + 815104*Ec^7*\[Rho] - 
      602880*Ec^8*\[Rho] + 524800*Ec^9*\[Rho] - 166912*Ec^10*\[Rho] - 
      71680*Ec^11*\[Rho] + 40960*Ec^12*\[Rho] + 1415*\[Rho]^2 - 
      15010*Ec*\[Rho]^2 + 56460*Ec^2*\[Rho]^2 - 53800*Ec^3*\[Rho]^2 - 
      230400*Ec^4*\[Rho]^2 + 826880*Ec^5*\[Rho]^2 - 1112576*Ec^6*\[Rho]^2 + 
      607232*Ec^7*\[Rho]^2 + 45312*Ec^8*\[Rho]^2 - 151040*Ec^9*\[Rho]^2 + 
      13312*Ec^10*\[Rho]^2 + 10240*Ec^11*\[Rho]^2 + 680*\[Rho]^3 - 
      9880*Ec*\[Rho]^3 + 61800*Ec^2*\[Rho]^3 - 216080*Ec^3*\[Rho]^3 + 
      451520*Ec^4*\[Rho]^3 - 557824*Ec^5*\[Rho]^3 + 368640*Ec^6*\[Rho]^3 - 
      72192*Ec^7*\[Rho]^3 - 54784*Ec^8*\[Rho]^3 + 25600*Ec^9*\[Rho]^3 + 
      760*\[Rho]^4 - 11720*Ec*\[Rho]^4 + 77880*Ec^2*\[Rho]^4 - 
      289840*Ec^3*\[Rho]^4 + 692160*Ec^4*\[Rho]^4 - 1120000*Ec^5*\[Rho]^4 + 
      1203968*Ec^6*\[Rho]^4 - 794624*Ec^7*\[Rho]^4 + 268800*Ec^8*\[Rho]^4 - 
      27648*Ec^9*\[Rho]^4 - 875*\[Rho]^5 + 12250*Ec*\[Rho]^5 - 
      73500*Ec^2*\[Rho]^5 + 245000*Ec^3*\[Rho]^5 - 517680*Ec^4*\[Rho]^5 + 
      711136*Ec^5*\[Rho]^5 - 601664*Ec^6*\[Rho]^5 + 279424*Ec^7*\[Rho]^5 - 
      53760*Ec^8*\[Rho]^5 + 153*\[Rho]^6 - 2142*Ec*\[Rho]^6 + 
      12852*Ec^2*\[Rho]^6 - 42840*Ec^3*\[Rho]^6 + 85680*Ec^4*\[Rho]^6 - 
      102816*Ec^5*\[Rho]^6 + 68544*Ec^6*\[Rho]^6 - 19584*Ec^7*\[Rho]^6 + 
      60*(-1 + 2*Ec)^7*\[Rho]*(-10 - 40*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*
       Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*\[Rho]*(-10 - 40*\[Rho] + 
        3*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
  (900*(-1 + 2*Ec)^7*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r13*(-((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
       1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
       360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
       640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
       4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
       960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
       1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
       320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
       540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
       3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (120 - 1200*Ec + 4800*Ec^2 - 9600*Ec^3 + 9600*Ec^4 - 3840*Ec^5 - 
       935*\[Rho] + 9830*Ec*\[Rho] - 41720*Ec^2*\[Rho] + 89360*Ec^3*\[Rho] - 
       93920*Ec^4*\[Rho] + 24128*Ec^5*\[Rho] + 42112*Ec^6*\[Rho] - 
       35584*Ec^7*\[Rho] + 256*Ec^8*\[Rho] + 7680*Ec^9*\[Rho] + 
       1080*\[Rho]^2 - 10800*Ec*\[Rho]^2 + 43200*Ec^2*\[Rho]^2 - 
       88800*Ec^3*\[Rho]^2 + 106560*Ec^4*\[Rho]^2 - 86400*Ec^5*\[Rho]^2 + 
       51456*Ec^6*\[Rho]^2 - 18432*Ec^7*\[Rho]^2 + 1140*\[Rho]^3 - 
       12480*Ec*\[Rho]^3 + 55320*Ec^2*\[Rho]^3 - 135120*Ec^3*\[Rho]^3 + 
       184800*Ec^4*\[Rho]^3 - 141312*Ec^5*\[Rho]^3 + 47232*Ec^6*\[Rho]^3 - 
       2080*\[Rho]^4 + 20800*Ec*\[Rho]^4 - 83200*Ec^2*\[Rho]^4 + 
       187040*Ec^3*\[Rho]^4 - 233600*Ec^4*\[Rho]^4 + 148160*Ec^5*\[Rho]^4 - 
       36480*Ec^6*\[Rho]^4 + 675*\[Rho]^5 - 6750*Ec*\[Rho]^5 + 
       27000*Ec^2*\[Rho]^5 - 54000*Ec^3*\[Rho]^5 + 54000*Ec^4*\[Rho]^5 - 
       21600*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
        Log[\[Rho]])) + 15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(80 - 960*Ec + 4800*Ec^2 - 
      12800*Ec^3 + 19200*Ec^4 - 15360*Ec^5 + 5120*Ec^6 - 1515*\[Rho] + 
      18660*Ec*\[Rho] - 96180*Ec^2*\[Rho] + 266080*Ec^3*\[Rho] - 
      418560*Ec^4*\[Rho] + 361792*Ec^5*\[Rho] - 158976*Ec^6*\[Rho] + 
      72448*Ec^7*\[Rho] - 89344*Ec^8*\[Rho] + 38912*Ec^9*\[Rho] + 
      25600*Ec^10*\[Rho] - 20480*Ec^11*\[Rho] + 585*\[Rho]^2 - 
      2940*Ec*\[Rho]^2 - 9780*Ec^2*\[Rho]^2 + 107680*Ec^3*\[Rho]^2 - 
      325920*Ec^4*\[Rho]^2 + 465920*Ec^5*\[Rho]^2 - 306048*Ec^6*\[Rho]^2 + 
      42496*Ec^7*\[Rho]^2 + 35072*Ec^8*\[Rho]^2 - 1024*Ec^9*\[Rho]^2 - 
      5120*Ec^10*\[Rho]^2 + 1000*\[Rho]^3 - 12360*Ec*\[Rho]^3 + 
      63960*Ec^2*\[Rho]^3 - 177760*Ec^3*\[Rho]^3 + 275680*Ec^4*\[Rho]^3 - 
      236160*Ec^5*\[Rho]^3 + 108928*Ec^6*\[Rho]^3 - 18944*Ec^7*\[Rho]^3 + 
      1536*Ec^8*\[Rho]^3 + 480*\[Rho]^4 - 6840*Ec*\[Rho]^4 + 
      40680*Ec^2*\[Rho]^4 - 130080*Ec^3*\[Rho]^4 + 268320*Ec^4*\[Rho]^4 - 
      350848*Ec^5*\[Rho]^4 + 279168*Ec^6*\[Rho]^4 - 111104*Ec^7*\[Rho]^4 + 
      12800*Ec^8*\[Rho]^4 - 765*\[Rho]^5 + 9180*Ec*\[Rho]^5 - 
      45900*Ec^2*\[Rho]^5 + 122400*Ec^3*\[Rho]^5 - 206800*Ec^4*\[Rho]^5 + 
      209280*Ec^5*\[Rho]^5 - 112320*Ec^6*\[Rho]^5 + 24320*Ec^7*\[Rho]^5 + 
      135*\[Rho]^6 - 1620*Ec*\[Rho]^6 + 8100*Ec^2*\[Rho]^6 - 
      21600*Ec^3*\[Rho]^6 + 32400*Ec^4*\[Rho]^6 - 25920*Ec^5*\[Rho]^6 + 
      8640*Ec^6*\[Rho]^6 - 60*(1 - 2*Ec)^6*\[Rho]*(-4 - 34*\[Rho] + 
        3*\[Rho]^2 + 9*\[Rho]^3)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*
       (-4 - 34*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
  (900*(1 - 2*Ec)^4*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m6*(-((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
       1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
       360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
       640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
       4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
       960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
       1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
       320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
       540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
       3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (1285 - 13810*Ec + 60040*Ec^2 - 130960*Ec^3 + 135520*Ec^4 - 
       22720*Ec^5 - 68480*Ec^6 + 24320*Ec^7 + 37120*Ec^8 - 23040*Ec^9 - 
       1800*\[Rho] + 18000*Ec*\[Rho] - 72000*Ec^2*\[Rho] + 
       157440*Ec^3*\[Rho] - 243840*Ec^4*\[Rho] + 327936*Ec^5*\[Rho] - 
       313344*Ec^6*\[Rho] + 129024*Ec^7*\[Rho] - 1440*\[Rho]^2 + 
       15480*Ec*\[Rho]^2 - 67320*Ec^2*\[Rho]^2 + 150960*Ec^3*\[Rho]^2 - 
       181920*Ec^4*\[Rho]^2 + 110784*Ec^5*\[Rho]^2 - 27648*Ec^6*\[Rho]^2 + 
       3080*\[Rho]^3 - 30800*Ec*\[Rho]^3 + 123200*Ec^2*\[Rho]^3 - 
       275200*Ec^3*\[Rho]^3 + 370240*Ec^4*\[Rho]^3 - 258688*Ec^5*\[Rho]^3 + 
       73728*Ec^6*\[Rho]^3 - 1125*\[Rho]^4 + 11250*Ec*\[Rho]^4 - 
       45000*Ec^2*\[Rho]^4 + 90000*Ec^3*\[Rho]^4 - 90000*Ec^4*\[Rho]^4 + 
       36000*Ec^5*\[Rho]^4 - 60*(-1 + 2*Ec)^5*(-8 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^5*(-8 + 9*\[Rho]^2)*Log[\[Rho]])) + 
    15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(1825 - 22860*Ec + 120060*Ec^2 - 339360*Ec^3 + 
      550400*Ec^4 - 514944*Ec^5 + 319488*Ec^6 - 258560*Ec^7 + 188160*Ec^8 + 
      87040*Ec^9 - 228352*Ec^10 + 98304*Ec^11 - 1135*\[Rho] + 
      8820*Ec*\[Rho] - 15300*Ec^2*\[Rho] - 55200*Ec^3*\[Rho] + 
      282080*Ec^4*\[Rho] - 519168*Ec^5*\[Rho] + 559232*Ec^6*\[Rho] - 
      509440*Ec^7*\[Rho] + 413952*Ec^8*\[Rho] - 177152*Ec^9*\[Rho] + 
      15360*Ec^10*\[Rho] - 720*\[Rho]^2 + 9720*Ec*\[Rho]^2 - 
      55080*Ec^2*\[Rho]^2 + 168480*Ec^3*\[Rho]^2 - 311200*Ec^4*\[Rho]^2 + 
      404352*Ec^5*\[Rho]^2 - 442752*Ec^6*\[Rho]^2 + 356864*Ec^7*\[Rho]^2 - 
      124416*Ec^8*\[Rho]^2 - 880*\[Rho]^3 + 11640*Ec*\[Rho]^3 - 
      64680*Ec^2*\[Rho]^3 + 194080*Ec^3*\[Rho]^3 - 356640*Ec^4*\[Rho]^3 + 
      445824*Ec^5*\[Rho]^3 - 380288*Ec^6*\[Rho]^3 + 178688*Ec^7*\[Rho]^3 - 
      32256*Ec^8*\[Rho]^3 + 1135*\[Rho]^4 - 13620*Ec*\[Rho]^4 + 
      68100*Ec^2*\[Rho]^4 - 181600*Ec^3*\[Rho]^4 + 299760*Ec^4*\[Rho]^4 - 
      329664*Ec^5*\[Rho]^4 + 195904*Ec^6*\[Rho]^4 - 49152*Ec^7*\[Rho]^4 - 
      225*\[Rho]^5 + 2700*Ec*\[Rho]^5 - 13500*Ec^2*\[Rho]^5 + 
      36000*Ec^3*\[Rho]^5 - 54000*Ec^4*\[Rho]^5 + 43200*Ec^5*\[Rho]^5 - 
      14400*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*(-8 - 40*\[Rho] + 9*\[Rho]^2 + 
        9*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*(-8 - 40*\[Rho] + 
        9*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]])))/
  (3600*(mb - 2*Ec*mb)^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r17*(-3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
      1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
      540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
      960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
      4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
      960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
      1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
      320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 
      360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 
      36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])*(-385 + 5100*Ec - 28380*Ec^2 + 84640*Ec^3 - 136640*Ec^4 + 
      75904*Ec^5 + 139008*Ec^6 - 331264*Ec^7 + 285952*Ec^8 - 91136*Ec^9 - 
      5120*Ec^10 + 920*\[Rho] - 11040*Ec*\[Rho] + 55200*Ec^2*\[Rho] - 
      154240*Ec^3*\[Rho] + 268160*Ec^4*\[Rho] - 291328*Ec^5*\[Rho] + 
      170496*Ec^6*\[Rho] - 22528*Ec^7*\[Rho] - 16384*Ec^8*\[Rho] - 
      600*\[Rho]^2 + 7560*Ec*\[Rho]^2 - 39960*Ec^2*\[Rho]^2 + 
      119520*Ec^3*\[Rho]^2 - 216000*Ec^4*\[Rho]^2 + 232704*Ec^5*\[Rho]^2 - 
      140160*Ec^6*\[Rho]^2 + 36864*Ec^7*\[Rho]^2 - 440*\[Rho]^3 + 
      5280*Ec*\[Rho]^3 - 26400*Ec^2*\[Rho]^3 + 86400*Ec^3*\[Rho]^3 - 
      187840*Ec^4*\[Rho]^3 + 240384*Ec^5*\[Rho]^3 - 169728*Ec^6*\[Rho]^3 + 
      51200*Ec^7*\[Rho]^3 + 505*\[Rho]^4 - 6060*Ec*\[Rho]^4 + 
      30300*Ec^2*\[Rho]^4 - 80800*Ec^3*\[Rho]^4 + 121200*Ec^4*\[Rho]^4 - 
      96960*Ec^5*\[Rho]^4 + 32320*Ec^6*\[Rho]^4 + 60*(1 - 2*Ec)^6*
       (4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*(4 + 3*\[Rho]^2)*
       Log[\[Rho]]) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(2851 - 40874*Ec + 251964*Ec^2 - 866760*Ec^3 + 
      1801920*Ec^4 - 2260608*Ec^5 + 1436928*Ec^6 + 502272*Ec^7 - 
      2799360*Ec^8 + 4211200*Ec^9 - 3304448*Ec^10 + 1075200*Ec^11 - 
      605*\[Rho] + 1750*Ec*\[Rho] + 36540*Ec^2*\[Rho] - 309960*Ec^3*\[Rho] + 
      1026720*Ec^4*\[Rho] - 1548480*Ec^5*\[Rho] + 586368*Ec^6*\[Rho] + 
      920832*Ec^7*\[Rho] - 417024*Ec^8*\[Rho] - 879104*Ec^9*\[Rho] + 
      547840*Ec^10*\[Rho] + 30720*Ec^11*\[Rho] - 720*\[Rho]^2 + 
      1800*Ec*\[Rho]^2 + 47160*Ec^2*\[Rho]^2 - 389040*Ec^3*\[Rho]^2 + 
      1539360*Ec^4*\[Rho]^2 - 3803712*Ec^5*\[Rho]^2 + 5917824*Ec^6*\[Rho]^2 - 
      5412096*Ec^7*\[Rho]^2 + 2588160*Ec^8*\[Rho]^2 - 500736*Ec^9*\[Rho]^2 - 
      880*\[Rho]^3 + 15560*Ec*\[Rho]^3 - 116040*Ec^2*\[Rho]^3 + 
      477520*Ec^3*\[Rho]^3 - 1174880*Ec^4*\[Rho]^3 + 1634496*Ec^5*\[Rho]^3 - 
      1124224*Ec^6*\[Rho]^3 + 205568*Ec^7*\[Rho]^3 + 259584*Ec^8*\[Rho]^3 - 
      144384*Ec^9*\[Rho]^3 - 1555*\[Rho]^4 + 21770*Ec*\[Rho]^4 - 
      130620*Ec^2*\[Rho]^4 + 435400*Ec^3*\[Rho]^4 - 1035440*Ec^4*\[Rho]^4 + 
      1810848*Ec^5*\[Rho]^4 - 1930432*Ec^6*\[Rho]^4 + 1165952*Ec^7*\[Rho]^4 - 
      307200*Ec^8*\[Rho]^4 + 909*\[Rho]^5 - 12726*Ec*\[Rho]^5 + 
      76356*Ec^2*\[Rho]^5 - 254520*Ec^3*\[Rho]^5 + 509040*Ec^4*\[Rho]^5 - 
      610848*Ec^5*\[Rho]^5 + 407232*Ec^6*\[Rho]^5 - 116352*Ec^7*\[Rho]^5 - 
      60*(-1 + 2*Ec)^7*(-8 - 56*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^7*(-8 - 56*\[Rho] - 69*\[Rho]^2 + 
        27*\[Rho]^3)*Log[\[Rho]])))/(3600*(-1 + 2*Ec)^7*mb^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (\[Rho]3D*(-3*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 
      1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
      540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
      960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 
      2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 
      88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
      5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
      2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 1608*Ec^2*\[Rho]^2 - 
      3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 3264*Ec^5*\[Rho]^2 + 
      1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 
      384*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 
      5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 
      400*Ec^4*\[Rho]^4 + 160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*
       (4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*
       Log[\[Rho]]) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(729 - 9324*Ec + 50076*Ec^2 - 145056*Ec^3 + 242304*Ec^4 - 
      238464*Ec^5 + 173568*Ec^6 - 195072*Ec^7 + 237312*Ec^8 - 150528*Ec^9 + 
      33792*Ec^10 - 1831*\[Rho] + 21780*Ec*\[Rho] - 107748*Ec^2*\[Rho] + 
      283488*Ec^3*\[Rho] - 420192*Ec^4*\[Rho] + 347904*Ec^5*\[Rho] - 
      180864*Ec^6*\[Rho] + 127488*Ec^7*\[Rho] - 99072*Ec^8*\[Rho] + 
      23552*Ec^9*\[Rho] + 3072*Ec^10*\[Rho] + 1296*\[Rho]^2 - 
      13896*Ec*\[Rho]^2 + 59544*Ec^2*\[Rho]^2 - 125664*Ec^3*\[Rho]^2 + 
      125856*Ec^4*\[Rho]^2 - 35712*Ec^5*\[Rho]^2 - 23424*Ec^6*\[Rho]^2 + 
      13824*Ec^7*\[Rho]^2 - 4608*Ec^8*\[Rho]^2 - 144*\[Rho]^3 + 
      1080*Ec*\[Rho]^3 - 1512*Ec^2*\[Rho]^3 - 8928*Ec^3*\[Rho]^3 + 
      33312*Ec^4*\[Rho]^3 - 46464*Ec^5*\[Rho]^3 + 38016*Ec^6*\[Rho]^3 - 
      16896*Ec^7*\[Rho]^3 + 1536*Ec^8*\[Rho]^3 - 41*\[Rho]^4 + 
      492*Ec*\[Rho]^4 - 2460*Ec^2*\[Rho]^4 + 6560*Ec^3*\[Rho]^4 - 
      6480*Ec^4*\[Rho]^4 + 4416*Ec^5*\[Rho]^4 - 1472*Ec^6*\[Rho]^4 - 
      9*\[Rho]^5 + 108*Ec*\[Rho]^5 - 540*Ec^2*\[Rho]^5 + 1440*Ec^3*\[Rho]^5 - 
      2160*Ec^4*\[Rho]^5 + 1728*Ec^5*\[Rho]^5 - 576*Ec^6*\[Rho]^5 - 
      12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ec] + 12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 
        27*\[Rho]^3)*Log[\[Rho]])))/(180*(1 - 2*Ec)^4*mb^3*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m5*((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
      1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
      360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
      640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])*(397 - 4354*Ec + 19336*Ec^2 - 42640*Ec^3 + 42208*Ec^4 + 
      1088*Ec^5 - 34688*Ec^6 + 18176*Ec^7 + 256*Ec^8 + 1536*Ec^9 - 
      744*\[Rho] + 7440*Ec*\[Rho] - 29760*Ec^2*\[Rho] + 58368*Ec^3*\[Rho] - 
      51840*Ec^4*\[Rho] + 5376*Ec^5*\[Rho] + 18432*Ec^6*\[Rho] - 
      6144*Ec^7*\[Rho] + 1008*\[Rho]^2 - 10728*Ec*\[Rho]^2 + 
      46152*Ec^2*\[Rho]^2 - 106704*Ec^3*\[Rho]^2 + 141024*Ec^4*\[Rho]^2 - 
      100416*Ec^5*\[Rho]^2 + 30720*Ec^6*\[Rho]^2 - 856*\[Rho]^3 + 
      8560*Ec*\[Rho]^3 - 34240*Ec^2*\[Rho]^3 + 75008*Ec^3*\[Rho]^3 - 
      86720*Ec^4*\[Rho]^3 + 48512*Ec^5*\[Rho]^3 - 9216*Ec^6*\[Rho]^3 + 
      195*\[Rho]^4 - 1950*Ec*\[Rho]^4 + 7800*Ec^2*\[Rho]^4 - 
      15600*Ec^3*\[Rho]^4 + 15600*Ec^4*\[Rho]^4 - 6240*Ec^5*\[Rho]^4 + 
      12*(-1 + 2*Ec)^5*(16 + 27*\[Rho]^2)*Log[1 - 2*Ec] - 
      12*(-1 + 2*Ec)^5*(16 + 27*\[Rho]^2)*Log[\[Rho]]) - 
    15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(249 - 3180*Ec + 17052*Ec^2 - 49312*Ec^3 + 82688*Ec^4 - 
      84352*Ec^5 + 66560*Ec^6 - 59904*Ec^7 + 30464*Ec^8 + 21504*Ec^9 - 
      23552*Ec^10 - 567*\[Rho] + 6612*Ec*\[Rho] - 31908*Ec^2*\[Rho] + 
      81248*Ec^3*\[Rho] - 115872*Ec^4*\[Rho] + 94720*Ec^5*\[Rho] - 
      54656*Ec^6*\[Rho] + 31232*Ec^7*\[Rho] + 256*Ec^8*\[Rho] - 
      13312*Ec^9*\[Rho] - 1024*Ec^10*\[Rho] + 240*\[Rho]^2 - 
      1992*Ec*\[Rho]^2 + 4632*Ec^2*\[Rho]^2 + 5408*Ec^3*\[Rho]^2 - 
      47392*Ec^4*\[Rho]^2 + 100736*Ec^5*\[Rho]^2 - 108928*Ec^6*\[Rho]^2 + 
      68096*Ec^7*\[Rho]^2 - 24064*Ec^8*\[Rho]^2 + 336*\[Rho]^3 - 
      4680*Ec*\[Rho]^3 + 27288*Ec^2*\[Rho]^3 - 85728*Ec^3*\[Rho]^3 + 
      166752*Ec^4*\[Rho]^3 - 204928*Ec^5*\[Rho]^3 + 144000*Ec^6*\[Rho]^3 - 
      48640*Ec^7*\[Rho]^3 + 2560*Ec^8*\[Rho]^3 - 297*\[Rho]^4 + 
      3564*Ec*\[Rho]^4 - 17820*Ec^2*\[Rho]^4 + 47520*Ec^3*\[Rho]^4 - 
      79120*Ec^4*\[Rho]^4 + 74304*Ec^5*\[Rho]^4 - 35520*Ec^6*\[Rho]^4 + 
      6144*Ec^7*\[Rho]^4 + 39*\[Rho]^5 - 468*Ec*\[Rho]^5 + 
      2340*Ec^2*\[Rho]^5 - 6240*Ec^3*\[Rho]^5 + 9360*Ec^4*\[Rho]^5 - 
      7488*Ec^5*\[Rho]^5 + 2496*Ec^6*\[Rho]^5 - 12*(1 - 2*Ec)^6*
       (8 + 8*\[Rho] - 37*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] + 
      12*(1 - 2*Ec)^6*(8 + 8*\[Rho] - 37*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]])))/(720*(mb - 2*Ec*mb)^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r14*(-((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (30 - 360*Ec + 1800*Ec^2 - 4800*Ec^3 + 7200*Ec^4 - 5760*Ec^5 + 
       1920*Ec^6 + 65*\[Rho] - 1080*Ec*\[Rho] + 7200*Ec^2*\[Rho] - 
       25200*Ec^3*\[Rho] + 49080*Ec^4*\[Rho] - 47136*Ec^5*\[Rho] - 
       672*Ec^6*\[Rho] + 55296*Ec^7*\[Rho] - 64128*Ec^8*\[Rho] + 
       34304*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 180*\[Rho]^2 + 
       2160*Ec*\[Rho]^2 - 10800*Ec^2*\[Rho]^2 + 29280*Ec^3*\[Rho]^2 - 
       47280*Ec^4*\[Rho]^2 + 47040*Ec^5*\[Rho]^2 - 28032*Ec^6*\[Rho]^2 + 
       8448*Ec^7*\[Rho]^2 - 768*Ec^8*\[Rho]^2 + 780*\[Rho]^3 - 
       9900*Ec*\[Rho]^3 + 52740*Ec^2*\[Rho]^3 - 157440*Ec^3*\[Rho]^3 + 
       292920*Ec^4*\[Rho]^3 - 342432*Ec^5*\[Rho]^3 + 229536*Ec^6*\[Rho]^3 - 
       67584*Ec^7*\[Rho]^3 - 1010*\[Rho]^4 + 12120*Ec*\[Rho]^4 - 
       60600*Ec^2*\[Rho]^4 + 170480*Ec^3*\[Rho]^4 - 294000*Ec^4*\[Rho]^4 + 
       300480*Ec^5*\[Rho]^4 - 164672*Ec^6*\[Rho]^4 + 36864*Ec^7*\[Rho]^4 + 
       315*\[Rho]^5 - 3780*Ec*\[Rho]^5 + 18900*Ec^2*\[Rho]^5 - 
       50400*Ec^3*\[Rho]^5 + 75600*Ec^4*\[Rho]^5 - 60480*Ec^5*\[Rho]^5 + 
       20160*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
        Log[\[Rho]])) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-60 + 840*Ec - 5040*Ec^2 + 16800*Ec^3 - 33600*Ec^4 + 
      40320*Ec^5 - 26880*Ec^6 + 7680*Ec^7 - 416*\[Rho] + 6664*Ec*\[Rho] - 
      45864*Ec^2*\[Rho] + 176400*Ec^3*\[Rho] - 411360*Ec^4*\[Rho] + 
      587520*Ec^5*\[Rho] - 500352*Ec^6*\[Rho] + 298752*Ec^7*\[Rho] - 
      353280*Ec^8*\[Rho] + 593920*Ec^9*\[Rho] - 598016*Ec^10*\[Rho] + 
      319488*Ec^11*\[Rho] - 73728*Ec^12*\[Rho] + 1685*\[Rho]^2 - 
      24610*Ec*\[Rho]^2 + 154800*Ec^2*\[Rho]^2 - 544560*Ec^3*\[Rho]^2 + 
      1156920*Ec^4*\[Rho]^2 - 1470096*Ec^5*\[Rho]^2 + 971232*Ec^6*\[Rho]^2 - 
      95808*Ec^7*\[Rho]^2 - 251520*Ec^8*\[Rho]^2 + 73472*Ec^9*\[Rho]^2 + 
      43520*Ec^10*\[Rho]^2 - 15360*Ec^11*\[Rho]^2 - 750*\[Rho]^3 + 
      8340*Ec*\[Rho]^3 - 34920*Ec^2*\[Rho]^3 + 55920*Ec^3*\[Rho]^3 + 
      53640*Ec^4*\[Rho]^3 - 420528*Ec^5*\[Rho]^3 + 887424*Ec^6*\[Rho]^3 - 
      994560*Ec^7*\[Rho]^3 + 590208*Ec^8*\[Rho]^3 - 149760*Ec^9*\[Rho]^3 - 
      1420*\[Rho]^4 + 21500*Ec*\[Rho]^4 - 140340*Ec^2*\[Rho]^4 + 
      513160*Ec^3*\[Rho]^4 - 1178120*Ec^4*\[Rho]^4 + 1830192*Ec^5*\[Rho]^4 - 
      1944640*Ec^6*\[Rho]^4 + 1287296*Ec^7*\[Rho]^4 - 436608*Ec^8*\[Rho]^4 + 
      42240*Ec^9*\[Rho]^4 + 1150*\[Rho]^5 - 16100*Ec*\[Rho]^5 + 
      96600*Ec^2*\[Rho]^5 - 322000*Ec^3*\[Rho]^5 + 671480*Ec^4*\[Rho]^5 - 
      924240*Ec^5*\[Rho]^5 + 791392*Ec^6*\[Rho]^5 - 373568*Ec^7*\[Rho]^5 + 
      73728*Ec^8*\[Rho]^5 - 189*\[Rho]^6 + 2646*Ec*\[Rho]^6 - 
      15876*Ec^2*\[Rho]^6 + 52920*Ec^3*\[Rho]^6 - 105840*Ec^4*\[Rho]^6 + 
      127008*Ec^5*\[Rho]^6 - 84672*Ec^6*\[Rho]^6 + 24192*Ec^7*\[Rho]^6 - 
      30*(-1 + 2*Ec)^7*\[Rho]*(14 - 17*\[Rho] - 36*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ec] + 30*(-1 + 2*Ec)^7*\[Rho]*(14 - 17*\[Rho] - 
        36*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])))/
  (450*(-1 + 2*Ec)^7*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r8*(-((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (985 - 11340*Ec + 53820*Ec^2 - 128160*Ec^3 + 120000*Ec^4 + 
       149376*Ec^5 - 599808*Ec^6 + 781824*Ec^7 - 460032*Ec^8 + 50176*Ec^9 + 
       46080*Ec^10 - 3720*\[Rho] + 44640*Ec*\[Rho] - 223200*Ec^2*\[Rho] + 
       604800*Ec^3*\[Rho] - 938880*Ec^4*\[Rho] + 751104*Ec^5*\[Rho] - 
       102912*Ec^6*\[Rho] - 276480*Ec^7*\[Rho] + 147456*Ec^8*\[Rho] + 
       720*\[Rho]^2 - 7560*Ec*\[Rho]^2 + 31320*Ec^2*\[Rho]^2 - 
       65760*Ec^3*\[Rho]^2 - 14400*Ec^4*\[Rho]^2 + 301824*Ec^5*\[Rho]^2 - 
       417408*Ec^6*\[Rho]^2 + 184320*Ec^7*\[Rho]^2 + 5000*\[Rho]^3 - 
       60000*Ec*\[Rho]^3 + 300000*Ec^2*\[Rho]^3 - 872960*Ec^3*\[Rho]^3 + 
       1709760*Ec^4*\[Rho]^3 - 2049792*Ec^5*\[Rho]^3 + 
       1360640*Ec^6*\[Rho]^3 - 387072*Ec^7*\[Rho]^3 - 2985*\[Rho]^4 + 
       35820*Ec*\[Rho]^4 - 179100*Ec^2*\[Rho]^4 + 477600*Ec^3*\[Rho]^4 - 
       716400*Ec^4*\[Rho]^4 + 573120*Ec^5*\[Rho]^4 - 191040*Ec^6*\[Rho]^4 + 
       60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*Log[\[Rho]])) + 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(8009 - 119806*Ec + 772596*Ec^2 - 2790360*Ec^3 + 
      6116160*Ec^4 - 8185728*Ec^5 + 6307584*Ec^6 - 2486784*Ec^7 + 
      1063680*Ec^8 - 2030080*Ec^9 + 2554880*Ec^10 - 1787904*Ec^11 + 
      589824*Ec^12 - 17615*\[Rho] + 249970*Ec*\[Rho] - 1523340*Ec^2*\[Rho] + 
      5171880*Ec^3*\[Rho] - 10594080*Ec^4*\[Rho] + 13130688*Ec^5*\[Rho] - 
      8980608*Ec^6*\[Rho] + 1902336*Ec^7*\[Rho] + 1618176*Ec^8*\[Rho] - 
      1134080*Ec^9*\[Rho] + 87040*Ec^10*\[Rho] + 92160*Ec^11*\[Rho] + 
      10080*\[Rho]^2 - 137160*Ec*\[Rho]^2 + 795240*Ec^2*\[Rho]^2 - 
      2539920*Ec^3*\[Rho]^2 + 4925280*Ec^4*\[Rho]^2 - 5892288*Ec^5*\[Rho]^2 + 
      3844992*Ec^6*\[Rho]^2 - 566016*Ec^7*\[Rho]^2 - 720384*Ec^8*\[Rho]^2 + 
      328704*Ec^9*\[Rho]^2 + 4240*\[Rho]^3 - 62600*Ec*\[Rho]^3 + 
      398280*Ec^2*\[Rho]^3 - 1418320*Ec^3*\[Rho]^3 + 3125600*Ec^4*\[Rho]^3 - 
      5265600*Ec^5*\[Rho]^3 + 7156096*Ec^6*\[Rho]^3 - 6106880*Ec^7*\[Rho]^3 + 
      2769408*Ec^8*\[Rho]^3 - 482304*Ec^9*\[Rho]^3 - 6505*\[Rho]^4 + 
      91070*Ec*\[Rho]^4 - 546420*Ec^2*\[Rho]^4 + 1821400*Ec^3*\[Rho]^4 - 
      3825680*Ec^4*\[Rho]^4 + 5830368*Ec^5*\[Rho]^4 - 5712448*Ec^6*\[Rho]^4 + 
      3180416*Ec^7*\[Rho]^4 - 774144*Ec^8*\[Rho]^4 + 1791*\[Rho]^5 - 
      25074*Ec*\[Rho]^5 + 150444*Ec^2*\[Rho]^5 - 501480*Ec^3*\[Rho]^5 + 
      1002960*Ec^4*\[Rho]^5 - 1203552*Ec^5*\[Rho]^5 + 802368*Ec^6*\[Rho]^5 - 
      229248*Ec^7*\[Rho]^5 + 60*(-1 + 2*Ec)^7*(64 - 28*\[Rho] - 33*\[Rho]^2 + 
        27*\[Rho]^3)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*
       (64 - 28*\[Rho] - 33*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])))/
  (3600*(-1 + 2*Ec)^7*mb^5*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r12*(-((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (-180 + 2160*Ec - 10800*Ec^2 + 28800*Ec^3 - 43200*Ec^4 + 34560*Ec^5 - 
       11520*Ec^6 - 25*\[Rho] + 1260*Ec*\[Rho] - 12060*Ec^2*\[Rho] + 
       51360*Ec^3*\[Rho] - 117600*Ec^4*\[Rho] + 159360*Ec^5*\[Rho] - 
       157440*Ec^6*\[Rho] + 161280*Ec^7*\[Rho] - 134400*Ec^8*\[Rho] + 
       35840*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] + 480*\[Rho]^2 - 
       5760*Ec*\[Rho]^2 + 28800*Ec^2*\[Rho]^2 - 78720*Ec^3*\[Rho]^2 + 
       137760*Ec^4*\[Rho]^2 - 192384*Ec^5*\[Rho]^2 + 244224*Ec^6*\[Rho]^2 - 
       219648*Ec^7*\[Rho]^2 + 87552*Ec^8*\[Rho]^2 - 1980*\[Rho]^3 + 
       24840*Ec*\[Rho]^3 - 130680*Ec^2*\[Rho]^3 + 388320*Ec^3*\[Rho]^3 - 
       720000*Ec^4*\[Rho]^3 + 836928*Ec^5*\[Rho]^3 - 559488*Ec^6*\[Rho]^3 + 
       163584*Ec^7*\[Rho]^3 + 2500*\[Rho]^4 - 30000*Ec*\[Rho]^4 + 
       150000*Ec^2*\[Rho]^4 - 424960*Ec^3*\[Rho]^4 + 726720*Ec^4*\[Rho]^4 - 
       729408*Ec^5*\[Rho]^4 + 389632*Ec^6*\[Rho]^4 - 83712*Ec^7*\[Rho]^4 - 
       795*\[Rho]^5 + 9540*Ec*\[Rho]^5 - 47700*Ec^2*\[Rho]^5 + 
       127200*Ec^3*\[Rho]^5 - 190800*Ec^4*\[Rho]^5 + 152640*Ec^5*\[Rho]^5 - 
       50880*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*\[Rho]*(8 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]*(8 + 9*\[Rho]^2)*
        Log[\[Rho]])) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(360 - 5040*Ec + 30240*Ec^2 - 100800*Ec^3 + 201600*Ec^4 - 
      241920*Ec^5 + 161280*Ec^6 - 46080*Ec^7 + 2363*\[Rho] - 
      37162*Ec*\[Rho] + 251532*Ec^2*\[Rho] - 952680*Ec^3*\[Rho] + 
      2192160*Ec^4*\[Rho] - 3098496*Ec^5*\[Rho] + 2563584*Ec^6*\[Rho] - 
      1065984*Ec^7*\[Rho] + 103680*Ec^8*\[Rho] + 74240*Ec^9*\[Rho] + 
      5120*Ec^10*\[Rho] - 153600*Ec^11*\[Rho] + 122880*Ec^12*\[Rho] - 
      3325*\[Rho]^2 + 45350*Ec*\[Rho]^2 - 263700*Ec^2*\[Rho]^2 + 
      845400*Ec^3*\[Rho]^2 - 1602720*Ec^4*\[Rho]^2 + 1725888*Ec^5*\[Rho]^2 - 
      649344*Ec^6*\[Rho]^2 - 1006848*Ec^7*\[Rho]^2 + 1976064*Ec^8*\[Rho]^2 - 
      1556992*Ec^9*\[Rho]^2 + 465920*Ec^10*\[Rho]^2 + 30720*Ec^11*\[Rho]^2 - 
      720*\[Rho]^3 + 12600*Ec*\[Rho]^3 - 93240*Ec^2*\[Rho]^3 + 
      381360*Ec^3*\[Rho]^3 - 984480*Ec^4*\[Rho]^3 + 1790016*Ec^5*\[Rho]^3 - 
      2486016*Ec^6*\[Rho]^3 + 2574336*Ec^7*\[Rho]^3 - 1680384*Ec^8*\[Rho]^3 + 
      485376*Ec^9*\[Rho]^3 + 3640*\[Rho]^4 - 54200*Ec*\[Rho]^4 + 
      347880*Ec^2*\[Rho]^4 - 1250320*Ec^3*\[Rho]^4 + 2853920*Ec^4*\[Rho]^4 - 
      4414272*Ec^5*\[Rho]^4 + 4597504*Ec^6*\[Rho]^4 - 2948096*Ec^7*\[Rho]^4 + 
      952320*Ec^8*\[Rho]^4 - 86016*Ec^9*\[Rho]^4 - 2795*\[Rho]^5 + 
      39130*Ec*\[Rho]^5 - 234780*Ec^2*\[Rho]^5 + 782600*Ec^3*\[Rho]^5 - 
      1651600*Ec^4*\[Rho]^5 + 2262432*Ec^5*\[Rho]^5 - 1905344*Ec^6*\[Rho]^5 + 
      879232*Ec^7*\[Rho]^5 - 167424*Ec^8*\[Rho]^5 + 477*\[Rho]^6 - 
      6678*Ec*\[Rho]^6 + 40068*Ec^2*\[Rho]^6 - 133560*Ec^3*\[Rho]^6 + 
      267120*Ec^4*\[Rho]^6 - 320544*Ec^5*\[Rho]^6 + 213696*Ec^6*\[Rho]^6 - 
      61056*Ec^7*\[Rho]^6 + 60*(-1 + 2*Ec)^7*\[Rho]*(34 + 10*\[Rho] - 
        21*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*\[Rho]*
       (34 + 10*\[Rho] - 21*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])))/
  (900*(-1 + 2*Ec)^7*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r9*(-((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (60 - 720*Ec + 3600*Ec^2 - 9600*Ec^3 + 14400*Ec^4 - 11520*Ec^5 + 
       3840*Ec^6 + 95*\[Rho] - 1440*Ec*\[Rho] + 9000*Ec^2*\[Rho] - 
       30000*Ec^3*\[Rho] + 57960*Ec^4*\[Rho] - 69024*Ec^5*\[Rho] + 
       63072*Ec^6*\[Rho] - 62976*Ec^7*\[Rho] + 48768*Ec^8*\[Rho] - 
       8704*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 300*\[Rho]^2 + 
       3600*Ec*\[Rho]^2 - 18000*Ec^2*\[Rho]^2 + 49440*Ec^3*\[Rho]^2 - 
       85920*Ec^4*\[Rho]^2 + 112128*Ec^5*\[Rho]^2 - 126336*Ec^6*\[Rho]^2 + 
       104448*Ec^7*\[Rho]^2 - 39936*Ec^8*\[Rho]^2 + 660*\[Rho]^3 - 
       8460*Ec*\[Rho]^3 + 45540*Ec^2*\[Rho]^3 - 137280*Ec^3*\[Rho]^3 + 
       255960*Ec^4*\[Rho]^3 - 299520*Ec^5*\[Rho]^3 + 203808*Ec^6*\[Rho]^3 - 
       61056*Ec^7*\[Rho]^3 - 680*\[Rho]^4 + 8160*Ec*\[Rho]^4 - 
       40800*Ec^2*\[Rho]^4 + 113360*Ec^3*\[Rho]^4 - 190320*Ec^4*\[Rho]^4 + 
       187296*Ec^5*\[Rho]^4 - 96704*Ec^6*\[Rho]^4 + 19584*Ec^7*\[Rho]^4 + 
       165*\[Rho]^5 - 1980*Ec*\[Rho]^5 + 9900*Ec^2*\[Rho]^5 - 
       26400*Ec^3*\[Rho]^5 + 39600*Ec^4*\[Rho]^5 - 31680*Ec^5*\[Rho]^5 + 
       10560*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
        Log[\[Rho]])) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(120 - 1680*Ec + 10080*Ec^2 - 33600*Ec^3 + 67200*Ec^4 - 
      80640*Ec^5 + 53760*Ec^6 - 15360*Ec^7 + 776*\[Rho] - 12064*Ec*\[Rho] + 
      80784*Ec^2*\[Rho] - 302880*Ec^3*\[Rho] + 689520*Ec^4*\[Rho] - 
      958080*Ec^5*\[Rho] + 749568*Ec^6*\[Rho] - 211968*Ec^7*\[Rho] - 
      130560*Ec^8*\[Rho] + 112640*Ec^9*\[Rho] + 45056*Ec^10*\[Rho] - 
      122880*Ec^11*\[Rho] + 61440*Ec^12*\[Rho] - 755*\[Rho]^2 + 
      9430*Ec*\[Rho]^2 - 48600*Ec^2*\[Rho]^2 + 130080*Ec^3*\[Rho]^2 - 
      177240*Ec^4*\[Rho]^2 + 48336*Ec^5*\[Rho]^2 + 284064*Ec^6*\[Rho]^2 - 
      694464*Ec^7*\[Rho]^2 + 939648*Ec^8*\[Rho]^2 - 718592*Ec^9*\[Rho]^2 + 
      214528*Ec^10*\[Rho]^2 + 15360*Ec^11*\[Rho]^2 - 30*\[Rho]^3 + 
      780*Ec*\[Rho]^3 - 7200*Ec^2*\[Rho]^3 + 34080*Ec^3*\[Rho]^3 - 
      105960*Ec^4*\[Rho]^3 + 262512*Ec^5*\[Rho]^3 - 535104*Ec^6*\[Rho]^3 + 
      772992*Ec^7*\[Rho]^3 - 641664*Ec^8*\[Rho]^3 + 218880*Ec^9*\[Rho]^3 + 
      520*\[Rho]^4 - 8900*Ec*\[Rho]^4 + 64740*Ec^2*\[Rho]^4 - 
      261160*Ec^3*\[Rho]^4 + 659240*Ec^4*\[Rho]^4 - 1109232*Ec^5*\[Rho]^4 + 
      1245952*Ec^6*\[Rho]^4 - 856832*Ec^7*\[Rho]^4 + 286848*Ec^8*\[Rho]^4 - 
      22272*Ec^9*\[Rho]^4 - 730*\[Rho]^5 + 10220*Ec*\[Rho]^5 - 
      61320*Ec^2*\[Rho]^5 + 204400*Ec^3*\[Rho]^5 - 422600*Ec^4*\[Rho]^5 + 
      569424*Ec^5*\[Rho]^5 - 474208*Ec^6*\[Rho]^5 + 213824*Ec^7*\[Rho]^5 - 
      39168*Ec^8*\[Rho]^5 + 99*\[Rho]^6 - 1386*Ec*\[Rho]^6 + 
      8316*Ec^2*\[Rho]^6 - 27720*Ec^3*\[Rho]^6 + 55440*Ec^4*\[Rho]^6 - 
      66528*Ec^5*\[Rho]^6 + 44352*Ec^6*\[Rho]^6 - 12672*Ec^7*\[Rho]^6 + 
      30*(-1 + 2*Ec)^7*\[Rho]*(20 + 19*\[Rho] - 6*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ec] - 30*(-1 + 2*Ec)^7*\[Rho]*(20 + 19*\[Rho] - 6*\[Rho]^2 + 
        27*\[Rho]^3)*Log[\[Rho]])))/(450*(-1 + 2*Ec)^7*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r10*(-((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (180 - 2160*Ec + 10800*Ec^2 - 28800*Ec^3 + 43200*Ec^4 - 34560*Ec^5 + 
       11520*Ec^6 - 785*\[Rho] + 10620*Ec*\[Rho] - 60300*Ec^2*\[Rho] + 
       187680*Ec^3*\[Rho] - 355200*Ec^4*\[Rho] + 446208*Ec^5*\[Rho] - 
       434304*Ec^6*\[Rho] + 379392*Ec^7*\[Rho] - 258816*Ec^8*\[Rho] + 
       99328*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 360*\[Rho]^2 - 
       4320*Ec*\[Rho]^2 + 21600*Ec^2*\[Rho]^2 - 66240*Ec^3*\[Rho]^2 + 
       164640*Ec^4*\[Rho]^2 - 341376*Ec^5*\[Rho]^2 + 479232*Ec^6*\[Rho]^2 - 
       370176*Ec^7*\[Rho]^2 + 118272*Ec^8*\[Rho]^2 + 540*\[Rho]^3 - 
       7560*Ec*\[Rho]^3 + 44280*Ec^2*\[Rho]^3 - 126240*Ec^3*\[Rho]^3 + 
       185760*Ec^4*\[Rho]^3 - 142272*Ec^5*\[Rho]^3 + 53760*Ec^6*\[Rho]^3 - 
       6912*Ec^7*\[Rho]^3 + 20*\[Rho]^4 - 240*Ec*\[Rho]^4 + 
       1200*Ec^2*\[Rho]^4 - 19520*Ec^3*\[Rho]^4 + 44160*Ec^4*\[Rho]^4 - 
       53952*Ec^5*\[Rho]^4 + 38144*Ec^6*\[Rho]^4 - 11520*Ec^7*\[Rho]^4 - 
       315*\[Rho]^5 + 3780*Ec*\[Rho]^5 - 18900*Ec^2*\[Rho]^5 + 
       50400*Ec^3*\[Rho]^5 - 75600*Ec^4*\[Rho]^5 + 60480*Ec^5*\[Rho]^5 - 
       20160*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
        Log[\[Rho]])) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-360 + 5040*Ec - 30240*Ec^2 + 100800*Ec^3 - 
      201600*Ec^4 + 241920*Ec^5 - 161280*Ec^6 + 46080*Ec^7 + 8351*\[Rho] - 
      122434*Ec*\[Rho] + 773244*Ec^2*\[Rho] - 2732040*Ec^3*\[Rho] + 
      5850720*Ec^4*\[Rho] - 7648128*Ec^5*\[Rho] + 5795328*Ec^6*\[Rho] - 
      2331648*Ec^7*\[Rho] + 825600*Ec^8*\[Rho] - 755200*Ec^9*\[Rho] + 
      238592*Ec^10*\[Rho] + 215040*Ec^11*\[Rho] - 122880*Ec^12*\[Rho] - 
      9645*\[Rho]^2 + 126390*Ec*\[Rho]^2 - 697860*Ec^2*\[Rho]^2 + 
      2084280*Ec^3*\[Rho]^2 - 3542400*Ec^4*\[Rho]^2 + 3083520*Ec^5*\[Rho]^2 - 
      294912*Ec^6*\[Rho]^2 - 2193408*Ec^7*\[Rho]^2 + 2370816*Ec^8*\[Rho]^2 - 
      1242624*Ec^9*\[Rho]^2 + 353280*Ec^10*\[Rho]^2 - 30720*Ec^11*\[Rho]^2 + 
      1080*\[Rho]^3 - 14040*Ec*\[Rho]^3 + 76680*Ec^2*\[Rho]^3 - 
      225360*Ec^3*\[Rho]^3 + 325440*Ec^4*\[Rho]^3 + 50688*Ec^5*\[Rho]^3 - 
      999936*Ec^6*\[Rho]^3 + 1534464*Ec^7*\[Rho]^3 - 990720*Ec^8*\[Rho]^3 + 
      267264*Ec^9*\[Rho]^3 + 280*\[Rho]^4 - 680*Ec*\[Rho]^4 - 
      18600*Ec^2*\[Rho]^4 + 152720*Ec^3*\[Rho]^4 - 425920*Ec^4*\[Rho]^4 + 
      569856*Ec^5*\[Rho]^4 - 475904*Ec^6*\[Rho]^4 + 283648*Ec^7*\[Rho]^4 - 
      93696*Ec^8*\[Rho]^4 + 9216*Ec^9*\[Rho]^4 + 105*\[Rho]^5 - 
      1470*Ec*\[Rho]^5 + 8820*Ec^2*\[Rho]^5 - 29400*Ec^3*\[Rho]^5 - 
      19440*Ec^4*\[Rho]^5 + 76128*Ec^5*\[Rho]^5 - 98112*Ec^6*\[Rho]^5 + 
      74112*Ec^7*\[Rho]^5 - 23040*Ec^8*\[Rho]^5 + 189*\[Rho]^6 - 
      2646*Ec*\[Rho]^6 + 15876*Ec^2*\[Rho]^6 - 52920*Ec^3*\[Rho]^6 + 
      105840*Ec^4*\[Rho]^6 - 127008*Ec^5*\[Rho]^6 + 84672*Ec^6*\[Rho]^6 - 
      24192*Ec^7*\[Rho]^6 - 60*(-1 + 2*Ec)^7*\[Rho]*(-46 - 72*\[Rho] + 
        9*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^7*\[Rho]*
       (-46 - 72*\[Rho] + 9*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])))/
  (900*(-1 + 2*Ec)^7*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r16*((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
      1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
      360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
      640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])*(240 - 2400*Ec + 9600*Ec^2 - 19200*Ec^3 + 19200*Ec^4 - 
      7680*Ec^5 - 2605*\[Rho] + 28450*Ec*\[Rho] - 125800*Ec^2*\[Rho] + 
      283600*Ec^3*\[Rho] - 334240*Ec^4*\[Rho] + 192832*Ec^5*\[Rho] - 
      80512*Ec^6*\[Rho] + 89344*Ec^7*\[Rho] - 46336*Ec^8*\[Rho] - 
      7680*Ec^9*\[Rho] + 2040*\[Rho]^2 - 20400*Ec*\[Rho]^2 + 
      81600*Ec^2*\[Rho]^2 - 151680*Ec^3*\[Rho]^2 + 96000*Ec^4*\[Rho]^2 + 
      69120*Ec^5*\[Rho]^2 - 109056*Ec^6*\[Rho]^2 + 33792*Ec^7*\[Rho]^2 + 
      840*\[Rho]^3 - 9480*Ec*\[Rho]^3 + 43320*Ec^2*\[Rho]^3 - 
      116400*Ec^3*\[Rho]^3 + 211680*Ec^4*\[Rho]^3 - 214848*Ec^5*\[Rho]^3 + 
      89088*Ec^6*\[Rho]^3 + 760*\[Rho]^4 - 7600*Ec*\[Rho]^4 + 
      30400*Ec^2*\[Rho]^4 - 103040*Ec^3*\[Rho]^4 + 180800*Ec^4*\[Rho]^4 - 
      164480*Ec^5*\[Rho]^4 + 61440*Ec^6*\[Rho]^4 - 1275*\[Rho]^5 + 
      12750*Ec*\[Rho]^5 - 51000*Ec^2*\[Rho]^5 + 102000*Ec^3*\[Rho]^5 - 
      102000*Ec^4*\[Rho]^5 + 40800*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*
       (-20 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*
       (-20 + 9*\[Rho]^2)*Log[\[Rho]]) - 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(480 - 5760*Ec + 28800*Ec^2 - 76800*Ec^3 + 115200*Ec^4 - 
      92160*Ec^5 + 30720*Ec^6 - 18115*\[Rho] + 226980*Ec*\[Rho] - 
      1192500*Ec^2*\[Rho] + 3372000*Ec^3*\[Rho] - 5450880*Ec^4*\[Rho] + 
      4911744*Ec^5*\[Rho] - 2345472*Ec^6*\[Rho] + 1076736*Ec^7*\[Rho] - 
      1160448*Ec^8*\[Rho] + 656384*Ec^9*\[Rho] - 76800*Ec^10*\[Rho] + 
      17805*\[Rho]^2 - 181980*Ec*\[Rho]^2 + 719820*Ec^2*\[Rho]^2 - 
      1285920*Ec^3*\[Rho]^2 + 683040*Ec^4*\[Rho]^2 + 817920*Ec^5*\[Rho]^2 - 
      790656*Ec^6*\[Rho]^2 - 603648*Ec^7*\[Rho]^2 + 831744*Ec^8*\[Rho]^2 - 
      242688*Ec^9*\[Rho]^2 + 15360*Ec^10*\[Rho]^2 + 240*\[Rho]^3 - 
      9000*Ec*\[Rho]^3 + 81720*Ec^2*\[Rho]^3 - 340320*Ec^3*\[Rho]^3 + 
      656160*Ec^4*\[Rho]^3 - 240000*Ec^5*\[Rho]^3 - 998784*Ec^6*\[Rho]^3 + 
      1347072*Ec^7*\[Rho]^3 - 526848*Ec^8*\[Rho]^3 - 560*\[Rho]^4 + 
      3480*Ec*\[Rho]^4 + 2040*Ec^2*\[Rho]^4 - 70240*Ec^3*\[Rho]^4 + 
      208800*Ec^4*\[Rho]^4 - 395136*Ec^5*\[Rho]^4 + 409216*Ec^6*\[Rho]^4 - 
      96768*Ec^7*\[Rho]^4 - 53760*Ec^8*\[Rho]^4 + 915*\[Rho]^5 - 
      10980*Ec*\[Rho]^5 + 54900*Ec^2*\[Rho]^5 - 146400*Ec^3*\[Rho]^5 + 
      370800*Ec^4*\[Rho]^5 - 515520*Ec^5*\[Rho]^5 + 386880*Ec^6*\[Rho]^5 - 
      122880*Ec^7*\[Rho]^5 - 765*\[Rho]^6 + 9180*Ec*\[Rho]^6 - 
      45900*Ec^2*\[Rho]^6 + 122400*Ec^3*\[Rho]^6 - 183600*Ec^4*\[Rho]^6 + 
      146880*Ec^5*\[Rho]^6 - 48960*Ec^6*\[Rho]^6 - 60*(1 - 2*Ec)^6*\[Rho]*
       (-80 - 264*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] + 
      60*(1 - 2*Ec)^6*\[Rho]*(-80 - 264*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
       Log[\[Rho]])))/(3600*(1 - 2*Ec)^4*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r18*(-((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (120 - 1440*Ec + 7200*Ec^2 - 19200*Ec^3 + 28800*Ec^4 - 23040*Ec^5 + 
       7680*Ec^6 - 1225*\[Rho] + 15660*Ec*\[Rho] - 84060*Ec^2*\[Rho] + 
       244320*Ec^3*\[Rho] - 417600*Ec^4*\[Rho] + 451200*Ec^5*\[Rho] - 
       399360*Ec^6*\[Rho] + 407040*Ec^7*\[Rho] - 326400*Ec^8*\[Rho] + 
       97280*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] + 600*\[Rho]^2 - 
       7200*Ec*\[Rho]^2 + 36000*Ec^2*\[Rho]^2 - 83520*Ec^3*\[Rho]^2 + 
       54720*Ec^4*\[Rho]^2 + 123648*Ec^5*\[Rho]^2 - 250368*Ec^6*\[Rho]^2 + 
       147456*Ec^7*\[Rho]^2 - 21504*Ec^8*\[Rho]^2 + 600*\[Rho]^3 - 
       8280*Ec*\[Rho]^3 + 47880*Ec^2*\[Rho]^3 - 157920*Ec^3*\[Rho]^3 + 
       337920*Ec^4*\[Rho]^3 - 472320*Ec^5*\[Rho]^3 + 382848*Ec^6*\[Rho]^3 - 
       132096*Ec^7*\[Rho]^3 + 1360*\[Rho]^4 - 16320*Ec*\[Rho]^4 + 
       81600*Ec^2*\[Rho]^4 - 266560*Ec^3*\[Rho]^4 + 557760*Ec^4*\[Rho]^4 - 
       689664*Ec^5*\[Rho]^4 + 471808*Ec^6*\[Rho]^4 - 138240*Ec^7*\[Rho]^4 - 
       1455*\[Rho]^5 + 17460*Ec*\[Rho]^5 - 87300*Ec^2*\[Rho]^5 + 
       232800*Ec^3*\[Rho]^5 - 349200*Ec^4*\[Rho]^5 + 279360*Ec^5*\[Rho]^5 - 
       93120*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-8 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-8 + 9*\[Rho]^2)*
        Log[\[Rho]])) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-240 + 3360*Ec - 20160*Ec^2 + 67200*Ec^3 - 134400*Ec^4 + 
      161280*Ec^5 - 107520*Ec^6 + 30720*Ec^7 + 10327*\[Rho] - 
      149858*Ec*\[Rho] + 936108*Ec^2*\[Rho] - 3268200*Ec^3*\[Rho] + 
      6908160*Ec^4*\[Rho] - 8907264*Ec^5*\[Rho] + 6675456*Ec^6*\[Rho] - 
      2727936*Ec^7*\[Rho] + 1102080*Ec^8*\[Rho] - 1134080*Ec^9*\[Rho] + 
      701440*Ec^10*\[Rho] - 153600*Ec^11*\[Rho] - 12825*\[Rho]^2 + 
      163710*Ec*\[Rho]^2 - 871380*Ec^2*\[Rho]^2 + 2461080*Ec^3*\[Rho]^2 - 
      3839520*Ec^4*\[Rho]^2 + 3026880*Ec^5*\[Rho]^2 - 876672*Ec^6*\[Rho]^2 + 
      458496*Ec^7*\[Rho]^2 - 1344768*Ec^8*\[Rho]^2 + 1181184*Ec^9*\[Rho]^2 - 
      402432*Ec^10*\[Rho]^2 + 30720*Ec^11*\[Rho]^2 + 1680*\[Rho]^3 - 
      17400*Ec*\[Rho]^3 + 61560*Ec^2*\[Rho]^3 - 33840*Ec^3*\[Rho]^3 - 
      264480*Ec^4*\[Rho]^3 + 350016*Ec^5*\[Rho]^3 + 963456*Ec^6*\[Rho]^3 - 
      2848512*Ec^7*\[Rho]^3 + 2655744*Ec^8*\[Rho]^3 - 881664*Ec^9*\[Rho]^3 + 
      1760*\[Rho]^4 - 21400*Ec*\[Rho]^4 + 105720*Ec^2*\[Rho]^4 - 
      261680*Ec^3*\[Rho]^4 + 364000*Ec^4*\[Rho]^4 - 259776*Ec^5*\[Rho]^4 - 
      75904*Ec^6*\[Rho]^4 + 225536*Ec^7*\[Rho]^4 + 62976*Ec^8*\[Rho]^4 - 
      119808*Ec^9*\[Rho]^4 - 1575*\[Rho]^5 + 22050*Ec*\[Rho]^5 - 
      132300*Ec^2*\[Rho]^5 + 441000*Ec^3*\[Rho]^5 - 1060080*Ec^4*\[Rho]^5 + 
      1786656*Ec^5*\[Rho]^5 - 1842624*Ec^6*\[Rho]^5 + 1079424*Ec^7*\[Rho]^5 - 
      276480*Ec^8*\[Rho]^5 + 873*\[Rho]^6 - 12222*Ec*\[Rho]^6 + 
      73332*Ec^2*\[Rho]^6 - 244440*Ec^3*\[Rho]^6 + 488880*Ec^4*\[Rho]^6 - 
      586656*Ec^5*\[Rho]^6 + 391104*Ec^6*\[Rho]^6 - 111744*Ec^7*\[Rho]^6 - 
      60*(-1 + 2*Ec)^7*\[Rho]*(-44 - 132*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^7*\[Rho]*(-44 - 132*\[Rho] + 
        51*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])))/
  (1800*(-1 + 2*Ec)^7*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r15*(-3*(-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
      1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
      540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
      960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
      4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
      960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
      1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
      320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 540*Ec^2*\[Rho]^4 + 
      360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 
      36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])*(-80 + 960*Ec - 4800*Ec^2 + 12800*Ec^3 - 19200*Ec^4 + 
      15360*Ec^5 - 5120*Ec^6 + 375*\[Rho] - 4980*Ec*\[Rho] + 
      27780*Ec^2*\[Rho] - 84320*Ec^3*\[Rho] + 152640*Ec^4*\[Rho] - 
      178816*Ec^5*\[Rho] + 167168*Ec^6*\[Rho] - 157184*Ec^7*\[Rho] + 
      111872*Ec^8*\[Rho] - 29696*Ec^9*\[Rho] - 5120*Ec^10*\[Rho] - 
      200*\[Rho]^2 + 2400*Ec*\[Rho]^2 - 12000*Ec^2*\[Rho]^2 + 
      35200*Ec^3*\[Rho]^2 - 71680*Ec^4*\[Rho]^2 + 109056*Ec^5*\[Rho]^2 - 
      119808*Ec^6*\[Rho]^2 + 81920*Ec^7*\[Rho]^2 - 24576*Ec^8*\[Rho]^2 - 
      280*\[Rho]^3 + 3720*Ec*\[Rho]^3 - 20760*Ec^2*\[Rho]^3 + 
      60640*Ec^3*\[Rho]^3 - 102080*Ec^4*\[Rho]^3 + 105984*Ec^5*\[Rho]^3 - 
      67456*Ec^6*\[Rho]^3 + 19456*Ec^7*\[Rho]^3 + 120*\[Rho]^4 - 
      1440*Ec*\[Rho]^4 + 7200*Ec^2*\[Rho]^4 - 18560*Ec^3*\[Rho]^4 + 
      14400*Ec^4*\[Rho]^4 + 6912*Ec^5*\[Rho]^4 - 20224*Ec^6*\[Rho]^4 + 
      10240*Ec^7*\[Rho]^4 + 65*\[Rho]^5 - 780*Ec*\[Rho]^5 + 
      3900*Ec^2*\[Rho]^5 - 10400*Ec^3*\[Rho]^5 + 15600*Ec^4*\[Rho]^5 - 
      12480*Ec^5*\[Rho]^5 + 4160*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*\[Rho]*
       (-4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]*
       (-4 + 3*\[Rho]^2)*Log[\[Rho]]) + 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(480 - 6720*Ec + 40320*Ec^2 - 134400*Ec^3 + 268800*Ec^4 - 
      322560*Ec^5 + 215040*Ec^6 - 61440*Ec^7 - 7883*\[Rho] + 
      115162*Ec*\[Rho] - 724572*Ec^2*\[Rho] + 2549640*Ec^3*\[Rho] - 
      5438400*Ec^4*\[Rho] + 7097472*Ec^5*\[Rho] - 5439744*Ec^6*\[Rho] + 
      2379264*Ec^7*\[Rho] - 1102080*Ec^8*\[Rho] + 1093120*Ec^9*\[Rho] - 
      668672*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] + 13445*\[Rho]^2 - 
      184390*Ec*\[Rho]^2 + 1079460*Ec^2*\[Rho]^2 - 3490680*Ec^3*\[Rho]^2 + 
      6689760*Ec^4*\[Rho]^2 - 7433280*Ec^5*\[Rho]^2 + 4017024*Ec^6*\[Rho]^2 - 
      69888*Ec^7*\[Rho]^2 - 738048*Ec^8*\[Rho]^2 - 79360*Ec^9*\[Rho]^2 + 
      238592*Ec^10*\[Rho]^2 - 30720*Ec^11*\[Rho]^2 - 5520*\[Rho]^3 + 
      71160*Ec*\[Rho]^3 - 384120*Ec^2*\[Rho]^3 + 1109040*Ec^3*\[Rho]^3 - 
      1752480*Ec^4*\[Rho]^3 + 1310016*Ec^5*\[Rho]^3 - 259200*Ec^6*\[Rho]^3 + 
      300288*Ec^7*\[Rho]^3 - 812544*Ec^8*\[Rho]^3 + 414720*Ec^9*\[Rho]^3 + 
      80*\[Rho]^4 - 4360*Ec*\[Rho]^4 + 48840*Ec^2*\[Rho]^4 - 
      253520*Ec^3*\[Rho]^4 + 732640*Ec^4*\[Rho]^4 - 1237440*Ec^5*\[Rho]^4 + 
      1324928*Ec^6*\[Rho]^4 - 926464*Ec^7*\[Rho]^4 + 238080*Ec^8*\[Rho]^4 + 
      33792*Ec^9*\[Rho]^4 - 485*\[Rho]^5 + 6790*Ec*\[Rho]^5 - 
      40740*Ec^2*\[Rho]^5 + 135800*Ec^3*\[Rho]^5 - 281680*Ec^4*\[Rho]^5 + 
      199776*Ec^5*\[Rho]^5 + 16576*Ec^6*\[Rho]^5 - 127616*Ec^7*\[Rho]^5 + 
      61440*Ec^8*\[Rho]^5 - 117*\[Rho]^6 + 1638*Ec*\[Rho]^6 - 
      9828*Ec^2*\[Rho]^6 + 32760*Ec^3*\[Rho]^6 - 65520*Ec^4*\[Rho]^6 + 
      78624*Ec^5*\[Rho]^6 - 52416*Ec^6*\[Rho]^6 + 14976*Ec^7*\[Rho]^6 + 
      60*(-1 + 2*Ec)^7*\[Rho]*(-40 - 32*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
       Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*\[Rho]*(-40 - 32*\[Rho] + 
        51*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]])))/
  (1800*(-1 + 2*Ec)^7*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r6*(-((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
       1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
       360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
       640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
       4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
       960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
       1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
       320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
       540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
       3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (6480 - 90720*Ec + 544320*Ec^2 - 1814400*Ec^3 + 3628800*Ec^4 - 
       4354560*Ec^5 + 2903040*Ec^6 - 829440*Ec^7 - 14375*\[Rho] + 
       213250*Ec*\[Rho] - 1363500*Ec^2*\[Rho] + 4821480*Ec^3*\[Rho] - 
       9868800*Ec^4*\[Rho] + 10191360*Ec^5*\[Rho] + 691200*Ec^6*\[Rho] - 
       16435200*Ec^7*\[Rho] + 21507840*Ec^8*\[Rho] - 12915200*Ec^9*\[Rho] + 
       3066880*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] + 6600*\[Rho]^2 - 
       92400*Ec*\[Rho]^2 + 554400*Ec^2*\[Rho]^2 - 1753920*Ec^3*\[Rho]^2 + 
       2810880*Ec^4*\[Rho]^2 - 969216*Ec^5*\[Rho]^2 - 4336128*Ec^6*\[Rho]^2 + 
       7959552*Ec^7*\[Rho]^2 - 5867520*Ec^8*\[Rho]^2 + 
       1708032*Ec^9*\[Rho]^2 + 5400*\[Rho]^3 - 70200*Ec*\[Rho]^3 + 
       383400*Ec^2*\[Rho]^3 - 1259280*Ec^3*\[Rho]^3 + 2730240*Ec^4*\[Rho]^3 - 
       3818880*Ec^5*\[Rho]^3 + 3206016*Ec^6*\[Rho]^3 - 
       1407744*Ec^7*\[Rho]^3 + 221184*Ec^8*\[Rho]^3 - 14200*\[Rho]^4 + 
       198800*Ec*\[Rho]^4 - 1192800*Ec^2*\[Rho]^4 + 4323520*Ec^3*\[Rho]^4 - 
       10203200*Ec^4*\[Rho]^4 + 15638400*Ec^5*\[Rho]^4 - 
       14882560*Ec^6*\[Rho]^4 + 8061440*Ec^7*\[Rho]^4 - 
       1904640*Ec^8*\[Rho]^4 + 10095*\[Rho]^5 - 141330*Ec*\[Rho]^5 + 
       847980*Ec^2*\[Rho]^5 - 2826600*Ec^3*\[Rho]^5 + 5653200*Ec^4*\[Rho]^5 - 
       6783840*Ec^5*\[Rho]^5 + 4522560*Ec^6*\[Rho]^5 - 
       1292160*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*
        Log[\[Rho]])) + 15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
      128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
      16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
      72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
      32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
      4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(4320 - 69120*Ec + 483840*Ec^2 - 
      1935360*Ec^3 + 4838400*Ec^4 - 7741440*Ec^5 + 7741440*Ec^6 - 
      4423680*Ec^7 + 1105920*Ec^8 - 35219*\[Rho] + 576944*Ec*\[Rho] - 
      4146128*Ec^2*\[Rho] + 17086272*Ec^3*\[Rho] - 44270800*Ec^4*\[Rho] + 
      74441728*Ec^5*\[Rho] - 81786368*Ec^6*\[Rho] + 61382656*Ec^7*\[Rho] - 
      42083584*Ec^8*\[Rho] + 38768640*Ec^9*\[Rho] - 32706560*Ec^10*\[Rho] + 
      16302080*Ec^11*\[Rho] - 3584000*Ec^12*\[Rho] + 38125*\[Rho]^2 - 
      571600*Ec*\[Rho]^2 + 3694000*Ec^2*\[Rho]^2 - 13342400*Ec^3*\[Rho]^2 + 
      29185360*Ec^4*\[Rho]^2 - 39253504*Ec^5*\[Rho]^2 + 
      32441344*Ec^6*\[Rho]^2 - 19806208*Ec^7*\[Rho]^2 + 
      17561344*Ec^8*\[Rho]^2 - 18173952*Ec^9*\[Rho]^2 + 
      10850304*Ec^10*\[Rho]^2 - 2605056*Ec^11*\[Rho]^2 - 
      102400*Ec^12*\[Rho]^2 - 10800*\[Rho]^3 + 159000*Ec*\[Rho]^3 - 
      1002600*Ec^2*\[Rho]^3 + 3495200*Ec^3*\[Rho]^3 - 7438080*Ec^4*\[Rho]^3 + 
      10302592*Ec^5*\[Rho]^3 - 9897216*Ec^6*\[Rho]^3 + 
      6831616*Ec^7*\[Rho]^3 - 3018752*Ec^8*\[Rho]^3 + 483328*Ec^9*\[Rho]^3 + 
      96256*Ec^10*\[Rho]^3 + 6800*\[Rho]^4 - 103400*Ec*\[Rho]^4 + 
      680600*Ec^2*\[Rho]^4 - 2520800*Ec^3*\[Rho]^4 + 6170240*Ec^4*\[Rho]^4 - 
      10968960*Ec^5*\[Rho]^4 + 14287104*Ec^6*\[Rho]^4 - 
      12952064*Ec^7*\[Rho]^4 + 7682048*Ec^8*\[Rho]^4 - 
      2875392*Ec^9*\[Rho]^4 + 563200*Ec^10*\[Rho]^4 - 5245*\[Rho]^5 + 
      83920*Ec*\[Rho]^5 - 587440*Ec^2*\[Rho]^5 + 2349760*Ec^3*\[Rho]^5 - 
      6310080*Ec^4*\[Rho]^5 + 11869440*Ec^5*\[Rho]^5 - 
      15298560*Ec^6*\[Rho]^5 + 12569600*Ec^7*\[Rho]^5 - 
      5999360*Ec^8*\[Rho]^5 + 1269760*Ec^9*\[Rho]^5 + 2019*\[Rho]^6 - 
      32304*Ec*\[Rho]^6 + 226128*Ec^2*\[Rho]^6 - 904512*Ec^3*\[Rho]^6 + 
      2261280*Ec^4*\[Rho]^6 - 3618048*Ec^5*\[Rho]^6 + 3618048*Ec^6*\[Rho]^6 - 
      2067456*Ec^7*\[Rho]^6 + 516864*Ec^8*\[Rho]^6 + 
      60*(1 - 2*Ec)^8*\[Rho]*(112 + 320*\[Rho] - 115*\[Rho]^2 + 45*\[Rho]^3)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*\[Rho]*(112 + 320*\[Rho] - 
        115*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]])))/
  (18000*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*m2*(-((-3 + 18*Ec - 36*Ec^2 + 24*Ec^3 + 80*Ec^4 - 544*Ec^5 + 
       1344*Ec^6 - 1408*Ec^7 + 512*Ec^8 + 45*\[Rho] - 270*Ec*\[Rho] + 
       540*Ec^2*\[Rho] - 360*Ec^3*\[Rho] - 80*Ec^4*\[Rho] + 480*Ec^5*\[Rho] - 
       960*Ec^6*\[Rho] + 640*Ec^7*\[Rho] + 240*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
       4680*Ec^2*\[Rho]^2 - 4560*Ec^3*\[Rho]^2 + 480*Ec^4*\[Rho]^2 + 
       960*Ec^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 
       1080*Ec^2*\[Rho]^3 - 720*Ec^3*\[Rho]^3 + 1120*Ec^4*\[Rho]^3 - 
       320*Ec^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ec*\[Rho]^4 - 
       540*Ec^2*\[Rho]^4 + 360*Ec^3*\[Rho]^4 - 160*Ec^4*\[Rho]^4 + 
       3*\[Rho]^5 - 18*Ec*\[Rho]^5 + 36*Ec^2*\[Rho]^5 - 24*Ec^3*\[Rho]^5 + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (-533 + 6588*Ec - 34092*Ec^2 + 93984*Ec^3 - 140928*Ec^4 + 86400*Ec^5 + 
       59904*Ec^6 - 155136*Ec^7 + 122112*Ec^8 - 41984*Ec^9 + 3072*Ec^10 + 
       1032*\[Rho] - 12384*Ec*\[Rho] + 61920*Ec^2*\[Rho] - 
       162816*Ec^3*\[Rho] + 227712*Ec^4*\[Rho] - 127488*Ec^5*\[Rho] - 
       62976*Ec^6*\[Rho] + 122880*Ec^7*\[Rho] - 49152*Ec^8*\[Rho] - 
       720*\[Rho]^2 + 9288*Ec*\[Rho]^2 - 50328*Ec^2*\[Rho]^2 + 
       143328*Ec^3*\[Rho]^2 - 233472*Ec^4*\[Rho]^2 + 221184*Ec^5*\[Rho]^2 - 
       113280*Ec^6*\[Rho]^2 + 24576*Ec^7*\[Rho]^2 + 56*\[Rho]^3 - 
       672*Ec*\[Rho]^3 + 3360*Ec^2*\[Rho]^3 - 2048*Ec^3*\[Rho]^3 - 
       9024*Ec^4*\[Rho]^3 + 28416*Ec^5*\[Rho]^3 - 30976*Ec^6*\[Rho]^3 + 
       12288*Ec^7*\[Rho]^3 + 165*\[Rho]^4 - 1980*Ec*\[Rho]^4 + 
       9900*Ec^2*\[Rho]^4 - 26400*Ec^3*\[Rho]^4 + 39600*Ec^4*\[Rho]^4 - 
       31680*Ec^5*\[Rho]^4 + 10560*Ec^6*\[Rho]^4 + 12*(1 - 2*Ec)^6*
        (8 + 27*\[Rho]^2)*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^6*(8 + 27*\[Rho]^2)*
        Log[\[Rho]])) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-125 + 2518*Ec - 20484*Ec^2 + 89784*Ec^3 - 235968*Ec^4 + 
      400512*Ec^5 - 521472*Ec^6 + 726528*Ec^7 - 1060608*Ec^8 + 1102336*Ec^9 - 
      625664*Ec^10 + 141312*Ec^11 + 947*\[Rho] - 16330*Ec*\[Rho] + 
      119484*Ec^2*\[Rho] - 484296*Ec^3*\[Rho] + 1182048*Ec^4*\[Rho] - 
      1750848*Ec^5*\[Rho] + 1468800*Ec^6*\[Rho] - 509184*Ec^7*\[Rho] - 
      149760*Ec^8*\[Rho] + 212480*Ec^9*\[Rho] - 87040*Ec^10*\[Rho] + 
      6144*Ec^11*\[Rho] - 1008*\[Rho]^2 + 16776*Ec*\[Rho]^2 - 
      119304*Ec^2*\[Rho]^2 + 472272*Ec^3*\[Rho]^2 - 1118880*Ec^4*\[Rho]^2 + 
      1601088*Ec^5*\[Rho]^2 - 1353600*Ec^6*\[Rho]^2 + 652032*Ec^7*\[Rho]^2 - 
      173568*Ec^8*\[Rho]^2 + 21504*Ec^9*\[Rho]^2 + 368*\[Rho]^3 - 
      7096*Ec*\[Rho]^3 + 56184*Ec^2*\[Rho]^3 - 241712*Ec^3*\[Rho]^3 + 
      581344*Ec^4*\[Rho]^3 - 825024*Ec^5*\[Rho]^3 + 718976*Ec^6*\[Rho]^3 - 
      347392*Ec^7*\[Rho]^3 + 66048*Ec^8*\[Rho]^3 + 9216*Ec^9*\[Rho]^3 - 
      83*\[Rho]^4 + 1162*Ec*\[Rho]^4 - 6972*Ec^2*\[Rho]^4 + 
      23240*Ec^3*\[Rho]^4 - 16240*Ec^4*\[Rho]^4 - 17376*Ec^5*\[Rho]^4 + 
      67648*Ec^6*\[Rho]^4 - 68480*Ec^7*\[Rho]^4 + 24576*Ec^8*\[Rho]^4 - 
      99*\[Rho]^5 + 1386*Ec*\[Rho]^5 - 8316*Ec^2*\[Rho]^5 + 
      27720*Ec^3*\[Rho]^5 - 55440*Ec^4*\[Rho]^5 + 66528*Ec^5*\[Rho]^5 - 
      44352*Ec^6*\[Rho]^5 + 12672*Ec^7*\[Rho]^5 + 12*(-1 + 2*Ec)^7*
       (-32 + 128*\[Rho] - 111*\[Rho]^2 + 81*\[Rho]^3)*Log[1 - 2*Ec] - 
      12*(-1 + 2*Ec)^7*(-32 + 128*\[Rho] - 111*\[Rho]^2 + 81*\[Rho]^3)*
       Log[\[Rho]])))/(720*(-1 + 2*Ec)^7*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r4*((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
      1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
      360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
      640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])*(1530 - 21420*Ec + 128520*Ec^2 - 428400*Ec^3 + 
      856800*Ec^4 - 1028160*Ec^5 + 685440*Ec^6 - 195840*Ec^7 - 3275*\[Rho] + 
      46150*Ec*\[Rho] - 279000*Ec^2*\[Rho] + 931680*Ec^3*\[Rho] - 
      1817400*Ec^4*\[Rho] + 1905360*Ec^5*\[Rho] - 458400*Ec^6*\[Rho] - 
      1339200*Ec^7*\[Rho] + 1741440*Ec^8*\[Rho] - 992000*Ec^9*\[Rho] + 
      340480*Ec^10*\[Rho] - 76800*Ec^11*\[Rho] + 1800*\[Rho]^2 - 
      25200*Ec*\[Rho]^2 + 151200*Ec^2*\[Rho]^2 - 503520*Ec^3*\[Rho]^2 + 
      1014480*Ec^4*\[Rho]^2 - 1284576*Ec^5*\[Rho]^2 + 1078272*Ec^6*\[Rho]^2 - 
      695808*Ec^7*\[Rho]^2 + 387840*Ec^8*\[Rho]^2 - 127488*Ec^9*\[Rho]^2 - 
      3600*\[Rho]^3 + 53100*Ec*\[Rho]^3 - 337500*Ec^2*\[Rho]^3 + 
      1242120*Ec^3*\[Rho]^3 - 2941560*Ec^4*\[Rho]^3 + 4621200*Ec^5*\[Rho]^3 - 
      4687584*Ec^6*\[Rho]^3 + 2776896*Ec^7*\[Rho]^3 - 731136*Ec^8*\[Rho]^3 + 
      5750*\[Rho]^4 - 80500*Ec*\[Rho]^4 + 483000*Ec^2*\[Rho]^4 - 
      1681280*Ec^3*\[Rho]^4 + 3701200*Ec^4*\[Rho]^4 - 5235360*Ec^5*\[Rho]^4 + 
      4571840*Ec^6*\[Rho]^4 - 2227840*Ec^7*\[Rho]^4 + 460800*Ec^8*\[Rho]^4 - 
      2205*\[Rho]^5 + 30870*Ec*\[Rho]^5 - 185220*Ec^2*\[Rho]^5 + 
      617400*Ec^3*\[Rho]^5 - 1234800*Ec^4*\[Rho]^5 + 1481760*Ec^5*\[Rho]^5 - 
      987840*Ec^6*\[Rho]^5 + 282240*Ec^7*\[Rho]^5 - 150*(-1 + 2*Ec)^7*\[Rho]*
       (1 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 150*(-1 + 2*Ec)^7*\[Rho]*
       (1 + 9*\[Rho]^2)*Log[\[Rho]]) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
      80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
      32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
      24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
      32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
      4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (3060 - 48960*Ec + 342720*Ec^2 - 1370880*Ec^3 + 3427200*Ec^4 - 
      5483520*Ec^5 + 5483520*Ec^6 - 3133440*Ec^7 + 783360*Ec^8 - 
      3102*\[Rho] + 37752*Ec*\[Rho] - 169224*Ec^2*\[Rho] + 
      233376*Ec^3*\[Rho] + 720000*Ec^4*\[Rho] - 3487296*Ec^5*\[Rho] + 
      5237376*Ec^6*\[Rho] - 110592*Ec^7*\[Rho] - 11277312*Ec^8*\[Rho] + 
      18769920*Ec^9*\[Rho] - 16343040*Ec^10*\[Rho] + 9216000*Ec^11*\[Rho] - 
      3563520*Ec^12*\[Rho] + 737280*Ec^13*\[Rho] + 3475*\[Rho]^2 - 
      49900*Ec*\[Rho]^2 + 303700*Ec^2*\[Rho]^2 - 1002000*Ec^3*\[Rho]^2 + 
      1882680*Ec^4*\[Rho]^2 - 1853952*Ec^5*\[Rho]^2 + 498432*Ec^6*\[Rho]^2 + 
      723456*Ec^7*\[Rho]^2 - 811008*Ec^8*\[Rho]^2 + 523264*Ec^9*\[Rho]^2 - 
      160768*Ec^10*\[Rho]^2 - 217088*Ec^11*\[Rho]^2 + 153600*Ec^12*\[Rho]^2 - 
      1350*\[Rho]^3 + 10800*Ec*\[Rho]^3 + 10800*Ec^2*\[Rho]^3 - 
      446400*Ec^3*\[Rho]^3 + 2414760*Ec^4*\[Rho]^3 - 7065024*Ec^5*\[Rho]^3 + 
      13372512*Ec^6*\[Rho]^3 - 17306112*Ec^7*\[Rho]^3 + 
      15060864*Ec^8*\[Rho]^3 - 7965696*Ec^9*\[Rho]^3 + 
      1939968*Ec^10*\[Rho]^3 - 7500*\[Rho]^4 + 128100*Ec*\[Rho]^4 - 
      961500*Ec^2*\[Rho]^4 + 4148400*Ec^3*\[Rho]^4 - 11614680*Ec^4*\[Rho]^4 + 
      22455360*Ec^5*\[Rho]^4 - 30612768*Ec^6*\[Rho]^4 + 
      28670208*Ec^7*\[Rho]^4 - 16849536*Ec^8*\[Rho]^4 + 
      5167104*Ec^9*\[Rho]^4 - 483840*Ec^10*\[Rho]^4 + 6740*\[Rho]^5 - 
      107840*Ec*\[Rho]^5 + 754880*Ec^2*\[Rho]^5 - 3019520*Ec^3*\[Rho]^5 + 
      7807160*Ec^4*\[Rho]^5 - 13593920*Ec^5*\[Rho]^5 + 
      15941120*Ec^6*\[Rho]^5 - 11901440*Ec^7*\[Rho]^5 + 
      5048960*Ec^8*\[Rho]^5 - 921600*Ec^9*\[Rho]^5 - 1323*\[Rho]^6 + 
      21168*Ec*\[Rho]^6 - 148176*Ec^2*\[Rho]^6 + 592704*Ec^3*\[Rho]^6 - 
      1481760*Ec^4*\[Rho]^6 + 2370816*Ec^5*\[Rho]^6 - 2370816*Ec^6*\[Rho]^6 + 
      1354752*Ec^7*\[Rho]^6 - 338688*Ec^8*\[Rho]^6 + 
      30*(1 - 2*Ec)^8*\[Rho]*(-198 + 95*\[Rho] - 180*\[Rho]^2 + 135*\[Rho]^3)*
       Log[1 - 2*Ec] - 30*(1 - 2*Ec)^8*\[Rho]*(-198 + 95*\[Rho] - 
        180*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]])))/
  (2250*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r1*((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
      1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
      360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
      640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])*(5635 - 81290*Ec + 504540*Ec^2 - 1793160*Ec^3 + 
      4224000*Ec^4 - 7703040*Ec^5 + 12602880*Ec^6 - 18017280*Ec^7 + 
      18597120*Ec^8 - 10995200*Ec^9 + 2237440*Ec^10 + 460800*Ec^11 + 
      4200*\[Rho] - 58800*Ec*\[Rho] + 352800*Ec^2*\[Rho] - 
      1008960*Ec^3*\[Rho] + 627840*Ec^4*\[Rho] + 4676352*Ec^5*\[Rho] - 
      15757824*Ec^6*\[Rho] + 23172096*Ec^7*\[Rho] - 17264640*Ec^8*\[Rho] + 
      5308416*Ec^9*\[Rho] + 13680*\[Rho]^2 - 196920*Ec*\[Rho]^2 + 
      1219320*Ec^2*\[Rho]^2 - 4795440*Ec^3*\[Rho]^2 + 
      12961920*Ec^4*\[Rho]^2 - 23587200*Ec^5*\[Rho]^2 + 
      27297408*Ec^6*\[Rho]^2 - 17924352*Ec^7*\[Rho]^2 + 
      5087232*Ec^8*\[Rho]^2 - 58600*\[Rho]^3 + 820400*Ec*\[Rho]^3 - 
      4922400*Ec^2*\[Rho]^3 + 17632960*Ec^3*\[Rho]^3 - 
      40395200*Ec^4*\[Rho]^3 + 60247680*Ec^5*\[Rho]^3 - 
      56116480*Ec^6*\[Rho]^3 + 29672960*Ec^7*\[Rho]^3 - 
      6819840*Ec^8*\[Rho]^3 + 35085*\[Rho]^4 - 491190*Ec*\[Rho]^4 + 
      2947140*Ec^2*\[Rho]^4 - 9823800*Ec^3*\[Rho]^4 + 
      19647600*Ec^4*\[Rho]^4 - 23577120*Ec^5*\[Rho]^4 + 
      15718080*Ec^6*\[Rho]^4 - 4490880*Ec^7*\[Rho]^4 + 
      300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
      300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[\[Rho]]) + 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(32531 - 574256*Ec + 4449872*Ec^2 - 19806528*Ec^3 + 
      55563600*Ec^4 - 101202432*Ec^5 + 118344192*Ec^6 - 83595264*Ec^7 + 
      28452096*Ec^8 + 7024640*Ec^9 - 24227840*Ec^10 + 30556160*Ec^11 - 
      20828160*Ec^12 + 5898240*Ec^13 - 14645*\[Rho] + 217520*Ec*\[Rho] - 
      1388240*Ec^2*\[Rho] + 4925760*Ec^3*\[Rho] - 10841040*Ec^4*\[Rho] + 
      17481216*Ec^5*\[Rho] - 29546496*Ec^6*\[Rho] + 57280512*Ec^7*\[Rho] - 
      88624896*Ec^8*\[Rho] + 86929408*Ec^9*\[Rho] - 47067136*Ec^10*\[Rho] + 
      9846784*Ec^11*\[Rho] + 921600*Ec^12*\[Rho] - 4320*\[Rho]^2 + 
      49320*Ec*\[Rho]^2 - 186840*Ec^2*\[Rho]^2 + 8160*Ec^3*\[Rho]^2 + 
      4033920*Ec^4*\[Rho]^2 - 23227008*Ec^5*\[Rho]^2 + 
      67163904*Ec^6*\[Rho]^2 - 113647104*Ec^7*\[Rho]^2 + 
      114751488*Ec^8*\[Rho]^2 - 64684032*Ec^9*\[Rho]^2 + 
      15968256*Ec^10*\[Rho]^2 - 61520*\[Rho]^3 + 1000520*Ec*\[Rho]^3 - 
      7133240*Ec^2*\[Rho]^3 + 29137760*Ec^3*\[Rho]^3 - 
      80130560*Ec^4*\[Rho]^3 + 159082880*Ec^5*\[Rho]^3 - 
      229158656*Ec^6*\[Rho]^3 + 230283776*Ec^7*\[Rho]^3 - 
      146481152*Ec^8*\[Rho]^3 + 50946048*Ec^9*\[Rho]^3 - 
      6789120*Ec^10*\[Rho]^3 + 69005*\[Rho]^4 - 1104080*Ec*\[Rho]^4 + 
      7728560*Ec^2*\[Rho]^4 - 30914240*Ec^3*\[Rho]^4 + 
      82070720*Ec^4*\[Rho]^4 - 148263680*Ec^5*\[Rho]^4 + 
      183203840*Ec^6*\[Rho]^4 - 145771520*Ec^7*\[Rho]^4 + 
      67132160*Ec^8*\[Rho]^4 - 13639680*Ec^9*\[Rho]^4 - 21051*\[Rho]^5 + 
      336816*Ec*\[Rho]^5 - 2357712*Ec^2*\[Rho]^5 + 9430848*Ec^3*\[Rho]^5 - 
      23577120*Ec^4*\[Rho]^5 + 37723392*Ec^5*\[Rho]^5 - 
      37723392*Ec^6*\[Rho]^5 + 21556224*Ec^7*\[Rho]^5 - 
      5389056*Ec^8*\[Rho]^5 + 60*(1 - 2*Ec)^8*(-448 - 140*\[Rho] - 
        165*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 
      60*(1 - 2*Ec)^8*(-448 - 140*\[Rho] - 165*\[Rho]^2 + 135*\[Rho]^3)*
       Log[\[Rho]])))/(18000*(1 - 2*Ec)^6*mb^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r3*(-((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
       1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
       360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
       640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
       4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
       960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
       1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
       320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
       540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
       3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (3240 - 45360*Ec + 272160*Ec^2 - 907200*Ec^3 + 1814400*Ec^4 - 
       2177280*Ec^5 + 1451520*Ec^6 - 414720*Ec^7 - 4175*\[Rho] + 
       52450*Ec*\[Rho] - 272700*Ec^2*\[Rho] + 737640*Ec^3*\[Rho] - 
       1029600*Ec^4*\[Rho] + 502080*Ec^5*\[Rho] + 278400*Ec^6*\[Rho] + 
       172800*Ec^7*\[Rho] - 1370880*Ec^8*\[Rho] + 1292800*Ec^9*\[Rho] - 
       220160*Ec^10*\[Rho] - 153600*Ec^11*\[Rho] + 2400*\[Rho]^2 - 
       33600*Ec*\[Rho]^2 + 201600*Ec^2*\[Rho]^2 - 694560*Ec^3*\[Rho]^2 + 
       1616640*Ec^4*\[Rho]^2 - 2936448*Ec^5*\[Rho]^2 + 
       4409856*Ec^6*\[Rho]^2 - 4944384*Ec^7*\[Rho]^2 + 
       3409920*Ec^8*\[Rho]^2 - 1050624*Ec^9*\[Rho]^2 - 8100*\[Rho]^3 + 
       118800*Ec*\[Rho]^3 - 750600*Ec^2*\[Rho]^3 + 2709360*Ec^3*\[Rho]^3 - 
       6288480*Ec^4*\[Rho]^3 + 9792000*Ec^5*\[Rho]^3 - 
       9954432*Ec^6*\[Rho]^3 + 5937408*Ec^7*\[Rho]^3 - 
       1571328*Ec^8*\[Rho]^3 + 9800*\[Rho]^4 - 137200*Ec*\[Rho]^4 + 
       823200*Ec^2*\[Rho]^4 - 2831840*Ec^3*\[Rho]^4 + 6203200*Ec^4*\[Rho]^4 - 
       8710080*Ec^5*\[Rho]^4 + 7521920*Ec^6*\[Rho]^4 - 
       3608320*Ec^7*\[Rho]^4 + 729600*Ec^8*\[Rho]^4 - 3165*\[Rho]^5 + 
       44310*Ec*\[Rho]^5 - 265860*Ec^2*\[Rho]^5 + 886200*Ec^3*\[Rho]^5 - 
       1772400*Ec^4*\[Rho]^5 + 2126880*Ec^5*\[Rho]^5 - 
       1417920*Ec^6*\[Rho]^5 + 405120*Ec^7*\[Rho]^5 - 
       300*(-1 + 2*Ec)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
       300*(-1 + 2*Ec)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[\[Rho]])) + 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(6480 - 103680*Ec + 725760*Ec^2 - 2903040*Ec^3 + 
      7257600*Ec^4 - 11612160*Ec^5 + 11612160*Ec^6 - 6635520*Ec^7 + 
      1658880*Ec^8 + 26899*\[Rho] - 484624*Ec*\[Rho] + 3826288*Ec^2*\[Rho] - 
      17330112*Ec^3*\[Rho] + 49371600*Ec^4*\[Rho] - 90823488*Ec^5*\[Rho] + 
      105443328*Ec^6*\[Rho] - 69835776*Ec^7*\[Rho] + 17681664*Ec^8*\[Rho] + 
      3880960*Ec^9*\[Rho] - 471040*Ec^10*\[Rho] - 327680*Ec^11*\[Rho] - 
      2150400*Ec^12*\[Rho] + 1228800*Ec^13*\[Rho] - 37925*\[Rho]^2 + 
      590000*Ec*\[Rho]^2 - 3995600*Ec^2*\[Rho]^2 + 15355200*Ec^3*\[Rho]^2 - 
      36582960*Ec^4*\[Rho]^2 + 55663104*Ec^5*\[Rho]^2 - 
      55294464*Ec^6*\[Rho]^2 + 41330688*Ec^7*\[Rho]^2 - 
      35107584*Ec^8*\[Rho]^2 + 33206272*Ec^9*\[Rho]^2 - 
      20107264*Ec^10*\[Rho]^2 + 4734976*Ec^11*\[Rho]^2 + 
      307200*Ec^12*\[Rho]^2 + 10800*\[Rho]^3 - 185400*Ec*\[Rho]^3 + 
      1398600*Ec^2*\[Rho]^3 - 6064800*Ec^3*\[Rho]^3 + 
      16733280*Ec^4*\[Rho]^3 - 31527552*Ec^5*\[Rho]^3 + 
      44021376*Ec^6*\[Rho]^3 - 48754176*Ec^7*\[Rho]^3 + 
      41206272*Ec^8*\[Rho]^3 - 22315008*Ec^9*\[Rho]^3 + 
      5566464*Ec^10*\[Rho]^3 - 16000*\[Rho]^4 + 272200*Ec*\[Rho]^4 - 
      2035000*Ec^2*\[Rho]^4 + 8744800*Ec^3*\[Rho]^4 - 
      23988640*Ec^4*\[Rho]^4 + 45066880*Ec^5*\[Rho]^4 - 
      60091264*Ec^6*\[Rho]^4 + 55273984*Ec^7*\[Rho]^4 - 
      31702528*Ec^8*\[Rho]^4 + 9326592*Ec^9*\[Rho]^4 - 
      798720*Ec^10*\[Rho]^4 + 11645*\[Rho]^5 - 186320*Ec*\[Rho]^5 + 
      1304240*Ec^2*\[Rho]^5 - 5216960*Ec^3*\[Rho]^5 + 
      13299680*Ec^4*\[Rho]^5 - 23034560*Ec^5*\[Rho]^5 + 
      26792960*Ec^6*\[Rho]^5 - 19742720*Ec^7*\[Rho]^5 + 
      8218880*Ec^8*\[Rho]^5 - 1459200*Ec^9*\[Rho]^5 - 1899*\[Rho]^6 + 
      30384*Ec*\[Rho]^6 - 212688*Ec^2*\[Rho]^6 + 850752*Ec^3*\[Rho]^6 - 
      2126880*Ec^4*\[Rho]^6 + 3403008*Ec^5*\[Rho]^6 - 3403008*Ec^6*\[Rho]^6 + 
      1944576*Ec^7*\[Rho]^6 - 486144*Ec^8*\[Rho]^6 + 
      60*(1 - 2*Ec)^8*\[Rho]*(-452 - 140*\[Rho] - 105*\[Rho]^2 + 
        135*\[Rho]^3)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*\[Rho]*
       (-452 - 140*\[Rho] - 105*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]])))/
  (4500*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r2*(6*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
      1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
      360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
      640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])*(255 - 3570*Ec + 21420*Ec^2 - 71400*Ec^3 + 142800*Ec^4 - 
      171360*Ec^5 + 114240*Ec^6 - 32640*Ec^7 - 200*\[Rho] + 1750*Ec*\[Rho] - 
      3150*Ec^2*\[Rho] - 20620*Ec^3*\[Rho] + 132100*Ec^4*\[Rho] - 
      356440*Ec^5*\[Rho] + 572400*Ec^6*\[Rho] - 602400*Ec^7*\[Rho] + 
      431040*Ec^8*\[Rho] - 208000*Ec^9*\[Rho] + 65280*Ec^10*\[Rho] - 
      12800*Ec^11*\[Rho] + 100*\[Rho]^2 - 1400*Ec*\[Rho]^2 + 
      8400*Ec^2*\[Rho]^2 - 26120*Ec^3*\[Rho]^2 + 39080*Ec^4*\[Rho]^2 - 
      6096*Ec^5*\[Rho]^2 - 66688*Ec^6*\[Rho]^2 + 92032*Ec^7*\[Rho]^2 - 
      44160*Ec^8*\[Rho]^2 + 4352*Ec^9*\[Rho]^2 - 150*\[Rho]^3 + 
      2550*Ec*\[Rho]^3 - 18450*Ec^2*\[Rho]^3 + 68020*Ec^3*\[Rho]^3 - 
      141260*Ec^4*\[Rho]^3 + 180600*Ec^5*\[Rho]^3 - 154064*Ec^6*\[Rho]^3 + 
      85216*Ec^7*\[Rho]^3 - 22656*Ec^8*\[Rho]^3 - 175*\[Rho]^4 + 
      2450*Ec*\[Rho]^4 - 14700*Ec^2*\[Rho]^4 + 56120*Ec^3*\[Rho]^4 - 
      137800*Ec^4*\[Rho]^4 + 205440*Ec^5*\[Rho]^4 - 188160*Ec^6*\[Rho]^4 + 
      98560*Ec^7*\[Rho]^4 - 22400*Ec^8*\[Rho]^4 + 170*\[Rho]^5 - 
      2380*Ec*\[Rho]^5 + 14280*Ec^2*\[Rho]^5 - 47600*Ec^3*\[Rho]^5 + 
      95200*Ec^4*\[Rho]^5 - 114240*Ec^5*\[Rho]^5 + 76160*Ec^6*\[Rho]^5 - 
      21760*Ec^7*\[Rho]^5 - 75*(-1 + 2*Ec)^7*\[Rho]*(-7 + 3*\[Rho]^2)*
       Log[1 - 2*Ec] + 75*(-1 + 2*Ec)^7*\[Rho]*(-7 + 3*\[Rho]^2)*
       Log[\[Rho]]) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(3060 - 48960*Ec + 342720*Ec^2 - 1370880*Ec^3 + 
      3427200*Ec^4 - 5483520*Ec^5 + 5483520*Ec^6 - 3133440*Ec^7 + 
      783360*Ec^8 + 27013*\[Rho] - 471688*Ec*\[Rho] + 3617656*Ec^2*\[Rho] - 
      15944544*Ec^3*\[Rho] + 44259600*Ec^4*\[Rho] - 79393056*Ec^5*\[Rho] + 
      89847936*Ec^6*\[Rho] - 57626112*Ec^7*\[Rho] + 12787968*Ec^8*\[Rho] + 
      6046720*Ec^9*\[Rho] - 3604480*Ec^10*\[Rho] + 1392640*Ec^11*\[Rho] - 
      1536000*Ec^12*\[Rho] + 614400*Ec^13*\[Rho] - 35300*\[Rho]^2 + 
      547100*Ec*\[Rho]^2 - 3688100*Ec^2*\[Rho]^2 + 14091600*Ec^3*\[Rho]^2 - 
      33212520*Ec^4*\[Rho]^2 + 48872448*Ec^5*\[Rho]^2 - 
      42432768*Ec^6*\[Rho]^2 + 17389056*Ec^7*\[Rho]^2 + 
      321792*Ec^8*\[Rho]^2 - 1166336*Ec^9*\[Rho]^2 - 1235968*Ec^10*\[Rho]^2 + 
      397312*Ec^11*\[Rho]^2 + 153600*Ec^12*\[Rho]^2 + 3150*\[Rho]^3 - 
      52200*Ec*\[Rho]^3 + 379800*Ec^2*\[Rho]^3 - 1586400*Ec^3*\[Rho]^3 + 
      4040760*Ec^4*\[Rho]^3 - 6124224*Ec^5*\[Rho]^3 + 5082912*Ec^6*\[Rho]^3 - 
      2291712*Ec^7*\[Rho]^3 + 1716864*Ec^8*\[Rho]^3 - 1975296*Ec^9*\[Rho]^3 + 
      787968*Ec^10*\[Rho]^3 + 2300*\[Rho]^4 - 28700*Ec*\[Rho]^4 + 
      136100*Ec^2*\[Rho]^4 - 242000*Ec^3*\[Rho]^4 - 6280*Ec^4*\[Rho]^4 + 
      410560*Ec^5*\[Rho]^4 - 412768*Ec^6*\[Rho]^4 + 510208*Ec^7*\[Rho]^4 - 
      497536*Ec^8*\[Rho]^4 + 98304*Ec^9*\[Rho]^4 + 53760*Ec^10*\[Rho]^4 - 
      835*\[Rho]^5 + 13360*Ec*\[Rho]^5 - 93520*Ec^2*\[Rho]^5 + 
      374080*Ec^3*\[Rho]^5 - 1114840*Ec^4*\[Rho]^5 + 2402080*Ec^5*\[Rho]^5 - 
      3143680*Ec^6*\[Rho]^5 + 2575360*Ec^7*\[Rho]^5 - 1248640*Ec^8*\[Rho]^5 + 
      268800*Ec^9*\[Rho]^5 + 612*\[Rho]^6 - 9792*Ec*\[Rho]^6 + 
      68544*Ec^2*\[Rho]^6 - 274176*Ec^3*\[Rho]^6 + 685440*Ec^4*\[Rho]^6 - 
      1096704*Ec^5*\[Rho]^6 + 1096704*Ec^6*\[Rho]^6 - 626688*Ec^7*\[Rho]^6 + 
      156672*Ec^8*\[Rho]^6 + 30*(1 - 2*Ec)^8*\[Rho]*(-658 - 295*\[Rho] - 
        30*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 30*(1 - 2*Ec)^8*\[Rho]*
       (-658 - 295*\[Rho] - 30*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]])))/
  (2250*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r5*(-((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
       1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
       360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
       640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
       4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
       960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
       1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
       320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
       540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
       3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
      (2880 - 40320*Ec + 241920*Ec^2 - 806400*Ec^3 + 1612800*Ec^4 - 
       1935360*Ec^5 + 1290240*Ec^6 - 368640*Ec^7 + 2425*\[Rho] - 
       50750*Ec*\[Rho] + 422100*Ec^2*\[Rho] - 1908120*Ec^3*\[Rho] + 
       5308800*Ec^4*\[Rho] - 9757440*Ec^5*\[Rho] + 12595200*Ec^6*\[Rho] - 
       12134400*Ec^7*\[Rho] + 8759040*Ec^8*\[Rho] - 4006400*Ec^9*\[Rho] + 
       609280*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] - 3000*\[Rho]^2 + 
       42000*Ec*\[Rho]^2 - 252000*Ec^2*\[Rho]^2 + 847680*Ec^3*\[Rho]^2 - 
       1864320*Ec^4*\[Rho]^2 + 3158784*Ec^5*\[Rho]^2 - 
       4489728*Ec^6*\[Rho]^2 + 4733952*Ec^7*\[Rho]^2 - 
       2949120*Ec^8*\[Rho]^2 + 786432*Ec^9*\[Rho]^2 - 9000*\[Rho]^3 + 
       131400*Ec*\[Rho]^3 - 826200*Ec^2*\[Rho]^3 + 3012720*Ec^3*\[Rho]^3 - 
       6869760*Ec^4*\[Rho]^3 + 9813120*Ec^5*\[Rho]^3 - 
       8621184*Ec^6*\[Rho]^3 + 4429056*Ec^7*\[Rho]^3 - 
       1007616*Ec^8*\[Rho]^3 + 8600*\[Rho]^4 - 120400*Ec*\[Rho]^4 + 
       722400*Ec^2*\[Rho]^4 - 2492480*Ec^3*\[Rho]^4 + 5252800*Ec^4*\[Rho]^4 - 
       6672000*Ec^5*\[Rho]^4 + 5008640*Ec^6*\[Rho]^4 - 
       1922560*Ec^7*\[Rho]^4 + 245760*Ec^8*\[Rho]^4 - 1905*\[Rho]^5 + 
       26670*Ec*\[Rho]^5 - 160020*Ec^2*\[Rho]^5 + 533400*Ec^3*\[Rho]^5 - 
       1066800*Ec^4*\[Rho]^5 + 1280160*Ec^5*\[Rho]^5 - 853440*Ec^6*\[Rho]^5 + 
       243840*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*\[Rho]*(-28 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*(-28 + 9*\[Rho]^2)*
        Log[\[Rho]])) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(5760 - 92160*Ec + 645120*Ec^2 - 2580480*Ec^3 + 
      6451200*Ec^4 - 10321920*Ec^5 + 10321920*Ec^6 - 5898240*Ec^7 + 
      1474560*Ec^8 + 45943*\[Rho] - 805168*Ec*\[Rho] + 6196816*Ec^2*\[Rho] - 
      27403584*Ec^3*\[Rho] + 76304400*Ec^4*\[Rho] - 137174016*Ec^5*\[Rho] + 
      154999296*Ec^6*\[Rho] - 97554432*Ec^7*\[Rho] + 17826048*Ec^8*\[Rho] + 
      13496320*Ec^9*\[Rho] - 3911680*Ec^10*\[Rho] - 3522560*Ec^11*\[Rho] + 
      1536000*Ec^12*\[Rho] - 94425*\[Rho]^2 + 1510800*Ec*\[Rho]^2 - 
      10575600*Ec^2*\[Rho]^2 + 42302400*Ec^3*\[Rho]^2 - 
      105787920*Ec^4*\[Rho]^2 + 169241088*Ec^5*\[Rho]^2 - 
      167943168*Ec^6*\[Rho]^2 + 90494976*Ec^7*\[Rho]^2 - 
      12442368*Ec^8*\[Rho]^2 - 9056256*Ec^9*\[Rho]^2 + 
      602112*Ec^10*\[Rho]^2 + 2015232*Ec^11*\[Rho]^2 - 
      307200*Ec^12*\[Rho]^2 + 46800*\[Rho]^3 - 718200*Ec*\[Rho]^3 + 
      4782600*Ec^2*\[Rho]^3 - 17988000*Ec^3*\[Rho]^3 + 
      42140160*Ec^4*\[Rho]^3 - 64170624*Ec^5*\[Rho]^3 + 
      64426752*Ec^6*\[Rho]^3 - 43709952*Ec^7*\[Rho]^3 + 
      23506944*Ec^8*\[Rho]^3 - 12066816*Ec^9*\[Rho]^3 + 
      3360768*Ec^10*\[Rho]^3 - 12400*\[Rho]^4 + 214600*Ec*\[Rho]^4 - 
      1631800*Ec^2*\[Rho]^4 + 7132000*Ec^3*\[Rho]^4 - 
      20529280*Ec^4*\[Rho]^4 + 40616320*Ec^5*\[Rho]^4 - 
      53663488*Ec^6*\[Rho]^4 + 45726208*Ec^7*\[Rho]^4 - 
      24365056*Ec^8*\[Rho]^4 + 6119424*Ec^9*\[Rho]^4 - 
      153600*Ec^10*\[Rho]^4 + 9465*\[Rho]^5 - 151440*Ec*\[Rho]^5 + 
      1060080*Ec^2*\[Rho]^5 - 4240320*Ec^3*\[Rho]^5 + 
      10973760*Ec^4*\[Rho]^5 - 18689280*Ec^5*\[Rho]^5 + 
      19691520*Ec^6*\[Rho]^5 - 12672000*Ec^7*\[Rho]^5 + 
      4273920*Ec^8*\[Rho]^5 - 491520*Ec^9*\[Rho]^5 - 1143*\[Rho]^6 + 
      18288*Ec*\[Rho]^6 - 128016*Ec^2*\[Rho]^6 + 512064*Ec^3*\[Rho]^6 - 
      1280160*Ec^4*\[Rho]^6 + 2048256*Ec^5*\[Rho]^6 - 2048256*Ec^6*\[Rho]^6 + 
      1170432*Ec^7*\[Rho]^6 - 292608*Ec^8*\[Rho]^6 + 
      60*(1 - 2*Ec)^8*\[Rho]*(-584 + 255*\[Rho]^2 + 135*\[Rho]^3)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*\[Rho]*(-584 + 255*\[Rho]^2 + 
        135*\[Rho]^3)*Log[\[Rho]])))/(18000*(1 - 2*Ec)^6*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r7*((3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
      1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
      360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
      640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
      4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
      960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
      1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
      320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 
      360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 
      36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*
       (1 + \[Rho])*Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
       Log[\[Rho]])*(720 - 10080*Ec + 60480*Ec^2 - 201600*Ec^3 + 
      403200*Ec^4 - 483840*Ec^5 + 322560*Ec^6 - 92160*Ec^7 - 175*\[Rho] + 
      19250*Ec*\[Rho] - 233100*Ec^2*\[Rho] + 1249320*Ec^3*\[Rho] - 
      3676800*Ec^4*\[Rho] + 6186240*Ec^5*\[Rho] - 5260800*Ec^6*\[Rho] + 
      230400*Ec^7*\[Rho] + 3874560*Ec^8*\[Rho] - 3289600*Ec^9*\[Rho] + 
      773120*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] - 3000*\[Rho]^2 + 
      42000*Ec*\[Rho]^2 - 252000*Ec^2*\[Rho]^2 + 803520*Ec^3*\[Rho]^2 - 
      1390080*Ec^4*\[Rho]^2 + 1122816*Ec^5*\[Rho]^2 - 41472*Ec^6*\[Rho]^2 - 
      433152*Ec^7*\[Rho]^2 + 30720*Ec^8*\[Rho]^2 + 135168*Ec^9*\[Rho]^2 - 
      1800*\[Rho]^3 + 30600*Ec*\[Rho]^3 - 221400*Ec^2*\[Rho]^3 + 
      1002480*Ec^3*\[Rho]^3 - 2970240*Ec^4*\[Rho]^3 + 5700480*Ec^5*\[Rho]^3 - 
      6911616*Ec^6*\[Rho]^3 + 4825344*Ec^7*\[Rho]^3 - 1449984*Ec^8*\[Rho]^3 - 
      1400*\[Rho]^4 + 19600*Ec*\[Rho]^4 - 117600*Ec^2*\[Rho]^4 + 
      562880*Ec^3*\[Rho]^4 - 2094400*Ec^4*\[Rho]^4 + 4617600*Ec^5*\[Rho]^4 - 
      5815040*Ec^6*\[Rho]^4 + 3996160*Ec^7*\[Rho]^4 - 1167360*Ec^8*\[Rho]^4 + 
      5655*\[Rho]^5 - 79170*Ec*\[Rho]^5 + 475020*Ec^2*\[Rho]^5 - 
      1583400*Ec^3*\[Rho]^5 + 3166800*Ec^4*\[Rho]^5 - 3800160*Ec^5*\[Rho]^5 + 
      2533440*Ec^6*\[Rho]^5 - 723840*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*\[Rho]*
       (28 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*
       (28 + 9*\[Rho]^2)*Log[\[Rho]]) - 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(1440 - 23040*Ec + 161280*Ec^2 - 645120*Ec^3 + 
      1612800*Ec^4 - 2580480*Ec^5 + 2580480*Ec^6 - 1474560*Ec^7 + 
      368640*Ec^8 - 131393*\[Rho] + 2225168*Ec*\[Rho] - 
      16559216*Ec^2*\[Rho] + 70824384*Ec^3*\[Rho] - 190767600*Ec^4*\[Rho] + 
      332092416*Ec^5*\[Rho] - 365277696*Ec^6*\[Rho] + 229343232*Ec^7*\[Rho] - 
      51963648*Ec^8*\[Rho] - 23121920*Ec^9*\[Rho] + 17223680*Ec^10*\[Rho] - 
      5488640*Ec^11*\[Rho] + 1536000*Ec^12*\[Rho] + 116975*\[Rho]^2 - 
      1732400*Ec*\[Rho]^2 + 11013200*Ec^2*\[Rho]^2 - 38856000*Ec^3*\[Rho]^2 + 
      81339120*Ec^4*\[Rho]^2 - 96972288*Ec^5*\[Rho]^2 + 
      46906368*Ec^6*\[Rho]^2 + 29927424*Ec^7*\[Rho]^2 - 
      58405632*Ec^8*\[Rho]^2 + 37523456*Ec^9*\[Rho]^2 - 
      14323712*Ec^10*\[Rho]^2 + 3719168*Ec^11*\[Rho]^2 - 
      307200*Ec^12*\[Rho]^2 + 3600*\[Rho]^3 - 27000*Ec*\[Rho]^3 - 
      55800*Ec^2*\[Rho]^3 + 1365600*Ec^3*\[Rho]^3 - 6226560*Ec^4*\[Rho]^3 + 
      12657024*Ec^5*\[Rho]^3 - 8861952*Ec^6*\[Rho]^3 - 
      11662848*Ec^7*\[Rho]^3 + 30099456*Ec^8*\[Rho]^3 - 
      24797184*Ec^9*\[Rho]^3 + 7391232*Ec^10*\[Rho]^3 + 9200*\[Rho]^4 - 
      131000*Ec*\[Rho]^4 + 787400*Ec^2*\[Rho]^4 - 2544800*Ec^3*\[Rho]^4 + 
      4244480*Ec^4*\[Rho]^4 - 2453120*Ec^5*\[Rho]^4 - 3258112*Ec^6*\[Rho]^4 + 
      7854592*Ec^7*\[Rho]^4 - 5791744*Ec^8*\[Rho]^4 + 24576*Ec^9*\[Rho]^4 + 
      1075200*Ec^10*\[Rho]^4 - 3215*\[Rho]^5 + 51440*Ec*\[Rho]^5 - 
      360080*Ec^2*\[Rho]^5 + 1440320*Ec^3*\[Rho]^5 - 4141760*Ec^4*\[Rho]^5 + 
      9946880*Ec^5*\[Rho]^5 - 16363520*Ec^6*\[Rho]^5 + 
      16409600*Ec^7*\[Rho]^5 - 9355520*Ec^8*\[Rho]^5 + 
      2334720*Ec^9*\[Rho]^5 + 3393*\[Rho]^6 - 54288*Ec*\[Rho]^6 + 
      380016*Ec^2*\[Rho]^6 - 1520064*Ec^3*\[Rho]^6 + 3800160*Ec^4*\[Rho]^6 - 
      6080256*Ec^5*\[Rho]^6 + 6080256*Ec^6*\[Rho]^6 - 3474432*Ec^7*\[Rho]^6 + 
      868608*Ec^8*\[Rho]^6 + 60*(1 - 2*Ec)^8*\[Rho]*(1024 + 1160*\[Rho] + 
        255*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ec] - 
      60*(1 - 2*Ec)^8*\[Rho]*(1024 + 1160*\[Rho] + 255*\[Rho]^2 + 
        135*\[Rho]^3)*Log[\[Rho]])))/(18000*(1 - 2*Ec)^6*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 \[Mu]2\[Pi]*((4*Ec^3*(-1 + 2*Ec + \[Rho])*(9 - 172*Ec + 1368*Ec^2 - 
      6000*Ec^3 + 16400*Ec^4 - 32256*Ec^5 + 60928*Ec^6 - 131072*Ec^7 + 
      249600*Ec^8 - 332800*Ec^9 + 280576*Ec^10 - 135168*Ec^11 + 28672*Ec^12 - 
      135*\[Rho] + 2294*Ec*\[Rho] - 16700*Ec^2*\[Rho] + 68120*Ec^3*\[Rho] - 
      170720*Ec^4*\[Rho] + 272640*Ec^5*\[Rho] - 288896*Ec^6*\[Rho] + 
      243200*Ec^7*\[Rho] - 234240*Ec^8*\[Rho] + 227840*Ec^9*\[Rho] - 
      138240*Ec^10*\[Rho] + 34816*Ec^11*\[Rho] - 729*\[Rho]^2 + 
      11880*Ec*\[Rho]^2 - 83392*Ec^2*\[Rho]^2 + 330672*Ec^3*\[Rho]^2 - 
      811904*Ec^4*\[Rho]^2 + 1263872*Ec^5*\[Rho]^2 - 1212160*Ec^6*\[Rho]^2 + 
      639744*Ec^7*\[Rho]^2 - 117504*Ec^8*\[Rho]^2 - 28672*Ec^9*\[Rho]^2 + 
      8192*Ec^10*\[Rho]^2 + 855*\[Rho]^3 - 10810*Ec*\[Rho]^3 + 
      55700*Ec^2*\[Rho]^3 - 153560*Ec^3*\[Rho]^3 + 246480*Ec^4*\[Rho]^3 - 
      227680*Ec^5*\[Rho]^3 + 99520*Ec^6*\[Rho]^3 + 4480*Ec^7*\[Rho]^3 - 
      15360*Ec^8*\[Rho]^3 + 855*\[Rho]^4 - 5260*Ec*\[Rho]^4 + 
      15600*Ec^2*\[Rho]^4 - 36080*Ec^3*\[Rho]^4 + 65760*Ec^4*\[Rho]^4 - 
      77760*Ec^5*\[Rho]^4 + 56320*Ec^6*\[Rho]^4 - 24320*Ec^7*\[Rho]^4 + 
      3840*Ec^8*\[Rho]^4 - 729*\[Rho]^5 + 2322*Ec*\[Rho]^5 - 
      1388*Ec^2*\[Rho]^5 + 120*Ec^3*\[Rho]^5 - 5200*Ec^4*\[Rho]^5 + 
      10848*Ec^5*\[Rho]^5 - 8384*Ec^6*\[Rho]^5 + 2176*Ec^7*\[Rho]^5 - 
      135*\[Rho]^6 - 304*Ec*\[Rho]^6 + 3160*Ec^2*\[Rho]^6 - 
      4720*Ec^3*\[Rho]^6 + 2320*Ec^4*\[Rho]^6 + 128*Ec^6*\[Rho]^6 + 
      9*\[Rho]^7 + 50*Ec*\[Rho]^7 - 268*Ec^2*\[Rho]^7 + 168*Ec^3*\[Rho]^7 + 
      224*Ec^4*\[Rho]^7 - 64*Ec^5*\[Rho]^7 + 60*(\[Rho] - 2*Ec*\[Rho])^2*
       (192*Ec^6 - 9*(-1 + \[Rho])*(1 + \[Rho])^2 - 
        32*Ec^5*(28 + 11*\[Rho]) + 16*Ec^4*(91 + 57*\[Rho] + 2*\[Rho]^2) - 
        16*Ec^3*(72 + 57*\[Rho] + 5*\[Rho]^2 + \[Rho]^3) - 
        2*Ec*(52 + 51*\[Rho] - 6*\[Rho]^2 + 11*\[Rho]^3) + 
        Ec^2*(484 + 440*\[Rho] + 44*\[Rho]^2 + 40*\[Rho]^3))*Log[1 - 2*Ec] - 
      60*(\[Rho] - 2*Ec*\[Rho])^2*(192*Ec^6 - 9*(-1 + \[Rho])*
         (1 + \[Rho])^2 - 32*Ec^5*(28 + 11*\[Rho]) + 
        16*Ec^4*(91 + 57*\[Rho] + 2*\[Rho]^2) - 
        16*Ec^3*(72 + 57*\[Rho] + 5*\[Rho]^2 + \[Rho]^3) - 
        2*Ec*(52 + 51*\[Rho] - 6*\[Rho]^2 + 11*\[Rho]^3) + 
        Ec^2*(484 + 440*\[Rho] + 44*\[Rho]^2 + 40*\[Rho]^3))*Log[\[Rho]]))/
    (15*(-1 + 2*Ec)^3*mb^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
       128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
       16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
       72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
       32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
       4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
   (\[Mu]2G*(-2*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 
        1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
        540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(9 - 90*Ec + 360*Ec^2 - 720*Ec^3 + 1120*Ec^4 - 
        5056*Ec^5 + 23680*Ec^6 - 62720*Ec^7 + 93440*Ec^8 - 74240*Ec^9 + 
        24576*Ec^10 - 135*\[Rho] + 1350*Ec*\[Rho] - 5400*Ec^2*\[Rho] + 
        10800*Ec^3*\[Rho] - 11200*Ec^4*\[Rho] + 8320*Ec^5*\[Rho] - 
        16000*Ec^6*\[Rho] + 32000*Ec^7*\[Rho] - 32000*Ec^8*\[Rho] + 
        12800*Ec^9*\[Rho] - 720*\[Rho]^2 + 8280*Ec*\[Rho]^2 - 
        38520*Ec^2*\[Rho]^2 + 91440*Ec^3*\[Rho]^2 - 114240*Ec^4*\[Rho]^2 + 
        65280*Ec^5*\[Rho]^2 - 1920*Ec^6*\[Rho]^2 - 11520*Ec^7*\[Rho]^2 + 
        720*\[Rho]^3 - 6120*Ec*\[Rho]^3 + 19080*Ec^2*\[Rho]^3 - 
        23760*Ec^3*\[Rho]^3 + 4160*Ec^4*\[Rho]^3 + 17920*Ec^5*\[Rho]^3 - 
        19840*Ec^6*\[Rho]^3 + 3840*Ec^7*\[Rho]^3 + 135*\[Rho]^4 - 
        1350*Ec*\[Rho]^4 + 5400*Ec^2*\[Rho]^4 - 10800*Ec^3*\[Rho]^4 + 
        10000*Ec^4*\[Rho]^4 - 7840*Ec^5*\[Rho]^4 + 2560*Ec^6*\[Rho]^4 - 
        9*\[Rho]^5 + 90*Ec*\[Rho]^5 - 360*Ec^2*\[Rho]^5 + 720*Ec^3*\[Rho]^5 - 
        720*Ec^4*\[Rho]^5 + 288*Ec^5*\[Rho]^5 - 540*(-1 + 2*Ec)^5*\[Rho]^2*
         (1 + \[Rho])*Log[1 - 2*Ec] + 540*(-1 + 2*Ec)^5*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(15 - 120*Ec + 360*Ec^2 - 480*Ec^3 + 352*Ec^4 - 
        768*Ec^5 + 1664*Ec^6 - 512*Ec^7 - 2304*Ec^8 + 2048*Ec^9 + 7*\[Rho] - 
        152*Ec*\[Rho] + 840*Ec^2*\[Rho] - 1888*Ec^3*\[Rho] + 
        1216*Ec^4*\[Rho] + 2432*Ec^5*\[Rho] - 4736*Ec^6*\[Rho] + 
        1536*Ec^7*\[Rho] + 1280*Ec^8*\[Rho] + 72*Ec*\[Rho]^2 - 
        504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1344*Ec^4*\[Rho]^2 + 
        768*Ec^5*\[Rho]^2 - 384*Ec^6*\[Rho]^2 + 48*\[Rho]^3 - 
        600*Ec*\[Rho]^3 + 2664*Ec^2*\[Rho]^3 - 5280*Ec^3*\[Rho]^3 + 
        5696*Ec^4*\[Rho]^3 - 3840*Ec^5*\[Rho]^3 + 640*Ec^6*\[Rho]^3 - 
        79*\[Rho]^4 + 632*Ec*\[Rho]^4 - 1896*Ec^2*\[Rho]^4 + 
        2528*Ec^3*\[Rho]^4 - 2064*Ec^4*\[Rho]^4 + 640*Ec^5*\[Rho]^4 + 
        9*\[Rho]^5 - 72*Ec*\[Rho]^5 + 216*Ec^2*\[Rho]^5 - 288*Ec^3*\[Rho]^5 + 
        144*Ec^4*\[Rho]^5 - 12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 
          9*\[Rho]^2)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*
         (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]])))/
    (360*(mb - 2*Ec*mb)^4*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
       64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3) - 
   (\[Rho]3LS*(-2*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 
        128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 
        3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 
        72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 
        2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 
        15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 
        480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + 
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 
        128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 
        3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 
        72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 
        2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 
        15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 
        480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (9 - 90*Ec + 360*Ec^2 - 720*Ec^3 + 1120*Ec^4 - 5056*Ec^5 + 
        23680*Ec^6 - 62720*Ec^7 + 93440*Ec^8 - 74240*Ec^9 + 24576*Ec^10 - 
        135*\[Rho] + 1350*Ec*\[Rho] - 5400*Ec^2*\[Rho] + 10800*Ec^3*\[Rho] - 
        11200*Ec^4*\[Rho] + 8320*Ec^5*\[Rho] - 16000*Ec^6*\[Rho] + 
        32000*Ec^7*\[Rho] - 32000*Ec^8*\[Rho] + 12800*Ec^9*\[Rho] - 
        720*\[Rho]^2 + 8280*Ec*\[Rho]^2 - 38520*Ec^2*\[Rho]^2 + 
        91440*Ec^3*\[Rho]^2 - 114240*Ec^4*\[Rho]^2 + 65280*Ec^5*\[Rho]^2 - 
        1920*Ec^6*\[Rho]^2 - 11520*Ec^7*\[Rho]^2 + 720*\[Rho]^3 - 
        6120*Ec*\[Rho]^3 + 19080*Ec^2*\[Rho]^3 - 23760*Ec^3*\[Rho]^3 + 
        4160*Ec^4*\[Rho]^3 + 17920*Ec^5*\[Rho]^3 - 19840*Ec^6*\[Rho]^3 + 
        3840*Ec^7*\[Rho]^3 + 135*\[Rho]^4 - 1350*Ec*\[Rho]^4 + 
        5400*Ec^2*\[Rho]^4 - 10800*Ec^3*\[Rho]^4 + 10000*Ec^4*\[Rho]^4 - 
        7840*Ec^5*\[Rho]^4 + 2560*Ec^6*\[Rho]^4 - 9*\[Rho]^5 + 
        90*Ec*\[Rho]^5 - 360*Ec^2*\[Rho]^5 + 720*Ec^3*\[Rho]^5 - 
        720*Ec^4*\[Rho]^5 + 288*Ec^5*\[Rho]^5 - 540*(-1 + 2*Ec)^5*\[Rho]^2*
         (1 + \[Rho])*Log[1 - 2*Ec] + 540*(-1 + 2*Ec)^5*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]]) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(15 - 150*Ec + 600*Ec^2 - 1200*Ec^3 + 1056*Ec^4 + 
        960*Ec^5 - 5760*Ec^6 + 11520*Ec^7 - 11520*Ec^8 + 4608*Ec^9 + 
        7*\[Rho] - 166*Ec*\[Rho] + 1144*Ec^2*\[Rho] - 3568*Ec^3*\[Rho] + 
        5696*Ec^4*\[Rho] - 5504*Ec^5*\[Rho] + 6272*Ec^6*\[Rho] - 
        8448*Ec^7*\[Rho] + 5376*Ec^8*\[Rho] - 512*Ec^9*\[Rho] + 
        72*Ec*\[Rho]^2 - 648*Ec^2*\[Rho]^2 + 2256*Ec^3*\[Rho]^2 - 
        4800*Ec^4*\[Rho]^2 + 8448*Ec^5*\[Rho]^2 - 10368*Ec^6*\[Rho]^2 + 
        5376*Ec^7*\[Rho]^2 + 48*\[Rho]^3 - 696*Ec*\[Rho]^3 + 
        3864*Ec^2*\[Rho]^3 - 10608*Ec^3*\[Rho]^3 + 17088*Ec^4*\[Rho]^3 - 
        16896*Ec^5*\[Rho]^3 + 8064*Ec^6*\[Rho]^3 - 768*Ec^7*\[Rho]^3 - 
        79*\[Rho]^4 + 790*Ec*\[Rho]^4 - 3160*Ec^2*\[Rho]^4 + 
        6320*Ec^3*\[Rho]^4 - 7440*Ec^4*\[Rho]^4 + 4512*Ec^5*\[Rho]^4 - 
        1024*Ec^6*\[Rho]^4 + 9*\[Rho]^5 - 90*Ec*\[Rho]^5 + 
        360*Ec^2*\[Rho]^5 - 720*Ec^3*\[Rho]^5 + 720*Ec^4*\[Rho]^5 - 
        288*Ec^5*\[Rho]^5 + 12*(-1 + 2*Ec)^5*\[Rho]*(4 - 3*\[Rho] + 
          9*\[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*\[Rho]*
         (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]])))/
    (360*(-1 + 2*Ec)^5*mb^5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3) + 
   (\[Rho]3D*(-6*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 
        1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 
        540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 
        480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 
        1800*Ec*\[Rho]^2 - 4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 
        480*Ec^4*\[Rho]^2 - 960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 
        1080*Ec*\[Rho]^3 + 1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 
        1120*Ec^4*\[Rho]^3 + 320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 
        270*Ec*\[Rho]^4 + 540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 
        160*Ec^4*\[Rho]^4 - 3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 
        24*Ec^3*\[Rho]^5 - 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*
         Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
       (77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 
        14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 
        880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]) + 
      3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 90*Ec + 360*Ec^2 - 720*Ec^3 + 1120*Ec^4 - 
        5056*Ec^5 + 23680*Ec^6 - 62720*Ec^7 + 93440*Ec^8 - 74240*Ec^9 + 
        24576*Ec^10 - 135*\[Rho] + 1350*Ec*\[Rho] - 5400*Ec^2*\[Rho] + 
        10800*Ec^3*\[Rho] - 11200*Ec^4*\[Rho] + 8320*Ec^5*\[Rho] - 
        16000*Ec^6*\[Rho] + 32000*Ec^7*\[Rho] - 32000*Ec^8*\[Rho] + 
        12800*Ec^9*\[Rho] - 720*\[Rho]^2 + 8280*Ec*\[Rho]^2 - 
        38520*Ec^2*\[Rho]^2 + 91440*Ec^3*\[Rho]^2 - 114240*Ec^4*\[Rho]^2 + 
        65280*Ec^5*\[Rho]^2 - 1920*Ec^6*\[Rho]^2 - 11520*Ec^7*\[Rho]^2 + 
        720*\[Rho]^3 - 6120*Ec*\[Rho]^3 + 19080*Ec^2*\[Rho]^3 - 
        23760*Ec^3*\[Rho]^3 + 4160*Ec^4*\[Rho]^3 + 17920*Ec^5*\[Rho]^3 - 
        19840*Ec^6*\[Rho]^3 + 3840*Ec^7*\[Rho]^3 + 135*\[Rho]^4 - 
        1350*Ec*\[Rho]^4 + 5400*Ec^2*\[Rho]^4 - 10800*Ec^3*\[Rho]^4 + 
        10000*Ec^4*\[Rho]^4 - 7840*Ec^5*\[Rho]^4 + 2560*Ec^6*\[Rho]^4 - 
        9*\[Rho]^5 + 90*Ec*\[Rho]^5 - 360*Ec^2*\[Rho]^5 + 720*Ec^3*\[Rho]^5 - 
        720*Ec^4*\[Rho]^5 + 288*Ec^5*\[Rho]^5 - 540*(-1 + 2*Ec)^5*\[Rho]^2*
         (1 + \[Rho])*Log[1 - 2*Ec] + 540*(-1 + 2*Ec)^5*\[Rho]^2*(1 + \[Rho])*
         Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 
        2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 
        88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]) + 
      5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(729 - 9324*Ec + 50076*Ec^2 - 145056*Ec^3 + 
        242304*Ec^4 - 238464*Ec^5 + 173568*Ec^6 - 195072*Ec^7 + 237312*Ec^8 - 
        150528*Ec^9 + 33792*Ec^10 - 1831*\[Rho] + 21780*Ec*\[Rho] - 
        107748*Ec^2*\[Rho] + 283488*Ec^3*\[Rho] - 420192*Ec^4*\[Rho] + 
        347904*Ec^5*\[Rho] - 180864*Ec^6*\[Rho] + 127488*Ec^7*\[Rho] - 
        99072*Ec^8*\[Rho] + 23552*Ec^9*\[Rho] + 3072*Ec^10*\[Rho] + 
        1296*\[Rho]^2 - 13896*Ec*\[Rho]^2 + 59544*Ec^2*\[Rho]^2 - 
        125664*Ec^3*\[Rho]^2 + 125856*Ec^4*\[Rho]^2 - 35712*Ec^5*\[Rho]^2 - 
        23424*Ec^6*\[Rho]^2 + 13824*Ec^7*\[Rho]^2 - 4608*Ec^8*\[Rho]^2 - 
        144*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 1512*Ec^2*\[Rho]^3 - 
        8928*Ec^3*\[Rho]^3 + 33312*Ec^4*\[Rho]^3 - 46464*Ec^5*\[Rho]^3 + 
        38016*Ec^6*\[Rho]^3 - 16896*Ec^7*\[Rho]^3 + 1536*Ec^8*\[Rho]^3 - 
        41*\[Rho]^4 + 492*Ec*\[Rho]^4 - 2460*Ec^2*\[Rho]^4 + 
        6560*Ec^3*\[Rho]^4 - 6480*Ec^4*\[Rho]^4 + 4416*Ec^5*\[Rho]^4 - 
        1472*Ec^6*\[Rho]^4 - 9*\[Rho]^5 + 108*Ec*\[Rho]^5 - 
        540*Ec^2*\[Rho]^5 + 1440*Ec^3*\[Rho]^5 - 2160*Ec^4*\[Rho]^5 + 
        1728*Ec^5*\[Rho]^5 - 576*Ec^6*\[Rho]^5 - 12*(1 - 2*Ec)^6*
         (24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] + 
        12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
         Log[\[Rho]])))/(1080*(1 - 2*Ec)^6*mb^5*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3)) + 
 \[Mu]2G*(((9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
       640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
       768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
       1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
       72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
       896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 
       180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*
        Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*
      (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
       1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
       360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
       640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
       4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
       960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
       1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
       320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
       540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
       3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
       180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) - 
     5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
       8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])*(15 - 120*Ec + 360*Ec^2 - 480*Ec^3 + 352*Ec^4 - 
       768*Ec^5 + 1664*Ec^6 - 512*Ec^7 - 2304*Ec^8 + 2048*Ec^9 + 7*\[Rho] - 
       152*Ec*\[Rho] + 840*Ec^2*\[Rho] - 1888*Ec^3*\[Rho] + 
       1216*Ec^4*\[Rho] + 2432*Ec^5*\[Rho] - 4736*Ec^6*\[Rho] + 
       1536*Ec^7*\[Rho] + 1280*Ec^8*\[Rho] + 72*Ec*\[Rho]^2 - 
       504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1344*Ec^4*\[Rho]^2 + 
       768*Ec^5*\[Rho]^2 - 384*Ec^6*\[Rho]^2 + 48*\[Rho]^3 - 
       600*Ec*\[Rho]^3 + 2664*Ec^2*\[Rho]^3 - 5280*Ec^3*\[Rho]^3 + 
       5696*Ec^4*\[Rho]^3 - 3840*Ec^5*\[Rho]^3 + 640*Ec^6*\[Rho]^3 - 
       79*\[Rho]^4 + 632*Ec*\[Rho]^4 - 1896*Ec^2*\[Rho]^4 + 
       2528*Ec^3*\[Rho]^4 - 2064*Ec^4*\[Rho]^4 + 640*Ec^5*\[Rho]^4 + 
       9*\[Rho]^5 - 72*Ec*\[Rho]^5 + 216*Ec^2*\[Rho]^5 - 288*Ec^3*\[Rho]^5 + 
       144*Ec^4*\[Rho]^5 - 12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*
        Log[\[Rho]]))/(60*(1 - 2*Ec)^2*mb^2*
     (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
       8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
       64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
       48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
       16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^2) + 
   (\[Rho]3LS*(-2*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 
        384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*\[Rho]^2 - 
        648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 
        3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 
        576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 
        1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 
        120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 
        240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 
        8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 
        144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 
        72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 1224*Ec^2*\[Rho]^2 - 
        1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 72*\[Rho]^3 + 
        432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 
        180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*
       (3 - 18*Ec + 36*Ec^2 - 24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 
        1408*Ec^7 - 512*Ec^8 - 45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 
        360*Ec^3*\[Rho] + 80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 
        960*Ec^6*\[Rho] - 640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]) + 
      5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 
        128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 
        3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 
        72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 
        2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 
        15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 
        480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (15 - 120*Ec + 360*Ec^2 - 480*Ec^3 + 352*Ec^4 - 768*Ec^5 + 1664*Ec^6 - 
        512*Ec^7 - 2304*Ec^8 + 2048*Ec^9 + 7*\[Rho] - 152*Ec*\[Rho] + 
        840*Ec^2*\[Rho] - 1888*Ec^3*\[Rho] + 1216*Ec^4*\[Rho] + 
        2432*Ec^5*\[Rho] - 4736*Ec^6*\[Rho] + 1536*Ec^7*\[Rho] + 
        1280*Ec^8*\[Rho] + 72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 
        1248*Ec^3*\[Rho]^2 - 1344*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 - 
        384*Ec^6*\[Rho]^2 + 48*\[Rho]^3 - 600*Ec*\[Rho]^3 + 
        2664*Ec^2*\[Rho]^3 - 5280*Ec^3*\[Rho]^3 + 5696*Ec^4*\[Rho]^3 - 
        3840*Ec^5*\[Rho]^3 + 640*Ec^6*\[Rho]^3 - 79*\[Rho]^4 + 
        632*Ec*\[Rho]^4 - 1896*Ec^2*\[Rho]^4 + 2528*Ec^3*\[Rho]^4 - 
        2064*Ec^4*\[Rho]^4 + 640*Ec^5*\[Rho]^4 + 9*\[Rho]^5 - 
        72*Ec*\[Rho]^5 + 216*Ec^2*\[Rho]^5 - 288*Ec^3*\[Rho]^5 + 
        144*Ec^4*\[Rho]^5 - 12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 
          9*\[Rho]^2)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*
         (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]) + 
      5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(15 - 150*Ec + 600*Ec^2 - 1200*Ec^3 + 1056*Ec^4 + 
        960*Ec^5 - 5760*Ec^6 + 11520*Ec^7 - 11520*Ec^8 + 4608*Ec^9 + 
        7*\[Rho] - 166*Ec*\[Rho] + 1144*Ec^2*\[Rho] - 3568*Ec^3*\[Rho] + 
        5696*Ec^4*\[Rho] - 5504*Ec^5*\[Rho] + 6272*Ec^6*\[Rho] - 
        8448*Ec^7*\[Rho] + 5376*Ec^8*\[Rho] - 512*Ec^9*\[Rho] + 
        72*Ec*\[Rho]^2 - 648*Ec^2*\[Rho]^2 + 2256*Ec^3*\[Rho]^2 - 
        4800*Ec^4*\[Rho]^2 + 8448*Ec^5*\[Rho]^2 - 10368*Ec^6*\[Rho]^2 + 
        5376*Ec^7*\[Rho]^2 + 48*\[Rho]^3 - 696*Ec*\[Rho]^3 + 
        3864*Ec^2*\[Rho]^3 - 10608*Ec^3*\[Rho]^3 + 17088*Ec^4*\[Rho]^3 - 
        16896*Ec^5*\[Rho]^3 + 8064*Ec^6*\[Rho]^3 - 768*Ec^7*\[Rho]^3 - 
        79*\[Rho]^4 + 790*Ec*\[Rho]^4 - 3160*Ec^2*\[Rho]^4 + 
        6320*Ec^3*\[Rho]^4 - 7440*Ec^4*\[Rho]^4 + 4512*Ec^5*\[Rho]^4 - 
        1024*Ec^6*\[Rho]^4 + 9*\[Rho]^5 - 90*Ec*\[Rho]^5 + 
        360*Ec^2*\[Rho]^5 - 720*Ec^3*\[Rho]^5 + 720*Ec^4*\[Rho]^5 - 
        288*Ec^5*\[Rho]^5 + 12*(-1 + 2*Ec)^5*\[Rho]*(4 - 3*\[Rho] + 
          9*\[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*\[Rho]*
         (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]])))/
    (360*(1 - 2*Ec)^4*mb^5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3) + 
   ((1 - 2*Ec)^6*\[Rho]3D*(6*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 
        288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 
        288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 
        504*Ec*\[Rho]^2 + 1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 
        576*Ec^4*\[Rho]^2 - 72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 
        864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 
        15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 
        120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*(3 - 18*Ec + 36*Ec^2 - 
        24*Ec^3 - 80*Ec^4 + 544*Ec^5 - 1344*Ec^6 + 1408*Ec^7 - 512*Ec^8 - 
        45*\[Rho] + 270*Ec*\[Rho] - 540*Ec^2*\[Rho] + 360*Ec^3*\[Rho] + 
        80*Ec^4*\[Rho] - 480*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 
        640*Ec^7*\[Rho] - 240*\[Rho]^2 + 1800*Ec*\[Rho]^2 - 
        4680*Ec^2*\[Rho]^2 + 4560*Ec^3*\[Rho]^2 - 480*Ec^4*\[Rho]^2 - 
        960*Ec^5*\[Rho]^2 + 240*\[Rho]^3 - 1080*Ec*\[Rho]^3 + 
        1080*Ec^2*\[Rho]^3 + 720*Ec^3*\[Rho]^3 - 1120*Ec^4*\[Rho]^3 + 
        320*Ec^5*\[Rho]^3 + 45*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
        540*Ec^2*\[Rho]^4 - 360*Ec^3*\[Rho]^4 + 160*Ec^4*\[Rho]^4 - 
        3*\[Rho]^5 + 18*Ec*\[Rho]^5 - 36*Ec^2*\[Rho]^5 + 24*Ec^3*\[Rho]^5 - 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[1 - 2*Ec] + 
        180*(-1 + 2*Ec)^3*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]])*
       (77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 
        14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 
        880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]) - 
      15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 
        2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 
        88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
       (15 - 120*Ec + 360*Ec^2 - 480*Ec^3 + 352*Ec^4 - 768*Ec^5 + 1664*Ec^6 - 
        512*Ec^7 - 2304*Ec^8 + 2048*Ec^9 + 7*\[Rho] - 152*Ec*\[Rho] + 
        840*Ec^2*\[Rho] - 1888*Ec^3*\[Rho] + 1216*Ec^4*\[Rho] + 
        2432*Ec^5*\[Rho] - 4736*Ec^6*\[Rho] + 1536*Ec^7*\[Rho] + 
        1280*Ec^8*\[Rho] + 72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 
        1248*Ec^3*\[Rho]^2 - 1344*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 - 
        384*Ec^6*\[Rho]^2 + 48*\[Rho]^3 - 600*Ec*\[Rho]^3 + 
        2664*Ec^2*\[Rho]^3 - 5280*Ec^3*\[Rho]^3 + 5696*Ec^4*\[Rho]^3 - 
        3840*Ec^5*\[Rho]^3 + 640*Ec^6*\[Rho]^3 - 79*\[Rho]^4 + 
        632*Ec*\[Rho]^4 - 1896*Ec^2*\[Rho]^4 + 2528*Ec^3*\[Rho]^4 - 
        2064*Ec^4*\[Rho]^4 + 640*Ec^5*\[Rho]^4 + 9*\[Rho]^5 - 
        72*Ec*\[Rho]^5 + 216*Ec^2*\[Rho]^5 - 288*Ec^3*\[Rho]^5 + 
        144*Ec^4*\[Rho]^5 - 12*(1 - 2*Ec)^4*\[Rho]*(4 - 3*\[Rho] + 
          9*\[Rho]^2)*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^4*\[Rho]*
         (4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]) - 
      5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(729 - 9324*Ec + 50076*Ec^2 - 145056*Ec^3 + 
        242304*Ec^4 - 238464*Ec^5 + 173568*Ec^6 - 195072*Ec^7 + 237312*Ec^8 - 
        150528*Ec^9 + 33792*Ec^10 - 1831*\[Rho] + 21780*Ec*\[Rho] - 
        107748*Ec^2*\[Rho] + 283488*Ec^3*\[Rho] - 420192*Ec^4*\[Rho] + 
        347904*Ec^5*\[Rho] - 180864*Ec^6*\[Rho] + 127488*Ec^7*\[Rho] - 
        99072*Ec^8*\[Rho] + 23552*Ec^9*\[Rho] + 3072*Ec^10*\[Rho] + 
        1296*\[Rho]^2 - 13896*Ec*\[Rho]^2 + 59544*Ec^2*\[Rho]^2 - 
        125664*Ec^3*\[Rho]^2 + 125856*Ec^4*\[Rho]^2 - 35712*Ec^5*\[Rho]^2 - 
        23424*Ec^6*\[Rho]^2 + 13824*Ec^7*\[Rho]^2 - 4608*Ec^8*\[Rho]^2 - 
        144*\[Rho]^3 + 1080*Ec*\[Rho]^3 - 1512*Ec^2*\[Rho]^3 - 
        8928*Ec^3*\[Rho]^3 + 33312*Ec^4*\[Rho]^3 - 46464*Ec^5*\[Rho]^3 + 
        38016*Ec^6*\[Rho]^3 - 16896*Ec^7*\[Rho]^3 + 1536*Ec^8*\[Rho]^3 - 
        41*\[Rho]^4 + 492*Ec*\[Rho]^4 - 2460*Ec^2*\[Rho]^4 + 
        6560*Ec^3*\[Rho]^4 - 6480*Ec^4*\[Rho]^4 + 4416*Ec^5*\[Rho]^4 - 
        1472*Ec^6*\[Rho]^4 - 9*\[Rho]^5 + 108*Ec*\[Rho]^5 - 
        540*Ec^2*\[Rho]^5 + 1440*Ec^3*\[Rho]^5 - 2160*Ec^4*\[Rho]^5 + 
        1728*Ec^5*\[Rho]^5 - 576*Ec^6*\[Rho]^5 - 12*(1 - 2*Ec)^6*
         (24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ec] + 
        12*(1 - 2*Ec)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
         Log[\[Rho]])))/(1080*(-1 + 2*Ec)^11*mb^5*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3))


==> anc/Results/ResultsNormMom/QElcutnorm2.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(2*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 
    2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 
    576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 
    384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
    375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
    18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
    960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
    6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
    2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
    375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
    5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
    24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
    384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
    24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
    60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
    60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
  (15*(1 - 2*Ec)^2*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
    64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
    64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
    48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
    16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
    12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
     Log[\[Rho]])) - (8*Ec^3*\[Mu]2\[Pi]^2*(-1 + 2*Ec + \[Rho])*
   (-3 + 24*Ec - 72*Ec^2 + 96*Ec^3 + 32*Ec^4 - 640*Ec^5 + 1920*Ec^6 - 
    2560*Ec^7 + 1280*Ec^8 + 24*\[Rho] - 192*Ec*\[Rho] + 576*Ec^2*\[Rho] - 
    768*Ec^3*\[Rho] + 384*Ec^4*\[Rho] - 72*Ec*\[Rho]^2 + 504*Ec^2*\[Rho]^2 - 
    1248*Ec^3*\[Rho]^2 + 1440*Ec^4*\[Rho]^2 - 768*Ec^5*\[Rho]^2 - 
    24*\[Rho]^3 + 192*Ec*\[Rho]^3 - 576*Ec^2*\[Rho]^3 + 768*Ec^3*\[Rho]^3 - 
    704*Ec^4*\[Rho]^3 + 256*Ec^5*\[Rho]^3 + 3*\[Rho]^4 - 24*Ec*\[Rho]^4 + 
    72*Ec^2*\[Rho]^4 - 96*Ec^3*\[Rho]^4 + 48*Ec^4*\[Rho]^4 - 
    36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
     Log[\[Rho]])*(-3 + 50*Ec - 319*Ec^2 + 834*Ec^3 + 532*Ec^4 - 10712*Ec^5 + 
    40992*Ec^6 - 116160*Ec^7 + 304512*Ec^8 - 675072*Ec^9 + 1101056*Ec^10 - 
    1222144*Ec^11 + 869376*Ec^12 - 358400*Ec^13 + 65536*Ec^14 + 72*\[Rho] - 
    1198*Ec*\[Rho] + 8352*Ec^2*\[Rho] - 30702*Ec^3*\[Rho] + 
    57640*Ec^4*\[Rho] - 19272*Ec^5*\[Rho] - 164160*Ec^6*\[Rho] + 
    435648*Ec^7*\[Rho] - 651264*Ec^8*\[Rho] + 817920*Ec^9*\[Rho] - 
    953344*Ec^10*\[Rho] + 840192*Ec^11*\[Rho] - 436224*Ec^12*\[Rho] + 
    96256*Ec^13*\[Rho] + 1128*\[Rho]^2 - 19894*Ec*\[Rho]^2 + 
    153730*Ec^2*\[Rho]^2 - 681106*Ec^3*\[Rho]^2 + 1892996*Ec^4*\[Rho]^2 - 
    3365792*Ec^5*\[Rho]^2 + 3662528*Ec^6*\[Rho]^2 - 1989440*Ec^7*\[Rho]^2 - 
    120448*Ec^8*\[Rho]^2 + 729088*Ec^9*\[Rho]^2 - 224768*Ec^10*\[Rho]^2 - 
    64000*Ec^11*\[Rho]^2 + 25600*Ec^12*\[Rho]^2 - 72*\[Rho]^3 - 
    3246*Ec*\[Rho]^3 + 57624*Ec^2*\[Rho]^3 - 387930*Ec^3*\[Rho]^3 + 
    1430944*Ec^4*\[Rho]^3 - 3232256*Ec^5*\[Rho]^3 + 4623552*Ec^6*\[Rho]^3 - 
    4115008*Ec^7*\[Rho]^3 + 2094080*Ec^8*\[Rho]^3 - 480768*Ec^9*\[Rho]^3 + 
    25600*Ec^10*\[Rho]^3 - 12800*Ec^11*\[Rho]^3 - 2250*\[Rho]^4 + 
    24750*Ec*\[Rho]^4 - 126900*Ec^2*\[Rho]^4 + 392910*Ec^3*\[Rho]^4 - 
    777740*Ec^4*\[Rho]^4 + 956520*Ec^5*\[Rho]^4 - 640080*Ec^6*\[Rho]^4 + 
    96800*Ec^7*\[Rho]^4 + 158400*Ec^8*\[Rho]^4 - 90240*Ec^9*\[Rho]^4 + 
    6400*Ec^10*\[Rho]^4 - 72*\[Rho]^5 + 4830*Ec*\[Rho]^5 - 
    30576*Ec^2*\[Rho]^5 + 89886*Ec^3*\[Rho]^5 - 175832*Ec^4*\[Rho]^5 + 
    260408*Ec^5*\[Rho]^5 - 273152*Ec^6*\[Rho]^5 + 187168*Ec^7*\[Rho]^5 - 
    77440*Ec^8*\[Rho]^5 + 12928*Ec^9*\[Rho]^5 + 1128*\[Rho]^6 - 
    4922*Ec*\[Rho]^6 - 242*Ec^2*\[Rho]^6 + 23442*Ec^3*\[Rho]^6 - 
    24580*Ec^4*\[Rho]^6 - 11632*Ec^5*\[Rho]^6 + 31296*Ec^6*\[Rho]^6 - 
    18272*Ec^7*\[Rho]^6 + 4288*Ec^8*\[Rho]^6 + 72*\[Rho]^7 - 
    386*Ec*\[Rho]^7 - 1320*Ec^2*\[Rho]^7 + 8586*Ec^3*\[Rho]^7 - 
    12016*Ec^4*\[Rho]^7 + 6096*Ec^5*\[Rho]^7 + 160*Ec^7*\[Rho]^7 - 
    3*\[Rho]^8 + 16*Ec*\[Rho]^8 + 131*Ec^2*\[Rho]^8 - 560*Ec^3*\[Rho]^8 + 
    376*Ec^4*\[Rho]^8 + 320*Ec^5*\[Rho]^8 - 80*Ec^6*\[Rho]^8 + 
    12*(\[Rho] - 2*Ec*\[Rho])^2*(1536*Ec^8 + 96*Ec^7*(-55 + 7*\[Rho]) - 
      16*Ec^6*(-225 + 724*\[Rho] + 261*\[Rho]^2) + 
      8*Ec^5*(690 + 3866*\[Rho] + 1693*\[Rho]^2 + 51*\[Rho]^3) + 
      15*(-3 - 8*\[Rho] + 8*\[Rho]^3 + 3*\[Rho]^4) - 
      10*Ec*(-57 - 155*\[Rho] - 59*\[Rho]^2 + 13*\[Rho]^3 + 6*\[Rho]^4) - 
      4*Ec^4*(2730 + 9124*\[Rho] + 4513*\[Rho]^2 + 382*\[Rho]^3 + 
        51*\[Rho]^4) - 5*Ec^2*(591 + 1648*\[Rho] + 854*\[Rho]^2 + 
        168*\[Rho]^3 + 99*\[Rho]^4) + 2*Ec^3*(3951 + 11581*\[Rho] + 
        6171*\[Rho]^2 + 951*\[Rho]^3 + 306*\[Rho]^4))*Log[1 - 2*Ec] - 
    12*(\[Rho] - 2*Ec*\[Rho])^2*(1536*Ec^8 + 96*Ec^7*(-55 + 7*\[Rho]) - 
      16*Ec^6*(-225 + 724*\[Rho] + 261*\[Rho]^2) + 
      8*Ec^5*(690 + 3866*\[Rho] + 1693*\[Rho]^2 + 51*\[Rho]^3) + 
      15*(-3 - 8*\[Rho] + 8*\[Rho]^3 + 3*\[Rho]^4) - 
      10*Ec*(-57 - 155*\[Rho] - 59*\[Rho]^2 + 13*\[Rho]^3 + 6*\[Rho]^4) - 
      4*Ec^4*(2730 + 9124*\[Rho] + 4513*\[Rho]^2 + 382*\[Rho]^3 + 
        51*\[Rho]^4) - 5*Ec^2*(591 + 1648*\[Rho] + 854*\[Rho]^2 + 
        168*\[Rho]^3 + 99*\[Rho]^4) + 2*Ec^3*(3951 + 11581*\[Rho] + 
        6171*\[Rho]^2 + 951*\[Rho]^3 + 306*\[Rho]^4))*Log[\[Rho]]))/
  (135*(1 - 2*Ec)^6*mb^4*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
     64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
     64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
     48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
     16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^3) + (8*(1 - 2*Ec)^2*Ec^3*m7*
   (3*Ec^2*(-1 + 2*Ec + \[Rho])^2*(19 + 384*Ec^6 - 267*\[Rho] + 
      437*\[Rho]^2 - 189*\[Rho]^3 - 224*Ec^5*(7 + \[Rho]) + 
      16*Ec^4*(155 + 61*\[Rho] + 8*\[Rho]^2) - 
      8*Ec^3*(250 - 6*\[Rho] - 109*\[Rho]^2 + 9*\[Rho]^3) - 
      2*Ec*(101 - 641*\[Rho] + 359*\[Rho]^2 + 21*\[Rho]^3) + 
      4*Ec^2*(220 - 434*\[Rho] - 195*\[Rho]^2 + 39*\[Rho]^3))*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) + 
    2*(160*Ec^5 + 5*(-1 + \[Rho])^3 + 10*Ec*(-1 + \[Rho])^2*(5 + \[Rho]) + 
      16*Ec^4*(-25 + 6*\[Rho]) + Ec^2*(-200 + 204*\[Rho] + 6*\[Rho]^2 - 
        22*\[Rho]^3) + 4*Ec^3*(100 - 54*\[Rho] - 3*\[Rho]^2 + 3*\[Rho]^3))*
     (1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
      1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]])))/(225*(-1 + 2*Ec)^7*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (\[Rho]3LS*(3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(15 - 180*Ec + 900*Ec^2 - 2400*Ec^3 + 3600*Ec^4 - 
      3264*Ec^5 + 5536*Ec^6 - 22656*Ec^7 + 59520*Ec^8 - 87040*Ec^9 + 
      66048*Ec^10 - 18432*Ec^11 - 2048*Ec^12 + 190*\[Rho] - 2520*Ec*\[Rho] + 
      14040*Ec^2*\[Rho] - 42240*Ec^3*\[Rho] + 72960*Ec^4*\[Rho] - 
      69120*Ec^5*\[Rho] + 23040*Ec^6*\[Rho] + 30720*Ec^7*\[Rho] - 
      69120*Ec^8*\[Rho] + 71680*Ec^9*\[Rho] - 30720*Ec^10*\[Rho] - 
      605*\[Rho]^2 + 7380*Ec*\[Rho]^2 - 37620*Ec^2*\[Rho]^2 + 
      102720*Ec^3*\[Rho]^2 - 158880*Ec^4*\[Rho]^2 + 130560*Ec^5*\[Rho]^2 - 
      31680*Ec^6*\[Rho]^2 - 42240*Ec^7*\[Rho]^2 + 49920*Ec^8*\[Rho]^2 - 
      20480*Ec^9*\[Rho]^2 + 520*\[Rho]^3 - 5760*Ec*\[Rho]^3 + 
      25920*Ec^2*\[Rho]^3 - 59520*Ec^3*\[Rho]^3 + 70080*Ec^4*\[Rho]^3 - 
      26880*Ec^5*\[Rho]^3 - 35200*Ec^6*\[Rho]^3 + 53760*Ec^7*\[Rho]^3 - 
      23040*Ec^8*\[Rho]^3 - 55*\[Rho]^4 + 300*Ec*\[Rho]^4 + 
      660*Ec^2*\[Rho]^4 - 8960*Ec^3*\[Rho]^4 + 27840*Ec^4*\[Rho]^4 - 
      46080*Ec^5*\[Rho]^4 + 45920*Ec^6*\[Rho]^4 - 21120*Ec^7*\[Rho]^4 + 
      1920*Ec^8*\[Rho]^4 - 70*\[Rho]^5 + 840*Ec*\[Rho]^5 - 
      4200*Ec^2*\[Rho]^5 + 11200*Ec^3*\[Rho]^5 - 16800*Ec^4*\[Rho]^5 + 
      15744*Ec^5*\[Rho]^5 - 7936*Ec^6*\[Rho]^5 + 1536*Ec^7*\[Rho]^5 + 
      5*\[Rho]^6 - 60*Ec*\[Rho]^6 + 300*Ec^2*\[Rho]^6 - 800*Ec^3*\[Rho]^6 + 
      1200*Ec^4*\[Rho]^6 - 960*Ec^5*\[Rho]^6 + 320*Ec^6*\[Rho]^6 - 
      60*(1 - 2*Ec)^6*(-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[1 - 2*Ec] + 
      60*(1 - 2*Ec)^6*(-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[\[Rho]]) - 
    (9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 
      512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
      768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
      2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
      1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
      1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
      512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 
      480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
       Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
     (1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
      1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]])))/(45*(1 - 2*Ec)^4*mb^3*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (\[Mu]2G^2*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
    640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
    768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
    1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
    72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 
    320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 
    120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 
    36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*
   (-15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(3 - 30*Ec + 120*Ec^2 - 240*Ec^3 + 240*Ec^4 - 64*Ec^5 - 
      288*Ec^6 + 960*Ec^7 - 1280*Ec^8 + 1536*Ec^10 - 1024*Ec^11 + 38*\[Rho] - 
      428*Ec*\[Rho] + 1952*Ec^2*\[Rho] - 4544*Ec^3*\[Rho] + 
      5504*Ec^4*\[Rho] - 3168*Ec^5*\[Rho] + 1728*Ec^6*\[Rho] - 
      3840*Ec^7*\[Rho] + 4096*Ec^8*\[Rho] - 512*Ec^9*\[Rho] - 
      1024*Ec^10*\[Rho] - 121*\[Rho]^2 + 1234*Ec*\[Rho]^2 - 
      5056*Ec^2*\[Rho]^2 + 10432*Ec^3*\[Rho]^2 - 10912*Ec^4*\[Rho]^2 + 
      4864*Ec^5*\[Rho]^2 - 832*Ec^6*\[Rho]^2 + 1408*Ec^7*\[Rho]^2 - 
      1024*Ec^8*\[Rho]^2 + 104*\[Rho]^3 - 944*Ec*\[Rho]^3 + 
      3296*Ec^2*\[Rho]^3 - 5312*Ec^3*\[Rho]^3 + 3392*Ec^4*\[Rho]^3 + 
      704*Ec^5*\[Rho]^3 - 2560*Ec^6*\[Rho]^3 + 1792*Ec^7*\[Rho]^3 - 
      11*\[Rho]^4 + 38*Ec*\[Rho]^4 + 208*Ec^2*\[Rho]^4 - 1376*Ec^3*\[Rho]^4 + 
      2816*Ec^4*\[Rho]^4 - 3040*Ec^5*\[Rho]^4 + 2144*Ec^6*\[Rho]^4 - 
      320*Ec^7*\[Rho]^4 - 14*\[Rho]^5 + 140*Ec*\[Rho]^5 - 560*Ec^2*\[Rho]^5 + 
      1120*Ec^3*\[Rho]^5 - 1120*Ec^4*\[Rho]^5 + 736*Ec^5*\[Rho]^5 - 
      192*Ec^6*\[Rho]^5 + \[Rho]^6 - 10*Ec*\[Rho]^6 + 40*Ec^2*\[Rho]^6 - 
      80*Ec^3*\[Rho]^6 + 80*Ec^4*\[Rho]^6 - 32*Ec^5*\[Rho]^6 + 
      12*(-1 + 2*Ec)^5*(-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[1 - 2*Ec] - 
      12*(-1 + 2*Ec)^5*(-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[\[Rho]]) + 
    (9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
      640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
      768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
      1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
      72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 
      320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 
      120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 
      36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 
      16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 
      512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
      768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
      1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
      3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
      12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
      1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
      16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
      3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
      2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
      1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
      192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
      384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
      24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
      60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
      60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])))/
  (270*(mb - 2*Ec*mb)^4*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
     64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
     64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
     48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
     16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^3) + 
 (m1*(-((5 - 60*Ec + 300*Ec^2 - 800*Ec^3 + 1280*Ec^4 - 1920*Ec^5 + 
       5120*Ec^6 - 12800*Ec^7 + 19200*Ec^8 - 15360*Ec^9 + 5120*Ec^10 - 
       40*\[Rho] + 480*Ec*\[Rho] - 2400*Ec^2*\[Rho] + 6400*Ec^3*\[Rho] - 
       9600*Ec^4*\[Rho] + 7680*Ec^5*\[Rho] - 2560*Ec^6*\[Rho] + 
       120*Ec*\[Rho]^2 - 1320*Ec^2*\[Rho]^2 + 5920*Ec^3*\[Rho]^2 - 
       13440*Ec^4*\[Rho]^2 + 18432*Ec^5*\[Rho]^2 - 16256*Ec^6*\[Rho]^2 + 
       6144*Ec^7*\[Rho]^2 + 40*\[Rho]^3 - 480*Ec*\[Rho]^3 + 
       2400*Ec^2*\[Rho]^3 - 6400*Ec^3*\[Rho]^3 + 9280*Ec^4*\[Rho]^3 - 
       11520*Ec^5*\[Rho]^3 + 7424*Ec^6*\[Rho]^3 - 2048*Ec^7*\[Rho]^3 - 
       5*\[Rho]^4 + 60*Ec*\[Rho]^4 - 300*Ec^2*\[Rho]^4 + 800*Ec^3*\[Rho]^4 - 
       1200*Ec^4*\[Rho]^4 + 960*Ec^5*\[Rho]^4 - 320*Ec^6*\[Rho]^4 + 
       60*(1 - 2*Ec)^6*\[Rho]^2*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]^2*
        Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
       416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
       1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
       11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
       1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
       960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
       16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
       640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
       6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
       480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
       576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
       144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
       32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) + 
    (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (5 - 80*Ec + 560*Ec^2 - 2240*Ec^3 + 5600*Ec^4 - 10880*Ec^5 + 
      43936*Ec^6 - 288256*Ec^7 + 1338112*Ec^8 - 4057088*Ec^9 + 
      8207360*Ec^10 - 11067392*Ec^11 + 9592832*Ec^12 - 4849664*Ec^13 + 
      1089536*Ec^14 - 120*\[Rho] + 1920*Ec*\[Rho] - 13440*Ec^2*\[Rho] + 
      53760*Ec^3*\[Rho] - 134400*Ec^4*\[Rho] + 216960*Ec^5*\[Rho] - 
      245760*Ec^6*\[Rho] + 337920*Ec^7*\[Rho] - 890880*Ec^8*\[Rho] + 
      2150400*Ec^9*\[Rho] - 3440640*Ec^10*\[Rho] + 3440640*Ec^11*\[Rho] - 
      1966080*Ec^12*\[Rho] + 491520*Ec^13*\[Rho] - 1875*\[Rho]^2 + 
      31800*Ec*\[Rho]^2 - 237000*Ec^2*\[Rho]^2 + 1015200*Ec^3*\[Rho]^2 - 
      2739600*Ec^4*\[Rho]^2 + 4798080*Ec^5*\[Rho]^2 - 5380800*Ec^6*\[Rho]^2 + 
      3540480*Ec^7*\[Rho]^2 - 890880*Ec^8*\[Rho]^2 - 368640*Ec^9*\[Rho]^2 + 
      230400*Ec^10*\[Rho]^2 + 4800*Ec*\[Rho]^3 - 72000*Ec^2*\[Rho]^3 + 
      467200*Ec^3*\[Rho]^3 - 1705600*Ec^4*\[Rho]^3 + 3777280*Ec^5*\[Rho]^3 - 
      5233280*Ec^6*\[Rho]^3 + 4597760*Ec^7*\[Rho]^3 - 2339840*Ec^8*\[Rho]^3 + 
      307200*Ec^9*\[Rho]^3 + 153600*Ec^10*\[Rho]^3 + 1875*\[Rho]^4 - 
      28200*Ec*\[Rho]^4 + 183000*Ec^2*\[Rho]^4 - 664800*Ec^3*\[Rho]^4 + 
      1460400*Ec^4*\[Rho]^4 - 1912320*Ec^5*\[Rho]^4 + 1504800*Ec^6*\[Rho]^4 - 
      645120*Ec^7*\[Rho]^4 - 218880*Ec^8*\[Rho]^4 + 245760*Ec^9*\[Rho]^4 - 
      38400*Ec^10*\[Rho]^4 + 120*\[Rho]^5 - 1920*Ec*\[Rho]^5 + 
      13440*Ec^2*\[Rho]^5 - 53760*Ec^3*\[Rho]^5 + 134400*Ec^4*\[Rho]^5 - 
      220800*Ec^5*\[Rho]^5 + 153984*Ec^6*\[Rho]^5 - 159744*Ec^7*\[Rho]^5 + 
      81408*Ec^8*\[Rho]^5 - 18432*Ec^9*\[Rho]^5 - 5*\[Rho]^6 + 
      80*Ec*\[Rho]^6 - 560*Ec^2*\[Rho]^6 + 2240*Ec^3*\[Rho]^6 - 
      5600*Ec^4*\[Rho]^6 + 8960*Ec^5*\[Rho]^6 - 8960*Ec^6*\[Rho]^6 + 
      5120*Ec^7*\[Rho]^6 - 1280*Ec^8*\[Rho]^6 + 300*(1 - 2*Ec)^8*\[Rho]^2*
       (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 300*(1 - 2*Ec)^8*\[Rho]^2*
       (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])))/
  (300*(1 - 2*Ec)^6*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*m8*(-((-15 + 150*Ec - 600*Ec^2 + 880*Ec^3 + 1760*Ec^4 - 
       9920*Ec^5 + 16000*Ec^6 - 6400*Ec^7 - 8960*Ec^8 + 7680*Ec^9 + 
       120*\[Rho] - 1200*Ec*\[Rho] + 4800*Ec^2*\[Rho] - 8640*Ec^3*\[Rho] + 
       7680*Ec^4*\[Rho] - 10752*Ec^5*\[Rho] + 19968*Ec^6*\[Rho] - 
       12288*Ec^7*\[Rho] - 360*Ec*\[Rho]^2 + 3240*Ec^2*\[Rho]^2 - 
       10320*Ec^3*\[Rho]^2 + 15840*Ec^4*\[Rho]^2 - 13248*Ec^5*\[Rho]^2 + 
       5376*Ec^6*\[Rho]^2 - 120*\[Rho]^3 + 1200*Ec*\[Rho]^3 - 
       4800*Ec^2*\[Rho]^3 + 8000*Ec^3*\[Rho]^3 - 15680*Ec^4*\[Rho]^3 + 
       14336*Ec^5*\[Rho]^3 - 5376*Ec^6*\[Rho]^3 + 15*\[Rho]^4 - 
       150*Ec*\[Rho]^4 + 600*Ec^2*\[Rho]^4 - 1200*Ec^3*\[Rho]^4 + 
       1200*Ec^4*\[Rho]^4 - 480*Ec^5*\[Rho]^4 + 180*(-1 + 2*Ec)^5*\[Rho]^2*
        Log[1 - 2*Ec] - 180*(-1 + 2*Ec)^5*\[Rho]^2*Log[\[Rho]])*
      (1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
       1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
       1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
       11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
       1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
       960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
       16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
       640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
       6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
       480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
       576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
       144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
       32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) - 
    3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(5 - 70*Ec + 420*Ec^2 - 1400*Ec^3 + 2800*Ec^4 - 
      1216*Ec^5 - 24288*Ec^6 + 130624*Ec^7 - 307328*Ec^8 + 224000*Ec^9 + 
      512512*Ec^10 - 1383424*Ec^11 + 1288192*Ec^12 - 446464*Ec^13 - 
      120*\[Rho] + 1680*Ec*\[Rho] - 10080*Ec^2*\[Rho] + 33600*Ec^3*\[Rho] - 
      67200*Ec^4*\[Rho] + 53600*Ec^5*\[Rho] + 186560*Ec^6*\[Rho] - 
      804480*Ec^7*\[Rho] + 1258240*Ec^8*\[Rho] - 581120*Ec^9*\[Rho] - 
      629760*Ec^10*\[Rho] + 788480*Ec^11*\[Rho] - 225280*Ec^12*\[Rho] - 
      1875*\[Rho]^2 + 28050*Ec*\[Rho]^2 - 180900*Ec^2*\[Rho]^2 + 
      653400*Ec^3*\[Rho]^2 - 1432800*Ec^4*\[Rho]^2 + 1952640*Ec^5*\[Rho]^2 - 
      1636800*Ec^6*\[Rho]^2 + 635520*Ec^7*\[Rho]^2 + 564480*Ec^8*\[Rho]^2 - 
      1128960*Ec^9*\[Rho]^2 + 552960*Ec^10*\[Rho]^2 + 4800*Ec*\[Rho]^3 - 
      62400*Ec^2*\[Rho]^3 + 342400*Ec^3*\[Rho]^3 - 1020800*Ec^4*\[Rho]^3 + 
      1808320*Ec^5*\[Rho]^3 - 1995520*Ec^6*\[Rho]^3 + 1438720*Ec^7*\[Rho]^3 - 
      711680*Ec^8*\[Rho]^3 + 209920*Ec^9*\[Rho]^3 + 1875*\[Rho]^4 - 
      24450*Ec*\[Rho]^4 + 134100*Ec^2*\[Rho]^4 - 396600*Ec^3*\[Rho]^4 + 
      667200*Ec^4*\[Rho]^4 - 688160*Ec^5*\[Rho]^4 + 398560*Ec^6*\[Rho]^4 + 
      47040*Ec^7*\[Rho]^4 - 114560*Ec^8*\[Rho]^4 + 29440*Ec^9*\[Rho]^4 + 
      120*\[Rho]^5 - 1680*Ec*\[Rho]^5 + 10080*Ec^2*\[Rho]^5 - 
      33600*Ec^3*\[Rho]^5 + 67200*Ec^4*\[Rho]^5 - 44064*Ec^5*\[Rho]^5 + 
      76608*Ec^6*\[Rho]^5 - 54144*Ec^7*\[Rho]^5 + 16128*Ec^8*\[Rho]^5 - 
      5*\[Rho]^6 + 70*Ec*\[Rho]^6 - 420*Ec^2*\[Rho]^6 + 1400*Ec^3*\[Rho]^6 - 
      2800*Ec^4*\[Rho]^6 + 3360*Ec^5*\[Rho]^6 - 2240*Ec^6*\[Rho]^6 + 
      640*Ec^7*\[Rho]^6 - 300*(-1 + 2*Ec)^7*\[Rho]^2*
       (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]^2*
       (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])))/
  (3600*(-1 + 2*Ec)^7*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (2*(1 - 2*Ec)^2*m3*(-((-13 + 154*Ec - 736*Ec^2 + 1816*Ec^3 - 2464*Ec^4 + 
       1888*Ec^5 - 1024*Ec^6 + 640*Ec^7 - 256*Ec^8 + 36*\[Rho] - 
       360*Ec*\[Rho] + 1440*Ec^2*\[Rho] - 2952*Ec^3*\[Rho] + 
       3120*Ec^4*\[Rho] - 1056*Ec^5*\[Rho] - 960*Ec^6*\[Rho] + 
       768*Ec^7*\[Rho] - 72*\[Rho]^2 + 720*Ec*\[Rho]^2 - 2880*Ec^2*\[Rho]^2 + 
       6360*Ec^3*\[Rho]^2 - 8160*Ec^4*\[Rho]^2 + 5424*Ec^5*\[Rho]^2 - 
       1440*Ec^6*\[Rho]^2 + 76*\[Rho]^3 - 760*Ec*\[Rho]^3 + 
       3040*Ec^2*\[Rho]^3 - 6920*Ec^3*\[Rho]^3 + 8720*Ec^4*\[Rho]^3 - 
       5648*Ec^5*\[Rho]^3 + 1440*Ec^6*\[Rho]^3 - 27*\[Rho]^4 + 
       270*Ec*\[Rho]^4 - 1080*Ec^2*\[Rho]^4 + 2160*Ec^3*\[Rho]^4 - 
       2160*Ec^4*\[Rho]^4 + 864*Ec^5*\[Rho]^4 - 12*(-1 + 2*Ec)^5*
        Log[1 - 2*Ec] + 12*(-1 + 2*Ec)^5*Log[\[Rho]])*
      (1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
       1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
       1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
       11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
       1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
       960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
       16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
       640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
       6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
       480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
       576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
       144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
       32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) - 
    3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(418 - 6092*Ec + 38232*Ec^2 - 134160*Ec^3 + 285120*Ec^4 - 
      368796*Ec^5 + 270024*Ec^6 - 78384*Ec^7 - 36960*Ec^8 + 61120*Ec^9 - 
      41600*Ec^10 + 3840*Ec^11 + 7680*Ec^12 + 1141*\[Rho] - 18014*Ec*\[Rho] + 
      122364*Ec^2*\[Rho] - 465000*Ec^3*\[Rho] + 1072800*Ec^4*\[Rho] - 
      1514844*Ec^5*\[Rho] + 1231176*Ec^6*\[Rho] - 462576*Ec^7*\[Rho] + 
      11040*Ec^8*\[Rho] - 320*Ec^9*\[Rho] + 25984*Ec^10*\[Rho] - 
      5376*Ec^11*\[Rho] + 1536*Ec^12*\[Rho] - 845*\[Rho]^2 + 
      9070*Ec*\[Rho]^2 - 35100*Ec^2*\[Rho]^2 + 39720*Ec^3*\[Rho]^2 + 
      113760*Ec^4*\[Rho]^2 - 452760*Ec^5*\[Rho]^2 + 655440*Ec^6*\[Rho]^2 - 
      472800*Ec^7*\[Rho]^2 + 171840*Ec^8*\[Rho]^2 - 32000*Ec^9*\[Rho]^2 + 
      2560*Ec^10*\[Rho]^2 - 940*\[Rho]^3 + 13160*Ec*\[Rho]^3 - 
      78960*Ec^2*\[Rho]^3 + 263200*Ec^3*\[Rho]^3 - 526400*Ec^4*\[Rho]^3 + 
      648840*Ec^5*\[Rho]^3 - 512560*Ec^6*\[Rho]^3 + 285920*Ec^7*\[Rho]^3 - 
      114240*Ec^8*\[Rho]^3 + 23040*Ec^9*\[Rho]^3 + 290*\[Rho]^4 - 
      4060*Ec*\[Rho]^4 + 24360*Ec^2*\[Rho]^4 - 81200*Ec^3*\[Rho]^4 + 
      162400*Ec^4*\[Rho]^4 - 212940*Ec^5*\[Rho]^4 + 197480*Ec^6*\[Rho]^4 - 
      118000*Ec^7*\[Rho]^4 + 37920*Ec^8*\[Rho]^4 - 3840*Ec^9*\[Rho]^4 - 
      73*\[Rho]^5 + 1022*Ec*\[Rho]^5 - 6132*Ec^2*\[Rho]^5 + 
      20440*Ec^3*\[Rho]^5 - 40880*Ec^4*\[Rho]^5 + 55860*Ec^5*\[Rho]^5 - 
      47320*Ec^6*\[Rho]^5 + 22160*Ec^7*\[Rho]^5 - 4320*Ec^8*\[Rho]^5 + 
      9*\[Rho]^6 - 126*Ec*\[Rho]^6 + 756*Ec^2*\[Rho]^6 - 2520*Ec^3*\[Rho]^6 + 
      5040*Ec^4*\[Rho]^6 - 6048*Ec^5*\[Rho]^6 + 4032*Ec^6*\[Rho]^6 - 
      1152*Ec^7*\[Rho]^6 + 60*(-1 + 2*Ec)^7*(2 + 17*\[Rho] + 23*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*(2 + 17*\[Rho] + 23*\[Rho]^2)*
       Log[\[Rho]])))/(135*(-1 + 2*Ec)^7*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*m9*(-2*(125 - 1370*Ec + 6080*Ec^2 - 13520*Ec^3 + 14960*Ec^4 - 
      8480*Ec^5 + 10880*Ec^6 - 20480*Ec^7 + 12800*Ec^8 - 240*\[Rho] + 
      2400*Ec*\[Rho] - 9600*Ec^2*\[Rho] + 19440*Ec^3*\[Rho] - 
      22560*Ec^4*\[Rho] + 21696*Ec^5*\[Rho] - 23424*Ec^6*\[Rho] + 
      13824*Ec^7*\[Rho] + 180*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 
      7200*Ec^2*\[Rho]^2 - 15600*Ec^3*\[Rho]^2 + 19920*Ec^4*\[Rho]^2 - 
      14016*Ec^5*\[Rho]^2 + 4032*Ec^6*\[Rho]^2 - 80*\[Rho]^3 + 
      800*Ec*\[Rho]^3 - 3200*Ec^2*\[Rho]^3 + 7120*Ec^3*\[Rho]^3 - 
      7360*Ec^4*\[Rho]^3 + 3232*Ec^5*\[Rho]^3 - 192*Ec^6*\[Rho]^3 + 
      15*\[Rho]^4 - 150*Ec*\[Rho]^4 + 600*Ec^2*\[Rho]^4 - 
      1200*Ec^3*\[Rho]^4 + 1200*Ec^4*\[Rho]^4 - 480*Ec^5*\[Rho]^4 + 
      60*(-1 + 2*Ec)^5*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*Log[\[Rho]])*
     (1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
      1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]]) + 3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-1255 + 18170*Ec - 113220*Ec^2 + 394200*Ec^3 - 
      830400*Ec^4 + 1070064*Ec^5 - 849088*Ec^6 + 596864*Ec^7 - 795648*Ec^8 + 
      883200*Ec^9 - 196608*Ec^10 - 528384*Ec^11 + 438272*Ec^12 - 
      77824*Ec^13 - 9035*\[Rho] + 136690*Ec*\[Rho] - 891540*Ec^2*\[Rho] + 
      3257400*Ec^3*\[Rho] - 7228800*Ec^4*\[Rho] + 9798960*Ec^5*\[Rho] - 
      7531680*Ec^6*\[Rho] + 2362560*Ec^7*\[Rho] + 397440*Ec^8*\[Rho] + 
      167680*Ec^9*\[Rho] - 965120*Ec^10*\[Rho] + 568320*Ec^11*\[Rho] - 
      30720*Ec^12*\[Rho] - 2150*\[Rho]^2 + 56500*Ec*\[Rho]^2 - 
      523800*Ec^2*\[Rho]^2 + 2485200*Ec^3*\[Rho]^2 - 6818400*Ec^4*\[Rho]^2 + 
      11137440*Ec^5*\[Rho]^2 - 10339200*Ec^6*\[Rho]^2 + 
      4389120*Ec^7*\[Rho]^2 + 238080*Ec^8*\[Rho]^2 - 796160*Ec^9*\[Rho]^2 + 
      194560*Ec^10*\[Rho]^2 + 11100*\[Rho]^3 - 142200*Ec*\[Rho]^3 + 
      760800*Ec^2*\[Rho]^3 - 2166400*Ec^3*\[Rho]^3 + 3408800*Ec^4*\[Rho]^3 - 
      2563680*Ec^5*\[Rho]^3 - 13120*Ec^6*\[Rho]^3 + 1301120*Ec^7*\[Rho]^3 - 
      564480*Ec^8*\[Rho]^3 - 46080*Ec^9*\[Rho]^3 + 1475*\[Rho]^4 - 
      20650*Ec*\[Rho]^4 + 123900*Ec^2*\[Rho]^4 - 413000*Ec^3*\[Rho]^4 + 
      826000*Ec^4*\[Rho]^4 - 1043760*Ec^5*\[Rho]^4 + 824960*Ec^6*\[Rho]^4 - 
      309760*Ec^7*\[Rho]^4 + 3840*Ec^8*\[Rho]^4 + 3840*Ec^9*\[Rho]^4 - 
      145*\[Rho]^5 + 2030*Ec*\[Rho]^5 - 12180*Ec^2*\[Rho]^5 + 
      40600*Ec^3*\[Rho]^5 - 81200*Ec^4*\[Rho]^5 + 114576*Ec^5*\[Rho]^5 - 
      79072*Ec^6*\[Rho]^5 + 24896*Ec^7*\[Rho]^5 - 1152*Ec^8*\[Rho]^5 + 
      10*\[Rho]^6 - 140*Ec*\[Rho]^6 + 840*Ec^2*\[Rho]^6 - 
      2800*Ec^3*\[Rho]^6 + 5600*Ec^4*\[Rho]^6 - 6720*Ec^5*\[Rho]^6 + 
      4480*Ec^6*\[Rho]^6 - 1280*Ec^7*\[Rho]^6 - 300*(-1 + 2*Ec)^7*
       (1 + 17*\[Rho] + 44*\[Rho]^2 + 22*\[Rho]^3)*Log[1 - 2*Ec] + 
      300*(-1 + 2*Ec)^7*(1 + 17*\[Rho] + 44*\[Rho]^2 + 22*\[Rho]^3)*
       Log[\[Rho]])))/(1350*(-1 + 2*Ec)^7*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*m4*(-((67 - 766*Ec + 3544*Ec^2 - 8432*Ec^3 + 10848*Ec^4 - 
       7616*Ec^5 + 3968*Ec^6 - 2816*Ec^7 + 768*Ec^8 + 512*Ec^9 - 56*\[Rho] + 
       560*Ec*\[Rho] - 2240*Ec^2*\[Rho] + 4416*Ec^3*\[Rho] - 
       4608*Ec^4*\[Rho] + 3584*Ec^5*\[Rho] - 3584*Ec^6*\[Rho] + 
       2048*Ec^7*\[Rho] - 48*\[Rho]^2 + 456*Ec*\[Rho]^2 - 
       1704*Ec^2*\[Rho]^2 + 3920*Ec^3*\[Rho]^2 - 5408*Ec^4*\[Rho]^2 + 
       3392*Ec^5*\[Rho]^2 - 768*Ec^6*\[Rho]^2 + 56*\[Rho]^3 - 
       560*Ec*\[Rho]^3 + 2240*Ec^2*\[Rho]^3 - 5184*Ec^3*\[Rho]^3 + 
       6080*Ec^4*\[Rho]^3 - 3584*Ec^5*\[Rho]^3 + 768*Ec^6*\[Rho]^3 - 
       19*\[Rho]^4 + 190*Ec*\[Rho]^4 - 760*Ec^2*\[Rho]^4 + 
       1520*Ec^3*\[Rho]^4 - 1520*Ec^4*\[Rho]^4 + 608*Ec^5*\[Rho]^4 + 
       12*(-1 + 2*Ec)^5*(4 + \[Rho]^2)*Log[1 - 2*Ec] - 
       12*(-1 + 2*Ec)^5*(4 + \[Rho]^2)*Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 
       32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 
       1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
       768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
       1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
       3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
       12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
       1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
       16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
       3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
       2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
       1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
       192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
       384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
       24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
       60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) + 
    (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (1073 - 15742*Ec + 99492*Ec^2 - 351800*Ec^3 + 754000*Ec^4 - 
      987648*Ec^5 + 764064*Ec^6 - 388800*Ec^7 + 359808*Ec^8 - 497920*Ec^9 + 
      326144*Ec^10 + 46080*Ec^11 - 186368*Ec^12 + 77824*Ec^13 - 4966*\[Rho] + 
      69764*Ec*\[Rho] - 420264*Ec^2*\[Rho] + 1407600*Ec^3*\[Rho] - 
      2832000*Ec^4*\[Rho] + 3426144*Ec^5*\[Rho] - 2331456*Ec^6*\[Rho] + 
      817536*Ec^7*\[Rho] - 433920*Ec^8*\[Rho] + 642560*Ec^9*\[Rho] - 
      431104*Ec^10*\[Rho] + 55296*Ec^11*\[Rho] + 36864*Ec^12*\[Rho] - 
      3085*\[Rho]^2 + 58190*Ec*\[Rho]^2 - 454140*Ec^2*\[Rho]^2 + 
      1933800*Ec^3*\[Rho]^2 - 4917600*Ec^4*\[Rho]^2 + 7612800*Ec^5*\[Rho]^2 - 
      6932160*Ec^6*\[Rho]^2 + 3300480*Ec^7*\[Rho]^2 - 526080*Ec^8*\[Rho]^2 - 
      94720*Ec^9*\[Rho]^2 + 20480*Ec^10*\[Rho]^2 + 7640*\[Rho]^3 - 
      102640*Ec*\[Rho]^3 + 585600*Ec^2*\[Rho]^3 - 1831040*Ec^3*\[Rho]^3 + 
      3359680*Ec^4*\[Rho]^3 - 3625920*Ec^5*\[Rho]^3 + 2263040*Ec^6*\[Rho]^3 - 
      862720*Ec^7*\[Rho]^3 + 261120*Ec^8*\[Rho]^3 - 76800*Ec^9*\[Rho]^3 - 
      785*\[Rho]^4 + 10630*Ec*\[Rho]^4 - 61260*Ec^2*\[Rho]^4 + 
      194120*Ec^3*\[Rho]^4 - 363040*Ec^4*\[Rho]^4 + 464160*Ec^5*\[Rho]^4 - 
      440480*Ec^6*\[Rho]^4 + 237760*Ec^7*\[Rho]^4 - 71040*Ec^8*\[Rho]^4 + 
      3840*Ec^9*\[Rho]^4 + 142*\[Rho]^5 - 1988*Ec*\[Rho]^5 + 
      11928*Ec^2*\[Rho]^5 - 39760*Ec^3*\[Rho]^5 + 79520*Ec^4*\[Rho]^5 - 
      116448*Ec^5*\[Rho]^5 + 91840*Ec^6*\[Rho]^5 - 40064*Ec^7*\[Rho]^5 + 
      6912*Ec^8*\[Rho]^5 - 19*\[Rho]^6 + 266*Ec*\[Rho]^6 - 
      1596*Ec^2*\[Rho]^6 + 5320*Ec^3*\[Rho]^6 - 10640*Ec^4*\[Rho]^6 + 
      12768*Ec^5*\[Rho]^6 - 8512*Ec^6*\[Rho]^6 + 2432*Ec^7*\[Rho]^6 + 
      60*(-1 + 2*Ec)^7*(6 - 2*\[Rho] - 125*\[Rho]^2 - 36*\[Rho]^3 + 
        3*\[Rho]^4)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*
       (6 - 2*\[Rho] - 125*\[Rho]^2 - 36*\[Rho]^3 + 3*\[Rho]^4)*
       Log[\[Rho]])))/(180*(-1 + 2*Ec)^7*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r17*((-385 + 5100*Ec - 28380*Ec^2 + 84640*Ec^3 - 136640*Ec^4 + 75904*Ec^5 + 
      139008*Ec^6 - 331264*Ec^7 + 285952*Ec^8 - 91136*Ec^9 - 5120*Ec^10 + 
      920*\[Rho] - 11040*Ec*\[Rho] + 55200*Ec^2*\[Rho] - 154240*Ec^3*\[Rho] + 
      268160*Ec^4*\[Rho] - 291328*Ec^5*\[Rho] + 170496*Ec^6*\[Rho] - 
      22528*Ec^7*\[Rho] - 16384*Ec^8*\[Rho] - 600*\[Rho]^2 + 
      7560*Ec*\[Rho]^2 - 39960*Ec^2*\[Rho]^2 + 119520*Ec^3*\[Rho]^2 - 
      216000*Ec^4*\[Rho]^2 + 232704*Ec^5*\[Rho]^2 - 140160*Ec^6*\[Rho]^2 + 
      36864*Ec^7*\[Rho]^2 - 440*\[Rho]^3 + 5280*Ec*\[Rho]^3 - 
      26400*Ec^2*\[Rho]^3 + 86400*Ec^3*\[Rho]^3 - 187840*Ec^4*\[Rho]^3 + 
      240384*Ec^5*\[Rho]^3 - 169728*Ec^6*\[Rho]^3 + 51200*Ec^7*\[Rho]^3 + 
      505*\[Rho]^4 - 6060*Ec*\[Rho]^4 + 30300*Ec^2*\[Rho]^4 - 
      80800*Ec^3*\[Rho]^4 + 121200*Ec^4*\[Rho]^4 - 96960*Ec^5*\[Rho]^4 + 
      32320*Ec^6*\[Rho]^4 + 60*(1 - 2*Ec)^6*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
      60*(1 - 2*Ec)^6*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
     (1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
      1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]]) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-22845 + 376320*Ec - 2720640*Ec^2 + 11285760*Ec^3 - 
      29424000*Ec^4 + 49488768*Ec^5 - 52634528*Ec^6 + 32631296*Ec^7 - 
      9983744*Ec^8 + 4843520*Ec^9 - 13208576*Ec^10 + 20013056*Ec^11 - 
      16351232*Ec^12 + 6422528*Ec^13 - 696320*Ec^14 - 53020*\[Rho] + 
      965920*Ec*\[Rho] - 7702240*Ec^2*\[Rho] + 35199360*Ec^3*\[Rho] - 
      101169600*Ec^4*\[Rho] + 188332800*Ec^5*\[Rho] - 224471040*Ec^6*\[Rho] + 
      161909760*Ec^7*\[Rho] - 61455360*Ec^8*\[Rho] + 6533120*Ec^9*\[Rho] + 
      6430720*Ec^10*\[Rho] - 8273920*Ec^11*\[Rho] + 3686400*Ec^12*\[Rho] + 
      47225*\[Rho]^2 - 657800*Ec*\[Rho]^2 + 3822200*Ec^2*\[Rho]^2 - 
      11637600*Ec^3*\[Rho]^2 + 18140400*Ec^4*\[Rho]^2 - 
      7689600*Ec^5*\[Rho]^2 - 17363520*Ec^6*\[Rho]^2 + 
      22341120*Ec^7*\[Rho]^2 + 2334720*Ec^8*\[Rho]^2 - 
      16076800*Ec^9*\[Rho]^2 + 6507520*Ec^10*\[Rho]^2 + 
      81920*Ec^11*\[Rho]^2 + 29200*\[Rho]^3 - 433600*Ec*\[Rho]^3 + 
      2766400*Ec^2*\[Rho]^3 - 9811200*Ec^3*\[Rho]^3 + 
      20764800*Ec^4*\[Rho]^3 - 25044480*Ec^5*\[Rho]^3 + 
      11419520*Ec^6*\[Rho]^3 + 10408960*Ec^7*\[Rho]^3 - 
      17751040*Ec^8*\[Rho]^3 + 9523200*Ec^9*\[Rho]^3 - 
      1812480*Ec^10*\[Rho]^3 - 1475*\[Rho]^4 + 18200*Ec*\[Rho]^4 - 
      84200*Ec^2*\[Rho]^4 + 135200*Ec^3*\[Rho]^4 + 266800*Ec^4*\[Rho]^4 - 
      1442560*Ec^5*\[Rho]^4 + 1769440*Ec^6*\[Rho]^4 + 5120*Ec^7*\[Rho]^4 - 
      1153280*Ec^8*\[Rho]^4 + 1075200*Ec^9*\[Rho]^4 - 360960*Ec^10*\[Rho]^4 + 
      1420*\[Rho]^5 - 22720*Ec*\[Rho]^5 + 159040*Ec^2*\[Rho]^5 - 
      636160*Ec^3*\[Rho]^5 + 1590400*Ec^4*\[Rho]^5 - 2929408*Ec^5*\[Rho]^5 + 
      4225408*Ec^6*\[Rho]^5 - 3813376*Ec^7*\[Rho]^5 + 1990144*Ec^8*\[Rho]^5 - 
      460800*Ec^9*\[Rho]^5 - 505*\[Rho]^6 + 8080*Ec*\[Rho]^6 - 
      56560*Ec^2*\[Rho]^6 + 226240*Ec^3*\[Rho]^6 - 565600*Ec^4*\[Rho]^6 + 
      904960*Ec^5*\[Rho]^6 - 904960*Ec^6*\[Rho]^6 + 517120*Ec^7*\[Rho]^6 - 
      129280*Ec^8*\[Rho]^6 - 300*(1 - 2*Ec)^8*(-18 - 196*\[Rho] - 
        163*\[Rho]^2 - 56*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] + 
      300*(1 - 2*Ec)^8*(-18 - 196*\[Rho] - 163*\[Rho]^2 - 56*\[Rho]^3 + 
        9*\[Rho]^4)*Log[\[Rho]])))/(900*(1 - 2*Ec)^6*mb^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*\[Rho]3D*
   (-((-77 + 866*Ec - 3944*Ec^2 + 8912*Ec^3 - 8736*Ec^4 - 2496*Ec^5 + 
       14208*Ec^6 - 12032*Ec^7 + 2816*Ec^8 + 512*Ec^9 + 88*\[Rho] - 
       880*Ec*\[Rho] + 3520*Ec^2*\[Rho] - 6784*Ec^3*\[Rho] + 
       5248*Ec^4*\[Rho] + 1792*Ec^5*\[Rho] - 5120*Ec^6*\[Rho] + 
       2048*Ec^7*\[Rho] - 24*\[Rho]^2 + 312*Ec*\[Rho]^2 - 
       1608*Ec^2*\[Rho]^2 + 3920*Ec^3*\[Rho]^2 - 4896*Ec^4*\[Rho]^2 + 
       3264*Ec^5*\[Rho]^2 - 1024*Ec^6*\[Rho]^2 + 8*\[Rho]^3 - 
       80*Ec*\[Rho]^3 + 320*Ec^2*\[Rho]^3 - 384*Ec^3*\[Rho]^3 + 
       320*Ec^4*\[Rho]^3 - 128*Ec^5*\[Rho]^3 + 5*\[Rho]^4 - 50*Ec*\[Rho]^4 + 
       200*Ec^2*\[Rho]^4 - 400*Ec^3*\[Rho]^4 + 400*Ec^4*\[Rho]^4 - 
       160*Ec^5*\[Rho]^4 - 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] + 
       12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
      (1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
       1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
       1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
       11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
       1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
       960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
       16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
       640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
       6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
       480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
       576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
       144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
       32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) + 
    (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (-1119 + 16386*Ec - 103356*Ec^2 + 364680*Ec^3 - 779760*Ec^4 + 
      1013280*Ec^5 - 718880*Ec^6 + 49600*Ec^7 + 620160*Ec^8 - 1104640*Ec^9 + 
      1127936*Ec^10 - 635904*Ec^11 + 169984*Ec^12 - 20480*Ec^13 + 
      4420*\[Rho] - 61400*Ec*\[Rho] + 365040*Ec^2*\[Rho] - 
      1203360*Ec^3*\[Rho] + 2373120*Ec^4*\[Rho] - 2787840*Ec^5*\[Rho] + 
      1743360*Ec^6*\[Rho] - 199680*Ec^7*\[Rho] - 660480*Ec^8*\[Rho] + 
      808960*Ec^9*\[Rho] - 512000*Ec^10*\[Rho] + 122880*Ec^11*\[Rho] + 
      5275*\[Rho]^2 - 89570*Ec*\[Rho]^2 + 647460*Ec^2*\[Rho]^2 - 
      2598360*Ec^3*\[Rho]^2 + 6297120*Ec^4*\[Rho]^2 - 9326400*Ec^5*\[Rho]^2 + 
      8034240*Ec^6*\[Rho]^2 - 3431040*Ec^7*\[Rho]^2 + 387840*Ec^8*\[Rho]^2 + 
      17920*Ec^9*\[Rho]^2 + 40960*Ec^10*\[Rho]^2 - 9200*\[Rho]^3 + 
      122080*Ec*\[Rho]^3 - 685440*Ec^2*\[Rho]^3 + 2096640*Ec^3*\[Rho]^3 - 
      3722880*Ec^4*\[Rho]^3 + 3736320*Ec^5*\[Rho]^3 - 1816960*Ec^6*\[Rho]^3 + 
      154880*Ec^7*\[Rho]^3 + 161280*Ec^8*\[Rho]^3 - 46080*Ec^9*\[Rho]^3 + 
      575*\[Rho]^4 - 6970*Ec*\[Rho]^4 + 34260*Ec^2*\[Rho]^4 - 
      83960*Ec^3*\[Rho]^4 + 92320*Ec^4*\[Rho]^4 - 14400*Ec^5*\[Rho]^4 - 
      62560*Ec^6*\[Rho]^4 + 84800*Ec^7*\[Rho]^4 - 44160*Ec^8*\[Rho]^4 + 
      3840*Ec^9*\[Rho]^4 + 44*\[Rho]^5 - 616*Ec*\[Rho]^5 + 
      3696*Ec^2*\[Rho]^5 - 12320*Ec^3*\[Rho]^5 + 24640*Ec^4*\[Rho]^5 - 
      20352*Ec^5*\[Rho]^5 + 11648*Ec^6*\[Rho]^5 - 3328*Ec^7*\[Rho]^5 + 
      5*\[Rho]^6 - 70*Ec*\[Rho]^6 + 420*Ec^2*\[Rho]^6 - 1400*Ec^3*\[Rho]^6 + 
      2800*Ec^4*\[Rho]^6 - 3360*Ec^5*\[Rho]^6 + 2240*Ec^6*\[Rho]^6 - 
      640*Ec^7*\[Rho]^6 - 60*(-1 + 2*Ec)^7*(6 + 4*\[Rho] - 131*\[Rho]^2 - 
        56*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^7*
       (6 + 4*\[Rho] - 131*\[Rho]^2 - 56*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]])))/(45*(-1 + 2*Ec)^7*mb^3*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r8*(-((1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
       1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
       1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
       11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
       1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
       960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
       16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
       640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
       6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
       480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
       576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
       144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
       32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*(985 - 11340*Ec + 
       53820*Ec^2 - 128160*Ec^3 + 120000*Ec^4 + 149376*Ec^5 - 599808*Ec^6 + 
       781824*Ec^7 - 460032*Ec^8 + 50176*Ec^9 + 46080*Ec^10 - 3720*\[Rho] + 
       44640*Ec*\[Rho] - 223200*Ec^2*\[Rho] + 604800*Ec^3*\[Rho] - 
       938880*Ec^4*\[Rho] + 751104*Ec^5*\[Rho] - 102912*Ec^6*\[Rho] - 
       276480*Ec^7*\[Rho] + 147456*Ec^8*\[Rho] + 720*\[Rho]^2 - 
       7560*Ec*\[Rho]^2 + 31320*Ec^2*\[Rho]^2 - 65760*Ec^3*\[Rho]^2 - 
       14400*Ec^4*\[Rho]^2 + 301824*Ec^5*\[Rho]^2 - 417408*Ec^6*\[Rho]^2 + 
       184320*Ec^7*\[Rho]^2 + 5000*\[Rho]^3 - 60000*Ec*\[Rho]^3 + 
       300000*Ec^2*\[Rho]^3 - 872960*Ec^3*\[Rho]^3 + 1709760*Ec^4*\[Rho]^3 - 
       2049792*Ec^5*\[Rho]^3 + 1360640*Ec^6*\[Rho]^3 - 387072*Ec^7*\[Rho]^3 - 
       2985*\[Rho]^4 + 35820*Ec*\[Rho]^4 - 179100*Ec^2*\[Rho]^4 + 
       477600*Ec^3*\[Rho]^4 - 716400*Ec^4*\[Rho]^4 + 573120*Ec^5*\[Rho]^4 - 
       191040*Ec^6*\[Rho]^4 + 60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*Log[\[Rho]])) + 
    3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-36875 + 612800*Ec - 4472000*Ec^2 + 18739200*Ec^3 - 
      49401600*Ec^4 + 84119808*Ec^5 - 90504160*Ec^6 + 54834688*Ec^7 - 
      6439168*Ec^8 - 23885824*Ec^9 + 34561024*Ec^10 - 29777920*Ec^11 + 
      15663104*Ec^12 - 5341184*Ec^13 + 1384448*Ec^14 + 23670*\[Rho] - 
      288720*Ec*\[Rho] + 1301040*Ec^2*\[Rho] - 1844160*Ec^3*\[Rho] - 
      5469600*Ec^4*\[Rho] + 28932480*Ec^5*\[Rho] - 55902720*Ec^6*\[Rho] + 
      54912000*Ec^7*\[Rho] - 24215040*Ec^8*\[Rho] + 675840*Ec^9*\[Rho] + 
      61440*Ec^10*\[Rho] + 4423680*Ec^11*\[Rho] - 4055040*Ec^12*\[Rho] + 
      1474560*Ec^13*\[Rho] + 34675*\[Rho]^2 - 602200*Ec*\[Rho]^2 + 
      4594600*Ec^2*\[Rho]^2 - 20148000*Ec^3*\[Rho]^2 + 
      55678800*Ec^4*\[Rho]^2 - 100095360*Ec^5*\[Rho]^2 + 
      116508480*Ec^6*\[Rho]^2 - 83596800*Ec^7*\[Rho]^2 + 
      31488000*Ec^8*\[Rho]^2 - 2355200*Ec^9*\[Rho]^2 - 
      1530880*Ec^10*\[Rho]^2 + 163840*Ec^11*\[Rho]^2 - 18200*\[Rho]^3 + 
      279200*Ec*\[Rho]^3 - 1858400*Ec^2*\[Rho]^3 + 6985600*Ec^3*\[Rho]^3 - 
      16120000*Ec^4*\[Rho]^3 + 23668480*Ec^5*\[Rho]^3 - 
      21025920*Ec^6*\[Rho]^3 + 6051840*Ec^7*\[Rho]^3 + 
      8202240*Ec^8*\[Rho]^3 - 7680000*Ec^9*\[Rho]^3 + 
      2119680*Ec^10*\[Rho]^3 - 8325*\[Rho]^4 + 138600*Ec*\[Rho]^4 - 
      1013400*Ec^2*\[Rho]^4 + 4255200*Ec^3*\[Rho]^4 - 
      11242800*Ec^4*\[Rho]^4 + 19309440*Ec^5*\[Rho]^4 - 
      25223520*Ec^6*\[Rho]^4 + 28001280*Ec^7*\[Rho]^4 - 
      20294400*Ec^8*\[Rho]^4 + 7956480*Ec^9*\[Rho]^4 - 
      1205760*Ec^10*\[Rho]^4 + 6050*\[Rho]^5 - 96800*Ec*\[Rho]^5 + 
      677600*Ec^2*\[Rho]^5 - 2710400*Ec^3*\[Rho]^5 + 6776000*Ec^4*\[Rho]^5 - 
      11116928*Ec^5*\[Rho]^5 + 13819520*Ec^6*\[Rho]^5 - 
      11429888*Ec^7*\[Rho]^5 + 5470208*Ec^8*\[Rho]^5 - 
      1161216*Ec^9*\[Rho]^5 - 995*\[Rho]^6 + 15920*Ec*\[Rho]^6 - 
      111440*Ec^2*\[Rho]^6 + 445760*Ec^3*\[Rho]^6 - 1114400*Ec^4*\[Rho]^6 + 
      1783040*Ec^5*\[Rho]^6 - 1783040*Ec^6*\[Rho]^6 + 1018880*Ec^7*\[Rho]^6 - 
      254720*Ec^8*\[Rho]^6 + 300*(1 - 2*Ec)^8*(38 + 150*\[Rho] - 
        79*\[Rho]^2 - 20*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] - 
      300*(1 - 2*Ec)^8*(38 + 150*\[Rho] - 79*\[Rho]^2 - 20*\[Rho]^3 + 
        9*\[Rho]^4)*Log[\[Rho]])))/(2700*(1 - 2*Ec)^6*mb^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r12*(-((1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
       1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
       1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
       11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
       1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
       960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
       16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
       640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
       6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
       480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
       576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
       144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
       32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*(-180 + 2160*Ec - 
       10800*Ec^2 + 28800*Ec^3 - 43200*Ec^4 + 34560*Ec^5 - 11520*Ec^6 - 
       25*\[Rho] + 1260*Ec*\[Rho] - 12060*Ec^2*\[Rho] + 51360*Ec^3*\[Rho] - 
       117600*Ec^4*\[Rho] + 159360*Ec^5*\[Rho] - 157440*Ec^6*\[Rho] + 
       161280*Ec^7*\[Rho] - 134400*Ec^8*\[Rho] + 35840*Ec^9*\[Rho] + 
       15360*Ec^10*\[Rho] + 480*\[Rho]^2 - 5760*Ec*\[Rho]^2 + 
       28800*Ec^2*\[Rho]^2 - 78720*Ec^3*\[Rho]^2 + 137760*Ec^4*\[Rho]^2 - 
       192384*Ec^5*\[Rho]^2 + 244224*Ec^6*\[Rho]^2 - 219648*Ec^7*\[Rho]^2 + 
       87552*Ec^8*\[Rho]^2 - 1980*\[Rho]^3 + 24840*Ec*\[Rho]^3 - 
       130680*Ec^2*\[Rho]^3 + 388320*Ec^3*\[Rho]^3 - 720000*Ec^4*\[Rho]^3 + 
       836928*Ec^5*\[Rho]^3 - 559488*Ec^6*\[Rho]^3 + 163584*Ec^7*\[Rho]^3 + 
       2500*\[Rho]^4 - 30000*Ec*\[Rho]^4 + 150000*Ec^2*\[Rho]^4 - 
       424960*Ec^3*\[Rho]^4 + 726720*Ec^4*\[Rho]^4 - 729408*Ec^5*\[Rho]^4 + 
       389632*Ec^6*\[Rho]^4 - 83712*Ec^7*\[Rho]^4 - 795*\[Rho]^5 + 
       9540*Ec*\[Rho]^5 - 47700*Ec^2*\[Rho]^5 + 127200*Ec^3*\[Rho]^5 - 
       190800*Ec^4*\[Rho]^5 + 152640*Ec^5*\[Rho]^5 - 50880*Ec^6*\[Rho]^5 + 
       60*(1 - 2*Ec)^6*\[Rho]*(8 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^6*\[Rho]*(8 + 9*\[Rho]^2)*Log[\[Rho]])) + 
    3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-450 + 7200*Ec - 50400*Ec^2 + 201600*Ec^3 - 
      504000*Ec^4 + 806400*Ec^5 - 806400*Ec^6 + 460800*Ec^7 - 115200*Ec^8 - 
      9685*\[Rho] + 164560*Ec*\[Rho] - 1228720*Ec^2*\[Rho] + 
      5273280*Ec^3*\[Rho] - 14258400*Ec^4*\[Rho] + 24958032*Ec^5*\[Rho] - 
      27744704*Ec^6*\[Rho] + 17805056*Ec^7*\[Rho] - 3799040*Ec^8*\[Rho] - 
      4242944*Ec^9*\[Rho] + 6419456*Ec^10*\[Rho] - 5599232*Ec^11*\[Rho] + 
      3125248*Ec^12*\[Rho] - 1208320*Ec^13*\[Rho] + 360448*Ec^14*\[Rho] + 
      10015*\[Rho]^2 - 146440*Ec*\[Rho]^2 + 914680*Ec^2*\[Rho]^2 - 
      3143520*Ec^3*\[Rho]^2 + 6313200*Ec^4*\[Rho]^2 - 7010640*Ec^5*\[Rho]^2 + 
      2950080*Ec^6*\[Rho]^2 + 1271040*Ec^7*\[Rho]^2 + 368640*Ec^8*\[Rho]^2 - 
      5465600*Ec^9*\[Rho]^2 + 7224320*Ec^10*\[Rho]^2 - 
      4198400*Ec^11*\[Rho]^2 + 614400*Ec^12*\[Rho]^2 + 
      307200*Ec^13*\[Rho]^2 + 2825*\[Rho]^3 - 48200*Ec*\[Rho]^3 + 
      361400*Ec^2*\[Rho]^3 - 1557600*Ec^3*\[Rho]^3 + 4230000*Ec^4*\[Rho]^3 - 
      7371360*Ec^5*\[Rho]^3 + 7600320*Ec^6*\[Rho]^3 - 2288640*Ec^7*\[Rho]^3 - 
      5706240*Ec^8*\[Rho]^3 + 9305600*Ec^9*\[Rho]^3 - 
      5995520*Ec^10*\[Rho]^3 + 1433600*Ec^11*\[Rho]^3 - 850*\[Rho]^4 + 
      4000*Ec*\[Rho]^4 + 48800*Ec^2*\[Rho]^4 - 553600*Ec^3*\[Rho]^4 + 
      2459200*Ec^4*\[Rho]^4 - 6403360*Ec^5*\[Rho]^4 + 
      11365440*Ec^6*\[Rho]^4 - 14676480*Ec^7*\[Rho]^4 + 
      13163520*Ec^8*\[Rho]^4 - 6950400*Ec^9*\[Rho]^4 + 
      1520640*Ec^10*\[Rho]^4 - 4075*\[Rho]^5 + 70600*Ec*\[Rho]^5 - 
      537400*Ec^2*\[Rho]^5 + 2351200*Ec^3*\[Rho]^5 - 6482800*Ec^4*\[Rho]^5 + 
      12044560*Ec^5*\[Rho]^5 - 15846400*Ec^6*\[Rho]^5 + 
      14583040*Ec^7*\[Rho]^5 - 8439040*Ec^8*\[Rho]^5 + 
      2484480*Ec^9*\[Rho]^5 - 215040*Ec^10*\[Rho]^5 + 2485*\[Rho]^6 - 
      39760*Ec*\[Rho]^6 + 278320*Ec^2*\[Rho]^6 - 1113280*Ec^3*\[Rho]^6 + 
      2783200*Ec^4*\[Rho]^6 - 4659472*Ec^5*\[Rho]^6 + 5279104*Ec^6*\[Rho]^6 - 
      3786496*Ec^7*\[Rho]^6 + 1511680*Ec^8*\[Rho]^6 - 251136*Ec^9*\[Rho]^6 - 
      265*\[Rho]^7 + 4240*Ec*\[Rho]^7 - 29680*Ec^2*\[Rho]^7 + 
      118720*Ec^3*\[Rho]^7 - 296800*Ec^4*\[Rho]^7 + 474880*Ec^5*\[Rho]^7 - 
      474880*Ec^6*\[Rho]^7 + 271360*Ec^7*\[Rho]^7 - 67840*Ec^8*\[Rho]^7 + 
      300*(1 - 2*Ec)^8*\[Rho]*(16 + 23*\[Rho] - 5*\[Rho]^2 - 16*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ec] - 300*(1 - 2*Ec)^8*\[Rho]*
       (16 + 23*\[Rho] - 5*\[Rho]^2 - 16*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]])))/(675*(1 - 2*Ec)^6*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r13*((1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
      416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]])*(120 - 1200*Ec + 4800*Ec^2 - 9600*Ec^3 + 9600*Ec^4 - 
      3840*Ec^5 - 935*\[Rho] + 9830*Ec*\[Rho] - 41720*Ec^2*\[Rho] + 
      89360*Ec^3*\[Rho] - 93920*Ec^4*\[Rho] + 24128*Ec^5*\[Rho] + 
      42112*Ec^6*\[Rho] - 35584*Ec^7*\[Rho] + 256*Ec^8*\[Rho] + 
      7680*Ec^9*\[Rho] + 1080*\[Rho]^2 - 10800*Ec*\[Rho]^2 + 
      43200*Ec^2*\[Rho]^2 - 88800*Ec^3*\[Rho]^2 + 106560*Ec^4*\[Rho]^2 - 
      86400*Ec^5*\[Rho]^2 + 51456*Ec^6*\[Rho]^2 - 18432*Ec^7*\[Rho]^2 + 
      1140*\[Rho]^3 - 12480*Ec*\[Rho]^3 + 55320*Ec^2*\[Rho]^3 - 
      135120*Ec^3*\[Rho]^3 + 184800*Ec^4*\[Rho]^3 - 141312*Ec^5*\[Rho]^3 + 
      47232*Ec^6*\[Rho]^3 - 2080*\[Rho]^4 + 20800*Ec*\[Rho]^4 - 
      83200*Ec^2*\[Rho]^4 + 187040*Ec^3*\[Rho]^4 - 233600*Ec^4*\[Rho]^4 + 
      148160*Ec^5*\[Rho]^4 - 36480*Ec^6*\[Rho]^4 + 675*\[Rho]^5 - 
      6750*Ec*\[Rho]^5 + 27000*Ec^2*\[Rho]^5 - 54000*Ec^3*\[Rho]^5 + 
      54000*Ec^4*\[Rho]^5 - 21600*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*
       (-4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*
       (-4 + 9*\[Rho]^2)*Log[\[Rho]]) + 
    15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-60 + 840*Ec - 5040*Ec^2 + 16800*Ec^3 - 33600*Ec^4 + 
      40320*Ec^5 - 26880*Ec^6 + 7680*Ec^7 + 1931*\[Rho] - 27514*Ec*\[Rho] + 
      168444*Ec^2*\[Rho] - 574920*Ec^3*\[Rho] + 1183440*Ec^4*\[Rho] - 
      1474416*Ec^5*\[Rho] + 1041216*Ec^6*\[Rho] - 343680*Ec^7*\[Rho] + 
      33792*Ec^8*\[Rho] - 17920*Ec^9*\[Rho] + 32768*Ec^10*\[Rho] - 
      86016*Ec^11*\[Rho] + 98304*Ec^12*\[Rho] - 36864*Ec^13*\[Rho] + 
      7715*\[Rho]^2 - 121090*Ec*\[Rho]^2 + 818100*Ec^2*\[Rho]^2 - 
      3093240*Ec^3*\[Rho]^2 + 7102080*Ec^4*\[Rho]^2 - 9985104*Ec^5*\[Rho]^2 + 
      8104800*Ec^6*\[Rho]^2 - 3122496*Ec^7*\[Rho]^2 + 260736*Ec^8*\[Rho]^2 - 
      193792*Ec^9*\[Rho]^2 + 237056*Ec^10*\[Rho]^2 + 15360*Ec^11*\[Rho]^2 - 
      30720*Ec^12*\[Rho]^2 - 9475*\[Rho]^3 + 122450*Ec*\[Rho]^3 - 
      663300*Ec^2*\[Rho]^3 + 1925400*Ec^3*\[Rho]^3 - 3136800*Ec^4*\[Rho]^3 + 
      2624160*Ec^5*\[Rho]^3 - 575616*Ec^6*\[Rho]^3 - 661248*Ec^7*\[Rho]^3 + 
      459264*Ec^8*\[Rho]^3 - 122368*Ec^9*\[Rho]^3 + 51200*Ec^10*\[Rho]^3 - 
      320*\[Rho]^4 + 5200*Ec*\[Rho]^4 - 36240*Ec^2*\[Rho]^4 + 
      140960*Ec^3*\[Rho]^4 - 332320*Ec^4*\[Rho]^4 + 437280*Ec^5*\[Rho]^4 - 
      257984*Ec^6*\[Rho]^4 - 128*Ec^7*\[Rho]^4 + 88320*Ec^8*\[Rho]^4 - 
      24576*Ec^9*\[Rho]^4 - 155*\[Rho]^5 + 3250*Ec*\[Rho]^5 - 
      27060*Ec^2*\[Rho]^5 + 120440*Ec^3*\[Rho]^5 - 316480*Ec^4*\[Rho]^5 + 
      571056*Ec^5*\[Rho]^5 - 687872*Ec^6*\[Rho]^5 + 507136*Ec^7*\[Rho]^5 - 
      183552*Ec^8*\[Rho]^5 + 19200*Ec^9*\[Rho]^5 + 409*\[Rho]^6 - 
      5726*Ec*\[Rho]^6 + 34356*Ec^2*\[Rho]^6 - 114520*Ec^3*\[Rho]^6 + 
      229040*Ec^4*\[Rho]^6 - 307248*Ec^5*\[Rho]^6 + 257824*Ec^6*\[Rho]^6 - 
      117440*Ec^7*\[Rho]^6 + 21888*Ec^8*\[Rho]^6 - 45*\[Rho]^7 + 
      630*Ec*\[Rho]^7 - 3780*Ec^2*\[Rho]^7 + 12600*Ec^3*\[Rho]^7 - 
      25200*Ec^4*\[Rho]^7 + 30240*Ec^5*\[Rho]^7 - 20160*Ec^6*\[Rho]^7 + 
      5760*Ec^7*\[Rho]^7 - 60*(-1 + 2*Ec)^7*\[Rho]*(-4 - 109*\[Rho] - 
        85*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] + 
      60*(-1 + 2*Ec)^7*\[Rho]*(-4 - 109*\[Rho] - 85*\[Rho]^2 + 6*\[Rho]^3 + 
        9*\[Rho]^4)*Log[\[Rho]])))/(675*(-1 + 2*Ec)^7*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r11*((1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
      1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]])*(60 - 720*Ec + 3600*Ec^2 - 9600*Ec^3 + 14400*Ec^4 - 
      11520*Ec^5 + 3840*Ec^6 - 1265*\[Rho] + 16380*Ec*\[Rho] - 
      89100*Ec^2*\[Rho] + 260640*Ec^3*\[Rho] - 428160*Ec^4*\[Rho] + 
      347904*Ec^5*\[Rho] - 16512*Ec^6*\[Rho] - 198144*Ec^7*\[Rho] + 
      122112*Ec^8*\[Rho] + 1024*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 
      1440*\[Rho]^2 - 17280*Ec*\[Rho]^2 + 86400*Ec^2*\[Rho]^2 - 
      233280*Ec^3*\[Rho]^2 + 370080*Ec^4*\[Rho]^2 - 353664*Ec^5*\[Rho]^2 + 
      202752*Ec^6*\[Rho]^2 - 69120*Ec^7*\[Rho]^2 + 13824*Ec^8*\[Rho]^2 + 
      1380*\[Rho]^3 - 17640*Ec*\[Rho]^3 + 94680*Ec^2*\[Rho]^3 - 
      287520*Ec^3*\[Rho]^3 + 537120*Ec^4*\[Rho]^3 - 616896*Ec^5*\[Rho]^3 + 
      405504*Ec^6*\[Rho]^3 - 117504*Ec^7*\[Rho]^3 - 2380*\[Rho]^4 + 
      28560*Ec*\[Rho]^4 - 142800*Ec^2*\[Rho]^4 + 404800*Ec^3*\[Rho]^4 - 
      693120*Ec^4*\[Rho]^4 + 697152*Ec^5*\[Rho]^4 - 373504*Ec^6*\[Rho]^4 + 
      80640*Ec^7*\[Rho]^4 + 765*\[Rho]^5 - 9180*Ec*\[Rho]^5 + 
      45900*Ec^2*\[Rho]^5 - 122400*Ec^3*\[Rho]^5 + 183600*Ec^4*\[Rho]^5 - 
      146880*Ec^5*\[Rho]^5 + 48960*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*
       (-10 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*
       (-10 + 9*\[Rho]^2)*Log[\[Rho]]) + 
    3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-150 + 2400*Ec - 16800*Ec^2 + 67200*Ec^3 - 168000*Ec^4 + 
      268800*Ec^5 - 268800*Ec^6 + 153600*Ec^7 - 38400*Ec^8 + 12570*\[Rho] - 
      206520*Ec*\[Rho] + 1488840*Ec^2*\[Rho] - 6156960*Ec^3*\[Rho] + 
      15997200*Ec^4*\[Rho] - 26796912*Ec^5*\[Rho] + 28288992*Ec^6*\[Rho] - 
      16760064*Ec^7*\[Rho] + 1925376*Ec^8*\[Rho] + 6781440*Ec^9*\[Rho] - 
      8933376*Ec^10*\[Rho] + 5861376*Ec^11*\[Rho] - 786432*Ec^12*\[Rho] - 
      1093632*Ec^13*\[Rho] + 368640*Ec^14*\[Rho] + 30230*\[Rho]^2 - 
      549680*Ec*\[Rho]^2 + 4375760*Ec^2*\[Rho]^2 - 19967040*Ec^3*\[Rho]^2 + 
      57309600*Ec^4*\[Rho]^2 - 106470480*Ec^5*\[Rho]^2 + 
      126150720*Ec^6*\[Rho]^2 - 89199360*Ec^7*\[Rho]^2 + 
      32505600*Ec^8*\[Rho]^2 - 6991360*Ec^9*\[Rho]^2 + 
      6200320*Ec^10*\[Rho]^2 - 3420160*Ec^11*\[Rho]^2 - 
      307200*Ec^12*\[Rho]^2 + 307200*Ec^13*\[Rho]^2 - 46325*\[Rho]^3 + 
      704600*Ec*\[Rho]^3 - 4639400*Ec^2*\[Rho]^3 + 17191200*Ec^3*\[Rho]^3 - 
      38878800*Ec^4*\[Rho]^3 + 53997600*Ec^5*\[Rho]^3 - 
      42858240*Ec^6*\[Rho]^3 + 14054400*Ec^7*\[Rho]^3 + 
      3601920*Ec^8*\[Rho]^3 - 3883520*Ec^9*\[Rho]^3 + 
      1034240*Ec^10*\[Rho]^3 - 327680*Ec^11*\[Rho]^3 + 3750*\[Rho]^4 - 
      56400*Ec*\[Rho]^4 + 366000*Ec^2*\[Rho]^4 - 1329600*Ec^3*\[Rho]^4 + 
      2920800*Ec^4*\[Rho]^4 - 4104480*Ec^5*\[Rho]^4 + 4261440*Ec^6*\[Rho]^4 - 
      4131840*Ec^7*\[Rho]^4 + 3617280*Ec^8*\[Rho]^4 - 2065920*Ec^9*\[Rho]^4 + 
      476160*Ec^10*\[Rho]^4 - 2150*\[Rho]^5 + 39800*Ec*\[Rho]^5 - 
      321800*Ec^2*\[Rho]^5 + 1488800*Ec^3*\[Rho]^5 - 4326800*Ec^4*\[Rho]^5 + 
      8561360*Ec^5*\[Rho]^5 - 12057440*Ec^6*\[Rho]^5 + 
      11697920*Ec^7*\[Rho]^5 - 7055360*Ec^8*\[Rho]^5 + 
      2177280*Ec^9*\[Rho]^5 - 207360*Ec^10*\[Rho]^5 + 2330*\[Rho]^6 - 
      37280*Ec*\[Rho]^6 + 260960*Ec^2*\[Rho]^6 - 1043840*Ec^3*\[Rho]^6 + 
      2609600*Ec^4*\[Rho]^6 - 4373648*Ec^5*\[Rho]^6 + 4969088*Ec^6*\[Rho]^6 - 
      3581696*Ec^7*\[Rho]^6 + 1439744*Ec^8*\[Rho]^6 - 241920*Ec^9*\[Rho]^6 - 
      255*\[Rho]^7 + 4080*Ec*\[Rho]^7 - 28560*Ec^2*\[Rho]^7 + 
      114240*Ec^3*\[Rho]^7 - 285600*Ec^4*\[Rho]^7 + 456960*Ec^5*\[Rho]^7 - 
      456960*Ec^6*\[Rho]^7 + 261120*Ec^7*\[Rho]^7 - 65280*Ec^8*\[Rho]^7 + 
      300*(1 - 2*Ec)^8*\[Rho]*(-9 - 110*\[Rho] - 61*\[Rho]^2 + 6*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ec] - 300*(1 - 2*Ec)^8*\[Rho]*
       (-9 - 110*\[Rho] - 61*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]])))/(675*(1 - 2*Ec)^6*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r10*(-((1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
       1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
       1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
       11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
       1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
       960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
       16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
       640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
       6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
       480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
       576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
       144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
       32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*(180 - 2160*Ec + 
       10800*Ec^2 - 28800*Ec^3 + 43200*Ec^4 - 34560*Ec^5 + 11520*Ec^6 - 
       785*\[Rho] + 10620*Ec*\[Rho] - 60300*Ec^2*\[Rho] + 
       187680*Ec^3*\[Rho] - 355200*Ec^4*\[Rho] + 446208*Ec^5*\[Rho] - 
       434304*Ec^6*\[Rho] + 379392*Ec^7*\[Rho] - 258816*Ec^8*\[Rho] + 
       99328*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 360*\[Rho]^2 - 
       4320*Ec*\[Rho]^2 + 21600*Ec^2*\[Rho]^2 - 66240*Ec^3*\[Rho]^2 + 
       164640*Ec^4*\[Rho]^2 - 341376*Ec^5*\[Rho]^2 + 479232*Ec^6*\[Rho]^2 - 
       370176*Ec^7*\[Rho]^2 + 118272*Ec^8*\[Rho]^2 + 540*\[Rho]^3 - 
       7560*Ec*\[Rho]^3 + 44280*Ec^2*\[Rho]^3 - 126240*Ec^3*\[Rho]^3 + 
       185760*Ec^4*\[Rho]^3 - 142272*Ec^5*\[Rho]^3 + 53760*Ec^6*\[Rho]^3 - 
       6912*Ec^7*\[Rho]^3 + 20*\[Rho]^4 - 240*Ec*\[Rho]^4 + 
       1200*Ec^2*\[Rho]^4 - 19520*Ec^3*\[Rho]^4 + 44160*Ec^4*\[Rho]^4 - 
       53952*Ec^5*\[Rho]^4 + 38144*Ec^6*\[Rho]^4 - 11520*Ec^7*\[Rho]^4 - 
       315*\[Rho]^5 + 3780*Ec*\[Rho]^5 - 18900*Ec^2*\[Rho]^5 + 
       50400*Ec^3*\[Rho]^5 - 75600*Ec^4*\[Rho]^5 + 60480*Ec^5*\[Rho]^5 - 
       20160*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
        Log[\[Rho]])) + 3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(450 - 7200*Ec + 50400*Ec^2 - 201600*Ec^3 + 504000*Ec^4 - 
      806400*Ec^5 + 806400*Ec^6 - 460800*Ec^7 + 115200*Ec^8 - 20630*\[Rho] + 
      340280*Ec*\[Rho] - 2463560*Ec^2*\[Rho] + 10235040*Ec^3*\[Rho] - 
      26730000*Ec^4*\[Rho] + 45039408*Ec^5*\[Rho] - 47889888*Ec^6*\[Rho] + 
      28682496*Ec^7*\[Rho] - 3458304*Ec^8*\[Rho] - 12177920*Ec^9*\[Rho] + 
      17936384*Ec^10*\[Rho] - 14987264*Ec^11*\[Rho] + 6094848*Ec^12*\[Rho] - 
      233472*Ec^13*\[Rho] - 368640*Ec^14*\[Rho] + 11130*\[Rho]^2 - 
      124080*Ec*\[Rho]^2 + 436560*Ec^2*\[Rho]^2 + 269760*Ec^3*\[Rho]^2 - 
      6722400*Ec^4*\[Rho]^2 + 22827600*Ec^5*\[Rho]^2 - 
      38706240*Ec^6*\[Rho]^2 + 34901760*Ec^7*\[Rho]^2 - 
      13474560*Ec^8*\[Rho]^2 - 545280*Ec^9*\[Rho]^2 + 107520*Ec^10*\[Rho]^2 + 
      1044480*Ec^11*\[Rho]^2 + 307200*Ec^12*\[Rho]^2 - 
      307200*Ec^13*\[Rho]^2 + 21725*\[Rho]^3 - 375800*Ec*\[Rho]^3 + 
      2856200*Ec^2*\[Rho]^3 - 12477600*Ec^3*\[Rho]^3 + 
      34352400*Ec^4*\[Rho]^3 - 61188000*Ec^5*\[Rho]^3 + 
      68743680*Ec^6*\[Rho]^3 - 43130880*Ec^7*\[Rho]^3 + 
      7288320*Ec^8*\[Rho]^3 + 8153600*Ec^9*\[Rho]^3 - 
      5396480*Ec^10*\[Rho]^3 + 1310720*Ec^11*\[Rho]^3 - 10450*\[Rho]^4 + 
      163600*Ec*\[Rho]^4 - 1116400*Ec^2*\[Rho]^4 + 4331200*Ec^3*\[Rho]^4 - 
      10424800*Ec^4*\[Rho]^4 + 15577120*Ec^5*\[Rho]^4 - 
      12969280*Ec^6*\[Rho]^4 + 3420160*Ec^7*\[Rho]^4 + 
      2716160*Ec^8*\[Rho]^4 - 2112000*Ec^9*\[Rho]^4 + 568320*Ec^10*\[Rho]^4 - 
      1950*\[Rho]^5 + 25800*Ec*\[Rho]^5 - 137400*Ec^2*\[Rho]^5 + 
      348000*Ec^3*\[Rho]^5 - 265200*Ec^4*\[Rho]^5 - 306960*Ec^5*\[Rho]^5 + 
      678240*Ec^6*\[Rho]^5 - 910080*Ec^7*\[Rho]^5 + 798720*Ec^8*\[Rho]^5 - 
      288000*Ec^9*\[Rho]^5 + 23040*Ec^10*\[Rho]^5 - 170*\[Rho]^6 + 
      2720*Ec*\[Rho]^6 - 19040*Ec^2*\[Rho]^6 + 76160*Ec^3*\[Rho]^6 - 
      190400*Ec^4*\[Rho]^6 + 67472*Ec^5*\[Rho]^6 + 62848*Ec^6*\[Rho]^6 - 
      123136*Ec^7*\[Rho]^6 + 108544*Ec^8*\[Rho]^6 - 34560*Ec^9*\[Rho]^6 - 
      105*\[Rho]^7 + 1680*Ec*\[Rho]^7 - 11760*Ec^2*\[Rho]^7 + 
      47040*Ec^3*\[Rho]^7 - 117600*Ec^4*\[Rho]^7 + 188160*Ec^5*\[Rho]^7 - 
      188160*Ec^6*\[Rho]^7 + 107520*Ec^7*\[Rho]^7 - 26880*Ec^8*\[Rho]^7 - 
      300*(1 - 2*Ec)^8*\[Rho]*(-17 - 90*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3 + 
        9*\[Rho]^4)*Log[1 - 2*Ec] + 300*(1 - 2*Ec)^8*\[Rho]*
       (-17 - 90*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]])))/(675*(1 - 2*Ec)^6*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*m6*(-((1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
       416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
       1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
       11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
       1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
       960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
       16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
       640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
       6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
       480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
       576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
       144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
       32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*(-1285 + 13810*Ec - 
       60040*Ec^2 + 130960*Ec^3 - 135520*Ec^4 + 22720*Ec^5 + 68480*Ec^6 - 
       24320*Ec^7 - 37120*Ec^8 + 23040*Ec^9 + 1800*\[Rho] - 18000*Ec*\[Rho] + 
       72000*Ec^2*\[Rho] - 157440*Ec^3*\[Rho] + 243840*Ec^4*\[Rho] - 
       327936*Ec^5*\[Rho] + 313344*Ec^6*\[Rho] - 129024*Ec^7*\[Rho] + 
       1440*\[Rho]^2 - 15480*Ec*\[Rho]^2 + 67320*Ec^2*\[Rho]^2 - 
       150960*Ec^3*\[Rho]^2 + 181920*Ec^4*\[Rho]^2 - 110784*Ec^5*\[Rho]^2 + 
       27648*Ec^6*\[Rho]^2 - 3080*\[Rho]^3 + 30800*Ec*\[Rho]^3 - 
       123200*Ec^2*\[Rho]^3 + 275200*Ec^3*\[Rho]^3 - 370240*Ec^4*\[Rho]^3 + 
       258688*Ec^5*\[Rho]^3 - 73728*Ec^6*\[Rho]^3 + 1125*\[Rho]^4 - 
       11250*Ec*\[Rho]^4 + 45000*Ec^2*\[Rho]^4 - 90000*Ec^3*\[Rho]^4 + 
       90000*Ec^4*\[Rho]^4 - 36000*Ec^5*\[Rho]^4 + 60*(-1 + 2*Ec)^5*
        (-8 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*(-8 + 9*\[Rho]^2)*
        Log[\[Rho]])) + 3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-10535 + 152290*Ec - 947340*Ec^2 + 3292200*Ec^3 - 
      6920400*Ec^4 + 8815968*Ec^5 - 6102816*Ec^6 + 412608*Ec^7 + 
      4742784*Ec^8 - 7289600*Ec^9 + 4847104*Ec^10 + 986112*Ec^11 - 
      3311616*Ec^12 + 1339392*Ec^13 - 32000*\[Rho] + 510400*Ec*\[Rho] - 
      3499200*Ec^2*\[Rho] + 13411200*Ec^3*\[Rho] - 31190400*Ec^4*\[Rho] + 
      44423040*Ec^5*\[Rho] - 36637440*Ec^6*\[Rho] + 14476800*Ec^7*\[Rho] - 
      568320*Ec^8*\[Rho] - 1955840*Ec^9*\[Rho] + 2928640*Ec^10*\[Rho] - 
      2580480*Ec^11*\[Rho] + 737280*Ec^12*\[Rho] + 55825*\[Rho]^2 - 
      753350*Ec*\[Rho]^2 + 4322700*Ec^2*\[Rho]^2 - 13619400*Ec^3*\[Rho]^2 + 
      25264800*Ec^4*\[Rho]^2 - 27021120*Ec^5*\[Rho]^2 + 
      13617600*Ec^6*\[Rho]^2 + 2451840*Ec^7*\[Rho]^2 - 
      9104640*Ec^8*\[Rho]^2 + 7022080*Ec^9*\[Rho]^2 - 
      2170880*Ec^10*\[Rho]^2 - 13600*\[Rho]^3 + 176000*Ec*\[Rho]^3 - 
      955200*Ec^2*\[Rho]^3 + 2780800*Ec^3*\[Rho]^3 - 4553600*Ec^4*\[Rho]^3 + 
      3824640*Ec^5*\[Rho]^3 - 691840*Ec^6*\[Rho]^3 - 1480960*Ec^7*\[Rho]^3 + 
      1251840*Ec^8*\[Rho]^3 - 322560*Ec^9*\[Rho]^3 + 2975*\[Rho]^4 - 
      47050*Ec*\[Rho]^4 + 320100*Ec^2*\[Rho]^4 - 1218200*Ec^3*\[Rho]^4 + 
      2814400*Ec^4*\[Rho]^4 - 4235520*Ec^5*\[Rho]^4 + 4687520*Ec^6*\[Rho]^4 - 
      3824320*Ec^7*\[Rho]^4 + 1630080*Ec^8*\[Rho]^4 - 241920*Ec^9*\[Rho]^4 - 
      3040*\[Rho]^5 + 42560*Ec*\[Rho]^5 - 255360*Ec^2*\[Rho]^5 + 
      851200*Ec^3*\[Rho]^5 - 1702400*Ec^4*\[Rho]^5 + 2205312*Ec^5*\[Rho]^5 - 
      2015104*Ec^6*\[Rho]^5 + 1018112*Ec^7*\[Rho]^5 - 221184*Ec^8*\[Rho]^5 + 
      375*\[Rho]^6 - 5250*Ec*\[Rho]^6 + 31500*Ec^2*\[Rho]^6 - 
      105000*Ec^3*\[Rho]^6 + 210000*Ec^4*\[Rho]^6 - 252000*Ec^5*\[Rho]^6 + 
      168000*Ec^6*\[Rho]^6 - 48000*Ec^7*\[Rho]^6 + 300*(-1 + 2*Ec)^7*
       (-8 - 104*\[Rho] - 47*\[Rho]^2 + 24*\[Rho]^3 + 9*\[Rho]^4)*
       Log[1 - 2*Ec] - 300*(-1 + 2*Ec)^7*(-8 - 104*\[Rho] - 47*\[Rho]^2 + 
        24*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]])))/
  (2700*(-1 + 2*Ec)^7*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r16*(-((1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
       416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
       1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
       11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
       1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
       960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
       16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
       640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
       6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
       480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
       576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
       144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
       32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*(240 - 2400*Ec + 9600*Ec^2 - 
       19200*Ec^3 + 19200*Ec^4 - 7680*Ec^5 - 2605*\[Rho] + 28450*Ec*\[Rho] - 
       125800*Ec^2*\[Rho] + 283600*Ec^3*\[Rho] - 334240*Ec^4*\[Rho] + 
       192832*Ec^5*\[Rho] - 80512*Ec^6*\[Rho] + 89344*Ec^7*\[Rho] - 
       46336*Ec^8*\[Rho] - 7680*Ec^9*\[Rho] + 2040*\[Rho]^2 - 
       20400*Ec*\[Rho]^2 + 81600*Ec^2*\[Rho]^2 - 151680*Ec^3*\[Rho]^2 + 
       96000*Ec^4*\[Rho]^2 + 69120*Ec^5*\[Rho]^2 - 109056*Ec^6*\[Rho]^2 + 
       33792*Ec^7*\[Rho]^2 + 840*\[Rho]^3 - 9480*Ec*\[Rho]^3 + 
       43320*Ec^2*\[Rho]^3 - 116400*Ec^3*\[Rho]^3 + 211680*Ec^4*\[Rho]^3 - 
       214848*Ec^5*\[Rho]^3 + 89088*Ec^6*\[Rho]^3 + 760*\[Rho]^4 - 
       7600*Ec*\[Rho]^4 + 30400*Ec^2*\[Rho]^4 - 103040*Ec^3*\[Rho]^4 + 
       180800*Ec^4*\[Rho]^4 - 164480*Ec^5*\[Rho]^4 + 61440*Ec^6*\[Rho]^4 - 
       1275*\[Rho]^5 + 12750*Ec*\[Rho]^5 - 51000*Ec^2*\[Rho]^5 + 
       102000*Ec^3*\[Rho]^5 - 102000*Ec^4*\[Rho]^5 + 40800*Ec^5*\[Rho]^5 + 
       60*(-1 + 2*Ec)^5*\[Rho]*(-20 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
       60*(-1 + 2*Ec)^5*\[Rho]*(-20 + 9*\[Rho]^2)*Log[\[Rho]])) + 
    15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(120 - 1680*Ec + 10080*Ec^2 - 33600*Ec^3 + 67200*Ec^4 - 
      80640*Ec^5 + 53760*Ec^6 - 15360*Ec^7 - 9497*\[Rho] + 137038*Ec*\[Rho] - 
      850788*Ec^2*\[Rho] + 2950200*Ec^3*\[Rho] - 6186000*Ec^4*\[Rho] + 
      7874784*Ec^5*\[Rho] - 5639648*Ec^6*\[Rho] + 1500736*Ec^7*\[Rho] + 
      1109376*Ec^8*\[Rho] - 2039040*Ec^9*\[Rho] + 1927680*Ec^10*\[Rho] - 
      838656*Ec^11*\[Rho] + 10240*Ec^12*\[Rho] + 53248*Ec^13*\[Rho] - 
      15900*\[Rho]^2 + 267240*Ec*\[Rho]^2 - 1915920*Ec^2*\[Rho]^2 + 
      7636320*Ec^3*\[Rho]^2 - 18397440*Ec^4*\[Rho]^2 + 
      27081216*Ec^5*\[Rho]^2 - 23112960*Ec^6*\[Rho]^2 + 
      9782784*Ec^7*\[Rho]^2 - 1680384*Ec^8*\[Rho]^2 + 1333248*Ec^9*\[Rho]^2 - 
      1204224*Ec^10*\[Rho]^2 + 245760*Ec^11*\[Rho]^2 + 29525*\[Rho]^3 - 
      397630*Ec*\[Rho]^3 + 2275740*Ec^2*\[Rho]^3 - 7145640*Ec^3*\[Rho]^3 + 
      13190880*Ec^4*\[Rho]^3 - 14105280*Ec^5*\[Rho]^3 + 
      7927104*Ec^6*\[Rho]^3 - 2133888*Ec^7*\[Rho]^3 + 1169664*Ec^8*\[Rho]^3 - 
      1105408*Ec^9*\[Rho]^3 + 327680*Ec^10*\[Rho]^3 - 3720*\[Rho]^4 + 
      48240*Ec*\[Rho]^4 - 262560*Ec^2*\[Rho]^4 + 767680*Ec^3*\[Rho]^4 - 
      1266560*Ec^4*\[Rho]^4 + 1140480*Ec^5*\[Rho]^4 - 719744*Ec^6*\[Rho]^4 + 
      915712*Ec^7*\[Rho]^4 - 975360*Ec^8*\[Rho]^4 + 359424*Ec^9*\[Rho]^4 - 
      615*\[Rho]^5 + 7530*Ec*\[Rho]^5 - 37620*Ec^2*\[Rho]^5 + 
      95160*Ec^3*\[Rho]^5 - 114720*Ec^4*\[Rho]^5 + 77376*Ec^5*\[Rho]^5 + 
      7008*Ec^6*\[Rho]^5 - 93504*Ec^7*\[Rho]^5 + 10368*Ec^8*\[Rho]^5 + 
      26880*Ec^9*\[Rho]^5 + 172*\[Rho]^6 - 2408*Ec*\[Rho]^6 + 
      14448*Ec^2*\[Rho]^6 - 48160*Ec^3*\[Rho]^6 + 96320*Ec^4*\[Rho]^6 - 
      189312*Ec^5*\[Rho]^6 + 214144*Ec^6*\[Rho]^6 - 134912*Ec^7*\[Rho]^6 + 
      36864*Ec^8*\[Rho]^6 - 85*\[Rho]^7 + 1190*Ec*\[Rho]^7 - 
      7140*Ec^2*\[Rho]^7 + 23800*Ec^3*\[Rho]^7 - 47600*Ec^4*\[Rho]^7 + 
      57120*Ec^5*\[Rho]^7 - 38080*Ec^6*\[Rho]^7 + 10880*Ec^7*\[Rho]^7 + 
      60*(-1 + 2*Ec)^7*\[Rho]*(-34 - 372*\[Rho] - 131*\[Rho]^2 + 
        32*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*\[Rho]*
       (-34 - 372*\[Rho] - 131*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*
       Log[\[Rho]])))/(2700*(-1 + 2*Ec)^7*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) - 
 (r18*((1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
      1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]])*(120 - 1440*Ec + 7200*Ec^2 - 19200*Ec^3 + 28800*Ec^4 - 
      23040*Ec^5 + 7680*Ec^6 - 1225*\[Rho] + 15660*Ec*\[Rho] - 
      84060*Ec^2*\[Rho] + 244320*Ec^3*\[Rho] - 417600*Ec^4*\[Rho] + 
      451200*Ec^5*\[Rho] - 399360*Ec^6*\[Rho] + 407040*Ec^7*\[Rho] - 
      326400*Ec^8*\[Rho] + 97280*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] + 
      600*\[Rho]^2 - 7200*Ec*\[Rho]^2 + 36000*Ec^2*\[Rho]^2 - 
      83520*Ec^3*\[Rho]^2 + 54720*Ec^4*\[Rho]^2 + 123648*Ec^5*\[Rho]^2 - 
      250368*Ec^6*\[Rho]^2 + 147456*Ec^7*\[Rho]^2 - 21504*Ec^8*\[Rho]^2 + 
      600*\[Rho]^3 - 8280*Ec*\[Rho]^3 + 47880*Ec^2*\[Rho]^3 - 
      157920*Ec^3*\[Rho]^3 + 337920*Ec^4*\[Rho]^3 - 472320*Ec^5*\[Rho]^3 + 
      382848*Ec^6*\[Rho]^3 - 132096*Ec^7*\[Rho]^3 + 1360*\[Rho]^4 - 
      16320*Ec*\[Rho]^4 + 81600*Ec^2*\[Rho]^4 - 266560*Ec^3*\[Rho]^4 + 
      557760*Ec^4*\[Rho]^4 - 689664*Ec^5*\[Rho]^4 + 471808*Ec^6*\[Rho]^4 - 
      138240*Ec^7*\[Rho]^4 - 1455*\[Rho]^5 + 17460*Ec*\[Rho]^5 - 
      87300*Ec^2*\[Rho]^5 + 232800*Ec^3*\[Rho]^5 - 349200*Ec^4*\[Rho]^5 + 
      279360*Ec^5*\[Rho]^5 - 93120*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*
       (-8 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*
       (-8 + 9*\[Rho]^2)*Log[\[Rho]]) + 
    3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-300 + 4800*Ec - 33600*Ec^2 + 134400*Ec^3 - 
      336000*Ec^4 + 537600*Ec^5 - 537600*Ec^6 + 307200*Ec^7 - 76800*Ec^8 + 
      32655*\[Rho] - 536880*Ec*\[Rho] + 3873360*Ec^2*\[Rho] - 
      16031040*Ec^3*\[Rho] + 41690400*Ec^4*\[Rho] - 69925056*Ec^5*\[Rho] + 
      74140576*Ec^6*\[Rho] - 45425152*Ec^7*\[Rho] + 10517248*Ec^8*\[Rho] + 
      6871040*Ec^9*\[Rho] - 11475968*Ec^10*\[Rho] + 10231808*Ec^11*\[Rho] - 
      4161536*Ec^12*\[Rho] - 311296*Ec^13*\[Rho] + 532480*Ec^14*\[Rho] + 
      48190*\[Rho]^2 - 921040*Ec*\[Rho]^2 + 7647280*Ec^2*\[Rho]^2 - 
      36189120*Ec^3*\[Rho]^2 + 107272800*Ec^4*\[Rho]^2 - 
      205253760*Ec^5*\[Rho]^2 + 250204800*Ec^6*\[Rho]^2 - 
      182069760*Ec^7*\[Rho]^2 + 67107840*Ec^8*\[Rho]^2 - 
      10496000*Ec^9*\[Rho]^2 + 8898560*Ec^10*\[Rho]^2 - 
      8560640*Ec^11*\[Rho]^2 + 2457600*Ec^12*\[Rho]^2 - 101725*\[Rho]^3 + 
      1592200*Ec*\[Rho]^3 - 10862200*Ec^2*\[Rho]^3 + 42127200*Ec^3*\[Rho]^3 - 
      101353200*Ec^4*\[Rho]^3 + 154464000*Ec^5*\[Rho]^3 - 
      145723200*Ec^6*\[Rho]^3 + 80555520*Ec^7*\[Rho]^3 - 
      28093440*Ec^8*\[Rho]^3 + 14581760*Ec^9*\[Rho]^3 - 
      9958400*Ec^10*\[Rho]^3 + 2908160*Ec^11*\[Rho]^3 + 16900*\[Rho]^4 - 
      251200*Ec*\[Rho]^4 + 1604800*Ec^2*\[Rho]^4 - 5702400*Ec^3*\[Rho]^4 + 
      12105600*Ec^4*\[Rho]^4 - 15267840*Ec^5*\[Rho]^4 + 
      11283200*Ec^6*\[Rho]^4 - 7569920*Ec^7*\[Rho]^4 + 
      9989120*Ec^8*\[Rho]^4 - 9431040*Ec^9*\[Rho]^4 + 
      3133440*Ec^10*\[Rho]^4 + 5225*\[Rho]^5 - 78200*Ec*\[Rho]^5 + 
      504200*Ec^2*\[Rho]^5 - 1815200*Ec^3*\[Rho]^5 + 3933200*Ec^4*\[Rho]^5 - 
      5541440*Ec^5*\[Rho]^5 + 5478560*Ec^6*\[Rho]^5 - 3415040*Ec^7*\[Rho]^5 + 
      992000*Ec^8*\[Rho]^5 - 522240*Ec^9*\[Rho]^5 + 299520*Ec^10*\[Rho]^5 - 
      1430*\[Rho]^6 + 22880*Ec*\[Rho]^6 - 160160*Ec^2*\[Rho]^6 + 
      640640*Ec^3*\[Rho]^6 - 1601600*Ec^4*\[Rho]^6 + 3003776*Ec^5*\[Rho]^6 - 
      4178816*Ec^6*\[Rho]^6 + 3648512*Ec^7*\[Rho]^6 - 1845248*Ec^8*\[Rho]^6 + 
      414720*Ec^9*\[Rho]^6 + 485*\[Rho]^7 - 7760*Ec*\[Rho]^7 + 
      54320*Ec^2*\[Rho]^7 - 217280*Ec^3*\[Rho]^7 + 543200*Ec^4*\[Rho]^7 - 
      869120*Ec^5*\[Rho]^7 + 869120*Ec^6*\[Rho]^7 - 496640*Ec^7*\[Rho]^7 + 
      124160*Ec^8*\[Rho]^7 + 300*(1 - 2*Ec)^8*\[Rho]*(-24 - 250*\[Rho] - 
        59*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] - 
      300*(1 - 2*Ec)^8*\[Rho]*(-24 - 250*\[Rho] - 59*\[Rho]^2 + 32*\[Rho]^3 + 
        9*\[Rho]^4)*Log[\[Rho]])))/(1350*(1 - 2*Ec)^6*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r15*(-((-80 + 960*Ec - 4800*Ec^2 + 12800*Ec^3 - 19200*Ec^4 + 15360*Ec^5 - 
       5120*Ec^6 + 375*\[Rho] - 4980*Ec*\[Rho] + 27780*Ec^2*\[Rho] - 
       84320*Ec^3*\[Rho] + 152640*Ec^4*\[Rho] - 178816*Ec^5*\[Rho] + 
       167168*Ec^6*\[Rho] - 157184*Ec^7*\[Rho] + 111872*Ec^8*\[Rho] - 
       29696*Ec^9*\[Rho] - 5120*Ec^10*\[Rho] - 200*\[Rho]^2 + 
       2400*Ec*\[Rho]^2 - 12000*Ec^2*\[Rho]^2 + 35200*Ec^3*\[Rho]^2 - 
       71680*Ec^4*\[Rho]^2 + 109056*Ec^5*\[Rho]^2 - 119808*Ec^6*\[Rho]^2 + 
       81920*Ec^7*\[Rho]^2 - 24576*Ec^8*\[Rho]^2 - 280*\[Rho]^3 + 
       3720*Ec*\[Rho]^3 - 20760*Ec^2*\[Rho]^3 + 60640*Ec^3*\[Rho]^3 - 
       102080*Ec^4*\[Rho]^3 + 105984*Ec^5*\[Rho]^3 - 67456*Ec^6*\[Rho]^3 + 
       19456*Ec^7*\[Rho]^3 + 120*\[Rho]^4 - 1440*Ec*\[Rho]^4 + 
       7200*Ec^2*\[Rho]^4 - 18560*Ec^3*\[Rho]^4 + 14400*Ec^4*\[Rho]^4 + 
       6912*Ec^5*\[Rho]^4 - 20224*Ec^6*\[Rho]^4 + 10240*Ec^7*\[Rho]^4 + 
       65*\[Rho]^5 - 780*Ec*\[Rho]^5 + 3900*Ec^2*\[Rho]^5 - 
       10400*Ec^3*\[Rho]^5 + 15600*Ec^4*\[Rho]^5 - 12480*Ec^5*\[Rho]^5 + 
       4160*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*\[Rho]*(-4 + 3*\[Rho]^2)*
        Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]*(-4 + 3*\[Rho]^2)*Log[\[Rho]])*
      (1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
       1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
       1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
       11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
       1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
       960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
       16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
       640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
       6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
       480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
       576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
       144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
       32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])) + 
    (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (-600 + 9600*Ec - 67200*Ec^2 + 268800*Ec^3 - 672000*Ec^4 + 
      1075200*Ec^5 - 1075200*Ec^6 + 614400*Ec^7 - 153600*Ec^8 + 
      19025*\[Rho] - 312800*Ec*\[Rho] + 2256800*Ec^2*\[Rho] - 
      9340800*Ec^3*\[Rho] + 24292800*Ec^4*\[Rho] - 40737024*Ec^5*\[Rho] + 
      43069984*Ec^6*\[Rho] - 25673728*Ec^7*\[Rho] + 3473152*Ec^8*\[Rho] + 
      9441280*Ec^9*\[Rho] - 13652992*Ec^10*\[Rho] + 11272192*Ec^11*\[Rho] - 
      4358144*Ec^12*\[Rho] - 262144*Ec^13*\[Rho] + 532480*Ec^14*\[Rho] - 
      25540*\[Rho]^2 + 367840*Ec*\[Rho]^2 - 2248480*Ec^2*\[Rho]^2 + 
      7470720*Ec^3*\[Rho]^2 - 14107200*Ec^4*\[Rho]^2 + 
      13463040*Ec^5*\[Rho]^2 - 1512960*Ec^6*\[Rho]^2 - 
      8939520*Ec^7*\[Rho]^2 + 7219200*Ec^8*\[Rho]^2 - 3973120*Ec^9*\[Rho]^2 + 
      6922240*Ec^10*\[Rho]^2 - 7045120*Ec^11*\[Rho]^2 + 
      2457600*Ec^12*\[Rho]^2 - 26225*\[Rho]^3 + 494600*Ec*\[Rho]^3 - 
      4062200*Ec^2*\[Rho]^3 + 19048800*Ec^3*\[Rho]^3 - 
      56022000*Ec^4*\[Rho]^3 + 106300800*Ec^5*\[Rho]^3 - 
      127980480*Ec^6*\[Rho]^3 + 91161600*Ec^7*\[Rho]^3 - 
      32808960*Ec^8*\[Rho]^3 + 5877760*Ec^9*\[Rho]^3 - 
      4049920*Ec^10*\[Rho]^3 + 2007040*Ec^11*\[Rho]^3 + 31400*\[Rho]^4 - 
      483200*Ec*\[Rho]^4 + 3228800*Ec^2*\[Rho]^4 - 12198400*Ec^3*\[Rho]^4 + 
      28345600*Ec^4*\[Rho]^4 - 40994560*Ec^5*\[Rho]^4 + 
      35402880*Ec^6*\[Rho]^4 - 17402880*Ec^7*\[Rho]^4 + 
      7541760*Ec^8*\[Rho]^4 - 5898240*Ec^9*\[Rho]^4 + 
      2181120*Ec^10*\[Rho]^4 + 1375*\[Rho]^5 - 16600*Ec*\[Rho]^5 + 
      73000*Ec^2*\[Rho]^5 - 90400*Ec^3*\[Rho]^5 - 378800*Ec^4*\[Rho]^5 + 
      1915520*Ec^5*\[Rho]^5 - 3651680*Ec^6*\[Rho]^5 + 3875840*Ec^7*\[Rho]^5 - 
      2789120*Ec^8*\[Rho]^5 + 706560*Ec^9*\[Rho]^5 + 84480*Ec^10*\[Rho]^5 + 
      500*\[Rho]^6 - 8000*Ec*\[Rho]^6 + 56000*Ec^2*\[Rho]^6 - 
      224000*Ec^3*\[Rho]^6 + 560000*Ec^4*\[Rho]^6 - 962816*Ec^5*\[Rho]^6 + 
      634496*Ec^6*\[Rho]^6 - 69632*Ec^7*\[Rho]^6 - 189952*Ec^8*\[Rho]^6 + 
      92160*Ec^9*\[Rho]^6 + 65*\[Rho]^7 - 1040*Ec*\[Rho]^7 + 
      7280*Ec^2*\[Rho]^7 - 29120*Ec^3*\[Rho]^7 + 72800*Ec^4*\[Rho]^7 - 
      116480*Ec^5*\[Rho]^7 + 116480*Ec^6*\[Rho]^7 - 66560*Ec^7*\[Rho]^7 + 
      16640*Ec^8*\[Rho]^7 + 300*(1 - 2*Ec)^8*\[Rho]*(-14 - 68*\[Rho] + 
        125*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ec] - 
      300*(1 - 2*Ec)^8*\[Rho]*(-14 - 68*\[Rho] + 125*\[Rho]^2 + 32*\[Rho]^3 + 
        9*\[Rho]^4)*Log[\[Rho]])))/(450*(1 - 2*Ec)^6*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r14*(-4*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
      1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]])*(30 - 360*Ec + 1800*Ec^2 - 4800*Ec^3 + 7200*Ec^4 - 
      5760*Ec^5 + 1920*Ec^6 + 65*\[Rho] - 1080*Ec*\[Rho] + 7200*Ec^2*\[Rho] - 
      25200*Ec^3*\[Rho] + 49080*Ec^4*\[Rho] - 47136*Ec^5*\[Rho] - 
      672*Ec^6*\[Rho] + 55296*Ec^7*\[Rho] - 64128*Ec^8*\[Rho] + 
      34304*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 180*\[Rho]^2 + 
      2160*Ec*\[Rho]^2 - 10800*Ec^2*\[Rho]^2 + 29280*Ec^3*\[Rho]^2 - 
      47280*Ec^4*\[Rho]^2 + 47040*Ec^5*\[Rho]^2 - 28032*Ec^6*\[Rho]^2 + 
      8448*Ec^7*\[Rho]^2 - 768*Ec^8*\[Rho]^2 + 780*\[Rho]^3 - 
      9900*Ec*\[Rho]^3 + 52740*Ec^2*\[Rho]^3 - 157440*Ec^3*\[Rho]^3 + 
      292920*Ec^4*\[Rho]^3 - 342432*Ec^5*\[Rho]^3 + 229536*Ec^6*\[Rho]^3 - 
      67584*Ec^7*\[Rho]^3 - 1010*\[Rho]^4 + 12120*Ec*\[Rho]^4 - 
      60600*Ec^2*\[Rho]^4 + 170480*Ec^3*\[Rho]^4 - 294000*Ec^4*\[Rho]^4 + 
      300480*Ec^5*\[Rho]^4 - 164672*Ec^6*\[Rho]^4 + 36864*Ec^7*\[Rho]^4 + 
      315*\[Rho]^5 - 3780*Ec*\[Rho]^5 + 18900*Ec^2*\[Rho]^5 - 
      50400*Ec^3*\[Rho]^5 + 75600*Ec^4*\[Rho]^5 - 60480*Ec^5*\[Rho]^5 + 
      20160*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
       Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*Log[\[Rho]]) + 
    3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(300 - 4800*Ec + 33600*Ec^2 - 134400*Ec^3 + 336000*Ec^4 - 
      537600*Ec^5 + 537600*Ec^6 - 307200*Ec^7 + 76800*Ec^8 + 5615*\[Rho] - 
      96440*Ec*\[Rho] + 727880*Ec^2*\[Rho] - 3157920*Ec^3*\[Rho] + 
      8634000*Ec^4*\[Rho] - 15289920*Ec^5*\[Rho] + 17197536*Ec^6*\[Rho] - 
      10953216*Ec^7*\[Rho] + 797952*Ec^8*\[Rho] + 8486912*Ec^9*\[Rho] - 
      16256000*Ec^10*\[Rho] + 19202048*Ec^11*\[Rho] - 13897728*Ec^12*\[Rho] + 
      5554176*Ec^13*\[Rho] - 958464*Ec^14*\[Rho] - 28945*\[Rho]^2 + 
      474520*Ec*\[Rho]^2 - 3412840*Ec^2*\[Rho]^2 + 14076960*Ec^3*\[Rho]^2 - 
      36469200*Ec^4*\[Rho]^2 + 60941760*Ec^5*\[Rho]^2 - 
      64748160*Ec^6*\[Rho]^2 + 41748480*Ec^7*\[Rho]^2 - 
      16354560*Ec^8*\[Rho]^2 + 6103040*Ec^9*\[Rho]^2 - 
      1372160*Ec^10*\[Rho]^2 - 3481600*Ec^11*\[Rho]^2 + 
      3256320*Ec^12*\[Rho]^2 - 737280*Ec^13*\[Rho]^2 - 2800*\[Rho]^3 + 
      101200*Ec*\[Rho]^3 - 1159600*Ec^2*\[Rho]^3 + 6744000*Ec^3*\[Rho]^3 - 
      23176800*Ec^4*\[Rho]^3 + 49610880*Ec^5*\[Rho]^3 - 
      65371200*Ec^6*\[Rho]^3 + 47285760*Ec^7*\[Rho]^3 - 
      9200640*Ec^8*\[Rho]^3 - 10547200*Ec^9*\[Rho]^3 + 
      6323200*Ec^10*\[Rho]^3 - 655360*Ec^11*\[Rho]^3 + 23800*\[Rho]^4 - 
      348400*Ec*\[Rho]^4 + 2179600*Ec^2*\[Rho]^4 - 7508800*Ec^3*\[Rho]^4 + 
      15143200*Ec^4*\[Rho]^4 - 16650880*Ec^5*\[Rho]^4 + 
      4280320*Ec^6*\[Rho]^4 + 14466560*Ec^7*\[Rho]^4 - 
      21424640*Ec^8*\[Rho]^4 + 12595200*Ec^9*\[Rho]^4 - 
      2887680*Ec^10*\[Rho]^4 + 5725*\[Rho]^5 - 102400*Ec*\[Rho]^5 + 
      803200*Ec^2*\[Rho]^5 - 3616000*Ec^3*\[Rho]^5 + 10249600*Ec^4*\[Rho]^5 - 
      19307200*Ec^5*\[Rho]^5 + 25638880*Ec^6*\[Rho]^5 - 
      24378880*Ec^7*\[Rho]^5 + 14844160*Ec^8*\[Rho]^5 - 
      4669440*Ec^9*\[Rho]^5 + 422400*Ec^10*\[Rho]^5 - 4115*\[Rho]^6 + 
      65840*Ec*\[Rho]^6 - 460880*Ec^2*\[Rho]^6 + 1843520*Ec^3*\[Rho]^6 - 
      4608800*Ec^4*\[Rho]^6 + 7607360*Ec^5*\[Rho]^6 - 8638976*Ec^6*\[Rho]^6 + 
      6296576*Ec^7*\[Rho]^6 - 2569472*Ec^8*\[Rho]^6 + 442368*Ec^9*\[Rho]^6 + 
      420*\[Rho]^7 - 6720*Ec*\[Rho]^7 + 47040*Ec^2*\[Rho]^7 - 
      188160*Ec^3*\[Rho]^7 + 470400*Ec^4*\[Rho]^7 - 752640*Ec^5*\[Rho]^7 + 
      752640*Ec^6*\[Rho]^7 - 430080*Ec^7*\[Rho]^7 + 107520*Ec^8*\[Rho]^7 - 
      300*(1 - 2*Ec)^8*\[Rho]*(11 - 19*\[Rho] - 94*\[Rho]^2 - 54*\[Rho]^3 + 
        18*\[Rho]^4)*Log[1 - 2*Ec] + 300*(1 - 2*Ec)^8*\[Rho]*
       (11 - 19*\[Rho] - 94*\[Rho]^2 - 54*\[Rho]^3 + 18*\[Rho]^4)*
       Log[\[Rho]])))/(1350*(1 - 2*Ec)^6*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r9*(-4*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
      1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]])*(60 - 720*Ec + 3600*Ec^2 - 9600*Ec^3 + 14400*Ec^4 - 
      11520*Ec^5 + 3840*Ec^6 + 95*\[Rho] - 1440*Ec*\[Rho] + 
      9000*Ec^2*\[Rho] - 30000*Ec^3*\[Rho] + 57960*Ec^4*\[Rho] - 
      69024*Ec^5*\[Rho] + 63072*Ec^6*\[Rho] - 62976*Ec^7*\[Rho] + 
      48768*Ec^8*\[Rho] - 8704*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 
      300*\[Rho]^2 + 3600*Ec*\[Rho]^2 - 18000*Ec^2*\[Rho]^2 + 
      49440*Ec^3*\[Rho]^2 - 85920*Ec^4*\[Rho]^2 + 112128*Ec^5*\[Rho]^2 - 
      126336*Ec^6*\[Rho]^2 + 104448*Ec^7*\[Rho]^2 - 39936*Ec^8*\[Rho]^2 + 
      660*\[Rho]^3 - 8460*Ec*\[Rho]^3 + 45540*Ec^2*\[Rho]^3 - 
      137280*Ec^3*\[Rho]^3 + 255960*Ec^4*\[Rho]^3 - 299520*Ec^5*\[Rho]^3 + 
      203808*Ec^6*\[Rho]^3 - 61056*Ec^7*\[Rho]^3 - 680*\[Rho]^4 + 
      8160*Ec*\[Rho]^4 - 40800*Ec^2*\[Rho]^4 + 113360*Ec^3*\[Rho]^4 - 
      190320*Ec^4*\[Rho]^4 + 187296*Ec^5*\[Rho]^4 - 96704*Ec^6*\[Rho]^4 + 
      19584*Ec^7*\[Rho]^4 + 165*\[Rho]^5 - 1980*Ec*\[Rho]^5 + 
      9900*Ec^2*\[Rho]^5 - 26400*Ec^3*\[Rho]^5 + 39600*Ec^4*\[Rho]^5 - 
      31680*Ec^5*\[Rho]^5 + 10560*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*\[Rho]*
       (5 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*\[Rho]*
       (5 + 9*\[Rho]^2)*Log[\[Rho]]) + 3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
      80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
      32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
      24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
      32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
      4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (600 - 9600*Ec + 67200*Ec^2 - 268800*Ec^3 + 672000*Ec^4 - 1075200*Ec^5 + 
      1075200*Ec^6 - 614400*Ec^7 + 153600*Ec^8 + 11455*\[Rho] - 
      194680*Ec*\[Rho] + 1453960*Ec^2*\[Rho] - 6241440*Ec^3*\[Rho] + 
      16880400*Ec^4*\[Rho] - 29563296*Ec^5*\[Rho] + 32968352*Ec^6*\[Rho] - 
      21644288*Ec^7*\[Rho] + 5907200*Ec^8*\[Rho] + 3679232*Ec^9*\[Rho] - 
      9325568*Ec^10*\[Rho] + 12886016*Ec^11*\[Rho] - 10645504*Ec^12*\[Rho] + 
      4710400*Ec^13*\[Rho] - 876544*Ec^14*\[Rho] - 5945*\[Rho]^2 + 
      72920*Ec*\[Rho]^2 - 332840*Ec^2*\[Rho]^2 + 502560*Ec^3*\[Rho]^2 + 
      1230000*Ec^4*\[Rho]^2 - 6925920*Ec^5*\[Rho]^2 + 
      13328640*Ec^6*\[Rho]^2 - 11834880*Ec^7*\[Rho]^2 + 
      610560*Ec^8*\[Rho]^2 + 10408960*Ec^9*\[Rho]^2 - 
      12175360*Ec^10*\[Rho]^2 + 6062080*Ec^11*\[Rho]^2 - 
      307200*Ec^12*\[Rho]^2 - 614400*Ec^13*\[Rho]^2 - 10600*\[Rho]^3 + 
      168400*Ec*\[Rho]^3 - 1169200*Ec^2*\[Rho]^3 + 4632000*Ec^3*\[Rho]^3 - 
      11445600*Ec^4*\[Rho]^3 + 17983680*Ec^5*\[Rho]^3 - 
      17017920*Ec^6*\[Rho]^3 + 6581760*Ec^7*\[Rho]^3 + 
      6174720*Ec^8*\[Rho]^3 - 12559360*Ec^9*\[Rho]^3 + 
      9579520*Ec^10*\[Rho]^3 - 2867200*Ec^11*\[Rho]^3 + 7900*\[Rho]^4 - 
      120400*Ec*\[Rho]^4 + 794800*Ec^2*\[Rho]^4 - 2955200*Ec^3*\[Rho]^4 + 
      6716000*Ec^4*\[Rho]^4 - 9206720*Ec^5*\[Rho]^4 + 6003840*Ec^6*\[Rho]^4 + 
      2557440*Ec^7*\[Rho]^4 - 9100800*Ec^8*\[Rho]^4 + 7664640*Ec^9*\[Rho]^4 - 
      2304000*Ec^10*\[Rho]^4 - 1075*\[Rho]^5 + 6400*Ec*\[Rho]^5 + 
      41600*Ec^2*\[Rho]^5 - 569600*Ec^3*\[Rho]^5 + 2633600*Ec^4*\[Rho]^5 - 
      6895520*Ec^5*\[Rho]^5 + 11689760*Ec^6*\[Rho]^5 - 
      13061120*Ec^7*\[Rho]^5 + 8756480*Ec^8*\[Rho]^5 - 
      2803200*Ec^9*\[Rho]^5 + 222720*Ec^10*\[Rho]^5 - 2555*\[Rho]^6 + 
      40880*Ec*\[Rho]^6 - 286160*Ec^2*\[Rho]^6 + 1144640*Ec^3*\[Rho]^6 - 
      2861600*Ec^4*\[Rho]^6 + 4692896*Ec^5*\[Rho]^6 - 5230592*Ec^6*\[Rho]^6 + 
      3726848*Ec^7*\[Rho]^6 - 1460480*Ec^8*\[Rho]^6 + 235008*Ec^9*\[Rho]^6 + 
      220*\[Rho]^7 - 3520*Ec*\[Rho]^7 + 24640*Ec^2*\[Rho]^7 - 
      98560*Ec^3*\[Rho]^7 + 246400*Ec^4*\[Rho]^7 - 394240*Ec^5*\[Rho]^7 + 
      394240*Ec^6*\[Rho]^7 - 225280*Ec^7*\[Rho]^7 + 56320*Ec^8*\[Rho]^7 - 
      300*(1 - 2*Ec)^8*\[Rho]*(19 + 37*\[Rho] + 2*\[Rho]^2 - 10*\[Rho]^3 + 
        18*\[Rho]^4)*Log[1 - 2*Ec] + 300*(1 - 2*Ec)^8*\[Rho]*
       (19 + 37*\[Rho] + 2*\[Rho]^2 - 10*\[Rho]^3 + 18*\[Rho]^4)*
       Log[\[Rho]])))/(1350*(1 - 2*Ec)^6*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*m5*(-((1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
       416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
       1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
       11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
       1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
       960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
       16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
       640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
       6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
       480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
       576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
       144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
       32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*(397 - 4354*Ec + 
       19336*Ec^2 - 42640*Ec^3 + 42208*Ec^4 + 1088*Ec^5 - 34688*Ec^6 + 
       18176*Ec^7 + 256*Ec^8 + 1536*Ec^9 - 744*\[Rho] + 7440*Ec*\[Rho] - 
       29760*Ec^2*\[Rho] + 58368*Ec^3*\[Rho] - 51840*Ec^4*\[Rho] + 
       5376*Ec^5*\[Rho] + 18432*Ec^6*\[Rho] - 6144*Ec^7*\[Rho] + 
       1008*\[Rho]^2 - 10728*Ec*\[Rho]^2 + 46152*Ec^2*\[Rho]^2 - 
       106704*Ec^3*\[Rho]^2 + 141024*Ec^4*\[Rho]^2 - 100416*Ec^5*\[Rho]^2 + 
       30720*Ec^6*\[Rho]^2 - 856*\[Rho]^3 + 8560*Ec*\[Rho]^3 - 
       34240*Ec^2*\[Rho]^3 + 75008*Ec^3*\[Rho]^3 - 86720*Ec^4*\[Rho]^3 + 
       48512*Ec^5*\[Rho]^3 - 9216*Ec^6*\[Rho]^3 + 195*\[Rho]^4 - 
       1950*Ec*\[Rho]^4 + 7800*Ec^2*\[Rho]^4 - 15600*Ec^3*\[Rho]^4 + 
       15600*Ec^4*\[Rho]^4 - 6240*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*
        (16 + 27*\[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*
        (16 + 27*\[Rho]^2)*Log[\[Rho]])) + 
    3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(611 - 9034*Ec + 57564*Ec^2 - 205320*Ec^3 + 444240*Ec^4 - 
      578784*Ec^5 + 350368*Ec^6 + 298816*Ec^7 - 1137792*Ec^8 + 1519360*Ec^9 - 
      851456*Ec^10 - 138240*Ec^11 + 305152*Ec^12 - 45056*Ec^13 - 
      5240*\[Rho] + 75280*Ec*\[Rho] - 465120*Ec^2*\[Rho] + 
      1604160*Ec^3*\[Rho] - 3342720*Ec^4*\[Rho] + 4208640*Ec^5*\[Rho] - 
      2864640*Ec^6*\[Rho] + 368640*Ec^7*\[Rho] + 1044480*Ec^8*\[Rho] - 
      757760*Ec^9*\[Rho] - 81920*Ec^10*\[Rho] + 245760*Ec^11*\[Rho] - 
      5785*\[Rho]^2 + 98870*Ec*\[Rho]^2 - 718380*Ec^2*\[Rho]^2 + 
      2895240*Ec^3*\[Rho]^2 - 7042080*Ec^4*\[Rho]^2 + 
      10447680*Ec^5*\[Rho]^2 - 8928960*Ec^6*\[Rho]^2 + 
      3546240*Ec^7*\[Rho]^2 + 88320*Ec^8*\[Rho]^2 - 540160*Ec^9*\[Rho]^2 + 
      204800*Ec^10*\[Rho]^2 + 10880*\[Rho]^3 - 141760*Ec*\[Rho]^3 + 
      776640*Ec^2*\[Rho]^3 - 2293120*Ec^3*\[Rho]^3 + 3847040*Ec^4*\[Rho]^3 - 
      3344640*Ec^5*\[Rho]^3 + 612480*Ec^6*\[Rho]^3 + 1363200*Ec^7*\[Rho]^3 - 
      1098240*Ec^8*\[Rho]^3 + 322560*Ec^9*\[Rho]^3 + 245*\[Rho]^4 - 
      6670*Ec*\[Rho]^4 + 62700*Ec^2*\[Rho]^4 - 299720*Ec^3*\[Rho]^4 + 
      826240*Ec^4*\[Rho]^4 - 1486080*Ec^5*\[Rho]^4 + 1748960*Ec^6*\[Rho]^4 - 
      1161280*Ec^7*\[Rho]^4 + 374400*Ec^8*\[Rho]^4 - 19200*Ec^9*\[Rho]^4 - 
      776*\[Rho]^5 + 10864*Ec*\[Rho]^5 - 65184*Ec^2*\[Rho]^5 + 
      217280*Ec^3*\[Rho]^5 - 434560*Ec^4*\[Rho]^5 + 579072*Ec^5*\[Rho]^5 - 
      452480*Ec^6*\[Rho]^5 + 184576*Ec^7*\[Rho]^5 - 27648*Ec^8*\[Rho]^5 + 
      65*\[Rho]^6 - 910*Ec*\[Rho]^6 + 5460*Ec^2*\[Rho]^6 - 
      18200*Ec^3*\[Rho]^6 + 36400*Ec^4*\[Rho]^6 - 43680*Ec^5*\[Rho]^6 + 
      29120*Ec^6*\[Rho]^6 - 8320*Ec^7*\[Rho]^6 + 60*(-1 + 2*Ec)^7*
       (4 - 16*\[Rho] - 149*\[Rho]^2 - 88*\[Rho]^3 + 27*\[Rho]^4)*
       Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*(4 - 16*\[Rho] - 149*\[Rho]^2 - 
        88*\[Rho]^3 + 27*\[Rho]^4)*Log[\[Rho]])))/
  (540*(-1 + 2*Ec)^7*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m2*(-((1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
       1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
       1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
       11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
       1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
       960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
       16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
       640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
       6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
       480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
       576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
       144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
       32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*(-533 + 6588*Ec - 
       34092*Ec^2 + 93984*Ec^3 - 140928*Ec^4 + 86400*Ec^5 + 59904*Ec^6 - 
       155136*Ec^7 + 122112*Ec^8 - 41984*Ec^9 + 3072*Ec^10 + 1032*\[Rho] - 
       12384*Ec*\[Rho] + 61920*Ec^2*\[Rho] - 162816*Ec^3*\[Rho] + 
       227712*Ec^4*\[Rho] - 127488*Ec^5*\[Rho] - 62976*Ec^6*\[Rho] + 
       122880*Ec^7*\[Rho] - 49152*Ec^8*\[Rho] - 720*\[Rho]^2 + 
       9288*Ec*\[Rho]^2 - 50328*Ec^2*\[Rho]^2 + 143328*Ec^3*\[Rho]^2 - 
       233472*Ec^4*\[Rho]^2 + 221184*Ec^5*\[Rho]^2 - 113280*Ec^6*\[Rho]^2 + 
       24576*Ec^7*\[Rho]^2 + 56*\[Rho]^3 - 672*Ec*\[Rho]^3 + 
       3360*Ec^2*\[Rho]^3 - 2048*Ec^3*\[Rho]^3 - 9024*Ec^4*\[Rho]^3 + 
       28416*Ec^5*\[Rho]^3 - 30976*Ec^6*\[Rho]^3 + 12288*Ec^7*\[Rho]^3 + 
       165*\[Rho]^4 - 1980*Ec*\[Rho]^4 + 9900*Ec^2*\[Rho]^4 - 
       26400*Ec^3*\[Rho]^4 + 39600*Ec^4*\[Rho]^4 - 31680*Ec^5*\[Rho]^4 + 
       10560*Ec^6*\[Rho]^4 + 12*(1 - 2*Ec)^6*(8 + 27*\[Rho]^2)*
        Log[1 - 2*Ec] - 12*(1 - 2*Ec)^6*(8 + 27*\[Rho]^2)*Log[\[Rho]])) + 
    3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(2629 - 44464*Ec + 330448*Ec^2 - 1411392*Ec^3 + 
      3797280*Ec^4 - 6601728*Ec^5 + 7158176*Ec^6 - 3689984*Ec^7 - 
      2571520*Ec^8 + 9168896*Ec^9 - 13214720*Ec^10 + 11608064*Ec^11 - 
      5791744*Ec^12 + 1343488*Ec^13 - 90112*Ec^14 - 17280*\[Rho] + 
      285120*Ec*\[Rho] - 2064960*Ec^2*\[Rho] + 8582400*Ec^3*\[Rho] - 
      22423680*Ec^4*\[Rho] + 37800960*Ec^5*\[Rho] - 40227840*Ec^6*\[Rho] + 
      24360960*Ec^7*\[Rho] - 4608000*Ec^8*\[Rho] - 4669440*Ec^9*\[Rho] + 
      4915200*Ec^10*\[Rho] - 2457600*Ec^11*\[Rho] + 491520*Ec^12*\[Rho] + 
      19425*\[Rho]^2 - 293160*Ec*\[Rho]^2 + 1911000*Ec^2*\[Rho]^2 - 
      6985440*Ec^3*\[Rho]^2 + 15487920*Ec^4*\[Rho]^2 - 
      20841600*Ec^5*\[Rho]^2 + 15577920*Ec^6*\[Rho]^2 - 
      4078080*Ec^7*\[Rho]^2 - 2365440*Ec^8*\[Rho]^2 + 2150400*Ec^9*\[Rho]^2 - 
      629760*Ec^10*\[Rho]^2 - 5600*\[Rho]^3 + 79040*Ec*\[Rho]^3 - 
      468800*Ec^2*\[Rho]^3 + 1480960*Ec^3*\[Rho]^3 - 2519680*Ec^4*\[Rho]^3 + 
      1768960*Ec^5*\[Rho]^3 + 1046400*Ec^6*\[Rho]^3 - 3194880*Ec^7*\[Rho]^3 + 
      2903040*Ec^8*\[Rho]^3 - 1351680*Ec^9*\[Rho]^3 + 276480*Ec^10*\[Rho]^3 + 
      675*\[Rho]^4 - 7560*Ec*\[Rho]^4 + 27000*Ec^2*\[Rho]^4 + 
      12960*Ec^3*\[Rho]^4 - 395280*Ec^4*\[Rho]^4 + 1180800*Ec^5*\[Rho]^4 - 
      1728480*Ec^6*\[Rho]^4 + 1566720*Ec^7*\[Rho]^4 - 771840*Ec^8*\[Rho]^4 + 
      153600*Ec^9*\[Rho]^4 + 23040*Ec^10*\[Rho]^4 + 96*\[Rho]^5 - 
      1536*Ec*\[Rho]^5 + 10752*Ec^2*\[Rho]^5 - 43008*Ec^3*\[Rho]^5 + 
      107520*Ec^4*\[Rho]^5 - 84480*Ec^5*\[Rho]^5 + 4992*Ec^6*\[Rho]^5 + 
      104448*Ec^7*\[Rho]^5 - 109056*Ec^8*\[Rho]^5 + 36864*Ec^9*\[Rho]^5 + 
      55*\[Rho]^6 - 880*Ec*\[Rho]^6 + 6160*Ec^2*\[Rho]^6 - 
      24640*Ec^3*\[Rho]^6 + 61600*Ec^4*\[Rho]^6 - 98560*Ec^5*\[Rho]^6 + 
      98560*Ec^6*\[Rho]^6 - 56320*Ec^7*\[Rho]^6 + 14080*Ec^8*\[Rho]^6 + 
      60*(1 - 2*Ec)^8*(-20 + 72*\[Rho] + 147*\[Rho]^2 - 88*\[Rho]^3 + 
        27*\[Rho]^4)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^8*(-20 + 72*\[Rho] + 
        147*\[Rho]^2 - 88*\[Rho]^3 + 27*\[Rho]^4)*Log[\[Rho]])))/
  (540*(1 - 2*Ec)^6*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r6*((1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
      416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]])*(6480 - 90720*Ec + 544320*Ec^2 - 1814400*Ec^3 + 
      3628800*Ec^4 - 4354560*Ec^5 + 2903040*Ec^6 - 829440*Ec^7 - 
      14375*\[Rho] + 213250*Ec*\[Rho] - 1363500*Ec^2*\[Rho] + 
      4821480*Ec^3*\[Rho] - 9868800*Ec^4*\[Rho] + 10191360*Ec^5*\[Rho] + 
      691200*Ec^6*\[Rho] - 16435200*Ec^7*\[Rho] + 21507840*Ec^8*\[Rho] - 
      12915200*Ec^9*\[Rho] + 3066880*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] + 
      6600*\[Rho]^2 - 92400*Ec*\[Rho]^2 + 554400*Ec^2*\[Rho]^2 - 
      1753920*Ec^3*\[Rho]^2 + 2810880*Ec^4*\[Rho]^2 - 969216*Ec^5*\[Rho]^2 - 
      4336128*Ec^6*\[Rho]^2 + 7959552*Ec^7*\[Rho]^2 - 5867520*Ec^8*\[Rho]^2 + 
      1708032*Ec^9*\[Rho]^2 + 5400*\[Rho]^3 - 70200*Ec*\[Rho]^3 + 
      383400*Ec^2*\[Rho]^3 - 1259280*Ec^3*\[Rho]^3 + 2730240*Ec^4*\[Rho]^3 - 
      3818880*Ec^5*\[Rho]^3 + 3206016*Ec^6*\[Rho]^3 - 1407744*Ec^7*\[Rho]^3 + 
      221184*Ec^8*\[Rho]^3 - 14200*\[Rho]^4 + 198800*Ec*\[Rho]^4 - 
      1192800*Ec^2*\[Rho]^4 + 4323520*Ec^3*\[Rho]^4 - 
      10203200*Ec^4*\[Rho]^4 + 15638400*Ec^5*\[Rho]^4 - 
      14882560*Ec^6*\[Rho]^4 + 8061440*Ec^7*\[Rho]^4 - 
      1904640*Ec^8*\[Rho]^4 + 10095*\[Rho]^5 - 141330*Ec*\[Rho]^5 + 
      847980*Ec^2*\[Rho]^5 - 2826600*Ec^3*\[Rho]^5 + 5653200*Ec^4*\[Rho]^5 - 
      6783840*Ec^5*\[Rho]^5 + 4522560*Ec^6*\[Rho]^5 - 1292160*Ec^7*\[Rho]^5 - 
      300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
      300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*Log[\[Rho]]) + 
    15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-3240 + 58320*Ec - 466560*Ec^2 + 2177280*Ec^3 - 
      6531840*Ec^4 + 13063680*Ec^5 - 17418240*Ec^6 + 14929920*Ec^7 - 
      7464960*Ec^8 + 1658880*Ec^9 + 61823*\[Rho] - 1131294*Ec*\[Rho] + 
      9216672*Ec^2*\[Rho] - 43898176*Ec^3*\[Rho] + 134799168*Ec^4*\[Rho] - 
      276979968*Ec^5*\[Rho] + 380743264*Ec^6*\[Rho] - 334126272*Ec^7*\[Rho] + 
      152284416*Ec^8*\[Rho] + 28923392*Ec^9*\[Rho] - 124701696*Ec^10*\[Rho] + 
      144119808*Ec^11*\[Rho] - 109133824*Ec^12*\[Rho] + 
      51904512*Ec^13*\[Rho] - 13541376*Ec^14*\[Rho] + 1392640*Ec^15*\[Rho] + 
      54848*\[Rho]^2 - 1225344*Ec*\[Rho]^2 + 11945472*Ec^2*\[Rho]^2 - 
      67173376*Ec^3*\[Rho]^2 + 241517568*Ec^4*\[Rho]^2 - 
      579211008*Ec^5*\[Rho]^2 + 934195968*Ec^6*\[Rho]^2 - 
      992755200*Ec^7*\[Rho]^2 + 659530752*Ec^8*\[Rho]^2 - 
      257099776*Ec^9*\[Rho]^2 + 80400384*Ec^10*\[Rho]^2 - 
      54927360*Ec^11*\[Rho]^2 + 31834112*Ec^12*\[Rho]^2 - 
      7372800*Ec^13*\[Rho]^2 - 148975*\[Rho]^3 + 2635350*Ec*\[Rho]^3 - 
      20667000*Ec^2*\[Rho]^3 + 94228400*Ec^3*\[Rho]^3 - 
      274923600*Ec^4*\[Rho]^3 + 531723936*Ec^5*\[Rho]^3 - 
      681887808*Ec^6*\[Rho]^3 + 561971328*Ec^7*\[Rho]^3 - 
      276667392*Ec^8*\[Rho]^3 + 71008256*Ec^9*\[Rho]^3 - 
      9815040*Ec^10*\[Rho]^3 + 4147200*Ec^11*\[Rho]^3 - 
      1835008*Ec^12*\[Rho]^3 + 41000*\[Rho]^4 - 704400*Ec*\[Rho]^4 + 
      5332800*Ec^2*\[Rho]^4 - 23273600*Ec^3*\[Rho]^4 + 
      64176000*Ec^4*\[Rho]^4 - 115790592*Ec^5*\[Rho]^4 + 
      137677952*Ec^6*\[Rho]^4 - 106001664*Ec^7*\[Rho]^4 + 
      49093632*Ec^8*\[Rho]^4 - 9517056*Ec^9*\[Rho]^4 - 
      2193408*Ec^10*\[Rho]^4 + 1093632*Ec^11*\[Rho]^4 - 7535*\[Rho]^5 + 
      130230*Ec*\[Rho]^5 - 993240*Ec^2*\[Rho]^5 + 4375920*Ec^3*\[Rho]^5 - 
      12220560*Ec^4*\[Rho]^5 + 23532960*Ec^5*\[Rho]^5 - 
      33826848*Ec^6*\[Rho]^5 + 37191744*Ec^7*\[Rho]^5 - 
      29521152*Ec^8*\[Rho]^5 + 15294976*Ec^9*\[Rho]^5 - 
      4981248*Ec^10*\[Rho]^5 + 844800*Ec^11*\[Rho]^5 + 2752*\[Rho]^6 - 
      49536*Ec*\[Rho]^6 + 396288*Ec^2*\[Rho]^6 - 1849344*Ec^3*\[Rho]^6 + 
      5548032*Ec^4*\[Rho]^6 - 11771136*Ec^5*\[Rho]^6 + 
      18212736*Ec^6*\[Rho]^6 - 20060928*Ec^7*\[Rho]^6 + 
      14344704*Ec^8*\[Rho]^6 - 6044672*Ec^9*\[Rho]^6 + 
      1142784*Ec^10*\[Rho]^6 - 673*\[Rho]^7 + 12114*Ec*\[Rho]^7 - 
      96912*Ec^2*\[Rho]^7 + 452256*Ec^3*\[Rho]^7 - 1356768*Ec^4*\[Rho]^7 + 
      2713536*Ec^5*\[Rho]^7 - 3618048*Ec^6*\[Rho]^7 + 3101184*Ec^7*\[Rho]^7 - 
      1550592*Ec^8*\[Rho]^7 + 344576*Ec^9*\[Rho]^7 + 
      60*(-1 + 2*Ec)^9*\[Rho]*(154 + 1984*\[Rho] + 385*\[Rho]^2 - 
        280*\[Rho]^3 + 45*\[Rho]^4)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^9*\[Rho]*
       (154 + 1984*\[Rho] + 385*\[Rho]^2 - 280*\[Rho]^3 + 45*\[Rho]^4)*
       Log[\[Rho]])))/(13500*(-1 + 2*Ec)^9*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r1*(-((1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
       416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
       1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
       11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
       1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
       960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
       16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
       640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
       6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
       480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
       576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
       144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
       32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*(5635 - 81290*Ec + 
       504540*Ec^2 - 1793160*Ec^3 + 4224000*Ec^4 - 7703040*Ec^5 + 
       12602880*Ec^6 - 18017280*Ec^7 + 18597120*Ec^8 - 10995200*Ec^9 + 
       2237440*Ec^10 + 460800*Ec^11 + 4200*\[Rho] - 58800*Ec*\[Rho] + 
       352800*Ec^2*\[Rho] - 1008960*Ec^3*\[Rho] + 627840*Ec^4*\[Rho] + 
       4676352*Ec^5*\[Rho] - 15757824*Ec^6*\[Rho] + 23172096*Ec^7*\[Rho] - 
       17264640*Ec^8*\[Rho] + 5308416*Ec^9*\[Rho] + 13680*\[Rho]^2 - 
       196920*Ec*\[Rho]^2 + 1219320*Ec^2*\[Rho]^2 - 4795440*Ec^3*\[Rho]^2 + 
       12961920*Ec^4*\[Rho]^2 - 23587200*Ec^5*\[Rho]^2 + 
       27297408*Ec^6*\[Rho]^2 - 17924352*Ec^7*\[Rho]^2 + 
       5087232*Ec^8*\[Rho]^2 - 58600*\[Rho]^3 + 820400*Ec*\[Rho]^3 - 
       4922400*Ec^2*\[Rho]^3 + 17632960*Ec^3*\[Rho]^3 - 
       40395200*Ec^4*\[Rho]^3 + 60247680*Ec^5*\[Rho]^3 - 
       56116480*Ec^6*\[Rho]^3 + 29672960*Ec^7*\[Rho]^3 - 
       6819840*Ec^8*\[Rho]^3 + 35085*\[Rho]^4 - 491190*Ec*\[Rho]^4 + 
       2947140*Ec^2*\[Rho]^4 - 9823800*Ec^3*\[Rho]^4 + 
       19647600*Ec^4*\[Rho]^4 - 23577120*Ec^5*\[Rho]^4 + 
       15718080*Ec^6*\[Rho]^4 - 4490880*Ec^7*\[Rho]^4 + 
       300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
       300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[\[Rho]])) + 
    15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-64389 + 1207242*Ec - 10092096*Ec^2 + 49411968*Ec^3 - 
      156340224*Ec^4 + 332102400*Ec^5 - 474809888*Ec^6 + 441305664*Ec^7 - 
      237687552*Ec^8 + 37664256*Ec^9 + 43742208*Ec^10 - 40200192*Ec^11 + 
      9977856*Ec^12 + 13074432*Ec^13 - 12066816*Ec^14 + 2768896*Ec^15 + 
      29386*\[Rho] - 403908*Ec*\[Rho] + 2105904*Ec^2*\[Rho] - 
      3825632*Ec^3*\[Rho] - 9529824*Ec^4*\[Rho] + 69605184*Ec^5*\[Rho] - 
      178216704*Ec^6*\[Rho] + 255406080*Ec^7*\[Rho] - 218159616*Ec^8*\[Rho] + 
      112964608*Ec^9*\[Rho] - 42504192*Ec^10*\[Rho] + 13885440*Ec^11*\[Rho] + 
      5300224*Ec^12*\[Rho] - 9584640*Ec^13*\[Rho] + 2949120*Ec^14*\[Rho] + 
      22925*\[Rho]^2 - 365250*Ec*\[Rho]^2 + 2495400*Ec^2*\[Rho]^2 - 
      9370000*Ec^3*\[Rho]^2 + 20146800*Ec^4*\[Rho]^2 - 
      21954528*Ec^5*\[Rho]^2 + 3762624*Ec^6*\[Rho]^2 + 
      9960576*Ec^7*\[Rho]^2 + 17611776*Ec^8*\[Rho]^2 - 
      61677568*Ec^9*\[Rho]^2 + 63912960*Ec^10*\[Rho]^2 - 
      30259200*Ec^11*\[Rho]^2 + 5832704*Ec^12*\[Rho]^2 + 2200*\[Rho]^3 - 
      27600*Ec*\[Rho]^3 + 112800*Ec^2*\[Rho]^3 + 49600*Ec^3*\[Rho]^3 - 
      2164800*Ec^4*\[Rho]^3 + 12084096*Ec^5*\[Rho]^3 - 
      42176896*Ec^6*\[Rho]^3 + 94762752*Ec^7*\[Rho]^3 - 
      134117376*Ec^8*\[Rho]^3 + 115294208*Ec^9*\[Rho]^3 - 
      54491136*Ec^10*\[Rho]^3 + 11218944*Ec^11*\[Rho]^3 + 19925*\[Rho]^4 - 
      364050*Ec*\[Rho]^4 + 2961000*Ec^2*\[Rho]^4 - 14077200*Ec^3*\[Rho]^4 + 
      43138800*Ec^4*\[Rho]^4 - 93297120*Ec^5*\[Rho]^4 + 
      150202464*Ec^6*\[Rho]^4 - 181225152*Ec^7*\[Rho]^4 + 
      158466816*Ec^8*\[Rho]^4 - 89579008*Ec^9*\[Rho]^4 + 
      28030464*Ec^10*\[Rho]^4 - 3394560*Ec^11*\[Rho]^4 - 12386*\[Rho]^5 + 
      222948*Ec*\[Rho]^5 - 1783584*Ec^2*\[Rho]^5 + 8323392*Ec^3*\[Rho]^5 - 
      24970176*Ec^4*\[Rho]^5 + 52538112*Ec^5*\[Rho]^5 - 
      77857152*Ec^6*\[Rho]^5 + 81536256*Ec^7*\[Rho]^5 - 
      56199168*Ec^8*\[Rho]^5 + 22718464*Ec^9*\[Rho]^5 - 
      4091904*Ec^10*\[Rho]^5 + 2339*\[Rho]^6 - 42102*Ec*\[Rho]^6 + 
      336816*Ec^2*\[Rho]^6 - 1571808*Ec^3*\[Rho]^6 + 4715424*Ec^4*\[Rho]^6 - 
      9430848*Ec^5*\[Rho]^6 + 12574464*Ec^6*\[Rho]^6 - 
      10778112*Ec^7*\[Rho]^6 + 5389056*Ec^8*\[Rho]^6 - 
      1197568*Ec^9*\[Rho]^6 + 60*(-1 + 2*Ec)^9*(-402 - 1042*\[Rho] - 
        395*\[Rho]^2 - 100*\[Rho]^3 + 45*\[Rho]^4)*Log[1 - 2*Ec] - 
      60*(-1 + 2*Ec)^9*(-402 - 1042*\[Rho] - 395*\[Rho]^2 - 100*\[Rho]^3 + 
        45*\[Rho]^4)*Log[\[Rho]])))/(13500*(-1 + 2*Ec)^9*mb^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r3*(-((1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
       416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
       1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
       11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
       1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
       960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
       16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
       640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
       6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
       480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
       576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
       144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
       32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*(-3240 + 45360*Ec - 
       272160*Ec^2 + 907200*Ec^3 - 1814400*Ec^4 + 2177280*Ec^5 - 
       1451520*Ec^6 + 414720*Ec^7 + 4175*\[Rho] - 52450*Ec*\[Rho] + 
       272700*Ec^2*\[Rho] - 737640*Ec^3*\[Rho] + 1029600*Ec^4*\[Rho] - 
       502080*Ec^5*\[Rho] - 278400*Ec^6*\[Rho] - 172800*Ec^7*\[Rho] + 
       1370880*Ec^8*\[Rho] - 1292800*Ec^9*\[Rho] + 220160*Ec^10*\[Rho] + 
       153600*Ec^11*\[Rho] - 2400*\[Rho]^2 + 33600*Ec*\[Rho]^2 - 
       201600*Ec^2*\[Rho]^2 + 694560*Ec^3*\[Rho]^2 - 1616640*Ec^4*\[Rho]^2 + 
       2936448*Ec^5*\[Rho]^2 - 4409856*Ec^6*\[Rho]^2 + 
       4944384*Ec^7*\[Rho]^2 - 3409920*Ec^8*\[Rho]^2 + 
       1050624*Ec^9*\[Rho]^2 + 8100*\[Rho]^3 - 118800*Ec*\[Rho]^3 + 
       750600*Ec^2*\[Rho]^3 - 2709360*Ec^3*\[Rho]^3 + 6288480*Ec^4*\[Rho]^3 - 
       9792000*Ec^5*\[Rho]^3 + 9954432*Ec^6*\[Rho]^3 - 
       5937408*Ec^7*\[Rho]^3 + 1571328*Ec^8*\[Rho]^3 - 9800*\[Rho]^4 + 
       137200*Ec*\[Rho]^4 - 823200*Ec^2*\[Rho]^4 + 2831840*Ec^3*\[Rho]^4 - 
       6203200*Ec^4*\[Rho]^4 + 8710080*Ec^5*\[Rho]^4 - 
       7521920*Ec^6*\[Rho]^4 + 3608320*Ec^7*\[Rho]^4 - 729600*Ec^8*\[Rho]^4 + 
       3165*\[Rho]^5 - 44310*Ec*\[Rho]^5 + 265860*Ec^2*\[Rho]^5 - 
       886200*Ec^3*\[Rho]^5 + 1772400*Ec^4*\[Rho]^5 - 2126880*Ec^5*\[Rho]^5 + 
       1417920*Ec^6*\[Rho]^5 - 405120*Ec^7*\[Rho]^5 + 
       300*(-1 + 2*Ec)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
       300*(-1 + 2*Ec)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[\[Rho]])) + 
    15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-1620 + 29160*Ec - 233280*Ec^2 + 1088640*Ec^3 - 
      3265920*Ec^4 + 6531840*Ec^5 - 8709120*Ec^6 + 7464960*Ec^7 - 
      3732480*Ec^8 + 829440*Ec^9 - 28176*\[Rho] + 536328*Ec*\[Rho] - 
      4553064*Ec^2*\[Rho] + 22647312*Ec^3*\[Rho] - 72840816*Ec^4*\[Rho] + 
      157457712*Ec^5*\[Rho] - 229795744*Ec^6*\[Rho] + 220945152*Ec^7*\[Rho] - 
      132988416*Ec^8*\[Rho] + 50277888*Ec^9*\[Rho] - 21900288*Ec^10*\[Rho] + 
      17166336*Ec^11*\[Rho] - 9596928*Ec^12*\[Rho] + 4583424*Ec^13*\[Rho] - 
      2629632*Ec^14*\[Rho] + 720896*Ec^15*\[Rho] + 33964*\[Rho]^2 - 
      571992*Ec*\[Rho]^2 + 4221696*Ec^2*\[Rho]^2 - 17811968*Ec^3*\[Rho]^2 + 
      46823424*Ec^4*\[Rho]^2 - 77747184*Ec^5*\[Rho]^2 + 
      76820064*Ec^6*\[Rho]^2 - 33273600*Ec^7*\[Rho]^2 - 
      14283264*Ec^8*\[Rho]^2 + 32108032*Ec^9*\[Rho]^2 - 
      30993408*Ec^10*\[Rho]^2 + 24023040*Ec^11*\[Rho]^2 - 
      10870784*Ec^12*\[Rho]^2 + 921600*Ec^13*\[Rho]^2 + 
      614400*Ec^14*\[Rho]^2 - 1575*\[Rho]^3 + 4950*Ec*\[Rho]^3 + 
      171000*Ec^2*\[Rho]^3 - 1921200*Ec^3*\[Rho]^3 + 9694800*Ec^4*\[Rho]^3 - 
      28908672*Ec^5*\[Rho]^3 + 55429056*Ec^6*\[Rho]^3 - 
      71778816*Ec^7*\[Rho]^3 + 67605504*Ec^8*\[Rho]^3 - 
      52342272*Ec^9*\[Rho]^3 + 34421760*Ec^10*\[Rho]^3 - 
      15544320*Ec^11*\[Rho]^3 + 3219456*Ec^12*\[Rho]^3 - 4300*\[Rho]^4 + 
      87000*Ec*\[Rho]^4 - 782400*Ec^2*\[Rho]^4 + 4112000*Ec^3*\[Rho]^4 - 
      13948800*Ec^4*\[Rho]^4 + 31869984*Ec^5*\[Rho]^4 - 
      50633024*Ec^6*\[Rho]^4 + 58937088*Ec^7*\[Rho]^4 - 
      53574144*Ec^8*\[Rho]^4 + 37284352*Ec^9*\[Rho]^4 - 
      16610304*Ec^10*\[Rho]^4 + 3342336*Ec^11*\[Rho]^4 + 3620*\[Rho]^5 - 
      70560*Ec*\[Rho]^5 + 613080*Ec^2*\[Rho]^5 - 3120240*Ec^3*\[Rho]^5 + 
      10267920*Ec^4*\[Rho]^5 - 22876560*Ec^5*\[Rho]^5 + 
      36103776*Ec^6*\[Rho]^5 - 41753088*Ec^7*\[Rho]^5 + 
      34312704*Ec^8*\[Rho]^5 - 17873152*Ec^9*\[Rho]^5 + 
      4824576*Ec^10*\[Rho]^5 - 399360*Ec^11*\[Rho]^5 - 2124*\[Rho]^6 + 
      38232*Ec*\[Rho]^6 - 305856*Ec^2*\[Rho]^6 + 1427328*Ec^3*\[Rho]^6 - 
      4281984*Ec^4*\[Rho]^6 + 8661456*Ec^5*\[Rho]^6 - 
      12342816*Ec^6*\[Rho]^6 + 12169728*Ec^7*\[Rho]^6 - 
      7755264*Ec^8*\[Rho]^6 + 2817792*Ec^9*\[Rho]^6 - 437760*Ec^10*\[Rho]^6 + 
      211*\[Rho]^7 - 3798*Ec*\[Rho]^7 + 30384*Ec^2*\[Rho]^7 - 
      141792*Ec^3*\[Rho]^7 + 425376*Ec^4*\[Rho]^7 - 850752*Ec^5*\[Rho]^7 + 
      1134336*Ec^6*\[Rho]^7 - 972288*Ec^7*\[Rho]^7 + 486144*Ec^8*\[Rho]^7 - 
      108032*Ec^9*\[Rho]^7 + 60*(-1 + 2*Ec)^9*\[Rho]*(-243 - 328*\[Rho] + 
        195*\[Rho]^2 - 80*\[Rho]^3 + 45*\[Rho]^4)*Log[1 - 2*Ec] - 
      60*(-1 + 2*Ec)^9*\[Rho]*(-243 - 328*\[Rho] + 195*\[Rho]^2 - 
        80*\[Rho]^3 + 45*\[Rho]^4)*Log[\[Rho]])))/
  (3375*(-1 + 2*Ec)^9*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r7*(-((1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
       416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
       192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
       48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
       1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
       11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
       1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
       960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
       16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
       640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
       6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
       480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 
       576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 
       144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 
       32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
        (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])*(720 - 10080*Ec + 
       60480*Ec^2 - 201600*Ec^3 + 403200*Ec^4 - 483840*Ec^5 + 322560*Ec^6 - 
       92160*Ec^7 - 175*\[Rho] + 19250*Ec*\[Rho] - 233100*Ec^2*\[Rho] + 
       1249320*Ec^3*\[Rho] - 3676800*Ec^4*\[Rho] + 6186240*Ec^5*\[Rho] - 
       5260800*Ec^6*\[Rho] + 230400*Ec^7*\[Rho] + 3874560*Ec^8*\[Rho] - 
       3289600*Ec^9*\[Rho] + 773120*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] - 
       3000*\[Rho]^2 + 42000*Ec*\[Rho]^2 - 252000*Ec^2*\[Rho]^2 + 
       803520*Ec^3*\[Rho]^2 - 1390080*Ec^4*\[Rho]^2 + 1122816*Ec^5*\[Rho]^2 - 
       41472*Ec^6*\[Rho]^2 - 433152*Ec^7*\[Rho]^2 + 30720*Ec^8*\[Rho]^2 + 
       135168*Ec^9*\[Rho]^2 - 1800*\[Rho]^3 + 30600*Ec*\[Rho]^3 - 
       221400*Ec^2*\[Rho]^3 + 1002480*Ec^3*\[Rho]^3 - 2970240*Ec^4*\[Rho]^3 + 
       5700480*Ec^5*\[Rho]^3 - 6911616*Ec^6*\[Rho]^3 + 
       4825344*Ec^7*\[Rho]^3 - 1449984*Ec^8*\[Rho]^3 - 1400*\[Rho]^4 + 
       19600*Ec*\[Rho]^4 - 117600*Ec^2*\[Rho]^4 + 562880*Ec^3*\[Rho]^4 - 
       2094400*Ec^4*\[Rho]^4 + 4617600*Ec^5*\[Rho]^4 - 
       5815040*Ec^6*\[Rho]^4 + 3996160*Ec^7*\[Rho]^4 - 
       1167360*Ec^8*\[Rho]^4 + 5655*\[Rho]^5 - 79170*Ec*\[Rho]^5 + 
       475020*Ec^2*\[Rho]^5 - 1583400*Ec^3*\[Rho]^5 + 3166800*Ec^4*\[Rho]^5 - 
       3800160*Ec^5*\[Rho]^5 + 2533440*Ec^6*\[Rho]^5 - 723840*Ec^7*\[Rho]^5 - 
       300*(-1 + 2*Ec)^7*\[Rho]*(28 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
       300*(-1 + 2*Ec)^7*\[Rho]*(28 + 9*\[Rho]^2)*Log[\[Rho]])) + 
    15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(360 - 6480*Ec + 51840*Ec^2 - 241920*Ec^3 + 725760*Ec^4 - 
      1451520*Ec^5 + 1935360*Ec^6 - 1658880*Ec^7 + 829440*Ec^8 - 
      184320*Ec^9 - 98267*\[Rho] + 1831926*Ec*\[Rho] - 15223488*Ec^2*\[Rho] + 
      74072704*Ec^3*\[Rho] - 232822272*Ec^4*\[Rho] + 491125632*Ec^5*\[Rho] - 
      697677536*Ec^6*\[Rho] + 649134528*Ec^7*\[Rho] - 370608384*Ec^8*\[Rho] + 
      121364992*Ec^9*\[Rho] - 39207936*Ec^10*\[Rho] + 30640128*Ec^11*\[Rho] - 
      15171584*Ec^12*\[Rho] + 2260992*Ec^13*\[Rho] + 1449984*Ec^14*\[Rho] - 
      1064960*Ec^15*\[Rho] - 1452*\[Rho]^2 + 289656*Ec*\[Rho]^2 - 
      4688928*Ec^2*\[Rho]^2 + 34530624*Ec^3*\[Rho]^2 - 
      147863232*Ec^4*\[Rho]^2 + 401803392*Ec^5*\[Rho]^2 - 
      710744832*Ec^6*\[Rho]^2 + 800448000*Ec^7*\[Rho]^2 - 
      517122048*Ec^8*\[Rho]^2 + 112717824*Ec^9*\[Rho]^2 + 
      77942784*Ec^10*\[Rho]^2 - 64757760*Ec^11*\[Rho]^2 + 
      22413312*Ec^12*\[Rho]^2 - 4915200*Ec^13*\[Rho]^2 + 83175*\[Rho]^3 - 
      1412550*Ec*\[Rho]^3 + 10539000*Ec^2*\[Rho]^3 - 45121200*Ec^3*\[Rho]^3 + 
      121150800*Ec^4*\[Rho]^3 - 207778464*Ec^5*\[Rho]^3 + 
      216528192*Ec^6*\[Rho]^3 - 106054272*Ec^7*\[Rho]^3 - 
      29832192*Ec^8*\[Rho]^3 + 80019456*Ec^9*\[Rho]^3 - 
      56355840*Ec^10*\[Rho]^3 + 23500800*Ec^11*\[Rho]^3 - 
      5111808*Ec^12*\[Rho]^3 + 11400*\[Rho]^4 - 186000*Ec*\[Rho]^4 + 
      1315200*Ec^2*\[Rho]^4 - 5216000*Ec^3*\[Rho]^4 + 
      12422400*Ec^4*\[Rho]^4 - 17736192*Ec^5*\[Rho]^4 + 
      14701952*Ec^6*\[Rho]^4 - 9195264*Ec^7*\[Rho]^4 + 
      14072832*Ec^8*\[Rho]^4 - 23853056*Ec^9*\[Rho]^4 + 
      19617792*Ec^10*\[Rho]^4 - 5664768*Ec^11*\[Rho]^4 + 5115*\[Rho]^5 - 
      86670*Ec*\[Rho]^5 + 644760*Ec^2*\[Rho]^5 - 2749680*Ec^3*\[Rho]^5 + 
      7341840*Ec^4*\[Rho]^5 - 12366240*Ec^5*\[Rho]^5 + 
      13198752*Ec^6*\[Rho]^5 - 9013056*Ec^7*\[Rho]^5 + 
      3080448*Ec^8*\[Rho]^5 + 62976*Ec^9*\[Rho]^5 + 625152*Ec^10*\[Rho]^5 - 
      537600*Ec^11*\[Rho]^5 - 708*\[Rho]^6 + 12744*Ec*\[Rho]^6 - 
      101952*Ec^2*\[Rho]^6 + 475776*Ec^3*\[Rho]^6 - 1427328*Ec^4*\[Rho]^6 + 
      3078144*Ec^5*\[Rho]^6 - 5675904*Ec^6*\[Rho]^6 + 7656192*Ec^7*\[Rho]^6 - 
      6483456*Ec^8*\[Rho]^6 + 3191808*Ec^9*\[Rho]^6 - 700416*Ec^10*\[Rho]^6 + 
      377*\[Rho]^7 - 6786*Ec*\[Rho]^7 + 54288*Ec^2*\[Rho]^7 - 
      253344*Ec^3*\[Rho]^7 + 760032*Ec^4*\[Rho]^7 - 1520064*Ec^5*\[Rho]^7 + 
      2026752*Ec^6*\[Rho]^7 - 1737216*Ec^7*\[Rho]^7 + 868608*Ec^8*\[Rho]^7 - 
      193024*Ec^9*\[Rho]^7 - 60*(-1 + 2*Ec)^9*\[Rho]*(526 + 2196*\[Rho] + 
        705*\[Rho]^2 + 160*\[Rho]^3 + 45*\[Rho]^4)*Log[1 - 2*Ec] + 
      60*(-1 + 2*Ec)^9*\[Rho]*(526 + 2196*\[Rho] + 705*\[Rho]^2 + 
        160*\[Rho]^3 + 45*\[Rho]^4)*Log[\[Rho]])))/
  (13500*(-1 + 2*Ec)^9*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r5*((1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
      416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]])*(2880 - 40320*Ec + 241920*Ec^2 - 806400*Ec^3 + 
      1612800*Ec^4 - 1935360*Ec^5 + 1290240*Ec^6 - 368640*Ec^7 + 
      2425*\[Rho] - 50750*Ec*\[Rho] + 422100*Ec^2*\[Rho] - 
      1908120*Ec^3*\[Rho] + 5308800*Ec^4*\[Rho] - 9757440*Ec^5*\[Rho] + 
      12595200*Ec^6*\[Rho] - 12134400*Ec^7*\[Rho] + 8759040*Ec^8*\[Rho] - 
      4006400*Ec^9*\[Rho] + 609280*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] - 
      3000*\[Rho]^2 + 42000*Ec*\[Rho]^2 - 252000*Ec^2*\[Rho]^2 + 
      847680*Ec^3*\[Rho]^2 - 1864320*Ec^4*\[Rho]^2 + 3158784*Ec^5*\[Rho]^2 - 
      4489728*Ec^6*\[Rho]^2 + 4733952*Ec^7*\[Rho]^2 - 2949120*Ec^8*\[Rho]^2 + 
      786432*Ec^9*\[Rho]^2 - 9000*\[Rho]^3 + 131400*Ec*\[Rho]^3 - 
      826200*Ec^2*\[Rho]^3 + 3012720*Ec^3*\[Rho]^3 - 6869760*Ec^4*\[Rho]^3 + 
      9813120*Ec^5*\[Rho]^3 - 8621184*Ec^6*\[Rho]^3 + 4429056*Ec^7*\[Rho]^3 - 
      1007616*Ec^8*\[Rho]^3 + 8600*\[Rho]^4 - 120400*Ec*\[Rho]^4 + 
      722400*Ec^2*\[Rho]^4 - 2492480*Ec^3*\[Rho]^4 + 5252800*Ec^4*\[Rho]^4 - 
      6672000*Ec^5*\[Rho]^4 + 5008640*Ec^6*\[Rho]^4 - 1922560*Ec^7*\[Rho]^4 + 
      245760*Ec^8*\[Rho]^4 - 1905*\[Rho]^5 + 26670*Ec*\[Rho]^5 - 
      160020*Ec^2*\[Rho]^5 + 533400*Ec^3*\[Rho]^5 - 1066800*Ec^4*\[Rho]^5 + 
      1280160*Ec^5*\[Rho]^5 - 853440*Ec^6*\[Rho]^5 + 243840*Ec^7*\[Rho]^5 - 
      300*(-1 + 2*Ec)^7*\[Rho]*(-28 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
      300*(-1 + 2*Ec)^7*\[Rho]*(-28 + 9*\[Rho]^2)*Log[\[Rho]]) + 
    15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-1440 + 25920*Ec - 207360*Ec^2 + 967680*Ec^3 - 
      2903040*Ec^4 + 5806080*Ec^5 - 7741440*Ec^6 + 6635520*Ec^7 - 
      3317760*Ec^8 + 737280*Ec^9 - 28737*\[Rho] + 546786*Ec*\[Rho] - 
      4639968*Ec^2*\[Rho] + 23070144*Ec^3*\[Rho] - 74169792*Ec^4*\[Rho] + 
      160252032*Ec^5*\[Rho] - 233617696*Ec^6*\[Rho] + 223391808*Ec^7*\[Rho] - 
      129402624*Ec^8*\[Rho] + 34586112*Ec^9*\[Rho] + 8745984*Ec^10*\[Rho] - 
      20539392*Ec^11*\[Rho] + 19070976*Ec^12*\[Rho] - 7077888*Ec^13*\[Rho] - 
      1253376*Ec^14*\[Rho] + 1064960*Ec^15*\[Rho] + 79448*\[Rho]^2 - 
      1423344*Ec*\[Rho]^2 + 11326272*Ec^2*\[Rho]^2 - 52533376*Ec^3*\[Rho]^2 + 
      156471168*Ec^4*\[Rho]^2 - 310180608*Ec^5*\[Rho]^2 + 
      408557568*Ec^6*\[Rho]^2 - 342835200*Ec^7*\[Rho]^2 + 
      161482752*Ec^8*\[Rho]^2 - 21630976*Ec^9*\[Rho]^2 - 
      21282816*Ec^10*\[Rho]^2 + 23101440*Ec^11*\[Rho]^2 - 
      16089088*Ec^12*\[Rho]^2 + 4915200*Ec^13*\[Rho]^2 - 7375*\[Rho]^3 + 
      150*Ec*\[Rho]^3 + 1192200*Ec^2*\[Rho]^3 - 11928400*Ec^3*\[Rho]^3 + 
      58062000*Ec^4*\[Rho]^3 - 170016864*Ec^5*\[Rho]^3 + 
      319276992*Ec^6*\[Rho]^3 - 387737472*Ec^7*\[Rho]^3 + 
      294724608*Ec^8*\[Rho]^3 - 130822144*Ec^9*\[Rho]^3 + 
      34421760*Ec^10*\[Rho]^3 - 10598400*Ec^11*\[Rho]^3 + 
      3080192*Ec^12*\[Rho]^3 - 42400*\[Rho]^4 + 744000*Ec*\[Rho]^4 - 
      5779200*Ec^2*\[Rho]^4 + 26048000*Ec^3*\[Rho]^4 - 
      74918400*Ec^4*\[Rho]^4 + 142967808*Ec^5*\[Rho]^4 - 
      183390848*Ec^6*\[Rho]^4 + 157998336*Ec^7*\[Rho]^4 - 
      92525568*Ec^8*\[Rho]^4 + 41887744*Ec^9*\[Rho]^4 - 
      17860608*Ec^10*\[Rho]^4 + 4165632*Ec^11*\[Rho]^4 + 2065*\[Rho]^5 - 
      42570*Ec*\[Rho]^5 + 389160*Ec^2*\[Rho]^5 - 2075280*Ec^3*\[Rho]^5 + 
      7133040*Ec^4*\[Rho]^5 - 17161440*Ec^5*\[Rho]^5 + 
      29965152*Ec^6*\[Rho]^5 - 36209856*Ec^7*\[Rho]^5 + 
      28539648*Ec^8*\[Rho]^5 - 14503424*Ec^9*\[Rho]^5 + 
      3466752*Ec^10*\[Rho]^5 - 76800*Ec^11*\[Rho]^5 - 1688*\[Rho]^6 + 
      30384*Ec*\[Rho]^6 - 243072*Ec^2*\[Rho]^6 + 1134336*Ec^3*\[Rho]^6 - 
      3403008*Ec^4*\[Rho]^6 + 7017984*Ec^5*\[Rho]^6 - 
      10011264*Ec^6*\[Rho]^6 + 8969472*Ec^7*\[Rho]^6 - 
      5008896*Ec^8*\[Rho]^6 + 1481728*Ec^9*\[Rho]^6 - 147456*Ec^10*\[Rho]^6 + 
      127*\[Rho]^7 - 2286*Ec*\[Rho]^7 + 18288*Ec^2*\[Rho]^7 - 
      85344*Ec^3*\[Rho]^7 + 256032*Ec^4*\[Rho]^7 - 512064*Ec^5*\[Rho]^7 + 
      682752*Ec^6*\[Rho]^7 - 585216*Ec^7*\[Rho]^7 + 292608*Ec^8*\[Rho]^7 - 
      65024*Ec^9*\[Rho]^7 + 60*(-1 + 2*Ec)^9*\[Rho]*(-246 - 56*\[Rho] + 
        1105*\[Rho]^2 + 160*\[Rho]^3 + 45*\[Rho]^4)*Log[1 - 2*Ec] - 
      60*(-1 + 2*Ec)^9*\[Rho]*(-246 - 56*\[Rho] + 1105*\[Rho]^2 + 
        160*\[Rho]^3 + 45*\[Rho]^4)*Log[\[Rho]])))/
  (13500*(-1 + 2*Ec)^9*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r4*(4*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
      416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
      192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
      48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
      1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 
      11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 
      1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 
      960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 
      16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 
      640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 
      6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 
      480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
      768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 
      8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
      16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
       Log[\[Rho]])*(-1530 + 21420*Ec - 128520*Ec^2 + 428400*Ec^3 - 
      856800*Ec^4 + 1028160*Ec^5 - 685440*Ec^6 + 195840*Ec^7 + 3275*\[Rho] - 
      46150*Ec*\[Rho] + 279000*Ec^2*\[Rho] - 931680*Ec^3*\[Rho] + 
      1817400*Ec^4*\[Rho] - 1905360*Ec^5*\[Rho] + 458400*Ec^6*\[Rho] + 
      1339200*Ec^7*\[Rho] - 1741440*Ec^8*\[Rho] + 992000*Ec^9*\[Rho] - 
      340480*Ec^10*\[Rho] + 76800*Ec^11*\[Rho] - 1800*\[Rho]^2 + 
      25200*Ec*\[Rho]^2 - 151200*Ec^2*\[Rho]^2 + 503520*Ec^3*\[Rho]^2 - 
      1014480*Ec^4*\[Rho]^2 + 1284576*Ec^5*\[Rho]^2 - 1078272*Ec^6*\[Rho]^2 + 
      695808*Ec^7*\[Rho]^2 - 387840*Ec^8*\[Rho]^2 + 127488*Ec^9*\[Rho]^2 + 
      3600*\[Rho]^3 - 53100*Ec*\[Rho]^3 + 337500*Ec^2*\[Rho]^3 - 
      1242120*Ec^3*\[Rho]^3 + 2941560*Ec^4*\[Rho]^3 - 4621200*Ec^5*\[Rho]^3 + 
      4687584*Ec^6*\[Rho]^3 - 2776896*Ec^7*\[Rho]^3 + 731136*Ec^8*\[Rho]^3 - 
      5750*\[Rho]^4 + 80500*Ec*\[Rho]^4 - 483000*Ec^2*\[Rho]^4 + 
      1681280*Ec^3*\[Rho]^4 - 3701200*Ec^4*\[Rho]^4 + 5235360*Ec^5*\[Rho]^4 - 
      4571840*Ec^6*\[Rho]^4 + 2227840*Ec^7*\[Rho]^4 - 460800*Ec^8*\[Rho]^4 + 
      2205*\[Rho]^5 - 30870*Ec*\[Rho]^5 + 185220*Ec^2*\[Rho]^5 - 
      617400*Ec^3*\[Rho]^5 + 1234800*Ec^4*\[Rho]^5 - 1481760*Ec^5*\[Rho]^5 + 
      987840*Ec^6*\[Rho]^5 - 282240*Ec^7*\[Rho]^5 + 150*(-1 + 2*Ec)^7*\[Rho]*
       (1 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 150*(-1 + 2*Ec)^7*\[Rho]*
       (1 + 9*\[Rho]^2)*Log[\[Rho]]) + 15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 
      80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 
      32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 
      24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 
      32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 
      4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*
     (3060 - 55080*Ec + 440640*Ec^2 - 2056320*Ec^3 + 6168960*Ec^4 - 
      12337920*Ec^5 + 16450560*Ec^6 - 14100480*Ec^7 + 7050240*Ec^8 - 
      1566720*Ec^9 + 17413*\[Rho] - 345714*Ec*\[Rho] + 3056232*Ec^2*\[Rho] - 
      15811856*Ec^3*\[Rho] + 52858608*Ec^4*\[Rho] - 118783776*Ec^5*\[Rho] + 
      180787872*Ec^6*\[Rho] - 184358976*Ec^7*\[Rho] + 128548608*Ec^8*\[Rho] - 
      82425344*Ec^9*\[Rho] + 83303424*Ec^10*\[Rho] - 89683968*Ec^11*\[Rho] + 
      68030464*Ec^12*\[Rho] - 35315712*Ec^13*\[Rho] + 12066816*Ec^14*\[Rho] - 
      1916928*Ec^15*\[Rho] - 42787*\[Rho]^2 + 782286*Ec*\[Rho]^2 - 
      6367368*Ec^2*\[Rho]^2 + 30296144*Ec^3*\[Rho]^2 - 
      92924592*Ec^4*\[Rho]^2 + 190792992*Ec^5*\[Rho]^2 - 
      263146752*Ec^6*\[Rho]^2 + 237815040*Ec^7*\[Rho]^2 - 
      134370048*Ec^8*\[Rho]^2 + 49370624*Ec^9*\[Rho]^2 - 
      23986176*Ec^10*\[Rho]^2 + 21749760*Ec^11*\[Rho]^2 - 
      15659008*Ec^12*\[Rho]^2 + 7249920*Ec^13*\[Rho]^2 - 
      1474560*Ec^14*\[Rho]^2 + 45000*\[Rho]^3 - 813600*Ec*\[Rho]^3 + 
      6541200*Ec^2*\[Rho]^3 - 30698400*Ec^3*\[Rho]^3 + 
      92700000*Ec^4*\[Rho]^3 - 186778944*Ec^5*\[Rho]^3 + 
      250562112*Ec^6*\[Rho]^3 - 212706432*Ec^7*\[Rho]^3 + 
      93892608*Ec^8*\[Rho]^3 + 4601856*Ec^9*\[Rho]^3 - 
      29076480*Ec^10*\[Rho]^3 + 13916160*Ec^11*\[Rho]^3 - 
      2162688*Ec^12*\[Rho]^3 - 20200*\[Rho]^4 + 331200*Ec*\[Rho]^4 - 
      2358000*Ec^2*\[Rho]^4 + 9448800*Ec^3*\[Rho]^4 - 
      22903200*Ec^4*\[Rho]^4 + 32107968*Ec^5*\[Rho]^4 - 
      16117248*Ec^6*\[Rho]^4 - 28237824*Ec^7*\[Rho]^4 + 
      67149312*Ec^8*\[Rho]^4 - 65053696*Ec^9*\[Rho]^4 + 
      32366592*Ec^10*\[Rho]^4 - 6832128*Ec^11*\[Rho]^4 - 6785*\[Rho]^5 + 
      132930*Ec*\[Rho]^5 - 1160640*Ec^2*\[Rho]^5 + 5934720*Ec^3*\[Rho]^5 - 
      19618560*Ec^4*\[Rho]^5 + 44671680*Ec^5*\[Rho]^5 - 
      72951648*Ec^6*\[Rho]^5 + 86706624*Ec^7*\[Rho]^5 - 
      72974592*Ec^8*\[Rho]^5 + 39287296*Ec^9*\[Rho]^5 - 
      11125248*Ec^10*\[Rho]^5 + 967680*Ec^11*\[Rho]^5 + 4887*\[Rho]^6 - 
      87966*Ec*\[Rho]^6 + 703728*Ec^2*\[Rho]^6 - 3284064*Ec^3*\[Rho]^6 + 
      9852192*Ec^4*\[Rho]^6 - 20227968*Ec^5*\[Rho]^6 + 
      28971648*Ec^6*\[Rho]^6 - 28790784*Ec^7*\[Rho]^6 + 
      18600192*Ec^8*\[Rho]^6 - 6898176*Ec^9*\[Rho]^6 + 
      1105920*Ec^10*\[Rho]^6 - 588*\[Rho]^7 + 10584*Ec*\[Rho]^7 - 
      84672*Ec^2*\[Rho]^7 + 395136*Ec^3*\[Rho]^7 - 1185408*Ec^4*\[Rho]^7 + 
      2370816*Ec^5*\[Rho]^7 - 3161088*Ec^6*\[Rho]^7 + 2709504*Ec^7*\[Rho]^7 - 
      1354752*Ec^8*\[Rho]^7 + 301056*Ec^9*\[Rho]^7 - 
      60*(-1 + 2*Ec)^9*\[Rho]*(-269 + 101*\[Rho] - 30*\[Rho]^2 - 
        270*\[Rho]^3 + 90*\[Rho]^4)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^9*\[Rho]*
       (-269 + 101*\[Rho] - 30*\[Rho]^2 - 270*\[Rho]^3 + 90*\[Rho]^4)*
       Log[\[Rho]])))/(6750*(-1 + 2*Ec)^9*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r2*(8*(-255 + 3570*Ec - 21420*Ec^2 + 71400*Ec^3 - 
      142800*Ec^4 + 171360*Ec^5 - 114240*Ec^6 + 32640*Ec^7 + 200*\[Rho] - 
      1750*Ec*\[Rho] + 3150*Ec^2*\[Rho] + 20620*Ec^3*\[Rho] - 
      132100*Ec^4*\[Rho] + 356440*Ec^5*\[Rho] - 572400*Ec^6*\[Rho] + 
      602400*Ec^7*\[Rho] - 431040*Ec^8*\[Rho] + 208000*Ec^9*\[Rho] - 
      65280*Ec^10*\[Rho] + 12800*Ec^11*\[Rho] - 100*\[Rho]^2 + 
      1400*Ec*\[Rho]^2 - 8400*Ec^2*\[Rho]^2 + 26120*Ec^3*\[Rho]^2 - 
      39080*Ec^4*\[Rho]^2 + 6096*Ec^5*\[Rho]^2 + 66688*Ec^6*\[Rho]^2 - 
      92032*Ec^7*\[Rho]^2 + 44160*Ec^8*\[Rho]^2 - 4352*Ec^9*\[Rho]^2 + 
      150*\[Rho]^3 - 2550*Ec*\[Rho]^3 + 18450*Ec^2*\[Rho]^3 - 
      68020*Ec^3*\[Rho]^3 + 141260*Ec^4*\[Rho]^3 - 180600*Ec^5*\[Rho]^3 + 
      154064*Ec^6*\[Rho]^3 - 85216*Ec^7*\[Rho]^3 + 22656*Ec^8*\[Rho]^3 + 
      175*\[Rho]^4 - 2450*Ec*\[Rho]^4 + 14700*Ec^2*\[Rho]^4 - 
      56120*Ec^3*\[Rho]^4 + 137800*Ec^4*\[Rho]^4 - 205440*Ec^5*\[Rho]^4 + 
      188160*Ec^6*\[Rho]^4 - 98560*Ec^7*\[Rho]^4 + 22400*Ec^8*\[Rho]^4 - 
      170*\[Rho]^5 + 2380*Ec*\[Rho]^5 - 14280*Ec^2*\[Rho]^5 + 
      47600*Ec^3*\[Rho]^5 - 95200*Ec^4*\[Rho]^5 + 114240*Ec^5*\[Rho]^5 - 
      76160*Ec^6*\[Rho]^5 + 21760*Ec^7*\[Rho]^5 + 75*(-1 + 2*Ec)^7*\[Rho]*
       (-7 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 75*(-1 + 2*Ec)^7*\[Rho]*
       (-7 + 3*\[Rho]^2)*Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 
      16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 
      512*Ec^10 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
      768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
      1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
      3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
      12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
      1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
      16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
      3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
      2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
      1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
      192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
      384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
      24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
      60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
      60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) - 
    5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-3060 + 55080*Ec - 440640*Ec^2 + 2056320*Ec^3 - 
      6168960*Ec^4 + 12337920*Ec^5 - 16450560*Ec^6 + 14100480*Ec^7 - 
      7050240*Ec^8 + 1566720*Ec^9 - 80543*\[Rho] + 1524054*Ec*\[Rho] - 
      12860952*Ec^2*\[Rho] + 63583216*Ec^3*\[Rho] - 203228688*Ec^4*\[Rho] + 
      436445376*Ec^5*\[Rho] - 632337952*Ec^6*\[Rho] + 601876416*Ec^7*\[Rho] - 
      352873728*Ec^8*\[Rho] + 115285504*Ec^9*\[Rho] - 23952384*Ec^10*\[Rho] + 
      5818368*Ec^11*\[Rho] + 3444736*Ec^12*\[Rho] + 294912*Ec^13*\[Rho] - 
      4694016*Ec^14*\[Rho] + 1753088*Ec^15*\[Rho] + 106697*\[Rho]^2 - 
      1809066*Ec*\[Rho]^2 + 13469208*Ec^2*\[Rho]^2 - 57505264*Ec^3*\[Rho]^2 + 
      153787152*Ec^4*\[Rho]^2 - 262684032*Ec^5*\[Rho]^2 + 
      275959872*Ec^6*\[Rho]^2 - 153811200*Ec^7*\[Rho]^2 + 
      19715328*Ec^8*\[Rho]^2 + 15643136*Ec^9*\[Rho]^2 - 
      4368384*Ec^10*\[Rho]^2 + 9093120*Ec^11*\[Rho]^2 - 
      8876032*Ec^12*\[Rho]^2 + 1228800*Ec^14*\[Rho]^2 - 10100*\[Rho]^3 + 
      89400*Ec*\[Rho]^3 + 116400*Ec^2*\[Rho]^3 - 4978400*Ec^3*\[Rho]^3 + 
      30458400*Ec^4*\[Rho]^3 - 97990656*Ec^5*\[Rho]^3 + 
      191460288*Ec^6*\[Rho]^3 - 231831168*Ec^7*\[Rho]^3 + 
      167073792*Ec^8*\[Rho]^3 - 66477056*Ec^9*\[Rho]^3 + 
      18017280*Ec^10*\[Rho]^3 - 8693760*Ec^11*\[Rho]^3 + 
      2572288*Ec^12*\[Rho]^3 - 6800*\[Rho]^4 + 128400*Ec*\[Rho]^4 - 
      1081200*Ec^2*\[Rho]^4 + 5333600*Ec^3*\[Rho]^4 - 
      17008800*Ec^4*\[Rho]^4 + 35701632*Ec^5*\[Rho]^4 - 
      47015552*Ec^6*\[Rho]^4 + 34151424*Ec^7*\[Rho]^4 - 
      10163712*Ec^8*\[Rho]^4 + 1898496*Ec^9*\[Rho]^4 - 
      3336192*Ec^10*\[Rho]^4 + 1302528*Ec^11*\[Rho]^4 - 6365*\[Rho]^5 + 
      103770*Ec*\[Rho]^5 - 732960*Ec^2*\[Rho]^5 + 2902080*Ec^3*\[Rho]^5 - 
      6891840*Ec^4*\[Rho]^5 + 10396320*Ec^5*\[Rho]^5 - 
      11422752*Ec^6*\[Rho]^5 + 9763776*Ec^7*\[Rho]^5 - 
      4708608*Ec^8*\[Rho]^5 + 738304*Ec^9*\[Rho]^5 - 87552*Ec^10*\[Rho]^5 + 
      107520*Ec^11*\[Rho]^5 + 443*\[Rho]^6 - 7974*Ec*\[Rho]^6 + 
      63792*Ec^2*\[Rho]^6 - 297696*Ec^3*\[Rho]^6 + 893088*Ec^4*\[Rho]^6 - 
      2179872*Ec^5*\[Rho]^6 + 4258752*Ec^6*\[Rho]^6 - 4962816*Ec^7*\[Rho]^6 + 
      3633408*Ec^8*\[Rho]^6 - 1613824*Ec^9*\[Rho]^6 + 322560*Ec^10*\[Rho]^6 - 
      272*\[Rho]^7 + 4896*Ec*\[Rho]^7 - 39168*Ec^2*\[Rho]^7 + 
      182784*Ec^3*\[Rho]^7 - 548352*Ec^4*\[Rho]^7 + 1096704*Ec^5*\[Rho]^7 - 
      1462272*Ec^6*\[Rho]^7 + 1253376*Ec^7*\[Rho]^7 - 626688*Ec^8*\[Rho]^7 + 
      139264*Ec^9*\[Rho]^7 + 60*(-1 + 2*Ec)^9*\[Rho]*(-619 - 929*\[Rho] + 
        770*\[Rho]^2 - 50*\[Rho]^3 + 90*\[Rho]^4)*Log[1 - 2*Ec] - 
      60*(-1 + 2*Ec)^9*\[Rho]*(-619 - 929*\[Rho] + 770*\[Rho]^2 - 
        50*\[Rho]^3 + 90*\[Rho]^4)*Log[\[Rho]])))/
  (2250*(-1 + 2*Ec)^9*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 \[Mu]2\[Pi]*((16*Ec^3*(-1 + 2*Ec + \[Rho])*(-3 + 50*Ec - 319*Ec^2 + 
      834*Ec^3 + 532*Ec^4 - 10712*Ec^5 + 40992*Ec^6 - 116160*Ec^7 + 
      304512*Ec^8 - 675072*Ec^9 + 1101056*Ec^10 - 1222144*Ec^11 + 
      869376*Ec^12 - 358400*Ec^13 + 65536*Ec^14 + 72*\[Rho] - 
      1198*Ec*\[Rho] + 8352*Ec^2*\[Rho] - 30702*Ec^3*\[Rho] + 
      57640*Ec^4*\[Rho] - 19272*Ec^5*\[Rho] - 164160*Ec^6*\[Rho] + 
      435648*Ec^7*\[Rho] - 651264*Ec^8*\[Rho] + 817920*Ec^9*\[Rho] - 
      953344*Ec^10*\[Rho] + 840192*Ec^11*\[Rho] - 436224*Ec^12*\[Rho] + 
      96256*Ec^13*\[Rho] + 1128*\[Rho]^2 - 19894*Ec*\[Rho]^2 + 
      153730*Ec^2*\[Rho]^2 - 681106*Ec^3*\[Rho]^2 + 1892996*Ec^4*\[Rho]^2 - 
      3365792*Ec^5*\[Rho]^2 + 3662528*Ec^6*\[Rho]^2 - 1989440*Ec^7*\[Rho]^2 - 
      120448*Ec^8*\[Rho]^2 + 729088*Ec^9*\[Rho]^2 - 224768*Ec^10*\[Rho]^2 - 
      64000*Ec^11*\[Rho]^2 + 25600*Ec^12*\[Rho]^2 - 72*\[Rho]^3 - 
      3246*Ec*\[Rho]^3 + 57624*Ec^2*\[Rho]^3 - 387930*Ec^3*\[Rho]^3 + 
      1430944*Ec^4*\[Rho]^3 - 3232256*Ec^5*\[Rho]^3 + 4623552*Ec^6*\[Rho]^3 - 
      4115008*Ec^7*\[Rho]^3 + 2094080*Ec^8*\[Rho]^3 - 480768*Ec^9*\[Rho]^3 + 
      25600*Ec^10*\[Rho]^3 - 12800*Ec^11*\[Rho]^3 - 2250*\[Rho]^4 + 
      24750*Ec*\[Rho]^4 - 126900*Ec^2*\[Rho]^4 + 392910*Ec^3*\[Rho]^4 - 
      777740*Ec^4*\[Rho]^4 + 956520*Ec^5*\[Rho]^4 - 640080*Ec^6*\[Rho]^4 + 
      96800*Ec^7*\[Rho]^4 + 158400*Ec^8*\[Rho]^4 - 90240*Ec^9*\[Rho]^4 + 
      6400*Ec^10*\[Rho]^4 - 72*\[Rho]^5 + 4830*Ec*\[Rho]^5 - 
      30576*Ec^2*\[Rho]^5 + 89886*Ec^3*\[Rho]^5 - 175832*Ec^4*\[Rho]^5 + 
      260408*Ec^5*\[Rho]^5 - 273152*Ec^6*\[Rho]^5 + 187168*Ec^7*\[Rho]^5 - 
      77440*Ec^8*\[Rho]^5 + 12928*Ec^9*\[Rho]^5 + 1128*\[Rho]^6 - 
      4922*Ec*\[Rho]^6 - 242*Ec^2*\[Rho]^6 + 23442*Ec^3*\[Rho]^6 - 
      24580*Ec^4*\[Rho]^6 - 11632*Ec^5*\[Rho]^6 + 31296*Ec^6*\[Rho]^6 - 
      18272*Ec^7*\[Rho]^6 + 4288*Ec^8*\[Rho]^6 + 72*\[Rho]^7 - 
      386*Ec*\[Rho]^7 - 1320*Ec^2*\[Rho]^7 + 8586*Ec^3*\[Rho]^7 - 
      12016*Ec^4*\[Rho]^7 + 6096*Ec^5*\[Rho]^7 + 160*Ec^7*\[Rho]^7 - 
      3*\[Rho]^8 + 16*Ec*\[Rho]^8 + 131*Ec^2*\[Rho]^8 - 560*Ec^3*\[Rho]^8 + 
      376*Ec^4*\[Rho]^8 + 320*Ec^5*\[Rho]^8 - 80*Ec^6*\[Rho]^8 + 
      12*(\[Rho] - 2*Ec*\[Rho])^2*(1536*Ec^8 + 96*Ec^7*(-55 + 7*\[Rho]) - 
        16*Ec^6*(-225 + 724*\[Rho] + 261*\[Rho]^2) + 
        8*Ec^5*(690 + 3866*\[Rho] + 1693*\[Rho]^2 + 51*\[Rho]^3) + 
        15*(-3 - 8*\[Rho] + 8*\[Rho]^3 + 3*\[Rho]^4) - 
        10*Ec*(-57 - 155*\[Rho] - 59*\[Rho]^2 + 13*\[Rho]^3 + 6*\[Rho]^4) - 
        4*Ec^4*(2730 + 9124*\[Rho] + 4513*\[Rho]^2 + 382*\[Rho]^3 + 
          51*\[Rho]^4) - 5*Ec^2*(591 + 1648*\[Rho] + 854*\[Rho]^2 + 
          168*\[Rho]^3 + 99*\[Rho]^4) + 2*Ec^3*(3951 + 11581*\[Rho] + 
          6171*\[Rho]^2 + 951*\[Rho]^3 + 306*\[Rho]^4))*Log[1 - 2*Ec] - 
      12*(\[Rho] - 2*Ec*\[Rho])^2*(1536*Ec^8 + 96*Ec^7*(-55 + 7*\[Rho]) - 
        16*Ec^6*(-225 + 724*\[Rho] + 261*\[Rho]^2) + 
        8*Ec^5*(690 + 3866*\[Rho] + 1693*\[Rho]^2 + 51*\[Rho]^3) + 
        15*(-3 - 8*\[Rho] + 8*\[Rho]^3 + 3*\[Rho]^4) - 
        10*Ec*(-57 - 155*\[Rho] - 59*\[Rho]^2 + 13*\[Rho]^3 + 6*\[Rho]^4) - 
        4*Ec^4*(2730 + 9124*\[Rho] + 4513*\[Rho]^2 + 382*\[Rho]^3 + 
          51*\[Rho]^4) - 5*Ec^2*(591 + 1648*\[Rho] + 854*\[Rho]^2 + 
          168*\[Rho]^3 + 99*\[Rho]^4) + 2*Ec^3*(3951 + 11581*\[Rho] + 
          6171*\[Rho]^2 + 951*\[Rho]^3 + 306*\[Rho]^4))*Log[\[Rho]]))/
    (45*(1 - 2*Ec)^4*mb^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
       128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
       16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
       72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
       32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
       4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
   (\[Mu]2G*(15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(3 - 30*Ec + 120*Ec^2 - 240*Ec^3 + 240*Ec^4 - 64*Ec^5 - 
        288*Ec^6 + 960*Ec^7 - 1280*Ec^8 + 1536*Ec^10 - 1024*Ec^11 + 
        38*\[Rho] - 428*Ec*\[Rho] + 1952*Ec^2*\[Rho] - 4544*Ec^3*\[Rho] + 
        5504*Ec^4*\[Rho] - 3168*Ec^5*\[Rho] + 1728*Ec^6*\[Rho] - 
        3840*Ec^7*\[Rho] + 4096*Ec^8*\[Rho] - 512*Ec^9*\[Rho] - 
        1024*Ec^10*\[Rho] - 121*\[Rho]^2 + 1234*Ec*\[Rho]^2 - 
        5056*Ec^2*\[Rho]^2 + 10432*Ec^3*\[Rho]^2 - 10912*Ec^4*\[Rho]^2 + 
        4864*Ec^5*\[Rho]^2 - 832*Ec^6*\[Rho]^2 + 1408*Ec^7*\[Rho]^2 - 
        1024*Ec^8*\[Rho]^2 + 104*\[Rho]^3 - 944*Ec*\[Rho]^3 + 
        3296*Ec^2*\[Rho]^3 - 5312*Ec^3*\[Rho]^3 + 3392*Ec^4*\[Rho]^3 + 
        704*Ec^5*\[Rho]^3 - 2560*Ec^6*\[Rho]^3 + 1792*Ec^7*\[Rho]^3 - 
        11*\[Rho]^4 + 38*Ec*\[Rho]^4 + 208*Ec^2*\[Rho]^4 - 
        1376*Ec^3*\[Rho]^4 + 2816*Ec^4*\[Rho]^4 - 3040*Ec^5*\[Rho]^4 + 
        2144*Ec^6*\[Rho]^4 - 320*Ec^7*\[Rho]^4 - 14*\[Rho]^5 + 
        140*Ec*\[Rho]^5 - 560*Ec^2*\[Rho]^5 + 1120*Ec^3*\[Rho]^5 - 
        1120*Ec^4*\[Rho]^5 + 736*Ec^5*\[Rho]^5 - 192*Ec^6*\[Rho]^5 + 
        \[Rho]^6 - 10*Ec*\[Rho]^6 + 40*Ec^2*\[Rho]^6 - 80*Ec^3*\[Rho]^6 + 
        80*Ec^4*\[Rho]^6 - 32*Ec^5*\[Rho]^6 + 12*(-1 + 2*Ec)^5*
         (-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[\[Rho]]) - 
      2*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 1920*Ec^6 + 
        2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*Ec*\[Rho]^2 - 
        504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 1440*Ec^4*\[Rho]^2 + 
        768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 192*Ec*\[Rho]^3 + 
        576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 704*Ec^4*\[Rho]^3 - 
        256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 72*Ec^2*\[Rho]^4 + 
        96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
        640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
        416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 
        24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
        384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
        1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
        375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
        18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
        960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
        6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
        2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
        375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
        5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
        24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
        768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
        \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
        16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
          3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) + 
      3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(1 - 12*Ec + 60*Ec^2 - 160*Ec^3 + 240*Ec^4 - 
        2464*Ec^6 + 14208*Ec^7 - 44160*Ec^8 + 81920*Ec^9 - 90624*Ec^10 + 
        55296*Ec^11 - 14336*Ec^12 - 24*\[Rho] + 288*Ec*\[Rho] - 
        1440*Ec^2*\[Rho] + 3840*Ec^3*\[Rho] - 5760*Ec^4*\[Rho] + 
        4416*Ec^5*\[Rho] + 768*Ec^6*\[Rho] - 11520*Ec^7*\[Rho] + 
        30720*Ec^8*\[Rho] - 46080*Ec^9*\[Rho] + 36864*Ec^10*\[Rho] - 
        12288*Ec^11*\[Rho] - 375*\[Rho]^2 + 4860*Ec*\[Rho]^2 - 
        26460*Ec^2*\[Rho]^2 + 77760*Ec^3*\[Rho]^2 - 131040*Ec^4*\[Rho]^2 + 
        120960*Ec^5*\[Rho]^2 - 45120*Ec^6*\[Rho]^2 - 11520*Ec^7*\[Rho]^2 + 
        11520*Ec^8*\[Rho]^2 + 960*Ec*\[Rho]^3 - 10560*Ec^2*\[Rho]^3 + 
        47360*Ec^3*\[Rho]^3 - 109440*Ec^4*\[Rho]^3 + 136320*Ec^5*\[Rho]^3 - 
        85120*Ec^6*\[Rho]^3 + 15360*Ec^7*\[Rho]^3 + 7680*Ec^8*\[Rho]^3 + 
        375*\[Rho]^4 - 4140*Ec*\[Rho]^4 + 18540*Ec^2*\[Rho]^4 - 
        42240*Ec^3*\[Rho]^4 + 48960*Ec^4*\[Rho]^4 - 24000*Ec^5*\[Rho]^4 - 
        2400*Ec^6*\[Rho]^4 + 9600*Ec^7*\[Rho]^4 - 1920*Ec^8*\[Rho]^4 + 
        24*\[Rho]^5 - 288*Ec*\[Rho]^5 + 1440*Ec^2*\[Rho]^5 - 
        3840*Ec^3*\[Rho]^5 + 5760*Ec^4*\[Rho]^5 - 4032*Ec^5*\[Rho]^5 + 
        2688*Ec^6*\[Rho]^5 - 768*Ec^7*\[Rho]^5 - \[Rho]^6 + 12*Ec*\[Rho]^6 - 
        60*Ec^2*\[Rho]^6 + 160*Ec^3*\[Rho]^6 - 240*Ec^4*\[Rho]^6 + 
        192*Ec^5*\[Rho]^6 - 64*Ec^6*\[Rho]^6 + 60*(1 - 2*Ec)^6*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])))/
    (270*(-1 + 2*Ec)^5*mb^4*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3) + 
   (\[Rho]3LS*(-3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(-3 + 24*Ec - 72*Ec^2 + 96*Ec^3 + 32*Ec^4 - 640*Ec^5 + 
        1920*Ec^6 - 2560*Ec^7 + 1280*Ec^8 + 24*\[Rho] - 192*Ec*\[Rho] + 
        576*Ec^2*\[Rho] - 768*Ec^3*\[Rho] + 384*Ec^4*\[Rho] - 
        72*Ec*\[Rho]^2 + 504*Ec^2*\[Rho]^2 - 1248*Ec^3*\[Rho]^2 + 
        1440*Ec^4*\[Rho]^2 - 768*Ec^5*\[Rho]^2 - 24*\[Rho]^3 + 
        192*Ec*\[Rho]^3 - 576*Ec^2*\[Rho]^3 + 768*Ec^3*\[Rho]^3 - 
        704*Ec^4*\[Rho]^3 + 256*Ec^5*\[Rho]^3 + 3*\[Rho]^4 - 24*Ec*\[Rho]^4 + 
        72*Ec^2*\[Rho]^4 - 96*Ec^3*\[Rho]^4 + 48*Ec^4*\[Rho]^4 - 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(15 - 180*Ec + 900*Ec^2 - 2400*Ec^3 + 3600*Ec^4 - 
        3264*Ec^5 + 5536*Ec^6 - 22656*Ec^7 + 59520*Ec^8 - 87040*Ec^9 + 
        66048*Ec^10 - 18432*Ec^11 - 2048*Ec^12 + 190*\[Rho] - 
        2520*Ec*\[Rho] + 14040*Ec^2*\[Rho] - 42240*Ec^3*\[Rho] + 
        72960*Ec^4*\[Rho] - 69120*Ec^5*\[Rho] + 23040*Ec^6*\[Rho] + 
        30720*Ec^7*\[Rho] - 69120*Ec^8*\[Rho] + 71680*Ec^9*\[Rho] - 
        30720*Ec^10*\[Rho] - 605*\[Rho]^2 + 7380*Ec*\[Rho]^2 - 
        37620*Ec^2*\[Rho]^2 + 102720*Ec^3*\[Rho]^2 - 158880*Ec^4*\[Rho]^2 + 
        130560*Ec^5*\[Rho]^2 - 31680*Ec^6*\[Rho]^2 - 42240*Ec^7*\[Rho]^2 + 
        49920*Ec^8*\[Rho]^2 - 20480*Ec^9*\[Rho]^2 + 520*\[Rho]^3 - 
        5760*Ec*\[Rho]^3 + 25920*Ec^2*\[Rho]^3 - 59520*Ec^3*\[Rho]^3 + 
        70080*Ec^4*\[Rho]^3 - 26880*Ec^5*\[Rho]^3 - 35200*Ec^6*\[Rho]^3 + 
        53760*Ec^7*\[Rho]^3 - 23040*Ec^8*\[Rho]^3 - 55*\[Rho]^4 + 
        300*Ec*\[Rho]^4 + 660*Ec^2*\[Rho]^4 - 8960*Ec^3*\[Rho]^4 + 
        27840*Ec^4*\[Rho]^4 - 46080*Ec^5*\[Rho]^4 + 45920*Ec^6*\[Rho]^4 - 
        21120*Ec^7*\[Rho]^4 + 1920*Ec^8*\[Rho]^4 - 70*\[Rho]^5 + 
        840*Ec*\[Rho]^5 - 4200*Ec^2*\[Rho]^5 + 11200*Ec^3*\[Rho]^5 - 
        16800*Ec^4*\[Rho]^5 + 15744*Ec^5*\[Rho]^5 - 7936*Ec^6*\[Rho]^5 + 
        1536*Ec^7*\[Rho]^5 + 5*\[Rho]^6 - 60*Ec*\[Rho]^6 + 
        300*Ec^2*\[Rho]^6 - 800*Ec^3*\[Rho]^6 + 1200*Ec^4*\[Rho]^6 - 
        960*Ec^5*\[Rho]^6 + 320*Ec^6*\[Rho]^6 - 60*(1 - 2*Ec)^6*
         (-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[1 - 2*Ec] + 
        60*(1 - 2*Ec)^6*(-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[\[Rho]]) + 
      2*(-3 + 24*Ec - 72*Ec^2 + 96*Ec^3 + 32*Ec^4 - 640*Ec^5 + 1920*Ec^6 - 
        2560*Ec^7 + 1280*Ec^8 + 24*\[Rho] - 192*Ec*\[Rho] + 576*Ec^2*\[Rho] - 
        768*Ec^3*\[Rho] + 384*Ec^4*\[Rho] - 72*Ec*\[Rho]^2 + 
        504*Ec^2*\[Rho]^2 - 1248*Ec^3*\[Rho]^2 + 1440*Ec^4*\[Rho]^2 - 
        768*Ec^5*\[Rho]^2 - 24*\[Rho]^3 + 192*Ec*\[Rho]^3 - 
        576*Ec^2*\[Rho]^3 + 768*Ec^3*\[Rho]^3 - 704*Ec^4*\[Rho]^3 + 
        256*Ec^5*\[Rho]^3 + 3*\[Rho]^4 - 24*Ec*\[Rho]^4 + 72*Ec^2*\[Rho]^4 - 
        96*Ec^3*\[Rho]^4 + 48*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 
        512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
        2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
        1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
        1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
        512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
        360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
        416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 
        24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
        384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
        1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
        375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
        18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
        960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
        6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
        2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
        375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
        5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
        24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
        768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
        \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
        16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
          3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) - 
      3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 
        128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 
        3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 
        72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 
        2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 
        15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 
        480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (-1 + 12*Ec - 60*Ec^2 + 160*Ec^3 - 240*Ec^4 + 2464*Ec^6 - 14208*Ec^7 + 
        44160*Ec^8 - 81920*Ec^9 + 90624*Ec^10 - 55296*Ec^11 + 14336*Ec^12 + 
        24*\[Rho] - 288*Ec*\[Rho] + 1440*Ec^2*\[Rho] - 3840*Ec^3*\[Rho] + 
        5760*Ec^4*\[Rho] - 4416*Ec^5*\[Rho] - 768*Ec^6*\[Rho] + 
        11520*Ec^7*\[Rho] - 30720*Ec^8*\[Rho] + 46080*Ec^9*\[Rho] - 
        36864*Ec^10*\[Rho] + 12288*Ec^11*\[Rho] + 375*\[Rho]^2 - 
        4860*Ec*\[Rho]^2 + 26460*Ec^2*\[Rho]^2 - 77760*Ec^3*\[Rho]^2 + 
        131040*Ec^4*\[Rho]^2 - 120960*Ec^5*\[Rho]^2 + 45120*Ec^6*\[Rho]^2 + 
        11520*Ec^7*\[Rho]^2 - 11520*Ec^8*\[Rho]^2 - 960*Ec*\[Rho]^3 + 
        10560*Ec^2*\[Rho]^3 - 47360*Ec^3*\[Rho]^3 + 109440*Ec^4*\[Rho]^3 - 
        136320*Ec^5*\[Rho]^3 + 85120*Ec^6*\[Rho]^3 - 15360*Ec^7*\[Rho]^3 - 
        7680*Ec^8*\[Rho]^3 - 375*\[Rho]^4 + 4140*Ec*\[Rho]^4 - 
        18540*Ec^2*\[Rho]^4 + 42240*Ec^3*\[Rho]^4 - 48960*Ec^4*\[Rho]^4 + 
        24000*Ec^5*\[Rho]^4 + 2400*Ec^6*\[Rho]^4 - 9600*Ec^7*\[Rho]^4 + 
        1920*Ec^8*\[Rho]^4 - 24*\[Rho]^5 + 288*Ec*\[Rho]^5 - 
        1440*Ec^2*\[Rho]^5 + 3840*Ec^3*\[Rho]^5 - 5760*Ec^4*\[Rho]^5 + 
        4032*Ec^5*\[Rho]^5 - 2688*Ec^6*\[Rho]^5 + 768*Ec^7*\[Rho]^5 + 
        \[Rho]^6 - 12*Ec*\[Rho]^6 + 60*Ec^2*\[Rho]^6 - 160*Ec^3*\[Rho]^6 + 
        240*Ec^4*\[Rho]^6 - 192*Ec^5*\[Rho]^6 + 64*Ec^6*\[Rho]^6 - 
        60*(1 - 2*Ec)^6*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] + 
        60*(1 - 2*Ec)^6*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])))/
    (270*(1 - 2*Ec)^6*mb^5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3) - 
   (\[Rho]3D*(-2*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 
        2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 
        88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
       (1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
        1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
        1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
        3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
        12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
        1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
        16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
        3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
        2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
        1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
        192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
        384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
        24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
        60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) + 
      3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 
        2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 
        88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
       (1 - 12*Ec + 60*Ec^2 - 160*Ec^3 + 240*Ec^4 - 2464*Ec^6 + 14208*Ec^7 - 
        44160*Ec^8 + 81920*Ec^9 - 90624*Ec^10 + 55296*Ec^11 - 14336*Ec^12 - 
        24*\[Rho] + 288*Ec*\[Rho] - 1440*Ec^2*\[Rho] + 3840*Ec^3*\[Rho] - 
        5760*Ec^4*\[Rho] + 4416*Ec^5*\[Rho] + 768*Ec^6*\[Rho] - 
        11520*Ec^7*\[Rho] + 30720*Ec^8*\[Rho] - 46080*Ec^9*\[Rho] + 
        36864*Ec^10*\[Rho] - 12288*Ec^11*\[Rho] - 375*\[Rho]^2 + 
        4860*Ec*\[Rho]^2 - 26460*Ec^2*\[Rho]^2 + 77760*Ec^3*\[Rho]^2 - 
        131040*Ec^4*\[Rho]^2 + 120960*Ec^5*\[Rho]^2 - 45120*Ec^6*\[Rho]^2 - 
        11520*Ec^7*\[Rho]^2 + 11520*Ec^8*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
        10560*Ec^2*\[Rho]^3 + 47360*Ec^3*\[Rho]^3 - 109440*Ec^4*\[Rho]^3 + 
        136320*Ec^5*\[Rho]^3 - 85120*Ec^6*\[Rho]^3 + 15360*Ec^7*\[Rho]^3 + 
        7680*Ec^8*\[Rho]^3 + 375*\[Rho]^4 - 4140*Ec*\[Rho]^4 + 
        18540*Ec^2*\[Rho]^4 - 42240*Ec^3*\[Rho]^4 + 48960*Ec^4*\[Rho]^4 - 
        24000*Ec^5*\[Rho]^4 - 2400*Ec^6*\[Rho]^4 + 9600*Ec^7*\[Rho]^4 - 
        1920*Ec^8*\[Rho]^4 + 24*\[Rho]^5 - 288*Ec*\[Rho]^5 + 
        1440*Ec^2*\[Rho]^5 - 3840*Ec^3*\[Rho]^5 + 5760*Ec^4*\[Rho]^5 - 
        4032*Ec^5*\[Rho]^5 + 2688*Ec^6*\[Rho]^5 - 768*Ec^7*\[Rho]^5 - 
        \[Rho]^6 + 12*Ec*\[Rho]^6 - 60*Ec^2*\[Rho]^6 + 160*Ec^3*\[Rho]^6 - 
        240*Ec^4*\[Rho]^6 + 192*Ec^5*\[Rho]^6 - 64*Ec^6*\[Rho]^6 + 
        60*(1 - 2*Ec)^6*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        60*(1 - 2*Ec)^6*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) + 
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(1119 - 16386*Ec + 103356*Ec^2 - 364680*Ec^3 + 
        779760*Ec^4 - 1013280*Ec^5 + 718880*Ec^6 - 49600*Ec^7 - 620160*Ec^8 + 
        1104640*Ec^9 - 1127936*Ec^10 + 635904*Ec^11 - 169984*Ec^12 + 
        20480*Ec^13 - 4420*\[Rho] + 61400*Ec*\[Rho] - 365040*Ec^2*\[Rho] + 
        1203360*Ec^3*\[Rho] - 2373120*Ec^4*\[Rho] + 2787840*Ec^5*\[Rho] - 
        1743360*Ec^6*\[Rho] + 199680*Ec^7*\[Rho] + 660480*Ec^8*\[Rho] - 
        808960*Ec^9*\[Rho] + 512000*Ec^10*\[Rho] - 122880*Ec^11*\[Rho] - 
        5275*\[Rho]^2 + 89570*Ec*\[Rho]^2 - 647460*Ec^2*\[Rho]^2 + 
        2598360*Ec^3*\[Rho]^2 - 6297120*Ec^4*\[Rho]^2 + 
        9326400*Ec^5*\[Rho]^2 - 8034240*Ec^6*\[Rho]^2 + 
        3431040*Ec^7*\[Rho]^2 - 387840*Ec^8*\[Rho]^2 - 17920*Ec^9*\[Rho]^2 - 
        40960*Ec^10*\[Rho]^2 + 9200*\[Rho]^3 - 122080*Ec*\[Rho]^3 + 
        685440*Ec^2*\[Rho]^3 - 2096640*Ec^3*\[Rho]^3 + 
        3722880*Ec^4*\[Rho]^3 - 3736320*Ec^5*\[Rho]^3 + 
        1816960*Ec^6*\[Rho]^3 - 154880*Ec^7*\[Rho]^3 - 161280*Ec^8*\[Rho]^3 + 
        46080*Ec^9*\[Rho]^3 - 575*\[Rho]^4 + 6970*Ec*\[Rho]^4 - 
        34260*Ec^2*\[Rho]^4 + 83960*Ec^3*\[Rho]^4 - 92320*Ec^4*\[Rho]^4 + 
        14400*Ec^5*\[Rho]^4 + 62560*Ec^6*\[Rho]^4 - 84800*Ec^7*\[Rho]^4 + 
        44160*Ec^8*\[Rho]^4 - 3840*Ec^9*\[Rho]^4 - 44*\[Rho]^5 + 
        616*Ec*\[Rho]^5 - 3696*Ec^2*\[Rho]^5 + 12320*Ec^3*\[Rho]^5 - 
        24640*Ec^4*\[Rho]^5 + 20352*Ec^5*\[Rho]^5 - 11648*Ec^6*\[Rho]^5 + 
        3328*Ec^7*\[Rho]^5 - 5*\[Rho]^6 + 70*Ec*\[Rho]^6 - 
        420*Ec^2*\[Rho]^6 + 1400*Ec^3*\[Rho]^6 - 2800*Ec^4*\[Rho]^6 + 
        3360*Ec^5*\[Rho]^6 - 2240*Ec^6*\[Rho]^6 + 640*Ec^7*\[Rho]^6 + 
        60*(-1 + 2*Ec)^7*(6 + 4*\[Rho] - 131*\[Rho]^2 - 56*\[Rho]^3 + 
          9*\[Rho]^4)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^7*(6 + 4*\[Rho] - 
          131*\[Rho]^2 - 56*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]])))/
    (270*(-1 + 2*Ec)^7*mb^5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3)) + 
 \[Mu]2G*(((1 - 2*Ec)^2*(15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
        128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
        16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
        72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
        32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
        4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])*(3 - 30*Ec + 120*Ec^2 - 
        240*Ec^3 + 240*Ec^4 - 64*Ec^5 - 288*Ec^6 + 960*Ec^7 - 1280*Ec^8 + 
        1536*Ec^10 - 1024*Ec^11 + 38*\[Rho] - 428*Ec*\[Rho] + 
        1952*Ec^2*\[Rho] - 4544*Ec^3*\[Rho] + 5504*Ec^4*\[Rho] - 
        3168*Ec^5*\[Rho] + 1728*Ec^6*\[Rho] - 3840*Ec^7*\[Rho] + 
        4096*Ec^8*\[Rho] - 512*Ec^9*\[Rho] - 1024*Ec^10*\[Rho] - 
        121*\[Rho]^2 + 1234*Ec*\[Rho]^2 - 5056*Ec^2*\[Rho]^2 + 
        10432*Ec^3*\[Rho]^2 - 10912*Ec^4*\[Rho]^2 + 4864*Ec^5*\[Rho]^2 - 
        832*Ec^6*\[Rho]^2 + 1408*Ec^7*\[Rho]^2 - 1024*Ec^8*\[Rho]^2 + 
        104*\[Rho]^3 - 944*Ec*\[Rho]^3 + 3296*Ec^2*\[Rho]^3 - 
        5312*Ec^3*\[Rho]^3 + 3392*Ec^4*\[Rho]^3 + 704*Ec^5*\[Rho]^3 - 
        2560*Ec^6*\[Rho]^3 + 1792*Ec^7*\[Rho]^3 - 11*\[Rho]^4 + 
        38*Ec*\[Rho]^4 + 208*Ec^2*\[Rho]^4 - 1376*Ec^3*\[Rho]^4 + 
        2816*Ec^4*\[Rho]^4 - 3040*Ec^5*\[Rho]^4 + 2144*Ec^6*\[Rho]^4 - 
        320*Ec^7*\[Rho]^4 - 14*\[Rho]^5 + 140*Ec*\[Rho]^5 - 
        560*Ec^2*\[Rho]^5 + 1120*Ec^3*\[Rho]^5 - 1120*Ec^4*\[Rho]^5 + 
        736*Ec^5*\[Rho]^5 - 192*Ec^6*\[Rho]^5 + \[Rho]^6 - 10*Ec*\[Rho]^6 + 
        40*Ec^2*\[Rho]^6 - 80*Ec^3*\[Rho]^6 + 80*Ec^4*\[Rho]^6 - 
        32*Ec^5*\[Rho]^6 + 12*(-1 + 2*Ec)^5*(-1 + \[Rho])^2*\[Rho]*
         (2 + 3*\[Rho])*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(-1 + \[Rho])^2*
         \[Rho]*(2 + 3*\[Rho])*Log[\[Rho]]) - 
      (9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
        640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
        416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 
        24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
        384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
        1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
        375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
        18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
        960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
        6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
        2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
        375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
        5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
        24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
        768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
        \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
        16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
          3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])))/
    (45*(-1 + 2*Ec)^5*mb^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
       128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
       16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
       72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
       32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
       4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
   (\[Rho]3LS*(-3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(15 - 180*Ec + 900*Ec^2 - 2400*Ec^3 + 3600*Ec^4 - 
        3264*Ec^5 + 5536*Ec^6 - 22656*Ec^7 + 59520*Ec^8 - 87040*Ec^9 + 
        66048*Ec^10 - 18432*Ec^11 - 2048*Ec^12 + 190*\[Rho] - 
        2520*Ec*\[Rho] + 14040*Ec^2*\[Rho] - 42240*Ec^3*\[Rho] + 
        72960*Ec^4*\[Rho] - 69120*Ec^5*\[Rho] + 23040*Ec^6*\[Rho] + 
        30720*Ec^7*\[Rho] - 69120*Ec^8*\[Rho] + 71680*Ec^9*\[Rho] - 
        30720*Ec^10*\[Rho] - 605*\[Rho]^2 + 7380*Ec*\[Rho]^2 - 
        37620*Ec^2*\[Rho]^2 + 102720*Ec^3*\[Rho]^2 - 158880*Ec^4*\[Rho]^2 + 
        130560*Ec^5*\[Rho]^2 - 31680*Ec^6*\[Rho]^2 - 42240*Ec^7*\[Rho]^2 + 
        49920*Ec^8*\[Rho]^2 - 20480*Ec^9*\[Rho]^2 + 520*\[Rho]^3 - 
        5760*Ec*\[Rho]^3 + 25920*Ec^2*\[Rho]^3 - 59520*Ec^3*\[Rho]^3 + 
        70080*Ec^4*\[Rho]^3 - 26880*Ec^5*\[Rho]^3 - 35200*Ec^6*\[Rho]^3 + 
        53760*Ec^7*\[Rho]^3 - 23040*Ec^8*\[Rho]^3 - 55*\[Rho]^4 + 
        300*Ec*\[Rho]^4 + 660*Ec^2*\[Rho]^4 - 8960*Ec^3*\[Rho]^4 + 
        27840*Ec^4*\[Rho]^4 - 46080*Ec^5*\[Rho]^4 + 45920*Ec^6*\[Rho]^4 - 
        21120*Ec^7*\[Rho]^4 + 1920*Ec^8*\[Rho]^4 - 70*\[Rho]^5 + 
        840*Ec*\[Rho]^5 - 4200*Ec^2*\[Rho]^5 + 11200*Ec^3*\[Rho]^5 - 
        16800*Ec^4*\[Rho]^5 + 15744*Ec^5*\[Rho]^5 - 7936*Ec^6*\[Rho]^5 + 
        1536*Ec^7*\[Rho]^5 + 5*\[Rho]^6 - 60*Ec*\[Rho]^6 + 
        300*Ec^2*\[Rho]^6 - 800*Ec^3*\[Rho]^6 + 1200*Ec^4*\[Rho]^6 - 
        960*Ec^5*\[Rho]^6 + 320*Ec^6*\[Rho]^6 - 60*(1 - 2*Ec)^6*
         (-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[1 - 2*Ec] + 
        60*(1 - 2*Ec)^6*(-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[\[Rho]]) - 
      15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 
        128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 
        3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 
        72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 
        2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 
        15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 
        480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (3 - 30*Ec + 120*Ec^2 - 240*Ec^3 + 240*Ec^4 - 64*Ec^5 - 288*Ec^6 + 
        960*Ec^7 - 1280*Ec^8 + 1536*Ec^10 - 1024*Ec^11 + 38*\[Rho] - 
        428*Ec*\[Rho] + 1952*Ec^2*\[Rho] - 4544*Ec^3*\[Rho] + 
        5504*Ec^4*\[Rho] - 3168*Ec^5*\[Rho] + 1728*Ec^6*\[Rho] - 
        3840*Ec^7*\[Rho] + 4096*Ec^8*\[Rho] - 512*Ec^9*\[Rho] - 
        1024*Ec^10*\[Rho] - 121*\[Rho]^2 + 1234*Ec*\[Rho]^2 - 
        5056*Ec^2*\[Rho]^2 + 10432*Ec^3*\[Rho]^2 - 10912*Ec^4*\[Rho]^2 + 
        4864*Ec^5*\[Rho]^2 - 832*Ec^6*\[Rho]^2 + 1408*Ec^7*\[Rho]^2 - 
        1024*Ec^8*\[Rho]^2 + 104*\[Rho]^3 - 944*Ec*\[Rho]^3 + 
        3296*Ec^2*\[Rho]^3 - 5312*Ec^3*\[Rho]^3 + 3392*Ec^4*\[Rho]^3 + 
        704*Ec^5*\[Rho]^3 - 2560*Ec^6*\[Rho]^3 + 1792*Ec^7*\[Rho]^3 - 
        11*\[Rho]^4 + 38*Ec*\[Rho]^4 + 208*Ec^2*\[Rho]^4 - 
        1376*Ec^3*\[Rho]^4 + 2816*Ec^4*\[Rho]^4 - 3040*Ec^5*\[Rho]^4 + 
        2144*Ec^6*\[Rho]^4 - 320*Ec^7*\[Rho]^4 - 14*\[Rho]^5 + 
        140*Ec*\[Rho]^5 - 560*Ec^2*\[Rho]^5 + 1120*Ec^3*\[Rho]^5 - 
        1120*Ec^4*\[Rho]^5 + 736*Ec^5*\[Rho]^5 - 192*Ec^6*\[Rho]^5 + 
        \[Rho]^6 - 10*Ec*\[Rho]^6 + 40*Ec^2*\[Rho]^6 - 80*Ec^3*\[Rho]^6 + 
        80*Ec^4*\[Rho]^6 - 32*Ec^5*\[Rho]^6 + 12*(-1 + 2*Ec)^5*
         (-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[\[Rho]]) + 
      2*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 
        512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
        768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
        2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
        1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
        1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
        512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
        360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 
        416*Ec^6 - 1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 
        24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 
        384*Ec^4*\[Rho] + 48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 
        1152*Ec^7*\[Rho] - 1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 
        375*\[Rho]^2 + 3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 
        18240*Ec^3*\[Rho]^2 - 12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 
        960*Ec^6*\[Rho]^2 + 1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 
        6720*Ec^2*\[Rho]^3 + 16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 
        2400*Ec^5*\[Rho]^3 + 3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 
        375*\[Rho]^4 - 2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 
        5760*Ec^3*\[Rho]^4 + 1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 
        24*\[Rho]^5 - 192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 
        768*Ec^3*\[Rho]^5 + 384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - 
        \[Rho]^6 + 8*Ec*\[Rho]^6 - 24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 
        16*Ec^4*\[Rho]^6 + 60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 
          3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^4*\[Rho]^2*
         (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]])))/
    (270*(-1 + 2*Ec)^5*mb^5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3) - 
   (\[Rho]3D*(15*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3 - 30*Ec + 120*Ec^2 - 240*Ec^3 + 240*Ec^4 - 64*Ec^5 - 
        288*Ec^6 + 960*Ec^7 - 1280*Ec^8 + 1536*Ec^10 - 1024*Ec^11 + 
        38*\[Rho] - 428*Ec*\[Rho] + 1952*Ec^2*\[Rho] - 4544*Ec^3*\[Rho] + 
        5504*Ec^4*\[Rho] - 3168*Ec^5*\[Rho] + 1728*Ec^6*\[Rho] - 
        3840*Ec^7*\[Rho] + 4096*Ec^8*\[Rho] - 512*Ec^9*\[Rho] - 
        1024*Ec^10*\[Rho] - 121*\[Rho]^2 + 1234*Ec*\[Rho]^2 - 
        5056*Ec^2*\[Rho]^2 + 10432*Ec^3*\[Rho]^2 - 10912*Ec^4*\[Rho]^2 + 
        4864*Ec^5*\[Rho]^2 - 832*Ec^6*\[Rho]^2 + 1408*Ec^7*\[Rho]^2 - 
        1024*Ec^8*\[Rho]^2 + 104*\[Rho]^3 - 944*Ec*\[Rho]^3 + 
        3296*Ec^2*\[Rho]^3 - 5312*Ec^3*\[Rho]^3 + 3392*Ec^4*\[Rho]^3 + 
        704*Ec^5*\[Rho]^3 - 2560*Ec^6*\[Rho]^3 + 1792*Ec^7*\[Rho]^3 - 
        11*\[Rho]^4 + 38*Ec*\[Rho]^4 + 208*Ec^2*\[Rho]^4 - 
        1376*Ec^3*\[Rho]^4 + 2816*Ec^4*\[Rho]^4 - 3040*Ec^5*\[Rho]^4 + 
        2144*Ec^6*\[Rho]^4 - 320*Ec^7*\[Rho]^4 - 14*\[Rho]^5 + 
        140*Ec*\[Rho]^5 - 560*Ec^2*\[Rho]^5 + 1120*Ec^3*\[Rho]^5 - 
        1120*Ec^4*\[Rho]^5 + 736*Ec^5*\[Rho]^5 - 192*Ec^6*\[Rho]^5 + 
        \[Rho]^6 - 10*Ec*\[Rho]^6 + 40*Ec^2*\[Rho]^6 - 80*Ec^3*\[Rho]^6 + 
        80*Ec^4*\[Rho]^6 - 32*Ec^5*\[Rho]^6 + 12*(-1 + 2*Ec)^5*
         (-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(-1 + \[Rho])^2*\[Rho]*(2 + 3*\[Rho])*Log[\[Rho]])*
       (-77 + 866*Ec - 3944*Ec^2 + 8912*Ec^3 - 8736*Ec^4 - 2496*Ec^5 + 
        14208*Ec^6 - 12032*Ec^7 + 2816*Ec^8 + 512*Ec^9 + 88*\[Rho] - 
        880*Ec*\[Rho] + 3520*Ec^2*\[Rho] - 6784*Ec^3*\[Rho] + 
        5248*Ec^4*\[Rho] + 1792*Ec^5*\[Rho] - 5120*Ec^6*\[Rho] + 
        2048*Ec^7*\[Rho] - 24*\[Rho]^2 + 312*Ec*\[Rho]^2 - 
        1608*Ec^2*\[Rho]^2 + 3920*Ec^3*\[Rho]^2 - 4896*Ec^4*\[Rho]^2 + 
        3264*Ec^5*\[Rho]^2 - 1024*Ec^6*\[Rho]^2 + 8*\[Rho]^3 - 
        80*Ec*\[Rho]^3 + 320*Ec^2*\[Rho]^3 - 384*Ec^3*\[Rho]^3 + 
        320*Ec^4*\[Rho]^3 - 128*Ec^5*\[Rho]^3 + 5*\[Rho]^4 - 50*Ec*\[Rho]^4 + 
        200*Ec^2*\[Rho]^4 - 400*Ec^3*\[Rho]^4 + 400*Ec^4*\[Rho]^4 - 
        160*Ec^5*\[Rho]^4 - 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] + 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]) - 
      2*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
        640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(-77 + 866*Ec - 3944*Ec^2 + 8912*Ec^3 - 8736*Ec^4 - 
        2496*Ec^5 + 14208*Ec^6 - 12032*Ec^7 + 2816*Ec^8 + 512*Ec^9 + 
        88*\[Rho] - 880*Ec*\[Rho] + 3520*Ec^2*\[Rho] - 6784*Ec^3*\[Rho] + 
        5248*Ec^4*\[Rho] + 1792*Ec^5*\[Rho] - 5120*Ec^6*\[Rho] + 
        2048*Ec^7*\[Rho] - 24*\[Rho]^2 + 312*Ec*\[Rho]^2 - 
        1608*Ec^2*\[Rho]^2 + 3920*Ec^3*\[Rho]^2 - 4896*Ec^4*\[Rho]^2 + 
        3264*Ec^5*\[Rho]^2 - 1024*Ec^6*\[Rho]^2 + 8*\[Rho]^3 - 
        80*Ec*\[Rho]^3 + 320*Ec^2*\[Rho]^3 - 384*Ec^3*\[Rho]^3 + 
        320*Ec^4*\[Rho]^3 - 128*Ec^5*\[Rho]^3 + 5*\[Rho]^4 - 50*Ec*\[Rho]^4 + 
        200*Ec^2*\[Rho]^4 - 400*Ec^3*\[Rho]^4 + 400*Ec^4*\[Rho]^4 - 
        160*Ec^5*\[Rho]^4 - 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] + 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
       (1 - 8*Ec + 24*Ec^2 - 32*Ec^3 + 16*Ec^4 - 48*Ec^5 + 416*Ec^6 - 
        1408*Ec^7 + 2304*Ec^8 - 1792*Ec^9 + 512*Ec^10 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        48*Ec^5*\[Rho] - 384*Ec^6*\[Rho] + 1152*Ec^7*\[Rho] - 
        1536*Ec^8*\[Rho] + 768*Ec^9*\[Rho] - 375*\[Rho]^2 + 
        3360*Ec*\[Rho]^2 - 11520*Ec^2*\[Rho]^2 + 18240*Ec^3*\[Rho]^2 - 
        12000*Ec^4*\[Rho]^2 + 1440*Ec^5*\[Rho]^2 - 960*Ec^6*\[Rho]^2 + 
        1920*Ec^7*\[Rho]^2 + 960*Ec*\[Rho]^3 - 6720*Ec^2*\[Rho]^3 + 
        16640*Ec^3*\[Rho]^3 - 16000*Ec^4*\[Rho]^3 + 2400*Ec^5*\[Rho]^3 + 
        3200*Ec^6*\[Rho]^3 - 640*Ec^7*\[Rho]^3 + 375*\[Rho]^4 - 
        2640*Ec*\[Rho]^4 + 6480*Ec^2*\[Rho]^4 - 5760*Ec^3*\[Rho]^4 + 
        1680*Ec^5*\[Rho]^4 - 480*Ec^6*\[Rho]^4 + 24*\[Rho]^5 - 
        192*Ec*\[Rho]^5 + 576*Ec^2*\[Rho]^5 - 768*Ec^3*\[Rho]^5 + 
        384*Ec^4*\[Rho]^5 - 144*Ec^5*\[Rho]^5 - \[Rho]^6 + 8*Ec*\[Rho]^6 - 
        24*Ec^2*\[Rho]^6 + 32*Ec^3*\[Rho]^6 - 16*Ec^4*\[Rho]^6 + 
        60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        60*(1 - 2*Ec)^4*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]) + 
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(-1119 + 16386*Ec - 103356*Ec^2 + 364680*Ec^3 - 
        779760*Ec^4 + 1013280*Ec^5 - 718880*Ec^6 + 49600*Ec^7 + 620160*Ec^8 - 
        1104640*Ec^9 + 1127936*Ec^10 - 635904*Ec^11 + 169984*Ec^12 - 
        20480*Ec^13 + 4420*\[Rho] - 61400*Ec*\[Rho] + 365040*Ec^2*\[Rho] - 
        1203360*Ec^3*\[Rho] + 2373120*Ec^4*\[Rho] - 2787840*Ec^5*\[Rho] + 
        1743360*Ec^6*\[Rho] - 199680*Ec^7*\[Rho] - 660480*Ec^8*\[Rho] + 
        808960*Ec^9*\[Rho] - 512000*Ec^10*\[Rho] + 122880*Ec^11*\[Rho] + 
        5275*\[Rho]^2 - 89570*Ec*\[Rho]^2 + 647460*Ec^2*\[Rho]^2 - 
        2598360*Ec^3*\[Rho]^2 + 6297120*Ec^4*\[Rho]^2 - 
        9326400*Ec^5*\[Rho]^2 + 8034240*Ec^6*\[Rho]^2 - 
        3431040*Ec^7*\[Rho]^2 + 387840*Ec^8*\[Rho]^2 + 17920*Ec^9*\[Rho]^2 + 
        40960*Ec^10*\[Rho]^2 - 9200*\[Rho]^3 + 122080*Ec*\[Rho]^3 - 
        685440*Ec^2*\[Rho]^3 + 2096640*Ec^3*\[Rho]^3 - 
        3722880*Ec^4*\[Rho]^3 + 3736320*Ec^5*\[Rho]^3 - 
        1816960*Ec^6*\[Rho]^3 + 154880*Ec^7*\[Rho]^3 + 161280*Ec^8*\[Rho]^3 - 
        46080*Ec^9*\[Rho]^3 + 575*\[Rho]^4 - 6970*Ec*\[Rho]^4 + 
        34260*Ec^2*\[Rho]^4 - 83960*Ec^3*\[Rho]^4 + 92320*Ec^4*\[Rho]^4 - 
        14400*Ec^5*\[Rho]^4 - 62560*Ec^6*\[Rho]^4 + 84800*Ec^7*\[Rho]^4 - 
        44160*Ec^8*\[Rho]^4 + 3840*Ec^9*\[Rho]^4 + 44*\[Rho]^5 - 
        616*Ec*\[Rho]^5 + 3696*Ec^2*\[Rho]^5 - 12320*Ec^3*\[Rho]^5 + 
        24640*Ec^4*\[Rho]^5 - 20352*Ec^5*\[Rho]^5 + 11648*Ec^6*\[Rho]^5 - 
        3328*Ec^7*\[Rho]^5 + 5*\[Rho]^6 - 70*Ec*\[Rho]^6 + 
        420*Ec^2*\[Rho]^6 - 1400*Ec^3*\[Rho]^6 + 2800*Ec^4*\[Rho]^6 - 
        3360*Ec^5*\[Rho]^6 + 2240*Ec^6*\[Rho]^6 - 640*Ec^7*\[Rho]^6 - 
        60*(-1 + 2*Ec)^7*(6 + 4*\[Rho] - 131*\[Rho]^2 - 56*\[Rho]^3 + 
          9*\[Rho]^4)*Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^7*(6 + 4*\[Rho] - 
          131*\[Rho]^2 - 56*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]])))/
    (270*(1 - 2*Ec)^6*mb^5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
       128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
       16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
       72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
       32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
       4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3))


==> anc/Results/ResultsNormMom/QElcutnorm3.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(-5 + 50*Ec - 200*Ec^2 + 400*Ec^3 - 400*Ec^4 + 160*Ec^5 + 448*Ec^6 - 
   4736*Ec^7 + 20480*Ec^8 - 46080*Ec^9 + 56320*Ec^10 - 34816*Ec^11 + 
   8192*Ec^12 + 175*\[Rho] - 1750*Ec*\[Rho] + 7000*Ec^2*\[Rho] - 
   14000*Ec^3*\[Rho] + 14000*Ec^4*\[Rho] - 5600*Ec^5*\[Rho] - 
   448*Ec^6*\[Rho] + 4480*Ec^7*\[Rho] - 17920*Ec^8*\[Rho] + 
   35840*Ec^9*\[Rho] - 35840*Ec^10*\[Rho] + 14336*Ec^11*\[Rho] + 
   5495*\[Rho]^2 - 59150*Ec*\[Rho]^2 + 257600*Ec^2*\[Rho]^2 - 
   571200*Ec^3*\[Rho]^2 + 655200*Ec^4*\[Rho]^2 - 329280*Ec^5*\[Rho]^2 + 
   17920*Ec^6*\[Rho]^2 + 35840*Ec^7*\[Rho]^2 - 62720*Ec^8*\[Rho]^2 + 
   53760*Ec^9*\[Rho]^2 + 7875*\[Rho]^3 - 99750*Ec*\[Rho]^3 + 
   504000*Ec^2*\[Rho]^3 - 1288000*Ec^3*\[Rho]^3 + 1708000*Ec^4*\[Rho]^3 - 
   1019200*Ec^5*\[Rho]^3 + 125440*Ec^6*\[Rho]^3 - 35840*Ec^7*\[Rho]^3 + 
   116480*Ec^8*\[Rho]^3 - 17920*Ec^9*\[Rho]^3 - 7875*\[Rho]^4 + 
   57750*Ec*\[Rho]^4 - 126000*Ec^2*\[Rho]^4 - 28000*Ec^3*\[Rho]^4 + 
   448000*Ec^4*\[Rho]^4 - 515200*Ec^5*\[Rho]^4 + 96320*Ec^6*\[Rho]^4 + 
   85120*Ec^7*\[Rho]^4 - 17920*Ec^8*\[Rho]^4 - 5495*\[Rho]^5 + 
   50750*Ec*\[Rho]^5 - 182000*Ec^2*\[Rho]^5 + 308000*Ec^3*\[Rho]^5 - 
   224000*Ec^4*\[Rho]^5 + 22400*Ec^5*\[Rho]^5 + 30912*Ec^6*\[Rho]^5 - 
   8064*Ec^7*\[Rho]^5 - 175*\[Rho]^6 + 1750*Ec*\[Rho]^6 - 
   7000*Ec^2*\[Rho]^6 + 14000*Ec^3*\[Rho]^6 - 14000*Ec^4*\[Rho]^6 + 
   5600*Ec^5*\[Rho]^6 - 1792*Ec^6*\[Rho]^6 + 5*\[Rho]^7 - 50*Ec*\[Rho]^7 + 
   200*Ec^2*\[Rho]^7 - 400*Ec^3*\[Rho]^7 + 400*Ec^4*\[Rho]^7 - 
   160*Ec^5*\[Rho]^7 + 2100*(-1 + 2*Ec)^5*\[Rho]^2*
    (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] - 
   2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
    Log[\[Rho]])/(70*(-1 + 2*Ec)^3*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
    128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
    16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
    72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
    32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
    4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
    12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])) - 
 (2*Ec^3*\[Mu]2\[Pi]^2*(-1 + 2*Ec + \[Rho])*(-3 + 24*Ec - 72*Ec^2 + 96*Ec^3 + 
    32*Ec^4 - 640*Ec^5 + 1920*Ec^6 - 2560*Ec^7 + 1280*Ec^8 + 24*\[Rho] - 
    192*Ec*\[Rho] + 576*Ec^2*\[Rho] - 768*Ec^3*\[Rho] + 384*Ec^4*\[Rho] - 
    72*Ec*\[Rho]^2 + 504*Ec^2*\[Rho]^2 - 1248*Ec^3*\[Rho]^2 + 
    1440*Ec^4*\[Rho]^2 - 768*Ec^5*\[Rho]^2 - 24*\[Rho]^3 + 192*Ec*\[Rho]^3 - 
    576*Ec^2*\[Rho]^3 + 768*Ec^3*\[Rho]^3 - 704*Ec^4*\[Rho]^3 + 
    256*Ec^5*\[Rho]^3 + 3*\[Rho]^4 - 24*Ec*\[Rho]^4 + 72*Ec^2*\[Rho]^4 - 
    96*Ec^3*\[Rho]^4 + 48*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
     Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
   (15 - 280*Ec + 2320*Ec^2 - 11872*Ec^3 + 46032*Ec^4 - 155904*Ec^5 + 
    471744*Ec^6 - 1256448*Ec^7 + 3182592*Ec^8 - 8263680*Ec^9 + 
    19884032*Ec^10 - 37904384*Ec^11 + 52269056*Ec^12 - 49545216*Ec^13 + 
    30523392*Ec^14 - 11010048*Ec^15 + 1769472*Ec^16 - 525*\[Rho] + 
    9790*Ec*\[Rho] - 81060*Ec^2*\[Rho] + 396536*Ec^3*\[Rho] - 
    1303680*Ec^4*\[Rho] + 3187968*Ec^5*\[Rho] - 6428352*Ec^6*\[Rho] + 
    11458944*Ec^7*\[Rho] - 17998080*Ec^8*\[Rho] + 24675840*Ec^9*\[Rho] - 
    31689728*Ec^10*\[Rho] + 40126464*Ec^11*\[Rho] - 43982848*Ec^12*\[Rho] + 
    34062336*Ec^13*\[Rho] - 15482880*Ec^14*\[Rho] + 3047424*Ec^15*\[Rho] - 
    16500*\[Rho]^2 + 320780*Ec*\[Rho]^2 - 2777360*Ec^2*\[Rho]^2 + 
    14074720*Ec^3*\[Rho]^2 - 46084640*Ec^4*\[Rho]^2 + 
    101406080*Ec^5*\[Rho]^2 - 151129472*Ec^6*\[Rho]^2 + 
    151265792*Ec^7*\[Rho]^2 - 104256512*Ec^8*\[Rho]^2 + 
    63828992*Ec^9*\[Rho]^2 - 51425280*Ec^10*\[Rho]^2 + 
    36470784*Ec^11*\[Rho]^2 - 11689984*Ec^12*\[Rho]^2 - 
    884736*Ec^13*\[Rho]^2 + 884736*Ec^14*\[Rho]^2 - 23100*\[Rho]^3 + 
    511140*Ec*\[Rho]^3 - 4922960*Ec^2*\[Rho]^3 + 27272784*Ec^3*\[Rho]^3 - 
    96392576*Ec^4*\[Rho]^3 + 226766848*Ec^5*\[Rho]^3 - 
    356770176*Ec^6*\[Rho]^3 + 361383680*Ec^7*\[Rho]^3 - 
    205230592*Ec^8*\[Rho]^3 + 25331712*Ec^9*\[Rho]^3 + 
    42993664*Ec^10*\[Rho]^3 - 25919488*Ec^11*\[Rho]^3 + 
    6021120*Ec^12*\[Rho]^3 - 1032192*Ec^13*\[Rho]^3 + 40110*\[Rho]^4 - 
    495740*Ec*\[Rho]^4 + 2556120*Ec^2*\[Rho]^4 - 6416928*Ec^3*\[Rho]^4 + 
    4063024*Ec^4*\[Rho]^4 + 22810368*Ec^5*\[Rho]^4 - 77550144*Ec^6*\[Rho]^4 + 
    119716352*Ec^7*\[Rho]^4 - 102945024*Ec^8*\[Rho]^4 + 
    45652992*Ec^9*\[Rho]^4 - 6071296*Ec^10*\[Rho]^4 - 
    1032192*Ec^11*\[Rho]^4 - 344064*Ec^12*\[Rho]^4 + 40110*\[Rho]^5 - 
    547120*Ec*\[Rho]^5 + 3188080*Ec^2*\[Rho]^5 - 10817968*Ec^3*\[Rho]^5 + 
    24203088*Ec^4*\[Rho]^5 - 36760416*Ec^5*\[Rho]^5 + 
    35231616*Ec^6*\[Rho]^5 - 15368192*Ec^7*\[Rho]^5 - 5625088*Ec^8*\[Rho]^5 + 
    10533376*Ec^9*\[Rho]^5 - 4644864*Ec^10*\[Rho]^5 + 516096*Ec^11*\[Rho]^5 - 
    23100*\[Rho]^6 + 89460*Ec*\[Rho]^6 + 342160*Ec^2*\[Rho]^6 - 
    2621696*Ec^3*\[Rho]^6 + 6485920*Ec^4*\[Rho]^6 - 9381568*Ec^5*\[Rho]^6 + 
    10390912*Ec^6*\[Rho]^6 - 9411584*Ec^7*\[Rho]^6 + 6082048*Ec^8*\[Rho]^6 - 
    2365440*Ec^9*\[Rho]^6 + 387072*Ec^10*\[Rho]^6 - 16500*\[Rho]^7 + 
    108220*Ec*\[Rho]^7 - 115440*Ec^2*\[Rho]^7 - 659120*Ec^3*\[Rho]^7 + 
    1917440*Ec^4*\[Rho]^7 - 1552320*Ec^5*\[Rho]^7 - 199808*Ec^6*\[Rho]^7 + 
    882688*Ec^7*\[Rho]^7 - 419328*Ec^8*\[Rho]^7 + 89088*Ec^9*\[Rho]^7 - 
    525*\[Rho]^8 + 3860*Ec*\[Rho]^8 - 6440*Ec^2*\[Rho]^8 - 
    51744*Ec^3*\[Rho]^8 + 229376*Ec^4*\[Rho]^8 - 300608*Ec^5*\[Rho]^8 + 
    153216*Ec^6*\[Rho]^8 + 2304*Ec^8*\[Rho]^8 + 15*\[Rho]^9 - 
    110*Ec*\[Rho]^9 + 180*Ec^2*\[Rho]^9 + 3288*Ec^3*\[Rho]^9 - 
    11984*Ec^4*\[Rho]^9 + 8352*Ec^5*\[Rho]^9 + 5184*Ec^6*\[Rho]^9 - 
    1152*Ec^7*\[Rho]^9 + 84*(\[Rho] - 2*Ec*\[Rho])^2*
     (5120*Ec^10 + 3584*Ec^9*(-6 + \[Rho]) - 
      1792*Ec^8*(-21 + 5*\[Rho] + \[Rho]^2) - 75*(1 + \[Rho])^2*
       (-1 - 3*\[Rho] + 3*\[Rho]^2 + \[Rho]^3) - 
      128*Ec^7*(380 + 430*\[Rho] + 412*\[Rho]^2 + 113*\[Rho]^3) + 
      64*Ec^6*(990 + 3330*\[Rho] + 3158*\[Rho]^2 + 899*\[Rho]^3 + 
        23*\[Rho]^4) + 100*Ec^2*(69 + 350*\[Rho] + 374*\[Rho]^2 + 
        114*\[Rho]^3 + 25*\[Rho]^4 + 4*\[Rho]^5) + 
      50*Ec*(-22 - 111*\[Rho] - 110*\[Rho]^2 - 2*\[Rho]^3 + 24*\[Rho]^4 + 
        5*\[Rho]^5) - 32*Ec^5*(2160 + 9840*\[Rho] + 9832*\[Rho]^2 + 
        3099*\[Rho]^3 + 246*\[Rho]^4 + 23*\[Rho]^5) + 
      16*Ec^4*(3202 + 15868*\[Rho] + 16623*\[Rho]^2 + 5803*\[Rho]^3 + 
        943*\[Rho]^4 + 161*\[Rho]^5) - 16*Ec^3*(1506 + 7625*\[Rho] + 
        8215*\[Rho]^2 + 2995*\[Rho]^3 + 785*\[Rho]^4 + 174*\[Rho]^5))*
     Log[1 - 2*Ec] - 84*(\[Rho] - 2*Ec*\[Rho])^2*
     (5120*Ec^10 + 3584*Ec^9*(-6 + \[Rho]) - 
      1792*Ec^8*(-21 + 5*\[Rho] + \[Rho]^2) - 75*(1 + \[Rho])^2*
       (-1 - 3*\[Rho] + 3*\[Rho]^2 + \[Rho]^3) - 
      128*Ec^7*(380 + 430*\[Rho] + 412*\[Rho]^2 + 113*\[Rho]^3) + 
      64*Ec^6*(990 + 3330*\[Rho] + 3158*\[Rho]^2 + 899*\[Rho]^3 + 
        23*\[Rho]^4) + 100*Ec^2*(69 + 350*\[Rho] + 374*\[Rho]^2 + 
        114*\[Rho]^3 + 25*\[Rho]^4 + 4*\[Rho]^5) + 
      50*Ec*(-22 - 111*\[Rho] - 110*\[Rho]^2 - 2*\[Rho]^3 + 24*\[Rho]^4 + 
        5*\[Rho]^5) - 32*Ec^5*(2160 + 9840*\[Rho] + 9832*\[Rho]^2 + 
        3099*\[Rho]^3 + 246*\[Rho]^4 + 23*\[Rho]^5) + 
      16*Ec^4*(3202 + 15868*\[Rho] + 16623*\[Rho]^2 + 5803*\[Rho]^3 + 
        943*\[Rho]^4 + 161*\[Rho]^5) - 16*Ec^3*(1506 + 7625*\[Rho] + 
        8215*\[Rho]^2 + 2995*\[Rho]^3 + 785*\[Rho]^4 + 174*\[Rho]^5))*
     Log[\[Rho]]))/(315*(-1 + 2*Ec)^7*mb^4*
   (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
     32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
     64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
     8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
     \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3) + 
 (4*Ec^3*m7*(-28*Ec^3*(-1 + 2*Ec + \[Rho])^3*(1 - 384*Ec^6 + 312*\[Rho] - 
      537*\[Rho]^2 + 224*\[Rho]^3 + 32*Ec^5*(29 + 9*\[Rho]) - 
      16*Ec^4*(55 + 84*\[Rho] + 9*\[Rho]^2) + 
      16*Ec^3*(25 + 3*\[Rho] - 63*\[Rho]^2 + 3*\[Rho]^3) - 
      16*Ec^2*(5 - 129*\[Rho] - 48*\[Rho]^2 + 7*\[Rho]^3) + 
      2*Ec*(1 - 759*\[Rho] + 480*\[Rho]^2 + 8*\[Rho]^3))*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
      32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
      64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 
      8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - 
      \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]]) - 
    (160*Ec^5 + 5*(-1 + \[Rho])^3 + 10*Ec*(-1 + \[Rho])^2*(5 + \[Rho]) + 
      16*Ec^4*(-25 + 6*\[Rho]) + Ec^2*(-200 + 204*\[Rho] + 6*\[Rho]^2 - 
        22*\[Rho]^3) + 4*Ec^3*(100 - 54*\[Rho] - 3*\[Rho]^2 + 3*\[Rho]^3))*
     (5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 400*Ec^4 - 160*Ec^5 - 448*Ec^6 + 
      4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 56320*Ec^10 + 34816*Ec^11 - 
      8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 7000*Ec^2*\[Rho] + 
      14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 5600*Ec^5*\[Rho] + 
      448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 17920*Ec^8*\[Rho] - 
      35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 14336*Ec^11*\[Rho] - 
      5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 257600*Ec^2*\[Rho]^2 + 
      571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 329280*Ec^5*\[Rho]^2 - 
      17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 62720*Ec^8*\[Rho]^2 - 
      53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 99750*Ec*\[Rho]^3 - 
      504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 1708000*Ec^4*\[Rho]^3 + 
      1019200*Ec^5*\[Rho]^3 - 125440*Ec^6*\[Rho]^3 + 35840*Ec^7*\[Rho]^3 - 
      116480*Ec^8*\[Rho]^3 + 17920*Ec^9*\[Rho]^3 + 7875*\[Rho]^4 - 
      57750*Ec*\[Rho]^4 + 126000*Ec^2*\[Rho]^4 + 28000*Ec^3*\[Rho]^4 - 
      448000*Ec^4*\[Rho]^4 + 515200*Ec^5*\[Rho]^4 - 96320*Ec^6*\[Rho]^4 - 
      85120*Ec^7*\[Rho]^4 + 17920*Ec^8*\[Rho]^4 + 5495*\[Rho]^5 - 
      50750*Ec*\[Rho]^5 + 182000*Ec^2*\[Rho]^5 - 308000*Ec^3*\[Rho]^5 + 
      224000*Ec^4*\[Rho]^5 - 22400*Ec^5*\[Rho]^5 - 30912*Ec^6*\[Rho]^5 + 
      8064*Ec^7*\[Rho]^5 + 175*\[Rho]^6 - 1750*Ec*\[Rho]^6 + 
      7000*Ec^2*\[Rho]^6 - 14000*Ec^3*\[Rho]^6 + 14000*Ec^4*\[Rho]^6 - 
      5600*Ec^5*\[Rho]^6 + 1792*Ec^6*\[Rho]^6 - 5*\[Rho]^7 + 50*Ec*\[Rho]^7 - 
      200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 400*Ec^4*\[Rho]^7 + 
      160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
       (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
      2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
       Log[\[Rho]])))/(525*(1 - 2*Ec)^6*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m8*((1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
      8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(75 - 1200*Ec + 8400*Ec^2 - 33600*Ec^3 + 84000*Ec^4 - 
      134400*Ec^5 + 238784*Ec^6 - 1565696*Ec^7 + 8810240*Ec^8 - 
      26464256*Ec^9 + 35710976*Ec^10 + 15941632*Ec^11 - 137740288*Ec^12 + 
      217907200*Ec^13 - 158875648*Ec^14 + 46399488*Ec^15 - 2625*\[Rho] + 
      42000*Ec*\[Rho] - 294000*Ec^2*\[Rho] + 1176000*Ec^3*\[Rho] - 
      2940000*Ec^4*\[Rho] + 4704000*Ec^5*\[Rho] - 6707904*Ec^6*\[Rho] + 
      25288704*Ec^7*\[Rho] - 105547008*Ec^8*\[Rho] + 252628992*Ec^9*\[Rho] - 
      317614080*Ec^10*\[Rho] + 150355968*Ec^11*\[Rho] + 
      83607552*Ec^12*\[Rho] - 122486784*Ec^13*\[Rho] + 
      37502976*Ec^14*\[Rho] - 82425*\[Rho]^2 + 1381800*Ec*\[Rho]^2 - 
      10176600*Ec^2*\[Rho]^2 + 43058400*Ec^3*\[Rho]^2 - 
      114702000*Ec^4*\[Rho]^2 + 197635200*Ec^5*\[Rho]^2 - 
      211975680*Ec^6*\[Rho]^2 + 102520320*Ec^7*\[Rho]^2 + 
      72387840*Ec^8*\[Rho]^2 - 145797120*Ec^9*\[Rho]^2 + 
      25589760*Ec^10*\[Rho]^2 + 101498880*Ec^11*\[Rho]^2 - 
      62361600*Ec^12*\[Rho]^2 - 118125*\[Rho]^3 + 2205000*Ec*\[Rho]^3 - 
      17955000*Ec^2*\[Rho]^3 + 83580000*Ec^3*\[Rho]^3 - 
      244230000*Ec^4*\[Rho]^3 + 461328000*Ec^5*\[Rho]^3 - 
      555358720*Ec^6*\[Rho]^3 + 390100480*Ec^7*\[Rho]^3 - 
      85630720*Ec^8*\[Rho]^3 - 129740800*Ec^9*\[Rho]^3 + 
      154900480*Ec^10*\[Rho]^3 - 57917440*Ec^11*\[Rho]^3 - 
      2150400*Ec^12*\[Rho]^3 + 118125*\[Rho]^4 - 1575000*Ec*\[Rho]^4 + 
      8505000*Ec^2*\[Rho]^4 - 22260000*Ec^3*\[Rho]^4 + 
      20370000*Ec^4*\[Rho]^4 + 37968000*Ec^5*\[Rho]^4 - 
      140575680*Ec^6*\[Rho]^4 + 199933440*Ec^7*\[Rho]^4 - 
      156817920*Ec^8*\[Rho]^4 + 65372160*Ec^9*\[Rho]^4 - 
      14945280*Ec^10*\[Rho]^4 + 82425*\[Rho]^5 - 1255800*Ec*\[Rho]^5 + 
      8286600*Ec^2*\[Rho]^5 - 30794400*Ec^3*\[Rho]^5 + 
      69930000*Ec^4*\[Rho]^5 - 97776000*Ec^5*\[Rho]^5 + 
      87358656*Ec^6*\[Rho]^5 - 47814144*Ec^7*\[Rho]^5 + 
      1559040*Ec^8*\[Rho]^5 + 6107136*Ec^9*\[Rho]^5 - 
      1483776*Ec^10*\[Rho]^5 + 2625*\[Rho]^6 - 42000*Ec*\[Rho]^6 + 
      294000*Ec^2*\[Rho]^6 - 1176000*Ec^3*\[Rho]^6 + 2940000*Ec^4*\[Rho]^6 - 
      4704000*Ec^5*\[Rho]^6 + 2207744*Ec^6*\[Rho]^6 - 3605504*Ec^7*\[Rho]^6 + 
      2256128*Ec^8*\[Rho]^6 - 602112*Ec^9*\[Rho]^6 - 75*\[Rho]^7 + 
      1200*Ec*\[Rho]^7 - 8400*Ec^2*\[Rho]^7 + 33600*Ec^3*\[Rho]^7 - 
      84000*Ec^4*\[Rho]^7 + 134400*Ec^5*\[Rho]^7 - 134400*Ec^6*\[Rho]^7 + 
      76800*Ec^7*\[Rho]^7 - 19200*Ec^8*\[Rho]^7 + 31500*(1 - 2*Ec)^8*\[Rho]^2*
       (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] - 
      31500*(1 - 2*Ec)^8*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
       Log[\[Rho]]) - (15 - 150*Ec + 600*Ec^2 - 880*Ec^3 - 1760*Ec^4 + 
      9920*Ec^5 - 16000*Ec^6 + 6400*Ec^7 + 8960*Ec^8 - 7680*Ec^9 - 
      120*\[Rho] + 1200*Ec*\[Rho] - 4800*Ec^2*\[Rho] + 8640*Ec^3*\[Rho] - 
      7680*Ec^4*\[Rho] + 10752*Ec^5*\[Rho] - 19968*Ec^6*\[Rho] + 
      12288*Ec^7*\[Rho] + 360*Ec*\[Rho]^2 - 3240*Ec^2*\[Rho]^2 + 
      10320*Ec^3*\[Rho]^2 - 15840*Ec^4*\[Rho]^2 + 13248*Ec^5*\[Rho]^2 - 
      5376*Ec^6*\[Rho]^2 + 120*\[Rho]^3 - 1200*Ec*\[Rho]^3 + 
      4800*Ec^2*\[Rho]^3 - 8000*Ec^3*\[Rho]^3 + 15680*Ec^4*\[Rho]^3 - 
      14336*Ec^5*\[Rho]^3 + 5376*Ec^6*\[Rho]^3 - 15*\[Rho]^4 + 
      150*Ec*\[Rho]^4 - 600*Ec^2*\[Rho]^4 + 1200*Ec^3*\[Rho]^4 - 
      1200*Ec^4*\[Rho]^4 + 480*Ec^5*\[Rho]^4 - 180*(-1 + 2*Ec)^5*\[Rho]^2*
       Log[1 - 2*Ec] + 180*(-1 + 2*Ec)^5*\[Rho]^2*Log[\[Rho]])*
     (5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 400*Ec^4 - 160*Ec^5 - 448*Ec^6 + 
      4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 56320*Ec^10 + 34816*Ec^11 - 
      8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 7000*Ec^2*\[Rho] + 
      14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 5600*Ec^5*\[Rho] + 
      448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 17920*Ec^8*\[Rho] - 
      35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 14336*Ec^11*\[Rho] - 
      5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 257600*Ec^2*\[Rho]^2 + 
      571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 329280*Ec^5*\[Rho]^2 - 
      17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 62720*Ec^8*\[Rho]^2 - 
      53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 99750*Ec*\[Rho]^3 - 
      504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 1708000*Ec^4*\[Rho]^3 + 
      1019200*Ec^5*\[Rho]^3 - 125440*Ec^6*\[Rho]^3 + 35840*Ec^7*\[Rho]^3 - 
      116480*Ec^8*\[Rho]^3 + 17920*Ec^9*\[Rho]^3 + 7875*\[Rho]^4 - 
      57750*Ec*\[Rho]^4 + 126000*Ec^2*\[Rho]^4 + 28000*Ec^3*\[Rho]^4 - 
      448000*Ec^4*\[Rho]^4 + 515200*Ec^5*\[Rho]^4 - 96320*Ec^6*\[Rho]^4 - 
      85120*Ec^7*\[Rho]^4 + 17920*Ec^8*\[Rho]^4 + 5495*\[Rho]^5 - 
      50750*Ec*\[Rho]^5 + 182000*Ec^2*\[Rho]^5 - 308000*Ec^3*\[Rho]^5 + 
      224000*Ec^4*\[Rho]^5 - 22400*Ec^5*\[Rho]^5 - 30912*Ec^6*\[Rho]^5 + 
      8064*Ec^7*\[Rho]^5 + 175*\[Rho]^6 - 1750*Ec*\[Rho]^6 + 
      7000*Ec^2*\[Rho]^6 - 14000*Ec^3*\[Rho]^6 + 14000*Ec^4*\[Rho]^6 - 
      5600*Ec^5*\[Rho]^6 + 1792*Ec^6*\[Rho]^6 - 5*\[Rho]^7 + 50*Ec*\[Rho]^7 - 
      200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 400*Ec^4*\[Rho]^7 + 
      160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
       (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
      2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
       Log[\[Rho]])))/(33600*(1 - 2*Ec)^6*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*m1*(-((5 - 60*Ec + 300*Ec^2 - 800*Ec^3 + 1280*Ec^4 - 
       1920*Ec^5 + 5120*Ec^6 - 12800*Ec^7 + 19200*Ec^8 - 15360*Ec^9 + 
       5120*Ec^10 - 40*\[Rho] + 480*Ec*\[Rho] - 2400*Ec^2*\[Rho] + 
       6400*Ec^3*\[Rho] - 9600*Ec^4*\[Rho] + 7680*Ec^5*\[Rho] - 
       2560*Ec^6*\[Rho] + 120*Ec*\[Rho]^2 - 1320*Ec^2*\[Rho]^2 + 
       5920*Ec^3*\[Rho]^2 - 13440*Ec^4*\[Rho]^2 + 18432*Ec^5*\[Rho]^2 - 
       16256*Ec^6*\[Rho]^2 + 6144*Ec^7*\[Rho]^2 + 40*\[Rho]^3 - 
       480*Ec*\[Rho]^3 + 2400*Ec^2*\[Rho]^3 - 6400*Ec^3*\[Rho]^3 + 
       9280*Ec^4*\[Rho]^3 - 11520*Ec^5*\[Rho]^3 + 7424*Ec^6*\[Rho]^3 - 
       2048*Ec^7*\[Rho]^3 - 5*\[Rho]^4 + 60*Ec*\[Rho]^4 - 300*Ec^2*\[Rho]^4 + 
       800*Ec^3*\[Rho]^4 - 1200*Ec^4*\[Rho]^4 + 960*Ec^5*\[Rho]^4 - 
       320*Ec^6*\[Rho]^4 + 60*(1 - 2*Ec)^6*\[Rho]^2*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^6*\[Rho]^2*Log[\[Rho]])*(-5 + 50*Ec - 200*Ec^2 + 
       400*Ec^3 - 400*Ec^4 + 160*Ec^5 + 448*Ec^6 - 4736*Ec^7 + 20480*Ec^8 - 
       46080*Ec^9 + 56320*Ec^10 - 34816*Ec^11 + 8192*Ec^12 + 175*\[Rho] - 
       1750*Ec*\[Rho] + 7000*Ec^2*\[Rho] - 14000*Ec^3*\[Rho] + 
       14000*Ec^4*\[Rho] - 5600*Ec^5*\[Rho] - 448*Ec^6*\[Rho] + 
       4480*Ec^7*\[Rho] - 17920*Ec^8*\[Rho] + 35840*Ec^9*\[Rho] - 
       35840*Ec^10*\[Rho] + 14336*Ec^11*\[Rho] + 5495*\[Rho]^2 - 
       59150*Ec*\[Rho]^2 + 257600*Ec^2*\[Rho]^2 - 571200*Ec^3*\[Rho]^2 + 
       655200*Ec^4*\[Rho]^2 - 329280*Ec^5*\[Rho]^2 + 17920*Ec^6*\[Rho]^2 + 
       35840*Ec^7*\[Rho]^2 - 62720*Ec^8*\[Rho]^2 + 53760*Ec^9*\[Rho]^2 + 
       7875*\[Rho]^3 - 99750*Ec*\[Rho]^3 + 504000*Ec^2*\[Rho]^3 - 
       1288000*Ec^3*\[Rho]^3 + 1708000*Ec^4*\[Rho]^3 - 
       1019200*Ec^5*\[Rho]^3 + 125440*Ec^6*\[Rho]^3 - 35840*Ec^7*\[Rho]^3 + 
       116480*Ec^8*\[Rho]^3 - 17920*Ec^9*\[Rho]^3 - 7875*\[Rho]^4 + 
       57750*Ec*\[Rho]^4 - 126000*Ec^2*\[Rho]^4 - 28000*Ec^3*\[Rho]^4 + 
       448000*Ec^4*\[Rho]^4 - 515200*Ec^5*\[Rho]^4 + 96320*Ec^6*\[Rho]^4 + 
       85120*Ec^7*\[Rho]^4 - 17920*Ec^8*\[Rho]^4 - 5495*\[Rho]^5 + 
       50750*Ec*\[Rho]^5 - 182000*Ec^2*\[Rho]^5 + 308000*Ec^3*\[Rho]^5 - 
       224000*Ec^4*\[Rho]^5 + 22400*Ec^5*\[Rho]^5 + 30912*Ec^6*\[Rho]^5 - 
       8064*Ec^7*\[Rho]^5 - 175*\[Rho]^6 + 1750*Ec*\[Rho]^6 - 
       7000*Ec^2*\[Rho]^6 + 14000*Ec^3*\[Rho]^6 - 14000*Ec^4*\[Rho]^6 + 
       5600*Ec^5*\[Rho]^6 - 1792*Ec^6*\[Rho]^6 + 5*\[Rho]^7 - 
       50*Ec*\[Rho]^7 + 200*Ec^2*\[Rho]^7 - 400*Ec^3*\[Rho]^7 + 
       400*Ec^4*\[Rho]^7 - 160*Ec^5*\[Rho]^7 + 2100*(-1 + 2*Ec)^5*\[Rho]^2*
        (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] - 
       2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
        Log[\[Rho]])) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-25 + 450*Ec - 3600*Ec^2 + 16800*Ec^3 - 50400*Ec^4 + 
      100800*Ec^5 - 74816*Ec^6 - 1039232*Ec^7 + 9997056*Ec^8 - 
      51824128*Ec^9 + 175171584*Ec^10 - 405393408*Ec^11 + 650625024*Ec^12 - 
      714964992*Ec^13 + 514768896*Ec^14 - 219250688*Ec^15 + 41943040*Ec^16 + 
      875*\[Rho] - 15750*Ec*\[Rho] + 126000*Ec^2*\[Rho] - 
      588000*Ec^3*\[Rho] + 1764000*Ec^4*\[Rho] - 3528000*Ec^5*\[Rho] + 
      4644416*Ec^6*\[Rho] - 2959488*Ec^7*\[Rho] - 6564096*Ec^8*\[Rho] + 
      39592448*Ec^9*\[Rho] - 120121344*Ec^10*\[Rho] + 
      240242688*Ec^11*\[Rho] - 320323584*Ec^12*\[Rho] + 
      274563072*Ec^13*\[Rho] - 137281536*Ec^14*\[Rho] + 
      30507008*Ec^15*\[Rho] + 27475*\[Rho]^2 - 515550*Ec*\[Rho]^2 + 
      4313400*Ec^2*\[Rho]^2 - 21137200*Ec^3*\[Rho]^2 + 
      66939600*Ec^4*\[Rho]^2 - 142346400*Ec^5*\[Rho]^2 + 
      203311360*Ec^6*\[Rho]^2 - 185095680*Ec^7*\[Rho]^2 + 
      84215040*Ec^8*\[Rho]^2 + 20590080*Ec^9*\[Rho]^2 - 
      60426240*Ec^10*\[Rho]^2 + 45158400*Ec^11*\[Rho]^2 - 
      19353600*Ec^12*\[Rho]^2 + 4300800*Ec^13*\[Rho]^2 + 39375*\[Rho]^3 - 
      813750*Ec*\[Rho]^3 + 7455000*Ec^2*\[Rho]^3 - 39830000*Ec^3*\[Rho]^3 + 
      137130000*Ec^4*\[Rho]^3 - 316596000*Ec^5*\[Rho]^3 + 
      494475520*Ec^6*\[Rho]^3 - 513820160*Ec^7*\[Rho]^3 + 
      333338880*Ec^8*\[Rho]^3 - 106928640*Ec^9*\[Rho]^3 - 
      2222080*Ec^10*\[Rho]^3 + 2150400*Ec^11*\[Rho]^3 + 
      6451200*Ec^12*\[Rho]^3 - 1433600*Ec^13*\[Rho]^3 - 39375*\[Rho]^4 + 
      603750*Ec*\[Rho]^4 - 3885000*Ec^2*\[Rho]^4 + 13090000*Ec^3*\[Rho]^4 - 
      21630000*Ec^4*\[Rho]^4 + 924000*Ec^5*\[Rho]^4 + 
      67242560*Ec^6*\[Rho]^4 - 135703680*Ec^7*\[Rho]^4 + 
      141335040*Ec^8*\[Rho]^4 - 84331520*Ec^9*\[Rho]^4 + 
      16450560*Ec^10*\[Rho]^4 + 3225600*Ec^11*\[Rho]^4 - 27475*\[Rho]^5 + 
      473550*Ec*\[Rho]^5 - 3599400*Ec^2*\[Rho]^5 + 15789200*Ec^3*\[Rho]^5 - 
      43839600*Ec^4*\[Rho]^5 + 79212000*Ec^5*\[Rho]^5 - 
      90371904*Ec^6*\[Rho]^5 + 64536192*Ec^7*\[Rho]^5 - 
      28955136*Ec^8*\[Rho]^5 - 709632*Ec^9*\[Rho]^5 + 
      4279296*Ec^10*\[Rho]^5 - 645120*Ec^11*\[Rho]^5 - 875*\[Rho]^6 + 
      15750*Ec*\[Rho]^6 - 126000*Ec^2*\[Rho]^6 + 588000*Ec^3*\[Rho]^6 - 
      1764000*Ec^4*\[Rho]^6 + 3528000*Ec^5*\[Rho]^6 - 4942336*Ec^6*\[Rho]^6 + 
      2587648*Ec^7*\[Rho]^6 - 2467584*Ec^8*\[Rho]^6 + 1121792*Ec^9*\[Rho]^6 - 
      229376*Ec^10*\[Rho]^6 + 25*\[Rho]^7 - 450*Ec*\[Rho]^7 + 
      3600*Ec^2*\[Rho]^7 - 16800*Ec^3*\[Rho]^7 + 50400*Ec^4*\[Rho]^7 - 
      100800*Ec^5*\[Rho]^7 + 134400*Ec^6*\[Rho]^7 - 115200*Ec^7*\[Rho]^7 + 
      57600*Ec^8*\[Rho]^7 - 12800*Ec^9*\[Rho]^7 + 10500*(-1 + 2*Ec)^9*
       \[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] - 
      10500*(-1 + 2*Ec)^9*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
       Log[\[Rho]])))/(2800*(-1 + 2*Ec)^9*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m3*(-((13 - 154*Ec + 736*Ec^2 - 1816*Ec^3 + 2464*Ec^4 - 1888*Ec^5 + 
       1024*Ec^6 - 640*Ec^7 + 256*Ec^8 - 36*\[Rho] + 360*Ec*\[Rho] - 
       1440*Ec^2*\[Rho] + 2952*Ec^3*\[Rho] - 3120*Ec^4*\[Rho] + 
       1056*Ec^5*\[Rho] + 960*Ec^6*\[Rho] - 768*Ec^7*\[Rho] + 72*\[Rho]^2 - 
       720*Ec*\[Rho]^2 + 2880*Ec^2*\[Rho]^2 - 6360*Ec^3*\[Rho]^2 + 
       8160*Ec^4*\[Rho]^2 - 5424*Ec^5*\[Rho]^2 + 1440*Ec^6*\[Rho]^2 - 
       76*\[Rho]^3 + 760*Ec*\[Rho]^3 - 3040*Ec^2*\[Rho]^3 + 
       6920*Ec^3*\[Rho]^3 - 8720*Ec^4*\[Rho]^3 + 5648*Ec^5*\[Rho]^3 - 
       1440*Ec^6*\[Rho]^3 + 27*\[Rho]^4 - 270*Ec*\[Rho]^4 + 
       1080*Ec^2*\[Rho]^4 - 2160*Ec^3*\[Rho]^4 + 2160*Ec^4*\[Rho]^4 - 
       864*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*Log[1 - 2*Ec] - 
       12*(-1 + 2*Ec)^5*Log[\[Rho]])*(5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 
       400*Ec^4 - 160*Ec^5 - 448*Ec^6 + 4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 
       56320*Ec^10 + 34816*Ec^11 - 8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 
       7000*Ec^2*\[Rho] + 14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 
       5600*Ec^5*\[Rho] + 448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 
       17920*Ec^8*\[Rho] - 35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 
       14336*Ec^11*\[Rho] - 5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 
       257600*Ec^2*\[Rho]^2 + 571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 
       329280*Ec^5*\[Rho]^2 - 17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 
       62720*Ec^8*\[Rho]^2 - 53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 
       99750*Ec*\[Rho]^3 - 504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 
       1708000*Ec^4*\[Rho]^3 + 1019200*Ec^5*\[Rho]^3 - 125440*Ec^6*\[Rho]^3 + 
       35840*Ec^7*\[Rho]^3 - 116480*Ec^8*\[Rho]^3 + 17920*Ec^9*\[Rho]^3 + 
       7875*\[Rho]^4 - 57750*Ec*\[Rho]^4 + 126000*Ec^2*\[Rho]^4 + 
       28000*Ec^3*\[Rho]^4 - 448000*Ec^4*\[Rho]^4 + 515200*Ec^5*\[Rho]^4 - 
       96320*Ec^6*\[Rho]^4 - 85120*Ec^7*\[Rho]^4 + 17920*Ec^8*\[Rho]^4 + 
       5495*\[Rho]^5 - 50750*Ec*\[Rho]^5 + 182000*Ec^2*\[Rho]^5 - 
       308000*Ec^3*\[Rho]^5 + 224000*Ec^4*\[Rho]^5 - 22400*Ec^5*\[Rho]^5 - 
       30912*Ec^6*\[Rho]^5 + 8064*Ec^7*\[Rho]^5 + 175*\[Rho]^6 - 
       1750*Ec*\[Rho]^6 + 7000*Ec^2*\[Rho]^6 - 14000*Ec^3*\[Rho]^6 + 
       14000*Ec^4*\[Rho]^6 - 5600*Ec^5*\[Rho]^6 + 1792*Ec^6*\[Rho]^6 - 
       5*\[Rho]^7 + 50*Ec*\[Rho]^7 - 200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 
       400*Ec^4*\[Rho]^7 + 160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
        (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
       2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
        Log[\[Rho]])) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(18709 - 308584*Ec + 2234008*Ec^2 - 9280992*Ec^3 + 
      24237360*Ec^4 - 40849536*Ec^5 + 43625344*Ec^6 - 27511168*Ec^7 + 
      9340672*Ec^8 - 4515840*Ec^9 + 7526400*Ec^10 - 6623232*Ec^11 + 
      200704*Ec^12 + 4358144*Ec^13 - 2785280*Ec^14 + 294912*Ec^15 + 
      126189*\[Rho] - 2162664*Ec*\[Rho] + 16287768*Ec^2*\[Rho] - 
      70513632*Ec^3*\[Rho] + 192371760*Ec^4*\[Rho] - 339970176*Ec^5*\[Rho] + 
      382910976*Ec^6*\[Rho] - 255908352*Ec^7*\[Rho] + 83344128*Ec^8*\[Rho] - 
      4945920*Ec^9*\[Rho] - 2709504*Ec^10*\[Rho] + 3784704*Ec^11*\[Rho] - 
      1978368*Ec^12*\[Rho] - 688128*Ec^13*\[Rho] + 85365*\[Rho]^2 - 
      1781640*Ec*\[Rho]^2 + 15797880*Ec^2*\[Rho]^2 - 78714720*Ec^3*\[Rho]^2 + 
      243356400*Ec^4*\[Rho]^2 - 482509440*Ec^5*\[Rho]^2 + 
      606238080*Ec^6*\[Rho]^2 - 449191680*Ec^7*\[Rho]^2 + 
      153484800*Ec^8*\[Rho]^2 + 8171520*Ec^9*\[Rho]^2 - 
      15267840*Ec^10*\[Rho]^2 + 430080*Ec^11*\[Rho]^2 - 183575*\[Rho]^3 + 
      2639000*Ec*\[Rho]^3 - 16087400*Ec^2*\[Rho]^3 + 53216800*Ec^3*\[Rho]^3 - 
      99643600*Ec^4*\[Rho]^3 + 92632960*Ec^5*\[Rho]^3 - 
      2226560*Ec^6*\[Rho]^3 - 83668480*Ec^7*\[Rho]^3 + 
      80657920*Ec^8*\[Rho]^3 - 34764800*Ec^9*\[Rho]^3 + 
      8960000*Ec^10*\[Rho]^3 - 1433600*Ec^11*\[Rho]^3 - 55125*\[Rho]^4 + 
      882000*Ec*\[Rho]^4 - 6174000*Ec^2*\[Rho]^4 + 24696000*Ec^3*\[Rho]^4 - 
      61740000*Ec^4*\[Rho]^4 + 98784000*Ec^5*\[Rho]^4 - 
      100719360*Ec^6*\[Rho]^4 + 66622080*Ec^7*\[Rho]^4 - 
      32202240*Ec^8*\[Rho]^4 + 12203520*Ec^9*\[Rho]^4 - 
      2472960*Ec^10*\[Rho]^4 + 9891*\[Rho]^5 - 158256*Ec*\[Rho]^5 + 
      1107792*Ec^2*\[Rho]^5 - 4431168*Ec^3*\[Rho]^5 + 
      11077920*Ec^4*\[Rho]^5 - 17724672*Ec^5*\[Rho]^5 + 
      19092864*Ec^6*\[Rho]^5 - 14988288*Ec^7*\[Rho]^5 + 
      7859712*Ec^8*\[Rho]^5 - 2257920*Ec^9*\[Rho]^5 + 193536*Ec^10*\[Rho]^5 - 
      1589*\[Rho]^6 + 25424*Ec*\[Rho]^6 - 177968*Ec^2*\[Rho]^6 + 
      711872*Ec^3*\[Rho]^6 - 1779680*Ec^4*\[Rho]^6 + 2847488*Ec^5*\[Rho]^6 - 
      3223808*Ec^6*\[Rho]^6 + 2326016*Ec^7*\[Rho]^6 - 944384*Ec^8*\[Rho]^6 + 
      161280*Ec^9*\[Rho]^6 + 135*\[Rho]^7 - 2160*Ec*\[Rho]^7 + 
      15120*Ec^2*\[Rho]^7 - 60480*Ec^3*\[Rho]^7 + 151200*Ec^4*\[Rho]^7 - 
      241920*Ec^5*\[Rho]^7 + 241920*Ec^6*\[Rho]^7 - 138240*Ec^7*\[Rho]^7 + 
      34560*Ec^8*\[Rho]^7 - 420*(1 - 2*Ec)^8*(11 + 171*\[Rho] + 
        495*\[Rho]^2 + 355*\[Rho]^3)*Log[1 - 2*Ec] + 
      420*(1 - 2*Ec)^8*(11 + 171*\[Rho] + 495*\[Rho]^2 + 355*\[Rho]^3)*
       Log[\[Rho]])))/(630*(1 - 2*Ec)^6*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^6*\[Mu]2G^2*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 
    288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 
    288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 
    504*Ec*\[Rho]^2 + 1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 
    576*Ec^4*\[Rho]^2 - 72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
    896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 
    180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*
     Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*
   (-((9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
       640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
       768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
       1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
       72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
       896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 
       180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*
        Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*
      (5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 400*Ec^4 - 160*Ec^5 - 448*Ec^6 + 
       4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 56320*Ec^10 + 34816*Ec^11 - 
       8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 7000*Ec^2*\[Rho] + 
       14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 5600*Ec^5*\[Rho] + 
       448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 17920*Ec^8*\[Rho] - 
       35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 14336*Ec^11*\[Rho] - 
       5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 257600*Ec^2*\[Rho]^2 + 
       571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 329280*Ec^5*\[Rho]^2 - 
       17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 62720*Ec^8*\[Rho]^2 - 
       53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 99750*Ec*\[Rho]^3 - 
       504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 1708000*Ec^4*\[Rho]^3 + 
       1019200*Ec^5*\[Rho]^3 - 125440*Ec^6*\[Rho]^3 + 35840*Ec^7*\[Rho]^3 - 
       116480*Ec^8*\[Rho]^3 + 17920*Ec^9*\[Rho]^3 + 7875*\[Rho]^4 - 
       57750*Ec*\[Rho]^4 + 126000*Ec^2*\[Rho]^4 + 28000*Ec^3*\[Rho]^4 - 
       448000*Ec^4*\[Rho]^4 + 515200*Ec^5*\[Rho]^4 - 96320*Ec^6*\[Rho]^4 - 
       85120*Ec^7*\[Rho]^4 + 17920*Ec^8*\[Rho]^4 + 5495*\[Rho]^5 - 
       50750*Ec*\[Rho]^5 + 182000*Ec^2*\[Rho]^5 - 308000*Ec^3*\[Rho]^5 + 
       224000*Ec^4*\[Rho]^5 - 22400*Ec^5*\[Rho]^5 - 30912*Ec^6*\[Rho]^5 + 
       8064*Ec^7*\[Rho]^5 + 175*\[Rho]^6 - 1750*Ec*\[Rho]^6 + 
       7000*Ec^2*\[Rho]^6 - 14000*Ec^3*\[Rho]^6 + 14000*Ec^4*\[Rho]^6 - 
       5600*Ec^5*\[Rho]^6 + 1792*Ec^6*\[Rho]^6 - 5*\[Rho]^7 + 
       50*Ec*\[Rho]^7 - 200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 
       400*Ec^4*\[Rho]^7 + 160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
        (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
       2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
        Log[\[Rho]])) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(345 - 4140*Ec + 20700*Ec^2 - 55200*Ec^3 + 82800*Ec^4 - 
      66240*Ec^5 + 27904*Ec^6 - 64768*Ec^7 + 288000*Ec^8 - 624640*Ec^9 + 
      578560*Ec^10 + 110592*Ec^11 - 610304*Ec^12 + 327680*Ec^13 + 
      12033*\[Rho] - 154476*Ec*\[Rho] + 832860*Ec^2*\[Rho] - 
      2422560*Ec^3*\[Rho] + 4037040*Ec^4*\[Rho] - 3713472*Ec^5*\[Rho] + 
      1513344*Ec^6*\[Rho] + 349440*Ec^7*\[Rho] - 1639680*Ec^8*\[Rho] + 
      2795520*Ec^9*\[Rho] - 2085888*Ec^10*\[Rho] + 86016*Ec^11*\[Rho] + 
      430080*Ec^12*\[Rho] - 28875*\[Rho]^2 + 333900*Ec*\[Rho]^2 - 
      1593900*Ec^2*\[Rho]^2 + 3998400*Ec^3*\[Rho]^2 - 5493600*Ec^4*\[Rho]^2 + 
      3790080*Ec^5*\[Rho]^2 - 792960*Ec^6*\[Rho]^2 - 645120*Ec^7*\[Rho]^2 + 
      1532160*Ec^8*\[Rho]^2 - 2042880*Ec^9*\[Rho]^2 + 967680*Ec^10*\[Rho]^2 - 
      33075*\[Rho]^3 + 485100*Ec*\[Rho]^3 - 2954700*Ec^2*\[Rho]^3 + 
      9643200*Ec^3*\[Rho]^3 - 17992800*Ec^4*\[Rho]^3 + 
      18627840*Ec^5*\[Rho]^3 - 8946560*Ec^6*\[Rho]^3 + 358400*Ec^7*\[Rho]^3 + 
      887040*Ec^8*\[Rho]^3 - 35840*Ec^9*\[Rho]^3 - 179200*Ec^10*\[Rho]^3 + 
      56175*\[Rho]^4 - 636300*Ec*\[Rho]^4 + 2954700*Ec^2*\[Rho]^4 - 
      7123200*Ec^3*\[Rho]^4 + 9172800*Ec^4*\[Rho]^4 - 5523840*Ec^5*\[Rho]^4 + 
      356160*Ec^6*\[Rho]^4 + 1424640*Ec^7*\[Rho]^4 - 940800*Ec^8*\[Rho]^4 - 
      5145*\[Rho]^5 + 49140*Ec*\[Rho]^5 - 170100*Ec^2*\[Rho]^5 + 
      201600*Ec^3*\[Rho]^5 + 201600*Ec^4*\[Rho]^5 - 766080*Ec^5*\[Rho]^5 + 
      885696*Ec^6*\[Rho]^5 - 628992*Ec^7*\[Rho]^5 + 80640*Ec^8*\[Rho]^5 - 
      1533*\[Rho]^6 + 18396*Ec*\[Rho]^6 - 91980*Ec^2*\[Rho]^6 + 
      245280*Ec^3*\[Rho]^6 - 367920*Ec^4*\[Rho]^6 + 294336*Ec^5*\[Rho]^6 - 
      160832*Ec^6*\[Rho]^6 + 35840*Ec^7*\[Rho]^6 + 75*\[Rho]^7 - 
      900*Ec*\[Rho]^7 + 4500*Ec^2*\[Rho]^7 - 12000*Ec^3*\[Rho]^7 + 
      18000*Ec^4*\[Rho]^7 - 14400*Ec^5*\[Rho]^7 + 4800*Ec^6*\[Rho]^7 - 
      1260*(1 - 2*Ec)^6*\[Rho]*(4 + 5*\[Rho] - 35*\[Rho]^2 - 15*\[Rho]^3 + 
        5*\[Rho]^4)*Log[1 - 2*Ec] + 1260*(1 - 2*Ec)^6*\[Rho]*
       (4 + 5*\[Rho] - 35*\[Rho]^2 - 15*\[Rho]^3 + 5*\[Rho]^4)*Log[\[Rho]])))/
  (2520*(-1 + 2*Ec)^11*mb^4*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 
     128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 
     16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 
     72*Ec^2*\[Rho]^2 + 48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 
     32*Ec^2*\[Rho]^3 - 16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 
     4*Ec^2*\[Rho]^4 + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^3) + 
 ((1 - 2*Ec)^2*\[Rho]3LS*
   (-((9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 384*Ec^6 - 
       512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 
       768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 
       2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 
       1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 
       1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 
       512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 
       360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 
       36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*
        Log[\[Rho]])*(-5 + 50*Ec - 200*Ec^2 + 400*Ec^3 - 400*Ec^4 + 
       160*Ec^5 + 448*Ec^6 - 4736*Ec^7 + 20480*Ec^8 - 46080*Ec^9 + 
       56320*Ec^10 - 34816*Ec^11 + 8192*Ec^12 + 175*\[Rho] - 1750*Ec*\[Rho] + 
       7000*Ec^2*\[Rho] - 14000*Ec^3*\[Rho] + 14000*Ec^4*\[Rho] - 
       5600*Ec^5*\[Rho] - 448*Ec^6*\[Rho] + 4480*Ec^7*\[Rho] - 
       17920*Ec^8*\[Rho] + 35840*Ec^9*\[Rho] - 35840*Ec^10*\[Rho] + 
       14336*Ec^11*\[Rho] + 5495*\[Rho]^2 - 59150*Ec*\[Rho]^2 + 
       257600*Ec^2*\[Rho]^2 - 571200*Ec^3*\[Rho]^2 + 655200*Ec^4*\[Rho]^2 - 
       329280*Ec^5*\[Rho]^2 + 17920*Ec^6*\[Rho]^2 + 35840*Ec^7*\[Rho]^2 - 
       62720*Ec^8*\[Rho]^2 + 53760*Ec^9*\[Rho]^2 + 7875*\[Rho]^3 - 
       99750*Ec*\[Rho]^3 + 504000*Ec^2*\[Rho]^3 - 1288000*Ec^3*\[Rho]^3 + 
       1708000*Ec^4*\[Rho]^3 - 1019200*Ec^5*\[Rho]^3 + 125440*Ec^6*\[Rho]^3 - 
       35840*Ec^7*\[Rho]^3 + 116480*Ec^8*\[Rho]^3 - 17920*Ec^9*\[Rho]^3 - 
       7875*\[Rho]^4 + 57750*Ec*\[Rho]^4 - 126000*Ec^2*\[Rho]^4 - 
       28000*Ec^3*\[Rho]^4 + 448000*Ec^4*\[Rho]^4 - 515200*Ec^5*\[Rho]^4 + 
       96320*Ec^6*\[Rho]^4 + 85120*Ec^7*\[Rho]^4 - 17920*Ec^8*\[Rho]^4 - 
       5495*\[Rho]^5 + 50750*Ec*\[Rho]^5 - 182000*Ec^2*\[Rho]^5 + 
       308000*Ec^3*\[Rho]^5 - 224000*Ec^4*\[Rho]^5 + 22400*Ec^5*\[Rho]^5 + 
       30912*Ec^6*\[Rho]^5 - 8064*Ec^7*\[Rho]^5 - 175*\[Rho]^6 + 
       1750*Ec*\[Rho]^6 - 7000*Ec^2*\[Rho]^6 + 14000*Ec^3*\[Rho]^6 - 
       14000*Ec^4*\[Rho]^6 + 5600*Ec^5*\[Rho]^6 - 1792*Ec^6*\[Rho]^6 + 
       5*\[Rho]^7 - 50*Ec*\[Rho]^7 + 200*Ec^2*\[Rho]^7 - 400*Ec^3*\[Rho]^7 + 
       400*Ec^4*\[Rho]^7 - 160*Ec^5*\[Rho]^7 + 2100*(-1 + 2*Ec)^5*\[Rho]^2*
        (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] - 
       2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
        Log[\[Rho]])) - (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(345 - 4830*Ec + 28980*Ec^2 - 96600*Ec^3 + 193200*Ec^4 - 
      231840*Ec^5 + 134400*Ec^6 + 236032*Ec^7 - 1664768*Ec^8 + 5472768*Ec^9 - 
      10716160*Ec^10 + 12400640*Ec^11 - 7655424*Ec^12 + 1662976*Ec^13 + 
      262144*Ec^14 + 12033*\[Rho] - 178542*Ec*\[Rho] + 1141812*Ec^2*\[Rho] - 
      4088280*Ec^3*\[Rho] + 8882160*Ec^4*\[Rho] - 11787552*Ec^5*\[Rho] + 
      9039744*Ec^6*\[Rho] - 3854592*Ec^7*\[Rho] + 3435264*Ec^8*\[Rho] - 
      8870400*Ec^9*\[Rho] + 13612032*Ec^10*\[Rho] - 10967040*Ec^11*\[Rho] + 
      3526656*Ec^12*\[Rho] + 172032*Ec^13*\[Rho] - 28875*\[Rho]^2 + 
      391650*Ec*\[Rho]^2 - 2261700*Ec^2*\[Rho]^2 + 7186200*Ec^3*\[Rho]^2 - 
      13490400*Ec^4*\[Rho]^2 + 14777280*Ec^5*\[Rho]^2 - 
      8561280*Ec^6*\[Rho]^2 + 2714880*Ec^7*\[Rho]^2 - 3843840*Ec^8*\[Rho]^2 + 
      7365120*Ec^9*\[Rho]^2 - 6558720*Ec^10*\[Rho]^2 + 
      2365440*Ec^11*\[Rho]^2 - 33075*\[Rho]^3 + 551250*Ec*\[Rho]^3 - 
      3924900*Ec^2*\[Rho]^3 + 15552600*Ec^3*\[Rho]^3 - 
      37279200*Ec^4*\[Rho]^3 + 54613440*Ec^5*\[Rho]^3 - 
      45924480*Ec^6*\[Rho]^3 + 16441600*Ec^7*\[Rho]^3 + 
      4399360*Ec^8*\[Rho]^3 - 5967360*Ec^9*\[Rho]^3 + 
      1469440*Ec^10*\[Rho]^3 + 71680*Ec^11*\[Rho]^3 + 56175*\[Rho]^4 - 
      748650*Ec*\[Rho]^4 + 4227300*Ec^2*\[Rho]^4 - 13032600*Ec^3*\[Rho]^4 + 
      23419200*Ec^4*\[Rho]^4 - 23869440*Ec^5*\[Rho]^4 + 
      11094720*Ec^6*\[Rho]^4 + 1921920*Ec^7*\[Rho]^4 - 
      4919040*Ec^8*\[Rho]^4 + 1774080*Ec^9*\[Rho]^4 - 5145*\[Rho]^5 + 
      59430*Ec*\[Rho]^5 - 268380*Ec^2*\[Rho]^5 + 541800*Ec^3*\[Rho]^5 - 
      201600*Ec^4*\[Rho]^5 - 1169280*Ec^5*\[Rho]^5 + 2614080*Ec^6*\[Rho]^5 - 
      2739072*Ec^7*\[Rho]^5 + 1198848*Ec^8*\[Rho]^5 - 96768*Ec^9*\[Rho]^5 - 
      1533*\[Rho]^6 + 21462*Ec*\[Rho]^6 - 128772*Ec^2*\[Rho]^6 + 
      429240*Ec^3*\[Rho]^6 - 858480*Ec^4*\[Rho]^6 + 1030176*Ec^5*\[Rho]^6 - 
      799680*Ec^6*\[Rho]^6 + 343168*Ec^7*\[Rho]^6 - 57344*Ec^8*\[Rho]^6 + 
      75*\[Rho]^7 - 1050*Ec*\[Rho]^7 + 6300*Ec^2*\[Rho]^7 - 
      21000*Ec^3*\[Rho]^7 + 42000*Ec^4*\[Rho]^7 - 50400*Ec^5*\[Rho]^7 + 
      33600*Ec^6*\[Rho]^7 - 9600*Ec^7*\[Rho]^7 + 1260*(-1 + 2*Ec)^7*\[Rho]*
       (4 + 5*\[Rho] - 35*\[Rho]^2 - 15*\[Rho]^3 + 5*\[Rho]^4)*
       Log[1 - 2*Ec] - 1260*(-1 + 2*Ec)^7*\[Rho]*(4 + 5*\[Rho] - 
        35*\[Rho]^2 - 15*\[Rho]^3 + 5*\[Rho]^4)*Log[\[Rho]])))/
  (420*(-1 + 2*Ec)^7*mb^3*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m9*((125 - 1370*Ec + 6080*Ec^2 - 13520*Ec^3 + 14960*Ec^4 - 8480*Ec^5 + 
      10880*Ec^6 - 20480*Ec^7 + 12800*Ec^8 - 240*\[Rho] + 2400*Ec*\[Rho] - 
      9600*Ec^2*\[Rho] + 19440*Ec^3*\[Rho] - 22560*Ec^4*\[Rho] + 
      21696*Ec^5*\[Rho] - 23424*Ec^6*\[Rho] + 13824*Ec^7*\[Rho] + 
      180*\[Rho]^2 - 1800*Ec*\[Rho]^2 + 7200*Ec^2*\[Rho]^2 - 
      15600*Ec^3*\[Rho]^2 + 19920*Ec^4*\[Rho]^2 - 14016*Ec^5*\[Rho]^2 + 
      4032*Ec^6*\[Rho]^2 - 80*\[Rho]^3 + 800*Ec*\[Rho]^3 - 
      3200*Ec^2*\[Rho]^3 + 7120*Ec^3*\[Rho]^3 - 7360*Ec^4*\[Rho]^3 + 
      3232*Ec^5*\[Rho]^3 - 192*Ec^6*\[Rho]^3 + 15*\[Rho]^4 - 
      150*Ec*\[Rho]^4 + 600*Ec^2*\[Rho]^4 - 1200*Ec^3*\[Rho]^4 + 
      1200*Ec^4*\[Rho]^4 - 480*Ec^5*\[Rho]^4 + 60*(-1 + 2*Ec)^5*
       Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*Log[\[Rho]])*
     (5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 400*Ec^4 - 160*Ec^5 - 448*Ec^6 + 
      4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 56320*Ec^10 + 34816*Ec^11 - 
      8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 7000*Ec^2*\[Rho] + 
      14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 5600*Ec^5*\[Rho] + 
      448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 17920*Ec^8*\[Rho] - 
      35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 14336*Ec^11*\[Rho] - 
      5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 257600*Ec^2*\[Rho]^2 + 
      571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 329280*Ec^5*\[Rho]^2 - 
      17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 62720*Ec^8*\[Rho]^2 - 
      53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 99750*Ec*\[Rho]^3 - 
      504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 1708000*Ec^4*\[Rho]^3 + 
      1019200*Ec^5*\[Rho]^3 - 125440*Ec^6*\[Rho]^3 + 35840*Ec^7*\[Rho]^3 - 
      116480*Ec^8*\[Rho]^3 + 17920*Ec^9*\[Rho]^3 + 7875*\[Rho]^4 - 
      57750*Ec*\[Rho]^4 + 126000*Ec^2*\[Rho]^4 + 28000*Ec^3*\[Rho]^4 - 
      448000*Ec^4*\[Rho]^4 + 515200*Ec^5*\[Rho]^4 - 96320*Ec^6*\[Rho]^4 - 
      85120*Ec^7*\[Rho]^4 + 17920*Ec^8*\[Rho]^4 + 5495*\[Rho]^5 - 
      50750*Ec*\[Rho]^5 + 182000*Ec^2*\[Rho]^5 - 308000*Ec^3*\[Rho]^5 + 
      224000*Ec^4*\[Rho]^5 - 22400*Ec^5*\[Rho]^5 - 30912*Ec^6*\[Rho]^5 + 
      8064*Ec^7*\[Rho]^5 + 175*\[Rho]^6 - 1750*Ec*\[Rho]^6 + 
      7000*Ec^2*\[Rho]^6 - 14000*Ec^3*\[Rho]^6 + 14000*Ec^4*\[Rho]^6 - 
      5600*Ec^5*\[Rho]^6 + 1792*Ec^6*\[Rho]^6 - 5*\[Rho]^7 + 50*Ec*\[Rho]^7 - 
      200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 400*Ec^4*\[Rho]^7 + 
      160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
       (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
      2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
       Log[\[Rho]]) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(37630 - 618880*Ec + 4466560*Ec^2 - 18493440*Ec^3 + 
      48115200*Ec^4 - 80747520*Ec^5 + 85583008*Ec^6 - 50797312*Ec^7 + 
      701440*Ec^8 + 47351808*Ec^9 - 91112448*Ec^10 + 98402304*Ec^11 - 
      47538176*Ec^12 - 8028160*Ec^13 + 17342464*Ec^14 - 4521984*Ec^15 + 
      412335*\[Rho] - 6987960*Ec*\[Rho] + 52040520*Ec^2*\[Rho] - 
      222744480*Ec^3*\[Rho] + 600608400*Ec^4*\[Rho] - 
      1048467840*Ec^5*\[Rho] + 1165853472*Ec^6*\[Rho] - 
      773939712*Ec^7*\[Rho] + 278793984*Ec^8*\[Rho] - 98574336*Ec^9*\[Rho] + 
      102036480*Ec^10*\[Rho] - 45072384*Ec^11*\[Rho] - 
      23310336*Ec^12*\[Rho] + 23396352*Ec^13*\[Rho] - 3268608*Ec^14*\[Rho] + 
      497700*\[Rho]^2 - 9475200*Ec*\[Rho]^2 + 78422400*Ec^2*\[Rho]^2 - 
      370137600*Ec^3*\[Rho]^2 + 1094688000*Ec^4*\[Rho]^2 - 
      2090188800*Ec^5*\[Rho]^2 + 2541215040*Ec^6*\[Rho]^2 - 
      1835151360*Ec^7*\[Rho]^2 + 641921280*Ec^8*\[Rho]^2 - 
      35696640*Ec^9*\[Rho]^2 + 7633920*Ec^10*\[Rho]^2 - 
      29245440*Ec^11*\[Rho]^2 + 6451200*Ec^12*\[Rho]^2 - 489125*\[Rho]^3 + 
      6293000*Ec*\[Rho]^3 - 31787000*Ec^2*\[Rho]^3 + 69916000*Ec^3*\[Rho]^3 - 
      3094000*Ec^4*\[Rho]^3 - 338441600*Ec^5*\[Rho]^3 + 
      794906560*Ec^6*\[Rho]^3 - 836362240*Ec^7*\[Rho]^3 + 
      374671360*Ec^8*\[Rho]^3 + 716800*Ec^9*\[Rho]^3 - 
      28349440*Ec^10*\[Rho]^3 - 8314880*Ec^11*\[Rho]^3 - 435750*\[Rho]^4 + 
      6594000*Ec*\[Rho]^4 - 43134000*Ec^2*\[Rho]^4 + 
      158424000*Ec^3*\[Rho]^4 - 353724000*Ec^4*\[Rho]^4 + 
      481286400*Ec^5*\[Rho]^4 - 365403360*Ec^6*\[Rho]^4 + 
      98138880*Ec^7*\[Rho]^4 + 45884160*Ec^8*\[Rho]^4 - 
      22471680*Ec^9*\[Rho]^4 - 5967360*Ec^10*\[Rho]^4 - 24255*\[Rho]^5 + 
      388080*Ec*\[Rho]^5 - 2716560*Ec^2*\[Rho]^5 + 10866240*Ec^3*\[Rho]^5 - 
      27165600*Ec^4*\[Rho]^5 + 43464960*Ec^5*\[Rho]^5 - 
      45574368*Ec^6*\[Rho]^5 + 30976512*Ec^7*\[Rho]^5 - 
      9945600*Ec^8*\[Rho]^5 - 258048*Ec^9*\[Rho]^5 + 96768*Ec^10*\[Rho]^5 + 
      1540*\[Rho]^6 - 24640*Ec*\[Rho]^6 + 172480*Ec^2*\[Rho]^6 - 
      689920*Ec^3*\[Rho]^6 + 1724800*Ec^4*\[Rho]^6 - 2759680*Ec^5*\[Rho]^6 + 
      3286528*Ec^6*\[Rho]^6 - 1942528*Ec^7*\[Rho]^6 + 534016*Ec^8*\[Rho]^6 - 
      21504*Ec^9*\[Rho]^6 - 75*\[Rho]^7 + 1200*Ec*\[Rho]^7 - 
      8400*Ec^2*\[Rho]^7 + 33600*Ec^3*\[Rho]^7 - 84000*Ec^4*\[Rho]^7 + 
      134400*Ec^5*\[Rho]^7 - 134400*Ec^6*\[Rho]^7 + 76800*Ec^7*\[Rho]^7 - 
      19200*Ec^8*\[Rho]^7 - 2100*(1 - 2*Ec)^8*(4 + 93*\[Rho] + 360*\[Rho]^2 + 
        365*\[Rho]^3 + 90*\[Rho]^4)*Log[1 - 2*Ec] + 
      2100*(1 - 2*Ec)^8*(4 + 93*\[Rho] + 360*\[Rho]^2 + 365*\[Rho]^3 + 
        90*\[Rho]^4)*Log[\[Rho]])))/(6300*(1 - 2*Ec)^6*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m4*((67 - 766*Ec + 3544*Ec^2 - 8432*Ec^3 + 10848*Ec^4 - 7616*Ec^5 + 
      3968*Ec^6 - 2816*Ec^7 + 768*Ec^8 + 512*Ec^9 - 56*\[Rho] + 
      560*Ec*\[Rho] - 2240*Ec^2*\[Rho] + 4416*Ec^3*\[Rho] - 
      4608*Ec^4*\[Rho] + 3584*Ec^5*\[Rho] - 3584*Ec^6*\[Rho] + 
      2048*Ec^7*\[Rho] - 48*\[Rho]^2 + 456*Ec*\[Rho]^2 - 1704*Ec^2*\[Rho]^2 + 
      3920*Ec^3*\[Rho]^2 - 5408*Ec^4*\[Rho]^2 + 3392*Ec^5*\[Rho]^2 - 
      768*Ec^6*\[Rho]^2 + 56*\[Rho]^3 - 560*Ec*\[Rho]^3 + 
      2240*Ec^2*\[Rho]^3 - 5184*Ec^3*\[Rho]^3 + 6080*Ec^4*\[Rho]^3 - 
      3584*Ec^5*\[Rho]^3 + 768*Ec^6*\[Rho]^3 - 19*\[Rho]^4 + 
      190*Ec*\[Rho]^4 - 760*Ec^2*\[Rho]^4 + 1520*Ec^3*\[Rho]^4 - 
      1520*Ec^4*\[Rho]^4 + 608*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*
       (4 + \[Rho]^2)*Log[1 - 2*Ec] - 12*(-1 + 2*Ec)^5*(4 + \[Rho]^2)*
       Log[\[Rho]])*(5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 400*Ec^4 - 160*Ec^5 - 
      448*Ec^6 + 4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 56320*Ec^10 + 
      34816*Ec^11 - 8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 
      7000*Ec^2*\[Rho] + 14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 
      5600*Ec^5*\[Rho] + 448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 
      17920*Ec^8*\[Rho] - 35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 
      14336*Ec^11*\[Rho] - 5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 
      257600*Ec^2*\[Rho]^2 + 571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 
      329280*Ec^5*\[Rho]^2 - 17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 
      62720*Ec^8*\[Rho]^2 - 53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 
      99750*Ec*\[Rho]^3 - 504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 
      1708000*Ec^4*\[Rho]^3 + 1019200*Ec^5*\[Rho]^3 - 125440*Ec^6*\[Rho]^3 + 
      35840*Ec^7*\[Rho]^3 - 116480*Ec^8*\[Rho]^3 + 17920*Ec^9*\[Rho]^3 + 
      7875*\[Rho]^4 - 57750*Ec*\[Rho]^4 + 126000*Ec^2*\[Rho]^4 + 
      28000*Ec^3*\[Rho]^4 - 448000*Ec^4*\[Rho]^4 + 515200*Ec^5*\[Rho]^4 - 
      96320*Ec^6*\[Rho]^4 - 85120*Ec^7*\[Rho]^4 + 17920*Ec^8*\[Rho]^4 + 
      5495*\[Rho]^5 - 50750*Ec*\[Rho]^5 + 182000*Ec^2*\[Rho]^5 - 
      308000*Ec^3*\[Rho]^5 + 224000*Ec^4*\[Rho]^5 - 22400*Ec^5*\[Rho]^5 - 
      30912*Ec^6*\[Rho]^5 + 8064*Ec^7*\[Rho]^5 + 175*\[Rho]^6 - 
      1750*Ec*\[Rho]^6 + 7000*Ec^2*\[Rho]^6 - 14000*Ec^3*\[Rho]^6 + 
      14000*Ec^4*\[Rho]^6 - 5600*Ec^5*\[Rho]^6 + 1792*Ec^6*\[Rho]^6 - 
      5*\[Rho]^7 + 50*Ec*\[Rho]^7 - 200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 
      400*Ec^4*\[Rho]^7 + 160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
       (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
      2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
       Log[\[Rho]]) - (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(11547 - 191472*Ec + 1394064*Ec^2 - 5827136*Ec^3 + 
      15320480*Ec^4 - 26018048*Ec^5 + 27985216*Ec^6 - 17189888*Ec^7 + 
      2139904*Ec^8 + 9719808*Ec^9 - 17704960*Ec^10 + 15712256*Ec^11 - 
      573440*Ec^12 - 12386304*Ec^13 + 10502144*Ec^14 - 2883584*Ec^15 - 
      78701*\[Rho] + 1262576*Ec*\[Rho] - 8864912*Ec^2*\[Rho] + 
      35585088*Ec^3*\[Rho] - 89339040*Ec^4*\[Rho] + 143695104*Ec^5*\[Rho] - 
      144653376*Ec^6*\[Rho] + 82790400*Ec^7*\[Rho] - 16384256*Ec^8*\[Rho] - 
      16543744*Ec^9*\[Rho] + 31123456*Ec^10*\[Rho] - 30851072*Ec^11*\[Rho] + 
      12156928*Ec^12*\[Rho] + 2293760*Ec^13*\[Rho] - 2179072*Ec^14*\[Rho] - 
      343105*\[Rho]^2 + 5989480*Ec*\[Rho]^2 - 45924760*Ec^2*\[Rho]^2 + 
      202358240*Ec^3*\[Rho]^2 - 561873200*Ec^4*\[Rho]^2 + 
      1010952320*Ec^5*\[Rho]^2 - 1159594240*Ec^6*\[Rho]^2 + 
      785989120*Ec^7*\[Rho]^2 - 247770880*Ec^8*\[Rho]^2 - 
      716800*Ec^9*\[Rho]^2 + 2222080*Ec^10*\[Rho]^2 + 
      10895360*Ec^11*\[Rho]^2 - 2150400*Ec^12*\[Rho]^2 + 247975*\[Rho]^3 - 
      3299800*Ec*\[Rho]^3 + 17756200*Ec^2*\[Rho]^3 - 46093600*Ec^3*\[Rho]^3 + 
      40440400*Ec^4*\[Rho]^3 + 84882560*Ec^5*\[Rho]^3 - 
      286513920*Ec^6*\[Rho]^3 + 347809280*Ec^7*\[Rho]^3 - 
      202612480*Ec^8*\[Rho]^3 + 51466240*Ec^9*\[Rho]^3 - 
      6666240*Ec^10*\[Rho]^3 + 2867200*Ec^11*\[Rho]^3 + 
      143360*Ec^12*\[Rho]^3 + 171325*\[Rho]^4 - 2661400*Ec*\[Rho]^4 + 
      17991400*Ec^2*\[Rho]^4 - 68986400*Ec^3*\[Rho]^4 + 
      163528400*Ec^4*\[Rho]^4 - 243770240*Ec^5*\[Rho]^4 + 
      222837440*Ec^6*\[Rho]^4 - 119329280*Ec^7*\[Rho]^4 + 
      38187520*Ec^8*\[Rho]^4 - 10035200*Ec^9*\[Rho]^4 + 
      3046400*Ec^10*\[Rho]^4 - 9947*\[Rho]^5 + 154952*Ec*\[Rho]^5 - 
      1051064*Ec^2*\[Rho]^5 + 4047456*Ec^3*\[Rho]^5 - 9648240*Ec^4*\[Rho]^5 + 
      14496384*Ec^5*\[Rho]^5 - 15012032*Ec^6*\[Rho]^5 + 
      11809280*Ec^7*\[Rho]^5 - 5422592*Ec^8*\[Rho]^5 + 
      1462272*Ec^9*\[Rho]^5 - 64512*Ec^10*\[Rho]^5 + 1001*\[Rho]^6 - 
      16016*Ec*\[Rho]^6 + 112112*Ec^2*\[Rho]^6 - 448448*Ec^3*\[Rho]^6 + 
      1121120*Ec^4*\[Rho]^6 - 1793792*Ec^5*\[Rho]^6 + 2207744*Ec^6*\[Rho]^6 - 
      1483776*Ec^7*\[Rho]^6 + 564480*Ec^8*\[Rho]^6 - 86016*Ec^9*\[Rho]^6 - 
      95*\[Rho]^7 + 1520*Ec*\[Rho]^7 - 10640*Ec^2*\[Rho]^7 + 
      42560*Ec^3*\[Rho]^7 - 106400*Ec^4*\[Rho]^7 + 170240*Ec^5*\[Rho]^7 - 
      170240*Ec^6*\[Rho]^7 + 97280*Ec^7*\[Rho]^7 - 24320*Ec^8*\[Rho]^7 - 
      420*(1 - 2*Ec)^8*(8 - 4*\[Rho] - 595*\[Rho]^2 - 795*\[Rho]^3 - 
        95*\[Rho]^4 + 5*\[Rho]^5)*Log[1 - 2*Ec] + 420*(1 - 2*Ec)^8*
       (8 - 4*\[Rho] - 595*\[Rho]^2 - 795*\[Rho]^3 - 95*\[Rho]^4 + 
        5*\[Rho]^5)*Log[\[Rho]])))/(1680*(1 - 2*Ec)^6*mb^4*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r13*(-((120 - 1200*Ec + 4800*Ec^2 - 9600*Ec^3 + 9600*Ec^4 - 3840*Ec^5 - 
       935*\[Rho] + 9830*Ec*\[Rho] - 41720*Ec^2*\[Rho] + 89360*Ec^3*\[Rho] - 
       93920*Ec^4*\[Rho] + 24128*Ec^5*\[Rho] + 42112*Ec^6*\[Rho] - 
       35584*Ec^7*\[Rho] + 256*Ec^8*\[Rho] + 7680*Ec^9*\[Rho] + 
       1080*\[Rho]^2 - 10800*Ec*\[Rho]^2 + 43200*Ec^2*\[Rho]^2 - 
       88800*Ec^3*\[Rho]^2 + 106560*Ec^4*\[Rho]^2 - 86400*Ec^5*\[Rho]^2 + 
       51456*Ec^6*\[Rho]^2 - 18432*Ec^7*\[Rho]^2 + 1140*\[Rho]^3 - 
       12480*Ec*\[Rho]^3 + 55320*Ec^2*\[Rho]^3 - 135120*Ec^3*\[Rho]^3 + 
       184800*Ec^4*\[Rho]^3 - 141312*Ec^5*\[Rho]^3 + 47232*Ec^6*\[Rho]^3 - 
       2080*\[Rho]^4 + 20800*Ec*\[Rho]^4 - 83200*Ec^2*\[Rho]^4 + 
       187040*Ec^3*\[Rho]^4 - 233600*Ec^4*\[Rho]^4 + 148160*Ec^5*\[Rho]^4 - 
       36480*Ec^6*\[Rho]^4 + 675*\[Rho]^5 - 6750*Ec*\[Rho]^5 + 
       27000*Ec^2*\[Rho]^5 - 54000*Ec^3*\[Rho]^5 + 54000*Ec^4*\[Rho]^5 - 
       21600*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
        Log[\[Rho]])*(5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 400*Ec^4 - 160*Ec^5 - 
       448*Ec^6 + 4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 56320*Ec^10 + 
       34816*Ec^11 - 8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 
       7000*Ec^2*\[Rho] + 14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 
       5600*Ec^5*\[Rho] + 448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 
       17920*Ec^8*\[Rho] - 35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 
       14336*Ec^11*\[Rho] - 5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 
       257600*Ec^2*\[Rho]^2 + 571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 
       329280*Ec^5*\[Rho]^2 - 17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 
       62720*Ec^8*\[Rho]^2 - 53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 
       99750*Ec*\[Rho]^3 - 504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 
       1708000*Ec^4*\[Rho]^3 + 1019200*Ec^5*\[Rho]^3 - 125440*Ec^6*\[Rho]^3 + 
       35840*Ec^7*\[Rho]^3 - 116480*Ec^8*\[Rho]^3 + 17920*Ec^9*\[Rho]^3 + 
       7875*\[Rho]^4 - 57750*Ec*\[Rho]^4 + 126000*Ec^2*\[Rho]^4 + 
       28000*Ec^3*\[Rho]^4 - 448000*Ec^4*\[Rho]^4 + 515200*Ec^5*\[Rho]^4 - 
       96320*Ec^6*\[Rho]^4 - 85120*Ec^7*\[Rho]^4 + 17920*Ec^8*\[Rho]^4 + 
       5495*\[Rho]^5 - 50750*Ec*\[Rho]^5 + 182000*Ec^2*\[Rho]^5 - 
       308000*Ec^3*\[Rho]^5 + 224000*Ec^4*\[Rho]^5 - 22400*Ec^5*\[Rho]^5 - 
       30912*Ec^6*\[Rho]^5 + 8064*Ec^7*\[Rho]^5 + 175*\[Rho]^6 - 
       1750*Ec*\[Rho]^6 + 7000*Ec^2*\[Rho]^6 - 14000*Ec^3*\[Rho]^6 + 
       14000*Ec^4*\[Rho]^6 - 5600*Ec^5*\[Rho]^6 + 1792*Ec^6*\[Rho]^6 - 
       5*\[Rho]^7 + 50*Ec*\[Rho]^7 - 200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 
       400*Ec^4*\[Rho]^7 + 160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
        (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
       2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
        Log[\[Rho]])) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(8400 - 134400*Ec + 940800*Ec^2 - 3763200*Ec^3 + 
      9408000*Ec^4 - 15052800*Ec^5 + 15052800*Ec^6 - 8601600*Ec^7 + 
      2150400*Ec^8 - 400625*\[Rho] + 6494000*Ec*\[Rho] - 
      46130000*Ec^2*\[Rho] + 187656000*Ec^3*\[Rho] - 478548000*Ec^4*\[Rho] + 
      784492800*Ec^5*\[Rho] - 809203136*Ec^6*\[Rho] + 478992896*Ec^7*\[Rho] - 
      101580032*Ec^8*\[Rho] - 98660352*Ec^9*\[Rho] + 212244480*Ec^10*\[Rho] - 
      289701888*Ec^11*\[Rho] + 263323648*Ec^12*\[Rho] - 
      157351936*Ec^13*\[Rho] + 58015744*Ec^14*\[Rho] - 9830400*Ec^15*\[Rho] - 
      4846275*\[Rho]^2 + 82454400*Ec*\[Rho]^2 - 616492800*Ec^2*\[Rho]^2 + 
      2649427200*Ec^3*\[Rho]^2 - 7173936000*Ec^4*\[Rho]^2 + 
      12579033600*Ec^5*\[Rho]^2 - 14048166720*Ec^6*\[Rho]^2 + 
      9299727360*Ec^7*\[Rho]^2 - 3006339840*Ec^8*\[Rho]^2 + 
      221491200*Ec^9*\[Rho]^2 + 39352320*Ec^10*\[Rho]^2 - 
      139345920*Ec^11*\[Rho]^2 + 112680960*Ec^12*\[Rho]^2 + 
      20643840*Ec^13*\[Rho]^2 - 15482880*Ec^14*\[Rho]^2 + 1110375*\[Rho]^3 - 
      6111000*Ec*\[Rho]^3 - 50463000*Ec^2*\[Rho]^3 + 
      636972000*Ec^3*\[Rho]^3 - 2897790000*Ec^4*\[Rho]^3 + 
      7247184000*Ec^5*\[Rho]^3 - 10726974720*Ec^6*\[Rho]^3 + 
      9090224640*Ec^7*\[Rho]^3 - 3652104960*Ec^8*\[Rho]^3 + 
      105369600*Ec^9*\[Rho]^3 + 215255040*Ec^10*\[Rho]^3 + 
      34406400*Ec^11*\[Rho]^3 + 6451200*Ec^12*\[Rho]^3 + 4335625*\[Rho]^4 - 
      66745000*Ec*\[Rho]^4 + 446215000*Ec^2*\[Rho]^4 - 
      1686860000*Ec^3*\[Rho]^4 + 3923150000*Ec^4*\[Rho]^4 - 
      5689040000*Ec^5*\[Rho]^4 + 4915509760*Ec^6*\[Rho]^4 - 
      2157299200*Ec^7*\[Rho]^4 + 151648000*Ec^8*\[Rho]^4 + 
      245862400*Ec^9*\[Rho]^4 - 122214400*Ec^10*\[Rho]^4 + 
      44154880*Ec^11*\[Rho]^4 + 2150400*Ec^12*\[Rho]^4 - 152775*\[Rho]^5 + 
      2255400*Ec*\[Rho]^5 - 14275800*Ec^2*\[Rho]^5 + 50047200*Ec^3*\[Rho]^5 - 
      103950000*Ec^4*\[Rho]^5 + 123984000*Ec^5*\[Rho]^5 - 
      96774720*Ec^6*\[Rho]^5 + 97735680*Ec^7*\[Rho]^5 - 
      107251200*Ec^8*\[Rho]^5 + 72468480*Ec^9*\[Rho]^5 - 
      13870080*Ec^10*\[Rho]^5 - 13125*\[Rho]^6 + 21000*Ec*\[Rho]^6 + 
      1365000*Ec^2*\[Rho]^6 - 12516000*Ec^3*\[Rho]^6 + 
      52458000*Ec^4*\[Rho]^6 - 126268800*Ec^5*\[Rho]^6 + 
      210267456*Ec^6*\[Rho]^6 - 237866496*Ec^7*\[Rho]^6 + 
      162742272*Ec^8*\[Rho]^6 - 53157888*Ec^9*\[Rho]^6 + 
      4838400*Ec^10*\[Rho]^6 - 44975*\[Rho]^7 + 719600*Ec*\[Rho]^7 - 
      5037200*Ec^2*\[Rho]^7 + 20148800*Ec^3*\[Rho]^7 - 
      50372000*Ec^4*\[Rho]^7 + 80595200*Ec^5*\[Rho]^7 - 
      89438720*Ec^6*\[Rho]^7 + 63902720*Ec^7*\[Rho]^7 - 
      25168640*Ec^8*\[Rho]^7 + 4085760*Ec^9*\[Rho]^7 + 3375*\[Rho]^8 - 
      54000*Ec*\[Rho]^8 + 378000*Ec^2*\[Rho]^8 - 1512000*Ec^3*\[Rho]^8 + 
      3780000*Ec^4*\[Rho]^8 - 6048000*Ec^5*\[Rho]^8 + 6048000*Ec^6*\[Rho]^8 - 
      3456000*Ec^7*\[Rho]^8 + 864000*Ec^8*\[Rho]^8 - 
      10500*(1 - 2*Ec)^8*\[Rho]*(-4 - 234*\[Rho] - 555*\[Rho]^2 - 
        125*\[Rho]^3 + 9*\[Rho]^4 + 9*\[Rho]^5)*Log[1 - 2*Ec] + 
      10500*(1 - 2*Ec)^8*\[Rho]*(-4 - 234*\[Rho] - 555*\[Rho]^2 - 
        125*\[Rho]^3 + 9*\[Rho]^4 + 9*\[Rho]^5)*Log[\[Rho]])))/
  (6300*(1 - 2*Ec)^6*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (\[Rho]3D*(-((77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 2496*Ec^5 - 
       14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 88*\[Rho] + 
       880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
       5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
       2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
       1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
       3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
       80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
       320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
       200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
       160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
       12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
      (5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 400*Ec^4 - 160*Ec^5 - 448*Ec^6 + 
       4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 56320*Ec^10 + 34816*Ec^11 - 
       8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 7000*Ec^2*\[Rho] + 
       14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 5600*Ec^5*\[Rho] + 
       448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 17920*Ec^8*\[Rho] - 
       35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 14336*Ec^11*\[Rho] - 
       5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 257600*Ec^2*\[Rho]^2 + 
       571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 329280*Ec^5*\[Rho]^2 - 
       17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 62720*Ec^8*\[Rho]^2 - 
       53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 99750*Ec*\[Rho]^3 - 
       504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 1708000*Ec^4*\[Rho]^3 + 
       1019200*Ec^5*\[Rho]^3 - 125440*Ec^6*\[Rho]^3 + 35840*Ec^7*\[Rho]^3 - 
       116480*Ec^8*\[Rho]^3 + 17920*Ec^9*\[Rho]^3 + 7875*\[Rho]^4 - 
       57750*Ec*\[Rho]^4 + 126000*Ec^2*\[Rho]^4 + 28000*Ec^3*\[Rho]^4 - 
       448000*Ec^4*\[Rho]^4 + 515200*Ec^5*\[Rho]^4 - 96320*Ec^6*\[Rho]^4 - 
       85120*Ec^7*\[Rho]^4 + 17920*Ec^8*\[Rho]^4 + 5495*\[Rho]^5 - 
       50750*Ec*\[Rho]^5 + 182000*Ec^2*\[Rho]^5 - 308000*Ec^3*\[Rho]^5 + 
       224000*Ec^4*\[Rho]^5 - 22400*Ec^5*\[Rho]^5 - 30912*Ec^6*\[Rho]^5 + 
       8064*Ec^7*\[Rho]^5 + 175*\[Rho]^6 - 1750*Ec*\[Rho]^6 + 
       7000*Ec^2*\[Rho]^6 - 14000*Ec^3*\[Rho]^6 + 14000*Ec^4*\[Rho]^6 - 
       5600*Ec^5*\[Rho]^6 + 1792*Ec^6*\[Rho]^6 - 5*\[Rho]^7 + 
       50*Ec*\[Rho]^7 - 200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 
       400*Ec^4*\[Rho]^7 + 160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
        (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
       2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
        Log[\[Rho]])) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(11897 - 197072*Ec + 1433264*Ec^2 - 5983936*Ec^3 + 
      15712480*Ec^4 - 26645248*Ec^5 + 28699328*Ec^6 - 18788352*Ec^7 + 
      9841920*Ec^8 - 16371712*Ec^9 + 36284416*Ec^10 - 51724288*Ec^11 + 
      45989888*Ec^12 - 24313856*Ec^13 + 7061504*Ec^14 - 1048576*Ec^15 - 
      66843*\[Rho] + 1062768*Ec*\[Rho] - 7385616*Ec^2*\[Rho] + 
      29291584*Ec^3*\[Rho] - 72476320*Ec^4*\[Rho] + 114456832*Ec^5*\[Rho] - 
      112559552*Ec^6*\[Rho] + 63924224*Ec^7*\[Rho] - 22208256*Ec^8*\[Rho] + 
      21647360*Ec^9*\[Rho] - 37947392*Ec^10*\[Rho] + 38879232*Ec^11*\[Rho] - 
      22134784*Ec^12*\[Rho] + 5963776*Ec^13*\[Rho] - 573440*Ec^14*\[Rho] - 
      377475*\[Rho]^2 + 6531000*Ec*\[Rho]^2 - 49648200*Ec^2*\[Rho]^2 + 
      216938400*Ec^3*\[Rho]^2 - 597382800*Ec^4*\[Rho]^2 + 
      1065886080*Ec^5*\[Rho]^2 - 1212494080*Ec^6*\[Rho]^2 + 
      817420800*Ec^7*\[Rho]^2 - 263343360*Ec^8*\[Rho]^2 + 
      7598080*Ec^9*\[Rho]^2 + 7526400*Ec^10*\[Rho]^2 - 
      1720320*Ec^11*\[Rho]^2 + 2723840*Ec^12*\[Rho]^2 + 207025*\[Rho]^3 - 
      2535400*Ec*\[Rho]^3 + 11531800*Ec^2*\[Rho]^3 - 17119200*Ec^3*\[Rho]^3 - 
      44226000*Ec^4*\[Rho]^3 + 244809600*Ec^5*\[Rho]^3 - 
      477344000*Ec^6*\[Rho]^3 + 474145280*Ec^7*\[Rho]^3 - 
      221876480*Ec^8*\[Rho]^3 + 21934080*Ec^9*\[Rho]^3 + 
      9533440*Ec^10*\[Rho]^3 + 573440*Ec^11*\[Rho]^3 - 
      143360*Ec^12*\[Rho]^3 + 235375*\[Rho]^4 - 3627400*Ec*\[Rho]^4 + 
      24283000*Ec^2*\[Rho]^4 - 91957600*Ec^3*\[Rho]^4 + 
      214370800*Ec^4*\[Rho]^4 - 311946880*Ec^5*\[Rho]^4 + 
      271414080*Ec^6*\[Rho]^4 - 122841600*Ec^7*\[Rho]^4 + 
      15930880*Ec^8*\[Rho]^4 + 5304320*Ec^9*\[Rho]^4 - 
      1326080*Ec^10*\[Rho]^4 - 9597*\[Rho]^5 + 140952*Ec*\[Rho]^5 - 
      885864*Ec^2*\[Rho]^5 + 3073056*Ec^3*\[Rho]^5 - 6271440*Ec^4*\[Rho]^5 + 
      7211904*Ec^5*\[Rho]^5 - 4122944*Ec^6*\[Rho]^5 + 505344*Ec^7*\[Rho]^5 + 
      1300992*Ec^8*\[Rho]^5 - 831488*Ec^9*\[Rho]^5 + 64512*Ec^10*\[Rho]^5 - 
      357*\[Rho]^6 + 5712*Ec*\[Rho]^6 - 39984*Ec^2*\[Rho]^6 + 
      159936*Ec^3*\[Rho]^6 - 399840*Ec^4*\[Rho]^6 + 639744*Ec^5*\[Rho]^6 - 
      451584*Ec^6*\[Rho]^6 + 222208*Ec^7*\[Rho]^6 - 55552*Ec^8*\[Rho]^6 - 
      25*\[Rho]^7 + 400*Ec*\[Rho]^7 - 2800*Ec^2*\[Rho]^7 + 
      11200*Ec^3*\[Rho]^7 - 28000*Ec^4*\[Rho]^7 + 44800*Ec^5*\[Rho]^7 - 
      44800*Ec^6*\[Rho]^7 + 25600*Ec^7*\[Rho]^7 - 6400*Ec^8*\[Rho]^7 - 
      420*(1 - 2*Ec)^8*(8 + 8*\[Rho] - 585*\[Rho]^2 - 925*\[Rho]^3 - 
        165*\[Rho]^4 + 15*\[Rho]^5)*Log[1 - 2*Ec] + 
      420*(1 - 2*Ec)^8*(8 + 8*\[Rho] - 585*\[Rho]^2 - 925*\[Rho]^3 - 
        165*\[Rho]^4 + 15*\[Rho]^5)*Log[\[Rho]])))/
  (420*(1 - 2*Ec)^6*mb^3*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 
     64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
     64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
     48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
     16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r17*(-((-385 + 5100*Ec - 28380*Ec^2 + 84640*Ec^3 - 
       136640*Ec^4 + 75904*Ec^5 + 139008*Ec^6 - 331264*Ec^7 + 285952*Ec^8 - 
       91136*Ec^9 - 5120*Ec^10 + 920*\[Rho] - 11040*Ec*\[Rho] + 
       55200*Ec^2*\[Rho] - 154240*Ec^3*\[Rho] + 268160*Ec^4*\[Rho] - 
       291328*Ec^5*\[Rho] + 170496*Ec^6*\[Rho] - 22528*Ec^7*\[Rho] - 
       16384*Ec^8*\[Rho] - 600*\[Rho]^2 + 7560*Ec*\[Rho]^2 - 
       39960*Ec^2*\[Rho]^2 + 119520*Ec^3*\[Rho]^2 - 216000*Ec^4*\[Rho]^2 + 
       232704*Ec^5*\[Rho]^2 - 140160*Ec^6*\[Rho]^2 + 36864*Ec^7*\[Rho]^2 - 
       440*\[Rho]^3 + 5280*Ec*\[Rho]^3 - 26400*Ec^2*\[Rho]^3 + 
       86400*Ec^3*\[Rho]^3 - 187840*Ec^4*\[Rho]^3 + 240384*Ec^5*\[Rho]^3 - 
       169728*Ec^6*\[Rho]^3 + 51200*Ec^7*\[Rho]^3 + 505*\[Rho]^4 - 
       6060*Ec*\[Rho]^4 + 30300*Ec^2*\[Rho]^4 - 80800*Ec^3*\[Rho]^4 + 
       121200*Ec^4*\[Rho]^4 - 96960*Ec^5*\[Rho]^4 + 32320*Ec^6*\[Rho]^4 + 
       60*(1 - 2*Ec)^6*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^6*(4 + 3*\[Rho]^2)*Log[\[Rho]])*(-5 + 50*Ec - 200*Ec^2 + 
       400*Ec^3 - 400*Ec^4 + 160*Ec^5 + 448*Ec^6 - 4736*Ec^7 + 20480*Ec^8 - 
       46080*Ec^9 + 56320*Ec^10 - 34816*Ec^11 + 8192*Ec^12 + 175*\[Rho] - 
       1750*Ec*\[Rho] + 7000*Ec^2*\[Rho] - 14000*Ec^3*\[Rho] + 
       14000*Ec^4*\[Rho] - 5600*Ec^5*\[Rho] - 448*Ec^6*\[Rho] + 
       4480*Ec^7*\[Rho] - 17920*Ec^8*\[Rho] + 35840*Ec^9*\[Rho] - 
       35840*Ec^10*\[Rho] + 14336*Ec^11*\[Rho] + 5495*\[Rho]^2 - 
       59150*Ec*\[Rho]^2 + 257600*Ec^2*\[Rho]^2 - 571200*Ec^3*\[Rho]^2 + 
       655200*Ec^4*\[Rho]^2 - 329280*Ec^5*\[Rho]^2 + 17920*Ec^6*\[Rho]^2 + 
       35840*Ec^7*\[Rho]^2 - 62720*Ec^8*\[Rho]^2 + 53760*Ec^9*\[Rho]^2 + 
       7875*\[Rho]^3 - 99750*Ec*\[Rho]^3 + 504000*Ec^2*\[Rho]^3 - 
       1288000*Ec^3*\[Rho]^3 + 1708000*Ec^4*\[Rho]^3 - 
       1019200*Ec^5*\[Rho]^3 + 125440*Ec^6*\[Rho]^3 - 35840*Ec^7*\[Rho]^3 + 
       116480*Ec^8*\[Rho]^3 - 17920*Ec^9*\[Rho]^3 - 7875*\[Rho]^4 + 
       57750*Ec*\[Rho]^4 - 126000*Ec^2*\[Rho]^4 - 28000*Ec^3*\[Rho]^4 + 
       448000*Ec^4*\[Rho]^4 - 515200*Ec^5*\[Rho]^4 + 96320*Ec^6*\[Rho]^4 + 
       85120*Ec^7*\[Rho]^4 - 17920*Ec^8*\[Rho]^4 - 5495*\[Rho]^5 + 
       50750*Ec*\[Rho]^5 - 182000*Ec^2*\[Rho]^5 + 308000*Ec^3*\[Rho]^5 - 
       224000*Ec^4*\[Rho]^5 + 22400*Ec^5*\[Rho]^5 + 30912*Ec^6*\[Rho]^5 - 
       8064*Ec^7*\[Rho]^5 - 175*\[Rho]^6 + 1750*Ec*\[Rho]^6 - 
       7000*Ec^2*\[Rho]^6 + 14000*Ec^3*\[Rho]^6 - 14000*Ec^4*\[Rho]^6 + 
       5600*Ec^5*\[Rho]^6 - 1792*Ec^6*\[Rho]^6 + 5*\[Rho]^7 - 
       50*Ec*\[Rho]^7 + 200*Ec^2*\[Rho]^7 - 400*Ec^3*\[Rho]^7 + 
       400*Ec^4*\[Rho]^7 - 160*Ec^5*\[Rho]^7 + 2100*(-1 + 2*Ec)^5*\[Rho]^2*
        (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] - 
       2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
        Log[\[Rho]])) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-530595 + 9785910*Ec - 80404080*Ec^2 + 386508640*Ec^3 - 
      1199039520*Ec^4 + 2492911680*Ec^5 - 3482201408*Ec^6 + 3168972416*Ec^7 - 
      1740939008*Ec^8 + 511757824*Ec^9 - 104036352*Ec^10 - 73142272*Ec^11 + 
      480657408*Ec^12 - 820936704*Ec^13 + 703578112*Ec^14 - 296452096*Ec^15 + 
      42991616*Ec^16 - 3650535*\[Rho] + 70111230*Ec*\[Rho] - 
      600504240*Ec^2*\[Rho] + 3013629920*Ec^3*\[Rho] - 
      9780358560*Ec^4*\[Rho] + 21335442240*Ec^5*\[Rho] - 
      31403413440*Ec^6*\[Rho] + 30279697280*Ec^7*\[Rho] - 
      17595800320*Ec^8*\[Rho] + 4853327360*Ec^9*\[Rho] - 
      25733120*Ec^10*\[Rho] + 44584960*Ec^11*\[Rho] - 
      455884800*Ec^12*\[Rho] + 466780160*Ec^13*\[Rho] - 
      216186880*Ec^14*\[Rho] + 19496960*Ec^15*\[Rho] + 1187025*\[Rho]^2 - 
      12861450*Ec*\[Rho]^2 + 26346600*Ec^2*\[Rho]^2 + 
      285289200*Ec^3*\[Rho]^2 - 2284707600*Ec^4*\[Rho]^2 + 
      7998631200*Ec^5*\[Rho]^2 - 16391155200*Ec^6*\[Rho]^2 + 
      20677816320*Ec^7*\[Rho]^2 - 15595050240*Ec^8*\[Rho]^2 + 
      6353195520*Ec^9*\[Rho]^2 - 1231964160*Ec^10*\[Rho]^2 + 
      241274880*Ec^11*\[Rho]^2 + 12472320*Ec^12*\[Rho]^2 - 
      73113600*Ec^13*\[Rho]^2 + 2183125*\[Rho]^3 - 36083250*Ec*\[Rho]^3 + 
      259749000*Ec^2*\[Rho]^3 - 1057938000*Ec^3*\[Rho]^3 + 
      2634030000*Ec^4*\[Rho]^3 - 3972578400*Ec^5*\[Rho]^3 + 
      3162324480*Ec^6*\[Rho]^3 - 421980160*Ec^7*\[Rho]^3 - 
      1099168000*Ec^8*\[Rho]^3 + 188070400*Ec^9*\[Rho]^3 + 
      672716800*Ec^10*\[Rho]^3 - 349941760*Ec^11*\[Rho]^3 + 
      21073920*Ec^12*\[Rho]^3 + 1433600*Ec^13*\[Rho]^3 + 840875*\[Rho]^4 - 
      14442750*Ec*\[Rho]^4 + 109305000*Ec^2*\[Rho]^4 - 
      476826000*Ec^3*\[Rho]^4 + 1314054000*Ec^4*\[Rho]^4 - 
      2348690400*Ec^5*\[Rho]^4 + 2650786880*Ec^6*\[Rho]^4 - 
      1662738560*Ec^7*\[Rho]^4 + 262689280*Ec^8*\[Rho]^4 + 
      344028160*Ec^9*\[Rho]^4 - 224967680*Ec^10*\[Rho]^4 + 
      38778880*Ec^11*\[Rho]^4 - 37905*\[Rho]^5 + 619290*Ec*\[Rho]^5 - 
      4387320*Ec^2*\[Rho]^5 + 17450160*Ec^3*\[Rho]^5 - 
      41766480*Ec^4*\[Rho]^5 + 58131360*Ec^5*\[Rho]^5 - 
      42219072*Ec^6*\[Rho]^5 + 30893184*Ec^7*\[Rho]^5 - 
      53770752*Ec^8*\[Rho]^5 + 43846656*Ec^9*\[Rho]^5 - 
      23159808*Ec^10*\[Rho]^5 + 6064128*Ec^11*\[Rho]^5 + 10535*\[Rho]^6 - 
      189630*Ec*\[Rho]^6 + 1517040*Ec^2*\[Rho]^6 - 7079520*Ec^3*\[Rho]^6 + 
      21238560*Ec^4*\[Rho]^6 - 42477120*Ec^5*\[Rho]^6 + 
      63598080*Ec^6*\[Rho]^6 - 77808640*Ec^7*\[Rho]^6 + 
      60721920*Ec^8*\[Rho]^6 - 27829760*Ec^9*\[Rho]^6 + 
      5734400*Ec^10*\[Rho]^6 - 2525*\[Rho]^7 + 45450*Ec*\[Rho]^7 - 
      363600*Ec^2*\[Rho]^7 + 1696800*Ec^3*\[Rho]^7 - 5090400*Ec^4*\[Rho]^7 + 
      10180800*Ec^5*\[Rho]^7 - 13574400*Ec^6*\[Rho]^7 + 
      11635200*Ec^7*\[Rho]^7 - 5817600*Ec^8*\[Rho]^7 + 
      1292800*Ec^9*\[Rho]^7 + 2100*(-1 + 2*Ec)^9*(-56 - 1048*\[Rho] - 
        2025*\[Rho]^2 - 765*\[Rho]^3 - 165*\[Rho]^4 + 15*\[Rho]^5)*
       Log[1 - 2*Ec] - 2100*(-1 + 2*Ec)^9*(-56 - 1048*\[Rho] - 
        2025*\[Rho]^2 - 765*\[Rho]^3 - 165*\[Rho]^4 + 15*\[Rho]^5)*
       Log[\[Rho]])))/(8400*(-1 + 2*Ec)^9*mb^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r15*(-((-80 + 960*Ec - 4800*Ec^2 + 12800*Ec^3 - 19200*Ec^4 + 
       15360*Ec^5 - 5120*Ec^6 + 375*\[Rho] - 4980*Ec*\[Rho] + 
       27780*Ec^2*\[Rho] - 84320*Ec^3*\[Rho] + 152640*Ec^4*\[Rho] - 
       178816*Ec^5*\[Rho] + 167168*Ec^6*\[Rho] - 157184*Ec^7*\[Rho] + 
       111872*Ec^8*\[Rho] - 29696*Ec^9*\[Rho] - 5120*Ec^10*\[Rho] - 
       200*\[Rho]^2 + 2400*Ec*\[Rho]^2 - 12000*Ec^2*\[Rho]^2 + 
       35200*Ec^3*\[Rho]^2 - 71680*Ec^4*\[Rho]^2 + 109056*Ec^5*\[Rho]^2 - 
       119808*Ec^6*\[Rho]^2 + 81920*Ec^7*\[Rho]^2 - 24576*Ec^8*\[Rho]^2 - 
       280*\[Rho]^3 + 3720*Ec*\[Rho]^3 - 20760*Ec^2*\[Rho]^3 + 
       60640*Ec^3*\[Rho]^3 - 102080*Ec^4*\[Rho]^3 + 105984*Ec^5*\[Rho]^3 - 
       67456*Ec^6*\[Rho]^3 + 19456*Ec^7*\[Rho]^3 + 120*\[Rho]^4 - 
       1440*Ec*\[Rho]^4 + 7200*Ec^2*\[Rho]^4 - 18560*Ec^3*\[Rho]^4 + 
       14400*Ec^4*\[Rho]^4 + 6912*Ec^5*\[Rho]^4 - 20224*Ec^6*\[Rho]^4 + 
       10240*Ec^7*\[Rho]^4 + 65*\[Rho]^5 - 780*Ec*\[Rho]^5 + 
       3900*Ec^2*\[Rho]^5 - 10400*Ec^3*\[Rho]^5 + 15600*Ec^4*\[Rho]^5 - 
       12480*Ec^5*\[Rho]^5 + 4160*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*\[Rho]*
        (-4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]*
        (-4 + 3*\[Rho]^2)*Log[\[Rho]])*(-5 + 50*Ec - 200*Ec^2 + 400*Ec^3 - 
       400*Ec^4 + 160*Ec^5 + 448*Ec^6 - 4736*Ec^7 + 20480*Ec^8 - 46080*Ec^9 + 
       56320*Ec^10 - 34816*Ec^11 + 8192*Ec^12 + 175*\[Rho] - 1750*Ec*\[Rho] + 
       7000*Ec^2*\[Rho] - 14000*Ec^3*\[Rho] + 14000*Ec^4*\[Rho] - 
       5600*Ec^5*\[Rho] - 448*Ec^6*\[Rho] + 4480*Ec^7*\[Rho] - 
       17920*Ec^8*\[Rho] + 35840*Ec^9*\[Rho] - 35840*Ec^10*\[Rho] + 
       14336*Ec^11*\[Rho] + 5495*\[Rho]^2 - 59150*Ec*\[Rho]^2 + 
       257600*Ec^2*\[Rho]^2 - 571200*Ec^3*\[Rho]^2 + 655200*Ec^4*\[Rho]^2 - 
       329280*Ec^5*\[Rho]^2 + 17920*Ec^6*\[Rho]^2 + 35840*Ec^7*\[Rho]^2 - 
       62720*Ec^8*\[Rho]^2 + 53760*Ec^9*\[Rho]^2 + 7875*\[Rho]^3 - 
       99750*Ec*\[Rho]^3 + 504000*Ec^2*\[Rho]^3 - 1288000*Ec^3*\[Rho]^3 + 
       1708000*Ec^4*\[Rho]^3 - 1019200*Ec^5*\[Rho]^3 + 125440*Ec^6*\[Rho]^3 - 
       35840*Ec^7*\[Rho]^3 + 116480*Ec^8*\[Rho]^3 - 17920*Ec^9*\[Rho]^3 - 
       7875*\[Rho]^4 + 57750*Ec*\[Rho]^4 - 126000*Ec^2*\[Rho]^4 - 
       28000*Ec^3*\[Rho]^4 + 448000*Ec^4*\[Rho]^4 - 515200*Ec^5*\[Rho]^4 + 
       96320*Ec^6*\[Rho]^4 + 85120*Ec^7*\[Rho]^4 - 17920*Ec^8*\[Rho]^4 - 
       5495*\[Rho]^5 + 50750*Ec*\[Rho]^5 - 182000*Ec^2*\[Rho]^5 + 
       308000*Ec^3*\[Rho]^5 - 224000*Ec^4*\[Rho]^5 + 22400*Ec^5*\[Rho]^5 + 
       30912*Ec^6*\[Rho]^5 - 8064*Ec^7*\[Rho]^5 - 175*\[Rho]^6 + 
       1750*Ec*\[Rho]^6 - 7000*Ec^2*\[Rho]^6 + 14000*Ec^3*\[Rho]^6 - 
       14000*Ec^4*\[Rho]^6 + 5600*Ec^5*\[Rho]^6 - 1792*Ec^6*\[Rho]^6 + 
       5*\[Rho]^7 - 50*Ec*\[Rho]^7 + 200*Ec^2*\[Rho]^7 - 400*Ec^3*\[Rho]^7 + 
       400*Ec^4*\[Rho]^7 - 160*Ec^5*\[Rho]^7 + 2100*(-1 + 2*Ec)^5*\[Rho]^2*
        (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] - 
       2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
        Log[\[Rho]])) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(5600 - 100800*Ec + 806400*Ec^2 - 3763200*Ec^3 + 
      11289600*Ec^4 - 22579200*Ec^5 + 30105600*Ec^6 - 25804800*Ec^7 + 
      12902400*Ec^8 - 2867200*Ec^9 - 279955*\[Rho] + 5139990*Ec*\[Rho] - 
      42027120*Ec^2*\[Rho] + 200964960*Ec^3*\[Rho] - 619829280*Ec^4*\[Rho] + 
      1280301120*Ec^5*\[Rho] - 1775054400*Ec^6*\[Rho] + 
      1602736256*Ec^7*\[Rho] - 886759168*Ec^8*\[Rho] + 
      339398144*Ec^9*\[Rho] - 332552192*Ec^10*\[Rho] + 
      564637696*Ec^11*\[Rho] - 613466112*Ec^12*\[Rho] + 
      358055936*Ec^13*\[Rho] - 32063488*Ec^14*\[Rho] - 
      83460096*Ec^15*\[Rho] + 34603008*Ec^16*\[Rho] - 282975*\[Rho]^2 + 
      6437550*Ec*\[Rho]^2 - 63596400*Ec^2*\[Rho]^2 + 
      361295200*Ec^3*\[Rho]^2 - 1309677600*Ec^4*\[Rho]^2 + 
      3161256000*Ec^5*\[Rho]^2 - 5118348480*Ec^6*\[Rho]^2 + 
      5419621760*Ec^7*\[Rho]^2 - 3473191680*Ec^8*\[Rho]^2 + 
      1031779840*Ec^9*\[Rho]^2 + 236615680*Ec^10*\[Rho]^2 - 
      612003840*Ec^11*\[Rho]^2 + 669204480*Ec^12*\[Rho]^2 - 
      393379840*Ec^13*\[Rho]^2 + 70533120*Ec^14*\[Rho]^2 + 
      14909440*Ec^15*\[Rho]^2 + 3219825*\[Rho]^3 - 60203850*Ec*\[Rho]^3 + 
      501853800*Ec^2*\[Rho]^3 - 2449840400*Ec^3*\[Rho]^3 + 
      7727017200*Ec^4*\[Rho]^3 - 16360024800*Ec^5*\[Rho]^3 + 
      23326535680*Ec^6*\[Rho]^3 - 21744450560*Ec^7*\[Rho]^3 + 
      12241232640*Ec^8*\[Rho]^3 - 3396574720*Ec^9*\[Rho]^3 + 
      130242560*Ec^10*\[Rho]^3 + 170741760*Ec^11*\[Rho]^3 - 
      167587840*Ec^12*\[Rho]^3 + 75980800*Ec^13*\[Rho]^3 - 1939875*\[Rho]^4 + 
      30906750*Ec*\[Rho]^4 - 211155000*Ec^2*\[Rho]^4 + 
      792862000*Ec^3*\[Rho]^4 - 1704738000*Ec^4*\[Rho]^4 + 
      1792240800*Ec^5*\[Rho]^4 + 301772800*Ec^6*\[Rho]^4 - 
      3324697600*Ec^7*\[Rho]^4 + 3990112000*Ec^8*\[Rho]^4 - 
      2077017600*Ec^9*\[Rho]^4 + 522188800*Ec^10*\[Rho]^4 - 
      184217600*Ec^11*\[Rho]^4 + 62361600*Ec^12*\[Rho]^4 + 
      1433600*Ec^13*\[Rho]^4 - 690725*\[Rho]^5 + 12118050*Ec*\[Rho]^5 - 
      94109400*Ec^2*\[Rho]^5 + 424057200*Ec^3*\[Rho]^5 - 
      1219251600*Ec^4*\[Rho]^5 + 2311495200*Ec^5*\[Rho]^5 - 
      2872076480*Ec^6*\[Rho]^5 + 2238355840*Ec^7*\[Rho]^5 - 
      1025041920*Ec^8*\[Rho]^5 + 344744960*Ec^9*\[Rho]^5 - 
      192711680*Ec^10*\[Rho]^5 + 59136000*Ec^11*\[Rho]^5 - 27545*\[Rho]^6 + 
      432810*Ec*\[Rho]^6 - 2895480*Ec^2*\[Rho]^6 + 10488240*Ec^3*\[Rho]^6 - 
      20880720*Ec^4*\[Rho]^6 + 16359840*Ec^5*\[Rho]^6 + 
      25556160*Ec^6*\[Rho]^6 - 76644736*Ec^7*\[Rho]^6 + 
      81704448*Ec^8*\[Rho]^6 - 59945984*Ec^9*\[Rho]^6 + 
      14830592*Ec^10*\[Rho]^6 + 1419264*Ec^11*\[Rho]^6 - 4025*\[Rho]^7 + 
      72450*Ec*\[Rho]^7 - 579600*Ec^2*\[Rho]^7 + 2704800*Ec^3*\[Rho]^7 - 
      8114400*Ec^4*\[Rho]^7 + 16228800*Ec^5*\[Rho]^7 - 
      23708160*Ec^6*\[Rho]^7 + 14228480*Ec^7*\[Rho]^7 - 
      2499840*Ec^8*\[Rho]^7 - 2311680*Ec^9*\[Rho]^7 + 
      1146880*Ec^10*\[Rho]^7 - 325*\[Rho]^8 + 5850*Ec*\[Rho]^8 - 
      46800*Ec^2*\[Rho]^8 + 218400*Ec^3*\[Rho]^8 - 655200*Ec^4*\[Rho]^8 + 
      1310400*Ec^5*\[Rho]^8 - 1747200*Ec^6*\[Rho]^8 + 1497600*Ec^7*\[Rho]^8 - 
      748800*Ec^8*\[Rho]^8 + 166400*Ec^9*\[Rho]^8 + 2100*(-1 + 2*Ec)^9*\[Rho]*
       (-24 - 320*\[Rho] + 535*\[Rho]^2 + 955*\[Rho]^3 + 75*\[Rho]^4 + 
        15*\[Rho]^5)*Log[1 - 2*Ec] - 2100*(-1 + 2*Ec)^9*\[Rho]*
       (-24 - 320*\[Rho] + 535*\[Rho]^2 + 955*\[Rho]^3 + 75*\[Rho]^4 + 
        15*\[Rho]^5)*Log[\[Rho]])))/(4200*(-1 + 2*Ec)^9*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r14*(-2*(30 - 360*Ec + 1800*Ec^2 - 4800*Ec^3 + 7200*Ec^4 - 
      5760*Ec^5 + 1920*Ec^6 + 65*\[Rho] - 1080*Ec*\[Rho] + 7200*Ec^2*\[Rho] - 
      25200*Ec^3*\[Rho] + 49080*Ec^4*\[Rho] - 47136*Ec^5*\[Rho] - 
      672*Ec^6*\[Rho] + 55296*Ec^7*\[Rho] - 64128*Ec^8*\[Rho] + 
      34304*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 180*\[Rho]^2 + 
      2160*Ec*\[Rho]^2 - 10800*Ec^2*\[Rho]^2 + 29280*Ec^3*\[Rho]^2 - 
      47280*Ec^4*\[Rho]^2 + 47040*Ec^5*\[Rho]^2 - 28032*Ec^6*\[Rho]^2 + 
      8448*Ec^7*\[Rho]^2 - 768*Ec^8*\[Rho]^2 + 780*\[Rho]^3 - 
      9900*Ec*\[Rho]^3 + 52740*Ec^2*\[Rho]^3 - 157440*Ec^3*\[Rho]^3 + 
      292920*Ec^4*\[Rho]^3 - 342432*Ec^5*\[Rho]^3 + 229536*Ec^6*\[Rho]^3 - 
      67584*Ec^7*\[Rho]^3 - 1010*\[Rho]^4 + 12120*Ec*\[Rho]^4 - 
      60600*Ec^2*\[Rho]^4 + 170480*Ec^3*\[Rho]^4 - 294000*Ec^4*\[Rho]^4 + 
      300480*Ec^5*\[Rho]^4 - 164672*Ec^6*\[Rho]^4 + 36864*Ec^7*\[Rho]^4 + 
      315*\[Rho]^5 - 3780*Ec*\[Rho]^5 + 18900*Ec^2*\[Rho]^5 - 
      50400*Ec^3*\[Rho]^5 + 75600*Ec^4*\[Rho]^5 - 60480*Ec^5*\[Rho]^5 + 
      20160*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*
       Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*\[Rho]*(5 + 9*\[Rho]^2)*Log[\[Rho]])*
     (-5 + 50*Ec - 200*Ec^2 + 400*Ec^3 - 400*Ec^4 + 160*Ec^5 + 448*Ec^6 - 
      4736*Ec^7 + 20480*Ec^8 - 46080*Ec^9 + 56320*Ec^10 - 34816*Ec^11 + 
      8192*Ec^12 + 175*\[Rho] - 1750*Ec*\[Rho] + 7000*Ec^2*\[Rho] - 
      14000*Ec^3*\[Rho] + 14000*Ec^4*\[Rho] - 5600*Ec^5*\[Rho] - 
      448*Ec^6*\[Rho] + 4480*Ec^7*\[Rho] - 17920*Ec^8*\[Rho] + 
      35840*Ec^9*\[Rho] - 35840*Ec^10*\[Rho] + 14336*Ec^11*\[Rho] + 
      5495*\[Rho]^2 - 59150*Ec*\[Rho]^2 + 257600*Ec^2*\[Rho]^2 - 
      571200*Ec^3*\[Rho]^2 + 655200*Ec^4*\[Rho]^2 - 329280*Ec^5*\[Rho]^2 + 
      17920*Ec^6*\[Rho]^2 + 35840*Ec^7*\[Rho]^2 - 62720*Ec^8*\[Rho]^2 + 
      53760*Ec^9*\[Rho]^2 + 7875*\[Rho]^3 - 99750*Ec*\[Rho]^3 + 
      504000*Ec^2*\[Rho]^3 - 1288000*Ec^3*\[Rho]^3 + 1708000*Ec^4*\[Rho]^3 - 
      1019200*Ec^5*\[Rho]^3 + 125440*Ec^6*\[Rho]^3 - 35840*Ec^7*\[Rho]^3 + 
      116480*Ec^8*\[Rho]^3 - 17920*Ec^9*\[Rho]^3 - 7875*\[Rho]^4 + 
      57750*Ec*\[Rho]^4 - 126000*Ec^2*\[Rho]^4 - 28000*Ec^3*\[Rho]^4 + 
      448000*Ec^4*\[Rho]^4 - 515200*Ec^5*\[Rho]^4 + 96320*Ec^6*\[Rho]^4 + 
      85120*Ec^7*\[Rho]^4 - 17920*Ec^8*\[Rho]^4 - 5495*\[Rho]^5 + 
      50750*Ec*\[Rho]^5 - 182000*Ec^2*\[Rho]^5 + 308000*Ec^3*\[Rho]^5 - 
      224000*Ec^4*\[Rho]^5 + 22400*Ec^5*\[Rho]^5 + 30912*Ec^6*\[Rho]^5 - 
      8064*Ec^7*\[Rho]^5 - 175*\[Rho]^6 + 1750*Ec*\[Rho]^6 - 
      7000*Ec^2*\[Rho]^6 + 14000*Ec^3*\[Rho]^6 - 14000*Ec^4*\[Rho]^6 + 
      5600*Ec^5*\[Rho]^6 - 1792*Ec^6*\[Rho]^6 + 5*\[Rho]^7 - 50*Ec*\[Rho]^7 + 
      200*Ec^2*\[Rho]^7 - 400*Ec^3*\[Rho]^7 + 400*Ec^4*\[Rho]^7 - 
      160*Ec^5*\[Rho]^7 + 2100*(-1 + 2*Ec)^5*\[Rho]^2*
       (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] - 
      2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
       Log[\[Rho]]) - 7*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(600 - 10800*Ec + 86400*Ec^2 - 403200*Ec^3 + 
      1209600*Ec^4 - 2419200*Ec^5 + 3225600*Ec^6 - 2764800*Ec^7 + 
      1382400*Ec^8 - 307200*Ec^9 + 23965*\[Rho] - 451770*Ec*\[Rho] + 
      3797760*Ec^2*\[Rho] - 18702080*Ec^3*\[Rho] + 59533440*Ec^4*\[Rho] - 
      127292160*Ec^5*\[Rho] + 183474976*Ec^6*\[Rho] - 173709888*Ec^7*\[Rho] + 
      104964864*Ec^8*\[Rho] - 59551232*Ec^9*\[Rho] + 100801536*Ec^10*\[Rho] - 
      203077632*Ec^11*\[Rho] + 276299776*Ec^12*\[Rho] - 
      243990528*Ec^13*\[Rho] + 131211264*Ec^14*\[Rho] - 
      37240832*Ec^15*\[Rho] + 3932160*Ec^16*\[Rho] - 118170*\[Rho]^2 + 
      2143260*Ec*\[Rho]^2 - 17291880*Ec^2*\[Rho]^2 + 81473040*Ec^3*\[Rho]^2 - 
      247140720*Ec^4*\[Rho]^2 + 500813280*Ec^5*\[Rho]^2 - 
      678543072*Ec^6*\[Rho]^2 + 592944576*Ec^7*\[Rho]^2 - 
      300476928*Ec^8*\[Rho]^2 + 58481664*Ec^9*\[Rho]^2 + 
      7799808*Ec^10*\[Rho]^2 + 29374464*Ec^11*\[Rho]^2 - 
      77402112*Ec^12*\[Rho]^2 + 78913536*Ec^13*\[Rho]^2 - 
      36691968*Ec^14*\[Rho]^2 + 5750784*Ec^15*\[Rho]^2 - 138825*\[Rho]^3 + 
      2885850*Ec*\[Rho]^3 - 26569800*Ec^2*\[Rho]^3 + 
      142568400*Ec^3*\[Rho]^3 - 492721200*Ec^4*\[Rho]^3 + 
      1141480800*Ec^5*\[Rho]^3 - 1782396480*Ec^6*\[Rho]^3 + 
      1829535360*Ec^7*\[Rho]^3 - 1161561600*Ec^8*\[Rho]^3 + 
      424934400*Ec^9*\[Rho]^3 - 132633600*Ec^10*\[Rho]^3 + 
      86722560*Ec^11*\[Rho]^3 - 30597120*Ec^12*\[Rho]^3 - 
      1228800*Ec^13*\[Rho]^3 + 100750*\[Rho]^4 - 1447500*Ec*\[Rho]^4 + 
      8286000*Ec^2*\[Rho]^4 - 21100000*Ec^3*\[Rho]^4 + 
      1812000*Ec^4*\[Rho]^4 + 143947200*Ec^5*\[Rho]^4 - 
      436984000*Ec^6*\[Rho]^4 + 645306240*Ec^7*\[Rho]^4 - 
      488451840*Ec^8*\[Rho]^4 + 103646720*Ec^9*\[Rho]^4 + 
      99671040*Ec^10*\[Rho]^4 - 60856320*Ec^11*\[Rho]^4 + 
      7598080*Ec^12*\[Rho]^4 - 614400*Ec^13*\[Rho]^4 + 130275*\[Rho]^5 - 
      2209950*Ec*\[Rho]^5 + 16464600*Ec^2*\[Rho]^5 - 70354800*Ec^3*\[Rho]^5 + 
      188384400*Ec^4*\[Rho]^5 - 322336800*Ec^5*\[Rho]^5 + 
      336924960*Ec^6*\[Rho]^5 - 165963840*Ec^7*\[Rho]^5 - 
      56705280*Ec^8*\[Rho]^5 + 142103040*Ec^9*\[Rho]^5 - 
      82245120*Ec^10*\[Rho]^5 + 17034240*Ec^11*\[Rho]^5 + 7410*\[Rho]^6 - 
      160380*Ec*\[Rho]^6 + 1526040*Ec^2*\[Rho]^6 - 8417520*Ec^3*\[Rho]^6 + 
      29788560*Ec^4*\[Rho]^6 - 70463520*Ec^5*\[Rho]^6 + 
      114378144*Ec^6*\[Rho]^6 - 134060352*Ec^7*\[Rho]^6 + 
      116246016*Ec^8*\[Rho]^6 - 65553408*Ec^9*\[Rho]^6 + 
      18983424*Ec^10*\[Rho]^6 - 1520640*Ec^11*\[Rho]^6 - 6455*\[Rho]^7 + 
      116190*Ec*\[Rho]^7 - 929520*Ec^2*\[Rho]^7 + 4337760*Ec^3*\[Rho]^7 - 
      13013280*Ec^4*\[Rho]^7 + 26026560*Ec^5*\[Rho]^7 - 
      35524608*Ec^6*\[Rho]^7 + 34258944*Ec^7*\[Rho]^7 - 
      21687552*Ec^8*\[Rho]^7 + 7768576*Ec^9*\[Rho]^7 - 
      1179648*Ec^10*\[Rho]^7 + 450*\[Rho]^8 - 8100*Ec*\[Rho]^8 + 
      64800*Ec^2*\[Rho]^8 - 302400*Ec^3*\[Rho]^8 + 907200*Ec^4*\[Rho]^8 - 
      1814400*Ec^5*\[Rho]^8 + 2419200*Ec^6*\[Rho]^8 - 2073600*Ec^7*\[Rho]^8 + 
      1036800*Ec^8*\[Rho]^8 - 230400*Ec^9*\[Rho]^8 + 300*(-1 + 2*Ec)^9*\[Rho]*
       (34 - 27*\[Rho] - 645*\[Rho]^2 - 610*\[Rho]^3 - 225*\[Rho]^4 + 
        45*\[Rho]^5)*Log[1 - 2*Ec] - 300*(-1 + 2*Ec)^9*\[Rho]*
       (34 - 27*\[Rho] - 645*\[Rho]^2 - 610*\[Rho]^3 - 225*\[Rho]^4 + 
        45*\[Rho]^5)*Log[\[Rho]])))/(6300*(-1 + 2*Ec)^9*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r8*(-((985 - 11340*Ec + 53820*Ec^2 - 128160*Ec^3 + 
       120000*Ec^4 + 149376*Ec^5 - 599808*Ec^6 + 781824*Ec^7 - 460032*Ec^8 + 
       50176*Ec^9 + 46080*Ec^10 - 3720*\[Rho] + 44640*Ec*\[Rho] - 
       223200*Ec^2*\[Rho] + 604800*Ec^3*\[Rho] - 938880*Ec^4*\[Rho] + 
       751104*Ec^5*\[Rho] - 102912*Ec^6*\[Rho] - 276480*Ec^7*\[Rho] + 
       147456*Ec^8*\[Rho] + 720*\[Rho]^2 - 7560*Ec*\[Rho]^2 + 
       31320*Ec^2*\[Rho]^2 - 65760*Ec^3*\[Rho]^2 - 14400*Ec^4*\[Rho]^2 + 
       301824*Ec^5*\[Rho]^2 - 417408*Ec^6*\[Rho]^2 + 184320*Ec^7*\[Rho]^2 + 
       5000*\[Rho]^3 - 60000*Ec*\[Rho]^3 + 300000*Ec^2*\[Rho]^3 - 
       872960*Ec^3*\[Rho]^3 + 1709760*Ec^4*\[Rho]^3 - 2049792*Ec^5*\[Rho]^3 + 
       1360640*Ec^6*\[Rho]^3 - 387072*Ec^7*\[Rho]^3 - 2985*\[Rho]^4 + 
       35820*Ec*\[Rho]^4 - 179100*Ec^2*\[Rho]^4 + 477600*Ec^3*\[Rho]^4 - 
       716400*Ec^4*\[Rho]^4 + 573120*Ec^5*\[Rho]^4 - 191040*Ec^6*\[Rho]^4 + 
       60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
       60*(1 - 2*Ec)^6*(4 + 9*\[Rho]^2)*Log[\[Rho]])*(-5 + 50*Ec - 200*Ec^2 + 
       400*Ec^3 - 400*Ec^4 + 160*Ec^5 + 448*Ec^6 - 4736*Ec^7 + 20480*Ec^8 - 
       46080*Ec^9 + 56320*Ec^10 - 34816*Ec^11 + 8192*Ec^12 + 175*\[Rho] - 
       1750*Ec*\[Rho] + 7000*Ec^2*\[Rho] - 14000*Ec^3*\[Rho] + 
       14000*Ec^4*\[Rho] - 5600*Ec^5*\[Rho] - 448*Ec^6*\[Rho] + 
       4480*Ec^7*\[Rho] - 17920*Ec^8*\[Rho] + 35840*Ec^9*\[Rho] - 
       35840*Ec^10*\[Rho] + 14336*Ec^11*\[Rho] + 5495*\[Rho]^2 - 
       59150*Ec*\[Rho]^2 + 257600*Ec^2*\[Rho]^2 - 571200*Ec^3*\[Rho]^2 + 
       655200*Ec^4*\[Rho]^2 - 329280*Ec^5*\[Rho]^2 + 17920*Ec^6*\[Rho]^2 + 
       35840*Ec^7*\[Rho]^2 - 62720*Ec^8*\[Rho]^2 + 53760*Ec^9*\[Rho]^2 + 
       7875*\[Rho]^3 - 99750*Ec*\[Rho]^3 + 504000*Ec^2*\[Rho]^3 - 
       1288000*Ec^3*\[Rho]^3 + 1708000*Ec^4*\[Rho]^3 - 
       1019200*Ec^5*\[Rho]^3 + 125440*Ec^6*\[Rho]^3 - 35840*Ec^7*\[Rho]^3 + 
       116480*Ec^8*\[Rho]^3 - 17920*Ec^9*\[Rho]^3 - 7875*\[Rho]^4 + 
       57750*Ec*\[Rho]^4 - 126000*Ec^2*\[Rho]^4 - 28000*Ec^3*\[Rho]^4 + 
       448000*Ec^4*\[Rho]^4 - 515200*Ec^5*\[Rho]^4 + 96320*Ec^6*\[Rho]^4 + 
       85120*Ec^7*\[Rho]^4 - 17920*Ec^8*\[Rho]^4 - 5495*\[Rho]^5 + 
       50750*Ec*\[Rho]^5 - 182000*Ec^2*\[Rho]^5 + 308000*Ec^3*\[Rho]^5 - 
       224000*Ec^4*\[Rho]^5 + 22400*Ec^5*\[Rho]^5 + 30912*Ec^6*\[Rho]^5 - 
       8064*Ec^7*\[Rho]^5 - 175*\[Rho]^6 + 1750*Ec*\[Rho]^6 - 
       7000*Ec^2*\[Rho]^6 + 14000*Ec^3*\[Rho]^6 - 14000*Ec^4*\[Rho]^6 + 
       5600*Ec^5*\[Rho]^6 - 1792*Ec^6*\[Rho]^6 + 5*\[Rho]^7 - 
       50*Ec*\[Rho]^7 + 200*Ec^2*\[Rho]^7 - 400*Ec^3*\[Rho]^7 + 
       400*Ec^4*\[Rho]^7 - 160*Ec^5*\[Rho]^7 + 2100*(-1 + 2*Ec)^5*\[Rho]^2*
        (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] - 
       2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
        Log[\[Rho]])) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(2223815 - 41171070*Ec + 339650160*Ec^2 - 
      1639869280*Ec^3 + 5111531040*Ec^4 - 10683677760*Ec^5 + 
      15016484672*Ec^6 - 13810399872*Ec^7 + 8008778496*Ec^8 - 
      3980113408*Ec^9 + 5391611904*Ec^10 - 9106944000*Ec^11 + 
      9897918464*Ec^12 - 6336970752*Ec^13 + 1962295296*Ec^14 - 
      107511808*Ec^15 - 18874368*Ec^16 + 5787495*\[Rho] - 
      115918110*Ec*\[Rho] + 1033033680*Ec^2*\[Rho] - 5384497440*Ec^3*\[Rho] + 
      18126349920*Ec^4*\[Rho] - 40987558080*Ec^5*\[Rho] + 
      62537893824*Ec^6*\[Rho] - 62577228672*Ec^7*\[Rho] + 
      37785920256*Ec^8*\[Rho] - 10449212928*Ec^9*\[Rho] - 
      1668151296*Ec^10*\[Rho] + 3377590272*Ec^11*\[Rho] - 
      2905276416*Ec^12*\[Rho] + 1552416768*Ec^13*\[Rho] - 
      440745984*Ec^14*\[Rho] + 116293632*Ec^15*\[Rho] - 10613925*\[Rho]^2 + 
      184813650*Ec*\[Rho]^2 - 1422376200*Ec^2*\[Rho]^2 + 
      6338379600*Ec^3*\[Rho]^2 - 17967322800*Ec^4*\[Rho]^2 + 
      33419887200*Ec^5*\[Rho]^2 - 40346557440*Ec^6*\[Rho]^2 + 
      29629393920*Ec^7*\[Rho]^2 - 10750682880*Ec^8*\[Rho]^2 + 
      183805440*Ec^9*\[Rho]^2 + 502548480*Ec^10*\[Rho]^2 + 
      491581440*Ec^11*\[Rho]^2 - 330731520*Ec^12*\[Rho]^2 + 
      90316800*Ec^13*\[Rho]^2 + 1806875*\[Rho]^3 - 27336750*Ec*\[Rho]^3 + 
      172011000*Ec^2*\[Rho]^3 - 553742000*Ec^3*\[Rho]^3 + 
      789810000*Ec^4*\[Rho]^3 + 511778400*Ec^5*\[Rho]^3 - 
      4238205440*Ec^6*\[Rho]^3 + 8000563200*Ec^7*\[Rho]^3 - 
      7751089920*Ec^8*\[Rho]^3 + 3687093760*Ec^9*\[Rho]^3 - 
      461690880*Ec^10*\[Rho]^3 - 77844480*Ec^11*\[Rho]^3 + 
      19066880*Ec^12*\[Rho]^3 - 12902400*Ec^13*\[Rho]^3 + 632625*\[Rho]^4 - 
      10820250*Ec*\[Rho]^4 + 81459000*Ec^2*\[Rho]^4 - 
      352926000*Ec^3*\[Rho]^4 + 963522000*Ec^4*\[Rho]^4 - 
      1698429600*Ec^5*\[Rho]^4 + 1946159040*Ec^6*\[Rho]^4 - 
      1277216640*Ec^7*\[Rho]^4 - 266273280*Ec^8*\[Rho]^4 + 
      1435069440*Ec^9*\[Rho]^4 - 937681920*Ec^10*\[Rho]^4 + 
      218695680*Ec^11*\[Rho]^4 + 283185*\[Rho]^5 - 5286330*Ec*\[Rho]^5 + 
      43991640*Ec^2*\[Rho]^5 - 214366320*Ec^3*\[Rho]^5 + 
      674850960*Ec^4*\[Rho]^5 - 1425906720*Ec^5*\[Rho]^5 + 
      2020135488*Ec^6*\[Rho]^5 - 2176691328*Ec^7*\[Rho]^5 + 
      2092414464*Ec^8*\[Rho]^5 - 1339548672*Ec^9*\[Rho]^5 + 
      463389696*Ec^10*\[Rho]^5 - 60770304*Ec^11*\[Rho]^5 - 134995*\[Rho]^6 + 
      2429910*Ec*\[Rho]^6 - 19439280*Ec^2*\[Rho]^6 + 90716640*Ec^3*\[Rho]^6 - 
      272149920*Ec^4*\[Rho]^6 + 544299840*Ec^5*\[Rho]^6 - 
      732393984*Ec^6*\[Rho]^6 + 767757312*Ec^7*\[Rho]^6 - 
      549271296*Ec^8*\[Rho]^6 + 230440448*Ec^9*\[Rho]^6 - 
      43352064*Ec^10*\[Rho]^6 + 14925*\[Rho]^7 - 268650*Ec*\[Rho]^7 + 
      2149200*Ec^2*\[Rho]^7 - 10029600*Ec^3*\[Rho]^7 + 
      30088800*Ec^4*\[Rho]^7 - 60177600*Ec^5*\[Rho]^7 + 
      80236800*Ec^6*\[Rho]^7 - 68774400*Ec^7*\[Rho]^7 + 
      34387200*Ec^8*\[Rho]^7 - 7641600*Ec^9*\[Rho]^7 + 
      2100*(-1 + 2*Ec)^9*(272 + 2796*\[Rho] + 1485*\[Rho]^2 - 1235*\[Rho]^3 - 
        135*\[Rho]^4 + 45*\[Rho]^5)*Log[1 - 2*Ec] - 2100*(-1 + 2*Ec)^9*
       (272 + 2796*\[Rho] + 1485*\[Rho]^2 - 1235*\[Rho]^3 - 135*\[Rho]^4 + 
        45*\[Rho]^5)*Log[\[Rho]])))/(25200*(-1 + 2*Ec)^9*mb^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r12*(-((-180 + 2160*Ec - 10800*Ec^2 + 28800*Ec^3 - 
       43200*Ec^4 + 34560*Ec^5 - 11520*Ec^6 - 25*\[Rho] + 1260*Ec*\[Rho] - 
       12060*Ec^2*\[Rho] + 51360*Ec^3*\[Rho] - 117600*Ec^4*\[Rho] + 
       159360*Ec^5*\[Rho] - 157440*Ec^6*\[Rho] + 161280*Ec^7*\[Rho] - 
       134400*Ec^8*\[Rho] + 35840*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] + 
       480*\[Rho]^2 - 5760*Ec*\[Rho]^2 + 28800*Ec^2*\[Rho]^2 - 
       78720*Ec^3*\[Rho]^2 + 137760*Ec^4*\[Rho]^2 - 192384*Ec^5*\[Rho]^2 + 
       244224*Ec^6*\[Rho]^2 - 219648*Ec^7*\[Rho]^2 + 87552*Ec^8*\[Rho]^2 - 
       1980*\[Rho]^3 + 24840*Ec*\[Rho]^3 - 130680*Ec^2*\[Rho]^3 + 
       388320*Ec^3*\[Rho]^3 - 720000*Ec^4*\[Rho]^3 + 836928*Ec^5*\[Rho]^3 - 
       559488*Ec^6*\[Rho]^3 + 163584*Ec^7*\[Rho]^3 + 2500*\[Rho]^4 - 
       30000*Ec*\[Rho]^4 + 150000*Ec^2*\[Rho]^4 - 424960*Ec^3*\[Rho]^4 + 
       726720*Ec^4*\[Rho]^4 - 729408*Ec^5*\[Rho]^4 + 389632*Ec^6*\[Rho]^4 - 
       83712*Ec^7*\[Rho]^4 - 795*\[Rho]^5 + 9540*Ec*\[Rho]^5 - 
       47700*Ec^2*\[Rho]^5 + 127200*Ec^3*\[Rho]^5 - 190800*Ec^4*\[Rho]^5 + 
       152640*Ec^5*\[Rho]^5 - 50880*Ec^6*\[Rho]^5 + 60*(1 - 2*Ec)^6*\[Rho]*
        (8 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 60*(1 - 2*Ec)^6*\[Rho]*
        (8 + 9*\[Rho]^2)*Log[\[Rho]])*(-5 + 50*Ec - 200*Ec^2 + 400*Ec^3 - 
       400*Ec^4 + 160*Ec^5 + 448*Ec^6 - 4736*Ec^7 + 20480*Ec^8 - 46080*Ec^9 + 
       56320*Ec^10 - 34816*Ec^11 + 8192*Ec^12 + 175*\[Rho] - 1750*Ec*\[Rho] + 
       7000*Ec^2*\[Rho] - 14000*Ec^3*\[Rho] + 14000*Ec^4*\[Rho] - 
       5600*Ec^5*\[Rho] - 448*Ec^6*\[Rho] + 4480*Ec^7*\[Rho] - 
       17920*Ec^8*\[Rho] + 35840*Ec^9*\[Rho] - 35840*Ec^10*\[Rho] + 
       14336*Ec^11*\[Rho] + 5495*\[Rho]^2 - 59150*Ec*\[Rho]^2 + 
       257600*Ec^2*\[Rho]^2 - 571200*Ec^3*\[Rho]^2 + 655200*Ec^4*\[Rho]^2 - 
       329280*Ec^5*\[Rho]^2 + 17920*Ec^6*\[Rho]^2 + 35840*Ec^7*\[Rho]^2 - 
       62720*Ec^8*\[Rho]^2 + 53760*Ec^9*\[Rho]^2 + 7875*\[Rho]^3 - 
       99750*Ec*\[Rho]^3 + 504000*Ec^2*\[Rho]^3 - 1288000*Ec^3*\[Rho]^3 + 
       1708000*Ec^4*\[Rho]^3 - 1019200*Ec^5*\[Rho]^3 + 125440*Ec^6*\[Rho]^3 - 
       35840*Ec^7*\[Rho]^3 + 116480*Ec^8*\[Rho]^3 - 17920*Ec^9*\[Rho]^3 - 
       7875*\[Rho]^4 + 57750*Ec*\[Rho]^4 - 126000*Ec^2*\[Rho]^4 - 
       28000*Ec^3*\[Rho]^4 + 448000*Ec^4*\[Rho]^4 - 515200*Ec^5*\[Rho]^4 + 
       96320*Ec^6*\[Rho]^4 + 85120*Ec^7*\[Rho]^4 - 17920*Ec^8*\[Rho]^4 - 
       5495*\[Rho]^5 + 50750*Ec*\[Rho]^5 - 182000*Ec^2*\[Rho]^5 + 
       308000*Ec^3*\[Rho]^5 - 224000*Ec^4*\[Rho]^5 + 22400*Ec^5*\[Rho]^5 + 
       30912*Ec^6*\[Rho]^5 - 8064*Ec^7*\[Rho]^5 - 175*\[Rho]^6 + 
       1750*Ec*\[Rho]^6 - 7000*Ec^2*\[Rho]^6 + 14000*Ec^3*\[Rho]^6 - 
       14000*Ec^4*\[Rho]^6 + 5600*Ec^5*\[Rho]^6 - 1792*Ec^6*\[Rho]^6 + 
       5*\[Rho]^7 - 50*Ec*\[Rho]^7 + 200*Ec^2*\[Rho]^7 - 400*Ec^3*\[Rho]^7 + 
       400*Ec^4*\[Rho]^7 - 160*Ec^5*\[Rho]^7 + 2100*(-1 + 2*Ec)^5*\[Rho]^2*
        (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] - 
       2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
        Log[\[Rho]])) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(12600 - 226800*Ec + 1814400*Ec^2 - 8467200*Ec^3 + 
      25401600*Ec^4 - 50803200*Ec^5 + 67737600*Ec^6 - 58060800*Ec^7 + 
      29030400*Ec^8 - 6451200*Ec^9 + 591445*\[Rho] - 11091210*Ec*\[Rho] + 
      92736480*Ec^2*\[Rho] - 454139840*Ec^3*\[Rho] + 1437213120*Ec^4*\[Rho] - 
      3053930880*Ec^5*\[Rho] + 4371547264*Ec^6*\[Rho] - 
      4096655616*Ec^7*\[Rho] + 2362944768*Ec^8*\[Rho] - 
      901466624*Ec^9*\[Rho] + 801411072*Ec^10*\[Rho] - 
      1436639232*Ec^11*\[Rho] + 1745723392*Ec^12*\[Rho] - 
      1331183616*Ec^13*\[Rho] + 594444288*Ec^14*\[Rho] - 
      139526144*Ec^15*\[Rho] + 18874368*Ec^16*\[Rho] + 29925*\[Rho]^2 - 
      2176650*Ec*\[Rho]^2 + 32155200*Ec^2*\[Rho]^2 - 
      228681600*Ec^3*\[Rho]^2 + 961228800*Ec^4*\[Rho]^2 - 
      2582899200*Ec^5*\[Rho]^2 + 4544031744*Ec^6*\[Rho]^2 - 
      5147369472*Ec^7*\[Rho]^2 + 3496018176*Ec^8*\[Rho]^2 - 
      1159807488*Ec^9*\[Rho]^2 + 76468224*Ec^10*\[Rho]^2 - 
      63479808*Ec^11*\[Rho]^2 + 102703104*Ec^12*\[Rho]^2 - 
      4472832*Ec^13*\[Rho]^2 - 53673984*Ec^14*\[Rho]^2 + 
      30277632*Ec^15*\[Rho]^2 - 366975*\[Rho]^3 + 6038550*Ec*\[Rho]^3 - 
      43205400*Ec^2*\[Rho]^3 + 174409200*Ec^3*\[Rho]^3 - 
      427971600*Ec^4*\[Rho]^3 + 627328800*Ec^5*\[Rho]^3 - 
      457242240*Ec^6*\[Rho]^3 - 18466560*Ec^7*\[Rho]^3 + 
      188455680*Ec^8*\[Rho]^3 + 296808960*Ec^9*\[Rho]^3 - 
      938004480*Ec^10*\[Rho]^3 + 1029611520*Ec^11*\[Rho]^3 - 
      556953600*Ec^12*\[Rho]^3 + 116121600*Ec^13*\[Rho]^3 - 452375*\[Rho]^4 + 
      7743750*Ec*\[Rho]^4 - 58359000*Ec^2*\[Rho]^4 + 
      253190000*Ec^3*\[Rho]^4 - 692538000*Ec^4*\[Rho]^4 + 
      1224199200*Ec^5*\[Rho]^4 - 1348332160*Ec^6*\[Rho]^4 + 
      716970240*Ec^7*\[Rho]^4 + 340596480*Ec^8*\[Rho]^4 - 
      1081239040*Ec^9*\[Rho]^4 + 1027461120*Ec^10*\[Rho]^4 - 
      455024640*Ec^11*\[Rho]^4 + 65228800*Ec^12*\[Rho]^4 - 
      4300800*Ec^13*\[Rho]^4 + 142275*\[Rho]^5 - 1993950*Ec*\[Rho]^5 + 
      10848600*Ec^2*\[Rho]^5 - 23410800*Ec^3*\[Rho]^5 - 
      25023600*Ec^4*\[Rho]^5 + 278661600*Ec^5*\[Rho]^5 - 
      790298880*Ec^6*\[Rho]^5 + 1351257600*Ec^7*\[Rho]^5 - 
      1609574400*Ec^8*\[Rho]^5 + 1294540800*Ec^9*\[Rho]^5 - 
      588134400*Ec^10*\[Rho]^5 + 101928960*Ec^11*\[Rho]^5 + 93555*\[Rho]^6 - 
      1872990*Ec*\[Rho]^6 + 16684920*Ec^2*\[Rho]^6 - 86934960*Ec^3*\[Rho]^6 + 
      292556880*Ec^4*\[Rho]^6 - 661318560*Ec^5*\[Rho]^6 + 
      1044172416*Ec^6*\[Rho]^6 - 1201584384*Ec^7*\[Rho]^6 + 
      994194432*Ec^8*\[Rho]^6 - 523493376*Ec^9*\[Rho]^6 + 
      139603968*Ec^10*\[Rho]^6 - 10838016*Ec^11*\[Rho]^6 - 54425*\[Rho]^7 + 
      979650*Ec*\[Rho]^7 - 7837200*Ec^2*\[Rho]^7 + 36573600*Ec^3*\[Rho]^7 - 
      109720800*Ec^4*\[Rho]^7 + 219441600*Ec^5*\[Rho]^7 - 
      304141824*Ec^6*\[Rho]^7 + 293164032*Ec^7*\[Rho]^7 - 
      182681856*Ec^8*\[Rho]^7 + 64035328*Ec^9*\[Rho]^7 - 
      9375744*Ec^10*\[Rho]^7 + 3975*\[Rho]^8 - 71550*Ec*\[Rho]^8 + 
      572400*Ec^2*\[Rho]^8 - 2671200*Ec^3*\[Rho]^8 + 8013600*Ec^4*\[Rho]^8 - 
      16027200*Ec^5*\[Rho]^8 + 21369600*Ec^6*\[Rho]^8 - 
      18316800*Ec^7*\[Rho]^8 + 9158400*Ec^8*\[Rho]^8 - 
      2035200*Ec^9*\[Rho]^8 + 2100*(-1 + 2*Ec)^9*\[Rho]*
       (106 + 390*\[Rho] + 135*\[Rho]^2 + 95*\[Rho]^3 - 135*\[Rho]^4 + 
        45*\[Rho]^5)*Log[1 - 2*Ec] - 2100*(-1 + 2*Ec)^9*\[Rho]*
       (106 + 390*\[Rho] + 135*\[Rho]^2 + 95*\[Rho]^3 - 135*\[Rho]^4 + 
        45*\[Rho]^5)*Log[\[Rho]])))/(6300*(-1 + 2*Ec)^9*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r9*(-2*(60 - 720*Ec + 3600*Ec^2 - 9600*Ec^3 + 14400*Ec^4 - 
      11520*Ec^5 + 3840*Ec^6 + 95*\[Rho] - 1440*Ec*\[Rho] + 
      9000*Ec^2*\[Rho] - 30000*Ec^3*\[Rho] + 57960*Ec^4*\[Rho] - 
      69024*Ec^5*\[Rho] + 63072*Ec^6*\[Rho] - 62976*Ec^7*\[Rho] + 
      48768*Ec^8*\[Rho] - 8704*Ec^9*\[Rho] - 7680*Ec^10*\[Rho] - 
      300*\[Rho]^2 + 3600*Ec*\[Rho]^2 - 18000*Ec^2*\[Rho]^2 + 
      49440*Ec^3*\[Rho]^2 - 85920*Ec^4*\[Rho]^2 + 112128*Ec^5*\[Rho]^2 - 
      126336*Ec^6*\[Rho]^2 + 104448*Ec^7*\[Rho]^2 - 39936*Ec^8*\[Rho]^2 + 
      660*\[Rho]^3 - 8460*Ec*\[Rho]^3 + 45540*Ec^2*\[Rho]^3 - 
      137280*Ec^3*\[Rho]^3 + 255960*Ec^4*\[Rho]^3 - 299520*Ec^5*\[Rho]^3 + 
      203808*Ec^6*\[Rho]^3 - 61056*Ec^7*\[Rho]^3 - 680*\[Rho]^4 + 
      8160*Ec*\[Rho]^4 - 40800*Ec^2*\[Rho]^4 + 113360*Ec^3*\[Rho]^4 - 
      190320*Ec^4*\[Rho]^4 + 187296*Ec^5*\[Rho]^4 - 96704*Ec^6*\[Rho]^4 + 
      19584*Ec^7*\[Rho]^4 + 165*\[Rho]^5 - 1980*Ec*\[Rho]^5 + 
      9900*Ec^2*\[Rho]^5 - 26400*Ec^3*\[Rho]^5 + 39600*Ec^4*\[Rho]^5 - 
      31680*Ec^5*\[Rho]^5 + 10560*Ec^6*\[Rho]^5 - 30*(1 - 2*Ec)^6*\[Rho]*
       (5 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 30*(1 - 2*Ec)^6*\[Rho]*
       (5 + 9*\[Rho]^2)*Log[\[Rho]])*(-5 + 50*Ec - 200*Ec^2 + 400*Ec^3 - 
      400*Ec^4 + 160*Ec^5 + 448*Ec^6 - 4736*Ec^7 + 20480*Ec^8 - 46080*Ec^9 + 
      56320*Ec^10 - 34816*Ec^11 + 8192*Ec^12 + 175*\[Rho] - 1750*Ec*\[Rho] + 
      7000*Ec^2*\[Rho] - 14000*Ec^3*\[Rho] + 14000*Ec^4*\[Rho] - 
      5600*Ec^5*\[Rho] - 448*Ec^6*\[Rho] + 4480*Ec^7*\[Rho] - 
      17920*Ec^8*\[Rho] + 35840*Ec^9*\[Rho] - 35840*Ec^10*\[Rho] + 
      14336*Ec^11*\[Rho] + 5495*\[Rho]^2 - 59150*Ec*\[Rho]^2 + 
      257600*Ec^2*\[Rho]^2 - 571200*Ec^3*\[Rho]^2 + 655200*Ec^4*\[Rho]^2 - 
      329280*Ec^5*\[Rho]^2 + 17920*Ec^6*\[Rho]^2 + 35840*Ec^7*\[Rho]^2 - 
      62720*Ec^8*\[Rho]^2 + 53760*Ec^9*\[Rho]^2 + 7875*\[Rho]^3 - 
      99750*Ec*\[Rho]^3 + 504000*Ec^2*\[Rho]^3 - 1288000*Ec^3*\[Rho]^3 + 
      1708000*Ec^4*\[Rho]^3 - 1019200*Ec^5*\[Rho]^3 + 125440*Ec^6*\[Rho]^3 - 
      35840*Ec^7*\[Rho]^3 + 116480*Ec^8*\[Rho]^3 - 17920*Ec^9*\[Rho]^3 - 
      7875*\[Rho]^4 + 57750*Ec*\[Rho]^4 - 126000*Ec^2*\[Rho]^4 - 
      28000*Ec^3*\[Rho]^4 + 448000*Ec^4*\[Rho]^4 - 515200*Ec^5*\[Rho]^4 + 
      96320*Ec^6*\[Rho]^4 + 85120*Ec^7*\[Rho]^4 - 17920*Ec^8*\[Rho]^4 - 
      5495*\[Rho]^5 + 50750*Ec*\[Rho]^5 - 182000*Ec^2*\[Rho]^5 + 
      308000*Ec^3*\[Rho]^5 - 224000*Ec^4*\[Rho]^5 + 22400*Ec^5*\[Rho]^5 + 
      30912*Ec^6*\[Rho]^5 - 8064*Ec^7*\[Rho]^5 - 175*\[Rho]^6 + 
      1750*Ec*\[Rho]^6 - 7000*Ec^2*\[Rho]^6 + 14000*Ec^3*\[Rho]^6 - 
      14000*Ec^4*\[Rho]^6 + 5600*Ec^5*\[Rho]^6 - 1792*Ec^6*\[Rho]^6 + 
      5*\[Rho]^7 - 50*Ec*\[Rho]^7 + 200*Ec^2*\[Rho]^7 - 400*Ec^3*\[Rho]^7 + 
      400*Ec^4*\[Rho]^7 - 160*Ec^5*\[Rho]^7 + 2100*(-1 + 2*Ec)^5*\[Rho]^2*
       (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] - 
      2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
       Log[\[Rho]]) - (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(8400 - 151200*Ec + 1209600*Ec^2 - 5644800*Ec^3 + 
      16934400*Ec^4 - 33868800*Ec^5 + 45158400*Ec^6 - 38707200*Ec^7 + 
      19353600*Ec^8 - 4300800*Ec^9 + 350905*\[Rho] - 6585090*Ec*\[Rho] + 
      55099920*Ec^2*\[Rho] - 270035360*Ec^3*\[Rho] + 855264480*Ec^4*\[Rho] - 
      1818909120*Ec^5*\[Rho] + 2605832992*Ec^6*\[Rho] - 
      2440729152*Ec^7*\[Rho] + 1388173056*Ec^8*\[Rho] - 
      473036288*Ec^9*\[Rho] + 421714944*Ec^10*\[Rho] - 
      1044019200*Ec^11*\[Rho] + 1720950784*Ec^12*\[Rho] - 
      1786724352*Ec^13*\[Rho] + 1100292096*Ec^14*\[Rho] - 
      340410368*Ec^15*\[Rho] + 32243712*Ec^16*\[Rho] + 126630*\[Rho]^2 - 
      3325140*Ec*\[Rho]^2 + 36013320*Ec^2*\[Rho]^2 - 
      218260560*Ec^3*\[Rho]^2 + 830476080*Ec^4*\[Rho]^2 - 
      2082618720*Ec^5*\[Rho]^2 + 3479786016*Ec^6*\[Rho]^2 - 
      3788893248*Ec^7*\[Rho]^2 + 2517010944*Ec^8*\[Rho]^2 - 
      895491072*Ec^9*\[Rho]^2 + 169645056*Ec^10*\[Rho]^2 - 
      7268352*Ec^11*\[Rho]^2 - 228716544*Ec^12*\[Rho]^2 + 
      352837632*Ec^13*\[Rho]^2 - 200073216*Ec^14*\[Rho]^2 + 
      36814848*Ec^15*\[Rho]^2 - 483525*\[Rho]^3 + 8262450*Ec*\[Rho]^3 - 
      62130600*Ec^2*\[Rho]^3 + 268774800*Ec^3*\[Rho]^3 - 
      732236400*Ec^4*\[Rho]^3 + 1286661600*Ec^5*\[Rho]^3 - 
      1419378240*Ec^6*\[Rho]^3 + 882161280*Ec^7*\[Rho]^3 - 
      225469440*Ec^8*\[Rho]^3 + 112465920*Ec^9*\[Rho]^3 - 
      429327360*Ec^10*\[Rho]^3 + 608348160*Ec^11*\[Rho]^3 - 
      404275200*Ec^12*\[Rho]^3 + 103219200*Ec^13*\[Rho]^3 - 250250*\[Rho]^4 + 
      4798500*Ec*\[Rho]^4 - 41034000*Ec^2*\[Rho]^4 + 
      205604000*Ec^3*\[Rho]^4 - 666204000*Ec^4*\[Rho]^4 + 
      1450948800*Ec^5*\[Rho]^4 - 2129848000*Ec^6*\[Rho]^4 + 
      2032759680*Ec^7*\[Rho]^4 - 1111246080*Ec^8*\[Rho]^4 + 
      133091840*Ec^9*\[Rho]^4 + 290196480*Ec^10*\[Rho]^4 - 
      238909440*Ec^11*\[Rho]^4 + 70389760*Ec^12*\[Rho]^4 - 
      4300800*Ec^13*\[Rho]^4 + 345975*\[Rho]^5 - 6038550*Ec*\[Rho]^5 + 
      46607400*Ec^2*\[Rho]^5 - 208429200*Ec^3*\[Rho]^5 + 
      593535600*Ec^4*\[Rho]^5 - 1110866400*Ec^5*\[Rho]^5 + 
      1346637600*Ec^6*\[Rho]^5 - 955053120*Ec^7*\[Rho]^5 + 
      204476160*Ec^8*\[Rho]^5 + 268638720*Ec^9*\[Rho]^5 - 
      246812160*Ec^10*\[Rho]^5 + 64404480*Ec^11*\[Rho]^5 - 72030*\[Rho]^6 + 
      1107540*Ec*\[Rho]^6 - 7159320*Ec^2*\[Rho]^6 + 24338160*Ec^3*\[Rho]^6 - 
      41262480*Ec^4*\[Rho]^6 + 6320160*Ec^5*\[Rho]^6 + 
      126530208*Ec^6*\[Rho]^6 - 303283008*Ec^7*\[Rho]^6 + 
      372847104*Ec^8*\[Rho]^6 - 249940992*Ec^9*\[Rho]^6 + 
      75833856*Ec^10*\[Rho]^6 - 5612544*Ec^11*\[Rho]^6 - 27755*\[Rho]^7 + 
      499590*Ec*\[Rho]^7 - 3996720*Ec^2*\[Rho]^7 + 18651360*Ec^3*\[Rho]^7 - 
      55954080*Ec^4*\[Rho]^7 + 111908160*Ec^5*\[Rho]^7 - 
      151958016*Ec^6*\[Rho]^7 + 144012288*Ec^7*\[Rho]^7 - 
      89397504*Ec^8*\[Rho]^7 + 30833152*Ec^9*\[Rho]^7 - 
      4386816*Ec^10*\[Rho]^7 + 1650*\[Rho]^8 - 29700*Ec*\[Rho]^8 + 
      237600*Ec^2*\[Rho]^8 - 1108800*Ec^3*\[Rho]^8 + 3326400*Ec^4*\[Rho]^8 - 
      6652800*Ec^5*\[Rho]^8 + 8870400*Ec^6*\[Rho]^8 - 7603200*Ec^7*\[Rho]^8 + 
      3801600*Ec^8*\[Rho]^8 - 844800*Ec^9*\[Rho]^8 + 
      2100*(-1 + 2*Ec)^9*\[Rho]*(64 + 249*\[Rho] + 105*\[Rho]^2 - 
        70*\[Rho]^3 - 45*\[Rho]^4 + 45*\[Rho]^5)*Log[1 - 2*Ec] - 
      2100*(-1 + 2*Ec)^9*\[Rho]*(64 + 249*\[Rho] + 105*\[Rho]^2 - 
        70*\[Rho]^3 - 45*\[Rho]^4 + 45*\[Rho]^5)*Log[\[Rho]])))/
  (6300*(-1 + 2*Ec)^9*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r11*((60 - 720*Ec + 3600*Ec^2 - 9600*Ec^3 + 14400*Ec^4 - 
      11520*Ec^5 + 3840*Ec^6 - 1265*\[Rho] + 16380*Ec*\[Rho] - 
      89100*Ec^2*\[Rho] + 260640*Ec^3*\[Rho] - 428160*Ec^4*\[Rho] + 
      347904*Ec^5*\[Rho] - 16512*Ec^6*\[Rho] - 198144*Ec^7*\[Rho] + 
      122112*Ec^8*\[Rho] + 1024*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 
      1440*\[Rho]^2 - 17280*Ec*\[Rho]^2 + 86400*Ec^2*\[Rho]^2 - 
      233280*Ec^3*\[Rho]^2 + 370080*Ec^4*\[Rho]^2 - 353664*Ec^5*\[Rho]^2 + 
      202752*Ec^6*\[Rho]^2 - 69120*Ec^7*\[Rho]^2 + 13824*Ec^8*\[Rho]^2 + 
      1380*\[Rho]^3 - 17640*Ec*\[Rho]^3 + 94680*Ec^2*\[Rho]^3 - 
      287520*Ec^3*\[Rho]^3 + 537120*Ec^4*\[Rho]^3 - 616896*Ec^5*\[Rho]^3 + 
      405504*Ec^6*\[Rho]^3 - 117504*Ec^7*\[Rho]^3 - 2380*\[Rho]^4 + 
      28560*Ec*\[Rho]^4 - 142800*Ec^2*\[Rho]^4 + 404800*Ec^3*\[Rho]^4 - 
      693120*Ec^4*\[Rho]^4 + 697152*Ec^5*\[Rho]^4 - 373504*Ec^6*\[Rho]^4 + 
      80640*Ec^7*\[Rho]^4 + 765*\[Rho]^5 - 9180*Ec*\[Rho]^5 + 
      45900*Ec^2*\[Rho]^5 - 122400*Ec^3*\[Rho]^5 + 183600*Ec^4*\[Rho]^5 - 
      146880*Ec^5*\[Rho]^5 + 48960*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*
       (-10 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*
       (-10 + 9*\[Rho]^2)*Log[\[Rho]])*(-5 + 50*Ec - 200*Ec^2 + 400*Ec^3 - 
      400*Ec^4 + 160*Ec^5 + 448*Ec^6 - 4736*Ec^7 + 20480*Ec^8 - 46080*Ec^9 + 
      56320*Ec^10 - 34816*Ec^11 + 8192*Ec^12 + 175*\[Rho] - 1750*Ec*\[Rho] + 
      7000*Ec^2*\[Rho] - 14000*Ec^3*\[Rho] + 14000*Ec^4*\[Rho] - 
      5600*Ec^5*\[Rho] - 448*Ec^6*\[Rho] + 4480*Ec^7*\[Rho] - 
      17920*Ec^8*\[Rho] + 35840*Ec^9*\[Rho] - 35840*Ec^10*\[Rho] + 
      14336*Ec^11*\[Rho] + 5495*\[Rho]^2 - 59150*Ec*\[Rho]^2 + 
      257600*Ec^2*\[Rho]^2 - 571200*Ec^3*\[Rho]^2 + 655200*Ec^4*\[Rho]^2 - 
      329280*Ec^5*\[Rho]^2 + 17920*Ec^6*\[Rho]^2 + 35840*Ec^7*\[Rho]^2 - 
      62720*Ec^8*\[Rho]^2 + 53760*Ec^9*\[Rho]^2 + 7875*\[Rho]^3 - 
      99750*Ec*\[Rho]^3 + 504000*Ec^2*\[Rho]^3 - 1288000*Ec^3*\[Rho]^3 + 
      1708000*Ec^4*\[Rho]^3 - 1019200*Ec^5*\[Rho]^3 + 125440*Ec^6*\[Rho]^3 - 
      35840*Ec^7*\[Rho]^3 + 116480*Ec^8*\[Rho]^3 - 17920*Ec^9*\[Rho]^3 - 
      7875*\[Rho]^4 + 57750*Ec*\[Rho]^4 - 126000*Ec^2*\[Rho]^4 - 
      28000*Ec^3*\[Rho]^4 + 448000*Ec^4*\[Rho]^4 - 515200*Ec^5*\[Rho]^4 + 
      96320*Ec^6*\[Rho]^4 + 85120*Ec^7*\[Rho]^4 - 17920*Ec^8*\[Rho]^4 - 
      5495*\[Rho]^5 + 50750*Ec*\[Rho]^5 - 182000*Ec^2*\[Rho]^5 + 
      308000*Ec^3*\[Rho]^5 - 224000*Ec^4*\[Rho]^5 + 22400*Ec^5*\[Rho]^5 + 
      30912*Ec^6*\[Rho]^5 - 8064*Ec^7*\[Rho]^5 - 175*\[Rho]^6 + 
      1750*Ec*\[Rho]^6 - 7000*Ec^2*\[Rho]^6 + 14000*Ec^3*\[Rho]^6 - 
      14000*Ec^4*\[Rho]^6 + 5600*Ec^5*\[Rho]^6 - 1792*Ec^6*\[Rho]^6 + 
      5*\[Rho]^7 - 50*Ec*\[Rho]^7 + 200*Ec^2*\[Rho]^7 - 400*Ec^3*\[Rho]^7 + 
      400*Ec^4*\[Rho]^7 - 160*Ec^5*\[Rho]^7 + 2100*(-1 + 2*Ec)^5*\[Rho]^2*
       (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] - 
      2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
       Log[\[Rho]]) - (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-4200 + 75600*Ec - 604800*Ec^2 + 2822400*Ec^3 - 
      8467200*Ec^4 + 16934400*Ec^5 - 22579200*Ec^6 + 19353600*Ec^7 - 
      9676800*Ec^8 + 2150400*Ec^9 + 448535*\[Rho] - 8233230*Ec*\[Rho] + 
      67302240*Ec^2*\[Rho] - 321737920*Ec^3*\[Rho] + 992026560*Ec^4*\[Rho] - 
      2048403840*Ec^5*\[Rho] + 2838772160*Ec^6*\[Rho] - 
      2561119104*Ec^7*\[Rho] + 1412358912*Ec^8*\[Rho] - 
      529040896*Ec^9*\[Rho] + 494635008*Ec^10*\[Rho] - 
      799002624*Ec^11*\[Rho] + 771104768*Ec^12*\[Rho] - 
      330645504*Ec^13*\[Rho] - 61882368*Ec^14*\[Rho] + 
      104628224*Ec^15*\[Rho] - 20447232*Ec^16*\[Rho] + 3716685*\[Rho]^2 - 
      71133930*Ec*\[Rho]^2 + 607173840*Ec^2*\[Rho]^2 - 
      3036690720*Ec^3*\[Rho]^2 + 9821316960*Ec^4*\[Rho]^2 - 
      21349621440*Ec^5*\[Rho]^2 + 31311685440*Ec^6*\[Rho]^2 - 
      30092227200*Ec^7*\[Rho]^2 + 17466220800*Ec^8*\[Rho]^2 - 
      4785984000*Ec^9*\[Rho]^2 - 438036480*Ec^10*\[Rho]^2 + 
      1227018240*Ec^11*\[Rho]^2 - 1088962560*Ec^12*\[Rho]^2 + 
      402554880*Ec^13*\[Rho]^2 + 56770560*Ec^14*\[Rho]^2 - 
      30965760*Ec^15*\[Rho]^2 - 2077425*\[Rho]^3 + 29392650*Ec*\[Rho]^3 - 
      163132200*Ec^2*\[Rho]^3 + 377235600*Ec^3*\[Rho]^3 + 
      212461200*Ec^4*\[Rho]^3 - 3650925600*Ec^5*\[Rho]^3 + 
      10241575680*Ec^6*\[Rho]^3 - 14887272960*Ec^7*\[Rho]^3 + 
      11879965440*Ec^8*\[Rho]^3 - 4264619520*Ec^9*\[Rho]^3 - 
      152893440*Ec^10*\[Rho]^3 + 347074560*Ec^11*\[Rho]^3 + 
      24514560*Ec^12*\[Rho]^3 + 12902400*Ec^13*\[Rho]^3 - 2587375*\[Rho]^4 + 
      46341750*Ec*\[Rho]^4 - 368655000*Ec^2*\[Rho]^4 + 
      1709302000*Ec^3*\[Rho]^4 - 5089098000*Ec^4*\[Rho]^4 + 
      10085056800*Ec^5*\[Rho]^4 - 13300044800*Ec^6*\[Rho]^4 + 
      11260032000*Ec^7*\[Rho]^4 - 5516179200*Ec^8*\[Rho]^4 + 
      1006835200*Ec^9*\[Rho]^4 + 383846400*Ec^10*\[Rho]^4 - 
      286003200*Ec^11*\[Rho]^4 + 72396800*Ec^12*\[Rho]^4 + 
      4300800*Ec^13*\[Rho]^4 + 489825*\[Rho]^5 - 8627850*Ec*\[Rho]^5 + 
      67321800*Ec^2*\[Rho]^5 - 305096400*Ec^3*\[Rho]^5 + 
      883537200*Ec^4*\[Rho]^5 - 1690869600*Ec^5*\[Rho]^5 + 
      2160889920*Ec^6*\[Rho]^5 - 1885484160*Ec^7*\[Rho]^5 + 
      1211374080*Ec^8*\[Rho]^5 - 631895040*Ec^9*\[Rho]^5 + 
      244177920*Ec^10*\[Rho]^5 - 41932800*Ec^11*\[Rho]^5 - 33285*\[Rho]^6 + 
      788130*Ec*\[Rho]^6 - 8006040*Ec^2*\[Rho]^6 + 46433520*Ec^3*\[Rho]^6 - 
      171052560*Ec^4*\[Rho]^6 + 418309920*Ec^5*\[Rho]^6 - 
      718589760*Ec^6*\[Rho]^6 + 904869504*Ec^7*\[Rho]^6 - 
      803561472*Ec^8*\[Rho]^6 + 445003776*Ec^9*\[Rho]^6 - 
      124443648*Ec^10*\[Rho]^6 + 10450944*Ec^11*\[Rho]^6 + 51065*\[Rho]^7 - 
      919170*Ec*\[Rho]^7 + 7353360*Ec^2*\[Rho]^7 - 34315680*Ec^3*\[Rho]^7 + 
      102947040*Ec^4*\[Rho]^7 - 205894080*Ec^5*\[Rho]^7 + 
      285626880*Ec^6*\[Rho]^7 - 276003840*Ec^7*\[Rho]^7 + 
      172811520*Ec^8*\[Rho]^7 - 60981760*Ec^9*\[Rho]^7 + 
      9031680*Ec^10*\[Rho]^7 - 3825*\[Rho]^8 + 68850*Ec*\[Rho]^8 - 
      550800*Ec^2*\[Rho]^8 + 2570400*Ec^3*\[Rho]^8 - 7711200*Ec^4*\[Rho]^8 + 
      15422400*Ec^5*\[Rho]^8 - 20563200*Ec^6*\[Rho]^8 + 
      17625600*Ec^7*\[Rho]^8 - 8812800*Ec^8*\[Rho]^8 + 
      1958400*Ec^9*\[Rho]^8 - 2100*(-1 + 2*Ec)^9*\[Rho]*
       (-38 - 1008*\[Rho] - 1905*\[Rho]^2 - 55*\[Rho]^3 + 45*\[Rho]^4 + 
        45*\[Rho]^5)*Log[1 - 2*Ec] + 2100*(-1 + 2*Ec)^9*\[Rho]*
       (-38 - 1008*\[Rho] - 1905*\[Rho]^2 - 55*\[Rho]^3 + 45*\[Rho]^4 + 
        45*\[Rho]^5)*Log[\[Rho]])))/(6300*(-1 + 2*Ec)^9*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r10*(-((180 - 2160*Ec + 10800*Ec^2 - 28800*Ec^3 + 43200*Ec^4 - 
       34560*Ec^5 + 11520*Ec^6 - 785*\[Rho] + 10620*Ec*\[Rho] - 
       60300*Ec^2*\[Rho] + 187680*Ec^3*\[Rho] - 355200*Ec^4*\[Rho] + 
       446208*Ec^5*\[Rho] - 434304*Ec^6*\[Rho] + 379392*Ec^7*\[Rho] - 
       258816*Ec^8*\[Rho] + 99328*Ec^9*\[Rho] - 15360*Ec^10*\[Rho] + 
       360*\[Rho]^2 - 4320*Ec*\[Rho]^2 + 21600*Ec^2*\[Rho]^2 - 
       66240*Ec^3*\[Rho]^2 + 164640*Ec^4*\[Rho]^2 - 341376*Ec^5*\[Rho]^2 + 
       479232*Ec^6*\[Rho]^2 - 370176*Ec^7*\[Rho]^2 + 118272*Ec^8*\[Rho]^2 + 
       540*\[Rho]^3 - 7560*Ec*\[Rho]^3 + 44280*Ec^2*\[Rho]^3 - 
       126240*Ec^3*\[Rho]^3 + 185760*Ec^4*\[Rho]^3 - 142272*Ec^5*\[Rho]^3 + 
       53760*Ec^6*\[Rho]^3 - 6912*Ec^7*\[Rho]^3 + 20*\[Rho]^4 - 
       240*Ec*\[Rho]^4 + 1200*Ec^2*\[Rho]^4 - 19520*Ec^3*\[Rho]^4 + 
       44160*Ec^4*\[Rho]^4 - 53952*Ec^5*\[Rho]^4 + 38144*Ec^6*\[Rho]^4 - 
       11520*Ec^7*\[Rho]^4 - 315*\[Rho]^5 + 3780*Ec*\[Rho]^5 - 
       18900*Ec^2*\[Rho]^5 + 50400*Ec^3*\[Rho]^5 - 75600*Ec^4*\[Rho]^5 + 
       60480*Ec^5*\[Rho]^5 - 20160*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*
        (-10 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*
        (-10 + 9*\[Rho]^2)*Log[\[Rho]])*(-5 + 50*Ec - 200*Ec^2 + 400*Ec^3 - 
       400*Ec^4 + 160*Ec^5 + 448*Ec^6 - 4736*Ec^7 + 20480*Ec^8 - 46080*Ec^9 + 
       56320*Ec^10 - 34816*Ec^11 + 8192*Ec^12 + 175*\[Rho] - 1750*Ec*\[Rho] + 
       7000*Ec^2*\[Rho] - 14000*Ec^3*\[Rho] + 14000*Ec^4*\[Rho] - 
       5600*Ec^5*\[Rho] - 448*Ec^6*\[Rho] + 4480*Ec^7*\[Rho] - 
       17920*Ec^8*\[Rho] + 35840*Ec^9*\[Rho] - 35840*Ec^10*\[Rho] + 
       14336*Ec^11*\[Rho] + 5495*\[Rho]^2 - 59150*Ec*\[Rho]^2 + 
       257600*Ec^2*\[Rho]^2 - 571200*Ec^3*\[Rho]^2 + 655200*Ec^4*\[Rho]^2 - 
       329280*Ec^5*\[Rho]^2 + 17920*Ec^6*\[Rho]^2 + 35840*Ec^7*\[Rho]^2 - 
       62720*Ec^8*\[Rho]^2 + 53760*Ec^9*\[Rho]^2 + 7875*\[Rho]^3 - 
       99750*Ec*\[Rho]^3 + 504000*Ec^2*\[Rho]^3 - 1288000*Ec^3*\[Rho]^3 + 
       1708000*Ec^4*\[Rho]^3 - 1019200*Ec^5*\[Rho]^3 + 125440*Ec^6*\[Rho]^3 - 
       35840*Ec^7*\[Rho]^3 + 116480*Ec^8*\[Rho]^3 - 17920*Ec^9*\[Rho]^3 - 
       7875*\[Rho]^4 + 57750*Ec*\[Rho]^4 - 126000*Ec^2*\[Rho]^4 - 
       28000*Ec^3*\[Rho]^4 + 448000*Ec^4*\[Rho]^4 - 515200*Ec^5*\[Rho]^4 + 
       96320*Ec^6*\[Rho]^4 + 85120*Ec^7*\[Rho]^4 - 17920*Ec^8*\[Rho]^4 - 
       5495*\[Rho]^5 + 50750*Ec*\[Rho]^5 - 182000*Ec^2*\[Rho]^5 + 
       308000*Ec^3*\[Rho]^5 - 224000*Ec^4*\[Rho]^5 + 22400*Ec^5*\[Rho]^5 + 
       30912*Ec^6*\[Rho]^5 - 8064*Ec^7*\[Rho]^5 - 175*\[Rho]^6 + 
       1750*Ec*\[Rho]^6 - 7000*Ec^2*\[Rho]^6 + 14000*Ec^3*\[Rho]^6 - 
       14000*Ec^4*\[Rho]^6 + 5600*Ec^5*\[Rho]^6 - 1792*Ec^6*\[Rho]^6 + 
       5*\[Rho]^7 - 50*Ec*\[Rho]^7 + 200*Ec^2*\[Rho]^7 - 400*Ec^3*\[Rho]^7 + 
       400*Ec^4*\[Rho]^7 - 160*Ec^5*\[Rho]^7 + 2100*(-1 + 2*Ec)^5*\[Rho]^2*
        (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] - 
       2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
        Log[\[Rho]])) + 7*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-1800 + 32400*Ec - 259200*Ec^2 + 1209600*Ec^3 - 
      3628800*Ec^4 + 7257600*Ec^5 - 9676800*Ec^6 + 8294400*Ec^7 - 
      4147200*Ec^8 + 921600*Ec^9 + 125585*\[Rho] - 2312130*Ec*\[Rho] + 
      18961440*Ec^2*\[Rho] - 90963520*Ec^3*\[Rho] + 281559360*Ec^4*\[Rho] - 
      583923840*Ec^5*\[Rho] + 813411392*Ec^6*\[Rho] - 739618944*Ec^7*\[Rho] + 
      420156672*Ec^8*\[Rho] - 197986816*Ec^9*\[Rho] + 
      269334528*Ec^10*\[Rho] - 483766272*Ec^11*\[Rho] + 
      572776448*Ec^12*\[Rho] - 419610624*Ec^13*\[Rho] + 
      167657472*Ec^14*\[Rho] - 24150016*Ec^15*\[Rho] - 1572864*Ec^16*\[Rho] + 
      174555*\[Rho]^2 - 3746790*Ec*\[Rho]^2 + 35417520*Ec^2*\[Rho]^2 - 
      194312160*Ec^3*\[Rho]^2 + 684542880*Ec^4*\[Rho]^2 - 
      1612941120*Ec^5*\[Rho]^2 + 2556999360*Ec^6*\[Rho]^2 - 
      2655553920*Ec^7*\[Rho]^2 + 1668622080*Ec^8*\[Rho]^2 - 
      483171840*Ec^9*\[Rho]^2 - 108042240*Ec^10*\[Rho]^2 + 
      261795840*Ec^11*\[Rho]^2 - 267632640*Ec^12*\[Rho]^2 + 
      142049280*Ec^13*\[Rho]^2 - 19415040*Ec^14*\[Rho]^2 - 
      4423680*Ec^15*\[Rho]^2 - 1050975*\[Rho]^3 + 19430550*Ec*\[Rho]^3 - 
      160061400*Ec^2*\[Rho]^3 + 771577200*Ec^3*\[Rho]^3 - 
      2400915600*Ec^4*\[Rho]^3 + 5008672800*Ec^5*\[Rho]^3 - 
      7023379200*Ec^6*\[Rho]^3 + 6419243520*Ec^7*\[Rho]^3 - 
      3531651840*Ec^8*\[Rho]^3 + 987717120*Ec^9*\[Rho]^3 - 
      138332160*Ec^10*\[Rho]^3 + 79073280*Ec^11*\[Rho]^3 - 
      29921280*Ec^12*\[Rho]^3 + 1843200*Ec^13*\[Rho]^3 + 623375*\[Rho]^4 - 
      10173750*Ec*\[Rho]^4 + 71967000*Ec^2*\[Rho]^4 - 
      285590000*Ec^3*\[Rho]^4 + 680874000*Ec^4*\[Rho]^4 - 
      939597600*Ec^5*\[Rho]^4 + 551111680*Ec^6*\[Rho]^4 + 
      317168640*Ec^7*\[Rho]^4 - 714912000*Ec^8*\[Rho]^4 + 
      342899200*Ec^9*\[Rho]^4 + 45004800*Ec^10*\[Rho]^4 - 
      74280960*Ec^11*\[Rho]^4 + 18206720*Ec^12*\[Rho]^4 + 
      614400*Ec^13*\[Rho]^4 + 113175*\[Rho]^5 - 2010150*Ec*\[Rho]^5 + 
      15838200*Ec^2*\[Rho]^5 - 72615600*Ec^3*\[Rho]^5 + 
      213310800*Ec^4*\[Rho]^5 - 415735200*Ec^5*\[Rho]^5 + 
      530527680*Ec^6*\[Rho]^5 - 408178560*Ec^7*\[Rho]^5 + 
      146849280*Ec^8*\[Rho]^5 + 3548160*Ec^9*\[Rho]^5 - 
      14638080*Ec^10*\[Rho]^5 + 4577280*Ec^11*\[Rho]^5 + 15165*\[Rho]^6 - 
      245970*Ec*\[Rho]^6 + 1724760*Ec^2*\[Rho]^6 - 6752880*Ec^3*\[Rho]^6 + 
      15722640*Ec^4*\[Rho]^6 - 20558880*Ec^5*\[Rho]^6 + 
      15551808*Ec^6*\[Rho]^6 - 8032896*Ec^7*\[Rho]^6 - 
      2598912*Ec^8*\[Rho]^6 + 6567936*Ec^9*\[Rho]^6 - 
      2515968*Ec^10*\[Rho]^6 + 165888*Ec^11*\[Rho]^6 + 695*\[Rho]^7 - 
      12510*Ec*\[Rho]^7 + 100080*Ec^2*\[Rho]^7 - 467040*Ec^3*\[Rho]^7 + 
      1401120*Ec^4*\[Rho]^7 - 2802240*Ec^5*\[Rho]^7 + 1451520*Ec^6*\[Rho]^7 - 
      168960*Ec^7*\[Rho]^7 - 472320*Ec^8*\[Rho]^7 + 565760*Ec^9*\[Rho]^7 - 
      184320*Ec^10*\[Rho]^7 + 225*\[Rho]^8 - 4050*Ec*\[Rho]^8 + 
      32400*Ec^2*\[Rho]^8 - 151200*Ec^3*\[Rho]^8 + 453600*Ec^4*\[Rho]^8 - 
      907200*Ec^5*\[Rho]^8 + 1209600*Ec^6*\[Rho]^8 - 1036800*Ec^7*\[Rho]^8 + 
      518400*Ec^8*\[Rho]^8 - 115200*Ec^9*\[Rho]^8 - 300*(-1 + 2*Ec)^9*\[Rho]*
       (-86 - 1008*\[Rho] + 855*\[Rho]^2 + 1745*\[Rho]^3 + 45*\[Rho]^4 + 
        45*\[Rho]^5)*Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^9*\[Rho]*
       (-86 - 1008*\[Rho] + 855*\[Rho]^2 + 1745*\[Rho]^3 + 45*\[Rho]^4 + 
        45*\[Rho]^5)*Log[\[Rho]])))/(6300*(-1 + 2*Ec)^9*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r16*((240 - 2400*Ec + 9600*Ec^2 - 19200*Ec^3 + 19200*Ec^4 - 7680*Ec^5 - 
      2605*\[Rho] + 28450*Ec*\[Rho] - 125800*Ec^2*\[Rho] + 
      283600*Ec^3*\[Rho] - 334240*Ec^4*\[Rho] + 192832*Ec^5*\[Rho] - 
      80512*Ec^6*\[Rho] + 89344*Ec^7*\[Rho] - 46336*Ec^8*\[Rho] - 
      7680*Ec^9*\[Rho] + 2040*\[Rho]^2 - 20400*Ec*\[Rho]^2 + 
      81600*Ec^2*\[Rho]^2 - 151680*Ec^3*\[Rho]^2 + 96000*Ec^4*\[Rho]^2 + 
      69120*Ec^5*\[Rho]^2 - 109056*Ec^6*\[Rho]^2 + 33792*Ec^7*\[Rho]^2 + 
      840*\[Rho]^3 - 9480*Ec*\[Rho]^3 + 43320*Ec^2*\[Rho]^3 - 
      116400*Ec^3*\[Rho]^3 + 211680*Ec^4*\[Rho]^3 - 214848*Ec^5*\[Rho]^3 + 
      89088*Ec^6*\[Rho]^3 + 760*\[Rho]^4 - 7600*Ec*\[Rho]^4 + 
      30400*Ec^2*\[Rho]^4 - 103040*Ec^3*\[Rho]^4 + 180800*Ec^4*\[Rho]^4 - 
      164480*Ec^5*\[Rho]^4 + 61440*Ec^6*\[Rho]^4 - 1275*\[Rho]^5 + 
      12750*Ec*\[Rho]^5 - 51000*Ec^2*\[Rho]^5 + 102000*Ec^3*\[Rho]^5 - 
      102000*Ec^4*\[Rho]^5 + 40800*Ec^5*\[Rho]^5 + 60*(-1 + 2*Ec)^5*\[Rho]*
       (-20 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 60*(-1 + 2*Ec)^5*\[Rho]*
       (-20 + 9*\[Rho]^2)*Log[\[Rho]])*(5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 
      400*Ec^4 - 160*Ec^5 - 448*Ec^6 + 4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 
      56320*Ec^10 + 34816*Ec^11 - 8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 
      7000*Ec^2*\[Rho] + 14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 
      5600*Ec^5*\[Rho] + 448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 
      17920*Ec^8*\[Rho] - 35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 
      14336*Ec^11*\[Rho] - 5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 
      257600*Ec^2*\[Rho]^2 + 571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 
      329280*Ec^5*\[Rho]^2 - 17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 
      62720*Ec^8*\[Rho]^2 - 53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 
      99750*Ec*\[Rho]^3 - 504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 
      1708000*Ec^4*\[Rho]^3 + 1019200*Ec^5*\[Rho]^3 - 125440*Ec^6*\[Rho]^3 + 
      35840*Ec^7*\[Rho]^3 - 116480*Ec^8*\[Rho]^3 + 17920*Ec^9*\[Rho]^3 + 
      7875*\[Rho]^4 - 57750*Ec*\[Rho]^4 + 126000*Ec^2*\[Rho]^4 + 
      28000*Ec^3*\[Rho]^4 - 448000*Ec^4*\[Rho]^4 + 515200*Ec^5*\[Rho]^4 - 
      96320*Ec^6*\[Rho]^4 - 85120*Ec^7*\[Rho]^4 + 17920*Ec^8*\[Rho]^4 + 
      5495*\[Rho]^5 - 50750*Ec*\[Rho]^5 + 182000*Ec^2*\[Rho]^5 - 
      308000*Ec^3*\[Rho]^5 + 224000*Ec^4*\[Rho]^5 - 22400*Ec^5*\[Rho]^5 - 
      30912*Ec^6*\[Rho]^5 + 8064*Ec^7*\[Rho]^5 + 175*\[Rho]^6 - 
      1750*Ec*\[Rho]^6 + 7000*Ec^2*\[Rho]^6 - 14000*Ec^3*\[Rho]^6 + 
      14000*Ec^4*\[Rho]^6 - 5600*Ec^5*\[Rho]^6 + 1792*Ec^6*\[Rho]^6 - 
      5*\[Rho]^7 + 50*Ec*\[Rho]^7 - 200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 
      400*Ec^4*\[Rho]^7 + 160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
       (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
      2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
       Log[\[Rho]]) - (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(16800 - 268800*Ec + 1881600*Ec^2 - 7526400*Ec^3 + 
      18816000*Ec^4 - 30105600*Ec^5 + 30105600*Ec^6 - 17203200*Ec^7 + 
      4300800*Ec^8 - 2288785*\[Rho] + 37494160*Ec*\[Rho] - 
      269447920*Ec^2*\[Rho] + 1110406080*Ec^3*\[Rho] - 
      2873858400*Ec^4*\[Rho] + 4793859840*Ec^5*\[Rho] - 
      5056402624*Ec^6*\[Rho] + 3136835584*Ec^7*\[Rho] - 
      1052132608*Ec^8*\[Rho] + 620777472*Ec^9*\[Rho] - 
      1322280960*Ec^10*\[Rho] + 1801863168*Ec^11*\[Rho] - 
      1379811328*Ec^12*\[Rho] + 446365696*Ec^13*\[Rho] + 
      56508416*Ec^14*\[Rho] - 47185920*Ec^15*\[Rho] - 15734565*\[Rho]^2 + 
      271207440*Ec*\[Rho]^2 - 2054087280*Ec^2*\[Rho]^2 + 
      8942646720*Ec^3*\[Rho]^2 - 24535509600*Ec^4*\[Rho]^2 + 
      43614600960*Ec^5*\[Rho]^2 - 49424316480*Ec^6*\[Rho]^2 + 
      33205401600*Ec^7*\[Rho]^2 - 10646872320*Ec^8*\[Rho]^2 - 
      52039680*Ec^9*\[Rho]^2 + 1452165120*Ec^10*\[Rho]^2 - 
      1577533440*Ec^11*\[Rho]^2 + 941015040*Ec^12*\[Rho]^2 - 
      103219200*Ec^13*\[Rho]^2 - 22364160*Ec^14*\[Rho]^2 + 
      11410875*\[Rho]^3 - 151515000*Ec*\[Rho]^3 + 812133000*Ec^2*\[Rho]^3 - 
      2088996000*Ec^3*\[Rho]^3 + 1743882000*Ec^4*\[Rho]^3 + 
      4167004800*Ec^5*\[Rho]^3 - 13446209280*Ec^6*\[Rho]^3 + 
      15670556160*Ec^7*\[Rho]^3 - 8068381440*Ec^8*\[Rho]^3 + 
      1352601600*Ec^9*\[Rho]^3 - 501258240*Ec^10*\[Rho]^3 + 
      593510400*Ec^11*\[Rho]^3 - 113971200*Ec^12*\[Rho]^3 + 
      8243375*\[Rho]^4 - 131999000*Ec*\[Rho]^4 + 924833000*Ec^2*\[Rho]^4 - 
      3703252000*Ec^3*\[Rho]^4 + 9269890000*Ec^4*\[Rho]^4 - 
      14855344000*Ec^5*\[Rho]^4 + 14906205440*Ec^6*\[Rho]^4 - 
      8720499200*Ec^7*\[Rho]^4 + 2767520000*Ec^8*\[Rho]^4 - 
      903884800*Ec^9*\[Rho]^4 + 575948800*Ec^10*\[Rho]^4 - 
      147374080*Ec^11*\[Rho]^4 - 2150400*Ec^12*\[Rho]^4 - 1505175*\[Rho]^5 + 
      23137800*Ec*\[Rho]^5 - 154404600*Ec^2*\[Rho]^5 + 
      582338400*Ec^3*\[Rho]^5 - 1350006000*Ec^4*\[Rho]^5 + 
      1948329600*Ec^5*\[Rho]^5 - 1669980480*Ec^6*\[Rho]^5 + 
      819141120*Ec^7*\[Rho]^5 - 422284800*Ec^8*\[Rho]^5 + 
      356536320*Ec^9*\[Rho]^5 - 120529920*Ec^10*\[Rho]^5 - 155715*\[Rho]^6 + 
      2302440*Ec*\[Rho]^6 - 14605080*Ec^2*\[Rho]^6 + 51364320*Ec^3*\[Rho]^6 - 
      107242800*Ec^4*\[Rho]^6 + 129252480*Ec^5*\[Rho]^6 - 
      105422016*Ec^6*\[Rho]^6 + 59705856*Ec^7*\[Rho]^6 + 
      2999808*Ec^8*\[Rho]^6 + 1978368*Ec^9*\[Rho]^6 - 
      6773760*Ec^10*\[Rho]^6 + 19565*\[Rho]^7 - 313040*Ec*\[Rho]^7 + 
      2191280*Ec^2*\[Rho]^7 - 8765120*Ec^3*\[Rho]^7 + 
      21912800*Ec^4*\[Rho]^7 - 35060480*Ec^5*\[Rho]^7 + 
      55946240*Ec^6*\[Rho]^7 - 53150720*Ec^7*\[Rho]^7 + 
      28770560*Ec^8*\[Rho]^7 - 6881280*Ec^9*\[Rho]^7 - 6375*\[Rho]^8 + 
      102000*Ec*\[Rho]^8 - 714000*Ec^2*\[Rho]^8 + 2856000*Ec^3*\[Rho]^8 - 
      7140000*Ec^4*\[Rho]^8 + 11424000*Ec^5*\[Rho]^8 - 
      11424000*Ec^6*\[Rho]^8 + 6528000*Ec^7*\[Rho]^8 - 
      1632000*Ec^8*\[Rho]^8 - 2100*(1 - 2*Ec)^8*\[Rho]*
       (-208 - 4632*\[Rho] - 7395*\[Rho]^2 + 25*\[Rho]^3 + 225*\[Rho]^4 + 
        45*\[Rho]^5)*Log[1 - 2*Ec] + 2100*(1 - 2*Ec)^8*\[Rho]*
       (-208 - 4632*\[Rho] - 7395*\[Rho]^2 + 25*\[Rho]^3 + 225*\[Rho]^4 + 
        45*\[Rho]^5)*Log[\[Rho]])))/(25200*(1 - 2*Ec)^6*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*r18*(-((120 - 1440*Ec + 7200*Ec^2 - 19200*Ec^3 + 28800*Ec^4 - 
       23040*Ec^5 + 7680*Ec^6 - 1225*\[Rho] + 15660*Ec*\[Rho] - 
       84060*Ec^2*\[Rho] + 244320*Ec^3*\[Rho] - 417600*Ec^4*\[Rho] + 
       451200*Ec^5*\[Rho] - 399360*Ec^6*\[Rho] + 407040*Ec^7*\[Rho] - 
       326400*Ec^8*\[Rho] + 97280*Ec^9*\[Rho] + 15360*Ec^10*\[Rho] + 
       600*\[Rho]^2 - 7200*Ec*\[Rho]^2 + 36000*Ec^2*\[Rho]^2 - 
       83520*Ec^3*\[Rho]^2 + 54720*Ec^4*\[Rho]^2 + 123648*Ec^5*\[Rho]^2 - 
       250368*Ec^6*\[Rho]^2 + 147456*Ec^7*\[Rho]^2 - 21504*Ec^8*\[Rho]^2 + 
       600*\[Rho]^3 - 8280*Ec*\[Rho]^3 + 47880*Ec^2*\[Rho]^3 - 
       157920*Ec^3*\[Rho]^3 + 337920*Ec^4*\[Rho]^3 - 472320*Ec^5*\[Rho]^3 + 
       382848*Ec^6*\[Rho]^3 - 132096*Ec^7*\[Rho]^3 + 1360*\[Rho]^4 - 
       16320*Ec*\[Rho]^4 + 81600*Ec^2*\[Rho]^4 - 266560*Ec^3*\[Rho]^4 + 
       557760*Ec^4*\[Rho]^4 - 689664*Ec^5*\[Rho]^4 + 471808*Ec^6*\[Rho]^4 - 
       138240*Ec^7*\[Rho]^4 - 1455*\[Rho]^5 + 17460*Ec*\[Rho]^5 - 
       87300*Ec^2*\[Rho]^5 + 232800*Ec^3*\[Rho]^5 - 349200*Ec^4*\[Rho]^5 + 
       279360*Ec^5*\[Rho]^5 - 93120*Ec^6*\[Rho]^5 - 60*(1 - 2*Ec)^6*\[Rho]*
        (-8 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 60*(1 - 2*Ec)^6*\[Rho]*
        (-8 + 9*\[Rho]^2)*Log[\[Rho]])*(-5 + 50*Ec - 200*Ec^2 + 400*Ec^3 - 
       400*Ec^4 + 160*Ec^5 + 448*Ec^6 - 4736*Ec^7 + 20480*Ec^8 - 46080*Ec^9 + 
       56320*Ec^10 - 34816*Ec^11 + 8192*Ec^12 + 175*\[Rho] - 1750*Ec*\[Rho] + 
       7000*Ec^2*\[Rho] - 14000*Ec^3*\[Rho] + 14000*Ec^4*\[Rho] - 
       5600*Ec^5*\[Rho] - 448*Ec^6*\[Rho] + 4480*Ec^7*\[Rho] - 
       17920*Ec^8*\[Rho] + 35840*Ec^9*\[Rho] - 35840*Ec^10*\[Rho] + 
       14336*Ec^11*\[Rho] + 5495*\[Rho]^2 - 59150*Ec*\[Rho]^2 + 
       257600*Ec^2*\[Rho]^2 - 571200*Ec^3*\[Rho]^2 + 655200*Ec^4*\[Rho]^2 - 
       329280*Ec^5*\[Rho]^2 + 17920*Ec^6*\[Rho]^2 + 35840*Ec^7*\[Rho]^2 - 
       62720*Ec^8*\[Rho]^2 + 53760*Ec^9*\[Rho]^2 + 7875*\[Rho]^3 - 
       99750*Ec*\[Rho]^3 + 504000*Ec^2*\[Rho]^3 - 1288000*Ec^3*\[Rho]^3 + 
       1708000*Ec^4*\[Rho]^3 - 1019200*Ec^5*\[Rho]^3 + 125440*Ec^6*\[Rho]^3 - 
       35840*Ec^7*\[Rho]^3 + 116480*Ec^8*\[Rho]^3 - 17920*Ec^9*\[Rho]^3 - 
       7875*\[Rho]^4 + 57750*Ec*\[Rho]^4 - 126000*Ec^2*\[Rho]^4 - 
       28000*Ec^3*\[Rho]^4 + 448000*Ec^4*\[Rho]^4 - 515200*Ec^5*\[Rho]^4 + 
       96320*Ec^6*\[Rho]^4 + 85120*Ec^7*\[Rho]^4 - 17920*Ec^8*\[Rho]^4 - 
       5495*\[Rho]^5 + 50750*Ec*\[Rho]^5 - 182000*Ec^2*\[Rho]^5 + 
       308000*Ec^3*\[Rho]^5 - 224000*Ec^4*\[Rho]^5 + 22400*Ec^5*\[Rho]^5 + 
       30912*Ec^6*\[Rho]^5 - 8064*Ec^7*\[Rho]^5 - 175*\[Rho]^6 + 
       1750*Ec*\[Rho]^6 - 7000*Ec^2*\[Rho]^6 + 14000*Ec^3*\[Rho]^6 - 
       14000*Ec^4*\[Rho]^6 + 5600*Ec^5*\[Rho]^6 - 1792*Ec^6*\[Rho]^6 + 
       5*\[Rho]^7 - 50*Ec*\[Rho]^7 + 200*Ec^2*\[Rho]^7 - 400*Ec^3*\[Rho]^7 + 
       400*Ec^4*\[Rho]^7 - 160*Ec^5*\[Rho]^7 + 2100*(-1 + 2*Ec)^5*\[Rho]^2*
        (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] - 
       2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
        Log[\[Rho]])) - (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(8400 - 151200*Ec + 1209600*Ec^2 - 5644800*Ec^3 + 
      16934400*Ec^4 - 33868800*Ec^5 + 45158400*Ec^6 - 38707200*Ec^7 + 
      19353600*Ec^8 - 4300800*Ec^9 - 1789765*\[Rho] + 32938170*Ec*\[Rho] - 
      270006960*Ec^2*\[Rho] + 1294707680*Ec^3*\[Rho] - 
      4005486240*Ec^4*\[Rho] + 8302244160*Ec^5*\[Rho] - 
      11555352256*Ec^6*\[Rho] + 10464255360*Ec^7*\[Rho] - 
      5691244800*Ec^8*\[Rho] + 1669521920*Ec^9*\[Rho] - 
      755435520*Ec^10*\[Rho] + 1420038144*Ec^11*\[Rho] - 
      1755873280*Ec^12*\[Rho] + 1176698880*Ec^13*\[Rho] - 
      214548480*Ec^14*\[Rho] - 202670080*Ec^15*\[Rho] + 
      92798976*Ec^16*\[Rho] - 11693745*\[Rho]^2 + 225254610*Ec*\[Rho]^2 - 
      1934941680*Ec^2*\[Rho]^2 + 9738553440*Ec^3*\[Rho]^2 - 
      31696549920*Ec^4*\[Rho]^2 + 69347234880*Ec^5*\[Rho]^2 - 
      102387754560*Ec^6*\[Rho]^2 + 99116357760*Ec^7*\[Rho]^2 - 
      58125661440*Ec^8*\[Rho]^2 + 16783710720*Ec^9*\[Rho]^2 - 
      539965440*Ec^10*\[Rho]^2 - 1225297920*Ec^11*\[Rho]^2 + 
      1668710400*Ec^12*\[Rho]^2 - 1176698880*Ec^13*\[Rho]^2 + 
      184074240*Ec^14*\[Rho]^2 + 44728320*Ec^15*\[Rho]^2 + 9476775*\[Rho]^3 - 
      148342950*Ec*\[Rho]^3 + 986592600*Ec^2*\[Rho]^3 - 
      3536626800*Ec^3*\[Rho]^3 + 6873728400*Ec^4*\[Rho]^3 - 
      4780692000*Ec^5*\[Rho]^3 - 8576924160*Ec^6*\[Rho]^3 + 
      24486389760*Ec^7*\[Rho]^3 - 25252335360*Ec^8*\[Rho]^3 + 
      11737044480*Ec^9*\[Rho]^3 - 1851709440*Ec^10*\[Rho]^3 + 
      672215040*Ec^11*\[Rho]^3 - 826183680*Ec^12*\[Rho]^3 + 
      227942400*Ec^13*\[Rho]^3 + 5439875*\[Rho]^4 - 99282750*Ec*\[Rho]^4 + 
      806547000*Ec^2*\[Rho]^4 - 3829406000*Ec^3*\[Rho]^4 + 
      11717538000*Ec^4*\[Rho]^4 - 23985444000*Ec^5*\[Rho]^4 + 
      32921244160*Ec^6*\[Rho]^4 - 29474027520*Ec^7*\[Rho]^4 + 
      16302316800*Ec^8*\[Rho]^4 - 5572313600*Ec^9*\[Rho]^4 + 
      2026752000*Ec^10*\[Rho]^4 - 1087672320*Ec^11*\[Rho]^4 + 
      265072640*Ec^12*\[Rho]^4 + 4300800*Ec^13*\[Rho]^4 - 1234275*\[Rho]^5 + 
      21271950*Ec*\[Rho]^5 - 161670600*Ec^2*\[Rho]^5 + 
      709102800*Ec^3*\[Rho]^5 - 1968548400*Ec^4*\[Rho]^5 + 
      3556072800*Ec^5*\[Rho]^5 - 4101948480*Ec^6*\[Rho]^5 + 
      2828649600*Ec^7*\[Rho]^5 - 1172236800*Ec^8*\[Rho]^5 + 
      717696000*Ec^9*\[Rho]^5 - 662860800*Ec^10*\[Rho]^5 + 
      212674560*Ec^11*\[Rho]^5 - 231735*\[Rho]^6 + 3982230*Ec*\[Rho]^6 - 
      30156840*Ec^2*\[Rho]^6 + 131659920*Ec^3*\[Rho]^6 - 
      363227760*Ec^4*\[Rho]^6 + 650250720*Ec^5*\[Rho]^6 - 
      785179584*Ec^6*\[Rho]^6 + 686071680*Ec^7*\[Rho]^6 - 
      407877120*Ec^8*\[Rho]^6 + 120099840*Ec^9*\[Rho]^6 - 
      37309440*Ec^10*\[Rho]^6 + 15095808*Ec^11*\[Rho]^6 + 31745*\[Rho]^7 - 
      571410*Ec*\[Rho]^7 + 4571280*Ec^2*\[Rho]^7 - 21332640*Ec^3*\[Rho]^7 + 
      63997920*Ec^4*\[Rho]^7 - 127995840*Ec^5*\[Rho]^7 + 
      196062720*Ec^6*\[Rho]^7 - 231490560*Ec^7*\[Rho]^7 + 
      174746880*Ec^8*\[Rho]^7 - 77539840*Ec^9*\[Rho]^7 + 
      15482880*Ec^10*\[Rho]^7 - 7275*\[Rho]^8 + 130950*Ec*\[Rho]^8 - 
      1047600*Ec^2*\[Rho]^8 + 4888800*Ec^3*\[Rho]^8 - 
      14666400*Ec^4*\[Rho]^8 + 29332800*Ec^5*\[Rho]^8 - 
      39110400*Ec^6*\[Rho]^8 + 33523200*Ec^7*\[Rho]^8 - 
      16761600*Ec^8*\[Rho]^8 + 3724800*Ec^9*\[Rho]^8 + 
      2100*(-1 + 2*Ec)^9*\[Rho]*(-172 - 3516*\[Rho] - 5295*\[Rho]^2 + 
        325*\[Rho]^3 + 225*\[Rho]^4 + 45*\[Rho]^5)*Log[1 - 2*Ec] - 
      2100*(-1 + 2*Ec)^9*\[Rho]*(-172 - 3516*\[Rho] - 5295*\[Rho]^2 + 
        325*\[Rho]^3 + 225*\[Rho]^4 + 45*\[Rho]^5)*Log[\[Rho]])))/
  (12600*(-1 + 2*Ec)^9*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m6*(-((1285 - 13810*Ec + 60040*Ec^2 - 130960*Ec^3 + 135520*Ec^4 - 
       22720*Ec^5 - 68480*Ec^6 + 24320*Ec^7 + 37120*Ec^8 - 23040*Ec^9 - 
       1800*\[Rho] + 18000*Ec*\[Rho] - 72000*Ec^2*\[Rho] + 
       157440*Ec^3*\[Rho] - 243840*Ec^4*\[Rho] + 327936*Ec^5*\[Rho] - 
       313344*Ec^6*\[Rho] + 129024*Ec^7*\[Rho] - 1440*\[Rho]^2 + 
       15480*Ec*\[Rho]^2 - 67320*Ec^2*\[Rho]^2 + 150960*Ec^3*\[Rho]^2 - 
       181920*Ec^4*\[Rho]^2 + 110784*Ec^5*\[Rho]^2 - 27648*Ec^6*\[Rho]^2 + 
       3080*\[Rho]^3 - 30800*Ec*\[Rho]^3 + 123200*Ec^2*\[Rho]^3 - 
       275200*Ec^3*\[Rho]^3 + 370240*Ec^4*\[Rho]^3 - 258688*Ec^5*\[Rho]^3 + 
       73728*Ec^6*\[Rho]^3 - 1125*\[Rho]^4 + 11250*Ec*\[Rho]^4 - 
       45000*Ec^2*\[Rho]^4 + 90000*Ec^3*\[Rho]^4 - 90000*Ec^4*\[Rho]^4 + 
       36000*Ec^5*\[Rho]^4 - 60*(-1 + 2*Ec)^5*(-8 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 60*(-1 + 2*Ec)^5*(-8 + 9*\[Rho]^2)*Log[\[Rho]])*
      (5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 400*Ec^4 - 160*Ec^5 - 448*Ec^6 + 
       4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 56320*Ec^10 + 34816*Ec^11 - 
       8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 7000*Ec^2*\[Rho] + 
       14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 5600*Ec^5*\[Rho] + 
       448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 17920*Ec^8*\[Rho] - 
       35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 14336*Ec^11*\[Rho] - 
       5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 257600*Ec^2*\[Rho]^2 + 
       571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 329280*Ec^5*\[Rho]^2 - 
       17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 62720*Ec^8*\[Rho]^2 - 
       53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 99750*Ec*\[Rho]^3 - 
       504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 1708000*Ec^4*\[Rho]^3 + 
       1019200*Ec^5*\[Rho]^3 - 125440*Ec^6*\[Rho]^3 + 35840*Ec^7*\[Rho]^3 - 
       116480*Ec^8*\[Rho]^3 + 17920*Ec^9*\[Rho]^3 + 7875*\[Rho]^4 - 
       57750*Ec*\[Rho]^4 + 126000*Ec^2*\[Rho]^4 + 28000*Ec^3*\[Rho]^4 - 
       448000*Ec^4*\[Rho]^4 + 515200*Ec^5*\[Rho]^4 - 96320*Ec^6*\[Rho]^4 - 
       85120*Ec^7*\[Rho]^4 + 17920*Ec^8*\[Rho]^4 + 5495*\[Rho]^5 - 
       50750*Ec*\[Rho]^5 + 182000*Ec^2*\[Rho]^5 - 308000*Ec^3*\[Rho]^5 + 
       224000*Ec^4*\[Rho]^5 - 22400*Ec^5*\[Rho]^5 - 30912*Ec^6*\[Rho]^5 + 
       8064*Ec^7*\[Rho]^5 + 175*\[Rho]^6 - 1750*Ec*\[Rho]^6 + 
       7000*Ec^2*\[Rho]^6 - 14000*Ec^3*\[Rho]^6 + 14000*Ec^4*\[Rho]^6 - 
       5600*Ec^5*\[Rho]^6 + 1792*Ec^6*\[Rho]^6 - 5*\[Rho]^7 + 
       50*Ec*\[Rho]^7 - 200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 
       400*Ec^4*\[Rho]^7 + 160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
        (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
       2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
        Log[\[Rho]])) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(403225 - 6619600*Ec + 47681200*Ec^2 - 196996800*Ec^3 + 
      511308000*Ec^4 - 855724800*Ec^5 + 907504192*Ec^6 - 584286208*Ec^7 + 
      311399680*Ec^8 - 533557248*Ec^9 + 1116960768*Ec^10 - 1386921984*Ec^11 + 
      840318976*Ec^12 + 29818880*Ec^13 - 328515584*Ec^14 + 127401984*Ec^15 + 
      3573045*\[Rho] - 61099920*Ec*\[Rho] + 459149040*Ec^2*\[Rho] - 
      1983360960*Ec^3*\[Rho] + 5398696800*Ec^4*\[Rho] - 
      9518503680*Ec^5*\[Rho] + 10689298368*Ec^6*\[Rho] - 
      7075074048*Ec^7*\[Rho] + 2066217216*Ec^8*\[Rho] + 
      491237376*Ec^9*\[Rho] - 954562560*Ec^10*\[Rho] + 
      685031424*Ec^11*\[Rho] - 27869184*Ec^12*\[Rho] - 
      284884992*Ec^13*\[Rho] + 112508928*Ec^14*\[Rho] - 2653875*\[Rho]^2 + 
      35091000*Ec*\[Rho]^2 - 186669000*Ec^2*\[Rho]^2 + 
      471492000*Ec^3*\[Rho]^2 - 353178000*Ec^4*\[Rho]^2 - 
      1086019200*Ec^5*\[Rho]^2 + 3282639360*Ec^6*\[Rho]^2 - 
      3706160640*Ec^7*\[Rho]^2 + 1595569920*Ec^8*\[Rho]^2 + 
      508784640*Ec^9*\[Rho]^2 - 998430720*Ec^10*\[Rho]^2 + 
      631357440*Ec^11*\[Rho]^2 - 187084800*Ec^12*\[Rho]^2 - 
      2867375*\[Rho]^3 + 47999000*Ec*\[Rho]^3 - 352961000*Ec^2*\[Rho]^3 + 
      1491028000*Ec^3*\[Rho]^3 - 3965122000*Ec^4*\[Rho]^3 + 
      6819299200*Ec^5*\[Rho]^3 - 7441871360*Ec^6*\[Rho]^3 + 
      4691939840*Ec^7*\[Rho]^3 - 1051823360*Ec^8*\[Rho]^3 - 
      696012800*Ec^9*\[Rho]^3 + 633866240*Ec^10*\[Rho]^3 - 
      162283520*Ec^11*\[Rho]^3 - 6451200*Ec^12*\[Rho]^3 + 1551375*\[Rho]^4 - 
      23877000*Ec*\[Rho]^4 + 159579000*Ec^2*\[Rho]^4 - 
      603036000*Ec^3*\[Rho]^4 + 1401750000*Ec^4*\[Rho]^4 - 
      2031120000*Ec^5*\[Rho]^4 + 1754477760*Ec^6*\[Rho]^4 - 
      794196480*Ec^7*\[Rho]^4 + 151011840*Ec^8*\[Rho]^4 - 
      42577920*Ec^9*\[Rho]^4 + 19676160*Ec^10*\[Rho]^4 - 67725*\[Rho]^5 + 
      1272600*Ec*\[Rho]^5 - 10420200*Ec^2*\[Rho]^5 + 48736800*Ec^3*\[Rho]^5 - 
      143010000*Ec^4*\[Rho]^5 + 271152000*Ec^5*\[Rho]^5 - 
      345089472*Ec^6*\[Rho]^5 + 335666688*Ec^7*\[Rho]^5 - 
      256381440*Ec^8*\[Rho]^5 + 98316288*Ec^9*\[Rho]^5 - 
      12192768*Ec^10*\[Rho]^5 + 66955*\[Rho]^6 - 1071280*Ec*\[Rho]^6 + 
      7498960*Ec^2*\[Rho]^6 - 29995840*Ec^3*\[Rho]^6 + 
      74989600*Ec^4*\[Rho]^6 - 119983360*Ec^5*\[Rho]^6 + 
      127547392*Ec^6*\[Rho]^6 - 99269632*Ec^7*\[Rho]^6 + 
      43396864*Ec^8*\[Rho]^6 - 8257536*Ec^9*\[Rho]^6 - 5625*\[Rho]^7 + 
      90000*Ec*\[Rho]^7 - 630000*Ec^2*\[Rho]^7 + 2520000*Ec^3*\[Rho]^7 - 
      6300000*Ec^4*\[Rho]^7 + 10080000*Ec^5*\[Rho]^7 - 
      10080000*Ec^6*\[Rho]^7 + 5760000*Ec^7*\[Rho]^7 - 
      1440000*Ec^8*\[Rho]^7 + 2100*(1 - 2*Ec)^8*(-40 - 936*\[Rho] - 
        1755*\[Rho]^2 + 505*\[Rho]^3 + 225*\[Rho]^4 + 45*\[Rho]^5)*
       Log[1 - 2*Ec] - 2100*(1 - 2*Ec)^8*(-40 - 936*\[Rho] - 1755*\[Rho]^2 + 
        505*\[Rho]^3 + 225*\[Rho]^4 + 45*\[Rho]^5)*Log[\[Rho]])))/
  (25200*(1 - 2*Ec)^6*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r2*(4*(255 - 3570*Ec + 21420*Ec^2 - 71400*Ec^3 + 142800*Ec^4 - 
      171360*Ec^5 + 114240*Ec^6 - 32640*Ec^7 - 200*\[Rho] + 1750*Ec*\[Rho] - 
      3150*Ec^2*\[Rho] - 20620*Ec^3*\[Rho] + 132100*Ec^4*\[Rho] - 
      356440*Ec^5*\[Rho] + 572400*Ec^6*\[Rho] - 602400*Ec^7*\[Rho] + 
      431040*Ec^8*\[Rho] - 208000*Ec^9*\[Rho] + 65280*Ec^10*\[Rho] - 
      12800*Ec^11*\[Rho] + 100*\[Rho]^2 - 1400*Ec*\[Rho]^2 + 
      8400*Ec^2*\[Rho]^2 - 26120*Ec^3*\[Rho]^2 + 39080*Ec^4*\[Rho]^2 - 
      6096*Ec^5*\[Rho]^2 - 66688*Ec^6*\[Rho]^2 + 92032*Ec^7*\[Rho]^2 - 
      44160*Ec^8*\[Rho]^2 + 4352*Ec^9*\[Rho]^2 - 150*\[Rho]^3 + 
      2550*Ec*\[Rho]^3 - 18450*Ec^2*\[Rho]^3 + 68020*Ec^3*\[Rho]^3 - 
      141260*Ec^4*\[Rho]^3 + 180600*Ec^5*\[Rho]^3 - 154064*Ec^6*\[Rho]^3 + 
      85216*Ec^7*\[Rho]^3 - 22656*Ec^8*\[Rho]^3 - 175*\[Rho]^4 + 
      2450*Ec*\[Rho]^4 - 14700*Ec^2*\[Rho]^4 + 56120*Ec^3*\[Rho]^4 - 
      137800*Ec^4*\[Rho]^4 + 205440*Ec^5*\[Rho]^4 - 188160*Ec^6*\[Rho]^4 + 
      98560*Ec^7*\[Rho]^4 - 22400*Ec^8*\[Rho]^4 + 170*\[Rho]^5 - 
      2380*Ec*\[Rho]^5 + 14280*Ec^2*\[Rho]^5 - 47600*Ec^3*\[Rho]^5 + 
      95200*Ec^4*\[Rho]^5 - 114240*Ec^5*\[Rho]^5 + 76160*Ec^6*\[Rho]^5 - 
      21760*Ec^7*\[Rho]^5 - 75*(-1 + 2*Ec)^7*\[Rho]*(-7 + 3*\[Rho]^2)*
       Log[1 - 2*Ec] + 75*(-1 + 2*Ec)^7*\[Rho]*(-7 + 3*\[Rho]^2)*Log[\[Rho]])*
     (5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 400*Ec^4 - 160*Ec^5 - 448*Ec^6 + 
      4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 56320*Ec^10 + 34816*Ec^11 - 
      8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 7000*Ec^2*\[Rho] + 
      14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 5600*Ec^5*\[Rho] + 
      448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 17920*Ec^8*\[Rho] - 
      35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 14336*Ec^11*\[Rho] - 
      5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 257600*Ec^2*\[Rho]^2 + 
      571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 329280*Ec^5*\[Rho]^2 - 
      17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 62720*Ec^8*\[Rho]^2 - 
      53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 99750*Ec*\[Rho]^3 - 
      504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 1708000*Ec^4*\[Rho]^3 + 
      1019200*Ec^5*\[Rho]^3 - 125440*Ec^6*\[Rho]^3 + 35840*Ec^7*\[Rho]^3 - 
      116480*Ec^8*\[Rho]^3 + 17920*Ec^9*\[Rho]^3 + 7875*\[Rho]^4 - 
      57750*Ec*\[Rho]^4 + 126000*Ec^2*\[Rho]^4 + 28000*Ec^3*\[Rho]^4 - 
      448000*Ec^4*\[Rho]^4 + 515200*Ec^5*\[Rho]^4 - 96320*Ec^6*\[Rho]^4 - 
      85120*Ec^7*\[Rho]^4 + 17920*Ec^8*\[Rho]^4 + 5495*\[Rho]^5 - 
      50750*Ec*\[Rho]^5 + 182000*Ec^2*\[Rho]^5 - 308000*Ec^3*\[Rho]^5 + 
      224000*Ec^4*\[Rho]^5 - 22400*Ec^5*\[Rho]^5 - 30912*Ec^6*\[Rho]^5 + 
      8064*Ec^7*\[Rho]^5 + 175*\[Rho]^6 - 1750*Ec*\[Rho]^6 + 
      7000*Ec^2*\[Rho]^6 - 14000*Ec^3*\[Rho]^6 + 14000*Ec^4*\[Rho]^6 - 
      5600*Ec^5*\[Rho]^6 + 1792*Ec^6*\[Rho]^6 - 5*\[Rho]^7 + 50*Ec*\[Rho]^7 - 
      200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 400*Ec^4*\[Rho]^7 + 
      160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
       (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
      2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
       Log[\[Rho]]) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(14280 - 285600*Ec + 2570400*Ec^2 - 13708800*Ec^3 + 
      47980800*Ec^4 - 115153920*Ec^5 + 191923200*Ec^6 - 219340800*Ec^7 + 
      164505600*Ec^8 - 73113600*Ec^9 + 14622720*Ec^10 + 738835*\[Rho] - 
      15322700*Ec*\[Rho] + 143364300*Ec^2*\[Rho] - 797369600*Ec^3*\[Rho] + 
      2921833600*Ec^4*\[Rho] - 7379312640*Ec^5*\[Rho] + 
      13032347552*Ec^6*\[Rho] - 15937564800*Ec^7*\[Rho] + 
      12969688960*Ec^8*\[Rho] - 6344279040*Ec^9*\[Rho] + 
      1277665280*Ec^10*\[Rho] + 304812032*Ec^11*\[Rho] - 
      118558720*Ec^12*\[Rho] - 268369920*Ec^13*\[Rho] + 
      337223680*Ec^14*\[Rho] - 110919680*Ec^15*\[Rho] - 
      32079872*Ec^16*\[Rho] + 15728640*Ec^17*\[Rho] - 739872*\[Rho]^2 + 
      13145160*Ec*\[Rho]^2 - 101783640*Ec^2*\[Rho]^2 + 
      443709280*Ec^3*\[Rho]^2 - 1156435280*Ec^4*\[Rho]^2 + 
      1665112512*Ec^5*\[Rho]^2 - 553962528*Ec^6*\[Rho]^2 - 
      2546477696*Ec^7*\[Rho]^2 + 5122341504*Ec^8*\[Rho]^2 - 
      4513904640*Ec^9*\[Rho]^2 + 1954735104*Ec^10*\[Rho]^2 - 
      286003200*Ec^11*\[Rho]^2 - 211140608*Ec^12*\[Rho]^2 + 
      353124352*Ec^13*\[Rho]^2 - 190095360*Ec^14*\[Rho]^2 - 
      17203200*Ec^15*\[Rho]^2 + 24543232*Ec^16*\[Rho]^2 - 2525355*\[Rho]^3 + 
      53871300*Ec*\[Rho]^3 - 518483700*Ec^2*\[Rho]^3 + 
      2967098400*Ec^3*\[Rho]^3 - 11192252400*Ec^4*\[Rho]^3 + 
      29122148160*Ec^5*\[Rho]^3 - 53059233920*Ec^6*\[Rho]^3 + 
      67103792896*Ec^7*\[Rho]^3 - 56791166208*Ec^8*\[Rho]^3 + 
      29483847680*Ec^9*\[Rho]^3 - 7353902080*Ec^10*\[Rho]^3 - 
      199987200*Ec^11*\[Rho]^3 + 538144768*Ec^12*\[Rho]^3 - 
      224559104*Ec^13*\[Rho]^3 + 68812800*Ec^14*\[Rho]^3 + 2417800*\[Rho]^4 - 
      45768800*Ec*\[Rho]^4 + 386047200*Ec^2*\[Rho]^4 - 
      1903686400*Ec^3*\[Rho]^4 + 6041974400*Ec^4*\[Rho]^4 - 
      12762140160*Ec^5*\[Rho]^4 + 17799539520*Ec^6*\[Rho]^4 - 
      15423674112*Ec^7*\[Rho]^4 + 6735719424*Ec^8*\[Rho]^4 + 
      175508480*Ec^9*\[Rho]^4 - 1399838720*Ec^10*\[Rho]^4 + 
      445706240*Ec^11*\[Rho]^4 - 75350016*Ec^12*\[Rho]^4 + 
      20529152*Ec^13*\[Rho]^4 - 2867200*Ec^14*\[Rho]^4 + 43645*\[Rho]^5 - 
      935900*Ec*\[Rho]^5 + 9053100*Ec^2*\[Rho]^5 - 52063200*Ec^3*\[Rho]^5 + 
      197341200*Ec^4*\[Rho]^5 - 515954880*Ec^5*\[Rho]^5 + 
      929457760*Ec^6*\[Rho]^5 - 1083223680*Ec^7*\[Rho]^5 + 
      688920960*Ec^8*\[Rho]^5 - 126336000*Ec^9*\[Rho]^5 - 
      44925440*Ec^10*\[Rho]^5 - 6236160*Ec^11*\[Rho]^5 + 
      4802560*Ec^12*\[Rho]^5 + 51240*\[Rho]^6 - 961800*Ec*\[Rho]^6 + 
      8026200*Ec^2*\[Rho]^6 - 39026400*Ec^3*\[Rho]^6 + 
      121472400*Ec^4*\[Rho]^6 - 249197760*Ec^5*\[Rho]^6 + 
      343951328*Ec^6*\[Rho]^6 - 340590208*Ec^7*\[Rho]^6 + 
      250911360*Ec^8*\[Rho]^6 - 110817280*Ec^9*\[Rho]^6 + 
      21056000*Ec^10*\[Rho]^6 - 2107392*Ec^11*\[Rho]^6 + 
      903168*Ec^12*\[Rho]^6 - 1253*\[Rho]^7 + 25060*Ec*\[Rho]^7 - 
      225540*Ec^2*\[Rho]^7 + 1202880*Ec^3*\[Rho]^7 - 4210080*Ec^4*\[Rho]^7 + 
      10104192*Ec^5*\[Rho]^7 - 20892032*Ec^6*\[Rho]^7 + 
      38062080*Ec^7*\[Rho]^7 - 40149760*Ec^8*\[Rho]^7 + 
      26485760*Ec^9*\[Rho]^7 - 10816512*Ec^10*\[Rho]^7 + 
      2007040*Ec^11*\[Rho]^7 + 680*\[Rho]^8 - 13600*Ec*\[Rho]^8 + 
      122400*Ec^2*\[Rho]^8 - 652800*Ec^3*\[Rho]^8 + 2284800*Ec^4*\[Rho]^8 - 
      5483520*Ec^5*\[Rho]^8 + 9139200*Ec^6*\[Rho]^8 - 
      10444800*Ec^7*\[Rho]^8 + 7833600*Ec^8*\[Rho]^8 - 
      3481600*Ec^9*\[Rho]^8 + 696320*Ec^10*\[Rho]^8 + 
      420*(1 - 2*Ec)^10*\[Rho]*(-650 - 1967*\[Rho] + 4005*\[Rho]^2 + 
        3080*\[Rho]^3 - 75*\[Rho]^4 + 75*\[Rho]^5)*Log[1 - 2*Ec] - 
      420*(1 - 2*Ec)^10*\[Rho]*(-650 - 1967*\[Rho] + 4005*\[Rho]^2 + 
        3080*\[Rho]^3 - 75*\[Rho]^4 + 75*\[Rho]^5)*Log[\[Rho]])))/
  (10500*(1 - 2*Ec)^8*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (m5*((397 - 4354*Ec + 19336*Ec^2 - 42640*Ec^3 + 42208*Ec^4 + 1088*Ec^5 - 
      34688*Ec^6 + 18176*Ec^7 + 256*Ec^8 + 1536*Ec^9 - 744*\[Rho] + 
      7440*Ec*\[Rho] - 29760*Ec^2*\[Rho] + 58368*Ec^3*\[Rho] - 
      51840*Ec^4*\[Rho] + 5376*Ec^5*\[Rho] + 18432*Ec^6*\[Rho] - 
      6144*Ec^7*\[Rho] + 1008*\[Rho]^2 - 10728*Ec*\[Rho]^2 + 
      46152*Ec^2*\[Rho]^2 - 106704*Ec^3*\[Rho]^2 + 141024*Ec^4*\[Rho]^2 - 
      100416*Ec^5*\[Rho]^2 + 30720*Ec^6*\[Rho]^2 - 856*\[Rho]^3 + 
      8560*Ec*\[Rho]^3 - 34240*Ec^2*\[Rho]^3 + 75008*Ec^3*\[Rho]^3 - 
      86720*Ec^4*\[Rho]^3 + 48512*Ec^5*\[Rho]^3 - 9216*Ec^6*\[Rho]^3 + 
      195*\[Rho]^4 - 1950*Ec*\[Rho]^4 + 7800*Ec^2*\[Rho]^4 - 
      15600*Ec^3*\[Rho]^4 + 15600*Ec^4*\[Rho]^4 - 6240*Ec^5*\[Rho]^4 + 
      12*(-1 + 2*Ec)^5*(16 + 27*\[Rho]^2)*Log[1 - 2*Ec] - 
      12*(-1 + 2*Ec)^5*(16 + 27*\[Rho]^2)*Log[\[Rho]])*
     (5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 400*Ec^4 - 160*Ec^5 - 448*Ec^6 + 
      4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 56320*Ec^10 + 34816*Ec^11 - 
      8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 7000*Ec^2*\[Rho] + 
      14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 5600*Ec^5*\[Rho] + 
      448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 17920*Ec^8*\[Rho] - 
      35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 14336*Ec^11*\[Rho] - 
      5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 257600*Ec^2*\[Rho]^2 + 
      571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 329280*Ec^5*\[Rho]^2 - 
      17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 62720*Ec^8*\[Rho]^2 - 
      53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 99750*Ec*\[Rho]^3 - 
      504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 1708000*Ec^4*\[Rho]^3 + 
      1019200*Ec^5*\[Rho]^3 - 125440*Ec^6*\[Rho]^3 + 35840*Ec^7*\[Rho]^3 - 
      116480*Ec^8*\[Rho]^3 + 17920*Ec^9*\[Rho]^3 + 7875*\[Rho]^4 - 
      57750*Ec*\[Rho]^4 + 126000*Ec^2*\[Rho]^4 + 28000*Ec^3*\[Rho]^4 - 
      448000*Ec^4*\[Rho]^4 + 515200*Ec^5*\[Rho]^4 - 96320*Ec^6*\[Rho]^4 - 
      85120*Ec^7*\[Rho]^4 + 17920*Ec^8*\[Rho]^4 + 5495*\[Rho]^5 - 
      50750*Ec*\[Rho]^5 + 182000*Ec^2*\[Rho]^5 - 308000*Ec^3*\[Rho]^5 + 
      224000*Ec^4*\[Rho]^5 - 22400*Ec^5*\[Rho]^5 - 30912*Ec^6*\[Rho]^5 + 
      8064*Ec^7*\[Rho]^5 + 175*\[Rho]^6 - 1750*Ec*\[Rho]^6 + 
      7000*Ec^2*\[Rho]^6 - 14000*Ec^3*\[Rho]^6 + 14000*Ec^4*\[Rho]^6 - 
      5600*Ec^5*\[Rho]^6 + 1792*Ec^6*\[Rho]^6 - 5*\[Rho]^7 + 50*Ec*\[Rho]^7 - 
      200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 400*Ec^4*\[Rho]^7 + 
      160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
       (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
      2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
       Log[\[Rho]]) - (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(4177 - 73552*Ec + 568624*Ec^2 - 2525376*Ec^3 + 
      7066080*Ec^4 - 12811008*Ec^5 + 15308608*Ec^6 - 17084416*Ec^7 + 
      44940544*Ec^8 - 138915840*Ec^9 + 276584448*Ec^10 - 325828608*Ec^11 + 
      200359936*Ec^12 - 30736384*Ec^13 - 25149440*Ec^14 + 7864320*Ec^15 - 
      442323*\[Rho] + 7339248*Ec*\[Rho] - 53471376*Ec^2*\[Rho] + 
      223669824*Ec^3*\[Rho] - 588527520*Ec^4*\[Rho] + 
      1000349952*Ec^5*\[Rho] - 1080007488*Ec^6*\[Rho] + 
      699740160*Ec^7*\[Rho] - 283868928*Ec^8*\[Rho] + 211857408*Ec^9*\[Rho] - 
      287250432*Ec^10*\[Rho] + 203341824*Ec^11*\[Rho] - 
      37502976*Ec^12*\[Rho] - 20643840*Ec^13*\[Rho] + 3784704*Ec^14*\[Rho] - 
      1028475*\[Rho]^2 + 18459000*Ec*\[Rho]^2 - 145240200*Ec^2*\[Rho]^2 + 
      655754400*Ec^3*\[Rho]^2 - 1863766800*Ec^4*\[Rho]^2 + 
      3430788480*Ec^5*\[Rho]^2 - 4028129280*Ec^6*\[Rho]^2 + 
      2805250560*Ec^7*\[Rho]^2 - 922548480*Ec^8*\[Rho]^2 - 
      7311360*Ec^9*\[Rho]^2 + 50104320*Ec^10*\[Rho]^2 + 
      18923520*Ec^11*\[Rho]^2 - 15052800*Ec^12*\[Rho]^2 + 606025*\[Rho]^3 - 
      7071400*Ec*\[Rho]^3 + 28499800*Ec^2*\[Rho]^3 - 15999200*Ec^3*\[Rho]^3 - 
      254002000*Ec^4*\[Rho]^3 + 994403200*Ec^5*\[Rho]^3 - 
      1774760960*Ec^6*\[Rho]^3 + 1663316480*Ec^7*\[Rho]^3 - 
      691846400*Ec^8*\[Rho]^3 - 14766080*Ec^9*\[Rho]^3 + 
      82503680*Ec^10*\[Rho]^3 - 17776640*Ec^11*\[Rho]^3 + 
      430080*Ec^12*\[Rho]^3 + 900375*\[Rho]^4 - 13763400*Ec*\[Rho]^4 + 
      91203000*Ec^2*\[Rho]^4 - 340821600*Ec^3*\[Rho]^4 + 
      780082800*Ec^4*\[Rho]^4 - 1104190080*Ec^5*\[Rho]^4 + 
      901763520*Ec^6*\[Rho]^4 - 302615040*Ec^7*\[Rho]^4 - 
      91338240*Ec^8*\[Rho]^4 + 96768000*Ec^9*\[Rho]^4 - 
      24622080*Ec^10*\[Rho]^4 - 23877*\[Rho]^5 + 268632*Ec*\[Rho]^5 - 
      973224*Ec^2*\[Rho]^5 - 340704*Ec^3*\[Rho]^5 + 13552560*Ec^4*\[Rho]^5 - 
      47085696*Ec^5*\[Rho]^5 + 90974016*Ec^6*\[Rho]^5 - 
      109036032*Ec^7*\[Rho]^5 + 69232128*Ec^8*\[Rho]^5 - 
      21073920*Ec^9*\[Rho]^5 + 967680*Ec^10*\[Rho]^5 - 16877*\[Rho]^6 + 
      270032*Ec*\[Rho]^6 - 1890224*Ec^2*\[Rho]^6 + 7560896*Ec^3*\[Rho]^6 - 
      18902240*Ec^4*\[Rho]^6 + 30243584*Ec^5*\[Rho]^6 - 
      33517568*Ec^6*\[Rho]^6 + 22356992*Ec^7*\[Rho]^6 - 
      7911680*Ec^8*\[Rho]^6 + 1032192*Ec^9*\[Rho]^6 + 975*\[Rho]^7 - 
      15600*Ec*\[Rho]^7 + 109200*Ec^2*\[Rho]^7 - 436800*Ec^3*\[Rho]^7 + 
      1092000*Ec^4*\[Rho]^7 - 1747200*Ec^5*\[Rho]^7 + 1747200*Ec^6*\[Rho]^7 - 
      998400*Ec^7*\[Rho]^7 + 249600*Ec^8*\[Rho]^7 - 
      420*(1 - 2*Ec)^8*(8 - 312*\[Rho] - 2385*\[Rho]^2 - 3125*\[Rho]^3 - 
        765*\[Rho]^4 + 135*\[Rho]^5)*Log[1 - 2*Ec] + 
      420*(1 - 2*Ec)^8*(8 - 312*\[Rho] - 2385*\[Rho]^2 - 3125*\[Rho]^3 - 
        765*\[Rho]^4 + 135*\[Rho]^5)*Log[\[Rho]])))/
  (5040*(1 - 2*Ec)^6*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 ((1 - 2*Ec)^2*m2*(-((-533 + 6588*Ec - 34092*Ec^2 + 93984*Ec^3 - 
       140928*Ec^4 + 86400*Ec^5 + 59904*Ec^6 - 155136*Ec^7 + 122112*Ec^8 - 
       41984*Ec^9 + 3072*Ec^10 + 1032*\[Rho] - 12384*Ec*\[Rho] + 
       61920*Ec^2*\[Rho] - 162816*Ec^3*\[Rho] + 227712*Ec^4*\[Rho] - 
       127488*Ec^5*\[Rho] - 62976*Ec^6*\[Rho] + 122880*Ec^7*\[Rho] - 
       49152*Ec^8*\[Rho] - 720*\[Rho]^2 + 9288*Ec*\[Rho]^2 - 
       50328*Ec^2*\[Rho]^2 + 143328*Ec^3*\[Rho]^2 - 233472*Ec^4*\[Rho]^2 + 
       221184*Ec^5*\[Rho]^2 - 113280*Ec^6*\[Rho]^2 + 24576*Ec^7*\[Rho]^2 + 
       56*\[Rho]^3 - 672*Ec*\[Rho]^3 + 3360*Ec^2*\[Rho]^3 - 
       2048*Ec^3*\[Rho]^3 - 9024*Ec^4*\[Rho]^3 + 28416*Ec^5*\[Rho]^3 - 
       30976*Ec^6*\[Rho]^3 + 12288*Ec^7*\[Rho]^3 + 165*\[Rho]^4 - 
       1980*Ec*\[Rho]^4 + 9900*Ec^2*\[Rho]^4 - 26400*Ec^3*\[Rho]^4 + 
       39600*Ec^4*\[Rho]^4 - 31680*Ec^5*\[Rho]^4 + 10560*Ec^6*\[Rho]^4 + 
       12*(1 - 2*Ec)^6*(8 + 27*\[Rho]^2)*Log[1 - 2*Ec] - 
       12*(1 - 2*Ec)^6*(8 + 27*\[Rho]^2)*Log[\[Rho]])*
      (-5 + 50*Ec - 200*Ec^2 + 400*Ec^3 - 400*Ec^4 + 160*Ec^5 + 448*Ec^6 - 
       4736*Ec^7 + 20480*Ec^8 - 46080*Ec^9 + 56320*Ec^10 - 34816*Ec^11 + 
       8192*Ec^12 + 175*\[Rho] - 1750*Ec*\[Rho] + 7000*Ec^2*\[Rho] - 
       14000*Ec^3*\[Rho] + 14000*Ec^4*\[Rho] - 5600*Ec^5*\[Rho] - 
       448*Ec^6*\[Rho] + 4480*Ec^7*\[Rho] - 17920*Ec^8*\[Rho] + 
       35840*Ec^9*\[Rho] - 35840*Ec^10*\[Rho] + 14336*Ec^11*\[Rho] + 
       5495*\[Rho]^2 - 59150*Ec*\[Rho]^2 + 257600*Ec^2*\[Rho]^2 - 
       571200*Ec^3*\[Rho]^2 + 655200*Ec^4*\[Rho]^2 - 329280*Ec^5*\[Rho]^2 + 
       17920*Ec^6*\[Rho]^2 + 35840*Ec^7*\[Rho]^2 - 62720*Ec^8*\[Rho]^2 + 
       53760*Ec^9*\[Rho]^2 + 7875*\[Rho]^3 - 99750*Ec*\[Rho]^3 + 
       504000*Ec^2*\[Rho]^3 - 1288000*Ec^3*\[Rho]^3 + 1708000*Ec^4*\[Rho]^3 - 
       1019200*Ec^5*\[Rho]^3 + 125440*Ec^6*\[Rho]^3 - 35840*Ec^7*\[Rho]^3 + 
       116480*Ec^8*\[Rho]^3 - 17920*Ec^9*\[Rho]^3 - 7875*\[Rho]^4 + 
       57750*Ec*\[Rho]^4 - 126000*Ec^2*\[Rho]^4 - 28000*Ec^3*\[Rho]^4 + 
       448000*Ec^4*\[Rho]^4 - 515200*Ec^5*\[Rho]^4 + 96320*Ec^6*\[Rho]^4 + 
       85120*Ec^7*\[Rho]^4 - 17920*Ec^8*\[Rho]^4 - 5495*\[Rho]^5 + 
       50750*Ec*\[Rho]^5 - 182000*Ec^2*\[Rho]^5 + 308000*Ec^3*\[Rho]^5 - 
       224000*Ec^4*\[Rho]^5 + 22400*Ec^5*\[Rho]^5 + 30912*Ec^6*\[Rho]^5 - 
       8064*Ec^7*\[Rho]^5 - 175*\[Rho]^6 + 1750*Ec*\[Rho]^6 - 
       7000*Ec^2*\[Rho]^6 + 14000*Ec^3*\[Rho]^6 - 14000*Ec^4*\[Rho]^6 + 
       5600*Ec^5*\[Rho]^6 - 1792*Ec^6*\[Rho]^6 + 5*\[Rho]^7 - 
       50*Ec*\[Rho]^7 + 200*Ec^2*\[Rho]^7 - 400*Ec^3*\[Rho]^7 + 
       400*Ec^4*\[Rho]^7 - 160*Ec^5*\[Rho]^7 + 2100*(-1 + 2*Ec)^5*\[Rho]^2*
        (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] - 
       2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
        Log[\[Rho]])) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(-158887 + 2967486*Ec - 24707568*Ec^2 + 120462944*Ec^3 - 
      379452192*Ec^4 + 802256448*Ec^5 - 1142728384*Ec^6 + 1074819456*Ec^7 - 
      692460288*Ec^8 + 588260864*Ec^9 - 1180010496*Ec^10 + 2120552448*Ec^11 - 
      2528296960*Ec^12 + 1923317760*Ec^13 - 867287040*Ec^14 + 
      200769536*Ec^15 - 18874368*Ec^16 + 1385685*\[Rho] - 
      25345530*Ec*\[Rho] + 206393040*Ec^2*\[Rho] - 982521120*Ec^3*\[Rho] + 
      3015300960*Ec^4*\[Rho] - 6193172160*Ec^5*\[Rho] + 
      8530033344*Ec^6*\[Rho] - 7642626432*Ec^7*\[Rho] + 
      4189952256*Ec^8*\[Rho] - 1539998208*Ec^9*\[Rho] + 
      1223706624*Ec^10*\[Rho] - 1676709888*Ec^11*\[Rho] + 
      1428209664*Ec^12*\[Rho] - 673677312*Ec^13*\[Rho] + 
      144162816*Ec^14*\[Rho] - 7569408*Ec^15*\[Rho] + 1378125*\[Rho]^2 - 
      29758050*Ec*\[Rho]^2 + 282630600*Ec^2*\[Rho]^2 - 
      1556629200*Ec^3*\[Rho]^2 + 5501790000*Ec^4*\[Rho]^2 - 
      13000145760*Ec^5*\[Rho]^2 + 20660424960*Ec^6*\[Rho]^2 - 
      21498355200*Ec^7*\[Rho]^2 + 13513409280*Ec^8*\[Rho]^2 - 
      3984637440*Ec^9*\[Rho]^2 - 270735360*Ec^10*\[Rho]^2 + 
      507064320*Ec^11*\[Rho]^2 - 163000320*Ec^12*\[Rho]^2 + 
      30105600*Ec^13*\[Rho]^2 - 3158575*\[Rho]^3 + 55212150*Ec*\[Rho]^3 - 
      426917400*Ec^2*\[Rho]^3 + 1913455600*Ec^3*\[Rho]^3 - 
      5464477200*Ec^4*\[Rho]^3 + 10266819360*Ec^5*\[Rho]^3 - 
      12590278400*Ec^6*\[Rho]^3 + 9546539520*Ec^7*\[Rho]^3 - 
      3806449920*Ec^8*\[Rho]^3 + 259033600*Ec^9*\[Rho]^3 + 
      364922880*Ec^10*\[Rho]^3 - 131174400*Ec^11*\[Rho]^3 + 
      13045760*Ec^12*\[Rho]^3 - 860160*Ec^13*\[Rho]^3 + 610575*\[Rho]^4 - 
      10347750*Ec*\[Rho]^4 + 76998600*Ec^2*\[Rho]^4 - 
      328482000*Ec^3*\[Rho]^4 + 877489200*Ec^4*\[Rho]^4 - 
      1495882080*Ec^5*\[Rho]^4 + 1577983680*Ec^6*\[Rho]^4 - 
      913745280*Ec^7*\[Rho]^4 + 126819840*Ec^8*\[Rho]^4 + 
      189127680*Ec^9*\[Rho]^4 - 119239680*Ec^10*\[Rho]^4 + 
      23439360*Ec^11*\[Rho]^4 - 53613*\[Rho]^5 + 851634*Ec*\[Rho]^5 - 
      5792472*Ec^2*\[Rho]^5 + 21588336*Ec^3*\[Rho]^5 - 
      45713808*Ec^4*\[Rho]^5 + 45704736*Ec^5*\[Rho]^5 - 
      1057728*Ec^6*\[Rho]^5 - 48289920*Ec^7*\[Rho]^5 + 
      68221440*Ec^8*\[Rho]^5 - 38599680*Ec^9*\[Rho]^5 + 
      8537088*Ec^10*\[Rho]^5 + 1161216*Ec^11*\[Rho]^5 - 2485*\[Rho]^6 + 
      44730*Ec*\[Rho]^6 - 357840*Ec^2*\[Rho]^6 + 1669920*Ec^3*\[Rho]^6 - 
      5009760*Ec^4*\[Rho]^6 + 10019520*Ec^5*\[Rho]^6 - 
      7601664*Ec^6*\[Rho]^6 + 2429952*Ec^7*\[Rho]^6 + 3757824*Ec^8*\[Rho]^6 - 
      4275712*Ec^9*\[Rho]^6 + 1376256*Ec^10*\[Rho]^6 - 825*\[Rho]^7 + 
      14850*Ec*\[Rho]^7 - 118800*Ec^2*\[Rho]^7 + 554400*Ec^3*\[Rho]^7 - 
      1663200*Ec^4*\[Rho]^7 + 3326400*Ec^5*\[Rho]^7 - 4435200*Ec^6*\[Rho]^7 + 
      3801600*Ec^7*\[Rho]^7 - 1900800*Ec^8*\[Rho]^7 + 422400*Ec^9*\[Rho]^7 + 
      420*(-1 + 2*Ec)^9*(-128 + 480*\[Rho] + 5895*\[Rho]^2 + 1955*\[Rho]^3 - 
        765*\[Rho]^4 + 135*\[Rho]^5)*Log[1 - 2*Ec] - 
      420*(-1 + 2*Ec)^9*(-128 + 480*\[Rho] + 5895*\[Rho]^2 + 1955*\[Rho]^3 - 
        765*\[Rho]^4 + 135*\[Rho]^5)*Log[\[Rho]])))/
  (5040*(-1 + 2*Ec)^9*mb^4*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r6*(-((6480 - 90720*Ec + 544320*Ec^2 - 1814400*Ec^3 + 3628800*Ec^4 - 
       4354560*Ec^5 + 2903040*Ec^6 - 829440*Ec^7 - 14375*\[Rho] + 
       213250*Ec*\[Rho] - 1363500*Ec^2*\[Rho] + 4821480*Ec^3*\[Rho] - 
       9868800*Ec^4*\[Rho] + 10191360*Ec^5*\[Rho] + 691200*Ec^6*\[Rho] - 
       16435200*Ec^7*\[Rho] + 21507840*Ec^8*\[Rho] - 12915200*Ec^9*\[Rho] + 
       3066880*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] + 6600*\[Rho]^2 - 
       92400*Ec*\[Rho]^2 + 554400*Ec^2*\[Rho]^2 - 1753920*Ec^3*\[Rho]^2 + 
       2810880*Ec^4*\[Rho]^2 - 969216*Ec^5*\[Rho]^2 - 4336128*Ec^6*\[Rho]^2 + 
       7959552*Ec^7*\[Rho]^2 - 5867520*Ec^8*\[Rho]^2 + 
       1708032*Ec^9*\[Rho]^2 + 5400*\[Rho]^3 - 70200*Ec*\[Rho]^3 + 
       383400*Ec^2*\[Rho]^3 - 1259280*Ec^3*\[Rho]^3 + 2730240*Ec^4*\[Rho]^3 - 
       3818880*Ec^5*\[Rho]^3 + 3206016*Ec^6*\[Rho]^3 - 
       1407744*Ec^7*\[Rho]^3 + 221184*Ec^8*\[Rho]^3 - 14200*\[Rho]^4 + 
       198800*Ec*\[Rho]^4 - 1192800*Ec^2*\[Rho]^4 + 4323520*Ec^3*\[Rho]^4 - 
       10203200*Ec^4*\[Rho]^4 + 15638400*Ec^5*\[Rho]^4 - 
       14882560*Ec^6*\[Rho]^4 + 8061440*Ec^7*\[Rho]^4 - 
       1904640*Ec^8*\[Rho]^4 + 10095*\[Rho]^5 - 141330*Ec*\[Rho]^5 + 
       847980*Ec^2*\[Rho]^5 - 2826600*Ec^3*\[Rho]^5 + 5653200*Ec^4*\[Rho]^5 - 
       6783840*Ec^5*\[Rho]^5 + 4522560*Ec^6*\[Rho]^5 - 
       1292160*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*(20 + 9*\[Rho]^2)*
        Log[\[Rho]])*(5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 400*Ec^4 - 160*Ec^5 - 
       448*Ec^6 + 4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 56320*Ec^10 + 
       34816*Ec^11 - 8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 
       7000*Ec^2*\[Rho] + 14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 
       5600*Ec^5*\[Rho] + 448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 
       17920*Ec^8*\[Rho] - 35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 
       14336*Ec^11*\[Rho] - 5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 
       257600*Ec^2*\[Rho]^2 + 571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 
       329280*Ec^5*\[Rho]^2 - 17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 
       62720*Ec^8*\[Rho]^2 - 53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 
       99750*Ec*\[Rho]^3 - 504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 
       1708000*Ec^4*\[Rho]^3 + 1019200*Ec^5*\[Rho]^3 - 125440*Ec^6*\[Rho]^3 + 
       35840*Ec^7*\[Rho]^3 - 116480*Ec^8*\[Rho]^3 + 17920*Ec^9*\[Rho]^3 + 
       7875*\[Rho]^4 - 57750*Ec*\[Rho]^4 + 126000*Ec^2*\[Rho]^4 + 
       28000*Ec^3*\[Rho]^4 - 448000*Ec^4*\[Rho]^4 + 515200*Ec^5*\[Rho]^4 - 
       96320*Ec^6*\[Rho]^4 - 85120*Ec^7*\[Rho]^4 + 17920*Ec^8*\[Rho]^4 + 
       5495*\[Rho]^5 - 50750*Ec*\[Rho]^5 + 182000*Ec^2*\[Rho]^5 - 
       308000*Ec^3*\[Rho]^5 + 224000*Ec^4*\[Rho]^5 - 22400*Ec^5*\[Rho]^5 - 
       30912*Ec^6*\[Rho]^5 + 8064*Ec^7*\[Rho]^5 + 175*\[Rho]^6 - 
       1750*Ec*\[Rho]^6 + 7000*Ec^2*\[Rho]^6 - 14000*Ec^3*\[Rho]^6 + 
       14000*Ec^4*\[Rho]^6 - 5600*Ec^5*\[Rho]^6 + 1792*Ec^6*\[Rho]^6 - 
       5*\[Rho]^7 + 50*Ec*\[Rho]^7 - 200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 
       400*Ec^4*\[Rho]^7 + 160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
        (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
       2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
        Log[\[Rho]])) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(90720 - 1814400*Ec + 16329600*Ec^2 - 87091200*Ec^3 + 
      304819200*Ec^4 - 731566080*Ec^5 + 1219276800*Ec^6 - 1393459200*Ec^7 + 
      1045094400*Ec^8 - 464486400*Ec^9 + 92897280*Ec^10 - 3255295*\[Rho] + 
      65979500*Ec*\[Rho] - 602551500*Ec^2*\[Rho] + 3266024000*Ec^3*\[Rho] - 
      11640748000*Ec^4*\[Rho] + 28524854400*Ec^5*\[Rho] - 
      48719715520*Ec^6*\[Rho] + 57425364224*Ec^7*\[Rho] - 
      45265351680*Ec^8*\[Rho] + 23636311040*Ec^9*\[Rho] - 
      12676817920*Ec^10*\[Rho] + 16730972160*Ec^11*\[Rho] - 
      24053456896*Ec^12*\[Rho] + 24224399360*Ec^13*\[Rho] - 
      16628858880*Ec^14*\[Rho] + 7459635200*Ec^15*\[Rho] - 
      2003107840*Ec^16*\[Rho] + 257949696*Ec^17*\[Rho] - 18994563*\[Rho]^2 + 
      405454140*Ec*\[Rho]^2 - 3904716060*Ec^2*\[Rho]^2 + 
      22358925120*Ec^3*\[Rho]^2 - 84391329120*Ec^4*\[Rho]^2 + 
      219717445248*Ec^5*\[Rho]^2 - 400542590784*Ec^6*\[Rho]^2 + 
      506722465536*Ec^7*\[Rho]^2 - 428428460544*Ec^8*\[Rho]^2 + 
      220721679360*Ec^9*\[Rho]^2 - 51487048704*Ec^10*\[Rho]^2 - 
      7702044672*Ec^11*\[Rho]^2 + 12184854528*Ec^12*\[Rho]^2 - 
      9753526272*Ec^13*\[Rho]^2 + 5334712320*Ec^14*\[Rho]^2 - 
      1355612160*Ec^15*\[Rho]^2 + 116981760*Ec^16*\[Rho]^2 + 
      13547205*\[Rho]^3 - 233862300*Ec*\[Rho]^3 + 1733942700*Ec^2*\[Rho]^3 - 
      7022786400*Ec^3*\[Rho]^3 + 15680120400*Ec^4*\[Rho]^3 - 
      12713319360*Ec^5*\[Rho]^3 - 28681369920*Ec^6*\[Rho]^3 + 
      104279583744*Ec^7*\[Rho]^3 - 150601957632*Ec^8*\[Rho]^3 + 
      116888325120*Ec^9*\[Rho]^3 - 45260651520*Ec^10*\[Rho]^3 + 
      5447393280*Ec^11*\[Rho]^3 - 451842048*Ec^12*\[Rho]^3 + 
      1318109184*Ec^13*\[Rho]^3 - 438681600*Ec^14*\[Rho]^3 + 
      11402825*\[Rho]^4 - 227178700*Ec*\[Rho]^4 + 2035830300*Ec^2*\[Rho]^4 - 
      10805093600*Ec^3*\[Rho]^4 + 37607155600*Ec^4*\[Rho]^4 - 
      89667291840*Ec^5*\[Rho]^4 + 148348419520*Ec^6*\[Rho]^4 - 
      168481768448*Ec^7*\[Rho]^4 + 126569700096*Ec^8*\[Rho]^4 - 
      57886868480*Ec^9*\[Rho]^4 + 12774200320*Ec^10*\[Rho]^4 + 
      372449280*Ec^11*\[Rho]^4 - 693489664*Ec^12*\[Rho]^4 + 
      4702208*Ec^13*\[Rho]^4 + 8601600*Ec^14*\[Rho]^4 - 3029145*\[Rho]^5 + 
      58503900*Ec*\[Rho]^5 - 505745100*Ec^2*\[Rho]^5 + 
      2572567200*Ec^3*\[Rho]^5 - 8505025200*Ec^4*\[Rho]^5 + 
      19014972480*Ec^5*\[Rho]^5 - 29024486400*Ec^6*\[Rho]^5 + 
      29935368960*Ec^7*\[Rho]^5 - 20224968960*Ec^8*\[Rho]^5 + 
      8294092800*Ec^9*\[Rho]^5 - 1545384960*Ec^10*\[Rho]^5 - 
      162140160*Ec^11*\[Rho]^5 + 77844480*Ec^12*\[Rho]^5 + 287595*\[Rho]^6 - 
      5562900*Ec*\[Rho]^6 + 48176100*Ec^2*\[Rho]^6 - 
      245599200*Ec^3*\[Rho]^6 + 814237200*Ec^4*\[Rho]^6 - 
      1827161280*Ec^5*\[Rho]^6 + 2903160960*Ec^6*\[Rho]^6 - 
      3475858176*Ec^7*\[Rho]^6 + 3249711360*Ec^8*\[Rho]^6 - 
      2255339520*Ec^9*\[Rho]^6 + 1016386560*Ec^10*\[Rho]^6 - 
      287207424*Ec^11*\[Rho]^6 + 42577920*Ec^12*\[Rho]^6 - 59437*\[Rho]^7 + 
      1188740*Ec*\[Rho]^7 - 10698660*Ec^2*\[Rho]^7 + 57059520*Ec^3*\[Rho]^7 - 
      199708320*Ec^4*\[Rho]^7 + 479299968*Ec^5*\[Rho]^7 - 
      839588736*Ec^6*\[Rho]^7 + 1099284480*Ec^7*\[Rho]^7 - 
      1054798080*Ec^8*\[Rho]^7 + 666014720*Ec^9*\[Rho]^7 - 
      250528768*Ec^10*\[Rho]^7 + 42663936*Ec^11*\[Rho]^7 + 10095*\[Rho]^8 - 
      201900*Ec*\[Rho]^8 + 1817100*Ec^2*\[Rho]^8 - 9691200*Ec^3*\[Rho]^8 + 
      33919200*Ec^4*\[Rho]^8 - 81406080*Ec^5*\[Rho]^8 + 
      135676800*Ec^6*\[Rho]^8 - 155059200*Ec^7*\[Rho]^8 + 
      116294400*Ec^8*\[Rho]^8 - 51686400*Ec^9*\[Rho]^8 + 
      10337280*Ec^10*\[Rho]^8 + 420*(1 - 2*Ec)^10*\[Rho]*
       (1040 + 30432*\[Rho] + 44145*\[Rho]^2 + 1045*\[Rho]^3 - 
        2475*\[Rho]^4 + 225*\[Rho]^5)*Log[1 - 2*Ec] - 
      420*(1 - 2*Ec)^10*\[Rho]*(1040 + 30432*\[Rho] + 44145*\[Rho]^2 + 
        1045*\[Rho]^3 - 2475*\[Rho]^4 + 225*\[Rho]^5)*Log[\[Rho]])))/
  (126000*(1 - 2*Ec)^8*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r4*(2*(1530 - 21420*Ec + 128520*Ec^2 - 428400*Ec^3 + 856800*Ec^4 - 
      1028160*Ec^5 + 685440*Ec^6 - 195840*Ec^7 - 3275*\[Rho] + 
      46150*Ec*\[Rho] - 279000*Ec^2*\[Rho] + 931680*Ec^3*\[Rho] - 
      1817400*Ec^4*\[Rho] + 1905360*Ec^5*\[Rho] - 458400*Ec^6*\[Rho] - 
      1339200*Ec^7*\[Rho] + 1741440*Ec^8*\[Rho] - 992000*Ec^9*\[Rho] + 
      340480*Ec^10*\[Rho] - 76800*Ec^11*\[Rho] + 1800*\[Rho]^2 - 
      25200*Ec*\[Rho]^2 + 151200*Ec^2*\[Rho]^2 - 503520*Ec^3*\[Rho]^2 + 
      1014480*Ec^4*\[Rho]^2 - 1284576*Ec^5*\[Rho]^2 + 1078272*Ec^6*\[Rho]^2 - 
      695808*Ec^7*\[Rho]^2 + 387840*Ec^8*\[Rho]^2 - 127488*Ec^9*\[Rho]^2 - 
      3600*\[Rho]^3 + 53100*Ec*\[Rho]^3 - 337500*Ec^2*\[Rho]^3 + 
      1242120*Ec^3*\[Rho]^3 - 2941560*Ec^4*\[Rho]^3 + 4621200*Ec^5*\[Rho]^3 - 
      4687584*Ec^6*\[Rho]^3 + 2776896*Ec^7*\[Rho]^3 - 731136*Ec^8*\[Rho]^3 + 
      5750*\[Rho]^4 - 80500*Ec*\[Rho]^4 + 483000*Ec^2*\[Rho]^4 - 
      1681280*Ec^3*\[Rho]^4 + 3701200*Ec^4*\[Rho]^4 - 5235360*Ec^5*\[Rho]^4 + 
      4571840*Ec^6*\[Rho]^4 - 2227840*Ec^7*\[Rho]^4 + 460800*Ec^8*\[Rho]^4 - 
      2205*\[Rho]^5 + 30870*Ec*\[Rho]^5 - 185220*Ec^2*\[Rho]^5 + 
      617400*Ec^3*\[Rho]^5 - 1234800*Ec^4*\[Rho]^5 + 1481760*Ec^5*\[Rho]^5 - 
      987840*Ec^6*\[Rho]^5 + 282240*Ec^7*\[Rho]^5 - 150*(-1 + 2*Ec)^7*\[Rho]*
       (1 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 150*(-1 + 2*Ec)^7*\[Rho]*
       (1 + 9*\[Rho]^2)*Log[\[Rho]])*(5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 
      400*Ec^4 - 160*Ec^5 - 448*Ec^6 + 4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 
      56320*Ec^10 + 34816*Ec^11 - 8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 
      7000*Ec^2*\[Rho] + 14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 
      5600*Ec^5*\[Rho] + 448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 
      17920*Ec^8*\[Rho] - 35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 
      14336*Ec^11*\[Rho] - 5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 
      257600*Ec^2*\[Rho]^2 + 571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 
      329280*Ec^5*\[Rho]^2 - 17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 
      62720*Ec^8*\[Rho]^2 - 53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 
      99750*Ec*\[Rho]^3 - 504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 
      1708000*Ec^4*\[Rho]^3 + 1019200*Ec^5*\[Rho]^3 - 125440*Ec^6*\[Rho]^3 + 
      35840*Ec^7*\[Rho]^3 - 116480*Ec^8*\[Rho]^3 + 17920*Ec^9*\[Rho]^3 + 
      7875*\[Rho]^4 - 57750*Ec*\[Rho]^4 + 126000*Ec^2*\[Rho]^4 + 
      28000*Ec^3*\[Rho]^4 - 448000*Ec^4*\[Rho]^4 + 515200*Ec^5*\[Rho]^4 - 
      96320*Ec^6*\[Rho]^4 - 85120*Ec^7*\[Rho]^4 + 17920*Ec^8*\[Rho]^4 + 
      5495*\[Rho]^5 - 50750*Ec*\[Rho]^5 + 182000*Ec^2*\[Rho]^5 - 
      308000*Ec^3*\[Rho]^5 + 224000*Ec^4*\[Rho]^5 - 22400*Ec^5*\[Rho]^5 - 
      30912*Ec^6*\[Rho]^5 + 8064*Ec^7*\[Rho]^5 + 175*\[Rho]^6 - 
      1750*Ec*\[Rho]^6 + 7000*Ec^2*\[Rho]^6 - 14000*Ec^3*\[Rho]^6 + 
      14000*Ec^4*\[Rho]^6 - 5600*Ec^5*\[Rho]^6 + 1792*Ec^6*\[Rho]^6 - 
      5*\[Rho]^7 + 50*Ec*\[Rho]^7 - 200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 
      400*Ec^4*\[Rho]^7 + 160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
       (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
      2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
       Log[\[Rho]]) - 35*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(6120 - 122400*Ec + 1101600*Ec^2 - 5875200*Ec^3 + 
      20563200*Ec^4 - 49351680*Ec^5 + 82252800*Ec^6 - 94003200*Ec^7 + 
      70502400*Ec^8 - 31334400*Ec^9 + 6266880*Ec^10 + 115135*\[Rho] - 
      2423900*Ec*\[Rho] + 23027100*Ec^2*\[Rho] - 130083200*Ec^3*\[Rho] + 
      484379200*Ec^4*\[Rho] - 1243956480*Ec^5*\[Rho] + 
      2235970528*Ec^6*\[Rho] - 2785189760*Ec^7*\[Rho] + 
      2300327040*Ec^8*\[Rho] - 1083407360*Ec^9*\[Rho] - 
      1034240*Ec^10*\[Rho] + 577794048*Ec^11*\[Rho] - 
      808202240*Ec^12*\[Rho] + 781189120*Ec^13*\[Rho] - 
      539566080*Ec^14*\[Rho] + 257720320*Ec^15*\[Rho] - 
      74743808*Ec^16*\[Rho] + 7864320*Ec^17*\[Rho] - 316098*\[Rho]^2 + 
      6301440*Ec*\[Rho]^2 - 56507760*Ec^2*\[Rho]^2 + 
      300143520*Ec^3*\[Rho]^2 - 1045577520*Ec^4*\[Rho]^2 + 
      2495596608*Ec^5*\[Rho]^2 - 4131488352*Ec^6*\[Rho]^2 + 
      4679001216*Ec^7*\[Rho]^2 - 3450912384*Ec^8*\[Rho]^2 + 
      1442365440*Ec^9*\[Rho]^2 - 126434304*Ec^10*\[Rho]^2 - 
      261795840*Ec^11*\[Rho]^2 + 307642368*Ec^12*\[Rho]^2 - 
      288571392*Ec^13*\[Rho]^2 + 197468160*Ec^14*\[Rho]^2 - 
      79134720*Ec^15*\[Rho]^2 + 11501568*Ec^16*\[Rho]^2 + 86805*\[Rho]^3 - 
      1266300*Ec*\[Rho]^3 + 6698700*Ec^2*\[Rho]^3 - 7538400*Ec^3*\[Rho]^3 - 
      86367600*Ec^4*\[Rho]^3 + 522987840*Ec^5*\[Rho]^3 - 
      1503022080*Ec^6*\[Rho]^3 + 2618313984*Ec^7*\[Rho]^3 - 
      2852351232*Ec^8*\[Rho]^3 + 1810053120*Ec^9*\[Rho]^3 - 
      455685120*Ec^10*\[Rho]^3 - 173568000*Ec^11*\[Rho]^3 + 
      158134272*Ec^12*\[Rho]^3 - 34799616*Ec^13*\[Rho]^3 - 
      2457600*Ec^14*\[Rho]^3 + 230950*\[Rho]^4 - 4728200*Ec*\[Rho]^4 + 
      43645800*Ec^2*\[Rho]^4 - 239329600*Ec^3*\[Rho]^4 + 
      863861600*Ec^4*\[Rho]^4 - 2146650240*Ec^5*\[Rho]^4 + 
      3722434880*Ec^6*\[Rho]^4 - 4444066048*Ec^7*\[Rho]^4 + 
      3457322496*Ec^8*\[Rho]^4 - 1461806080*Ec^9*\[Rho]^4 + 
      11448320*Ec^10*\[Rho]^4 + 320655360*Ec^11*\[Rho]^4 - 
      141860864*Ec^12*\[Rho]^4 + 20267008*Ec^13*\[Rho]^4 - 
      1228800*Ec^14*\[Rho]^4 - 119295*\[Rho]^5 + 2250900*Ec*\[Rho]^5 - 
      18908100*Ec^2*\[Rho]^5 + 92743200*Ec^3*\[Rho]^5 - 
      292201200*Ec^4*\[Rho]^5 + 610562880*Ec^5*\[Rho]^5 - 
      829995360*Ec^6*\[Rho]^5 + 645079680*Ec^7*\[Rho]^5 - 
      82700160*Ec^8*\[Rho]^5 - 397440000*Ec^9*\[Rho]^5 + 
      441469440*Ec^10*\[Rho]^5 - 208803840*Ec^11*\[Rho]^5 + 
      39229440*Ec^12*\[Rho]^5 - 10710*\[Rho]^6 + 241200*Ec*\[Rho]^6 - 
      2440800*Ec^2*\[Rho]^6 + 14637600*Ec^3*\[Rho]^6 - 
      57711600*Ec^4*\[Rho]^6 + 156651840*Ec^5*\[Rho]^6 - 
      303818208*Ec^6*\[Rho]^6 + 433024128*Ec^7*\[Rho]^6 - 
      458463360*Ec^8*\[Rho]^6 + 351252480*Ec^9*\[Rho]^6 - 
      174113280*Ec^10*\[Rho]^6 + 45238272*Ec^11*\[Rho]^6 - 
      3483648*Ec^12*\[Rho]^6 + 7723*\[Rho]^7 - 154460*Ec*\[Rho]^7 + 
      1390140*Ec^2*\[Rho]^7 - 7414080*Ec^3*\[Rho]^7 + 
      25949280*Ec^4*\[Rho]^7 - 62278272*Ec^5*\[Rho]^7 + 
      106038912*Ec^6*\[Rho]^7 - 128839680*Ec^7*\[Rho]^7 + 
      110895360*Ec^8*\[Rho]^7 - 63042560*Ec^9*\[Rho]^7 + 
      20718592*Ec^10*\[Rho]^7 - 2949120*Ec^11*\[Rho]^7 - 630*\[Rho]^8 + 
      12600*Ec*\[Rho]^8 - 113400*Ec^2*\[Rho]^8 + 604800*Ec^3*\[Rho]^8 - 
      2116800*Ec^4*\[Rho]^8 + 5080320*Ec^5*\[Rho]^8 - 8467200*Ec^6*\[Rho]^8 + 
      9676800*Ec^7*\[Rho]^8 - 7257600*Ec^8*\[Rho]^8 + 3225600*Ec^9*\[Rho]^8 - 
      645120*Ec^10*\[Rho]^8 + 60*(1 - 2*Ec)^10*\[Rho]*(-1010 - 171*\[Rho] + 
        3915*\[Rho]^2 - 910*\[Rho]^3 - 1125*\[Rho]^4 + 225*\[Rho]^5)*
       Log[1 - 2*Ec] - 60*(1 - 2*Ec)^10*\[Rho]*(-1010 - 171*\[Rho] + 
        3915*\[Rho]^2 - 910*\[Rho]^3 - 1125*\[Rho]^4 + 225*\[Rho]^5)*
       Log[\[Rho]])))/(31500*(1 - 2*Ec)^8*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r1*((5635 - 81290*Ec + 504540*Ec^2 - 1793160*Ec^3 + 4224000*Ec^4 - 
      7703040*Ec^5 + 12602880*Ec^6 - 18017280*Ec^7 + 18597120*Ec^8 - 
      10995200*Ec^9 + 2237440*Ec^10 + 460800*Ec^11 + 4200*\[Rho] - 
      58800*Ec*\[Rho] + 352800*Ec^2*\[Rho] - 1008960*Ec^3*\[Rho] + 
      627840*Ec^4*\[Rho] + 4676352*Ec^5*\[Rho] - 15757824*Ec^6*\[Rho] + 
      23172096*Ec^7*\[Rho] - 17264640*Ec^8*\[Rho] + 5308416*Ec^9*\[Rho] + 
      13680*\[Rho]^2 - 196920*Ec*\[Rho]^2 + 1219320*Ec^2*\[Rho]^2 - 
      4795440*Ec^3*\[Rho]^2 + 12961920*Ec^4*\[Rho]^2 - 
      23587200*Ec^5*\[Rho]^2 + 27297408*Ec^6*\[Rho]^2 - 
      17924352*Ec^7*\[Rho]^2 + 5087232*Ec^8*\[Rho]^2 - 58600*\[Rho]^3 + 
      820400*Ec*\[Rho]^3 - 4922400*Ec^2*\[Rho]^3 + 17632960*Ec^3*\[Rho]^3 - 
      40395200*Ec^4*\[Rho]^3 + 60247680*Ec^5*\[Rho]^3 - 
      56116480*Ec^6*\[Rho]^3 + 29672960*Ec^7*\[Rho]^3 - 
      6819840*Ec^8*\[Rho]^3 + 35085*\[Rho]^4 - 491190*Ec*\[Rho]^4 + 
      2947140*Ec^2*\[Rho]^4 - 9823800*Ec^3*\[Rho]^4 + 
      19647600*Ec^4*\[Rho]^4 - 23577120*Ec^5*\[Rho]^4 + 
      15718080*Ec^6*\[Rho]^4 - 4490880*Ec^7*\[Rho]^4 + 
      300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[1 - 2*Ec] - 
      300*(-1 + 2*Ec)^7*(4 + 9*\[Rho]^2)*Log[\[Rho]])*
     (5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 400*Ec^4 - 160*Ec^5 - 448*Ec^6 + 
      4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 56320*Ec^10 + 34816*Ec^11 - 
      8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 7000*Ec^2*\[Rho] + 
      14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 5600*Ec^5*\[Rho] + 
      448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 17920*Ec^8*\[Rho] - 
      35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 14336*Ec^11*\[Rho] - 
      5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 257600*Ec^2*\[Rho]^2 + 
      571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 329280*Ec^5*\[Rho]^2 - 
      17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 62720*Ec^8*\[Rho]^2 - 
      53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 99750*Ec*\[Rho]^3 - 
      504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 1708000*Ec^4*\[Rho]^3 + 
      1019200*Ec^5*\[Rho]^3 - 125440*Ec^6*\[Rho]^3 + 35840*Ec^7*\[Rho]^3 - 
      116480*Ec^8*\[Rho]^3 + 17920*Ec^9*\[Rho]^3 + 7875*\[Rho]^4 - 
      57750*Ec*\[Rho]^4 + 126000*Ec^2*\[Rho]^4 + 28000*Ec^3*\[Rho]^4 - 
      448000*Ec^4*\[Rho]^4 + 515200*Ec^5*\[Rho]^4 - 96320*Ec^6*\[Rho]^4 - 
      85120*Ec^7*\[Rho]^4 + 17920*Ec^8*\[Rho]^4 + 5495*\[Rho]^5 - 
      50750*Ec*\[Rho]^5 + 182000*Ec^2*\[Rho]^5 - 308000*Ec^3*\[Rho]^5 + 
      224000*Ec^4*\[Rho]^5 - 22400*Ec^5*\[Rho]^5 - 30912*Ec^6*\[Rho]^5 + 
      8064*Ec^7*\[Rho]^5 + 175*\[Rho]^6 - 1750*Ec*\[Rho]^6 + 
      7000*Ec^2*\[Rho]^6 - 14000*Ec^3*\[Rho]^6 + 14000*Ec^4*\[Rho]^6 - 
      5600*Ec^5*\[Rho]^6 + 1792*Ec^6*\[Rho]^6 - 5*\[Rho]^7 + 50*Ec*\[Rho]^7 - 
      200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 400*Ec^4*\[Rho]^7 + 
      160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
       (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
      2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
       Log[\[Rho]]) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(4953145 - 101952500*Ec + 946468500*Ec^2 - 
      5221208000*Ec^3 + 18967732000*Ec^4 - 47464368000*Ec^5 + 
      82994841664*Ec^6 - 100467394304*Ec^7 + 81441638400*Ec^8 - 
      42511877120*Ec^9 + 18398387200*Ec^10 - 19118432256*Ec^11 + 
      26580606976*Ec^12 - 24623513600*Ec^13 + 13769687040*Ec^14 - 
      3895132160*Ec^15 + 332333056*Ec^16 - 37748736*Ec^17 + 5802489*\[Rho] - 
      135030420*Ec*\[Rho] + 1405080180*Ec^2*\[Rho] - 8632599360*Ec^3*\[Rho] + 
      34769451360*Ec^4*\[Rho] - 96201673344*Ec^5*\[Rho] + 
      185837631168*Ec^6*\[Rho] - 248712860928*Ec^7*\[Rho] + 
      222249764352*Ec^8*\[Rho] - 120321008640*Ec^9*\[Rho] + 
      26894257152*Ec^10*\[Rho] + 10002112512*Ec^11*\[Rho] - 
      11855929344*Ec^12*\[Rho] + 5981208576*Ec^13*\[Rho] - 
      528138240*Ec^14*\[Rho] - 997785600*Ec^15*\[Rho] + 
      232587264*Ec^16*\[Rho] - 6249915*\[Rho]^2 + 110672100*Ec*\[Rho]^2 - 
      852786900*Ec^2*\[Rho]^2 + 3688624800*Ec^3*\[Rho]^2 - 
      9471898800*Ec^4*\[Rho]^2 + 13105350720*Ec^5*\[Rho]^2 - 
      2549870400*Ec^6*\[Rho]^2 - 24963843072*Ec^7*\[Rho]^2 + 
      47838502656*Ec^8*\[Rho]^2 - 43650216960*Ec^9*\[Rho]^2 + 
      22666183680*Ec^10*\[Rho]^2 - 8693637120*Ec^11*\[Rho]^2 + 
      4278349824*Ec^12*\[Rho]^2 - 1676623872*Ec^13*\[Rho]^2 + 
      180633600*Ec^14*\[Rho]^2 - 4058075*\[Rho]^3 + 75974500*Ec*\[Rho]^3 - 
      631900500*Ec^2*\[Rho]^3 + 3058916000*Ec^3*\[Rho]^3 - 
      9461326000*Ec^4*\[Rho]^3 + 19221518400*Ec^5*\[Rho]^3 - 
      25235855680*Ec^6*\[Rho]^3 + 20177368064*Ec^7*\[Rho]^3 - 
      9398178048*Ec^8*\[Rho]^3 + 5363133440*Ec^9*\[Rho]^3 - 
      7588510720*Ec^10*\[Rho]^3 + 6627532800*Ec^11*\[Rho]^3 - 
      2539163648*Ec^12*\[Rho]^3 + 403357696*Ec^13*\[Rho]^3 - 
      25804800*Ec^14*\[Rho]^3 - 27825*\[Rho]^4 - 10500*Ec*\[Rho]^4 + 
      5764500*Ec^2*\[Rho]^4 - 64764000*Ec^3*\[Rho]^4 + 
      362754000*Ec^4*\[Rho]^4 - 1251633600*Ec^5*\[Rho]^4 + 
      3256646400*Ec^6*\[Rho]^4 - 7198705920*Ec^7*\[Rho]^4 + 
      12543578880*Ec^8*\[Rho]^4 - 15248486400*Ec^9*\[Rho]^4 + 
      11724733440*Ec^10*\[Rho]^4 - 4915384320*Ec^11*\[Rho]^4 + 
      891555840*Ec^12*\[Rho]^4 - 656145*\[Rho]^5 + 13311900*Ec*\[Rho]^5 - 
      121697100*Ec^2*\[Rho]^5 + 660391200*Ec^3*\[Rho]^5 - 
      2356729200*Ec^4*\[Rho]^5 + 5783158080*Ec^5*\[Rho]^5 - 
      10328889984*Ec^6*\[Rho]^5 + 14007947520*Ec^7*\[Rho]^5 - 
      14520119040*Ec^8*\[Rho]^5 + 11232399360*Ec^9*\[Rho]^5 - 
      5692001280*Ec^10*\[Rho]^5 + 1598607360*Ec^11*\[Rho]^5 - 
      171085824*Ec^12*\[Rho]^5 + 271411*\[Rho]^6 - 5428220*Ec*\[Rho]^6 + 
      48853980*Ec^2*\[Rho]^6 - 260554560*Ec^3*\[Rho]^6 + 
      911940960*Ec^4*\[Rho]^6 - 2188658304*Ec^5*\[Rho]^6 + 
      3813382272*Ec^6*\[Rho]^6 - 4782059520*Ec^7*\[Rho]^6 + 
      4337544960*Ec^8*\[Rho]^6 - 2632985600*Ec^9*\[Rho]^6 + 
      946699264*Ec^10*\[Rho]^6 - 152764416*Ec^11*\[Rho]^6 - 35085*\[Rho]^7 + 
      701700*Ec*\[Rho]^7 - 6315300*Ec^2*\[Rho]^7 + 33681600*Ec^3*\[Rho]^7 - 
      117885600*Ec^4*\[Rho]^7 + 282925440*Ec^5*\[Rho]^7 - 
      471542400*Ec^6*\[Rho]^7 + 538905600*Ec^7*\[Rho]^7 - 
      404179200*Ec^8*\[Rho]^7 + 179635200*Ec^9*\[Rho]^7 - 
      35927040*Ec^10*\[Rho]^7 + 420*(1 - 2*Ec)^10*(-3440 - 22596*\[Rho] - 
        17055*\[Rho]^2 - 6175*\[Rho]^3 - 675*\[Rho]^4 + 225*\[Rho]^5)*
       Log[1 - 2*Ec] - 420*(1 - 2*Ec)^10*(-3440 - 22596*\[Rho] - 
        17055*\[Rho]^2 - 6175*\[Rho]^3 - 675*\[Rho]^4 + 225*\[Rho]^5)*
       Log[\[Rho]])))/(126000*(1 - 2*Ec)^8*mb^5*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r3*(-((3240 - 45360*Ec + 272160*Ec^2 - 907200*Ec^3 + 1814400*Ec^4 - 
       2177280*Ec^5 + 1451520*Ec^6 - 414720*Ec^7 - 4175*\[Rho] + 
       52450*Ec*\[Rho] - 272700*Ec^2*\[Rho] + 737640*Ec^3*\[Rho] - 
       1029600*Ec^4*\[Rho] + 502080*Ec^5*\[Rho] + 278400*Ec^6*\[Rho] + 
       172800*Ec^7*\[Rho] - 1370880*Ec^8*\[Rho] + 1292800*Ec^9*\[Rho] - 
       220160*Ec^10*\[Rho] - 153600*Ec^11*\[Rho] + 2400*\[Rho]^2 - 
       33600*Ec*\[Rho]^2 + 201600*Ec^2*\[Rho]^2 - 694560*Ec^3*\[Rho]^2 + 
       1616640*Ec^4*\[Rho]^2 - 2936448*Ec^5*\[Rho]^2 + 
       4409856*Ec^6*\[Rho]^2 - 4944384*Ec^7*\[Rho]^2 + 
       3409920*Ec^8*\[Rho]^2 - 1050624*Ec^9*\[Rho]^2 - 8100*\[Rho]^3 + 
       118800*Ec*\[Rho]^3 - 750600*Ec^2*\[Rho]^3 + 2709360*Ec^3*\[Rho]^3 - 
       6288480*Ec^4*\[Rho]^3 + 9792000*Ec^5*\[Rho]^3 - 
       9954432*Ec^6*\[Rho]^3 + 5937408*Ec^7*\[Rho]^3 - 
       1571328*Ec^8*\[Rho]^3 + 9800*\[Rho]^4 - 137200*Ec*\[Rho]^4 + 
       823200*Ec^2*\[Rho]^4 - 2831840*Ec^3*\[Rho]^4 + 6203200*Ec^4*\[Rho]^4 - 
       8710080*Ec^5*\[Rho]^4 + 7521920*Ec^6*\[Rho]^4 - 
       3608320*Ec^7*\[Rho]^4 + 729600*Ec^8*\[Rho]^4 - 3165*\[Rho]^5 + 
       44310*Ec*\[Rho]^5 - 265860*Ec^2*\[Rho]^5 + 886200*Ec^3*\[Rho]^5 - 
       1772400*Ec^4*\[Rho]^5 + 2126880*Ec^5*\[Rho]^5 - 
       1417920*Ec^6*\[Rho]^5 + 405120*Ec^7*\[Rho]^5 - 
       300*(-1 + 2*Ec)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[1 - 2*Ec] + 
       300*(-1 + 2*Ec)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[\[Rho]])*
      (5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 400*Ec^4 - 160*Ec^5 - 448*Ec^6 + 
       4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 56320*Ec^10 + 34816*Ec^11 - 
       8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 7000*Ec^2*\[Rho] + 
       14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 5600*Ec^5*\[Rho] + 
       448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 17920*Ec^8*\[Rho] - 
       35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 14336*Ec^11*\[Rho] - 
       5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 257600*Ec^2*\[Rho]^2 + 
       571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 329280*Ec^5*\[Rho]^2 - 
       17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 62720*Ec^8*\[Rho]^2 - 
       53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 99750*Ec*\[Rho]^3 - 
       504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 1708000*Ec^4*\[Rho]^3 + 
       1019200*Ec^5*\[Rho]^3 - 125440*Ec^6*\[Rho]^3 + 35840*Ec^7*\[Rho]^3 - 
       116480*Ec^8*\[Rho]^3 + 17920*Ec^9*\[Rho]^3 + 7875*\[Rho]^4 - 
       57750*Ec*\[Rho]^4 + 126000*Ec^2*\[Rho]^4 + 28000*Ec^3*\[Rho]^4 - 
       448000*Ec^4*\[Rho]^4 + 515200*Ec^5*\[Rho]^4 - 96320*Ec^6*\[Rho]^4 - 
       85120*Ec^7*\[Rho]^4 + 17920*Ec^8*\[Rho]^4 + 5495*\[Rho]^5 - 
       50750*Ec*\[Rho]^5 + 182000*Ec^2*\[Rho]^5 - 308000*Ec^3*\[Rho]^5 + 
       224000*Ec^4*\[Rho]^5 - 22400*Ec^5*\[Rho]^5 - 30912*Ec^6*\[Rho]^5 + 
       8064*Ec^7*\[Rho]^5 + 175*\[Rho]^6 - 1750*Ec*\[Rho]^6 + 
       7000*Ec^2*\[Rho]^6 - 14000*Ec^3*\[Rho]^6 + 14000*Ec^4*\[Rho]^6 - 
       5600*Ec^5*\[Rho]^6 + 1792*Ec^6*\[Rho]^6 - 5*\[Rho]^7 + 
       50*Ec*\[Rho]^7 - 200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 
       400*Ec^4*\[Rho]^7 + 160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
        (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
       2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
        Log[\[Rho]])) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(45360 - 907200*Ec + 8164800*Ec^2 - 43545600*Ec^3 + 
      152409600*Ec^4 - 365783040*Ec^5 + 609638400*Ec^6 - 696729600*Ec^7 + 
      522547200*Ec^8 - 232243200*Ec^9 + 46448640*Ec^10 + 1779485*\[Rho] - 
      36984100*Ec*\[Rho] + 346800900*Ec^2*\[Rho] - 1933268800*Ec^3*\[Rho] + 
      7101096800*Ec^4*\[Rho] - 17979669120*Ec^5*\[Rho] + 
      31838987264*Ec^6*\[Rho] - 39045560320*Ec^7*\[Rho] + 
      31822744320*Ec^8*\[Rho] - 15325588480*Ec^9*\[Rho] + 
      2045527040*Ec^10*\[Rho] + 3325722624*Ec^11*\[Rho] - 
      4326031360*Ec^12*\[Rho] + 3614965760*Ec^13*\[Rho] - 
      2107146240*Ec^14*\[Rho] + 905707520*Ec^15*\[Rho] - 
      289275904*Ec^16*\[Rho] + 39321600*Ec^17*\[Rho] - 957159*\[Rho]^2 + 
      14839020*Ec*\[Rho]^2 - 90509580*Ec^2*\[Rho]^2 + 
      224468160*Ec^3*\[Rho]^2 + 247359840*Ec^4*\[Rho]^2 - 
      3486059136*Ec^5*\[Rho]^2 + 11593540224*Ec^6*\[Rho]^2 - 
      21493850112*Ec^7*\[Rho]^2 + 24251205888*Ec^8*\[Rho]^2 - 
      15756948480*Ec^9*\[Rho]^2 + 3965273088*Ec^10*\[Rho]^2 + 
      2085027840*Ec^11*\[Rho]^2 - 2686795776*Ec^12*\[Rho]^2 + 
      1581318144*Ec^13*\[Rho]^2 - 371589120*Ec^14*\[Rho]^2 - 
      137625600*Ec^15*\[Rho]^2 + 60555264*Ec^16*\[Rho]^2 - 4771935*\[Rho]^3 + 
      99710100*Ec*\[Rho]^3 - 940104900*Ec^2*\[Rho]^3 + 
      5270176800*Ec^3*\[Rho]^3 - 19470754800*Ec^4*\[Rho]^3 + 
      49600192320*Ec^5*\[Rho]^3 - 88400975040*Ec^6*\[Rho]^3 + 
      109132595712*Ec^7*\[Rho]^3 - 89451806976*Ec^8*\[Rho]^3 + 
      43194332160*Ec^9*\[Rho]^3 - 6606351360*Ec^10*\[Rho]^3 - 
      5186764800*Ec^11*\[Rho]^3 + 3864784896*Ec^12*\[Rho]^3 - 
      1330495488*Ec^13*\[Rho]^3 + 232243200*Ec^14*\[Rho]^3 + 
      3798725*\[Rho]^4 - 71619100*Ec*\[Rho]^4 + 601017900*Ec^2*\[Rho]^4 - 
      2944104800*Ec^3*\[Rho]^4 + 9259070800*Ec^4*\[Rho]^4 - 
      19294941120*Ec^5*\[Rho]^4 + 26300491840*Ec^6*\[Rho]^4 - 
      21587761664*Ec^7*\[Rho]^4 + 7129129728*Ec^8*\[Rho]^4 + 
      4515804160*Ec^9*\[Rho]^4 - 6595312640*Ec^10*\[Rho]^4 + 
      3636756480*Ec^11*\[Rho]^4 - 1103613952*Ec^12*\[Rho]^4 + 
      167788544*Ec^13*\[Rho]^4 - 8601600*Ec^14*\[Rho]^4 + 143115*\[Rho]^5 - 
      3429300*Ec*\[Rho]^5 + 36533700*Ec^2*\[Rho]^5 - 
      228866400*Ec^3*\[Rho]^5 + 937112400*Ec^4*\[Rho]^5 - 
      2630093760*Ec^5*\[Rho]^5 + 5148669120*Ec^6*\[Rho]^5 - 
      7110888960*Ec^7*\[Rho]^5 + 7177605120*Ec^8*\[Rho]^5 - 
      5639424000*Ec^9*\[Rho]^5 + 3418705920*Ec^10*\[Rho]^5 - 
      1313464320*Ec^11*\[Rho]^5 + 216760320*Ec^12*\[Rho]^5 - 81585*\[Rho]^6 + 
      1820700*Ec*\[Rho]^6 - 18276300*Ec^2*\[Rho]^6 + 
      108813600*Ec^3*\[Rho]^6 - 426207600*Ec^4*\[Rho]^6 + 
      1149906240*Ec^5*\[Rho]^6 - 2177671104*Ec^6*\[Rho]^6 + 
      2983647744*Ec^7*\[Rho]^6 - 3064481280*Ec^8*\[Rho]^6 + 
      2288240640*Ec^9*\[Rho]^6 - 1092188160*Ec^10*\[Rho]^6 + 
      268886016*Ec^11*\[Rho]^6 - 20127744*Ec^12*\[Rho]^6 + 47159*\[Rho]^7 - 
      943180*Ec*\[Rho]^7 + 8488620*Ec^2*\[Rho]^7 - 45272640*Ec^3*\[Rho]^7 + 
      158454240*Ec^4*\[Rho]^7 - 380290176*Ec^5*\[Rho]^7 + 
      637693056*Ec^6*\[Rho]^7 - 771133440*Ec^7*\[Rho]^7 + 
      658855680*Ec^8*\[Rho]^7 - 369402880*Ec^9*\[Rho]^7 + 
      118823936*Ec^10*\[Rho]^7 - 16343040*Ec^11*\[Rho]^7 - 3165*\[Rho]^8 + 
      63300*Ec*\[Rho]^8 - 569700*Ec^2*\[Rho]^8 + 3038400*Ec^3*\[Rho]^8 - 
      10634400*Ec^4*\[Rho]^8 + 25522560*Ec^5*\[Rho]^8 - 
      42537600*Ec^6*\[Rho]^8 + 48614400*Ec^7*\[Rho]^8 - 
      36460800*Ec^8*\[Rho]^8 + 16204800*Ec^9*\[Rho]^8 - 
      3240960*Ec^10*\[Rho]^8 + 420*(1 - 2*Ec)^10*\[Rho]*
       (-1660 - 5124*\[Rho] + 5085*\[Rho]^2 + 5185*\[Rho]^3 - 675*\[Rho]^4 + 
        225*\[Rho]^5)*Log[1 - 2*Ec] - 420*(1 - 2*Ec)^10*\[Rho]*
       (-1660 - 5124*\[Rho] + 5085*\[Rho]^2 + 5185*\[Rho]^3 - 675*\[Rho]^4 + 
        225*\[Rho]^5)*Log[\[Rho]])))/(31500*(1 - 2*Ec)^8*mb^5*\[Rho]*
   (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 
     32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 
     64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 
     8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + 
     \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*
      Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r7*((720 - 10080*Ec + 60480*Ec^2 - 201600*Ec^3 + 403200*Ec^4 - 
      483840*Ec^5 + 322560*Ec^6 - 92160*Ec^7 - 175*\[Rho] + 19250*Ec*\[Rho] - 
      233100*Ec^2*\[Rho] + 1249320*Ec^3*\[Rho] - 3676800*Ec^4*\[Rho] + 
      6186240*Ec^5*\[Rho] - 5260800*Ec^6*\[Rho] + 230400*Ec^7*\[Rho] + 
      3874560*Ec^8*\[Rho] - 3289600*Ec^9*\[Rho] + 773120*Ec^10*\[Rho] + 
      153600*Ec^11*\[Rho] - 3000*\[Rho]^2 + 42000*Ec*\[Rho]^2 - 
      252000*Ec^2*\[Rho]^2 + 803520*Ec^3*\[Rho]^2 - 1390080*Ec^4*\[Rho]^2 + 
      1122816*Ec^5*\[Rho]^2 - 41472*Ec^6*\[Rho]^2 - 433152*Ec^7*\[Rho]^2 + 
      30720*Ec^8*\[Rho]^2 + 135168*Ec^9*\[Rho]^2 - 1800*\[Rho]^3 + 
      30600*Ec*\[Rho]^3 - 221400*Ec^2*\[Rho]^3 + 1002480*Ec^3*\[Rho]^3 - 
      2970240*Ec^4*\[Rho]^3 + 5700480*Ec^5*\[Rho]^3 - 6911616*Ec^6*\[Rho]^3 + 
      4825344*Ec^7*\[Rho]^3 - 1449984*Ec^8*\[Rho]^3 - 1400*\[Rho]^4 + 
      19600*Ec*\[Rho]^4 - 117600*Ec^2*\[Rho]^4 + 562880*Ec^3*\[Rho]^4 - 
      2094400*Ec^4*\[Rho]^4 + 4617600*Ec^5*\[Rho]^4 - 5815040*Ec^6*\[Rho]^4 + 
      3996160*Ec^7*\[Rho]^4 - 1167360*Ec^8*\[Rho]^4 + 5655*\[Rho]^5 - 
      79170*Ec*\[Rho]^5 + 475020*Ec^2*\[Rho]^5 - 1583400*Ec^3*\[Rho]^5 + 
      3166800*Ec^4*\[Rho]^5 - 3800160*Ec^5*\[Rho]^5 + 2533440*Ec^6*\[Rho]^5 - 
      723840*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*\[Rho]*(28 + 9*\[Rho]^2)*
       Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*(28 + 9*\[Rho]^2)*
       Log[\[Rho]])*(5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 400*Ec^4 - 160*Ec^5 - 
      448*Ec^6 + 4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 56320*Ec^10 + 
      34816*Ec^11 - 8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 
      7000*Ec^2*\[Rho] + 14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 
      5600*Ec^5*\[Rho] + 448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 
      17920*Ec^8*\[Rho] - 35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 
      14336*Ec^11*\[Rho] - 5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 
      257600*Ec^2*\[Rho]^2 + 571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 
      329280*Ec^5*\[Rho]^2 - 17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 
      62720*Ec^8*\[Rho]^2 - 53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 
      99750*Ec*\[Rho]^3 - 504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 
      1708000*Ec^4*\[Rho]^3 + 1019200*Ec^5*\[Rho]^3 - 125440*Ec^6*\[Rho]^3 + 
      35840*Ec^7*\[Rho]^3 - 116480*Ec^8*\[Rho]^3 + 17920*Ec^9*\[Rho]^3 + 
      7875*\[Rho]^4 - 57750*Ec*\[Rho]^4 + 126000*Ec^2*\[Rho]^4 + 
      28000*Ec^3*\[Rho]^4 - 448000*Ec^4*\[Rho]^4 + 515200*Ec^5*\[Rho]^4 - 
      96320*Ec^6*\[Rho]^4 - 85120*Ec^7*\[Rho]^4 + 17920*Ec^8*\[Rho]^4 + 
      5495*\[Rho]^5 - 50750*Ec*\[Rho]^5 + 182000*Ec^2*\[Rho]^5 - 
      308000*Ec^3*\[Rho]^5 + 224000*Ec^4*\[Rho]^5 - 22400*Ec^5*\[Rho]^5 - 
      30912*Ec^6*\[Rho]^5 + 8064*Ec^7*\[Rho]^5 + 175*\[Rho]^6 - 
      1750*Ec*\[Rho]^6 + 7000*Ec^2*\[Rho]^6 - 14000*Ec^3*\[Rho]^6 + 
      14000*Ec^4*\[Rho]^6 - 5600*Ec^5*\[Rho]^6 + 1792*Ec^6*\[Rho]^6 - 
      5*\[Rho]^7 + 50*Ec*\[Rho]^7 - 200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 
      400*Ec^4*\[Rho]^7 + 160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
       (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
      2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
       Log[\[Rho]]) - 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(10080 - 201600*Ec + 1814400*Ec^2 - 9676800*Ec^3 + 
      33868800*Ec^4 - 81285120*Ec^5 + 135475200*Ec^6 - 154828800*Ec^7 + 
      116121600*Ec^8 - 51609600*Ec^9 + 10321920*Ec^10 - 5572895*\[Rho] + 
      114414700*Ec*\[Rho] - 1059300300*Ec^2*\[Rho] + 5827009600*Ec^3*\[Rho] - 
      21104165600*Ec^4*\[Rho] + 52636967040*Ec^5*\[Rho] - 
      91700504000*Ec^6*\[Rho] + 110451149056*Ec^7*\[Rho] - 
      88329861120*Ec^8*\[Rho] + 42272373760*Ec^9*\[Rho] - 
      7888962560*Ec^10*\[Rho] - 3503431680*Ec^11*\[Rho] + 
      4010008576*Ec^12*\[Rho] - 2273116160*Ec^13*\[Rho] + 
      268615680*Ec^14*\[Rho] + 618987520*Ec^15*\[Rho] - 
      515440640*Ec^16*\[Rho] + 182452224*Ec^17*\[Rho] - 13415787*\[Rho]^2 + 
      295672860*Ec*\[Rho]^2 - 2934626940*Ec^2*\[Rho]^2 + 
      17292770880*Ec^3*\[Rho]^2 - 67090406880*Ec^4*\[Rho]^2 + 
      179400961152*Ec^5*\[Rho]^2 - 335783870016*Ec^6*\[Rho]^2 + 
      436478724864*Ec^7*\[Rho]^2 - 381147680256*Ec^8*\[Rho]^2 + 
      209112099840*Ec^9*\[Rho]^2 - 67125789696*Ec^10*\[Rho]^2 + 
      20767875072*Ec^11*\[Rho]^2 - 16339427328*Ec^12*\[Rho]^2 + 
      9203023872*Ec^13*\[Rho]^2 - 2530590720*Ec^14*\[Rho]^2 + 
      323420160*Ec^15*\[Rho]^2 + 89456640*Ec^16*\[Rho]^2 + 
      12897045*\[Rho]^3 - 231140700*Ec*\[Rho]^3 + 1812264300*Ec^2*\[Rho]^3 - 
      8057397600*Ec^3*\[Rho]^3 + 21768843600*Ec^4*\[Rho]^3 - 
      34235490240*Ec^5*\[Rho]^3 + 21075069120*Ec^6*\[Rho]^3 + 
      26972230656*Ec^7*\[Rho]^3 - 69675610368*Ec^8*\[Rho]^3 + 
      59344481280*Ec^9*\[Rho]^3 - 14411873280*Ec^10*\[Rho]^3 - 
      11373895680*Ec^11*\[Rho]^3 + 9307189248*Ec^12*\[Rho]^3 - 
      2780381184*Ec^13*\[Rho]^3 + 455884800*Ec^14*\[Rho]^3 + 
      5003425*\[Rho]^4 - 94520300*Ec*\[Rho]^4 + 795200700*Ec^2*\[Rho]^4 - 
      3908178400*Ec^3*\[Rho]^4 + 12347056400*Ec^4*\[Rho]^4 - 
      25904544960*Ec^5*\[Rho]^4 + 35651295680*Ec^6*\[Rho]^4 - 
      29537815552*Ec^7*\[Rho]^4 + 9446056704*Ec^8*\[Rho]^4 + 
      7381498880*Ec^9*\[Rho]^4 - 10695838720*Ec^10*\[Rho]^4 + 
      6603448320*Ec^11*\[Rho]^4 - 2596622336*Ec^12*\[Rho]^4 + 
      459784192*Ec^13*\[Rho]^4 + 8601600*Ec^14*\[Rho]^4 + 865095*\[Rho]^5 - 
      16356900*Ec*\[Rho]^5 + 137762100*Ec^2*\[Rho]^5 - 
      678031200*Ec^3*\[Rho]^5 + 2146309200*Ec^4*\[Rho]^5 - 
      4516102080*Ec^5*\[Rho]^5 + 6321504000*Ec^6*\[Rho]^5 - 
      5771055360*Ec^7*\[Rho]^5 + 3420936960*Ec^8*\[Rho]^5 - 
      1842892800*Ec^9*\[Rho]^5 + 1821711360*Ec^10*\[Rho]^5 - 
      1467863040*Ec^11*\[Rho]^5 + 399544320*Ec^12*\[Rho]^5 + 
      224595*\[Rho]^6 - 4302900*Ec*\[Rho]^6 + 36836100*Ec^2*\[Rho]^6 - 
      185119200*Ec^3*\[Rho]^6 + 602557200*Ec^4*\[Rho]^6 - 
      1319129280*Ec^5*\[Rho]^6 + 1933196160*Ec^6*\[Rho]^6 - 
      1901915904*Ec^7*\[Rho]^6 + 1307792640*Ec^8*\[Rho]^6 - 
      574586880*Ec^9*\[Rho]^6 + 105907200*Ec^10*\[Rho]^6 - 
      47394816*Ec^11*\[Rho]^6 + 27095040*Ec^12*\[Rho]^6 - 17213*\[Rho]^7 + 
      344260*Ec*\[Rho]^7 - 3098340*Ec^2*\[Rho]^7 + 16524480*Ec^3*\[Rho]^7 - 
      57835680*Ec^4*\[Rho]^7 + 138805632*Ec^5*\[Rho]^7 - 
      241390464*Ec^6*\[Rho]^7 + 362987520*Ec^7*\[Rho]^7 - 
      417419520*Ec^8*\[Rho]^7 + 307041280*Ec^9*\[Rho]^7 - 
      133317632*Ec^10*\[Rho]^7 + 26148864*Ec^11*\[Rho]^7 + 5655*\[Rho]^8 - 
      113100*Ec*\[Rho]^8 + 1017900*Ec^2*\[Rho]^8 - 5428800*Ec^3*\[Rho]^8 + 
      19000800*Ec^4*\[Rho]^8 - 45601920*Ec^5*\[Rho]^8 + 
      76003200*Ec^6*\[Rho]^8 - 86860800*Ec^7*\[Rho]^8 + 
      65145600*Ec^8*\[Rho]^8 - 28953600*Ec^9*\[Rho]^8 + 
      5790720*Ec^10*\[Rho]^8 + 420*(1 - 2*Ec)^10*\[Rho]*
       (3520 + 32568*\[Rho] + 31905*\[Rho]^2 + 6605*\[Rho]^3 + 
        1125*\[Rho]^4 + 225*\[Rho]^5)*Log[1 - 2*Ec] - 
      420*(1 - 2*Ec)^10*\[Rho]*(3520 + 32568*\[Rho] + 31905*\[Rho]^2 + 
        6605*\[Rho]^3 + 1125*\[Rho]^4 + 225*\[Rho]^5)*Log[\[Rho]])))/
  (126000*(1 - 2*Ec)^8*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 (r5*(-((2880 - 40320*Ec + 241920*Ec^2 - 806400*Ec^3 + 1612800*Ec^4 - 
       1935360*Ec^5 + 1290240*Ec^6 - 368640*Ec^7 + 2425*\[Rho] - 
       50750*Ec*\[Rho] + 422100*Ec^2*\[Rho] - 1908120*Ec^3*\[Rho] + 
       5308800*Ec^4*\[Rho] - 9757440*Ec^5*\[Rho] + 12595200*Ec^6*\[Rho] - 
       12134400*Ec^7*\[Rho] + 8759040*Ec^8*\[Rho] - 4006400*Ec^9*\[Rho] + 
       609280*Ec^10*\[Rho] + 153600*Ec^11*\[Rho] - 3000*\[Rho]^2 + 
       42000*Ec*\[Rho]^2 - 252000*Ec^2*\[Rho]^2 + 847680*Ec^3*\[Rho]^2 - 
       1864320*Ec^4*\[Rho]^2 + 3158784*Ec^5*\[Rho]^2 - 
       4489728*Ec^6*\[Rho]^2 + 4733952*Ec^7*\[Rho]^2 - 
       2949120*Ec^8*\[Rho]^2 + 786432*Ec^9*\[Rho]^2 - 9000*\[Rho]^3 + 
       131400*Ec*\[Rho]^3 - 826200*Ec^2*\[Rho]^3 + 3012720*Ec^3*\[Rho]^3 - 
       6869760*Ec^4*\[Rho]^3 + 9813120*Ec^5*\[Rho]^3 - 
       8621184*Ec^6*\[Rho]^3 + 4429056*Ec^7*\[Rho]^3 - 
       1007616*Ec^8*\[Rho]^3 + 8600*\[Rho]^4 - 120400*Ec*\[Rho]^4 + 
       722400*Ec^2*\[Rho]^4 - 2492480*Ec^3*\[Rho]^4 + 5252800*Ec^4*\[Rho]^4 - 
       6672000*Ec^5*\[Rho]^4 + 5008640*Ec^6*\[Rho]^4 - 
       1922560*Ec^7*\[Rho]^4 + 245760*Ec^8*\[Rho]^4 - 1905*\[Rho]^5 + 
       26670*Ec*\[Rho]^5 - 160020*Ec^2*\[Rho]^5 + 533400*Ec^3*\[Rho]^5 - 
       1066800*Ec^4*\[Rho]^5 + 1280160*Ec^5*\[Rho]^5 - 853440*Ec^6*\[Rho]^5 + 
       243840*Ec^7*\[Rho]^5 - 300*(-1 + 2*Ec)^7*\[Rho]*(-28 + 9*\[Rho]^2)*
        Log[1 - 2*Ec] + 300*(-1 + 2*Ec)^7*\[Rho]*(-28 + 9*\[Rho]^2)*
        Log[\[Rho]])*(5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 400*Ec^4 - 160*Ec^5 - 
       448*Ec^6 + 4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 56320*Ec^10 + 
       34816*Ec^11 - 8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 
       7000*Ec^2*\[Rho] + 14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 
       5600*Ec^5*\[Rho] + 448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 
       17920*Ec^8*\[Rho] - 35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 
       14336*Ec^11*\[Rho] - 5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 
       257600*Ec^2*\[Rho]^2 + 571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 
       329280*Ec^5*\[Rho]^2 - 17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 
       62720*Ec^8*\[Rho]^2 - 53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 
       99750*Ec*\[Rho]^3 - 504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 
       1708000*Ec^4*\[Rho]^3 + 1019200*Ec^5*\[Rho]^3 - 125440*Ec^6*\[Rho]^3 + 
       35840*Ec^7*\[Rho]^3 - 116480*Ec^8*\[Rho]^3 + 17920*Ec^9*\[Rho]^3 + 
       7875*\[Rho]^4 - 57750*Ec*\[Rho]^4 + 126000*Ec^2*\[Rho]^4 + 
       28000*Ec^3*\[Rho]^4 - 448000*Ec^4*\[Rho]^4 + 515200*Ec^5*\[Rho]^4 - 
       96320*Ec^6*\[Rho]^4 - 85120*Ec^7*\[Rho]^4 + 17920*Ec^8*\[Rho]^4 + 
       5495*\[Rho]^5 - 50750*Ec*\[Rho]^5 + 182000*Ec^2*\[Rho]^5 - 
       308000*Ec^3*\[Rho]^5 + 224000*Ec^4*\[Rho]^5 - 22400*Ec^5*\[Rho]^5 - 
       30912*Ec^6*\[Rho]^5 + 8064*Ec^7*\[Rho]^5 + 175*\[Rho]^6 - 
       1750*Ec*\[Rho]^6 + 7000*Ec^2*\[Rho]^6 - 14000*Ec^3*\[Rho]^6 + 
       14000*Ec^4*\[Rho]^6 - 5600*Ec^5*\[Rho]^6 + 1792*Ec^6*\[Rho]^6 - 
       5*\[Rho]^7 + 50*Ec*\[Rho]^7 - 200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 
       400*Ec^4*\[Rho]^7 + 160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
        (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
       2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
        Log[\[Rho]])) + 5*(1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
      64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
      64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
      48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
      16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
      12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
       Log[\[Rho]])*(40320 - 806400*Ec + 7257600*Ec^2 - 38707200*Ec^3 + 
      135475200*Ec^4 - 325140480*Ec^5 + 541900800*Ec^6 - 619315200*Ec^7 + 
      464486400*Ec^8 - 206438400*Ec^9 + 41287680*Ec^10 + 1500185*\[Rho] - 
      31246900*Ec*\[Rho] + 293654100*Ec^2*\[Rho] - 1640747200*Ec^3*\[Rho] + 
      6040983200*Ec^4*\[Rho] - 15333790080*Ec^5*\[Rho] + 
      27227278400*Ec^6*\[Rho] - 33507479296*Ec^7*\[Rho] + 
      27561861120*Ec^8*\[Rho] - 14127170560*Ec^9*\[Rho] + 
      4607728640*Ec^10*\[Rho] - 3145605120*Ec^11*\[Rho] + 
      4854800384*Ec^12*\[Rho] - 4745789440*Ec^13*\[Rho] + 
      2181611520*Ec^14*\[Rho] + 307036160*Ec^15*\[Rho] - 
      772341760*Ec^16*\[Rho] + 226492416*Ec^17*\[Rho] - 5336163*\[Rho]^2 + 
      106078140*Ec*\[Rho]^2 - 948252060*Ec^2*\[Rho]^2 + 
      5018637120*Ec^3*\[Rho]^2 - 17410401120*Ec^4*\[Rho]^2 + 
      41351442048*Ec^5*\[Rho]^2 - 68057446464*Ec^6*\[Rho]^2 + 
      76612897536*Ec^7*\[Rho]^2 - 56659244544*Ec^8*\[Rho]^2 + 
      25998658560*Ec^9*\[Rho]^2 - 9068258304*Ec^10*\[Rho]^2 + 
      7619125248*Ec^11*\[Rho]^2 - 8889065472*Ec^12*\[Rho]^2 + 
      6761545728*Ec^13*\[Rho]^2 - 2957230080*Ec^14*\[Rho]^2 + 
      433520640*Ec^15*\[Rho]^2 + 89456640*Ec^16*\[Rho]^2 - 9699795*\[Rho]^3 + 
      214445700*Ec*\[Rho]^3 - 2134509300*Ec^2*\[Rho]^3 + 
      12611037600*Ec^3*\[Rho]^3 - 49046583600*Ec^4*\[Rho]^3 + 
      131454066240*Ec^5*\[Rho]^3 - 246540544320*Ec^6*\[Rho]^3 + 
      320671110144*Ec^7*\[Rho]^3 - 278157234432*Ec^8*\[Rho]^3 + 
      145578961920*Ec^9*\[Rho]^3 - 32547486720*Ec^10*\[Rho]^3 - 
      5923921920*Ec^11*\[Rho]^3 + 4984369152*Ec^12*\[Rho]^3 - 
      1640841216*Ec^13*\[Rho]^3 + 455884800*Ec^14*\[Rho]^3 + 
      10898825*\[Rho]^4 - 200970700*Ec*\[Rho]^4 + 1638678300*Ec^2*\[Rho]^4 - 
      7719269600*Ec^3*\[Rho]^4 + 22936051600*Ec^4*\[Rho]^4 - 
      43618626240*Ec^5*\[Rho]^4 + 49757686720*Ec^6*\[Rho]^4 - 
      23505026048*Ec^7*\[Rho]^4 - 17574837504*Ec^8*\[Rho]^4 + 
      34709355520*Ec^9*\[Rho]^4 - 22057978880*Ec^10*\[Rho]^4 + 
      6789242880*Ec^11*\[Rho]^4 - 1536446464*Ec^12*\[Rho]^4 + 
      279953408*Ec^13*\[Rho]^4 + 8601600*Ec^14*\[Rho]^4 + 2586255*\[Rho]^5 - 
      50780100*Ec*\[Rho]^5 + 447570900*Ec^2*\[Rho]^5 - 
      2330344800*Ec^3*\[Rho]^5 + 7929406800*Ec^4*\[Rho]^5 - 
      18395536320*Ec^5*\[Rho]^5 + 29489913600*Ec^6*\[Rho]^5 - 
      32560093440*Ec^7*\[Rho]^5 + 24430775040*Ec^8*\[Rho]^5 - 
      12392755200*Ec^9*\[Rho]^5 + 4723031040*Ec^10*\[Rho]^5 - 
      1753436160*Ec^11*\[Rho]^5 + 361697280*Ec^12*\[Rho]^5 - 24885*\[Rho]^6 + 
      686700*Ec*\[Rho]^6 - 8070300*Ec^2*\[Rho]^6 + 54381600*Ec^3*\[Rho]^6 - 
      235695600*Ec^4*\[Rho]^6 + 692677440*Ec^5*\[Rho]^6 - 
      1467231360*Ec^6*\[Rho]^6 + 2330329344*Ec^7*\[Rho]^6 - 
      2617117440*Ec^8*\[Rho]^6 + 1907834880*Ec^9*\[Rho]^6 - 
      918543360*Ec^10*\[Rho]^6 + 206524416*Ec^11*\[Rho]^6 - 
      3870720*Ec^12*\[Rho]^6 + 37163*\[Rho]^7 - 743260*Ec*\[Rho]^7 + 
      6689340*Ec^2*\[Rho]^7 - 35676480*Ec^3*\[Rho]^7 + 
      124867680*Ec^4*\[Rho]^7 - 299682432*Ec^5*\[Rho]^7 + 
      512905344*Ec^6*\[Rho]^7 - 629637120*Ec^7*\[Rho]^7 + 
      490264320*Ec^8*\[Rho]^7 - 241454080*Ec^9*\[Rho]^7 + 
      63429632*Ec^10*\[Rho]^7 - 5505024*Ec^11*\[Rho]^7 - 1905*\[Rho]^8 + 
      38100*Ec*\[Rho]^8 - 342900*Ec^2*\[Rho]^8 + 1828800*Ec^3*\[Rho]^8 - 
      6400800*Ec^4*\[Rho]^8 + 15361920*Ec^5*\[Rho]^8 - 
      25603200*Ec^6*\[Rho]^8 + 29260800*Ec^7*\[Rho]^8 - 
      21945600*Ec^8*\[Rho]^8 + 9753600*Ec^9*\[Rho]^8 - 
      1950720*Ec^10*\[Rho]^8 + 420*(1 - 2*Ec)^10*\[Rho]*
       (-1480 - 768*\[Rho] + 24345*\[Rho]^2 + 20245*\[Rho]^3 + 
        1125*\[Rho]^4 + 225*\[Rho]^5)*Log[1 - 2*Ec] - 
      420*(1 - 2*Ec)^10*\[Rho]*(-1480 - 768*\[Rho] + 24345*\[Rho]^2 + 
        20245*\[Rho]^3 + 1125*\[Rho]^4 + 225*\[Rho]^5)*Log[\[Rho]])))/
  (126000*(1 - 2*Ec)^8*mb^5*\[Rho]*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
     128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
     16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
     72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
     32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
     4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
     12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
 \[Mu]2\[Pi]*((4*Ec^3*(-1 + 2*Ec + \[Rho])*(15 - 280*Ec + 2320*Ec^2 - 
      11872*Ec^3 + 46032*Ec^4 - 155904*Ec^5 + 471744*Ec^6 - 1256448*Ec^7 + 
      3182592*Ec^8 - 8263680*Ec^9 + 19884032*Ec^10 - 37904384*Ec^11 + 
      52269056*Ec^12 - 49545216*Ec^13 + 30523392*Ec^14 - 11010048*Ec^15 + 
      1769472*Ec^16 - 525*\[Rho] + 9790*Ec*\[Rho] - 81060*Ec^2*\[Rho] + 
      396536*Ec^3*\[Rho] - 1303680*Ec^4*\[Rho] + 3187968*Ec^5*\[Rho] - 
      6428352*Ec^6*\[Rho] + 11458944*Ec^7*\[Rho] - 17998080*Ec^8*\[Rho] + 
      24675840*Ec^9*\[Rho] - 31689728*Ec^10*\[Rho] + 40126464*Ec^11*\[Rho] - 
      43982848*Ec^12*\[Rho] + 34062336*Ec^13*\[Rho] - 15482880*Ec^14*\[Rho] + 
      3047424*Ec^15*\[Rho] - 16500*\[Rho]^2 + 320780*Ec*\[Rho]^2 - 
      2777360*Ec^2*\[Rho]^2 + 14074720*Ec^3*\[Rho]^2 - 
      46084640*Ec^4*\[Rho]^2 + 101406080*Ec^5*\[Rho]^2 - 
      151129472*Ec^6*\[Rho]^2 + 151265792*Ec^7*\[Rho]^2 - 
      104256512*Ec^8*\[Rho]^2 + 63828992*Ec^9*\[Rho]^2 - 
      51425280*Ec^10*\[Rho]^2 + 36470784*Ec^11*\[Rho]^2 - 
      11689984*Ec^12*\[Rho]^2 - 884736*Ec^13*\[Rho]^2 + 
      884736*Ec^14*\[Rho]^2 - 23100*\[Rho]^3 + 511140*Ec*\[Rho]^3 - 
      4922960*Ec^2*\[Rho]^3 + 27272784*Ec^3*\[Rho]^3 - 
      96392576*Ec^4*\[Rho]^3 + 226766848*Ec^5*\[Rho]^3 - 
      356770176*Ec^6*\[Rho]^3 + 361383680*Ec^7*\[Rho]^3 - 
      205230592*Ec^8*\[Rho]^3 + 25331712*Ec^9*\[Rho]^3 + 
      42993664*Ec^10*\[Rho]^3 - 25919488*Ec^11*\[Rho]^3 + 
      6021120*Ec^12*\[Rho]^3 - 1032192*Ec^13*\[Rho]^3 + 40110*\[Rho]^4 - 
      495740*Ec*\[Rho]^4 + 2556120*Ec^2*\[Rho]^4 - 6416928*Ec^3*\[Rho]^4 + 
      4063024*Ec^4*\[Rho]^4 + 22810368*Ec^5*\[Rho]^4 - 
      77550144*Ec^6*\[Rho]^4 + 119716352*Ec^7*\[Rho]^4 - 
      102945024*Ec^8*\[Rho]^4 + 45652992*Ec^9*\[Rho]^4 - 
      6071296*Ec^10*\[Rho]^4 - 1032192*Ec^11*\[Rho]^4 - 
      344064*Ec^12*\[Rho]^4 + 40110*\[Rho]^5 - 547120*Ec*\[Rho]^5 + 
      3188080*Ec^2*\[Rho]^5 - 10817968*Ec^3*\[Rho]^5 + 
      24203088*Ec^4*\[Rho]^5 - 36760416*Ec^5*\[Rho]^5 + 
      35231616*Ec^6*\[Rho]^5 - 15368192*Ec^7*\[Rho]^5 - 
      5625088*Ec^8*\[Rho]^5 + 10533376*Ec^9*\[Rho]^5 - 
      4644864*Ec^10*\[Rho]^5 + 516096*Ec^11*\[Rho]^5 - 23100*\[Rho]^6 + 
      89460*Ec*\[Rho]^6 + 342160*Ec^2*\[Rho]^6 - 2621696*Ec^3*\[Rho]^6 + 
      6485920*Ec^4*\[Rho]^6 - 9381568*Ec^5*\[Rho]^6 + 
      10390912*Ec^6*\[Rho]^6 - 9411584*Ec^7*\[Rho]^6 + 
      6082048*Ec^8*\[Rho]^6 - 2365440*Ec^9*\[Rho]^6 + 387072*Ec^10*\[Rho]^6 - 
      16500*\[Rho]^7 + 108220*Ec*\[Rho]^7 - 115440*Ec^2*\[Rho]^7 - 
      659120*Ec^3*\[Rho]^7 + 1917440*Ec^4*\[Rho]^7 - 1552320*Ec^5*\[Rho]^7 - 
      199808*Ec^6*\[Rho]^7 + 882688*Ec^7*\[Rho]^7 - 419328*Ec^8*\[Rho]^7 + 
      89088*Ec^9*\[Rho]^7 - 525*\[Rho]^8 + 3860*Ec*\[Rho]^8 - 
      6440*Ec^2*\[Rho]^8 - 51744*Ec^3*\[Rho]^8 + 229376*Ec^4*\[Rho]^8 - 
      300608*Ec^5*\[Rho]^8 + 153216*Ec^6*\[Rho]^8 + 2304*Ec^8*\[Rho]^8 + 
      15*\[Rho]^9 - 110*Ec*\[Rho]^9 + 180*Ec^2*\[Rho]^9 + 
      3288*Ec^3*\[Rho]^9 - 11984*Ec^4*\[Rho]^9 + 8352*Ec^5*\[Rho]^9 + 
      5184*Ec^6*\[Rho]^9 - 1152*Ec^7*\[Rho]^9 + 84*(\[Rho] - 2*Ec*\[Rho])^2*
       (5120*Ec^10 + 3584*Ec^9*(-6 + \[Rho]) - 1792*Ec^8*
         (-21 + 5*\[Rho] + \[Rho]^2) - 75*(1 + \[Rho])^2*
         (-1 - 3*\[Rho] + 3*\[Rho]^2 + \[Rho]^3) - 
        128*Ec^7*(380 + 430*\[Rho] + 412*\[Rho]^2 + 113*\[Rho]^3) + 
        64*Ec^6*(990 + 3330*\[Rho] + 3158*\[Rho]^2 + 899*\[Rho]^3 + 
          23*\[Rho]^4) + 100*Ec^2*(69 + 350*\[Rho] + 374*\[Rho]^2 + 
          114*\[Rho]^3 + 25*\[Rho]^4 + 4*\[Rho]^5) + 
        50*Ec*(-22 - 111*\[Rho] - 110*\[Rho]^2 - 2*\[Rho]^3 + 24*\[Rho]^4 + 
          5*\[Rho]^5) - 32*Ec^5*(2160 + 9840*\[Rho] + 9832*\[Rho]^2 + 
          3099*\[Rho]^3 + 246*\[Rho]^4 + 23*\[Rho]^5) + 
        16*Ec^4*(3202 + 15868*\[Rho] + 16623*\[Rho]^2 + 5803*\[Rho]^3 + 
          943*\[Rho]^4 + 161*\[Rho]^5) - 16*Ec^3*(1506 + 7625*\[Rho] + 
          8215*\[Rho]^2 + 2995*\[Rho]^3 + 785*\[Rho]^4 + 174*\[Rho]^5))*
       Log[1 - 2*Ec] - 84*(\[Rho] - 2*Ec*\[Rho])^2*
       (5120*Ec^10 + 3584*Ec^9*(-6 + \[Rho]) - 1792*Ec^8*
         (-21 + 5*\[Rho] + \[Rho]^2) - 75*(1 + \[Rho])^2*
         (-1 - 3*\[Rho] + 3*\[Rho]^2 + \[Rho]^3) - 
        128*Ec^7*(380 + 430*\[Rho] + 412*\[Rho]^2 + 113*\[Rho]^3) + 
        64*Ec^6*(990 + 3330*\[Rho] + 3158*\[Rho]^2 + 899*\[Rho]^3 + 
          23*\[Rho]^4) + 100*Ec^2*(69 + 350*\[Rho] + 374*\[Rho]^2 + 
          114*\[Rho]^3 + 25*\[Rho]^4 + 4*\[Rho]^5) + 
        50*Ec*(-22 - 111*\[Rho] - 110*\[Rho]^2 - 2*\[Rho]^3 + 24*\[Rho]^4 + 
          5*\[Rho]^5) - 32*Ec^5*(2160 + 9840*\[Rho] + 9832*\[Rho]^2 + 
          3099*\[Rho]^3 + 246*\[Rho]^4 + 23*\[Rho]^5) + 
        16*Ec^4*(3202 + 15868*\[Rho] + 16623*\[Rho]^2 + 5803*\[Rho]^3 + 
          943*\[Rho]^4 + 161*\[Rho]^5) - 16*Ec^3*(1506 + 7625*\[Rho] + 
          8215*\[Rho]^2 + 2995*\[Rho]^3 + 785*\[Rho]^4 + 174*\[Rho]^5))*
       Log[\[Rho]]))/(105*(-1 + 2*Ec)^5*mb^2*
     (-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 128*Ec^5 - 64*Ec^6 + 
       8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 16*Ec^3*\[Rho] + 
       64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 72*Ec^2*\[Rho]^2 - 
       48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 32*Ec^2*\[Rho]^3 + 
       16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 4*Ec^2*\[Rho]^4 - 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^2) - 
   (\[Mu]2G*(-2*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 400*Ec^4 - 
        160*Ec^5 - 448*Ec^6 + 4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 
        56320*Ec^10 + 34816*Ec^11 - 8192*Ec^12 - 175*\[Rho] + 
        1750*Ec*\[Rho] - 7000*Ec^2*\[Rho] + 14000*Ec^3*\[Rho] - 
        14000*Ec^4*\[Rho] + 5600*Ec^5*\[Rho] + 448*Ec^6*\[Rho] - 
        4480*Ec^7*\[Rho] + 17920*Ec^8*\[Rho] - 35840*Ec^9*\[Rho] + 
        35840*Ec^10*\[Rho] - 14336*Ec^11*\[Rho] - 5495*\[Rho]^2 + 
        59150*Ec*\[Rho]^2 - 257600*Ec^2*\[Rho]^2 + 571200*Ec^3*\[Rho]^2 - 
        655200*Ec^4*\[Rho]^2 + 329280*Ec^5*\[Rho]^2 - 17920*Ec^6*\[Rho]^2 - 
        35840*Ec^7*\[Rho]^2 + 62720*Ec^8*\[Rho]^2 - 53760*Ec^9*\[Rho]^2 - 
        7875*\[Rho]^3 + 99750*Ec*\[Rho]^3 - 504000*Ec^2*\[Rho]^3 + 
        1288000*Ec^3*\[Rho]^3 - 1708000*Ec^4*\[Rho]^3 + 
        1019200*Ec^5*\[Rho]^3 - 125440*Ec^6*\[Rho]^3 + 35840*Ec^7*\[Rho]^3 - 
        116480*Ec^8*\[Rho]^3 + 17920*Ec^9*\[Rho]^3 + 7875*\[Rho]^4 - 
        57750*Ec*\[Rho]^4 + 126000*Ec^2*\[Rho]^4 + 28000*Ec^3*\[Rho]^4 - 
        448000*Ec^4*\[Rho]^4 + 515200*Ec^5*\[Rho]^4 - 96320*Ec^6*\[Rho]^4 - 
        85120*Ec^7*\[Rho]^4 + 17920*Ec^8*\[Rho]^4 + 5495*\[Rho]^5 - 
        50750*Ec*\[Rho]^5 + 182000*Ec^2*\[Rho]^5 - 308000*Ec^3*\[Rho]^5 + 
        224000*Ec^4*\[Rho]^5 - 22400*Ec^5*\[Rho]^5 - 30912*Ec^6*\[Rho]^5 + 
        8064*Ec^7*\[Rho]^5 + 175*\[Rho]^6 - 1750*Ec*\[Rho]^6 + 
        7000*Ec^2*\[Rho]^6 - 14000*Ec^3*\[Rho]^6 + 14000*Ec^4*\[Rho]^6 - 
        5600*Ec^5*\[Rho]^6 + 1792*Ec^6*\[Rho]^6 - 5*\[Rho]^7 + 
        50*Ec*\[Rho]^7 - 200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 
        400*Ec^4*\[Rho]^7 + 160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
         (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
        2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
         Log[\[Rho]]) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(15 - 210*Ec + 1260*Ec^2 - 4200*Ec^3 + 8400*Ec^4 - 
        10080*Ec^5 + 16128*Ec^6 - 141824*Ec^7 + 904960*Ec^8 - 3322368*Ec^9 + 
        7562240*Ec^10 - 10909696*Ec^11 + 9719808*Ec^12 - 4874240*Ec^13 + 
        1048576*Ec^14 - 525*\[Rho] + 7350*Ec*\[Rho] - 44100*Ec^2*\[Rho] + 
        147000*Ec^3*\[Rho] - 294000*Ec^4*\[Rho] + 352800*Ec^5*\[Rho] - 
        244608*Ec^6*\[Rho] + 198912*Ec^7*\[Rho] - 790272*Ec^8*\[Rho] + 
        2634240*Ec^9*\[Rho] - 5268480*Ec^10*\[Rho] + 6322176*Ec^11*\[Rho] - 
        4214784*Ec^12*\[Rho] + 1204224*Ec^13*\[Rho] - 16485*\[Rho]^2 + 
        243390*Ec*\[Rho]^2 - 1548540*Ec^2*\[Rho]^2 + 5514600*Ec^3*\[Rho]^2 - 
        11911200*Ec^4*\[Rho]^2 + 15704640*Ec^5*\[Rho]^2 - 
        11975040*Ec^6*\[Rho]^2 + 5026560*Ec^7*\[Rho]^2 - 
        3037440*Ec^8*\[Rho]^2 + 4677120*Ec^9*\[Rho]^2 - 
        3763200*Ec^10*\[Rho]^2 + 1075200*Ec^11*\[Rho]^2 - 23625*\[Rho]^3 + 
        393750*Ec*\[Rho]^3 - 2803500*Ec^2*\[Rho]^3 + 11109000*Ec^3*\[Rho]^3 - 
        26628000*Ec^4*\[Rho]^3 + 39009600*Ec^5*\[Rho]^3 - 
        32780160*Ec^6*\[Rho]^3 + 11656960*Ec^7*\[Rho]^3 + 
        3162880*Ec^8*\[Rho]^3 - 4139520*Ec^9*\[Rho]^3 + 
        1254400*Ec^10*\[Rho]^3 - 358400*Ec^11*\[Rho]^3 + 23625*\[Rho]^4 - 
        267750*Ec*\[Rho]^4 + 1165500*Ec^2*\[Rho]^4 - 2121000*Ec^3*\[Rho]^4 - 
        168000*Ec^4*\[Rho]^4 + 7257600*Ec^5*\[Rho]^4 - 
        12223680*Ec^6*\[Rho]^4 + 8722560*Ec^7*\[Rho]^4 - 
        2177280*Ec^8*\[Rho]^4 - 483840*Ec^9*\[Rho]^4 + 16485*\[Rho]^5 - 
        218190*Ec*\[Rho]^5 + 1220940*Ec^2*\[Rho]^5 - 3717000*Ec^3*\[Rho]^5 + 
        6552000*Ec^4*\[Rho]^5 - 6451200*Ec^5*\[Rho]^5 + 
        3068352*Ec^6*\[Rho]^5 - 260736*Ec^7*\[Rho]^5 - 510720*Ec^8*\[Rho]^5 + 
        96768*Ec^9*\[Rho]^5 + 525*\[Rho]^6 - 7350*Ec*\[Rho]^6 + 
        44100*Ec^2*\[Rho]^6 - 147000*Ec^3*\[Rho]^6 + 294000*Ec^4*\[Rho]^6 - 
        352800*Ec^5*\[Rho]^6 + 197568*Ec^6*\[Rho]^6 - 113792*Ec^7*\[Rho]^6 + 
        28672*Ec^8*\[Rho]^6 - 15*\[Rho]^7 + 210*Ec*\[Rho]^7 - 
        1260*Ec^2*\[Rho]^7 + 4200*Ec^3*\[Rho]^7 - 8400*Ec^4*\[Rho]^7 + 
        10080*Ec^5*\[Rho]^7 - 6720*Ec^6*\[Rho]^7 + 1920*Ec^7*\[Rho]^7 - 
        6300*(-1 + 2*Ec)^7*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
         Log[1 - 2*Ec] + 6300*(-1 + 2*Ec)^7*\[Rho]^2*(1 + 5*\[Rho] + 
          5*\[Rho]^2 + \[Rho]^3)*Log[\[Rho]]) + 
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(345 - 4140*Ec + 20700*Ec^2 - 55200*Ec^3 + 82800*Ec^4 - 
        66240*Ec^5 + 27904*Ec^6 - 64768*Ec^7 + 288000*Ec^8 - 624640*Ec^9 + 
        578560*Ec^10 + 110592*Ec^11 - 610304*Ec^12 + 327680*Ec^13 + 
        12033*\[Rho] - 154476*Ec*\[Rho] + 832860*Ec^2*\[Rho] - 
        2422560*Ec^3*\[Rho] + 4037040*Ec^4*\[Rho] - 3713472*Ec^5*\[Rho] + 
        1513344*Ec^6*\[Rho] + 349440*Ec^7*\[Rho] - 1639680*Ec^8*\[Rho] + 
        2795520*Ec^9*\[Rho] - 2085888*Ec^10*\[Rho] + 86016*Ec^11*\[Rho] + 
        430080*Ec^12*\[Rho] - 28875*\[Rho]^2 + 333900*Ec*\[Rho]^2 - 
        1593900*Ec^2*\[Rho]^2 + 3998400*Ec^3*\[Rho]^2 - 
        5493600*Ec^4*\[Rho]^2 + 3790080*Ec^5*\[Rho]^2 - 
        792960*Ec^6*\[Rho]^2 - 645120*Ec^7*\[Rho]^2 + 1532160*Ec^8*\[Rho]^2 - 
        2042880*Ec^9*\[Rho]^2 + 967680*Ec^10*\[Rho]^2 - 33075*\[Rho]^3 + 
        485100*Ec*\[Rho]^3 - 2954700*Ec^2*\[Rho]^3 + 9643200*Ec^3*\[Rho]^3 - 
        17992800*Ec^4*\[Rho]^3 + 18627840*Ec^5*\[Rho]^3 - 
        8946560*Ec^6*\[Rho]^3 + 358400*Ec^7*\[Rho]^3 + 887040*Ec^8*\[Rho]^3 - 
        35840*Ec^9*\[Rho]^3 - 179200*Ec^10*\[Rho]^3 + 56175*\[Rho]^4 - 
        636300*Ec*\[Rho]^4 + 2954700*Ec^2*\[Rho]^4 - 7123200*Ec^3*\[Rho]^4 + 
        9172800*Ec^4*\[Rho]^4 - 5523840*Ec^5*\[Rho]^4 + 
        356160*Ec^6*\[Rho]^4 + 1424640*Ec^7*\[Rho]^4 - 940800*Ec^8*\[Rho]^4 - 
        5145*\[Rho]^5 + 49140*Ec*\[Rho]^5 - 170100*Ec^2*\[Rho]^5 + 
        201600*Ec^3*\[Rho]^5 + 201600*Ec^4*\[Rho]^5 - 766080*Ec^5*\[Rho]^5 + 
        885696*Ec^6*\[Rho]^5 - 628992*Ec^7*\[Rho]^5 + 80640*Ec^8*\[Rho]^5 - 
        1533*\[Rho]^6 + 18396*Ec*\[Rho]^6 - 91980*Ec^2*\[Rho]^6 + 
        245280*Ec^3*\[Rho]^6 - 367920*Ec^4*\[Rho]^6 + 294336*Ec^5*\[Rho]^6 - 
        160832*Ec^6*\[Rho]^6 + 35840*Ec^7*\[Rho]^6 + 75*\[Rho]^7 - 
        900*Ec*\[Rho]^7 + 4500*Ec^2*\[Rho]^7 - 12000*Ec^3*\[Rho]^7 + 
        18000*Ec^4*\[Rho]^7 - 14400*Ec^5*\[Rho]^7 + 4800*Ec^6*\[Rho]^7 - 
        1260*(1 - 2*Ec)^6*\[Rho]*(4 + 5*\[Rho] - 35*\[Rho]^2 - 15*\[Rho]^3 + 
          5*\[Rho]^4)*Log[1 - 2*Ec] + 1260*(1 - 2*Ec)^6*\[Rho]*
         (4 + 5*\[Rho] - 35*\[Rho]^2 - 15*\[Rho]^3 + 5*\[Rho]^4)*
         Log[\[Rho]])))/(2520*(1 - 2*Ec)^6*mb^4*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3) - 
   (\[Rho]3LS*(-2*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 
        128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 
        3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 
        72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 
        2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 
        15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 
        480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 400*Ec^4 - 160*Ec^5 - 448*Ec^6 + 
        4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 56320*Ec^10 + 34816*Ec^11 - 
        8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 7000*Ec^2*\[Rho] + 
        14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 5600*Ec^5*\[Rho] + 
        448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 17920*Ec^8*\[Rho] - 
        35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 14336*Ec^11*\[Rho] - 
        5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 257600*Ec^2*\[Rho]^2 + 
        571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 329280*Ec^5*\[Rho]^2 - 
        17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 62720*Ec^8*\[Rho]^2 - 
        53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 99750*Ec*\[Rho]^3 - 
        504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 
        1708000*Ec^4*\[Rho]^3 + 1019200*Ec^5*\[Rho]^3 - 
        125440*Ec^6*\[Rho]^3 + 35840*Ec^7*\[Rho]^3 - 116480*Ec^8*\[Rho]^3 + 
        17920*Ec^9*\[Rho]^3 + 7875*\[Rho]^4 - 57750*Ec*\[Rho]^4 + 
        126000*Ec^2*\[Rho]^4 + 28000*Ec^3*\[Rho]^4 - 448000*Ec^4*\[Rho]^4 + 
        515200*Ec^5*\[Rho]^4 - 96320*Ec^6*\[Rho]^4 - 85120*Ec^7*\[Rho]^4 + 
        17920*Ec^8*\[Rho]^4 + 5495*\[Rho]^5 - 50750*Ec*\[Rho]^5 + 
        182000*Ec^2*\[Rho]^5 - 308000*Ec^3*\[Rho]^5 + 224000*Ec^4*\[Rho]^5 - 
        22400*Ec^5*\[Rho]^5 - 30912*Ec^6*\[Rho]^5 + 8064*Ec^7*\[Rho]^5 + 
        175*\[Rho]^6 - 1750*Ec*\[Rho]^6 + 7000*Ec^2*\[Rho]^6 - 
        14000*Ec^3*\[Rho]^6 + 14000*Ec^4*\[Rho]^6 - 5600*Ec^5*\[Rho]^6 + 
        1792*Ec^6*\[Rho]^6 - 5*\[Rho]^7 + 50*Ec*\[Rho]^7 - 
        200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 400*Ec^4*\[Rho]^7 + 
        160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
         (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
        2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
         Log[\[Rho]]) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 
        128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 
        3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 
        72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 
        2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 
        15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 
        480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (15 - 210*Ec + 1260*Ec^2 - 4200*Ec^3 + 8400*Ec^4 - 10080*Ec^5 + 
        16128*Ec^6 - 141824*Ec^7 + 904960*Ec^8 - 3322368*Ec^9 + 
        7562240*Ec^10 - 10909696*Ec^11 + 9719808*Ec^12 - 4874240*Ec^13 + 
        1048576*Ec^14 - 525*\[Rho] + 7350*Ec*\[Rho] - 44100*Ec^2*\[Rho] + 
        147000*Ec^3*\[Rho] - 294000*Ec^4*\[Rho] + 352800*Ec^5*\[Rho] - 
        244608*Ec^6*\[Rho] + 198912*Ec^7*\[Rho] - 790272*Ec^8*\[Rho] + 
        2634240*Ec^9*\[Rho] - 5268480*Ec^10*\[Rho] + 6322176*Ec^11*\[Rho] - 
        4214784*Ec^12*\[Rho] + 1204224*Ec^13*\[Rho] - 16485*\[Rho]^2 + 
        243390*Ec*\[Rho]^2 - 1548540*Ec^2*\[Rho]^2 + 5514600*Ec^3*\[Rho]^2 - 
        11911200*Ec^4*\[Rho]^2 + 15704640*Ec^5*\[Rho]^2 - 
        11975040*Ec^6*\[Rho]^2 + 5026560*Ec^7*\[Rho]^2 - 
        3037440*Ec^8*\[Rho]^2 + 4677120*Ec^9*\[Rho]^2 - 
        3763200*Ec^10*\[Rho]^2 + 1075200*Ec^11*\[Rho]^2 - 23625*\[Rho]^3 + 
        393750*Ec*\[Rho]^3 - 2803500*Ec^2*\[Rho]^3 + 11109000*Ec^3*\[Rho]^3 - 
        26628000*Ec^4*\[Rho]^3 + 39009600*Ec^5*\[Rho]^3 - 
        32780160*Ec^6*\[Rho]^3 + 11656960*Ec^7*\[Rho]^3 + 
        3162880*Ec^8*\[Rho]^3 - 4139520*Ec^9*\[Rho]^3 + 
        1254400*Ec^10*\[Rho]^3 - 358400*Ec^11*\[Rho]^3 + 23625*\[Rho]^4 - 
        267750*Ec*\[Rho]^4 + 1165500*Ec^2*\[Rho]^4 - 2121000*Ec^3*\[Rho]^4 - 
        168000*Ec^4*\[Rho]^4 + 7257600*Ec^5*\[Rho]^4 - 
        12223680*Ec^6*\[Rho]^4 + 8722560*Ec^7*\[Rho]^4 - 
        2177280*Ec^8*\[Rho]^4 - 483840*Ec^9*\[Rho]^4 + 16485*\[Rho]^5 - 
        218190*Ec*\[Rho]^5 + 1220940*Ec^2*\[Rho]^5 - 3717000*Ec^3*\[Rho]^5 + 
        6552000*Ec^4*\[Rho]^5 - 6451200*Ec^5*\[Rho]^5 + 
        3068352*Ec^6*\[Rho]^5 - 260736*Ec^7*\[Rho]^5 - 510720*Ec^8*\[Rho]^5 + 
        96768*Ec^9*\[Rho]^5 + 525*\[Rho]^6 - 7350*Ec*\[Rho]^6 + 
        44100*Ec^2*\[Rho]^6 - 147000*Ec^3*\[Rho]^6 + 294000*Ec^4*\[Rho]^6 - 
        352800*Ec^5*\[Rho]^6 + 197568*Ec^6*\[Rho]^6 - 113792*Ec^7*\[Rho]^6 + 
        28672*Ec^8*\[Rho]^6 - 15*\[Rho]^7 + 210*Ec*\[Rho]^7 - 
        1260*Ec^2*\[Rho]^7 + 4200*Ec^3*\[Rho]^7 - 8400*Ec^4*\[Rho]^7 + 
        10080*Ec^5*\[Rho]^7 - 6720*Ec^6*\[Rho]^7 + 1920*Ec^7*\[Rho]^7 - 
        6300*(-1 + 2*Ec)^7*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
         Log[1 - 2*Ec] + 6300*(-1 + 2*Ec)^7*\[Rho]^2*(1 + 5*\[Rho] + 
          5*\[Rho]^2 + \[Rho]^3)*Log[\[Rho]]) + 
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(345 - 4830*Ec + 28980*Ec^2 - 96600*Ec^3 + 
        193200*Ec^4 - 231840*Ec^5 + 134400*Ec^6 + 236032*Ec^7 - 
        1664768*Ec^8 + 5472768*Ec^9 - 10716160*Ec^10 + 12400640*Ec^11 - 
        7655424*Ec^12 + 1662976*Ec^13 + 262144*Ec^14 + 12033*\[Rho] - 
        178542*Ec*\[Rho] + 1141812*Ec^2*\[Rho] - 4088280*Ec^3*\[Rho] + 
        8882160*Ec^4*\[Rho] - 11787552*Ec^5*\[Rho] + 9039744*Ec^6*\[Rho] - 
        3854592*Ec^7*\[Rho] + 3435264*Ec^8*\[Rho] - 8870400*Ec^9*\[Rho] + 
        13612032*Ec^10*\[Rho] - 10967040*Ec^11*\[Rho] + 
        3526656*Ec^12*\[Rho] + 172032*Ec^13*\[Rho] - 28875*\[Rho]^2 + 
        391650*Ec*\[Rho]^2 - 2261700*Ec^2*\[Rho]^2 + 7186200*Ec^3*\[Rho]^2 - 
        13490400*Ec^4*\[Rho]^2 + 14777280*Ec^5*\[Rho]^2 - 
        8561280*Ec^6*\[Rho]^2 + 2714880*Ec^7*\[Rho]^2 - 
        3843840*Ec^8*\[Rho]^2 + 7365120*Ec^9*\[Rho]^2 - 
        6558720*Ec^10*\[Rho]^2 + 2365440*Ec^11*\[Rho]^2 - 33075*\[Rho]^3 + 
        551250*Ec*\[Rho]^3 - 3924900*Ec^2*\[Rho]^3 + 15552600*Ec^3*\[Rho]^3 - 
        37279200*Ec^4*\[Rho]^3 + 54613440*Ec^5*\[Rho]^3 - 
        45924480*Ec^6*\[Rho]^3 + 16441600*Ec^7*\[Rho]^3 + 
        4399360*Ec^8*\[Rho]^3 - 5967360*Ec^9*\[Rho]^3 + 
        1469440*Ec^10*\[Rho]^3 + 71680*Ec^11*\[Rho]^3 + 56175*\[Rho]^4 - 
        748650*Ec*\[Rho]^4 + 4227300*Ec^2*\[Rho]^4 - 13032600*Ec^3*\[Rho]^4 + 
        23419200*Ec^4*\[Rho]^4 - 23869440*Ec^5*\[Rho]^4 + 
        11094720*Ec^6*\[Rho]^4 + 1921920*Ec^7*\[Rho]^4 - 
        4919040*Ec^8*\[Rho]^4 + 1774080*Ec^9*\[Rho]^4 - 5145*\[Rho]^5 + 
        59430*Ec*\[Rho]^5 - 268380*Ec^2*\[Rho]^5 + 541800*Ec^3*\[Rho]^5 - 
        201600*Ec^4*\[Rho]^5 - 1169280*Ec^5*\[Rho]^5 + 
        2614080*Ec^6*\[Rho]^5 - 2739072*Ec^7*\[Rho]^5 + 
        1198848*Ec^8*\[Rho]^5 - 96768*Ec^9*\[Rho]^5 - 1533*\[Rho]^6 + 
        21462*Ec*\[Rho]^6 - 128772*Ec^2*\[Rho]^6 + 429240*Ec^3*\[Rho]^6 - 
        858480*Ec^4*\[Rho]^6 + 1030176*Ec^5*\[Rho]^6 - 799680*Ec^6*\[Rho]^6 + 
        343168*Ec^7*\[Rho]^6 - 57344*Ec^8*\[Rho]^6 + 75*\[Rho]^7 - 
        1050*Ec*\[Rho]^7 + 6300*Ec^2*\[Rho]^7 - 21000*Ec^3*\[Rho]^7 + 
        42000*Ec^4*\[Rho]^7 - 50400*Ec^5*\[Rho]^7 + 33600*Ec^6*\[Rho]^7 - 
        9600*Ec^7*\[Rho]^7 + 1260*(-1 + 2*Ec)^7*\[Rho]*(4 + 5*\[Rho] - 
          35*\[Rho]^2 - 15*\[Rho]^3 + 5*\[Rho]^4)*Log[1 - 2*Ec] - 
        1260*(-1 + 2*Ec)^7*\[Rho]*(4 + 5*\[Rho] - 35*\[Rho]^2 - 15*\[Rho]^3 + 
          5*\[Rho]^4)*Log[\[Rho]])))/(2520*(-1 + 2*Ec)^7*mb^5*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3) + 
   (\[Rho]3D*(-2*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 
        2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 
        88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
       (5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 400*Ec^4 - 160*Ec^5 - 448*Ec^6 + 
        4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 56320*Ec^10 + 34816*Ec^11 - 
        8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 7000*Ec^2*\[Rho] + 
        14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 5600*Ec^5*\[Rho] + 
        448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 17920*Ec^8*\[Rho] - 
        35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 14336*Ec^11*\[Rho] - 
        5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 257600*Ec^2*\[Rho]^2 + 
        571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 329280*Ec^5*\[Rho]^2 - 
        17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 62720*Ec^8*\[Rho]^2 - 
        53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 99750*Ec*\[Rho]^3 - 
        504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 
        1708000*Ec^4*\[Rho]^3 + 1019200*Ec^5*\[Rho]^3 - 
        125440*Ec^6*\[Rho]^3 + 35840*Ec^7*\[Rho]^3 - 116480*Ec^8*\[Rho]^3 + 
        17920*Ec^9*\[Rho]^3 + 7875*\[Rho]^4 - 57750*Ec*\[Rho]^4 + 
        126000*Ec^2*\[Rho]^4 + 28000*Ec^3*\[Rho]^4 - 448000*Ec^4*\[Rho]^4 + 
        515200*Ec^5*\[Rho]^4 - 96320*Ec^6*\[Rho]^4 - 85120*Ec^7*\[Rho]^4 + 
        17920*Ec^8*\[Rho]^4 + 5495*\[Rho]^5 - 50750*Ec*\[Rho]^5 + 
        182000*Ec^2*\[Rho]^5 - 308000*Ec^3*\[Rho]^5 + 224000*Ec^4*\[Rho]^5 - 
        22400*Ec^5*\[Rho]^5 - 30912*Ec^6*\[Rho]^5 + 8064*Ec^7*\[Rho]^5 + 
        175*\[Rho]^6 - 1750*Ec*\[Rho]^6 + 7000*Ec^2*\[Rho]^6 - 
        14000*Ec^3*\[Rho]^6 + 14000*Ec^4*\[Rho]^6 - 5600*Ec^5*\[Rho]^6 + 
        1792*Ec^6*\[Rho]^6 - 5*\[Rho]^7 + 50*Ec*\[Rho]^7 - 
        200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 400*Ec^4*\[Rho]^7 + 
        160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
         (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
        2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
         Log[\[Rho]]) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 
        2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 
        88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
       (15 - 210*Ec + 1260*Ec^2 - 4200*Ec^3 + 8400*Ec^4 - 10080*Ec^5 + 
        16128*Ec^6 - 141824*Ec^7 + 904960*Ec^8 - 3322368*Ec^9 + 
        7562240*Ec^10 - 10909696*Ec^11 + 9719808*Ec^12 - 4874240*Ec^13 + 
        1048576*Ec^14 - 525*\[Rho] + 7350*Ec*\[Rho] - 44100*Ec^2*\[Rho] + 
        147000*Ec^3*\[Rho] - 294000*Ec^4*\[Rho] + 352800*Ec^5*\[Rho] - 
        244608*Ec^6*\[Rho] + 198912*Ec^7*\[Rho] - 790272*Ec^8*\[Rho] + 
        2634240*Ec^9*\[Rho] - 5268480*Ec^10*\[Rho] + 6322176*Ec^11*\[Rho] - 
        4214784*Ec^12*\[Rho] + 1204224*Ec^13*\[Rho] - 16485*\[Rho]^2 + 
        243390*Ec*\[Rho]^2 - 1548540*Ec^2*\[Rho]^2 + 5514600*Ec^3*\[Rho]^2 - 
        11911200*Ec^4*\[Rho]^2 + 15704640*Ec^5*\[Rho]^2 - 
        11975040*Ec^6*\[Rho]^2 + 5026560*Ec^7*\[Rho]^2 - 
        3037440*Ec^8*\[Rho]^2 + 4677120*Ec^9*\[Rho]^2 - 
        3763200*Ec^10*\[Rho]^2 + 1075200*Ec^11*\[Rho]^2 - 23625*\[Rho]^3 + 
        393750*Ec*\[Rho]^3 - 2803500*Ec^2*\[Rho]^3 + 11109000*Ec^3*\[Rho]^3 - 
        26628000*Ec^4*\[Rho]^3 + 39009600*Ec^5*\[Rho]^3 - 
        32780160*Ec^6*\[Rho]^3 + 11656960*Ec^7*\[Rho]^3 + 
        3162880*Ec^8*\[Rho]^3 - 4139520*Ec^9*\[Rho]^3 + 
        1254400*Ec^10*\[Rho]^3 - 358400*Ec^11*\[Rho]^3 + 23625*\[Rho]^4 - 
        267750*Ec*\[Rho]^4 + 1165500*Ec^2*\[Rho]^4 - 2121000*Ec^3*\[Rho]^4 - 
        168000*Ec^4*\[Rho]^4 + 7257600*Ec^5*\[Rho]^4 - 
        12223680*Ec^6*\[Rho]^4 + 8722560*Ec^7*\[Rho]^4 - 
        2177280*Ec^8*\[Rho]^4 - 483840*Ec^9*\[Rho]^4 + 16485*\[Rho]^5 - 
        218190*Ec*\[Rho]^5 + 1220940*Ec^2*\[Rho]^5 - 3717000*Ec^3*\[Rho]^5 + 
        6552000*Ec^4*\[Rho]^5 - 6451200*Ec^5*\[Rho]^5 + 
        3068352*Ec^6*\[Rho]^5 - 260736*Ec^7*\[Rho]^5 - 510720*Ec^8*\[Rho]^5 + 
        96768*Ec^9*\[Rho]^5 + 525*\[Rho]^6 - 7350*Ec*\[Rho]^6 + 
        44100*Ec^2*\[Rho]^6 - 147000*Ec^3*\[Rho]^6 + 294000*Ec^4*\[Rho]^6 - 
        352800*Ec^5*\[Rho]^6 + 197568*Ec^6*\[Rho]^6 - 113792*Ec^7*\[Rho]^6 + 
        28672*Ec^8*\[Rho]^6 - 15*\[Rho]^7 + 210*Ec*\[Rho]^7 - 
        1260*Ec^2*\[Rho]^7 + 4200*Ec^3*\[Rho]^7 - 8400*Ec^4*\[Rho]^7 + 
        10080*Ec^5*\[Rho]^7 - 6720*Ec^6*\[Rho]^7 + 1920*Ec^7*\[Rho]^7 - 
        6300*(-1 + 2*Ec)^7*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
         Log[1 - 2*Ec] + 6300*(-1 + 2*Ec)^7*\[Rho]^2*(1 + 5*\[Rho] + 
          5*\[Rho]^2 + \[Rho]^3)*Log[\[Rho]]) + 
      (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 
        8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(3 - 24*Ec + 72*Ec^2 - 96*Ec^3 - 32*Ec^4 + 640*Ec^5 - 
        1920*Ec^6 + 2560*Ec^7 - 1280*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*Ec*\[Rho]^2 - 504*Ec^2*\[Rho]^2 + 1248*Ec^3*\[Rho]^2 - 
        1440*Ec^4*\[Rho]^2 + 768*Ec^5*\[Rho]^2 + 24*\[Rho]^3 - 
        192*Ec*\[Rho]^3 + 576*Ec^2*\[Rho]^3 - 768*Ec^3*\[Rho]^3 + 
        704*Ec^4*\[Rho]^3 - 256*Ec^5*\[Rho]^3 - 3*\[Rho]^4 + 24*Ec*\[Rho]^4 - 
        72*Ec^2*\[Rho]^4 + 96*Ec^3*\[Rho]^4 - 48*Ec^4*\[Rho]^4 + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[\[Rho]])*(11897 - 197072*Ec + 1433264*Ec^2 - 5983936*Ec^3 + 
        15712480*Ec^4 - 26645248*Ec^5 + 28699328*Ec^6 - 18788352*Ec^7 + 
        9841920*Ec^8 - 16371712*Ec^9 + 36284416*Ec^10 - 51724288*Ec^11 + 
        45989888*Ec^12 - 24313856*Ec^13 + 7061504*Ec^14 - 1048576*Ec^15 - 
        66843*\[Rho] + 1062768*Ec*\[Rho] - 7385616*Ec^2*\[Rho] + 
        29291584*Ec^3*\[Rho] - 72476320*Ec^4*\[Rho] + 114456832*Ec^5*\[Rho] - 
        112559552*Ec^6*\[Rho] + 63924224*Ec^7*\[Rho] - 22208256*Ec^8*\[Rho] + 
        21647360*Ec^9*\[Rho] - 37947392*Ec^10*\[Rho] + 
        38879232*Ec^11*\[Rho] - 22134784*Ec^12*\[Rho] + 
        5963776*Ec^13*\[Rho] - 573440*Ec^14*\[Rho] - 377475*\[Rho]^2 + 
        6531000*Ec*\[Rho]^2 - 49648200*Ec^2*\[Rho]^2 + 
        216938400*Ec^3*\[Rho]^2 - 597382800*Ec^4*\[Rho]^2 + 
        1065886080*Ec^5*\[Rho]^2 - 1212494080*Ec^6*\[Rho]^2 + 
        817420800*Ec^7*\[Rho]^2 - 263343360*Ec^8*\[Rho]^2 + 
        7598080*Ec^9*\[Rho]^2 + 7526400*Ec^10*\[Rho]^2 - 
        1720320*Ec^11*\[Rho]^2 + 2723840*Ec^12*\[Rho]^2 + 207025*\[Rho]^3 - 
        2535400*Ec*\[Rho]^3 + 11531800*Ec^2*\[Rho]^3 - 
        17119200*Ec^3*\[Rho]^3 - 44226000*Ec^4*\[Rho]^3 + 
        244809600*Ec^5*\[Rho]^3 - 477344000*Ec^6*\[Rho]^3 + 
        474145280*Ec^7*\[Rho]^3 - 221876480*Ec^8*\[Rho]^3 + 
        21934080*Ec^9*\[Rho]^3 + 9533440*Ec^10*\[Rho]^3 + 
        573440*Ec^11*\[Rho]^3 - 143360*Ec^12*\[Rho]^3 + 235375*\[Rho]^4 - 
        3627400*Ec*\[Rho]^4 + 24283000*Ec^2*\[Rho]^4 - 
        91957600*Ec^3*\[Rho]^4 + 214370800*Ec^4*\[Rho]^4 - 
        311946880*Ec^5*\[Rho]^4 + 271414080*Ec^6*\[Rho]^4 - 
        122841600*Ec^7*\[Rho]^4 + 15930880*Ec^8*\[Rho]^4 + 
        5304320*Ec^9*\[Rho]^4 - 1326080*Ec^10*\[Rho]^4 - 9597*\[Rho]^5 + 
        140952*Ec*\[Rho]^5 - 885864*Ec^2*\[Rho]^5 + 3073056*Ec^3*\[Rho]^5 - 
        6271440*Ec^4*\[Rho]^5 + 7211904*Ec^5*\[Rho]^5 - 
        4122944*Ec^6*\[Rho]^5 + 505344*Ec^7*\[Rho]^5 + 
        1300992*Ec^8*\[Rho]^5 - 831488*Ec^9*\[Rho]^5 + 64512*Ec^10*\[Rho]^5 - 
        357*\[Rho]^6 + 5712*Ec*\[Rho]^6 - 39984*Ec^2*\[Rho]^6 + 
        159936*Ec^3*\[Rho]^6 - 399840*Ec^4*\[Rho]^6 + 639744*Ec^5*\[Rho]^6 - 
        451584*Ec^6*\[Rho]^6 + 222208*Ec^7*\[Rho]^6 - 55552*Ec^8*\[Rho]^6 - 
        25*\[Rho]^7 + 400*Ec*\[Rho]^7 - 2800*Ec^2*\[Rho]^7 + 
        11200*Ec^3*\[Rho]^7 - 28000*Ec^4*\[Rho]^7 + 44800*Ec^5*\[Rho]^7 - 
        44800*Ec^6*\[Rho]^7 + 25600*Ec^7*\[Rho]^7 - 6400*Ec^8*\[Rho]^7 - 
        420*(1 - 2*Ec)^8*(8 + 8*\[Rho] - 585*\[Rho]^2 - 925*\[Rho]^3 - 
          165*\[Rho]^4 + 15*\[Rho]^5)*Log[1 - 2*Ec] + 420*(1 - 2*Ec)^8*
         (8 + 8*\[Rho] - 585*\[Rho]^2 - 925*\[Rho]^3 - 165*\[Rho]^4 + 
          15*\[Rho]^5)*Log[\[Rho]])))/(2520*(1 - 2*Ec)^8*mb^5*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3)) + 
 \[Mu]2G*(((9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
       640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
       768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
       1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
       72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
       896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 
       180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*
        Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*
      (5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 400*Ec^4 - 160*Ec^5 - 448*Ec^6 + 
       4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 56320*Ec^10 + 34816*Ec^11 - 
       8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 7000*Ec^2*\[Rho] + 
       14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 5600*Ec^5*\[Rho] + 
       448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 17920*Ec^8*\[Rho] - 
       35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 14336*Ec^11*\[Rho] - 
       5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 257600*Ec^2*\[Rho]^2 + 
       571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 329280*Ec^5*\[Rho]^2 - 
       17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 62720*Ec^8*\[Rho]^2 - 
       53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 99750*Ec*\[Rho]^3 - 
       504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 1708000*Ec^4*\[Rho]^3 + 
       1019200*Ec^5*\[Rho]^3 - 125440*Ec^6*\[Rho]^3 + 35840*Ec^7*\[Rho]^3 - 
       116480*Ec^8*\[Rho]^3 + 17920*Ec^9*\[Rho]^3 + 7875*\[Rho]^4 - 
       57750*Ec*\[Rho]^4 + 126000*Ec^2*\[Rho]^4 + 28000*Ec^3*\[Rho]^4 - 
       448000*Ec^4*\[Rho]^4 + 515200*Ec^5*\[Rho]^4 - 96320*Ec^6*\[Rho]^4 - 
       85120*Ec^7*\[Rho]^4 + 17920*Ec^8*\[Rho]^4 + 5495*\[Rho]^5 - 
       50750*Ec*\[Rho]^5 + 182000*Ec^2*\[Rho]^5 - 308000*Ec^3*\[Rho]^5 + 
       224000*Ec^4*\[Rho]^5 - 22400*Ec^5*\[Rho]^5 - 30912*Ec^6*\[Rho]^5 + 
       8064*Ec^7*\[Rho]^5 + 175*\[Rho]^6 - 1750*Ec*\[Rho]^6 + 
       7000*Ec^2*\[Rho]^6 - 14000*Ec^3*\[Rho]^6 + 14000*Ec^4*\[Rho]^6 - 
       5600*Ec^5*\[Rho]^6 + 1792*Ec^6*\[Rho]^6 - 5*\[Rho]^7 + 
       50*Ec*\[Rho]^7 - 200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 
       400*Ec^4*\[Rho]^7 + 160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
        (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
       2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
        Log[\[Rho]]) - (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
       64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
       64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])*(345 - 4140*Ec + 20700*Ec^2 - 55200*Ec^3 + 82800*Ec^4 - 
       66240*Ec^5 + 27904*Ec^6 - 64768*Ec^7 + 288000*Ec^8 - 624640*Ec^9 + 
       578560*Ec^10 + 110592*Ec^11 - 610304*Ec^12 + 327680*Ec^13 + 
       12033*\[Rho] - 154476*Ec*\[Rho] + 832860*Ec^2*\[Rho] - 
       2422560*Ec^3*\[Rho] + 4037040*Ec^4*\[Rho] - 3713472*Ec^5*\[Rho] + 
       1513344*Ec^6*\[Rho] + 349440*Ec^7*\[Rho] - 1639680*Ec^8*\[Rho] + 
       2795520*Ec^9*\[Rho] - 2085888*Ec^10*\[Rho] + 86016*Ec^11*\[Rho] + 
       430080*Ec^12*\[Rho] - 28875*\[Rho]^2 + 333900*Ec*\[Rho]^2 - 
       1593900*Ec^2*\[Rho]^2 + 3998400*Ec^3*\[Rho]^2 - 
       5493600*Ec^4*\[Rho]^2 + 3790080*Ec^5*\[Rho]^2 - 792960*Ec^6*\[Rho]^2 - 
       645120*Ec^7*\[Rho]^2 + 1532160*Ec^8*\[Rho]^2 - 2042880*Ec^9*\[Rho]^2 + 
       967680*Ec^10*\[Rho]^2 - 33075*\[Rho]^3 + 485100*Ec*\[Rho]^3 - 
       2954700*Ec^2*\[Rho]^3 + 9643200*Ec^3*\[Rho]^3 - 
       17992800*Ec^4*\[Rho]^3 + 18627840*Ec^5*\[Rho]^3 - 
       8946560*Ec^6*\[Rho]^3 + 358400*Ec^7*\[Rho]^3 + 887040*Ec^8*\[Rho]^3 - 
       35840*Ec^9*\[Rho]^3 - 179200*Ec^10*\[Rho]^3 + 56175*\[Rho]^4 - 
       636300*Ec*\[Rho]^4 + 2954700*Ec^2*\[Rho]^4 - 7123200*Ec^3*\[Rho]^4 + 
       9172800*Ec^4*\[Rho]^4 - 5523840*Ec^5*\[Rho]^4 + 356160*Ec^6*\[Rho]^4 + 
       1424640*Ec^7*\[Rho]^4 - 940800*Ec^8*\[Rho]^4 - 5145*\[Rho]^5 + 
       49140*Ec*\[Rho]^5 - 170100*Ec^2*\[Rho]^5 + 201600*Ec^3*\[Rho]^5 + 
       201600*Ec^4*\[Rho]^5 - 766080*Ec^5*\[Rho]^5 + 885696*Ec^6*\[Rho]^5 - 
       628992*Ec^7*\[Rho]^5 + 80640*Ec^8*\[Rho]^5 - 1533*\[Rho]^6 + 
       18396*Ec*\[Rho]^6 - 91980*Ec^2*\[Rho]^6 + 245280*Ec^3*\[Rho]^6 - 
       367920*Ec^4*\[Rho]^6 + 294336*Ec^5*\[Rho]^6 - 160832*Ec^6*\[Rho]^6 + 
       35840*Ec^7*\[Rho]^6 + 75*\[Rho]^7 - 900*Ec*\[Rho]^7 + 
       4500*Ec^2*\[Rho]^7 - 12000*Ec^3*\[Rho]^7 + 18000*Ec^4*\[Rho]^7 - 
       14400*Ec^5*\[Rho]^7 + 4800*Ec^6*\[Rho]^7 - 1260*(1 - 2*Ec)^6*\[Rho]*
        (4 + 5*\[Rho] - 35*\[Rho]^2 - 15*\[Rho]^3 + 5*\[Rho]^4)*
        Log[1 - 2*Ec] + 1260*(1 - 2*Ec)^6*\[Rho]*(4 + 5*\[Rho] - 
         35*\[Rho]^2 - 15*\[Rho]^3 + 5*\[Rho]^4)*Log[\[Rho]]))/
    (420*(1 - 2*Ec)^4*mb^2*(-1 + 4*Ec - 4*Ec^2 + 16*Ec^3 - 80*Ec^4 + 
       128*Ec^5 - 64*Ec^6 + 8*\[Rho] - 32*Ec*\[Rho] + 32*Ec^2*\[Rho] - 
       16*Ec^3*\[Rho] + 64*Ec^4*\[Rho] - 64*Ec^5*\[Rho] - 24*Ec*\[Rho]^2 + 
       72*Ec^2*\[Rho]^2 - 48*Ec^3*\[Rho]^2 - 8*\[Rho]^3 + 32*Ec*\[Rho]^3 - 
       32*Ec^2*\[Rho]^3 + 16*Ec^3*\[Rho]^3 + \[Rho]^4 - 4*Ec*\[Rho]^4 + 
       4*Ec^2*\[Rho]^4 - 12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[\[Rho]])^2) + 
   (\[Rho]3LS*(-2*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 128*Ec^5 + 
        384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 192*Ec*\[Rho] - 
        576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 72*\[Rho]^2 - 
        648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 3936*Ec^3*\[Rho]^2 + 
        3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 72*\[Rho]^3 + 
        576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 2688*Ec^3*\[Rho]^3 - 
        1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 15*\[Rho]^4 - 
        120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 480*Ec^3*\[Rho]^4 + 
        240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*Log[1 - 2*Ec] + 
        36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 
        8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 
        144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 
        72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 1224*Ec^2*\[Rho]^2 - 
        1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 72*\[Rho]^3 + 
        432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 896*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ec*\[Rho]^4 + 
        180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*Log[\[Rho]])*
       (5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 400*Ec^4 - 160*Ec^5 - 448*Ec^6 + 
        4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 56320*Ec^10 + 34816*Ec^11 - 
        8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 7000*Ec^2*\[Rho] + 
        14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 5600*Ec^5*\[Rho] + 
        448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 17920*Ec^8*\[Rho] - 
        35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 14336*Ec^11*\[Rho] - 
        5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 257600*Ec^2*\[Rho]^2 + 
        571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 329280*Ec^5*\[Rho]^2 - 
        17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 62720*Ec^8*\[Rho]^2 - 
        53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 99750*Ec*\[Rho]^3 - 
        504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 
        1708000*Ec^4*\[Rho]^3 + 1019200*Ec^5*\[Rho]^3 - 
        125440*Ec^6*\[Rho]^3 + 35840*Ec^7*\[Rho]^3 - 116480*Ec^8*\[Rho]^3 + 
        17920*Ec^9*\[Rho]^3 + 7875*\[Rho]^4 - 57750*Ec*\[Rho]^4 + 
        126000*Ec^2*\[Rho]^4 + 28000*Ec^3*\[Rho]^4 - 448000*Ec^4*\[Rho]^4 + 
        515200*Ec^5*\[Rho]^4 - 96320*Ec^6*\[Rho]^4 - 85120*Ec^7*\[Rho]^4 + 
        17920*Ec^8*\[Rho]^4 + 5495*\[Rho]^5 - 50750*Ec*\[Rho]^5 + 
        182000*Ec^2*\[Rho]^5 - 308000*Ec^3*\[Rho]^5 + 224000*Ec^4*\[Rho]^5 - 
        22400*Ec^5*\[Rho]^5 - 30912*Ec^6*\[Rho]^5 + 8064*Ec^7*\[Rho]^5 + 
        175*\[Rho]^6 - 1750*Ec*\[Rho]^6 + 7000*Ec^2*\[Rho]^6 - 
        14000*Ec^3*\[Rho]^6 + 14000*Ec^4*\[Rho]^6 - 5600*Ec^5*\[Rho]^6 + 
        1792*Ec^6*\[Rho]^6 - 5*\[Rho]^7 + 50*Ec*\[Rho]^7 - 
        200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 400*Ec^4*\[Rho]^7 + 
        160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
         (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
        2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
         Log[\[Rho]]) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 72*Ec + 216*Ec^2 - 288*Ec^3 + 160*Ec^4 - 
        128*Ec^5 + 384*Ec^6 - 512*Ec^7 + 256*Ec^8 - 24*\[Rho] + 
        192*Ec*\[Rho] - 576*Ec^2*\[Rho] + 768*Ec^3*\[Rho] - 384*Ec^4*\[Rho] + 
        72*\[Rho]^2 - 648*Ec*\[Rho]^2 + 2232*Ec^2*\[Rho]^2 - 
        3936*Ec^3*\[Rho]^2 + 3744*Ec^4*\[Rho]^2 - 1536*Ec^5*\[Rho]^2 - 
        72*\[Rho]^3 + 576*Ec*\[Rho]^3 - 1728*Ec^2*\[Rho]^3 + 
        2688*Ec^3*\[Rho]^3 - 1984*Ec^4*\[Rho]^3 + 512*Ec^5*\[Rho]^3 + 
        15*\[Rho]^4 - 120*Ec*\[Rho]^4 + 360*Ec^2*\[Rho]^4 - 
        480*Ec^3*\[Rho]^4 + 240*Ec^4*\[Rho]^4 - 36*(1 - 2*Ec)^4*\[Rho]^2*
         Log[1 - 2*Ec] + 36*(1 - 2*Ec)^4*\[Rho]^2*Log[\[Rho]])*
       (345 - 4140*Ec + 20700*Ec^2 - 55200*Ec^3 + 82800*Ec^4 - 66240*Ec^5 + 
        27904*Ec^6 - 64768*Ec^7 + 288000*Ec^8 - 624640*Ec^9 + 578560*Ec^10 + 
        110592*Ec^11 - 610304*Ec^12 + 327680*Ec^13 + 12033*\[Rho] - 
        154476*Ec*\[Rho] + 832860*Ec^2*\[Rho] - 2422560*Ec^3*\[Rho] + 
        4037040*Ec^4*\[Rho] - 3713472*Ec^5*\[Rho] + 1513344*Ec^6*\[Rho] + 
        349440*Ec^7*\[Rho] - 1639680*Ec^8*\[Rho] + 2795520*Ec^9*\[Rho] - 
        2085888*Ec^10*\[Rho] + 86016*Ec^11*\[Rho] + 430080*Ec^12*\[Rho] - 
        28875*\[Rho]^2 + 333900*Ec*\[Rho]^2 - 1593900*Ec^2*\[Rho]^2 + 
        3998400*Ec^3*\[Rho]^2 - 5493600*Ec^4*\[Rho]^2 + 
        3790080*Ec^5*\[Rho]^2 - 792960*Ec^6*\[Rho]^2 - 645120*Ec^7*\[Rho]^2 + 
        1532160*Ec^8*\[Rho]^2 - 2042880*Ec^9*\[Rho]^2 + 
        967680*Ec^10*\[Rho]^2 - 33075*\[Rho]^3 + 485100*Ec*\[Rho]^3 - 
        2954700*Ec^2*\[Rho]^3 + 9643200*Ec^3*\[Rho]^3 - 
        17992800*Ec^4*\[Rho]^3 + 18627840*Ec^5*\[Rho]^3 - 
        8946560*Ec^6*\[Rho]^3 + 358400*Ec^7*\[Rho]^3 + 887040*Ec^8*\[Rho]^3 - 
        35840*Ec^9*\[Rho]^3 - 179200*Ec^10*\[Rho]^3 + 56175*\[Rho]^4 - 
        636300*Ec*\[Rho]^4 + 2954700*Ec^2*\[Rho]^4 - 7123200*Ec^3*\[Rho]^4 + 
        9172800*Ec^4*\[Rho]^4 - 5523840*Ec^5*\[Rho]^4 + 
        356160*Ec^6*\[Rho]^4 + 1424640*Ec^7*\[Rho]^4 - 940800*Ec^8*\[Rho]^4 - 
        5145*\[Rho]^5 + 49140*Ec*\[Rho]^5 - 170100*Ec^2*\[Rho]^5 + 
        201600*Ec^3*\[Rho]^5 + 201600*Ec^4*\[Rho]^5 - 766080*Ec^5*\[Rho]^5 + 
        885696*Ec^6*\[Rho]^5 - 628992*Ec^7*\[Rho]^5 + 80640*Ec^8*\[Rho]^5 - 
        1533*\[Rho]^6 + 18396*Ec*\[Rho]^6 - 91980*Ec^2*\[Rho]^6 + 
        245280*Ec^3*\[Rho]^6 - 367920*Ec^4*\[Rho]^6 + 294336*Ec^5*\[Rho]^6 - 
        160832*Ec^6*\[Rho]^6 + 35840*Ec^7*\[Rho]^6 + 75*\[Rho]^7 - 
        900*Ec*\[Rho]^7 + 4500*Ec^2*\[Rho]^7 - 12000*Ec^3*\[Rho]^7 + 
        18000*Ec^4*\[Rho]^7 - 14400*Ec^5*\[Rho]^7 + 4800*Ec^6*\[Rho]^7 - 
        1260*(1 - 2*Ec)^6*\[Rho]*(4 + 5*\[Rho] - 35*\[Rho]^2 - 15*\[Rho]^3 + 
          5*\[Rho]^4)*Log[1 - 2*Ec] + 1260*(1 - 2*Ec)^6*\[Rho]*
         (4 + 5*\[Rho] - 35*\[Rho]^2 - 15*\[Rho]^3 + 5*\[Rho]^4)*
         Log[\[Rho]]) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(345 - 4830*Ec + 28980*Ec^2 - 96600*Ec^3 + 
        193200*Ec^4 - 231840*Ec^5 + 134400*Ec^6 + 236032*Ec^7 - 
        1664768*Ec^8 + 5472768*Ec^9 - 10716160*Ec^10 + 12400640*Ec^11 - 
        7655424*Ec^12 + 1662976*Ec^13 + 262144*Ec^14 + 12033*\[Rho] - 
        178542*Ec*\[Rho] + 1141812*Ec^2*\[Rho] - 4088280*Ec^3*\[Rho] + 
        8882160*Ec^4*\[Rho] - 11787552*Ec^5*\[Rho] + 9039744*Ec^6*\[Rho] - 
        3854592*Ec^7*\[Rho] + 3435264*Ec^8*\[Rho] - 8870400*Ec^9*\[Rho] + 
        13612032*Ec^10*\[Rho] - 10967040*Ec^11*\[Rho] + 
        3526656*Ec^12*\[Rho] + 172032*Ec^13*\[Rho] - 28875*\[Rho]^2 + 
        391650*Ec*\[Rho]^2 - 2261700*Ec^2*\[Rho]^2 + 7186200*Ec^3*\[Rho]^2 - 
        13490400*Ec^4*\[Rho]^2 + 14777280*Ec^5*\[Rho]^2 - 
        8561280*Ec^6*\[Rho]^2 + 2714880*Ec^7*\[Rho]^2 - 
        3843840*Ec^8*\[Rho]^2 + 7365120*Ec^9*\[Rho]^2 - 
        6558720*Ec^10*\[Rho]^2 + 2365440*Ec^11*\[Rho]^2 - 33075*\[Rho]^3 + 
        551250*Ec*\[Rho]^3 - 3924900*Ec^2*\[Rho]^3 + 15552600*Ec^3*\[Rho]^3 - 
        37279200*Ec^4*\[Rho]^3 + 54613440*Ec^5*\[Rho]^3 - 
        45924480*Ec^6*\[Rho]^3 + 16441600*Ec^7*\[Rho]^3 + 
        4399360*Ec^8*\[Rho]^3 - 5967360*Ec^9*\[Rho]^3 + 
        1469440*Ec^10*\[Rho]^3 + 71680*Ec^11*\[Rho]^3 + 56175*\[Rho]^4 - 
        748650*Ec*\[Rho]^4 + 4227300*Ec^2*\[Rho]^4 - 13032600*Ec^3*\[Rho]^4 + 
        23419200*Ec^4*\[Rho]^4 - 23869440*Ec^5*\[Rho]^4 + 
        11094720*Ec^6*\[Rho]^4 + 1921920*Ec^7*\[Rho]^4 - 
        4919040*Ec^8*\[Rho]^4 + 1774080*Ec^9*\[Rho]^4 - 5145*\[Rho]^5 + 
        59430*Ec*\[Rho]^5 - 268380*Ec^2*\[Rho]^5 + 541800*Ec^3*\[Rho]^5 - 
        201600*Ec^4*\[Rho]^5 - 1169280*Ec^5*\[Rho]^5 + 
        2614080*Ec^6*\[Rho]^5 - 2739072*Ec^7*\[Rho]^5 + 
        1198848*Ec^8*\[Rho]^5 - 96768*Ec^9*\[Rho]^5 - 1533*\[Rho]^6 + 
        21462*Ec*\[Rho]^6 - 128772*Ec^2*\[Rho]^6 + 429240*Ec^3*\[Rho]^6 - 
        858480*Ec^4*\[Rho]^6 + 1030176*Ec^5*\[Rho]^6 - 799680*Ec^6*\[Rho]^6 + 
        343168*Ec^7*\[Rho]^6 - 57344*Ec^8*\[Rho]^6 + 75*\[Rho]^7 - 
        1050*Ec*\[Rho]^7 + 6300*Ec^2*\[Rho]^7 - 21000*Ec^3*\[Rho]^7 + 
        42000*Ec^4*\[Rho]^7 - 50400*Ec^5*\[Rho]^7 + 33600*Ec^6*\[Rho]^7 - 
        9600*Ec^7*\[Rho]^7 + 1260*(-1 + 2*Ec)^7*\[Rho]*(4 + 5*\[Rho] - 
          35*\[Rho]^2 - 15*\[Rho]^3 + 5*\[Rho]^4)*Log[1 - 2*Ec] - 
        1260*(-1 + 2*Ec)^7*\[Rho]*(4 + 5*\[Rho] - 35*\[Rho]^2 - 15*\[Rho]^3 + 
          5*\[Rho]^4)*Log[\[Rho]])))/(2520*(1 - 2*Ec)^6*mb^5*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3) - ((1 - 2*Ec)^6*\[Rho]3D*
     (-2*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 448*Ec^6 - 
        640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 
        2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 
        88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
       (5 - 50*Ec + 200*Ec^2 - 400*Ec^3 + 400*Ec^4 - 160*Ec^5 - 448*Ec^6 + 
        4736*Ec^7 - 20480*Ec^8 + 46080*Ec^9 - 56320*Ec^10 + 34816*Ec^11 - 
        8192*Ec^12 - 175*\[Rho] + 1750*Ec*\[Rho] - 7000*Ec^2*\[Rho] + 
        14000*Ec^3*\[Rho] - 14000*Ec^4*\[Rho] + 5600*Ec^5*\[Rho] + 
        448*Ec^6*\[Rho] - 4480*Ec^7*\[Rho] + 17920*Ec^8*\[Rho] - 
        35840*Ec^9*\[Rho] + 35840*Ec^10*\[Rho] - 14336*Ec^11*\[Rho] - 
        5495*\[Rho]^2 + 59150*Ec*\[Rho]^2 - 257600*Ec^2*\[Rho]^2 + 
        571200*Ec^3*\[Rho]^2 - 655200*Ec^4*\[Rho]^2 + 329280*Ec^5*\[Rho]^2 - 
        17920*Ec^6*\[Rho]^2 - 35840*Ec^7*\[Rho]^2 + 62720*Ec^8*\[Rho]^2 - 
        53760*Ec^9*\[Rho]^2 - 7875*\[Rho]^3 + 99750*Ec*\[Rho]^3 - 
        504000*Ec^2*\[Rho]^3 + 1288000*Ec^3*\[Rho]^3 - 
        1708000*Ec^4*\[Rho]^3 + 1019200*Ec^5*\[Rho]^3 - 
        125440*Ec^6*\[Rho]^3 + 35840*Ec^7*\[Rho]^3 - 116480*Ec^8*\[Rho]^3 + 
        17920*Ec^9*\[Rho]^3 + 7875*\[Rho]^4 - 57750*Ec*\[Rho]^4 + 
        126000*Ec^2*\[Rho]^4 + 28000*Ec^3*\[Rho]^4 - 448000*Ec^4*\[Rho]^4 + 
        515200*Ec^5*\[Rho]^4 - 96320*Ec^6*\[Rho]^4 - 85120*Ec^7*\[Rho]^4 + 
        17920*Ec^8*\[Rho]^4 + 5495*\[Rho]^5 - 50750*Ec*\[Rho]^5 + 
        182000*Ec^2*\[Rho]^5 - 308000*Ec^3*\[Rho]^5 + 224000*Ec^4*\[Rho]^5 - 
        22400*Ec^5*\[Rho]^5 - 30912*Ec^6*\[Rho]^5 + 8064*Ec^7*\[Rho]^5 + 
        175*\[Rho]^6 - 1750*Ec*\[Rho]^6 + 7000*Ec^2*\[Rho]^6 - 
        14000*Ec^3*\[Rho]^6 + 14000*Ec^4*\[Rho]^6 - 5600*Ec^5*\[Rho]^6 + 
        1792*Ec^6*\[Rho]^6 - 5*\[Rho]^7 + 50*Ec*\[Rho]^7 - 
        200*Ec^2*\[Rho]^7 + 400*Ec^3*\[Rho]^7 - 400*Ec^4*\[Rho]^7 + 
        160*Ec^5*\[Rho]^7 - 2100*(-1 + 2*Ec)^5*\[Rho]^2*
         (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[1 - 2*Ec] + 
        2100*(-1 + 2*Ec)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
         Log[\[Rho]]) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(77 - 866*Ec + 3944*Ec^2 - 8912*Ec^3 + 8736*Ec^4 + 
        2496*Ec^5 - 14208*Ec^6 + 12032*Ec^7 - 2816*Ec^8 - 512*Ec^9 - 
        88*\[Rho] + 880*Ec*\[Rho] - 3520*Ec^2*\[Rho] + 6784*Ec^3*\[Rho] - 
        5248*Ec^4*\[Rho] - 1792*Ec^5*\[Rho] + 5120*Ec^6*\[Rho] - 
        2048*Ec^7*\[Rho] + 24*\[Rho]^2 - 312*Ec*\[Rho]^2 + 
        1608*Ec^2*\[Rho]^2 - 3920*Ec^3*\[Rho]^2 + 4896*Ec^4*\[Rho]^2 - 
        3264*Ec^5*\[Rho]^2 + 1024*Ec^6*\[Rho]^2 - 8*\[Rho]^3 + 
        80*Ec*\[Rho]^3 - 320*Ec^2*\[Rho]^3 + 384*Ec^3*\[Rho]^3 - 
        320*Ec^4*\[Rho]^3 + 128*Ec^5*\[Rho]^3 - 5*\[Rho]^4 + 50*Ec*\[Rho]^4 - 
        200*Ec^2*\[Rho]^4 + 400*Ec^3*\[Rho]^4 - 400*Ec^4*\[Rho]^4 + 
        160*Ec^5*\[Rho]^4 + 12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ec] - 
        12*(-1 + 2*Ec)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]])*
       (345 - 4140*Ec + 20700*Ec^2 - 55200*Ec^3 + 82800*Ec^4 - 66240*Ec^5 + 
        27904*Ec^6 - 64768*Ec^7 + 288000*Ec^8 - 624640*Ec^9 + 578560*Ec^10 + 
        110592*Ec^11 - 610304*Ec^12 + 327680*Ec^13 + 12033*\[Rho] - 
        154476*Ec*\[Rho] + 832860*Ec^2*\[Rho] - 2422560*Ec^3*\[Rho] + 
        4037040*Ec^4*\[Rho] - 3713472*Ec^5*\[Rho] + 1513344*Ec^6*\[Rho] + 
        349440*Ec^7*\[Rho] - 1639680*Ec^8*\[Rho] + 2795520*Ec^9*\[Rho] - 
        2085888*Ec^10*\[Rho] + 86016*Ec^11*\[Rho] + 430080*Ec^12*\[Rho] - 
        28875*\[Rho]^2 + 333900*Ec*\[Rho]^2 - 1593900*Ec^2*\[Rho]^2 + 
        3998400*Ec^3*\[Rho]^2 - 5493600*Ec^4*\[Rho]^2 + 
        3790080*Ec^5*\[Rho]^2 - 792960*Ec^6*\[Rho]^2 - 645120*Ec^7*\[Rho]^2 + 
        1532160*Ec^8*\[Rho]^2 - 2042880*Ec^9*\[Rho]^2 + 
        967680*Ec^10*\[Rho]^2 - 33075*\[Rho]^3 + 485100*Ec*\[Rho]^3 - 
        2954700*Ec^2*\[Rho]^3 + 9643200*Ec^3*\[Rho]^3 - 
        17992800*Ec^4*\[Rho]^3 + 18627840*Ec^5*\[Rho]^3 - 
        8946560*Ec^6*\[Rho]^3 + 358400*Ec^7*\[Rho]^3 + 887040*Ec^8*\[Rho]^3 - 
        35840*Ec^9*\[Rho]^3 - 179200*Ec^10*\[Rho]^3 + 56175*\[Rho]^4 - 
        636300*Ec*\[Rho]^4 + 2954700*Ec^2*\[Rho]^4 - 7123200*Ec^3*\[Rho]^4 + 
        9172800*Ec^4*\[Rho]^4 - 5523840*Ec^5*\[Rho]^4 + 
        356160*Ec^6*\[Rho]^4 + 1424640*Ec^7*\[Rho]^4 - 940800*Ec^8*\[Rho]^4 - 
        5145*\[Rho]^5 + 49140*Ec*\[Rho]^5 - 170100*Ec^2*\[Rho]^5 + 
        201600*Ec^3*\[Rho]^5 + 201600*Ec^4*\[Rho]^5 - 766080*Ec^5*\[Rho]^5 + 
        885696*Ec^6*\[Rho]^5 - 628992*Ec^7*\[Rho]^5 + 80640*Ec^8*\[Rho]^5 - 
        1533*\[Rho]^6 + 18396*Ec*\[Rho]^6 - 91980*Ec^2*\[Rho]^6 + 
        245280*Ec^3*\[Rho]^6 - 367920*Ec^4*\[Rho]^6 + 294336*Ec^5*\[Rho]^6 - 
        160832*Ec^6*\[Rho]^6 + 35840*Ec^7*\[Rho]^6 + 75*\[Rho]^7 - 
        900*Ec*\[Rho]^7 + 4500*Ec^2*\[Rho]^7 - 12000*Ec^3*\[Rho]^7 + 
        18000*Ec^4*\[Rho]^7 - 14400*Ec^5*\[Rho]^7 + 4800*Ec^6*\[Rho]^7 - 
        1260*(1 - 2*Ec)^6*\[Rho]*(4 + 5*\[Rho] - 35*\[Rho]^2 - 15*\[Rho]^3 + 
          5*\[Rho]^4)*Log[1 - 2*Ec] + 1260*(1 - 2*Ec)^6*\[Rho]*
         (4 + 5*\[Rho] - 35*\[Rho]^2 - 15*\[Rho]^3 + 5*\[Rho]^4)*
         Log[\[Rho]]) + (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 
        64*Ec^6 - 8*\[Rho] + 32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 
        64*Ec^4*\[Rho] + 64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
        48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
        16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
        12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
         Log[\[Rho]])*(9 - 54*Ec + 108*Ec^2 - 8*Ec^3 - 304*Ec^4 + 288*Ec^5 + 
        448*Ec^6 - 640*Ec^7 - 24*\[Rho] + 144*Ec*\[Rho] - 288*Ec^2*\[Rho] + 
        768*Ec^4*\[Rho] - 768*Ec^5*\[Rho] + 72*\[Rho]^2 - 504*Ec*\[Rho]^2 + 
        1224*Ec^2*\[Rho]^2 - 1296*Ec^3*\[Rho]^2 + 576*Ec^4*\[Rho]^2 - 
        72*\[Rho]^3 + 432*Ec*\[Rho]^3 - 864*Ec^2*\[Rho]^3 + 
        896*Ec^3*\[Rho]^3 - 320*Ec^4*\[Rho]^3 + 15*\[Rho]^4 - 
        90*Ec*\[Rho]^4 + 180*Ec^2*\[Rho]^4 - 120*Ec^3*\[Rho]^4 + 
        36*(-1 + 2*Ec)^3*\[Rho]^2*Log[1 - 2*Ec] - 36*(-1 + 2*Ec)^3*\[Rho]^2*
         Log[\[Rho]])*(11897 - 197072*Ec + 1433264*Ec^2 - 5983936*Ec^3 + 
        15712480*Ec^4 - 26645248*Ec^5 + 28699328*Ec^6 - 18788352*Ec^7 + 
        9841920*Ec^8 - 16371712*Ec^9 + 36284416*Ec^10 - 51724288*Ec^11 + 
        45989888*Ec^12 - 24313856*Ec^13 + 7061504*Ec^14 - 1048576*Ec^15 - 
        66843*\[Rho] + 1062768*Ec*\[Rho] - 7385616*Ec^2*\[Rho] + 
        29291584*Ec^3*\[Rho] - 72476320*Ec^4*\[Rho] + 114456832*Ec^5*\[Rho] - 
        112559552*Ec^6*\[Rho] + 63924224*Ec^7*\[Rho] - 22208256*Ec^8*\[Rho] + 
        21647360*Ec^9*\[Rho] - 37947392*Ec^10*\[Rho] + 
        38879232*Ec^11*\[Rho] - 22134784*Ec^12*\[Rho] + 
        5963776*Ec^13*\[Rho] - 573440*Ec^14*\[Rho] - 377475*\[Rho]^2 + 
        6531000*Ec*\[Rho]^2 - 49648200*Ec^2*\[Rho]^2 + 
        216938400*Ec^3*\[Rho]^2 - 597382800*Ec^4*\[Rho]^2 + 
        1065886080*Ec^5*\[Rho]^2 - 1212494080*Ec^6*\[Rho]^2 + 
        817420800*Ec^7*\[Rho]^2 - 263343360*Ec^8*\[Rho]^2 + 
        7598080*Ec^9*\[Rho]^2 + 7526400*Ec^10*\[Rho]^2 - 
        1720320*Ec^11*\[Rho]^2 + 2723840*Ec^12*\[Rho]^2 + 207025*\[Rho]^3 - 
        2535400*Ec*\[Rho]^3 + 11531800*Ec^2*\[Rho]^3 - 
        17119200*Ec^3*\[Rho]^3 - 44226000*Ec^4*\[Rho]^3 + 
        244809600*Ec^5*\[Rho]^3 - 477344000*Ec^6*\[Rho]^3 + 
        474145280*Ec^7*\[Rho]^3 - 221876480*Ec^8*\[Rho]^3 + 
        21934080*Ec^9*\[Rho]^3 + 9533440*Ec^10*\[Rho]^3 + 
        573440*Ec^11*\[Rho]^3 - 143360*Ec^12*\[Rho]^3 + 235375*\[Rho]^4 - 
        3627400*Ec*\[Rho]^4 + 24283000*Ec^2*\[Rho]^4 - 
        91957600*Ec^3*\[Rho]^4 + 214370800*Ec^4*\[Rho]^4 - 
        311946880*Ec^5*\[Rho]^4 + 271414080*Ec^6*\[Rho]^4 - 
        122841600*Ec^7*\[Rho]^4 + 15930880*Ec^8*\[Rho]^4 + 
        5304320*Ec^9*\[Rho]^4 - 1326080*Ec^10*\[Rho]^4 - 9597*\[Rho]^5 + 
        140952*Ec*\[Rho]^5 - 885864*Ec^2*\[Rho]^5 + 3073056*Ec^3*\[Rho]^5 - 
        6271440*Ec^4*\[Rho]^5 + 7211904*Ec^5*\[Rho]^5 - 
        4122944*Ec^6*\[Rho]^5 + 505344*Ec^7*\[Rho]^5 + 
        1300992*Ec^8*\[Rho]^5 - 831488*Ec^9*\[Rho]^5 + 64512*Ec^10*\[Rho]^5 - 
        357*\[Rho]^6 + 5712*Ec*\[Rho]^6 - 39984*Ec^2*\[Rho]^6 + 
        159936*Ec^3*\[Rho]^6 - 399840*Ec^4*\[Rho]^6 + 639744*Ec^5*\[Rho]^6 - 
        451584*Ec^6*\[Rho]^6 + 222208*Ec^7*\[Rho]^6 - 55552*Ec^8*\[Rho]^6 - 
        25*\[Rho]^7 + 400*Ec*\[Rho]^7 - 2800*Ec^2*\[Rho]^7 + 
        11200*Ec^3*\[Rho]^7 - 28000*Ec^4*\[Rho]^7 + 44800*Ec^5*\[Rho]^7 - 
        44800*Ec^6*\[Rho]^7 + 25600*Ec^7*\[Rho]^7 - 6400*Ec^8*\[Rho]^7 - 
        420*(1 - 2*Ec)^8*(8 + 8*\[Rho] - 585*\[Rho]^2 - 925*\[Rho]^3 - 
          165*\[Rho]^4 + 15*\[Rho]^5)*Log[1 - 2*Ec] + 420*(1 - 2*Ec)^8*
         (8 + 8*\[Rho] - 585*\[Rho]^2 - 925*\[Rho]^3 - 165*\[Rho]^4 + 
          15*\[Rho]^5)*Log[\[Rho]])))/(2520*(-1 + 2*Ec)^13*mb^5*
     (1 - 4*Ec + 4*Ec^2 - 16*Ec^3 + 80*Ec^4 - 128*Ec^5 + 64*Ec^6 - 8*\[Rho] + 
       32*Ec*\[Rho] - 32*Ec^2*\[Rho] + 16*Ec^3*\[Rho] - 64*Ec^4*\[Rho] + 
       64*Ec^5*\[Rho] + 24*Ec*\[Rho]^2 - 72*Ec^2*\[Rho]^2 + 
       48*Ec^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ec*\[Rho]^3 + 32*Ec^2*\[Rho]^3 - 
       16*Ec^3*\[Rho]^3 - \[Rho]^4 + 4*Ec*\[Rho]^4 - 4*Ec^2*\[Rho]^4 + 
       12*(1 - 2*Ec)^2*\[Rho]^2*Log[1 - 2*Ec] - 12*(1 - 2*Ec)^2*\[Rho]^2*
        Log[\[Rho]])^3))


==> anc/Results/ResultsNormMom/Qnorm1.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
-1/10*((-1 + tc^2)*(8*\[Rho] + 8*tc^8*\[Rho] - 25*tc*Sqrt[\[Rho]]*
       (1 + \[Rho]) - 65*tc^3*Sqrt[\[Rho]]*(1 + \[Rho]) - 
      65*tc^5*Sqrt[\[Rho]]*(1 + \[Rho]) - 25*tc^7*Sqrt[\[Rho]]*(1 + \[Rho]) + 
      4*tc^2*(5 + 22*\[Rho] + 5*\[Rho]^2) + 
      4*tc^6*(5 + 22*\[Rho] + 5*\[Rho]^2) - 
      8*tc^4*(5 + 24*\[Rho] + 5*\[Rho]^2)) + 360*tc^5*Sqrt[\[Rho]]*
     (1 + \[Rho])*Log[tc])/
   (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
      5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
      4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
    24*tc^5*Sqrt[\[Rho]]*Log[tc]) - 
 (2*m6*((-1 + tc^2)*(2*\[Rho]^(5/2) + 2*tc^16*\[Rho]^(5/2) - 
      4*tc*\[Rho]^2*(4 + 7*\[Rho]) - 4*tc^15*\[Rho]^2*(4 + 7*\[Rho]) + 
      tc^2*\[Rho]^(3/2)*(20 + 323*\[Rho] + 197*\[Rho]^2) + 
      tc^14*\[Rho]^(3/2)*(20 + 323*\[Rho] + 197*\[Rho]^2) + 
      2*tc^3*\[Rho]*(78 - 278*\[Rho] + 283*\[Rho]^2 - 135*\[Rho]^3) + 
      2*tc^13*\[Rho]*(78 - 278*\[Rho] + 283*\[Rho]^2 - 135*\[Rho]^3) - 
      4*tc^8*Sqrt[\[Rho]]*(591 - 1247*\[Rho] + 958*\[Rho]^2 + 271*\[Rho]^3) - 
      2*tc^4*Sqrt[\[Rho]]*(147 + 21*\[Rho] + 1145*\[Rho]^2 + 963*\[Rho]^3) - 
      2*tc^12*Sqrt[\[Rho]]*(147 + 21*\[Rho] + 1145*\[Rho]^2 + 963*\[Rho]^3) + 
      tc^6*Sqrt[\[Rho]]*(1116 + 2208*\[Rho] - 5839*\[Rho]^2 + 
        1911*\[Rho]^3) + tc^10*Sqrt[\[Rho]]*(1116 + 2208*\[Rho] - 
        5839*\[Rho]^2 + 1911*\[Rho]^3) + tc^7*(105 - 1938*\[Rho] + 
        8*\[Rho]^2 - 298*\[Rho]^3 + 135*\[Rho]^4) + 
      tc^9*(105 - 1938*\[Rho] + 8*\[Rho]^2 - 298*\[Rho]^3 + 135*\[Rho]^4) - 
      3*tc^5*(5 - 54*\[Rho] - 428*\[Rho]^2 - 2380*\[Rho]^3 + 225*\[Rho]^4) - 
      3*tc^11*(5 - 54*\[Rho] - 428*\[Rho]^2 - 2380*\[Rho]^3 + 
        225*\[Rho]^4)) - 12*tc^3*(-1040*tc^6*\[Rho] - 
      10*tc^5*Sqrt[\[Rho]]*(7 - 53*\[Rho] + 114*\[Rho]^2) - 
      10*tc^7*Sqrt[\[Rho]]*(7 - 53*\[Rho] + 114*\[Rho]^2) + 
      15*tc^3*Sqrt[\[Rho]]*(1 + 15*\[Rho] - 19*\[Rho]^2 + 5*\[Rho]^3) + 
      15*tc^9*Sqrt[\[Rho]]*(1 + 15*\[Rho] - 19*\[Rho]^2 + 5*\[Rho]^3) + 
      4*(\[Rho] + 27*\[Rho]^3) + 4*tc^12*(\[Rho] + 27*\[Rho]^3) - 
      5*tc*Sqrt[\[Rho]]*(1 - 5*\[Rho] + 39*\[Rho]^2 + 27*\[Rho]^3) - 
      5*tc^11*Sqrt[\[Rho]]*(1 - 5*\[Rho] + 39*\[Rho]^2 + 27*\[Rho]^3) + 
      20*tc^4*(1 + 15*\[Rho] + 10*\[Rho]^2 + 36*\[Rho]^3) + 
      20*tc^8*(1 + 15*\[Rho] + 10*\[Rho]^2 + 36*\[Rho]^3) - 
      tc^2*(5 + 54*\[Rho] + 80*\[Rho]^2 - 402*\[Rho]^3 + 135*\[Rho]^4) - 
      tc^10*(5 + 54*\[Rho] + 80*\[Rho]^2 - 402*\[Rho]^3 + 135*\[Rho]^4))*
     Log[tc] + 8640*tc^8*(-1 + tc^2)*\[Rho]^(3/2)*Log[tc]^2))/
  (45*mb^4*(-1 + tc^2)*\[Rho]^(3/2)*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) - 
 (r11*((-1 + tc^2)*(14*\[Rho]^3 + 14*tc^16*\[Rho]^3 - 
      20*tc*\[Rho]^(5/2)*(5 + 8*\[Rho]) - 20*tc^15*\[Rho]^(5/2)*
       (5 + 8*\[Rho]) + tc^2*\[Rho]^2*(134 + 1787*\[Rho] + 1037*\[Rho]^2) + 
      tc^14*\[Rho]^2*(134 + 1787*\[Rho] + 1037*\[Rho]^2) + 
      tc^3*Sqrt[\[Rho]]*(-24 + 1425*\[Rho] - 3061*\[Rho]^2 + 3059*\[Rho]^3 - 
        1395*\[Rho]^4) + tc^13*Sqrt[\[Rho]]*(-24 + 1425*\[Rho] - 
        3061*\[Rho]^2 + 3059*\[Rho]^3 - 1395*\[Rho]^4) + 
      3*tc^5*Sqrt[\[Rho]]*(-66 + 605*\[Rho] + 2771*\[Rho]^2 + 
        13191*\[Rho]^3 - 1185*\[Rho]^4) + 3*tc^11*Sqrt[\[Rho]]*
       (-66 + 605*\[Rho] + 2771*\[Rho]^2 + 13191*\[Rho]^3 - 1185*\[Rho]^4) + 
      2*tc^7*Sqrt[\[Rho]]*(921 - 9360*\[Rho] - 56*\[Rho]^2 - 3416*\[Rho]^3 + 
        585*\[Rho]^4) + 2*tc^9*Sqrt[\[Rho]]*(921 - 9360*\[Rho] - 
        56*\[Rho]^2 - 3416*\[Rho]^3 + 585*\[Rho]^4) - 
      2*tc^8*(-285 + 10110*\[Rho] - 15544*\[Rho]^2 + 9512*\[Rho]^3 + 
        5261*\[Rho]^4) - tc^4*(-45 + 2670*\[Rho] + 1296*\[Rho]^2 + 
        13786*\[Rho]^3 + 10629*\[Rho]^4) - 
      tc^12*(-45 + 2670*\[Rho] + 1296*\[Rho]^2 + 13786*\[Rho]^3 + 
        10629*\[Rho]^4) + tc^6*(-150 + 10260*\[Rho] + 18018*\[Rho]^2 - 
        30703*\[Rho]^3 + 13953*\[Rho]^4) + 
      tc^10*(-150 + 10260*\[Rho] + 18018*\[Rho]^2 - 30703*\[Rho]^3 + 
        13953*\[Rho]^4)) - 12*tc^3*(8*\[Rho]^(3/2)*(5 + 72*\[Rho]^2) + 
      8*tc^12*\[Rho]^(3/2)*(5 + 72*\[Rho]^2) - 80*tc^6*Sqrt[\[Rho]]*
       (-3 + 115*\[Rho] + 18*\[Rho]^2 + 27*\[Rho]^3) + 
      15*tc^3*\[Rho]*(10 + 103*\[Rho] - 101*\[Rho]^2 + 38*\[Rho]^3) + 
      15*tc^9*\[Rho]*(10 + 103*\[Rho] - 101*\[Rho]^2 + 38*\[Rho]^3) - 
      5*tc*\[Rho]*(10 - 35*\[Rho] + 219*\[Rho]^2 + 144*\[Rho]^3) - 
      5*tc^11*\[Rho]*(10 - 35*\[Rho] + 219*\[Rho]^2 + 144*\[Rho]^3) - 
      10*tc^5*(-3 + 52*\[Rho] - 368*\[Rho]^2 + 609*\[Rho]^3) - 
      10*tc^7*(-3 + 52*\[Rho] - 368*\[Rho]^2 + 609*\[Rho]^3) + 
      10*tc^4*Sqrt[\[Rho]]*(20 + 237*\[Rho] + 215*\[Rho]^2 + 435*\[Rho]^3 + 
        9*\[Rho]^4) + 10*tc^8*Sqrt[\[Rho]]*(20 + 237*\[Rho] + 215*\[Rho]^2 + 
        435*\[Rho]^3 + 9*\[Rho]^4) - 2*tc^2*Sqrt[\[Rho]]*
       (25 + 195*\[Rho] + 295*\[Rho]^2 - 1047*\[Rho]^3 + 360*\[Rho]^4) - 
      2*tc^10*Sqrt[\[Rho]]*(25 + 195*\[Rho] + 295*\[Rho]^2 - 1047*\[Rho]^3 + 
        360*\[Rho]^4))*Log[tc] + 12960*tc^8*(-1 + tc^2)*\[Rho]^2*(5 + \[Rho])*
     Log[tc]^2))/(45*mb^5*(-1 + tc^2)*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r13*((-1 + tc^2)*(8*\[Rho]^3 + 8*tc^20*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(16 + 31*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
       (16 + 31*\[Rho]) + tc^2*\[Rho]^2*(53 + 1453*\[Rho] + 884*\[Rho]^2) + 
      tc^18*\[Rho]^2*(53 + 1453*\[Rho] + 884*\[Rho]^2) + 
      tc^8*(510 - 42972*\[Rho] - 23398*\[Rho]^2 + 3750*\[Rho]^3 - 
        42454*\[Rho]^4) + tc^12*(510 - 42972*\[Rho] - 23398*\[Rho]^2 + 
        3750*\[Rho]^3 - 42454*\[Rho]^4) + tc^3*Sqrt[\[Rho]]*
       (-48 + 813*\[Rho] - 2177*\[Rho]^2 + 3199*\[Rho]^3 - 1215*\[Rho]^4) + 
      tc^17*Sqrt[\[Rho]]*(-48 + 813*\[Rho] - 2177*\[Rho]^2 + 3199*\[Rho]^3 - 
        1215*\[Rho]^4) + tc^5*Sqrt[\[Rho]]*(-924 - 6555*\[Rho] + 
        3295*\[Rho]^2 + 25651*\[Rho]^3 - 675*\[Rho]^4) + 
      tc^15*Sqrt[\[Rho]]*(-924 - 6555*\[Rho] + 3295*\[Rho]^2 + 
        25651*\[Rho]^3 - 675*\[Rho]^4) - tc^9*Sqrt[\[Rho]]*
       (768 + 9525*\[Rho] + 14711*\[Rho]^2 - 38341*\[Rho]^3 + 
        4185*\[Rho]^4) - tc^11*Sqrt[\[Rho]]*(768 + 9525*\[Rho] + 
        14711*\[Rho]^2 - 38341*\[Rho]^3 + 4185*\[Rho]^4) - 
      2*tc^4*(-45 + 498*\[Rho] - 283*\[Rho]^2 + 6711*\[Rho]^3 + 
        5609*\[Rho]^4) - 2*tc^16*(-45 + 498*\[Rho] - 283*\[Rho]^2 + 
        6711*\[Rho]^3 + 5609*\[Rho]^4) + tc^7*Sqrt[\[Rho]]*
       (3180 - 9213*\[Rho] - 10823*\[Rho]^2 - 65627*\[Rho]^3 + 
        6075*\[Rho]^4) + tc^13*Sqrt[\[Rho]]*(3180 - 9213*\[Rho] - 
        10823*\[Rho]^2 - 65627*\[Rho]^3 + 6075*\[Rho]^4) + 
      4*tc^6*(-45 + 3576*\[Rho] + 7496*\[Rho]^2 + 1500*\[Rho]^3 + 
        7937*\[Rho]^4) + 4*tc^14*(-45 + 3576*\[Rho] + 7496*\[Rho]^2 + 
        1500*\[Rho]^3 + 7937*\[Rho]^4) + 2*tc^10*(-1140 + 35424*\[Rho] + 
        28795*\[Rho]^2 + 7971*\[Rho]^3 + 20320*\[Rho]^4)) - 
    12*tc^3*(8*\[Rho]^(3/2)*(2 + 63*\[Rho]^2) + 8*tc^16*\[Rho]^(3/2)*
       (2 + 63*\[Rho]^2) - 5*tc*\[Rho]*(4 - 41*\[Rho] + 165*\[Rho]^2 + 
        126*\[Rho]^3) - 5*tc^15*\[Rho]*(4 - 41*\[Rho] + 165*\[Rho]^2 + 
        126*\[Rho]^3) + 5*tc^3*\[Rho]*(20 + 179*\[Rho] + 93*\[Rho]^2 + 
        330*\[Rho]^3) + 5*tc^13*\[Rho]*(20 + 179*\[Rho] + 93*\[Rho]^2 + 
        330*\[Rho]^3) + 20*tc^8*Sqrt[\[Rho]]*(32 + 1085*\[Rho] + 
        647*\[Rho]^2 + 615*\[Rho]^3 + 9*\[Rho]^4) + 
      5*tc^7*(-36 + 140*\[Rho] + 155*\[Rho]^2 + 729*\[Rho]^3 + 42*\[Rho]^4) + 
      5*tc^9*(-36 + 140*\[Rho] + 155*\[Rho]^2 + 729*\[Rho]^3 + 42*\[Rho]^4) - 
      15*tc^5*(-4 - 12*\[Rho] - 275*\[Rho]^2 + 155*\[Rho]^3 + 90*\[Rho]^4) - 
      15*tc^11*(-4 - 12*\[Rho] - 275*\[Rho]^2 + 155*\[Rho]^3 + 90*\[Rho]^4) - 
      2*tc^2*Sqrt[\[Rho]]*(10 + 229*\[Rho] + 355*\[Rho]^2 - 369*\[Rho]^3 + 
        315*\[Rho]^4) - 2*tc^14*Sqrt[\[Rho]]*(10 + 229*\[Rho] + 
        355*\[Rho]^2 - 369*\[Rho]^3 + 315*\[Rho]^4) - 
      2*tc^6*Sqrt[\[Rho]]*(90 + 8743*\[Rho] + 6585*\[Rho]^2 + 3957*\[Rho]^3 + 
        405*\[Rho]^4) - 2*tc^10*Sqrt[\[Rho]]*(90 + 8743*\[Rho] + 
        6585*\[Rho]^2 + 3957*\[Rho]^3 + 405*\[Rho]^4) + 
      2*tc^4*Sqrt[\[Rho]]*(60 + 1499*\[Rho] + 1665*\[Rho]^2 + 381*\[Rho]^3 + 
        675*\[Rho]^4) + 2*tc^12*Sqrt[\[Rho]]*(60 + 1499*\[Rho] + 
        1665*\[Rho]^2 + 381*\[Rho]^3 + 675*\[Rho]^4))*Log[tc] + 
    12960*tc^8*(-1 + tc^2)^3*\[Rho]^2*(5 + \[Rho])*Log[tc]^2))/
  (45*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (\[Rho]3LS*(-2*tc*(-1 + tc^2)^2*(4*\[Rho]^2 + 4*tc^10*\[Rho]^2 + 
      tc*Sqrt[\[Rho]]*(9 - 59*\[Rho] - 32*\[Rho]^2) + 
      tc^9*Sqrt[\[Rho]]*(9 - 59*\[Rho] - 32*\[Rho]^2) - 
      6*tc^5*Sqrt[\[Rho]]*(81 - 191*\[Rho] + 52*\[Rho]^2) + 
      2*tc^3*Sqrt[\[Rho]]*(27 + 193*\[Rho] + 274*\[Rho]^2) + 
      2*tc^7*Sqrt[\[Rho]]*(27 + 193*\[Rho] + 274*\[Rho]^2) + 
      3*tc^2*(-5 + 25*\[Rho] - 79*\[Rho]^2 + 15*\[Rho]^3) + 
      3*tc^8*(-5 + 25*\[Rho] - 79*\[Rho]^2 + 15*\[Rho]^3) + 
      tc^4*(-75 + 375*\[Rho] - 1837*\[Rho]^2 + 225*\[Rho]^3) + 
      tc^6*(-75 + 375*\[Rho] - 1837*\[Rho]^2 + 225*\[Rho]^3)) - 
    24*tc^3*(10*tc^7*(1 - 3*\[Rho])*Sqrt[\[Rho]] - 24*\[Rho]^2 - 
      360*tc^4*\[Rho]^2 + 360*tc^6*\[Rho]^2 + 24*tc^10*\[Rho]^2 + 
      10*tc^2*(-1 + \[Rho])^2*(-1 + 3*\[Rho]) - 10*tc^8*(-1 + \[Rho])^2*
       (-1 + 3*\[Rho]) + 10*tc^3*Sqrt[\[Rho]]*(-1 + 3*\[Rho]) + 
      5*tc*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2) - 
      5*tc^9*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2))*Log[tc] + 
    2880*tc^8*Sqrt[\[Rho]]*(-1 + 3*\[Rho])*Log[tc]^2))/
  (15*mb^3*Sqrt[\[Rho]]*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (m3*(2*(-1 + tc^2)*(4*\[Rho]^(5/2) + 4*tc^16*\[Rho]^(5/2) - 
      36*tc*\[Rho]^2*(1 + \[Rho]) - 36*tc^15*\[Rho]^2*(1 + \[Rho]) + 
      tc^2*\[Rho]^(3/2)*(99 + 428*\[Rho] + 207*\[Rho]^2) + 
      tc^14*\[Rho]^(3/2)*(99 + 428*\[Rho] + 207*\[Rho]^2) - 
      6*tc^3*\[Rho]*(49 + 206*\[Rho] - 58*\[Rho]^2 + 45*\[Rho]^3) - 
      6*tc^13*\[Rho]*(49 + 206*\[Rho] - 58*\[Rho]^2 + 45*\[Rho]^3) - 
      8*tc^8*Sqrt[\[Rho]]*(-279 - 171*\[Rho] - 316*\[Rho]^2 + 153*\[Rho]^3) - 
      4*tc^4*Sqrt[\[Rho]]*(-93 - 381*\[Rho] + 485*\[Rho]^2 + 459*\[Rho]^3) - 
      4*tc^12*Sqrt[\[Rho]]*(-93 - 381*\[Rho] + 485*\[Rho]^2 + 459*\[Rho]^3) + 
      tc^6*Sqrt[\[Rho]]*(-1488 - 6627*\[Rho] - 12716*\[Rho]^2 + 
        2241*\[Rho]^3) + tc^10*Sqrt[\[Rho]]*(-1488 - 6627*\[Rho] - 
        12716*\[Rho]^2 + 2241*\[Rho]^3) + 3*tc^7*(-105 + 734*\[Rho] + 
        2416*\[Rho]^2 - 458*\[Rho]^3 + 45*\[Rho]^4) + 
      3*tc^9*(-105 + 734*\[Rho] + 2416*\[Rho]^2 - 458*\[Rho]^3 + 
        45*\[Rho]^4) - 9*tc^5*(-5 + 32*\[Rho] - 416*\[Rho]^2 - 898*\[Rho]^3 + 
        75*\[Rho]^4) - 9*tc^11*(-5 + 32*\[Rho] - 416*\[Rho]^2 - 
        898*\[Rho]^3 + 75*\[Rho]^4)) - 
    24*tc^3*(80*tc^6*\[Rho]*(19 + 45*\[Rho]) - 15*tc*\[Rho]^(3/2)*
       (2 + 17*\[Rho] + 9*\[Rho]^2) - 15*tc^11*\[Rho]^(3/2)*
       (2 + 17*\[Rho] + 9*\[Rho]^2) + 4*\[Rho]*(-1 + 27*\[Rho]^2) + 
      4*tc^12*\[Rho]*(-1 + 27*\[Rho]^2) - 30*tc^5*Sqrt[\[Rho]]*
       (-1 + 22*\[Rho] + 49*\[Rho]^2) - 30*tc^7*Sqrt[\[Rho]]*
       (-1 + 22*\[Rho] + 49*\[Rho]^2) + 15*tc^3*Sqrt[\[Rho]]*
       (-2 - 2*\[Rho] - 29*\[Rho]^2 + 9*\[Rho]^3) + 15*tc^9*Sqrt[\[Rho]]*
       (-2 - 2*\[Rho] - 29*\[Rho]^2 + 9*\[Rho]^3) + 
      20*tc^4*(-3 - 28*\[Rho] - 20*\[Rho]^2 + 31*\[Rho]^3) + 
      20*tc^8*(-3 - 28*\[Rho] - 20*\[Rho]^2 + 31*\[Rho]^3) + 
      tc^2*(15 + 74*\[Rho] + 220*\[Rho]^2 + 442*\[Rho]^3 - 135*\[Rho]^4) + 
      tc^10*(15 + 74*\[Rho] + 220*\[Rho]^2 + 442*\[Rho]^3 - 135*\[Rho]^4))*
     Log[tc] - 2880*tc^8*(-1 + tc^2)*Sqrt[\[Rho]]*(1 + 7*\[Rho])*Log[tc]^2))/
  (45*mb^4*(-1 + tc^2)*\[Rho]^(3/2)*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (r16*((-1 + tc^2)*(22*\[Rho]^3 + 22*tc^20*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(43 + 50*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
       (43 + 50*\[Rho]) + tc^2*\[Rho]^2*(323 + 2019*\[Rho] + 1276*\[Rho]^2) + 
      tc^18*\[Rho]^2*(323 + 2019*\[Rho] + 1276*\[Rho]^2) + 
      2*tc^5*Sqrt[\[Rho]]*(1134 + 5868*\[Rho] + 13595*\[Rho]^2 + 
        15418*\[Rho]^3 - 495*\[Rho]^4) + 2*tc^15*Sqrt[\[Rho]]*
       (1134 + 5868*\[Rho] + 13595*\[Rho]^2 + 15418*\[Rho]^3 - 
        495*\[Rho]^4) - 2*tc^3*Sqrt[\[Rho]]*(-24 + 774*\[Rho] + 
        2269*\[Rho]^2 - 184*\[Rho]^3 + 855*\[Rho]^4) - 
      2*tc^17*Sqrt[\[Rho]]*(-24 + 774*\[Rho] + 2269*\[Rho]^2 - 184*\[Rho]^3 + 
        855*\[Rho]^4) + 8*tc^6*(-15 - 3714*\[Rho] - 5840*\[Rho]^2 - 
        2128*\[Rho]^3 + 1109*\[Rho]^4) + 8*tc^14*(-15 - 3714*\[Rho] - 
        5840*\[Rho]^2 - 2128*\[Rho]^3 + 1109*\[Rho]^4) + 
      2*tc^9*Sqrt[\[Rho]]*(48 + 17526*\[Rho] - 1429*\[Rho]^2 - 
        12884*\[Rho]^3 + 1575*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*
       (48 + 17526*\[Rho] - 1429*\[Rho]^2 - 12884*\[Rho]^3 + 1575*\[Rho]^4) + 
      2*tc^7*Sqrt[\[Rho]]*(-3366 + 10500*\[Rho] - 21331*\[Rho]^2 - 
        24218*\[Rho]^3 + 1935*\[Rho]^4) + 2*tc^13*Sqrt[\[Rho]]*
       (-3366 + 10500*\[Rho] - 21331*\[Rho]^2 - 24218*\[Rho]^3 + 
        1935*\[Rho]^4) + 2*tc^8*(405 + 39189*\[Rho] + 19396*\[Rho]^2 + 
        50600*\[Rho]^3 + 3626*\[Rho]^4) + 2*tc^12*(405 + 39189*\[Rho] + 
        19396*\[Rho]^2 + 50600*\[Rho]^3 + 3626*\[Rho]^4) - 
      2*tc^4*(45 - 795*\[Rho] - 1660*\[Rho]^2 + 5731*\[Rho]^3 + 
        3922*\[Rho]^4) - 2*tc^16*(45 - 795*\[Rho] - 1660*\[Rho]^2 + 
        5731*\[Rho]^3 + 3922*\[Rho]^4) - 2*tc^10*(-840 + 64656*\[Rho] + 
        64835*\[Rho]^2 - 8765*\[Rho]^3 + 10996*\[Rho]^4)) - 
    12*tc^3*(8*\[Rho]^(3/2)*(-5 + 66*\[Rho]^2) + 8*tc^16*\[Rho]^(3/2)*
       (-5 + 66*\[Rho]^2) - 5*tc*\[Rho]*(-5 + 41*\[Rho] + 258*\[Rho]^2 + 
        132*\[Rho]^3) - 5*tc^15*\[Rho]*(-5 + 41*\[Rho] + 258*\[Rho]^2 + 
        132*\[Rho]^3) + 5*tc^3*\[Rho]*(-55 + 85*\[Rho] + 144*\[Rho]^2 + 
        276*\[Rho]^3) + 5*tc^13*\[Rho]*(-55 + 85*\[Rho] + 144*\[Rho]^2 + 
        276*\[Rho]^3) + 4*tc^2*Sqrt[\[Rho]]*(25 + 145*\[Rho] + 280*\[Rho]^2 + 
        309*\[Rho]^3 - 165*\[Rho]^4) + 4*tc^14*Sqrt[\[Rho]]*
       (25 + 145*\[Rho] + 280*\[Rho]^2 + 309*\[Rho]^3 - 165*\[Rho]^4) - 
      40*tc^8*Sqrt[\[Rho]]*(80 + 848*\[Rho] + 467*\[Rho]^2 + 228*\[Rho]^3 + 
        3*\[Rho]^4) - 5*tc^7*(-60 + 169*\[Rho] + 647*\[Rho]^2 - 
        2634*\[Rho]^3 + 36*\[Rho]^4) - 5*tc^9*(-60 + 169*\[Rho] + 
        647*\[Rho]^2 - 2634*\[Rho]^3 + 36*\[Rho]^4) - 
      15*tc^5*(4 + 87*\[Rho] + 567*\[Rho]^2 - 88*\[Rho]^3 + 52*\[Rho]^4) - 
      15*tc^11*(4 + 87*\[Rho] + 567*\[Rho]^2 - 88*\[Rho]^3 + 52*\[Rho]^4) + 
      4*tc^4*Sqrt[\[Rho]]*(-150 - 1060*\[Rho] - 1035*\[Rho]^2 - 
        234*\[Rho]^3 + 135*\[Rho]^4) + 4*tc^12*Sqrt[\[Rho]]*
       (-150 - 1060*\[Rho] - 1035*\[Rho]^2 - 234*\[Rho]^3 + 135*\[Rho]^4) + 
      4*tc^6*Sqrt[\[Rho]]*(345 + 7925*\[Rho] + 2130*\[Rho]^2 - 867*\[Rho]^3 + 
        225*\[Rho]^4) + 4*tc^10*Sqrt[\[Rho]]*(345 + 7925*\[Rho] + 
        2130*\[Rho]^2 - 867*\[Rho]^3 + 225*\[Rho]^4))*Log[tc] + 
    1440*tc^8*(-1 + tc^2)^3*\[Rho]*(-5 - 51*\[Rho] + 6*\[Rho]^2)*Log[tc]^2))/
  (90*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) - 
 (r18*((-1 + tc^2)*(28*\[Rho]^3 + 28*tc^20*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(52 + 59*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
       (52 + 59*\[Rho]) + tc^2*\[Rho]^2*(404 + 2325*\[Rho] + 1429*\[Rho]^2) + 
      tc^18*\[Rho]^2*(404 + 2325*\[Rho] + 1429*\[Rho]^2) + 
      tc^4*(-45 + 96*\[Rho] + 2138*\[Rho]^2 - 15206*\[Rho]^3 - 
        9239*\[Rho]^4) + tc^16*(-45 + 96*\[Rho] + 2138*\[Rho]^2 - 
        15206*\[Rho]^3 - 9239*\[Rho]^4) + 2*tc^5*Sqrt[\[Rho]]*
       (1089 + 5628*\[Rho] + 16115*\[Rho]^2 + 18808*\[Rho]^3 - 
        540*\[Rho]^4) + 2*tc^15*Sqrt[\[Rho]]*(1089 + 5628*\[Rho] + 
        16115*\[Rho]^2 + 18808*\[Rho]^3 - 540*\[Rho]^4) - 
      2*tc^3*Sqrt[\[Rho]]*(-12 + 396*\[Rho] + 2539*\[Rho]^2 - 250*\[Rho]^3 + 
        945*\[Rho]^4) - 2*tc^17*Sqrt[\[Rho]]*(-12 + 396*\[Rho] + 
        2539*\[Rho]^2 - 250*\[Rho]^3 + 945*\[Rho]^4) + 
      tc^8*(1725 + 54528*\[Rho] + 37286*\[Rho]^2 + 102634*\[Rho]^3 + 
        1159*\[Rho]^4) + tc^12*(1725 + 54528*\[Rho] + 37286*\[Rho]^2 + 
        102634*\[Rho]^3 + 1159*\[Rho]^4) + 2*tc^9*Sqrt[\[Rho]]*
       (-732 + 23436*\[Rho] + 1019*\[Rho]^2 - 8996*\[Rho]^3 + 
        1305*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*(-732 + 23436*\[Rho] + 
        1019*\[Rho]^2 - 8996*\[Rho]^3 + 1305*\[Rho]^4) + 
      8*tc^6*(-45 - 2616*\[Rho] - 4646*\[Rho]^2 - 2110*\[Rho]^3 + 
        1649*\[Rho]^4) + 8*tc^14*(-45 - 2616*\[Rho] - 4646*\[Rho]^2 - 
        2110*\[Rho]^3 + 1649*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*
       (-2529 + 4452*\[Rho] - 26011*\[Rho]^2 - 31544*\[Rho]^3 + 
        2340*\[Rho]^4) + 2*tc^13*Sqrt[\[Rho]]*(-2529 + 4452*\[Rho] - 
        26011*\[Rho]^2 - 31544*\[Rho]^3 + 2340*\[Rho]^4) - 
      2*tc^10*(-120 + 48096*\[Rho] + 71780*\[Rho]^2 - 10619*\[Rho]^3 + 
        7981*\[Rho]^4)) - 12*tc^3*(8*\[Rho]^(3/2)*(-2 + 75*\[Rho]^2) + 
      8*tc^16*\[Rho]^(3/2)*(-2 + 75*\[Rho]^2) - 
      5*tc*\[Rho]*(1 + 23*\[Rho] + 312*\[Rho]^2 + 150*\[Rho]^3) - 
      5*tc^15*\[Rho]*(1 + 23*\[Rho] + 312*\[Rho]^2 + 150*\[Rho]^3) + 
      5*tc^3*\[Rho]*(-25 + 169*\[Rho] + 186*\[Rho]^2 + 348*\[Rho]^3) + 
      5*tc^13*\[Rho]*(-25 + 169*\[Rho] + 186*\[Rho]^2 + 348*\[Rho]^3) + 
      5*tc^7*(54 - 103*\[Rho] - 845*\[Rho]^2 + 2892*\[Rho]^3) + 
      5*tc^9*(54 - 103*\[Rho] - 845*\[Rho]^2 + 2892*\[Rho]^3) + 
      2*tc^2*Sqrt[\[Rho]]*(35 + 164*\[Rho] + 500*\[Rho]^2 + 720*\[Rho]^3 - 
        375*\[Rho]^4) + 2*tc^14*Sqrt[\[Rho]]*(35 + 164*\[Rho] + 
        500*\[Rho]^2 + 720*\[Rho]^3 - 375*\[Rho]^4) - 
      40*tc^8*Sqrt[\[Rho]]*(86 + 536*\[Rho] + 335*\[Rho]^2 + 198*\[Rho]^3 + 
        3*\[Rho]^4) - 15*tc^5*(2 + 117*\[Rho] + 535*\[Rho]^2 - 6*\[Rho]^3 + 
        82*\[Rho]^4) - 15*tc^11*(2 + 117*\[Rho] + 535*\[Rho]^2 - 6*\[Rho]^3 + 
        82*\[Rho]^4) + 4*tc^4*Sqrt[\[Rho]]*(-105 - 652*\[Rho] - 
        675*\[Rho]^2 - 240*\[Rho]^3 + 180*\[Rho]^4) + 
      4*tc^12*Sqrt[\[Rho]]*(-105 - 652*\[Rho] - 675*\[Rho]^2 - 240*\[Rho]^3 + 
        180*\[Rho]^4) + 2*tc^6*Sqrt[\[Rho]]*(675 + 12028*\[Rho] + 
        2280*\[Rho]^2 - 2160*\[Rho]^3 + 405*\[Rho]^4) + 
      2*tc^10*Sqrt[\[Rho]]*(675 + 12028*\[Rho] + 2280*\[Rho]^2 - 
        2160*\[Rho]^3 + 405*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)^3*
     \[Rho]*(-5 - 27*\[Rho] + 6*\[Rho]^2)*Log[tc]^2))/
  (45*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r15*((-1 + tc^2)*(18*\[Rho]^3 + 18*tc^20*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(37 + 26*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
       (37 + 26*\[Rho]) + tc^2*\[Rho]^2*(437 + 945*\[Rho] + 400*\[Rho]^2) + 
      tc^18*\[Rho]^2*(437 + 945*\[Rho] + 400*\[Rho]^2) + 
      tc^10*(2280 - 46224*\[Rho] + 46550*\[Rho]^2 + 72846*\[Rho]^3 - 
        26216*\[Rho]^4) + 2*tc^5*Sqrt[\[Rho]]*(312 - 1416*\[Rho] + 
        5165*\[Rho]^2 + 5506*\[Rho]^3 - 135*\[Rho]^4) + 
      2*tc^15*Sqrt[\[Rho]]*(312 - 1416*\[Rho] + 5165*\[Rho]^2 + 
        5506*\[Rho]^3 - 135*\[Rho]^4) - 2*tc^7*Sqrt[\[Rho]]*
       (1500 - 10272*\[Rho] + 15493*\[Rho]^2 + 4202*\[Rho]^3 + 45*\[Rho]^4) - 
      2*tc^13*Sqrt[\[Rho]]*(1500 - 10272*\[Rho] + 15493*\[Rho]^2 + 
        4202*\[Rho]^3 + 45*\[Rho]^4) - 2*tc^3*Sqrt[\[Rho]]*
       (-24 + 654*\[Rho] + 1507*\[Rho]^2 + 956*\[Rho]^3 + 225*\[Rho]^4) - 
      2*tc^17*Sqrt[\[Rho]]*(-24 + 654*\[Rho] + 1507*\[Rho]^2 + 956*\[Rho]^3 + 
        225*\[Rho]^4) + 2*tc^4*(-45 + 696*\[Rho] + 3067*\[Rho]^2 - 
        816*\[Rho]^3 + 257*\[Rho]^4) + 2*tc^16*(-45 + 696*\[Rho] + 
        3067*\[Rho]^2 - 816*\[Rho]^3 + 257*\[Rho]^4) - 
      4*tc^6*(-45 + 2394*\[Rho] + 3136*\[Rho]^2 + 2034*\[Rho]^3 + 
        1385*\[Rho]^4) - 4*tc^14*(-45 + 2394*\[Rho] + 3136*\[Rho]^2 + 
        2034*\[Rho]^3 + 1385*\[Rho]^4) + 2*tc^9*Sqrt[\[Rho]]*
       (1524 - 4602*\[Rho] - 29851*\[Rho]^2 - 9656*\[Rho]^3 + 
        1485*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*(1524 - 4602*\[Rho] - 
        29851*\[Rho]^2 - 9656*\[Rho]^3 + 1485*\[Rho]^4) + 
      2*tc^8*(-255 + 10608*\[Rho] + 10069*\[Rho]^2 + 20031*\[Rho]^3 + 
        7067*\[Rho]^4) + 2*tc^12*(-255 + 10608*\[Rho] + 10069*\[Rho]^2 + 
        20031*\[Rho]^3 + 7067*\[Rho]^4)) - 
    12*tc^3*(24*\[Rho]^(3/2)*(-1 + 4*\[Rho]^2) + 24*tc^16*\[Rho]^(3/2)*
       (-1 + 4*\[Rho]^2) - 5*tc*\[Rho]*(-5 - 7*\[Rho] + 126*\[Rho]^2 + 
        24*\[Rho]^3) - 5*tc^15*\[Rho]*(-5 - 7*\[Rho] + 126*\[Rho]^2 + 
        24*\[Rho]^3) + 5*tc^3*\[Rho]*(-31 + 25*\[Rho] + 48*\[Rho]^2 + 
        96*\[Rho]^3) + 5*tc^13*\[Rho]*(-31 + 25*\[Rho] + 48*\[Rho]^2 + 
        96*\[Rho]^3) + 4*tc^2*Sqrt[\[Rho]]*(10 + 3*\[Rho] + 240*\[Rho]^2 + 
        143*\[Rho]^3 - 30*\[Rho]^4) + 4*tc^14*Sqrt[\[Rho]]*
       (10 + 3*\[Rho] + 240*\[Rho]^2 + 143*\[Rho]^3 - 30*\[Rho]^4) - 
      40*tc^8*Sqrt[\[Rho]]*(2 + 216*\[Rho] - 3*\[Rho]^2 + 160*\[Rho]^3 + 
        3*\[Rho]^4) - 12*tc^4*Sqrt[\[Rho]]*(20 + 96*\[Rho] + 135*\[Rho]^2 + 
        86*\[Rho]^3 + 15*\[Rho]^4) - 12*tc^12*Sqrt[\[Rho]]*
       (20 + 96*\[Rho] + 135*\[Rho]^2 + 86*\[Rho]^3 + 15*\[Rho]^4) - 
      15*tc^5*(4 - 5*\[Rho] - 105*\[Rho]^2 - 188*\[Rho]^3 + 28*\[Rho]^4) - 
      15*tc^11*(4 - 5*\[Rho] - 105*\[Rho]^2 - 188*\[Rho]^3 + 28*\[Rho]^4) + 
      12*tc^6*Sqrt[\[Rho]]*(30 + 557*\[Rho] - 1110*\[Rho]^2 + 37*\[Rho]^3 + 
        60*\[Rho]^4) + 12*tc^10*Sqrt[\[Rho]]*(30 + 557*\[Rho] - 
        1110*\[Rho]^2 + 37*\[Rho]^3 + 60*\[Rho]^4) - 
      5*tc^7*(-36 + 325*\[Rho] - 901*\[Rho]^2 - 1770*\[Rho]^3 + 
        108*\[Rho]^4) - 5*tc^9*(-36 + 325*\[Rho] - 901*\[Rho]^2 - 
        1770*\[Rho]^3 + 108*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)^3*
     \[Rho]*(-1 + \[Rho] + 6*\[Rho]^2)*Log[tc]^2))/
  (45*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (m5*((-1 + tc^2)*(2*\[Rho]^(5/2) + 2*tc^16*\[Rho]^(5/2) + 
      4*tc*\[Rho]^2*(-7 + 8*\[Rho]) + 4*tc^15*\[Rho]^2*(-7 + 8*\[Rho]) + 
      tc^2*\[Rho]^(3/2)*(269 - 367*\[Rho] - 256*\[Rho]^2) + 
      tc^14*\[Rho]^(3/2)*(269 - 367*\[Rho] - 256*\[Rho]^2) + 
      2*tc^3*\[Rho]*(-195 - 206*\[Rho] - 833*\[Rho]^2 + 180*\[Rho]^3) + 
      2*tc^13*\[Rho]*(-195 - 206*\[Rho] - 833*\[Rho]^2 + 180*\[Rho]^3) + 
      2*tc^4*Sqrt[\[Rho]]*(-21 + 921*\[Rho] + 1849*\[Rho]^2 + 
        1971*\[Rho]^3) + 2*tc^12*Sqrt[\[Rho]]*(-21 + 921*\[Rho] + 
        1849*\[Rho]^2 + 1971*\[Rho]^3) + 4*tc^8*Sqrt[\[Rho]]*
       (387 + 2009*\[Rho] - 1576*\[Rho]^2 + 2459*\[Rho]^3) - 
      tc^6*Sqrt[\[Rho]]*(-348 + 18729*\[Rho] + 1261*\[Rho]^2 + 
        7524*\[Rho]^3) - tc^10*Sqrt[\[Rho]]*(-348 + 18729*\[Rho] + 
        1261*\[Rho]^2 + 7524*\[Rho]^3) + tc^7*(-210 + 2640*\[Rho] + 
        9656*\[Rho]^2 + 6608*\[Rho]^3 - 810*\[Rho]^4) + 
      tc^9*(-210 + 2640*\[Rho] + 9656*\[Rho]^2 + 6608*\[Rho]^3 - 
        810*\[Rho]^4) + 6*tc^5*(5 - 15*\[Rho] + 804*\[Rho]^2 - 
        1669*\[Rho]^3 + 165*\[Rho]^4) + 6*tc^11*(5 - 15*\[Rho] + 
        804*\[Rho]^2 - 1669*\[Rho]^3 + 165*\[Rho]^4)) + 
    12*tc^3*(8*\[Rho]*(-2 + 21*\[Rho]^2) + 8*tc^12*\[Rho]*
       (-2 + 21*\[Rho]^2) - 80*tc^6*\[Rho]*(26 + 63*\[Rho] + 48*\[Rho]^2) + 
      15*tc^3*Sqrt[\[Rho]]*(-1 + 37*\[Rho] - 4*\[Rho]^2 + 10*\[Rho]^3) + 
      15*tc^9*Sqrt[\[Rho]]*(-1 + 37*\[Rho] - 4*\[Rho]^2 + 10*\[Rho]^3) - 
      10*tc^5*Sqrt[\[Rho]]*(20 - 151*\[Rho] - 27*\[Rho]^2 + 12*\[Rho]^3) - 
      10*tc^7*Sqrt[\[Rho]]*(20 - 151*\[Rho] - 27*\[Rho]^2 + 12*\[Rho]^3) - 
      5*tc*Sqrt[\[Rho]]*(-7 - 7*\[Rho] + 6*\[Rho]^2 + 42*\[Rho]^3) - 
      5*tc^11*Sqrt[\[Rho]]*(-7 - 7*\[Rho] + 6*\[Rho]^2 + 42*\[Rho]^3) + 
      20*tc^4*(2 + 39*\[Rho] + 44*\[Rho]^2 + 111*\[Rho]^3 + 6*\[Rho]^4) + 
      20*tc^8*(2 + 39*\[Rho] + 44*\[Rho]^2 + 111*\[Rho]^3 + 6*\[Rho]^4) - 
      2*tc^2*(5 + 42*\[Rho] + 350*\[Rho]^2 - 186*\[Rho]^3 + 105*\[Rho]^4) - 
      2*tc^10*(5 + 42*\[Rho] + 350*\[Rho]^2 - 186*\[Rho]^3 + 105*\[Rho]^4))*
     Log[tc] - 4320*tc^8*(-1 + tc^2)*Sqrt[\[Rho]]*(1 + \[Rho] + 8*\[Rho]^2)*
     Log[tc]^2))/(45*mb^4*(-1 + tc^2)*\[Rho]^(3/2)*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (r10*(-((-1 + tc^2)*(34*\[Rho]^3 + 34*tc^20*\[Rho]^3 - 
       4*tc*\[Rho]^(5/2)*(79 + 56*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
        (79 + 56*\[Rho]) + tc^2*\[Rho]^2*(1142 + 2301*\[Rho] + 
         955*\[Rho]^2) + tc^18*\[Rho]^2*(1142 + 2301*\[Rho] + 955*\[Rho]^2) + 
       tc^10*(3720 - 81600*\[Rho] + 101300*\[Rho]^2 + 113254*\[Rho]^3 - 
         56702*\[Rho]^4) + tc^4*(-135 + 4194*\[Rho] + 17576*\[Rho]^2 - 
         866*\[Rho]^3 - 803*\[Rho]^4) + tc^16*(-135 + 4194*\[Rho] + 
         17576*\[Rho]^2 - 866*\[Rho]^3 - 803*\[Rho]^4) + 
       tc^5*Sqrt[\[Rho]]*(534 - 9609*\[Rho] + 20545*\[Rho]^2 + 
         25925*\[Rho]^3 - 675*\[Rho]^4) + tc^15*Sqrt[\[Rho]]*
        (534 - 9609*\[Rho] + 20545*\[Rho]^2 + 25925*\[Rho]^3 - 
         675*\[Rho]^4) + tc^7*Sqrt[\[Rho]]*(-5574 + 52449*\[Rho] - 
         30233*\[Rho]^2 - 27517*\[Rho]^3 + 1035*\[Rho]^4) + 
       tc^13*Sqrt[\[Rho]]*(-5574 + 52449*\[Rho] - 30233*\[Rho]^2 - 
         27517*\[Rho]^3 + 1035*\[Rho]^4) - tc^3*Sqrt[\[Rho]]*
        (-72 + 3597*\[Rho] + 8507*\[Rho]^2 + 3463*\[Rho]^3 + 1125*\[Rho]^4) - 
       tc^17*Sqrt[\[Rho]]*(-72 + 3597*\[Rho] + 8507*\[Rho]^2 + 
         3463*\[Rho]^3 + 1125*\[Rho]^4) - 4*tc^6*(-105 + 4656*\[Rho] + 
         12784*\[Rho]^2 + 10148*\[Rho]^3 + 1661*\[Rho]^4) - 
       4*tc^14*(-105 + 4656*\[Rho] + 12784*\[Rho]^2 + 10148*\[Rho]^3 + 
         1661*\[Rho]^4) + tc^9*Sqrt[\[Rho]]*(7848 - 49323*\[Rho] - 
         173009*\[Rho]^2 - 30721*\[Rho]^3 + 5085*\[Rho]^4) + 
       tc^11*Sqrt[\[Rho]]*(7848 - 49323*\[Rho] - 173009*\[Rho]^2 - 
         30721*\[Rho]^3 + 5085*\[Rho]^4) + tc^8*(-1425 + 40830*\[Rho] + 
         92648*\[Rho]^2 + 123616*\[Rho]^3 + 26923*\[Rho]^4) + 
       tc^12*(-1425 + 40830*\[Rho] + 92648*\[Rho]^2 + 123616*\[Rho]^3 + 
         26923*\[Rho]^4))) + 12*tc^3*(8*\[Rho]^(3/2)*(-5 + 36*\[Rho]^2) + 
      8*tc^16*\[Rho]^(3/2)*(-5 + 36*\[Rho]^2) - 
      5*tc*\[Rho]*(-2 + 11*\[Rho] + 285*\[Rho]^2 + 72*\[Rho]^3) - 
      5*tc^15*\[Rho]*(-2 + 11*\[Rho] + 285*\[Rho]^2 + 72*\[Rho]^3) + 
      5*tc^3*\[Rho]*(-58 - 95*\[Rho] + 9*\[Rho]^2 + 246*\[Rho]^3) + 
      5*tc^13*\[Rho]*(-58 - 95*\[Rho] + 9*\[Rho]^2 + 246*\[Rho]^3) + 
      2*tc^2*Sqrt[\[Rho]]*(65 + 155*\[Rho] + 1235*\[Rho]^2 + 753*\[Rho]^3 - 
        180*\[Rho]^4) + 2*tc^14*Sqrt[\[Rho]]*(65 + 155*\[Rho] + 
        1235*\[Rho]^2 + 753*\[Rho]^3 - 180*\[Rho]^4) - 
      20*tc^8*Sqrt[\[Rho]]*(-20 + 1417*\[Rho] + 1543*\[Rho]^2 + 
        807*\[Rho]^3 + 9*\[Rho]^4) - 2*tc^4*Sqrt[\[Rho]]*
       (390 + 2375*\[Rho] + 3585*\[Rho]^2 + 1893*\[Rho]^3 + 45*\[Rho]^4) - 
      2*tc^12*Sqrt[\[Rho]]*(390 + 2375*\[Rho] + 3585*\[Rho]^2 + 
        1893*\[Rho]^3 + 45*\[Rho]^4) - 15*tc^5*(6 - 90*\[Rho] - 
        373*\[Rho]^2 - 381*\[Rho]^3 + 48*\[Rho]^4) - 
      15*tc^11*(6 - 90*\[Rho] - 373*\[Rho]^2 - 381*\[Rho]^3 + 48*\[Rho]^4) - 
      5*tc^7*(-42 + 694*\[Rho] - 2683*\[Rho]^2 - 3837*\[Rho]^3 + 
        294*\[Rho]^4) - 5*tc^9*(-42 + 694*\[Rho] - 2683*\[Rho]^2 - 
        3837*\[Rho]^3 + 294*\[Rho]^4) + 2*tc^6*Sqrt[\[Rho]]*
       (465 + 8485*\[Rho] - 5895*\[Rho]^2 + 2031*\[Rho]^3 + 630*\[Rho]^4) + 
      2*tc^10*Sqrt[\[Rho]]*(465 + 8485*\[Rho] - 5895*\[Rho]^2 + 
        2031*\[Rho]^3 + 630*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)^3*
     \[Rho]*(8 + 21*\[Rho] + 9*\[Rho]^2)*Log[tc]^2))/
  (45*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) - 
 (r8*((-1 + tc^2)*(74*\[Rho]^3 + 74*tc^20*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(149 + 111*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
       (149 + 111*\[Rho]) + 2*tc^2*\[Rho]^2*(827 + 2366*\[Rho] + 
        1263*\[Rho]^2) + 2*tc^18*\[Rho]^2*(827 + 2366*\[Rho] + 
        1263*\[Rho]^2) - tc^3*\[Rho]^(3/2)*(2547 + 12235*\[Rho] - 
        1755*\[Rho]^2 + 3285*\[Rho]^3) - tc^17*\[Rho]^(3/2)*
       (2547 + 12235*\[Rho] - 1755*\[Rho]^2 + 3285*\[Rho]^3) - 
      2*tc^4*\[Rho]*(-591 - 6017*\[Rho] + 19266*\[Rho]^2 + 10581*\[Rho]^3) - 
      2*tc^16*\[Rho]*(-591 - 6017*\[Rho] + 19266*\[Rho]^2 + 10581*\[Rho]^3) + 
      tc^8*(2640 + 41250*\[Rho] + 138526*\[Rho]^2 + 148602*\[Rho]^3 - 
        50118*\[Rho]^4) + tc^12*(2640 + 41250*\[Rho] + 138526*\[Rho]^2 + 
        148602*\[Rho]^3 - 50118*\[Rho]^4) + tc^9*Sqrt[\[Rho]]*
       (1776 + 12987*\[Rho] - 33049*\[Rho]^2 + 33849*\[Rho]^3 - 
        2115*\[Rho]^4) + tc^11*Sqrt[\[Rho]]*(1776 + 12987*\[Rho] - 
        33049*\[Rho]^2 + 33849*\[Rho]^3 - 2115*\[Rho]^4) + 
      tc^5*Sqrt[\[Rho]]*(1908 + 3561*\[Rho] + 81365*\[Rho]^2 + 
        75675*\[Rho]^3 - 1845*\[Rho]^4) + tc^15*Sqrt[\[Rho]]*
       (1908 + 3561*\[Rho] + 81365*\[Rho]^2 + 75675*\[Rho]^3 - 
        1845*\[Rho]^4) + 8*tc^6*(-75 - 2364*\[Rho] - 9223*\[Rho]^2 - 
        1848*\[Rho]^3 + 6210*\[Rho]^4) + 8*tc^14*(-75 - 2364*\[Rho] - 
        9223*\[Rho]^2 - 1848*\[Rho]^3 + 6210*\[Rho]^4) + 
      4*tc^10*(-300 - 20400*\[Rho] - 37775*\[Rho]^2 + 4674*\[Rho]^3 + 
        7377*\[Rho]^4) + tc^7*Sqrt[\[Rho]]*(-5124 + 26319*\[Rho] - 
        130525*\[Rho]^2 - 151155*\[Rho]^3 + 11565*\[Rho]^4) + 
      tc^13*Sqrt[\[Rho]]*(-5124 + 26319*\[Rho] - 130525*\[Rho]^2 - 
        151155*\[Rho]^3 + 11565*\[Rho]^4)) - 
    12*tc^3*(8*\[Rho]^(3/2)*(-1 + 147*\[Rho]^2) + 8*tc^16*\[Rho]^(3/2)*
       (-1 + 147*\[Rho]^2) - 15*tc^5*\[Rho]*(71 + 436*\[Rho] + 263*\[Rho]^2 + 
        238*\[Rho]^3) - 15*tc^11*\[Rho]*(71 + 436*\[Rho] + 263*\[Rho]^2 + 
        238*\[Rho]^3) - 5*tc*\[Rho]*(11 - 12*\[Rho] + 723*\[Rho]^2 + 
        294*\[Rho]^3) - 5*tc^15*\[Rho]*(11 - 12*\[Rho] + 723*\[Rho]^2 + 
        294*\[Rho]^3) + 5*tc^3*\[Rho]*(-23 + 288*\[Rho] + 609*\[Rho]^2 + 
        822*\[Rho]^3) + 5*tc^13*\[Rho]*(-23 + 288*\[Rho] + 609*\[Rho]^2 + 
        822*\[Rho]^3) + 2*tc^2*Sqrt[\[Rho]]*(70 + 17*\[Rho] + 1385*\[Rho]^2 + 
        1111*\[Rho]^3 - 735*\[Rho]^4) + 2*tc^14*Sqrt[\[Rho]]*
       (70 + 17*\[Rho] + 1385*\[Rho]^2 + 1111*\[Rho]^3 - 735*\[Rho]^4) + 
      20*tc^8*Sqrt[\[Rho]]*(-176 - 1255*\[Rho] - 799*\[Rho]^2 + 
        259*\[Rho]^3 + 3*\[Rho]^4) + 5*tc^7*(48 - 329*\[Rho] + 
        1104*\[Rho]^2 + 4551*\[Rho]^3 + 42*\[Rho]^4) + 
      5*tc^9*(48 - 329*\[Rho] + 1104*\[Rho]^2 + 4551*\[Rho]^3 + 
        42*\[Rho]^4) - 2*tc^6*Sqrt[\[Rho]]*(-1110 - 11279*\[Rho] + 
        3945*\[Rho]^2 + 6183*\[Rho]^3 + 45*\[Rho]^4) - 
      2*tc^10*Sqrt[\[Rho]]*(-1110 - 11279*\[Rho] + 3945*\[Rho]^2 + 
        6183*\[Rho]^3 + 45*\[Rho]^4) + 2*tc^4*Sqrt[\[Rho]]*
       (-420 - 1657*\[Rho] - 1365*\[Rho]^2 - 171*\[Rho]^3 + 1125*\[Rho]^4) + 
      2*tc^12*Sqrt[\[Rho]]*(-420 - 1657*\[Rho] - 1365*\[Rho]^2 - 
        171*\[Rho]^3 + 1125*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)^3*
     \[Rho]*(-13 + 10*\[Rho] + 15*\[Rho]^2)*Log[tc]^2))/
  (90*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (m4*((-1 + tc^2)*(6*\[Rho]^2 + 6*tc^16*\[Rho]^2 - 4*tc*\[Rho]^(3/2)*
       (15 + 13*\[Rho]) - 4*tc^15*\[Rho]^(3/2)*(15 + 13*\[Rho]) + 
      2*tc^2*\[Rho]*(141 + 310*\[Rho] + 127*\[Rho]^2) + 
      2*tc^14*\[Rho]*(141 + 310*\[Rho] + 127*\[Rho]^2) - 
      4*tc^7*Sqrt[\[Rho]]*(402 - 5955*\[Rho] + 205*\[Rho]^2) - 
      4*tc^9*Sqrt[\[Rho]]*(402 - 5955*\[Rho] + 205*\[Rho]^2) - 
      9*tc^5*Sqrt[\[Rho]]*(-73 - 645*\[Rho] - 1183*\[Rho]^2 + 85*\[Rho]^3) - 
      9*tc^11*Sqrt[\[Rho]]*(-73 - 645*\[Rho] - 1183*\[Rho]^2 + 85*\[Rho]^3) + 
      6*tc^6*(330 - 2985*\[Rho] - 4556*\[Rho]^2 + 213*\[Rho]^3) + 
      6*tc^10*(330 - 2985*\[Rho] - 4556*\[Rho]^2 + 213*\[Rho]^3) - 
      6*tc^4*(75 - 453*\[Rho] + 125*\[Rho]^2 + 261*\[Rho]^3) - 
      6*tc^12*(75 - 453*\[Rho] + 125*\[Rho]^2 + 261*\[Rho]^3) - 
      tc^3*Sqrt[\[Rho]]*(129 + 2565*\[Rho] + 55*\[Rho]^2 + 315*\[Rho]^3) - 
      tc^13*Sqrt[\[Rho]]*(129 + 2565*\[Rho] + 55*\[Rho]^2 + 315*\[Rho]^3) + 
      4*tc^8*(-225 + 2595*\[Rho] + 230*\[Rho]^2 + 557*\[Rho]^3)) - 
    12*tc^3*(24*Sqrt[\[Rho]]*(1 + 5*\[Rho]^2) + 24*tc^12*Sqrt[\[Rho]]*
       (1 + 5*\[Rho]^2) + 240*tc^6*Sqrt[\[Rho]]*(4 + 45*\[Rho] + 
        7*\[Rho]^2) + 2*tc^2*Sqrt[\[Rho]]*(83 + 275*\[Rho] + 365*\[Rho]^2 - 
        75*\[Rho]^3) + 2*tc^10*Sqrt[\[Rho]]*(83 + 275*\[Rho] + 365*\[Rho]^2 - 
        75*\[Rho]^3) - 10*tc^4*Sqrt[\[Rho]]*(85 + 145*\[Rho] + 7*\[Rho]^2 + 
        3*\[Rho]^3) - 10*tc^8*Sqrt[\[Rho]]*(85 + 145*\[Rho] + 7*\[Rho]^2 + 
        3*\[Rho]^3) + 20*tc^5*(9 - 62*\[Rho] - 159*\[Rho]^2 + 6*\[Rho]^3) + 
      20*tc^7*(9 - 62*\[Rho] - 159*\[Rho]^2 + 6*\[Rho]^3) + 
      15*tc^3*(3 - 20*\[Rho] - 61*\[Rho]^2 + 14*\[Rho]^3) + 
      15*tc^9*(3 - 20*\[Rho] - 61*\[Rho]^2 + 14*\[Rho]^3) - 
      5*tc*(9 + 16*\[Rho] + 81*\[Rho]^2 + 30*\[Rho]^3) - 
      5*tc^11*(9 + 16*\[Rho] + 81*\[Rho]^2 + 30*\[Rho]^3))*Log[tc] - 
    1440*tc^8*(-1 + tc^2)*(3 + 10*\[Rho] + 15*\[Rho]^2)*Log[tc]^2))/
  (90*mb^4*(-1 + tc^2)*\[Rho]*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (m9*(-((-1 + tc^2)*(2*\[Rho]^(5/2) + 2*tc^16*\[Rho]^(5/2) - 
       4*tc*\[Rho]^2*(1 + 3*\[Rho]) - 4*tc^15*\[Rho]^2*(1 + 3*\[Rho]) + 
       2*tc^2*\[Rho]^(3/2)*(-47 + 36*\[Rho] + 21*\[Rho]^2) + 
       2*tc^14*\[Rho]^(3/2)*(-47 + 36*\[Rho] + 21*\[Rho]^2) + 
       tc^3*\[Rho]*(285 + 485*\[Rho] + 243*\[Rho]^2 - 45*\[Rho]^3) + 
       tc^13*\[Rho]*(285 + 485*\[Rho] + 243*\[Rho]^2 - 45*\[Rho]^3) - 
       2*tc^4*Sqrt[\[Rho]]*(93 + 633*\[Rho] + 1091*\[Rho]^2 + 351*\[Rho]^3) - 
       2*tc^12*Sqrt[\[Rho]]*(93 + 633*\[Rho] + 1091*\[Rho]^2 + 
         351*\[Rho]^3) - 4*tc^8*Sqrt[\[Rho]]*(429 + 685*\[Rho] - 
         540*\[Rho]^2 + 1035*\[Rho]^3) + 2*tc^6*Sqrt[\[Rho]]*
        (342 + 5865*\[Rho] + 2134*\[Rho]^2 + 1185*\[Rho]^3) + 
       2*tc^10*Sqrt[\[Rho]]*(342 + 5865*\[Rho] + 2134*\[Rho]^2 + 
         1185*\[Rho]^3) - 3*tc^5*(20 + 15*\[Rho] - 233*\[Rho]^2 - 
         751*\[Rho]^3 + 45*\[Rho]^4) - 3*tc^11*(20 + 15*\[Rho] - 
         233*\[Rho]^2 - 751*\[Rho]^3 + 45*\[Rho]^4) + 
       4*tc^7*(105 - 870*\[Rho] - 2545*\[Rho]^2 - 531*\[Rho]^3 + 
         45*\[Rho]^4) + 4*tc^9*(105 - 870*\[Rho] - 2545*\[Rho]^2 - 
         531*\[Rho]^3 + 45*\[Rho]^4))) + 
    12*tc^3*(8*\[Rho]*(-1 + 3*\[Rho]^2) + 8*tc^12*\[Rho]*(-1 + 3*\[Rho]^2) - 
      560*tc^6*\[Rho]*(4 + 9*\[Rho] + 3*\[Rho]^2) - 20*tc^5*Sqrt[\[Rho]]*
       (5 - 48*\[Rho] - 21*\[Rho]^2 + 6*\[Rho]^3) - 20*tc^7*Sqrt[\[Rho]]*
       (5 - 48*\[Rho] - 21*\[Rho]^2 + 6*\[Rho]^3) - 
      5*tc*Sqrt[\[Rho]]*(-5 - 12*\[Rho] + 3*\[Rho]^2 + 6*\[Rho]^3) - 
      5*tc^11*Sqrt[\[Rho]]*(-5 - 12*\[Rho] + 3*\[Rho]^2 + 6*\[Rho]^3) + 
      15*tc^3*Sqrt[\[Rho]]*(1 + 32*\[Rho] + 9*\[Rho]^2 + 6*\[Rho]^3) + 
      15*tc^9*Sqrt[\[Rho]]*(1 + 32*\[Rho] + 9*\[Rho]^2 + 6*\[Rho]^3) + 
      10*tc^4*(8 + 73*\[Rho] + 129*\[Rho]^2 + 91*\[Rho]^3 + 3*\[Rho]^4) + 
      10*tc^8*(8 + 73*\[Rho] + 129*\[Rho]^2 + 91*\[Rho]^3 + 3*\[Rho]^4) - 
      2*tc^2*(10 + 71*\[Rho] + 135*\[Rho]^2 + 17*\[Rho]^3 + 15*\[Rho]^4) - 
      2*tc^10*(10 + 71*\[Rho] + 135*\[Rho]^2 + 17*\[Rho]^3 + 15*\[Rho]^4))*
     Log[tc] - 1440*tc^8*(-1 + tc^2)*Sqrt[\[Rho]]*
     (3 + 10*\[Rho] + 15*\[Rho]^2)*Log[tc]^2))/
  (90*mb^4*(-1 + tc^2)*\[Rho]^(3/2)*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (m2*((-1 + tc^2)*(22*\[Rho]^(5/2) + 22*tc^20*\[Rho]^(5/2) - 
      68*tc*\[Rho]^2*(3 + 2*\[Rho]) - 68*tc^19*\[Rho]^2*(3 + 2*\[Rho]) + 
      tc^2*\[Rho]^(3/2)*(813 + 1403*\[Rho] + 602*\[Rho]^2) + 
      tc^18*\[Rho]^(3/2)*(813 + 1403*\[Rho] + 602*\[Rho]^2) + 
      2*tc^10*Sqrt[\[Rho]]*(312 + 15915*\[Rho] + 39453*\[Rho]^2 - 
        22178*\[Rho]^3) - 2*tc^3*\[Rho]*(765 + 2700*\[Rho] + 1033*\[Rho]^2 + 
        360*\[Rho]^3) - 2*tc^17*\[Rho]*(765 + 2700*\[Rho] + 1033*\[Rho]^2 + 
        360*\[Rho]^3) - 2*tc^4*Sqrt[\[Rho]]*(-609 - 4890*\[Rho] + 
        885*\[Rho]^2 + 377*\[Rho]^3) - 2*tc^16*Sqrt[\[Rho]]*
       (-609 - 4890*\[Rho] + 885*\[Rho]^2 + 377*\[Rho]^3) - 
      8*tc^6*Sqrt[\[Rho]]*(-27 + 3405*\[Rho] + 3285*\[Rho]^2 + 
        629*\[Rho]^3) - 8*tc^14*Sqrt[\[Rho]]*(-27 + 3405*\[Rho] + 
        3285*\[Rho]^2 + 629*\[Rho]^3) + 2*tc^8*Sqrt[\[Rho]]*
       (-3033 + 37086*\[Rho] + 30306*\[Rho]^2 + 11521*\[Rho]^3) + 
      2*tc^12*Sqrt[\[Rho]]*(-3033 + 37086*\[Rho] + 30306*\[Rho]^2 + 
        11521*\[Rho]^3) - 2*tc^5*(90 + 3771*\[Rho] - 7560*\[Rho]^2 - 
        8849*\[Rho]^3 + 180*\[Rho]^4) - 2*tc^15*(90 + 3771*\[Rho] - 
        7560*\[Rho]^2 - 8849*\[Rho]^3 + 180*\[Rho]^4) + 
      2*tc^7*(-450 + 10323*\[Rho] - 8880*\[Rho]^2 - 9049*\[Rho]^3 + 
        360*\[Rho]^4) + 2*tc^13*(-450 + 10323*\[Rho] - 8880*\[Rho]^2 - 
        9049*\[Rho]^3 + 360*\[Rho]^4) + 2*tc^9*(1620 - 14427*\[Rho] - 
        49878*\[Rho]^2 - 7339*\[Rho]^3 + 1260*\[Rho]^4) + 
      2*tc^11*(1620 - 14427*\[Rho] - 49878*\[Rho]^2 - 7339*\[Rho]^3 + 
        1260*\[Rho]^4)) - 12*tc^3*(-45*tc^5*Sqrt[\[Rho]]*
       (-17 - 107*\[Rho] - 34*\[Rho]^2 + 8*\[Rho]^3) - 
      45*tc^11*Sqrt[\[Rho]]*(-17 - 107*\[Rho] - 34*\[Rho]^2 + 8*\[Rho]^3) + 
      8*(\[Rho] + 24*\[Rho]^3) + 8*tc^16*(\[Rho] + 24*\[Rho]^3) - 
      5*tc*Sqrt[\[Rho]]*(9 - 11*\[Rho] + 204*\[Rho]^2 + 48*\[Rho]^3) - 
      5*tc^15*Sqrt[\[Rho]]*(9 - 11*\[Rho] + 204*\[Rho]^2 + 48*\[Rho]^3) + 
      5*tc^3*Sqrt[\[Rho]]*(3 - 43*\[Rho] + 30*\[Rho]^2 + 156*\[Rho]^3) + 
      5*tc^13*Sqrt[\[Rho]]*(3 - 43*\[Rho] + 30*\[Rho]^2 + 156*\[Rho]^3) - 
      5*tc^7*Sqrt[\[Rho]]*(291 - 1517*\[Rho] - 2316*\[Rho]^2 + 
        180*\[Rho]^3) - 5*tc^9*Sqrt[\[Rho]]*(291 - 1517*\[Rho] - 
        2316*\[Rho]^2 + 180*\[Rho]^3) - 4*tc^4*(90 + 349*\[Rho] + 
        960*\[Rho]^2 + 801*\[Rho]^3) - 4*tc^12*(90 + 349*\[Rho] + 
        960*\[Rho]^2 + 801*\[Rho]^3) - 40*tc^8*(-6 + 139*\[Rho] + 
        478*\[Rho]^2 + 361*\[Rho]^3 + 6*\[Rho]^4) - 
      4*tc^2*(-15 + 16*\[Rho] - 365*\[Rho]^2 - 266*\[Rho]^3 + 60*\[Rho]^4) - 
      4*tc^14*(-15 + 16*\[Rho] - 365*\[Rho]^2 - 266*\[Rho]^3 + 60*\[Rho]^4) + 
      4*tc^6*(135 + 338*\[Rho] - 1515*\[Rho]^2 + 1572*\[Rho]^3 + 
        180*\[Rho]^4) + 4*tc^10*(135 + 338*\[Rho] - 1515*\[Rho]^2 + 
        1572*\[Rho]^3 + 180*\[Rho]^4))*Log[tc] - 1440*tc^8*(-1 + tc^2)^3*
     Sqrt[\[Rho]]*(7 - 13*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
  (45*mb^4*(-1 + tc^2)^3*\[Rho]^(3/2)*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) - 
 (r12*((-1 + tc^2)*(20*\[Rho]^3 + 20*tc^16*\[Rho]^3 - 
      36*tc*\[Rho]^(5/2)*(4 + 5*\[Rho]) - 36*tc^15*\[Rho]^(5/2)*
       (4 + 5*\[Rho]) + tc^2*\[Rho]^2*(162 + 2023*\[Rho] + 1089*\[Rho]^2) + 
      tc^14*\[Rho]^2*(162 + 2023*\[Rho] + 1089*\[Rho]^2) + 
      tc^4*(135 + 1032*\[Rho] + 3018*\[Rho]^2 - 15184*\[Rho]^3 - 
        11241*\[Rho]^4) + tc^12*(135 + 1032*\[Rho] + 3018*\[Rho]^2 - 
        15184*\[Rho]^3 - 11241*\[Rho]^4) + 6*tc^7*Sqrt[\[Rho]]*
       (81 + 292*\[Rho] + 710*\[Rho]^2 - 1782*\[Rho]^3 + 225*\[Rho]^4) + 
      6*tc^9*Sqrt[\[Rho]]*(81 + 292*\[Rho] + 710*\[Rho]^2 - 1782*\[Rho]^3 + 
        225*\[Rho]^4) - 6*tc^3*Sqrt[\[Rho]]*(12 + 79*\[Rho] + 660*\[Rho]^2 - 
        489*\[Rho]^3 + 240*\[Rho]^4) - 6*tc^13*Sqrt[\[Rho]]*
       (12 + 79*\[Rho] + 660*\[Rho]^2 - 489*\[Rho]^3 + 240*\[Rho]^4) - 
      6*tc^5*Sqrt[\[Rho]]*(-21 + 213*\[Rho] - 2434*\[Rho]^2 - 7083*\[Rho]^3 + 
        615*\[Rho]^4) - 6*tc^11*Sqrt[\[Rho]]*(-21 + 213*\[Rho] - 
        2434*\[Rho]^2 - 7083*\[Rho]^3 + 615*\[Rho]^4) - 
      2*tc^8*(-855 + 1704*\[Rho] - 6570*\[Rho]^2 - 92*\[Rho]^3 + 
        7401*\[Rho]^4) + tc^6*(-450 - 5088*\[Rho] + 2130*\[Rho]^2 - 
        38791*\[Rho]^3 + 16653*\[Rho]^4) + 
      tc^10*(-450 - 5088*\[Rho] + 2130*\[Rho]^2 - 38791*\[Rho]^3 + 
        16653*\[Rho]^4)) - 12*tc^3*(8*\[Rho]^(3/2)*(-4 + 75*\[Rho]^2) + 
      8*tc^12*\[Rho]^(3/2)*(-4 + 75*\[Rho]^2) + 15*tc^3*\[Rho]*
       (-13 + 75*\[Rho] - 108*\[Rho]^2 + 48*\[Rho]^3) + 
      15*tc^9*\[Rho]*(-13 + 75*\[Rho] - 108*\[Rho]^2 + 48*\[Rho]^3) - 
      80*tc^6*Sqrt[\[Rho]]*(-9 - 11*\[Rho] - 27*\[Rho]^2 + 48*\[Rho]^3) - 
      15*tc*\[Rho]*(-1 - 5*\[Rho] + 82*\[Rho]^2 + 50*\[Rho]^3) - 
      15*tc^11*\[Rho]*(-1 - 5*\[Rho] + 82*\[Rho]^2 + 50*\[Rho]^3) + 
      2*tc^2*Sqrt[\[Rho]]*(45 - 34*\[Rho] + 10*\[Rho]^2 + 1030*\[Rho]^3 - 
        375*\[Rho]^4) + 2*tc^10*Sqrt[\[Rho]]*(45 - 34*\[Rho] + 10*\[Rho]^2 + 
        1030*\[Rho]^3 - 375*\[Rho]^4) - 30*tc^5*(-3 + 26*\[Rho] - 
        26*\[Rho]^2 + 193*\[Rho]^3 + 4*\[Rho]^4) - 
      30*tc^7*(-3 + 26*\[Rho] - 26*\[Rho]^2 + 193*\[Rho]^3 + 4*\[Rho]^4) + 
      20*tc^4*Sqrt[\[Rho]]*(-18 - 17*\[Rho] + 68*\[Rho]^2 + 251*\[Rho]^3 + 
        6*\[Rho]^4) + 20*tc^8*Sqrt[\[Rho]]*(-18 - 17*\[Rho] + 68*\[Rho]^2 + 
        251*\[Rho]^3 + 6*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)*\[Rho]*
     (-5 + 7*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
  (45*mb^5*(-1 + tc^2)*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (\[Rho]3D*(-2*(-1 + tc^2)*(6*\[Rho]^2 + 6*tc^16*\[Rho]^2 - 
      20*tc*\[Rho]^(3/2)*(3 + 2*\[Rho]) - 20*tc^15*\[Rho]^(3/2)*
       (3 + 2*\[Rho]) + tc^2*\[Rho]*(309 + 443*\[Rho] + 158*\[Rho]^2) + 
      tc^14*\[Rho]*(309 + 443*\[Rho] + 158*\[Rho]^2) + 
      18*tc^5*Sqrt[\[Rho]]*(29 + 360*\[Rho] + 365*\[Rho]^2 - 20*\[Rho]^3) + 
      18*tc^11*Sqrt[\[Rho]]*(29 + 360*\[Rho] + 365*\[Rho]^2 - 20*\[Rho]^3) + 
      6*tc^4*(-75 + 471*\[Rho] + 127*\[Rho]^2 + 45*\[Rho]^3) + 
      6*tc^12*(-75 + 471*\[Rho] + 127*\[Rho]^2 + 45*\[Rho]^3) - 
      2*tc^3*Sqrt[\[Rho]]*(87 + 1170*\[Rho] + 395*\[Rho]^2 + 90*\[Rho]^3) - 
      2*tc^13*Sqrt[\[Rho]]*(87 + 1170*\[Rho] + 395*\[Rho]^2 + 90*\[Rho]^3) - 
      4*tc^7*Sqrt[\[Rho]]*(357 - 5730*\[Rho] - 995*\[Rho]^2 + 135*\[Rho]^3) - 
      4*tc^9*Sqrt[\[Rho]]*(357 - 5730*\[Rho] - 995*\[Rho]^2 + 135*\[Rho]^3) - 
      3*tc^6*(-660 + 6555*\[Rho] + 8797*\[Rho]^2 + 1014*\[Rho]^3) - 
      3*tc^10*(-660 + 6555*\[Rho] + 8797*\[Rho]^2 + 1014*\[Rho]^3) + 
      4*tc^8*(-225 + 3405*\[Rho] - 910*\[Rho]^2 + 1847*\[Rho]^3)) + 
    24*tc^3*(24*Sqrt[\[Rho]]*(1 + 2*\[Rho]^2) + 24*tc^12*Sqrt[\[Rho]]*
       (1 + 2*\[Rho]^2) + 240*tc^6*Sqrt[\[Rho]]*(4 + 45*\[Rho] + 
        16*\[Rho]^2) + 4*tc^2*Sqrt[\[Rho]]*(34 + 175*\[Rho] + 148*\[Rho]^2 - 
        15*\[Rho]^3) + 4*tc^10*Sqrt[\[Rho]]*(34 + 175*\[Rho] + 148*\[Rho]^2 - 
        15*\[Rho]^3) - 20*tc^4*Sqrt[\[Rho]]*(41 + 80*\[Rho] + 47*\[Rho]^2 + 
        6*\[Rho]^3) - 20*tc^8*Sqrt[\[Rho]]*(41 + 80*\[Rho] + 47*\[Rho]^2 + 
        6*\[Rho]^3) + 15*tc^3*(3 - 23*\[Rho] - 58*\[Rho]^2 + 8*\[Rho]^3) + 
      15*tc^9*(3 - 23*\[Rho] - 58*\[Rho]^2 + 8*\[Rho]^3) + 
      10*tc^5*(18 - 121*\[Rho] - 327*\[Rho]^2 + 12*\[Rho]^3) + 
      10*tc^7*(18 - 121*\[Rho] - 327*\[Rho]^2 + 12*\[Rho]^3) - 
      5*tc*(9 + 13*\[Rho] + 72*\[Rho]^2 + 12*\[Rho]^3) - 
      5*tc^11*(9 + 13*\[Rho] + 72*\[Rho]^2 + 12*\[Rho]^3))*Log[tc] + 
    2880*tc^8*(-1 + tc^2)*(3 + 7*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
  (45*mb^3*(-1 + tc^2)*\[Rho]*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (r17*((-1 + tc^2)*(30*\[Rho]^3 + 30*tc^20*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(59 + 62*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
       (59 + 62*\[Rho]) + tc^2*\[Rho]^2*(673 + 2495*\[Rho] + 1498*\[Rho]^2) + 
      tc^18*\[Rho]^2*(673 + 2495*\[Rho] + 1498*\[Rho]^2) - 
      2*tc^3*\[Rho]^(3/2)*(303 + 3302*\[Rho] - 49*\[Rho]^2 + 990*\[Rho]^3) - 
      2*tc^17*\[Rho]^(3/2)*(303 + 3302*\[Rho] - 49*\[Rho]^2 + 990*\[Rho]^3) - 
      2*tc^4*\[Rho]*(513 - 1556*\[Rho] + 7151*\[Rho]^2 + 4531*\[Rho]^3) - 
      2*tc^16*\[Rho]*(513 - 1556*\[Rho] + 7151*\[Rho]^2 + 4531*\[Rho]^3) + 
      2*tc^5*Sqrt[\[Rho]]*(1104 + 6003*\[Rho] + 18910*\[Rho]^2 + 
        20443*\[Rho]^3 - 540*\[Rho]^4) + 2*tc^15*Sqrt[\[Rho]]*
       (1104 + 6003*\[Rho] + 18910*\[Rho]^2 + 20443*\[Rho]^3 - 
        540*\[Rho]^4) + 8*tc^6*(-75 - 1782*\[Rho] - 6994*\[Rho]^2 - 
        4268*\[Rho]^3 + 1235*\[Rho]^4) + 8*tc^14*(-75 - 1782*\[Rho] - 
        6994*\[Rho]^2 - 4268*\[Rho]^3 + 1235*\[Rho]^4) + 
      2*tc^9*Sqrt[\[Rho]]*(-1032 + 25911*\[Rho] - 7412*\[Rho]^2 - 
        9485*\[Rho]^3 + 1350*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*
       (-1032 + 25911*\[Rho] - 7412*\[Rho]^2 - 9485*\[Rho]^3 + 
        1350*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*(-2232 + 1509*\[Rho] - 
        19598*\[Rho]^2 - 32483*\[Rho]^3 + 2340*\[Rho]^4) + 
      2*tc^13*Sqrt[\[Rho]]*(-2232 + 1509*\[Rho] - 19598*\[Rho]^2 - 
        32483*\[Rho]^3 + 2340*\[Rho]^4) + 2*tc^8*(1320 + 18609*\[Rho] + 
        45356*\[Rho]^2 + 60592*\[Rho]^3 + 7115*\[Rho]^4) + 
      2*tc^12*(1320 + 18609*\[Rho] + 45356*\[Rho]^2 + 60592*\[Rho]^3 + 
        7115*\[Rho]^4) - 2*tc^10*(600 + 36336*\[Rho] + 107665*\[Rho]^2 - 
        8257*\[Rho]^3 + 17986*\[Rho]^4)) - 
    12*tc^3*(24*\[Rho]^(3/2)*(1 + 26*\[Rho]^2) + 24*tc^16*\[Rho]^(3/2)*
       (1 + 26*\[Rho]^2) - 15*tc^5*\[Rho]*(133 + 511*\[Rho] + 94*\[Rho]^2 + 
        68*\[Rho]^3) - 15*tc^11*\[Rho]*(133 + 511*\[Rho] + 94*\[Rho]^2 + 
        68*\[Rho]^3) - 5*tc*\[Rho]*(17 + 29*\[Rho] + 360*\[Rho]^2 + 
        156*\[Rho]^3) - 5*tc^15*\[Rho]*(17 + 29*\[Rho] + 360*\[Rho]^2 + 
        156*\[Rho]^3) + 5*tc^3*\[Rho]*(19 + 109*\[Rho] + 162*\[Rho]^2 + 
        360*\[Rho]^3) + 5*tc^13*\[Rho]*(19 + 109*\[Rho] + 162*\[Rho]^2 + 
        360*\[Rho]^3) + 4*tc^2*Sqrt[\[Rho]]*(20 + 82*\[Rho] + 355*\[Rho]^2 + 
        452*\[Rho]^3 - 195*\[Rho]^4) + 4*tc^14*Sqrt[\[Rho]]*
       (20 + 82*\[Rho] + 355*\[Rho]^2 + 452*\[Rho]^3 - 195*\[Rho]^4) - 
      40*tc^8*Sqrt[\[Rho]]*(100 + 521*\[Rho] + 836*\[Rho]^2 + 427*\[Rho]^3 + 
        6*\[Rho]^4) - 5*tc^7*(-48 + 83*\[Rho] + 851*\[Rho]^2 - 
        3264*\[Rho]^3 + 48*\[Rho]^4) - 5*tc^9*(-48 + 83*\[Rho] + 
        851*\[Rho]^2 - 3264*\[Rho]^3 + 48*\[Rho]^4) + 
      12*tc^4*Sqrt[\[Rho]]*(-40 - 249*\[Rho] - 410*\[Rho]^2 - 249*\[Rho]^3 + 
        60*\[Rho]^4) + 12*tc^12*Sqrt[\[Rho]]*(-40 - 249*\[Rho] - 
        410*\[Rho]^2 - 249*\[Rho]^3 + 60*\[Rho]^4) + 
      12*tc^6*Sqrt[\[Rho]]*(140 + 2008*\[Rho] + 1365*\[Rho]^2 + 
        158*\[Rho]^3 + 75*\[Rho]^4) + 12*tc^10*Sqrt[\[Rho]]*
       (140 + 2008*\[Rho] + 1365*\[Rho]^2 + 158*\[Rho]^3 + 75*\[Rho]^4))*
     Log[tc] - 1440*tc^8*(-1 + tc^2)^3*\[Rho]*(11 + 23*\[Rho] + 24*\[Rho]^2)*
     Log[tc]^2))/(90*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r5*((-1 + tc^2)*(10*\[Rho]^3 + 10*tc^20*\[Rho]^3 + 
      4*tc*\[Rho]^(5/2)*(-25 + 16*\[Rho]) + 4*tc^19*\[Rho]^(5/2)*
       (-25 + 16*\[Rho]) + tc^2*\[Rho]^2*(305 - 1137*\[Rho] - 782*\[Rho]^2) + 
      tc^18*\[Rho]^2*(305 - 1137*\[Rho] - 782*\[Rho]^2) + 
      tc^10*(-30960 + 59616*\[Rho] + 698270*\[Rho]^2 + 587938*\[Rho]^3 - 
        138452*\[Rho]^4) + 2*tc^5*Sqrt[\[Rho]]*(-1812 - 26052*\[Rho] - 
        28405*\[Rho]^2 - 20654*\[Rho]^3 + 315*\[Rho]^4) + 
      2*tc^15*Sqrt[\[Rho]]*(-1812 - 26052*\[Rho] - 28405*\[Rho]^2 - 
        20654*\[Rho]^3 + 315*\[Rho]^4) + 2*tc^3*Sqrt[\[Rho]]*
       (-288 - 3858*\[Rho] + 1175*\[Rho]^2 - 4208*\[Rho]^3 + 585*\[Rho]^4) + 
      2*tc^17*Sqrt[\[Rho]]*(-288 - 3858*\[Rho] + 1175*\[Rho]^2 - 
        4208*\[Rho]^3 + 585*\[Rho]^4) - 2*tc^7*Sqrt[\[Rho]]*
       (-3564 - 71604*\[Rho] + 39235*\[Rho]^2 - 71950*\[Rho]^3 + 
        5355*\[Rho]^4) - 2*tc^13*Sqrt[\[Rho]]*(-3564 - 71604*\[Rho] + 
        39235*\[Rho]^2 - 71950*\[Rho]^3 + 5355*\[Rho]^4) + 
      2*tc^9*Sqrt[\[Rho]]*(5016 - 132414*\[Rho] - 114925*\[Rho]^2 - 
        60080*\[Rho]^3 + 6615*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*
       (5016 - 132414*\[Rho] - 114925*\[Rho]^2 - 60080*\[Rho]^3 + 
        6615*\[Rho]^4) - 8*tc^6*(495 + 5034*\[Rho] - 10120*\[Rho]^2 - 
        10688*\[Rho]^3 + 8347*\[Rho]^4) - 8*tc^14*(495 + 5034*\[Rho] - 
        10120*\[Rho]^2 - 10688*\[Rho]^3 + 8347*\[Rho]^4) + 
      2*tc^4*(540 + 8559*\[Rho] + 13420*\[Rho]^2 + 11087*\[Rho]^3 + 
        10097*\[Rho]^4) + 2*tc^16*(540 + 8559*\[Rho] + 13420*\[Rho]^2 + 
        11087*\[Rho]^3 + 10097*\[Rho]^4) + 
      2*tc^8*(7020 + 9633*\[Rho] - 47180*\[Rho]^2 - 109540*\[Rho]^3 + 
        51815*\[Rho]^4) + 2*tc^12*(7020 + 9633*\[Rho] - 47180*\[Rho]^2 - 
        109540*\[Rho]^3 + 51815*\[Rho]^4)) + 
    12*tc^3*(56*\[Rho]^(3/2)*(5 + 12*\[Rho]^2) + 56*tc^16*\[Rho]^(3/2)*
       (5 + 12*\[Rho]^2) - 5*tc*\[Rho]*(29 + 175*\[Rho] + 138*\[Rho]^2 + 
        168*\[Rho]^3) - 5*tc^15*\[Rho]*(29 + 175*\[Rho] + 138*\[Rho]^2 + 
        168*\[Rho]^3) + 5*tc^3*\[Rho]*(391 + 215*\[Rho] - 12*\[Rho]^2 + 
        468*\[Rho]^3) + 5*tc^13*\[Rho]*(391 + 215*\[Rho] - 12*\[Rho]^2 + 
        468*\[Rho]^3) + 40*tc^8*Sqrt[\[Rho]]*(188 + 488*\[Rho] - 
        2845*\[Rho]^2 + 540*\[Rho]^3 + 15*\[Rho]^4) - 
      15*tc^5*(48 + 377*\[Rho] + 2173*\[Rho]^2 + 1236*\[Rho]^3 + 
        176*\[Rho]^4) - 15*tc^11*(48 + 377*\[Rho] + 2173*\[Rho]^2 + 
        1236*\[Rho]^3 + 176*\[Rho]^4) - 4*tc^2*Sqrt[\[Rho]]*
       (190 - 125*\[Rho] + 160*\[Rho]^2 - 201*\[Rho]^3 + 210*\[Rho]^4) - 
      4*tc^14*Sqrt[\[Rho]]*(190 - 125*\[Rho] + 160*\[Rho]^2 - 201*\[Rho]^3 + 
        210*\[Rho]^4) + 5*tc^7*(288 - 95*\[Rho] - 5617*\[Rho]^2 - 
        2190*\[Rho]^3 + 660*\[Rho]^4) + 5*tc^9*(288 - 95*\[Rho] - 
        5617*\[Rho]^2 - 2190*\[Rho]^3 + 660*\[Rho]^4) + 
      4*tc^4*Sqrt[\[Rho]]*(1140 + 100*\[Rho] - 1125*\[Rho]^2 + 114*\[Rho]^3 + 
        675*\[Rho]^4) + 4*tc^12*Sqrt[\[Rho]]*(1140 + 100*\[Rho] - 
        1125*\[Rho]^2 + 114*\[Rho]^3 + 675*\[Rho]^4) - 
      4*tc^6*Sqrt[\[Rho]]*(2430 - 4825*\[Rho] - 30630*\[Rho]^2 + 
        2103*\[Rho]^3 + 720*\[Rho]^4) - 4*tc^10*Sqrt[\[Rho]]*
       (2430 - 4825*\[Rho] - 30630*\[Rho]^2 + 2103*\[Rho]^3 + 720*\[Rho]^4))*
     Log[tc] + 1440*tc^8*(-1 + tc^2)^3*\[Rho]*(-41 + 105*\[Rho] + 
      30*\[Rho]^2)*Log[tc]^2))/(450*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) - 
 (r7*((-1 + tc^2)*(110*\[Rho]^3 + 110*tc^20*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(195 + 206*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
       (195 + 206*\[Rho]) + tc^2*\[Rho]^2*(1155 + 8407*\[Rho] + 
        5512*\[Rho]^2) + tc^18*\[Rho]^2*(1155 + 8407*\[Rho] + 
        5512*\[Rho]^2) + tc^10*(5760 + 690624*\[Rho] + 428730*\[Rho]^2 + 
        42162*\[Rho]^3 - 47408*\[Rho]^4) - 2*tc^5*Sqrt[\[Rho]]*
       (9798 + 19008*\[Rho] - 47655*\[Rho]^2 - 68794*\[Rho]^3 + 
        2115*\[Rho]^4) - 2*tc^15*Sqrt[\[Rho]]*(9798 + 19008*\[Rho] - 
        47655*\[Rho]^2 - 68794*\[Rho]^3 + 2115*\[Rho]^4) + 
      16*tc^6*(360 + 12762*\[Rho] + 11970*\[Rho]^2 - 1179*\[Rho]^3 + 
        3061*\[Rho]^4) + 16*tc^14*(360 + 12762*\[Rho] + 11970*\[Rho]^2 - 
        1179*\[Rho]^3 + 3061*\[Rho]^4) - 2*tc^3*Sqrt[\[Rho]]*
       (72 - 6078*\[Rho] + 8265*\[Rho]^2 - 1648*\[Rho]^3 + 3735*\[Rho]^4) - 
      2*tc^17*Sqrt[\[Rho]]*(72 - 6078*\[Rho] + 8265*\[Rho]^2 - 
        1648*\[Rho]^3 + 3735*\[Rho]^4) + 2*tc^9*Sqrt[\[Rho]]*
       (-24936 + 35394*\[Rho] + 19815*\[Rho]^2 - 33860*\[Rho]^3 + 
        5535*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*(-24936 + 35394*\[Rho] + 
        19815*\[Rho]^2 - 33860*\[Rho]^3 + 5535*\[Rho]^4) + 
      2*tc^8*(-13095 - 186063*\[Rho] - 192600*\[Rho]^2 + 132600*\[Rho]^3 + 
        6590*\[Rho]^4) + 2*tc^12*(-13095 - 186063*\[Rho] - 192600*\[Rho]^2 + 
        132600*\[Rho]^3 + 6590*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*
       (31926 - 126144*\[Rho] - 64575*\[Rho]^2 - 116810*\[Rho]^3 + 
        8955*\[Rho]^4) + 2*tc^13*Sqrt[\[Rho]]*(31926 - 126144*\[Rho] - 
        64575*\[Rho]^2 - 116810*\[Rho]^3 + 8955*\[Rho]^4) - 
      2*tc^4*(-135 + 8049*\[Rho] + 5160*\[Rho]^2 + 34287*\[Rho]^3 + 
        19102*\[Rho]^4) - 2*tc^16*(-135 + 8049*\[Rho] + 5160*\[Rho]^2 + 
        34287*\[Rho]^3 + 19102*\[Rho]^4)) - 
    12*tc^3*(56*\[Rho]^(3/2)*(5 + 42*\[Rho]^2) + 56*tc^16*\[Rho]^(3/2)*
       (5 + 42*\[Rho]^2) - 5*tc*\[Rho]*(-81 - 115*\[Rho] + 1218*\[Rho]^2 + 
        588*\[Rho]^3) - 5*tc^15*\[Rho]*(-81 - 115*\[Rho] + 1218*\[Rho]^2 + 
        588*\[Rho]^3) + 5*tc^3*\[Rho]*(501 + 1585*\[Rho] + 888*\[Rho]^2 + 
        1188*\[Rho]^3) + 5*tc^13*\[Rho]*(501 + 1585*\[Rho] + 888*\[Rho]^2 + 
        1188*\[Rho]^3) - 40*tc^8*Sqrt[\[Rho]]*(-828 - 6028*\[Rho] - 
        1105*\[Rho]^2 + 740*\[Rho]^3 + 15*\[Rho]^4) - 
      15*tc^5*(-12 - 853*\[Rho] + 123*\[Rho]^2 + 256*\[Rho]^3 + 
        276*\[Rho]^4) - 15*tc^11*(-12 - 853*\[Rho] + 123*\[Rho]^2 + 
        256*\[Rho]^3 + 276*\[Rho]^4) + 5*tc^7*(-612 + 2235*\[Rho] - 
        947*\[Rho]^2 + 8010*\[Rho]^3 + 420*\[Rho]^4) + 
      5*tc^9*(-612 + 2235*\[Rho] - 947*\[Rho]^2 + 8010*\[Rho]^3 + 
        420*\[Rho]^4) + 4*tc^4*Sqrt[\[Rho]]*(2790 + 5800*\[Rho] + 
        3225*\[Rho]^2 - 426*\[Rho]^3 + 675*\[Rho]^4) + 
      4*tc^12*Sqrt[\[Rho]]*(2790 + 5800*\[Rho] + 3225*\[Rho]^2 - 
        426*\[Rho]^3 + 675*\[Rho]^4) - 4*tc^2*Sqrt[\[Rho]]*
       (465 + 875*\[Rho] - 40*\[Rho]^2 - 1141*\[Rho]^3 + 735*\[Rho]^4) - 
      4*tc^14*Sqrt[\[Rho]]*(465 + 875*\[Rho] - 40*\[Rho]^2 - 1141*\[Rho]^3 + 
        735*\[Rho]^4) + 4*tc^6*Sqrt[\[Rho]]*(-6705 - 43775*\[Rho] - 
        9270*\[Rho]^2 - 4323*\[Rho]^3 + 855*\[Rho]^4) + 
      4*tc^10*Sqrt[\[Rho]]*(-6705 - 43775*\[Rho] - 9270*\[Rho]^2 - 
        4323*\[Rho]^3 + 855*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)^3*
     \[Rho]*(151 + 185*\[Rho] + 30*\[Rho]^2)*Log[tc]^2))/
  (450*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r9*((-1 + tc^2)*(10*\[Rho]^3 + 10*tc^16*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(13 + 33*\[Rho]) - 4*tc^15*\[Rho]^(5/2)*
       (13 + 33*\[Rho]) + 2*tc^2*\[Rho]^2*(-80 + 731*\[Rho] + 393*\[Rho]^2) + 
      2*tc^14*\[Rho]^2*(-80 + 731*\[Rho] + 393*\[Rho]^2) + 
      4*tc^7*Sqrt[\[Rho]]*(267 + 144*\[Rho] + 833*\[Rho]^2 - 3627*\[Rho]^3 + 
        405*\[Rho]^4) + 4*tc^9*Sqrt[\[Rho]]*(267 + 144*\[Rho] + 
        833*\[Rho]^2 - 3627*\[Rho]^3 + 405*\[Rho]^4) - 
      3*tc^5*Sqrt[\[Rho]]*(-36 + 253*\[Rho] - 983*\[Rho]^2 - 10773*\[Rho]^3 + 
        915*\[Rho]^4) - 3*tc^11*Sqrt[\[Rho]]*(-36 + 253*\[Rho] - 
        983*\[Rho]^2 - 10773*\[Rho]^3 + 915*\[Rho]^4) - 
      tc^3*Sqrt[\[Rho]]*(96 + 177*\[Rho] + 2269*\[Rho]^2 - 2841*\[Rho]^3 + 
        1035*\[Rho]^4) - tc^13*Sqrt[\[Rho]]*(96 + 177*\[Rho] + 
        2269*\[Rho]^2 - 2841*\[Rho]^3 + 1035*\[Rho]^4) - 
      4*tc^8*(-570 + 1095*\[Rho] - 53*\[Rho]^2 - 2746*\[Rho]^3 + 
        4431*\[Rho]^4) - 2*tc^4*(-90 - 585*\[Rho] - 561*\[Rho]^2 + 
        5329*\[Rho]^3 + 4635*\[Rho]^4) - 2*tc^12*(-90 - 585*\[Rho] - 
        561*\[Rho]^2 + 5329*\[Rho]^3 + 4635*\[Rho]^4) + 
      2*tc^6*(-300 - 2910*\[Rho] + 6486*\[Rho]^2 - 13453*\[Rho]^3 + 
        8493*\[Rho]^4) + 2*tc^10*(-300 - 2910*\[Rho] + 6486*\[Rho]^2 - 
        13453*\[Rho]^3 + 8493*\[Rho]^4)) - 
    12*tc^3*(8*\[Rho]^(3/2)*(-5 + 57*\[Rho]^2) + 8*tc^12*\[Rho]^(3/2)*
       (-5 + 57*\[Rho]^2) + 15*tc^3*\[Rho]*(-15 + 62*\[Rho] - 77*\[Rho]^2 + 
        42*\[Rho]^3) + 15*tc^9*\[Rho]*(-15 + 62*\[Rho] - 77*\[Rho]^2 + 
        42*\[Rho]^3) - 80*tc^6*Sqrt[\[Rho]]*(-12 - 4*\[Rho] - 9*\[Rho]^2 + 
        75*\[Rho]^3) - 5*tc*\[Rho]*(-5 - 6*\[Rho] + 141*\[Rho]^2 + 
        114*\[Rho]^3) - 5*tc^11*\[Rho]*(-5 - 6*\[Rho] + 141*\[Rho]^2 + 
        114*\[Rho]^3) + 2*tc^2*Sqrt[\[Rho]]*(50 + 15*\[Rho] - 245*\[Rho]^2 + 
        737*\[Rho]^3 - 285*\[Rho]^4) + 2*tc^10*Sqrt[\[Rho]]*
       (50 + 15*\[Rho] - 245*\[Rho]^2 + 737*\[Rho]^3 - 285*\[Rho]^4) - 
      20*tc^5*(-6 + 47*\[Rho] - 69*\[Rho]^2 + 162*\[Rho]^3 + 6*\[Rho]^4) - 
      20*tc^7*(-6 + 47*\[Rho] - 69*\[Rho]^2 + 162*\[Rho]^3 + 6*\[Rho]^4) + 
      10*tc^4*Sqrt[\[Rho]]*(-40 - 21*\[Rho] + 79*\[Rho]^2 + 449*\[Rho]^3 + 
        21*\[Rho]^4) + 10*tc^8*Sqrt[\[Rho]]*(-40 - 21*\[Rho] + 79*\[Rho]^2 + 
        449*\[Rho]^3 + 21*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)*\[Rho]*
     (-5 - 4*\[Rho] + 33*\[Rho]^2)*Log[tc]^2))/
  (90*mb^5*(-1 + tc^2)*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r6*((-1 + tc^2)*(250*\[Rho]^3 + 250*tc^20*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(545 + 464*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
       (545 + 464*\[Rho]) + tc^2*\[Rho]^2*(7135 + 20063*\[Rho] + 
        9988*\[Rho]^2) + tc^18*\[Rho]^2*(7135 + 20063*\[Rho] + 
        9988*\[Rho]^2) + tc^4*(2430 + 9138*\[Rho] + 85900*\[Rho]^2 - 
        82566*\[Rho]^3 - 59576*\[Rho]^4) + 
      tc^16*(2430 + 9138*\[Rho] + 85900*\[Rho]^2 - 82566*\[Rho]^3 - 
        59576*\[Rho]^4) - 2*tc^5*Sqrt[\[Rho]]*(13422 + 61737*\[Rho] - 
        98470*\[Rho]^2 - 147511*\[Rho]^3 + 3510*\[Rho]^4) - 
      2*tc^15*Sqrt[\[Rho]]*(13422 + 61737*\[Rho] - 98470*\[Rho]^2 - 
        147511*\[Rho]^3 + 3510*\[Rho]^4) + 16*tc^6*(-135 + 11328*\[Rho] - 
        5525*\[Rho]^2 - 20601*\[Rho]^3 + 5599*\[Rho]^4) + 
      16*tc^14*(-135 + 11328*\[Rho] - 5525*\[Rho]^2 - 20601*\[Rho]^3 + 
        5599*\[Rho]^4) - 2*tc^3*Sqrt[\[Rho]]*(648 + 2703*\[Rho] + 
        31490*\[Rho]^2 + 2483*\[Rho]^3 + 6390*\[Rho]^4) - 
      2*tc^17*Sqrt[\[Rho]]*(648 + 2703*\[Rho] + 31490*\[Rho]^2 + 
        2483*\[Rho]^3 + 6390*\[Rho]^4) + 2*tc^9*Sqrt[\[Rho]]*
       (-14904 - 205209*\[Rho] - 398060*\[Rho]^2 + 5035*\[Rho]^3 + 
        6390*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*(-14904 - 205209*\[Rho] - 
        398060*\[Rho]^2 + 5035*\[Rho]^3 + 6390*\[Rho]^4) + 
      2*tc^8*(945 - 219897*\[Rho] + 167930*\[Rho]^2 + 486630*\[Rho]^3 + 
        13100*\[Rho]^4) + 2*tc^12*(945 - 219897*\[Rho] + 167930*\[Rho]^2 + 
        486630*\[Rho]^3 + 13100*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*
       (39054 - 15471*\[Rho] - 36470*\[Rho]^2 - 255695*\[Rho]^3 + 
        16470*\[Rho]^4) + 2*tc^13*Sqrt[\[Rho]]*(39054 - 15471*\[Rho] - 
        36470*\[Rho]^2 - 255695*\[Rho]^3 + 16470*\[Rho]^4) - 
      2*tc^10*(28080 - 462528*\[Rho] - 396785*\[Rho]^2 + 11151*\[Rho]^3 + 
        86356*\[Rho]^4)) - 12*tc^3*(8*\[Rho]^(3/2)*(25 + 516*\[Rho]^2) + 
      8*tc^16*\[Rho]^(3/2)*(25 + 516*\[Rho]^2) - 
      5*tc*\[Rho]*(41 - 115*\[Rho] + 2652*\[Rho]^2 + 1032*\[Rho]^3) - 
      5*tc^15*\[Rho]*(41 - 115*\[Rho] + 2652*\[Rho]^2 + 1032*\[Rho]^3) + 
      5*tc^3*\[Rho]*(259 + 745*\[Rho] + 582*\[Rho]^2 + 2832*\[Rho]^3) + 
      5*tc^13*\[Rho]*(259 + 745*\[Rho] + 582*\[Rho]^2 + 2832*\[Rho]^3) + 
      tc^7*(-5940 + 9425*\[Rho] + 70985*\[Rho]^2 + 105900*\[Rho]^3 - 
        1800*\[Rho]^4) + tc^9*(-5940 + 9425*\[Rho] + 70985*\[Rho]^2 + 
        105900*\[Rho]^3 - 1800*\[Rho]^4) - 40*tc^8*Sqrt[\[Rho]]*
       (-452 - 3227*\[Rho] + 5380*\[Rho]^2 + 2055*\[Rho]^3 + 30*\[Rho]^4) - 
      15*tc^5*(-108 - 1667*\[Rho] - 3173*\[Rho]^2 + 34*\[Rho]^3 + 
        704*\[Rho]^4) - 15*tc^11*(-108 - 1667*\[Rho] - 3173*\[Rho]^2 + 
        34*\[Rho]^3 + 704*\[Rho]^4) + 4*tc^6*Sqrt[\[Rho]]*
       (-1845 - 39070*\[Rho] - 405*\[Rho]^2 + 3228*\[Rho]^3 + 
        1170*\[Rho]^4) + 4*tc^10*Sqrt[\[Rho]]*(-1845 - 39070*\[Rho] - 
        405*\[Rho]^2 + 3228*\[Rho]^3 + 1170*\[Rho]^4) - 
      4*tc^2*Sqrt[\[Rho]]*(85 + 460*\[Rho] - 2735*\[Rho]^2 - 3174*\[Rho]^3 + 
        1290*\[Rho]^4) - 4*tc^14*Sqrt[\[Rho]]*(85 + 460*\[Rho] - 
        2735*\[Rho]^2 - 3174*\[Rho]^3 + 1290*\[Rho]^4) + 
      4*tc^4*Sqrt[\[Rho]]*(510 - 415*\[Rho] - 6150*\[Rho]^2 - 6039*\[Rho]^3 + 
        1350*\[Rho]^4) + 4*tc^12*Sqrt[\[Rho]]*(510 - 415*\[Rho] - 
        6150*\[Rho]^2 - 6039*\[Rho]^3 + 1350*\[Rho]^4))*Log[tc] - 
    4320*tc^8*(-1 + tc^2)^3*\[Rho]*(-3 - 55*\[Rho] + 40*\[Rho]^2)*Log[tc]^2))/
  (450*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r14*((-1 + tc^2)*(34*\[Rho]^3 + 34*tc^16*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(61 + 69*\[Rho]) - 4*tc^15*\[Rho]^(5/2)*
       (61 + 69*\[Rho]) + 2*tc^2*\[Rho]^2*(121 + 1541*\[Rho] + 
        834*\[Rho]^2) + 2*tc^14*\[Rho]^2*(121 + 1541*\[Rho] + 834*\[Rho]^2) + 
      tc^4*(90 + 522*\[Rho] + 2166*\[Rho]^2 - 27098*\[Rho]^3 - 
        18288*\[Rho]^4) + tc^12*(90 + 522*\[Rho] + 2166*\[Rho]^2 - 
        27098*\[Rho]^3 - 18288*\[Rho]^4) + 4*tc^7*Sqrt[\[Rho]]*
       (186 - 1098*\[Rho] - 3343*\[Rho]^2 - 5181*\[Rho]^3 + 630*\[Rho]^4) + 
      4*tc^9*Sqrt[\[Rho]]*(186 - 1098*\[Rho] - 3343*\[Rho]^2 - 
        5181*\[Rho]^3 + 630*\[Rho]^4) - 3*tc^5*Sqrt[\[Rho]]*
       (-8 + 539*\[Rho] - 8769*\[Rho]^2 - 21779*\[Rho]^3 + 1905*\[Rho]^4) - 
      3*tc^11*Sqrt[\[Rho]]*(-8 + 539*\[Rho] - 8769*\[Rho]^2 - 
        21779*\[Rho]^3 + 1905*\[Rho]^4) - tc^3*Sqrt[\[Rho]]*
       (48 + 111*\[Rho] + 5131*\[Rho]^2 - 4983*\[Rho]^3 + 2205*\[Rho]^4) - 
      tc^13*Sqrt[\[Rho]]*(48 + 111*\[Rho] + 5131*\[Rho]^2 - 4983*\[Rho]^3 + 
        2205*\[Rho]^4) - 4*tc^8*(-285 + 1467*\[Rho] - 3527*\[Rho]^2 - 
        706*\[Rho]^3 + 7620*\[Rho]^4) + 2*tc^6*(-150 - 1494*\[Rho] + 
        9129*\[Rho]^2 - 22015*\[Rho]^3 + 14850*\[Rho]^4) + 
      2*tc^10*(-150 - 1494*\[Rho] + 9129*\[Rho]^2 - 22015*\[Rho]^3 + 
        14850*\[Rho]^4)) - 12*tc^3*(8*\[Rho]^(3/2)*(-5 + 117*\[Rho]^2) + 
      8*tc^12*\[Rho]^(3/2)*(-5 + 117*\[Rho]^2) + 15*tc^3*\[Rho]*
       (-9 + 158*\[Rho] - 127*\[Rho]^2 + 78*\[Rho]^3) + 
      15*tc^9*\[Rho]*(-9 + 158*\[Rho] - 127*\[Rho]^2 + 78*\[Rho]^3) - 
      80*tc^6*Sqrt[\[Rho]]*(-6 + 38*\[Rho] + 81*\[Rho]^2 + 117*\[Rho]^3) - 
      5*tc*\[Rho]*(-11 - 42*\[Rho] + 375*\[Rho]^2 + 234*\[Rho]^3) - 
      5*tc^11*\[Rho]*(-11 - 42*\[Rho] + 375*\[Rho]^2 + 234*\[Rho]^3) - 
      20*tc^5*(-3 + 41*\[Rho] - 102*\[Rho]^2 + 366*\[Rho]^3 + 18*\[Rho]^4) - 
      20*tc^7*(-3 + 41*\[Rho] - 102*\[Rho]^2 + 366*\[Rho]^3 + 18*\[Rho]^4) + 
      10*tc^4*Sqrt[\[Rho]]*(-16 + 93*\[Rho] + 481*\[Rho]^2 + 911*\[Rho]^3 + 
        27*\[Rho]^4) + 10*tc^8*Sqrt[\[Rho]]*(-16 + 93*\[Rho] + 481*\[Rho]^2 + 
        911*\[Rho]^3 + 27*\[Rho]^4) - 2*tc^2*Sqrt[\[Rho]]*
       (-20 + 195*\[Rho] + 155*\[Rho]^2 - 1427*\[Rho]^3 + 585*\[Rho]^4) - 
      2*tc^10*Sqrt[\[Rho]]*(-20 + 195*\[Rho] + 155*\[Rho]^2 - 1427*\[Rho]^3 + 
        585*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)*\[Rho]*
     (1 + 32*\[Rho] + 63*\[Rho]^2)*Log[tc]^2))/
  (90*mb^5*(-1 + tc^2)*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) - 
 (r1*((-1 + tc^2)*(850*\[Rho]^3 + 850*tc^24*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(1825 + 1467*\[Rho]) - 4*tc^23*\[Rho]^(5/2)*
       (1825 + 1467*\[Rho]) + 2*tc^2*\[Rho]^2*(10795 + 30972*\[Rho] + 
        16047*\[Rho]^2) + 2*tc^22*\[Rho]^2*(10795 + 30972*\[Rho] + 
        16047*\[Rho]^2) + 2*tc^4*\[Rho]*(16107 + 93935*\[Rho] - 
        233133*\[Rho]^2 - 142983*\[Rho]^3) + 2*tc^20*\[Rho]*
       (16107 + 93935*\[Rho] - 233133*\[Rho]^2 - 142983*\[Rho]^3) - 
      3*tc^3*\[Rho]^(3/2)*(10245 + 56285*\[Rho] - 3573*\[Rho]^2 + 
        13755*\[Rho]^3) - 3*tc^21*\[Rho]^(3/2)*(10245 + 56285*\[Rho] - 
        3573*\[Rho]^2 + 13755*\[Rho]^3) + 12*tc^11*Sqrt[\[Rho]]*
       (-4967 + 222923*\[Rho] + 386205*\[Rho]^2 - 125437*\[Rho]^3 + 
        4980*\[Rho]^4) + 12*tc^13*Sqrt[\[Rho]]*(-4967 + 222923*\[Rho] + 
        386205*\[Rho]^2 - 125437*\[Rho]^3 + 4980*\[Rho]^4) + 
      6*tc^7*Sqrt[\[Rho]]*(26838 + 134323*\[Rho] - 373215*\[Rho]^2 - 
        574369*\[Rho]^3 + 23655*\[Rho]^4) + 6*tc^17*Sqrt[\[Rho]]*
       (26838 + 134323*\[Rho] - 373215*\[Rho]^2 - 574369*\[Rho]^3 + 
        23655*\[Rho]^4) - 6*tc^9*Sqrt[\[Rho]]*(37206 + 195771*\[Rho] - 
        159565*\[Rho]^2 - 722907*\[Rho]^3 + 44895*\[Rho]^4) - 
      6*tc^15*Sqrt[\[Rho]]*(37206 + 195771*\[Rho] - 159565*\[Rho]^2 - 
        722907*\[Rho]^3 + 44895*\[Rho]^4) - 
      12*tc^12*(11280 + 141881*\[Rho] + 412925*\[Rho]^2 - 157103*\[Rho]^3 + 
        54187*\[Rho]^4) + tc^5*Sqrt[\[Rho]]*(-33708 - 98373*\[Rho] + 
        1178155*\[Rho]^2 + 920205*\[Rho]^3 + 57105*\[Rho]^4) + 
      tc^19*Sqrt[\[Rho]]*(-33708 - 98373*\[Rho] + 1178155*\[Rho]^2 + 
        920205*\[Rho]^3 + 57105*\[Rho]^4) + 
      12*tc^10*(16470 + 78897*\[Rho] - 255920*\[Rho]^2 - 511205*\[Rho]^3 + 
        111680*\[Rho]^4) + 12*tc^14*(16470 + 78897*\[Rho] - 255920*\[Rho]^2 - 
        511205*\[Rho]^3 + 111680*\[Rho]^4) - 
      6*tc^8*(15120 + 75008*\[Rho] - 372440*\[Rho]^2 - 572477*\[Rho]^3 + 
        256648*\[Rho]^4) - 6*tc^16*(15120 + 75008*\[Rho] - 372440*\[Rho]^2 - 
        572477*\[Rho]^3 + 256648*\[Rho]^4) + 
      2*tc^6*(6300 + 5658*\[Rho] - 625035*\[Rho]^2 - 8414*\[Rho]^3 + 
        467121*\[Rho]^4) + 2*tc^18*(6300 + 5658*\[Rho] - 625035*\[Rho]^2 - 
        8414*\[Rho]^3 + 467121*\[Rho]^4)) - 
    12*tc^3*(8*\[Rho]^(3/2)*(-5 + 1743*\[Rho]^2) + 8*tc^20*\[Rho]^(3/2)*
       (-5 + 1743*\[Rho]^2) - 5*tc*\[Rho]*(-137 - 60*\[Rho] + 8511*\[Rho]^2 + 
        3486*\[Rho]^3) - 5*tc^19*\[Rho]*(-137 - 60*\[Rho] + 8511*\[Rho]^2 + 
        3486*\[Rho]^3) - 10*tc^5*\[Rho]*(-4499 + 480*\[Rho] + 7545*\[Rho]^2 + 
        15150*\[Rho]^3) - 10*tc^15*\[Rho]*(-4499 + 480*\[Rho] + 
        7545*\[Rho]^2 + 15150*\[Rho]^3) + 5*tc^3*\[Rho]*
       (-197 + 2520*\[Rho] + 21123*\[Rho]^2 + 16698*\[Rho]^3) + 
      5*tc^17*\[Rho]*(-197 + 2520*\[Rho] + 21123*\[Rho]^2 + 16698*\[Rho]^3) + 
      20*tc^9*(684 + 2737*\[Rho] - 28851*\[Rho]^2 - 26499*\[Rho]^3 + 
        51*\[Rho]^4) + 20*tc^11*(684 + 2737*\[Rho] - 28851*\[Rho]^2 - 
        26499*\[Rho]^3 + 51*\[Rho]^4) - 4*tc^10*Sqrt[\[Rho]]*
       (58850 + 855*\[Rho] - 295025*\[Rho]^2 + 33017*\[Rho]^3 + 
        375*\[Rho]^4) + 10*tc^8*Sqrt[\[Rho]]*(13024 + 35379*\[Rho] + 
        6287*\[Rho]^2 + 17281*\[Rho]^3 + 597*\[Rho]^4) + 
      10*tc^12*Sqrt[\[Rho]]*(13024 + 35379*\[Rho] + 6287*\[Rho]^2 + 
        17281*\[Rho]^3 + 597*\[Rho]^4) - 10*tc^2*Sqrt[\[Rho]]*
       (122 + 167*\[Rho] - 3737*\[Rho]^2 - 607*\[Rho]^3 + 1743*\[Rho]^4) - 
      10*tc^18*Sqrt[\[Rho]]*(122 + 167*\[Rho] - 3737*\[Rho]^2 - 
        607*\[Rho]^3 + 1743*\[Rho]^4) - 20*tc^6*Sqrt[\[Rho]]*
       (2350 - 2025*\[Rho] - 9013*\[Rho]^2 - 803*\[Rho]^3 + 2667*\[Rho]^4) - 
      20*tc^14*Sqrt[\[Rho]]*(2350 - 2025*\[Rho] - 9013*\[Rho]^2 - 
        803*\[Rho]^3 + 2667*\[Rho]^4) + 10*tc^4*Sqrt[\[Rho]]*
       (976 - 2799*\[Rho] - 14479*\[Rho]^2 - 9101*\[Rho]^3 + 5691*\[Rho]^4) + 
      10*tc^16*Sqrt[\[Rho]]*(976 - 2799*\[Rho] - 14479*\[Rho]^2 - 
        9101*\[Rho]^3 + 5691*\[Rho]^4) + 10*tc^7*(-504 - 15127*\[Rho] - 
        15684*\[Rho]^2 + 17949*\[Rho]^3 + 11034*\[Rho]^4) + 
      10*tc^13*(-504 - 15127*\[Rho] - 15684*\[Rho]^2 + 17949*\[Rho]^3 + 
        11034*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)^5*\[Rho]*
     (127 + 50*\[Rho] + 75*\[Rho]^2)*Log[tc]^2))/
  (450*mb^5*(-1 + tc^2)^5*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) - 
 (r3*((-1 + tc^2)*(70*\[Rho]^3 + 70*tc^20*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(115 + 136*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
       (115 + 136*\[Rho]) + tc^2*\[Rho]^2*(-55 + 6337*\[Rho] + 
        3812*\[Rho]^2) + tc^18*\[Rho]^2*(-55 + 6337*\[Rho] + 3812*\[Rho]^2) + 
      2*tc^9*Sqrt[\[Rho]]*(-4416 + 165039*\[Rho] + 186680*\[Rho]^2 + 
        129395*\[Rho]^3 - 13590*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*
       (-4416 + 165039*\[Rho] + 186680*\[Rho]^2 + 129395*\[Rho]^3 - 
        13590*\[Rho]^4) + 2*tc^5*Sqrt[\[Rho]]*(312 + 22227*\[Rho] + 
        68930*\[Rho]^2 + 67979*\[Rho]^3 - 1440*\[Rho]^4) + 
      2*tc^15*Sqrt[\[Rho]]*(312 + 22227*\[Rho] + 68930*\[Rho]^2 + 
        67979*\[Rho]^3 - 1440*\[Rho]^4) - 2*tc^3*Sqrt[\[Rho]]*
       (-648 - 5433*\[Rho] + 3970*\[Rho]^2 - 8933*\[Rho]^3 + 2610*\[Rho]^4) - 
      2*tc^17*Sqrt[\[Rho]]*(-648 - 5433*\[Rho] + 3970*\[Rho]^2 - 
        8933*\[Rho]^3 + 2610*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*
       (-3024 - 101979*\[Rho] - 69970*\[Rho]^2 - 193075*\[Rho]^3 + 
        15480*\[Rho]^4) + 2*tc^13*Sqrt[\[Rho]]*(-3024 - 101979*\[Rho] - 
        69970*\[Rho]^2 - 193075*\[Rho]^3 + 15480*\[Rho]^4) + 
      8*tc^6*(1395 + 9234*\[Rho] + 3370*\[Rho]^2 - 68*\[Rho]^3 + 
        23017*\[Rho]^4) + 8*tc^14*(1395 + 9234*\[Rho] + 3370*\[Rho]^2 - 
        68*\[Rho]^3 + 23017*\[Rho]^4) - 2*tc^4*(1215 + 10809*\[Rho] + 
        16130*\[Rho]^2 + 46517*\[Rho]^3 + 29552*\[Rho]^4) - 
      2*tc^16*(1215 + 10809*\[Rho] + 16130*\[Rho]^2 + 46517*\[Rho]^3 + 
        29552*\[Rho]^4) - 2*tc^8*(20745 + 16983*\[Rho] + 74270*\[Rho]^2 - 
        118690*\[Rho]^3 + 144680*\[Rho]^4) - 
      2*tc^12*(20745 + 16983*\[Rho] + 74270*\[Rho]^2 - 118690*\[Rho]^3 + 
        144680*\[Rho]^4) + tc^10*(74160 - 88416*\[Rho] - 417970*\[Rho]^2 - 
        663298*\[Rho]^3 + 346952*\[Rho]^4)) - 
    12*tc^3*(8*\[Rho]^(3/2)*(25 + 294*\[Rho]^2) + 8*tc^16*\[Rho]^(3/2)*
       (25 + 294*\[Rho]^2) - 5*tc*\[Rho]*(-101 + 55*\[Rho] + 888*\[Rho]^2 + 
        588*\[Rho]^3) - 5*tc^15*\[Rho]*(-101 + 55*\[Rho] + 888*\[Rho]^2 + 
        588*\[Rho]^3) + 5*tc^3*\[Rho]*(401 + 1355*\[Rho] + 1038*\[Rho]^2 + 
        1668*\[Rho]^3) + 5*tc^13*\[Rho]*(401 + 1355*\[Rho] + 1038*\[Rho]^2 + 
        1668*\[Rho]^3) + 40*tc^8*Sqrt[\[Rho]]*(748 + 2643*\[Rho] - 
        240*\[Rho]^2 + 2285*\[Rho]^3 + 30*\[Rho]^4) - 
      15*tc^5*(108 + 207*\[Rho] + 2753*\[Rho]^2 + 1866*\[Rho]^3 + 
        636*\[Rho]^4) - 15*tc^11*(108 + 207*\[Rho] + 2753*\[Rho]^2 + 
        1866*\[Rho]^3 + 636*\[Rho]^4) - 4*tc^2*Sqrt[\[Rho]]*
       (440 + 390*\[Rho] + 285*\[Rho]^2 - 416*\[Rho]^3 + 735*\[Rho]^4) - 
      4*tc^14*Sqrt[\[Rho]]*(440 + 390*\[Rho] + 285*\[Rho]^2 - 416*\[Rho]^3 + 
        735*\[Rho]^4) + 5*tc^7*(468 - 745*\[Rho] - 5137*\[Rho]^2 - 
        600*\[Rho]^3 + 1260*\[Rho]^4) + 5*tc^9*(468 - 745*\[Rho] - 
        5137*\[Rho]^2 - 600*\[Rho]^3 + 1260*\[Rho]^4) - 
      4*tc^6*Sqrt[\[Rho]]*(6480 + 8680*\[Rho] - 13455*\[Rho]^2 + 
        14298*\[Rho]^3 + 1395*\[Rho]^4) - 4*tc^10*Sqrt[\[Rho]]*
       (6480 + 8680*\[Rho] - 13455*\[Rho]^2 + 14298*\[Rho]^3 + 
        1395*\[Rho]^4) + 4*tc^4*Sqrt[\[Rho]]*(2640 + 3365*\[Rho] + 
        3150*\[Rho]^2 + 2949*\[Rho]^3 + 1800*\[Rho]^4) + 
      4*tc^12*Sqrt[\[Rho]]*(2640 + 3365*\[Rho] + 3150*\[Rho]^2 + 
        2949*\[Rho]^3 + 1800*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)^3*
     \[Rho]*(151 - 5*\[Rho] + 120*\[Rho]^2)*Log[tc]^2))/
  (225*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r2*(-((-1 + tc^2)*(330*\[Rho]^3 + 330*tc^20*\[Rho]^3 - 
       4*tc*\[Rho]^(5/2)*(805 + 577*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
        (805 + 577*\[Rho]) + 2*tc^2*\[Rho]^2*(6175 + 12437*\[Rho] + 
         5182*\[Rho]^2) + 2*tc^18*\[Rho]^2*(6175 + 12437*\[Rho] + 
         5182*\[Rho]^2) + tc^4*(4590 + 82914*\[Rho] + 235970*\[Rho]^2 - 
         19988*\[Rho]^3 - 28468*\[Rho]^4) + tc^16*(4590 + 82914*\[Rho] + 
         235970*\[Rho]^2 - 19988*\[Rho]^3 - 28468*\[Rho]^4) + 
       tc^5*Sqrt[\[Rho]]*(-7872 - 211407*\[Rho] + 143545*\[Rho]^2 + 
         291331*\[Rho]^3 - 6885*\[Rho]^4) + tc^15*Sqrt[\[Rho]]*
        (-7872 - 211407*\[Rho] + 143545*\[Rho]^2 + 291331*\[Rho]^3 - 
         6885*\[Rho]^4) - 8*tc^6*(2385 + 30192*\[Rho] + 61415*\[Rho]^2 + 
         49216*\[Rho]^3 + 236*\[Rho]^4) - 8*tc^14*(2385 + 30192*\[Rho] + 
         61415*\[Rho]^2 + 49216*\[Rho]^3 + 236*\[Rho]^4) - 
       tc^3*Sqrt[\[Rho]]*(2448 + 52683*\[Rho] + 91295*\[Rho]^2 + 
         27173*\[Rho]^3 + 12465*\[Rho]^4) - tc^17*Sqrt[\[Rho]]*
        (2448 + 52683*\[Rho] + 91295*\[Rho]^2 + 27173*\[Rho]^3 + 
         12465*\[Rho]^4) + tc^7*Sqrt[\[Rho]]*(-4896 + 790119*\[Rho] - 
         223265*\[Rho]^2 - 377915*\[Rho]^3 + 21645*\[Rho]^4) + 
       tc^13*Sqrt[\[Rho]]*(-4896 + 790119*\[Rho] - 223265*\[Rho]^2 - 
         377915*\[Rho]^3 + 21645*\[Rho]^4) + tc^9*Sqrt[\[Rho]]*
        (75696 - 1243149*\[Rho] - 1994405*\[Rho]^2 - 134495*\[Rho]^3 + 
         32265*\[Rho]^4) + tc^11*Sqrt[\[Rho]]*(75696 - 1243149*\[Rho] - 
         1994405*\[Rho]^2 - 134495*\[Rho]^3 + 32265*\[Rho]^4) + 
       2*tc^8*(34785 + 117519*\[Rho] + 622255*\[Rho]^2 + 522725*\[Rho]^3 + 
         95410*\[Rho]^4) + 2*tc^12*(34785 + 117519*\[Rho] + 622255*\[Rho]^2 + 
         522725*\[Rho]^3 + 95410*\[Rho]^4) - 4*tc^10*(34020 + 20928*\[Rho] - 
         410765*\[Rho]^2 - 310891*\[Rho]^3 + 126454*\[Rho]^4))) + 
    12*tc^3*(24*\[Rho]^(3/2)*(-35 + 151*\[Rho]^2) + 24*tc^16*\[Rho]^(3/2)*
       (-35 + 151*\[Rho]^2) - 5*tc*\[Rho]*(133 - 230*\[Rho] + 3051*\[Rho]^2 + 
        906*\[Rho]^3) - 5*tc^15*\[Rho]*(133 - 230*\[Rho] + 3051*\[Rho]^2 + 
        906*\[Rho]^3) + 5*tc^3*\[Rho]*(-1393 - 1750*\[Rho] + 21*\[Rho]^2 + 
        3006*\[Rho]^3) + 5*tc^13*\[Rho]*(-1393 - 1750*\[Rho] + 21*\[Rho]^2 + 
        3006*\[Rho]^3) + 2*tc^2*Sqrt[\[Rho]]*(2240 + 1825*\[Rho] + 
        11785*\[Rho]^2 + 8159*\[Rho]^3 - 2265*\[Rho]^4) + 
      2*tc^14*Sqrt[\[Rho]]*(2240 + 1825*\[Rho] + 11785*\[Rho]^2 + 
        8159*\[Rho]^3 - 2265*\[Rho]^4) - 20*tc^8*Sqrt[\[Rho]]*
       (2368 + 18383*\[Rho] + 13475*\[Rho]^2 + 6925*\[Rho]^3 + 
        105*\[Rho]^4) + 6*tc^4*Sqrt[\[Rho]]*(-4480 - 9675*\[Rho] - 
        11475*\[Rho]^2 - 6833*\[Rho]^3 + 375*\[Rho]^4) + 
      6*tc^12*Sqrt[\[Rho]]*(-4480 - 9675*\[Rho] - 11475*\[Rho]^2 - 
        6833*\[Rho]^3 + 375*\[Rho]^4) - 15*tc^5*(-204 - 1711*\[Rho] - 
        8494*\[Rho]^2 - 3213*\[Rho]^3 + 602*\[Rho]^4) - 
      15*tc^11*(-204 - 1711*\[Rho] - 8494*\[Rho]^2 - 3213*\[Rho]^3 + 
        602*\[Rho]^4) + 6*tc^6*Sqrt[\[Rho]]*(9360 + 19925*\[Rho] - 
        30235*\[Rho]^2 + 8091*\[Rho]^3 + 1515*\[Rho]^4) + 
      6*tc^10*Sqrt[\[Rho]]*(9360 + 19925*\[Rho] - 30235*\[Rho]^2 + 
        8091*\[Rho]^3 + 1515*\[Rho]^4) - 5*tc^7*(1044 + 2455*\[Rho] - 
        36806*\[Rho]^2 - 36015*\[Rho]^3 + 3030*\[Rho]^4) - 
      5*tc^9*(1044 + 2455*\[Rho] - 36806*\[Rho]^2 - 36015*\[Rho]^3 + 
        3030*\[Rho]^4))*Log[tc] + 1440*tc^8*(-1 + tc^2)^3*\[Rho]*
     (343 - 20*\[Rho] + 165*\[Rho]^2)*Log[tc]^2))/
  (450*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r4*((-1 + tc^2)*(250*\[Rho]^3 + 250*tc^20*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(485 + 493*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
       (485 + 493*\[Rho]) + 2*tc^2*\[Rho]^2*(1415 + 11043*\[Rho] + 
        6268*\[Rho]^2) + 2*tc^18*\[Rho]^2*(1415 + 11043*\[Rho] + 
        6268*\[Rho]^2) + tc^8*(-69570 + 249342*\[Rho] - 74090*\[Rho]^2 + 
        701890*\[Rho]^3 - 589240*\[Rho]^4) + 
      tc^12*(-69570 + 249342*\[Rho] - 74090*\[Rho]^2 + 701890*\[Rho]^3 - 
        589240*\[Rho]^4) + tc^9*Sqrt[\[Rho]]*(17904 + 405219*\[Rho] + 
        227915*\[Rho]^2 + 430945*\[Rho]^3 - 42615*\[Rho]^4) + 
      tc^11*Sqrt[\[Rho]]*(17904 + 405219*\[Rho] + 227915*\[Rho]^2 + 
        430945*\[Rho]^3 - 42615*\[Rho]^4) + tc^3*Sqrt[\[Rho]]*
       (2448 + 3333*\[Rho] - 40975*\[Rho]^2 + 33163*\[Rho]^3 - 
        16785*\[Rho]^4) + tc^17*Sqrt[\[Rho]]*(2448 + 3333*\[Rho] - 
        40975*\[Rho]^2 + 33163*\[Rho]^3 - 16785*\[Rho]^4) + 
      tc^5*Sqrt[\[Rho]]*(7872 + 58017*\[Rho] + 322505*\[Rho]^2 + 
        381379*\[Rho]^3 - 9765*\[Rho]^4) + tc^15*Sqrt[\[Rho]]*
       (7872 + 58017*\[Rho] + 322505*\[Rho]^2 + 381379*\[Rho]^3 - 
        9765*\[Rho]^4) + 8*tc^6*(2385 - 2388*\[Rho] - 11095*\[Rho]^2 - 
        364*\[Rho]^3 + 51586*\[Rho]^4) + 8*tc^14*(2385 - 2388*\[Rho] - 
        11095*\[Rho]^2 - 364*\[Rho]^3 + 51586*\[Rho]^4) - 
      2*tc^4*(2295 + 7647*\[Rho] - 5*\[Rho]^2 + 108286*\[Rho]^3 + 
        72476*\[Rho]^4) - 2*tc^16*(2295 + 7647*\[Rho] - 5*\[Rho]^2 + 
        108286*\[Rho]^3 + 72476*\[Rho]^4) + tc^7*Sqrt[\[Rho]]*
       (-45504 - 95049*\[Rho] - 498865*\[Rho]^2 - 938555*\[Rho]^3 + 
        77805*\[Rho]^4) + tc^13*Sqrt[\[Rho]]*(-45504 - 95049*\[Rho] - 
        498865*\[Rho]^2 - 938555*\[Rho]^3 + 77805*\[Rho]^4) + 
      4*tc^10*(34020 - 167952*\[Rho] - 97115*\[Rho]^2 - 157331*\[Rho]^3 + 
        152324*\[Rho]^4)) - 12*tc^3*(8*\[Rho]^(3/2)*(-5 + 837*\[Rho]^2) + 
      8*tc^16*\[Rho]^(3/2)*(-5 + 837*\[Rho]^2) - 
      5*tc*\[Rho]*(-223 + 70*\[Rho] + 2859*\[Rho]^2 + 1674*\[Rho]^3) - 
      5*tc^15*\[Rho]*(-223 + 70*\[Rho] + 2859*\[Rho]^2 + 1674*\[Rho]^3) + 
      5*tc^3*\[Rho]*(163 + 2510*\[Rho] + 2589*\[Rho]^2 + 4614*\[Rho]^3) + 
      5*tc^13*\[Rho]*(163 + 2510*\[Rho] + 2589*\[Rho]^2 + 4614*\[Rho]^3) + 
      20*tc^8*Sqrt[\[Rho]]*(2128 + 1553*\[Rho] - 595*\[Rho]^2 + 
        8755*\[Rho]^3 + 135*\[Rho]^4) + 5*tc^7*(1044 - 3515*\[Rho] - 
        1726*\[Rho]^2 + 12735*\[Rho]^3 + 1410*\[Rho]^4) + 
      5*tc^9*(1044 - 3515*\[Rho] - 1726*\[Rho]^2 + 12735*\[Rho]^3 + 
        1410*\[Rho]^4) - 15*tc^5*(204 + 301*\[Rho] + 4174*\[Rho]^2 + 
        2043*\[Rho]^3 + 1498*\[Rho]^4) - 15*tc^11*(204 + 301*\[Rho] + 
        4174*\[Rho]^2 + 2043*\[Rho]^3 + 1498*\[Rho]^4) - 
      2*tc^6*Sqrt[\[Rho]]*(17280 - 20815*\[Rho] + 3345*\[Rho]^2 + 
        69183*\[Rho]^3 + 4095*\[Rho]^4) - 2*tc^10*Sqrt[\[Rho]]*
       (17280 - 20815*\[Rho] + 3345*\[Rho]^2 + 69183*\[Rho]^3 + 
        4095*\[Rho]^4) - 2*tc^2*Sqrt[\[Rho]]*(1040 + 655*\[Rho] - 
        1865*\[Rho]^2 - 4111*\[Rho]^3 + 4185*\[Rho]^4) - 
      2*tc^14*Sqrt[\[Rho]]*(1040 + 655*\[Rho] - 1865*\[Rho]^2 - 
        4111*\[Rho]^3 + 4185*\[Rho]^4) + 2*tc^4*Sqrt[\[Rho]]*
       (6240 + 3055*\[Rho] + 5175*\[Rho]^2 + 10029*\[Rho]^3 + 
        8325*\[Rho]^4) + 2*tc^12*Sqrt[\[Rho]]*(6240 + 3055*\[Rho] + 
        5175*\[Rho]^2 + 10029*\[Rho]^3 + 8325*\[Rho]^4))*Log[tc] + 
    1440*tc^8*(-1 + tc^2)^3*\[Rho]*(213 - 80*\[Rho] + 315*\[Rho]^2)*
     Log[tc]^2))/(450*mb^5*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) - 
 (tc*\[Mu]2G^2*((-1 + tc^2)^3*(20*\[Rho]^(7/2) + 20*tc^16*\[Rho]^(7/2) - 
      5*tc*\[Rho]^2*(-9 + 67*\[Rho] + 40*\[Rho]^2) - 
      5*tc^15*\[Rho]^2*(-9 + 67*\[Rho] + 40*\[Rho]^2) + 
      tc^2*\[Rho]^(3/2)*(-165 + 875*\[Rho] - 143*\[Rho]^2 + 545*\[Rho]^3) + 
      tc^14*\[Rho]^(3/2)*(-165 + 875*\[Rho] - 143*\[Rho]^2 + 545*\[Rho]^3) + 
      tc^3*\[Rho]*(150 - \[Rho] + 1491*\[Rho]^2 + 3588*\[Rho]^3 - 
        450*\[Rho]^4) + tc^13*\[Rho]*(150 - \[Rho] + 1491*\[Rho]^2 + 
        3588*\[Rho]^3 - 450*\[Rho]^4) - 2*tc^4*Sqrt[\[Rho]]*
       (-36 + 1067*\[Rho] - 655*\[Rho]^2 + 12541*\[Rho]^3 + 1371*\[Rho]^4) - 
      2*tc^12*Sqrt[\[Rho]]*(-36 + 1067*\[Rho] - 655*\[Rho]^2 + 
        12541*\[Rho]^3 + 1371*\[Rho]^4) + 4*tc^8*Sqrt[\[Rho]]*
       (-972 + 4149*\[Rho] - 3985*\[Rho]^2 - 34535*\[Rho]^3 + 
        1397*\[Rho]^4) + tc^6*Sqrt[\[Rho]]*(432 + 3001*\[Rho] + 
        3985*\[Rho]^2 - 101925*\[Rho]^3 + 11283*\[Rho]^4) + 
      tc^10*Sqrt[\[Rho]]*(432 + 3001*\[Rho] + 3985*\[Rho]^2 - 
        101925*\[Rho]^3 + 11283*\[Rho]^4) + 
      tc^7*(-600 + 6000*\[Rho] - 42437*\[Rho]^2 + 120167*\[Rho]^3 + 
        29456*\[Rho]^4 - 3600*\[Rho]^5) + tc^9*(-600 + 6000*\[Rho] - 
        42437*\[Rho]^2 + 120167*\[Rho]^3 + 29456*\[Rho]^4 - 3600*\[Rho]^5) - 
      3*tc^5*(40 - 590*\[Rho] + 2429*\[Rho]^2 - 12599*\[Rho]^3 - 
        10412*\[Rho]^4 + 810*\[Rho]^5) - 3*tc^11*(40 - 590*\[Rho] + 
        2429*\[Rho]^2 - 12599*\[Rho]^3 - 10412*\[Rho]^4 + 810*\[Rho]^5)) + 
    12*tc^2*(-1 + tc^2)^2*(120*\[Rho]^(7/2) + 120*tc^14*\[Rho]^(7/2) - 
      5*tc*\[Rho]^2*(5 + 63*\[Rho] + 78*\[Rho]^2) - 
      5*tc^13*\[Rho]^2*(5 + 63*\[Rho] + 78*\[Rho]^2) + 
      2*tc^2*\[Rho]^(3/2)*(50 - 25*\[Rho] + 852*\[Rho]^2 + 75*\[Rho]^3) + 
      2*tc^12*\[Rho]^(3/2)*(50 - 25*\[Rho] + 852*\[Rho]^2 + 75*\[Rho]^3) + 
      2*tc^3*\[Rho]*(-50 + 217*\[Rho] - 857*\[Rho]^2 - 906*\[Rho]^3 + 
        150*\[Rho]^4) + 2*tc^11*\[Rho]*(-50 + 217*\[Rho] - 857*\[Rho]^2 - 
        906*\[Rho]^3 + 150*\[Rho]^4) - 2*tc^4*Sqrt[\[Rho]]*
       (20 - 190*\[Rho] + 725*\[Rho]^2 - 4144*\[Rho]^3 + 405*\[Rho]^4) - 
      2*tc^10*Sqrt[\[Rho]]*(20 - 190*\[Rho] + 725*\[Rho]^2 - 4144*\[Rho]^3 + 
        405*\[Rho]^4) - 4*tc^6*Sqrt[\[Rho]]*(-10 - 90*\[Rho] + 675*\[Rho]^2 - 
        6142*\[Rho]^3 + 465*\[Rho]^4) - 4*tc^8*Sqrt[\[Rho]]*
       (-10 - 90*\[Rho] + 675*\[Rho]^2 - 6142*\[Rho]^3 + 465*\[Rho]^4) + 
      4*tc^7*(20 - 220*\[Rho] + 1761*\[Rho]^2 - 4761*\[Rho]^3 - 
        978*\[Rho]^4 + 180*\[Rho]^5) + tc^5*(80 - 780*\[Rho] + 
        2429*\[Rho]^2 - 9929*\[Rho]^3 - 7242*\[Rho]^4 + 420*\[Rho]^5) + 
      tc^9*(80 - 780*\[Rho] + 2429*\[Rho]^2 - 9929*\[Rho]^3 - 7242*\[Rho]^4 + 
        420*\[Rho]^5))*Log[tc] - 576*tc^6*Sqrt[\[Rho]]*
     (15*tc*(-1 + \[Rho])^2*\[Rho]^(3/2) - 15*tc^9*(-1 + \[Rho])^2*
       \[Rho]^(3/2) - 12*\[Rho]^3 + 12*tc^10*\[Rho]^3 - 
      65*tc^3*\[Rho]^(3/2)*(-1 + 3*\[Rho]) + 65*tc^7*\[Rho]^(3/2)*
       (-1 + 3*\[Rho]) + 5*tc^2*\[Rho]*(-6 + 15*\[Rho] + 8*\[Rho]^2 + 
        3*\[Rho]^3) - 5*tc^8*\[Rho]*(-6 + 15*\[Rho] + 8*\[Rho]^2 + 
        3*\[Rho]^3) - 5*tc^4*(-4 + 21*\[Rho] - 30*\[Rho]^2 + 45*\[Rho]^3) + 
      5*tc^6*(-4 + 21*\[Rho] - 30*\[Rho]^2 + 45*\[Rho]^3))*Log[tc]^2 + 
    34560*tc^11*\[Rho]^2*(-1 + 3*\[Rho])*Log[tc]^3))/
  (15*mb^4*\[Rho]^(3/2)*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*Sqrt[\[Rho]]*Log[tc])^3) + 
 \[Mu]2\[Pi]*
  ((\[Mu]2G*(tc*(-1 + tc^2)^2*(4*\[Rho]^2 + 4*tc^10*\[Rho]^2 + 
        tc*Sqrt[\[Rho]]*(9 - 59*\[Rho] - 32*\[Rho]^2) + 
        tc^9*Sqrt[\[Rho]]*(9 - 59*\[Rho] - 32*\[Rho]^2) - 
        6*tc^5*Sqrt[\[Rho]]*(81 - 191*\[Rho] + 52*\[Rho]^2) + 
        2*tc^3*Sqrt[\[Rho]]*(27 + 193*\[Rho] + 274*\[Rho]^2) + 
        2*tc^7*Sqrt[\[Rho]]*(27 + 193*\[Rho] + 274*\[Rho]^2) + 
        3*tc^2*(-5 + 25*\[Rho] - 79*\[Rho]^2 + 15*\[Rho]^3) + 
        3*tc^8*(-5 + 25*\[Rho] - 79*\[Rho]^2 + 15*\[Rho]^3) + 
        tc^4*(-75 + 375*\[Rho] - 1837*\[Rho]^2 + 225*\[Rho]^3) + 
        tc^6*(-75 + 375*\[Rho] - 1837*\[Rho]^2 + 225*\[Rho]^3)) + 
      12*tc^3*(10*tc^7*(1 - 3*\[Rho])*Sqrt[\[Rho]] - 24*\[Rho]^2 - 
        360*tc^4*\[Rho]^2 + 360*tc^6*\[Rho]^2 + 24*tc^10*\[Rho]^2 + 
        10*tc^2*(-1 + \[Rho])^2*(-1 + 3*\[Rho]) - 10*tc^8*(-1 + \[Rho])^2*
         (-1 + 3*\[Rho]) + 10*tc^3*Sqrt[\[Rho]]*(-1 + 3*\[Rho]) + 
        5*tc*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2) - 
        5*tc^9*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2))*Log[tc] - 
      1440*tc^8*Sqrt[\[Rho]]*(-1 + 3*\[Rho])*Log[tc]^2))/
    (15*mb^4*Sqrt[\[Rho]]*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
   (\[Rho]3LS*(-(tc*(-1 + tc^2)^2*(4*\[Rho]^2 + 4*tc^10*\[Rho]^2 + 
         tc*Sqrt[\[Rho]]*(9 - 59*\[Rho] - 32*\[Rho]^2) + 
         tc^9*Sqrt[\[Rho]]*(9 - 59*\[Rho] - 32*\[Rho]^2) - 
         6*tc^5*Sqrt[\[Rho]]*(81 - 191*\[Rho] + 52*\[Rho]^2) + 
         2*tc^3*Sqrt[\[Rho]]*(27 + 193*\[Rho] + 274*\[Rho]^2) + 
         2*tc^7*Sqrt[\[Rho]]*(27 + 193*\[Rho] + 274*\[Rho]^2) + 
         3*tc^2*(-5 + 25*\[Rho] - 79*\[Rho]^2 + 15*\[Rho]^3) + 
         3*tc^8*(-5 + 25*\[Rho] - 79*\[Rho]^2 + 15*\[Rho]^3) + 
         tc^4*(-75 + 375*\[Rho] - 1837*\[Rho]^2 + 225*\[Rho]^3) + 
         tc^6*(-75 + 375*\[Rho] - 1837*\[Rho]^2 + 225*\[Rho]^3))) - 
      12*tc^3*(10*tc^7*(1 - 3*\[Rho])*Sqrt[\[Rho]] - 24*\[Rho]^2 - 
        360*tc^4*\[Rho]^2 + 360*tc^6*\[Rho]^2 + 24*tc^10*\[Rho]^2 + 
        10*tc^2*(-1 + \[Rho])^2*(-1 + 3*\[Rho]) - 10*tc^8*(-1 + \[Rho])^2*
         (-1 + 3*\[Rho]) + 10*tc^3*Sqrt[\[Rho]]*(-1 + 3*\[Rho]) + 
        5*tc*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2) - 
        5*tc^9*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2))*Log[tc] + 
      1440*tc^8*Sqrt[\[Rho]]*(-1 + 3*\[Rho])*Log[tc]^2))/
    (15*mb^5*Sqrt[\[Rho]]*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
   (\[Rho]3D*(-((-1 + tc^2)*(6*\[Rho]^2 + 6*tc^16*\[Rho]^2 - 
         20*tc*\[Rho]^(3/2)*(3 + 2*\[Rho]) - 20*tc^15*\[Rho]^(3/2)*
          (3 + 2*\[Rho]) + tc^2*\[Rho]*(309 + 443*\[Rho] + 158*\[Rho]^2) + 
         tc^14*\[Rho]*(309 + 443*\[Rho] + 158*\[Rho]^2) + 
         18*tc^5*Sqrt[\[Rho]]*(29 + 360*\[Rho] + 365*\[Rho]^2 - 
           20*\[Rho]^3) + 18*tc^11*Sqrt[\[Rho]]*(29 + 360*\[Rho] + 
           365*\[Rho]^2 - 20*\[Rho]^3) + 6*tc^4*(-75 + 471*\[Rho] + 
           127*\[Rho]^2 + 45*\[Rho]^3) + 6*tc^12*(-75 + 471*\[Rho] + 
           127*\[Rho]^2 + 45*\[Rho]^3) - 2*tc^3*Sqrt[\[Rho]]*
          (87 + 1170*\[Rho] + 395*\[Rho]^2 + 90*\[Rho]^3) - 
         2*tc^13*Sqrt[\[Rho]]*(87 + 1170*\[Rho] + 395*\[Rho]^2 + 
           90*\[Rho]^3) - 4*tc^7*Sqrt[\[Rho]]*(357 - 5730*\[Rho] - 
           995*\[Rho]^2 + 135*\[Rho]^3) - 4*tc^9*Sqrt[\[Rho]]*
          (357 - 5730*\[Rho] - 995*\[Rho]^2 + 135*\[Rho]^3) - 
         3*tc^6*(-660 + 6555*\[Rho] + 8797*\[Rho]^2 + 1014*\[Rho]^3) - 
         3*tc^10*(-660 + 6555*\[Rho] + 8797*\[Rho]^2 + 1014*\[Rho]^3) + 
         4*tc^8*(-225 + 3405*\[Rho] - 910*\[Rho]^2 + 1847*\[Rho]^3))) + 
      12*tc^3*(24*Sqrt[\[Rho]]*(1 + 2*\[Rho]^2) + 24*tc^12*Sqrt[\[Rho]]*
         (1 + 2*\[Rho]^2) + 240*tc^6*Sqrt[\[Rho]]*(4 + 45*\[Rho] + 
          16*\[Rho]^2) + 4*tc^2*Sqrt[\[Rho]]*(34 + 175*\[Rho] + 
          148*\[Rho]^2 - 15*\[Rho]^3) + 4*tc^10*Sqrt[\[Rho]]*
         (34 + 175*\[Rho] + 148*\[Rho]^2 - 15*\[Rho]^3) - 
        20*tc^4*Sqrt[\[Rho]]*(41 + 80*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3) - 
        20*tc^8*Sqrt[\[Rho]]*(41 + 80*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3) + 
        15*tc^3*(3 - 23*\[Rho] - 58*\[Rho]^2 + 8*\[Rho]^3) + 
        15*tc^9*(3 - 23*\[Rho] - 58*\[Rho]^2 + 8*\[Rho]^3) + 
        10*tc^5*(18 - 121*\[Rho] - 327*\[Rho]^2 + 12*\[Rho]^3) + 
        10*tc^7*(18 - 121*\[Rho] - 327*\[Rho]^2 + 12*\[Rho]^3) - 
        5*tc*(9 + 13*\[Rho] + 72*\[Rho]^2 + 12*\[Rho]^3) - 
        5*tc^11*(9 + 13*\[Rho] + 72*\[Rho]^2 + 12*\[Rho]^3))*Log[tc] + 
      1440*tc^8*(-1 + tc^2)*(3 + 7*\[Rho] + 24*\[Rho]^2)*Log[tc]^2))/
    (45*mb^5*(-1 + tc^2)*\[Rho]*
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
         tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
         2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2)) + 
 \[Mu]2G*((2*tc*(-1 + tc^2)^2*(4*\[Rho]^2 + 4*tc^10*\[Rho]^2 + 
       tc*Sqrt[\[Rho]]*(9 - 59*\[Rho] - 32*\[Rho]^2) + 
       tc^9*Sqrt[\[Rho]]*(9 - 59*\[Rho] - 32*\[Rho]^2) - 
       6*tc^5*Sqrt[\[Rho]]*(81 - 191*\[Rho] + 52*\[Rho]^2) + 
       2*tc^3*Sqrt[\[Rho]]*(27 + 193*\[Rho] + 274*\[Rho]^2) + 
       2*tc^7*Sqrt[\[Rho]]*(27 + 193*\[Rho] + 274*\[Rho]^2) + 
       3*tc^2*(-5 + 25*\[Rho] - 79*\[Rho]^2 + 15*\[Rho]^3) + 
       3*tc^8*(-5 + 25*\[Rho] - 79*\[Rho]^2 + 15*\[Rho]^3) + 
       tc^4*(-75 + 375*\[Rho] - 1837*\[Rho]^2 + 225*\[Rho]^3) + 
       tc^6*(-75 + 375*\[Rho] - 1837*\[Rho]^2 + 225*\[Rho]^3)) + 
     24*tc^3*(10*tc^7*(1 - 3*\[Rho])*Sqrt[\[Rho]] - 24*\[Rho]^2 - 
       360*tc^4*\[Rho]^2 + 360*tc^6*\[Rho]^2 + 24*tc^10*\[Rho]^2 + 
       10*tc^2*(-1 + \[Rho])^2*(-1 + 3*\[Rho]) - 10*tc^8*(-1 + \[Rho])^2*
        (-1 + 3*\[Rho]) + 10*tc^3*Sqrt[\[Rho]]*(-1 + 3*\[Rho]) + 
       5*tc*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2) - 
       5*tc^9*Sqrt[\[Rho]]*(1 + 3*\[Rho] + 6*\[Rho]^2))*Log[tc] - 
     2880*tc^8*Sqrt[\[Rho]]*(-1 + 3*\[Rho])*Log[tc]^2)/
    (15*mb^2*Sqrt[\[Rho]]*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
   (2*tc*\[Rho]3LS*((-1 + tc^2)^3*(20*\[Rho]^(7/2) + 20*tc^16*\[Rho]^(7/2) - 
        5*tc*\[Rho]^2*(-9 + 67*\[Rho] + 40*\[Rho]^2) - 
        5*tc^15*\[Rho]^2*(-9 + 67*\[Rho] + 40*\[Rho]^2) + 
        tc^2*\[Rho]^(3/2)*(-165 + 875*\[Rho] - 143*\[Rho]^2 + 545*\[Rho]^3) + 
        tc^14*\[Rho]^(3/2)*(-165 + 875*\[Rho] - 143*\[Rho]^2 + 
          545*\[Rho]^3) + tc^3*\[Rho]*(150 - \[Rho] + 1491*\[Rho]^2 + 
          3588*\[Rho]^3 - 450*\[Rho]^4) + tc^13*\[Rho]*(150 - \[Rho] + 
          1491*\[Rho]^2 + 3588*\[Rho]^3 - 450*\[Rho]^4) - 
        2*tc^4*Sqrt[\[Rho]]*(-36 + 1067*\[Rho] - 655*\[Rho]^2 + 
          12541*\[Rho]^3 + 1371*\[Rho]^4) - 2*tc^12*Sqrt[\[Rho]]*
         (-36 + 1067*\[Rho] - 655*\[Rho]^2 + 12541*\[Rho]^3 + 
          1371*\[Rho]^4) + 4*tc^8*Sqrt[\[Rho]]*(-972 + 4149*\[Rho] - 
          3985*\[Rho]^2 - 34535*\[Rho]^3 + 1397*\[Rho]^4) + 
        tc^6*Sqrt[\[Rho]]*(432 + 3001*\[Rho] + 3985*\[Rho]^2 - 
          101925*\[Rho]^3 + 11283*\[Rho]^4) + tc^10*Sqrt[\[Rho]]*
         (432 + 3001*\[Rho] + 3985*\[Rho]^2 - 101925*\[Rho]^3 + 
          11283*\[Rho]^4) + tc^7*(-600 + 6000*\[Rho] - 42437*\[Rho]^2 + 
          120167*\[Rho]^3 + 29456*\[Rho]^4 - 3600*\[Rho]^5) + 
        tc^9*(-600 + 6000*\[Rho] - 42437*\[Rho]^2 + 120167*\[Rho]^3 + 
          29456*\[Rho]^4 - 3600*\[Rho]^5) - 3*tc^5*(40 - 590*\[Rho] + 
          2429*\[Rho]^2 - 12599*\[Rho]^3 - 10412*\[Rho]^4 + 810*\[Rho]^5) - 
        3*tc^11*(40 - 590*\[Rho] + 2429*\[Rho]^2 - 12599*\[Rho]^3 - 
          10412*\[Rho]^4 + 810*\[Rho]^5)) + 12*tc^2*(-1 + tc^2)^2*
       (120*\[Rho]^(7/2) + 120*tc^14*\[Rho]^(7/2) - 5*tc*\[Rho]^2*
         (5 + 63*\[Rho] + 78*\[Rho]^2) - 5*tc^13*\[Rho]^2*
         (5 + 63*\[Rho] + 78*\[Rho]^2) + 2*tc^2*\[Rho]^(3/2)*
         (50 - 25*\[Rho] + 852*\[Rho]^2 + 75*\[Rho]^3) + 
        2*tc^12*\[Rho]^(3/2)*(50 - 25*\[Rho] + 852*\[Rho]^2 + 75*\[Rho]^3) + 
        2*tc^3*\[Rho]*(-50 + 217*\[Rho] - 857*\[Rho]^2 - 906*\[Rho]^3 + 
          150*\[Rho]^4) + 2*tc^11*\[Rho]*(-50 + 217*\[Rho] - 857*\[Rho]^2 - 
          906*\[Rho]^3 + 150*\[Rho]^4) - 2*tc^4*Sqrt[\[Rho]]*
         (20 - 190*\[Rho] + 725*\[Rho]^2 - 4144*\[Rho]^3 + 405*\[Rho]^4) - 
        2*tc^10*Sqrt[\[Rho]]*(20 - 190*\[Rho] + 725*\[Rho]^2 - 
          4144*\[Rho]^3 + 405*\[Rho]^4) - 4*tc^6*Sqrt[\[Rho]]*
         (-10 - 90*\[Rho] + 675*\[Rho]^2 - 6142*\[Rho]^3 + 465*\[Rho]^4) - 
        4*tc^8*Sqrt[\[Rho]]*(-10 - 90*\[Rho] + 675*\[Rho]^2 - 6142*\[Rho]^3 + 
          465*\[Rho]^4) + 4*tc^7*(20 - 220*\[Rho] + 1761*\[Rho]^2 - 
          4761*\[Rho]^3 - 978*\[Rho]^4 + 180*\[Rho]^5) + 
        tc^5*(80 - 780*\[Rho] + 2429*\[Rho]^2 - 9929*\[Rho]^3 - 
          7242*\[Rho]^4 + 420*\[Rho]^5) + tc^9*(80 - 780*\[Rho] + 
          2429*\[Rho]^2 - 9929*\[Rho]^3 - 7242*\[Rho]^4 + 420*\[Rho]^5))*
       Log[tc] - 576*tc^6*Sqrt[\[Rho]]*(15*tc*(-1 + \[Rho])^2*\[Rho]^(3/2) - 
        15*tc^9*(-1 + \[Rho])^2*\[Rho]^(3/2) - 12*\[Rho]^3 + 
        12*tc^10*\[Rho]^3 - 65*tc^3*\[Rho]^(3/2)*(-1 + 3*\[Rho]) + 
        65*tc^7*\[Rho]^(3/2)*(-1 + 3*\[Rho]) + 5*tc^2*\[Rho]*
         (-6 + 15*\[Rho] + 8*\[Rho]^2 + 3*\[Rho]^3) - 
        5*tc^8*\[Rho]*(-6 + 15*\[Rho] + 8*\[Rho]^2 + 3*\[Rho]^3) - 
        5*tc^4*(-4 + 21*\[Rho] - 30*\[Rho]^2 + 45*\[Rho]^3) + 
        5*tc^6*(-4 + 21*\[Rho] - 30*\[Rho]^2 + 45*\[Rho]^3))*Log[tc]^2 + 
      34560*tc^11*\[Rho]^2*(-1 + 3*\[Rho])*Log[tc]^3))/
    (15*mb^5*\[Rho]^(3/2)*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^4*Sqrt[\[Rho]]*Log[tc])^3) + 
   (\[Rho]3D*((-1 + tc^2)^2*(30*\[Rho]^(7/2) + 30*tc^22*\[Rho]^(7/2) - 
        40*tc*\[Rho]^3*(9 + 7*\[Rho]) - 40*tc^21*\[Rho]^3*(9 + 7*\[Rho]) + 
        2*tc^2*\[Rho]^(5/2)*(1050 + 1938*\[Rho] + 695*\[Rho]^2) + 
        2*tc^20*\[Rho]^(5/2)*(1050 + 1938*\[Rho] + 695*\[Rho]^2) - 
        tc^3*\[Rho]^2*(3459 + 24611*\[Rho] + 12433*\[Rho]^2 + 
          3025*\[Rho]^3) - tc^19*\[Rho]^2*(3459 + 24611*\[Rho] + 
          12433*\[Rho]^2 + 3025*\[Rho]^3) + 2*tc^4*\[Rho]^(3/2)*
         (-1350 + 30307*\[Rho] + 25327*\[Rho]^2 + 8234*\[Rho]^3 + 
          1125*\[Rho]^4) + 2*tc^18*\[Rho]^(3/2)*(-1350 + 30307*\[Rho] + 
          25327*\[Rho]^2 + 8234*\[Rho]^3 + 1125*\[Rho]^4) - 
        4*tc^5*\[Rho]*(-2661 + 11755*\[Rho] + 20523*\[Rho]^2 - 
          7437*\[Rho]^3 + 3196*\[Rho]^4) - 4*tc^17*\[Rho]*
         (-2661 + 11755*\[Rho] + 20523*\[Rho]^2 - 7437*\[Rho]^3 + 
          3196*\[Rho]^4) - 2*tc^11*\[Rho]*(-53760 + 67973*\[Rho] - 
          2336619*\[Rho]^2 - 645081*\[Rho]^3 + 3767*\[Rho]^4) + 
        8*tc^7*(-360 + 4752*\[Rho] + 16143*\[Rho]^2 + 145865*\[Rho]^3 + 
          102113*\[Rho]^4 + 895*\[Rho]^5) + 8*tc^15*(-360 + 4752*\[Rho] + 
          16143*\[Rho]^2 + 145865*\[Rho]^3 + 102113*\[Rho]^4 + 
          895*\[Rho]^5) + 2*tc^6*Sqrt[\[Rho]]*(-2472 - 11208*\[Rho] - 
          23489*\[Rho]^2 - 200510*\[Rho]^3 - 55531*\[Rho]^4 + 
          4545*\[Rho]^5) + 2*tc^16*Sqrt[\[Rho]]*(-2472 - 11208*\[Rho] - 
          23489*\[Rho]^2 - 200510*\[Rho]^3 - 55531*\[Rho]^4 + 
          4545*\[Rho]^5) + 2*tc^10*Sqrt[\[Rho]]*(-7104 + 208614*\[Rho] - 
          1009733*\[Rho]^2 - 1615913*\[Rho]^3 + 24743*\[Rho]^4 + 
          9315*\[Rho]^5) + 2*tc^12*Sqrt[\[Rho]]*(-7104 + 208614*\[Rho] - 
          1009733*\[Rho]^2 - 1615913*\[Rho]^3 + 24743*\[Rho]^4 + 
          9315*\[Rho]^5) + 2*tc^8*Sqrt[\[Rho]]*(-7704 + 86904*\[Rho] - 
          654855*\[Rho]^2 - 1094457*\[Rho]^3 - 83981*\[Rho]^4 + 
          10935*\[Rho]^5) + 2*tc^14*Sqrt[\[Rho]]*(-7704 + 86904*\[Rho] - 
          654855*\[Rho]^2 - 1094457*\[Rho]^3 - 83981*\[Rho]^4 + 
          10935*\[Rho]^5) - 4*tc^9*(-5040 + 68805*\[Rho] - 50247*\[Rho]^2 - 
          739561*\[Rho]^3 - 255565*\[Rho]^4 + 47656*\[Rho]^5) - 
        4*tc^13*(-5040 + 68805*\[Rho] - 50247*\[Rho]^2 - 739561*\[Rho]^3 - 
          255565*\[Rho]^4 + 47656*\[Rho]^5)) - 12*tc^3*(-1 + tc^2)*
       (-(tc*\[Rho]^(3/2)*(465 + 590*\[Rho] + 3351*\[Rho]^2 + 
           1170*\[Rho]^3)) - tc^17*\[Rho]^(3/2)*(465 + 590*\[Rho] + 
          3351*\[Rho]^2 + 1170*\[Rho]^3) + 120*(\[Rho]^2 + 3*\[Rho]^4) + 
        120*tc^18*(\[Rho]^2 + 3*\[Rho]^4) + 2*tc^2*\[Rho]*
         (225 + 1432*\[Rho] + 5470*\[Rho]^2 + 6424*\[Rho]^3 + 225*\[Rho]^4) + 
        2*tc^16*\[Rho]*(225 + 1432*\[Rho] + 5470*\[Rho]^2 + 6424*\[Rho]^3 + 
          225*\[Rho]^4) + tc^8*(2880 - 16090*\[Rho] + 33688*\[Rho]^2 + 
          732580*\[Rho]^3 + 252520*\[Rho]^4 - 18570*\[Rho]^5) + 
        tc^10*(2880 - 16090*\[Rho] + 33688*\[Rho]^2 + 732580*\[Rho]^3 + 
          252520*\[Rho]^4 - 18570*\[Rho]^5) + tc^4*(-480 + 3130*\[Rho] + 
          1284*\[Rho]^2 + 60480*\[Rho]^3 + 45420*\[Rho]^4 - 4650*\[Rho]^5) + 
        tc^14*(-480 + 3130*\[Rho] + 1284*\[Rho]^2 + 60480*\[Rho]^3 + 
          45420*\[Rho]^4 - 4650*\[Rho]^5) + 4*tc^3*Sqrt[\[Rho]]*
         (66 - 1196*\[Rho] - 4192*\[Rho]^2 - 11249*\[Rho]^3 - 2698*\[Rho]^4 + 
          225*\[Rho]^5) + 4*tc^15*Sqrt[\[Rho]]*(66 - 1196*\[Rho] - 
          4192*\[Rho]^2 - 11249*\[Rho]^3 - 2698*\[Rho]^4 + 225*\[Rho]^5) + 
        4*tc^7*Sqrt[\[Rho]]*(-3490 + 4640*\[Rho] - 74980*\[Rho]^2 - 
          131091*\[Rho]^3 - 14802*\[Rho]^4 + 495*\[Rho]^5) + 
        4*tc^11*Sqrt[\[Rho]]*(-3490 + 4640*\[Rho] - 74980*\[Rho]^2 - 
          131091*\[Rho]^3 - 14802*\[Rho]^4 + 495*\[Rho]^5) + 
        4*tc^5*Sqrt[\[Rho]]*(-236 + 4801*\[Rho] - 4788*\[Rho]^2 - 
          27756*\[Rho]^3 + 2316*\[Rho]^4 + 855*\[Rho]^5) + 
        4*tc^13*Sqrt[\[Rho]]*(-236 + 4801*\[Rho] - 4788*\[Rho]^2 - 
          27756*\[Rho]^3 + 2316*\[Rho]^4 + 855*\[Rho]^5) - 
        6*tc^6*(-80 + 315*\[Rho] + 3206*\[Rho]^2 - 37600*\[Rho]^3 - 
          19422*\[Rho]^4 + 2205*\[Rho]^5) - 6*tc^12*(-80 + 315*\[Rho] + 
          3206*\[Rho]^2 - 37600*\[Rho]^3 - 19422*\[Rho]^4 + 2205*\[Rho]^5) + 
        2*tc^9*Sqrt[\[Rho]]*(6000 + 43805*\[Rho] - 163250*\[Rho]^2 - 
          288265*\[Rho]^3 + 28786*\[Rho]^4 + 2340*\[Rho]^5))*Log[tc] - 
      576*tc^7*(12*\[Rho]^2*(3 + \[Rho]^2) + 12*tc^12*\[Rho]^2*
         (3 + \[Rho]^2) - 5*tc^3*Sqrt[\[Rho]]*(-6 - 84*\[Rho] + \[Rho]^2 - 
          216*\[Rho]^3 + 3*\[Rho]^4) - 5*tc^9*Sqrt[\[Rho]]*
         (-6 - 84*\[Rho] + \[Rho]^2 - 216*\[Rho]^3 + 3*\[Rho]^4) - 
        5*tc*Sqrt[\[Rho]]*(2 - 6*\[Rho] - 13*\[Rho]^2 - 84*\[Rho]^3 + 
          3*\[Rho]^4) - 5*tc^11*Sqrt[\[Rho]]*(2 - 6*\[Rho] - 13*\[Rho]^2 - 
          84*\[Rho]^3 + 3*\[Rho]^4) - 10*tc^5*Sqrt[\[Rho]]*
         (-10 - 30*\[Rho] + 225*\[Rho]^2 + 105*\[Rho]^3 + 6*\[Rho]^4) - 
        10*tc^7*Sqrt[\[Rho]]*(-10 - 30*\[Rho] + 225*\[Rho]^2 + 105*\[Rho]^3 + 
          6*\[Rho]^4) - 10*tc^6*(12 + 17*\[Rho] + 273*\[Rho]^2 + 
          75*\[Rho]^3 + 399*\[Rho]^4) - tc^2*(-20 + 175*\[Rho] + 
          316*\[Rho]^2 + 970*\[Rho]^3 + 752*\[Rho]^4 + 15*\[Rho]^5) - 
        tc^10*(-20 + 175*\[Rho] + 316*\[Rho]^2 + 970*\[Rho]^3 + 
          752*\[Rho]^4 + 15*\[Rho]^5) + 5*tc^4*(8 - 68*\[Rho] + 
          467*\[Rho]^2 + 515*\[Rho]^3 + 457*\[Rho]^4 + 21*\[Rho]^5) + 
        5*tc^8*(8 - 68*\[Rho] + 467*\[Rho]^2 + 515*\[Rho]^3 + 457*\[Rho]^4 + 
          21*\[Rho]^5))*Log[tc]^2 + 34560*tc^12*(-1 + tc^2)*Sqrt[\[Rho]]*
       (-4 + 15*\[Rho] + 4*\[Rho]^2 + 33*\[Rho]^3)*Log[tc]^3))/
    (45*mb^5*(-1 + tc^2)*\[Rho]^2*
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
         tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
         2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^3))


==> anc/Results/ResultsNormMom/Qnorm2.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(2*(-1 + tc^2)*(5*\[Rho]^(3/2) + 5*tc^10*\[Rho]^(3/2) - 
     21*tc*\[Rho]*(1 + \[Rho]) - 21*tc^9*\[Rho]*(1 + \[Rho]) + 
     20*tc^4*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
     20*tc^6*Sqrt[\[Rho]]*(3 + 7*\[Rho] + 3*\[Rho]^2) + 
     5*tc^2*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) + 
     5*tc^8*Sqrt[\[Rho]]*(6 + 19*\[Rho] + 6*\[Rho]^2) - 
     3*tc^3*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) - 
     3*tc^7*(5 + 47*\[Rho] + 47*\[Rho]^2 + 5*\[Rho]^3) + 
     6*tc^5*(5 + 54*\[Rho] + 54*\[Rho]^2 + 5*\[Rho]^3)) - 
   240*tc^6*Sqrt[\[Rho]]*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[tc])/
  (15*tc^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
      5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
      4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
    24*tc^4*Sqrt[\[Rho]]*Log[tc])) + 
 (m6*(2*(-1 + tc^2)*(8*\[Rho]^3 + 8*tc^18*\[Rho]^3 - 
      9*tc*\[Rho]^(5/2)*(8 + 13*\[Rho]) - 9*tc^17*\[Rho]^(5/2)*
       (8 + 13*\[Rho]) + 6*tc^2*\[Rho]^2*(28 + 229*\[Rho] + 139*\[Rho]^2) + 
      6*tc^16*\[Rho]^2*(28 + 229*\[Rho] + 139*\[Rho]^2) - 
      6*tc^3*\[Rho]^(3/2)*(-35 + 671*\[Rho] + 707*\[Rho]^2 + 341*\[Rho]^3) - 
      6*tc^15*\[Rho]^(3/2)*(-35 + 671*\[Rho] + 707*\[Rho]^2 + 341*\[Rho]^3) + 
      6*tc^4*\[Rho]*(-283 + 105*\[Rho] - 110*\[Rho]^2 - 758*\[Rho]^3 + 
        270*\[Rho]^4) + 6*tc^14*\[Rho]*(-283 + 105*\[Rho] - 110*\[Rho]^2 - 
        758*\[Rho]^3 + 270*\[Rho]^4) + 12*tc^5*Sqrt[\[Rho]]*
       (171 + 574*\[Rho] + 1734*\[Rho]^2 + 3510*\[Rho]^3 + 1179*\[Rho]^4) + 
      12*tc^13*Sqrt[\[Rho]]*(171 + 574*\[Rho] + 1734*\[Rho]^2 + 
        3510*\[Rho]^3 + 1179*\[Rho]^4) + 6*tc^9*Sqrt[\[Rho]]*
       (2652 - 792*\[Rho] - 1488*\[Rho]^2 + 3183*\[Rho]^3 + 1372*\[Rho]^4) - 
      6*tc^7*Sqrt[\[Rho]]*(1308 + 7027*\[Rho] - 4919*\[Rho]^2 - 
        9875*\[Rho]^3 + 2343*\[Rho]^4) - 6*tc^11*Sqrt[\[Rho]]*
       (1308 + 7027*\[Rho] - 4919*\[Rho]^2 - 9875*\[Rho]^3 + 2343*\[Rho]^4) - 
      6*tc^8*(105 - 1949*\[Rho] - 6210*\[Rho]^2 + 4023*\[Rho]^3 - 
        784*\[Rho]^4 + 135*\[Rho]^5) - 6*tc^10*(105 - 1949*\[Rho] - 
        6210*\[Rho]^2 + 4023*\[Rho]^3 - 784*\[Rho]^4 + 135*\[Rho]^5) + 
      2*tc^6*(45 + 312*\[Rho] - 6969*\[Rho]^2 - 39232*\[Rho]^3 - 
        26685*\[Rho]^4 + 2025*\[Rho]^5) + 2*tc^12*(45 + 312*\[Rho] - 
        6969*\[Rho]^2 - 39232*\[Rho]^3 - 26685*\[Rho]^4 + 2025*\[Rho]^5)) - 
    48*tc^3*(5*\[Rho]^(3/2)*(1 + 27*\[Rho]^2) + 5*tc^14*\[Rho]^(3/2)*
       (1 + 27*\[Rho]^2) - 60*tc^7*\[Rho]*(-71 - 155*\[Rho] + 114*\[Rho]^2) - 
      3*tc*\[Rho]*(7 + 7*\[Rho] + 213*\[Rho]^2 + 189*\[Rho]^3) - 
      3*tc^13*\[Rho]*(7 + 7*\[Rho] + 213*\[Rho]^2 + 189*\[Rho]^3) + 
      15*tc^6*Sqrt[\[Rho]]*(14 - 141*\[Rho] + 170*\[Rho]^2 + 393*\[Rho]^3) + 
      15*tc^8*Sqrt[\[Rho]]*(14 - 141*\[Rho] + 170*\[Rho]^2 + 393*\[Rho]^3) - 
      15*tc^4*Sqrt[\[Rho]]*(3 + 60*\[Rho] - 16*\[Rho]^2 - 76*\[Rho]^3 + 
        15*\[Rho]^4) - 15*tc^10*Sqrt[\[Rho]]*(3 + 60*\[Rho] - 16*\[Rho]^2 - 
        76*\[Rho]^3 + 15*\[Rho]^4) + 5*tc^2*Sqrt[\[Rho]]*
       (3 - 22*\[Rho] + 138*\[Rho]^2 + 342*\[Rho]^3 + 81*\[Rho]^4) + 
      5*tc^12*Sqrt[\[Rho]]*(3 - 22*\[Rho] + 138*\[Rho]^2 + 342*\[Rho]^3 + 
        81*\[Rho]^4) - 5*tc^5*(12 + 309*\[Rho] + 633*\[Rho]^2 + 
        575*\[Rho]^3 + 567*\[Rho]^4) - 5*tc^9*(12 + 309*\[Rho] + 
        633*\[Rho]^2 + 575*\[Rho]^3 + 567*\[Rho]^4) + 
      tc^3*(15 + 321*\[Rho] + 546*\[Rho]^2 - 1556*\[Rho]^3 - 963*\[Rho]^4 + 
        405*\[Rho]^5) + tc^11*(15 + 321*\[Rho] + 546*\[Rho]^2 - 
        1556*\[Rho]^3 - 963*\[Rho]^4 + 405*\[Rho]^5))*Log[tc] - 
    5760*tc^9*(-1 + tc^2)*\[Rho]^(3/2)*(31 + 18*\[Rho])*Log[tc]^2))/
  (135*mb^4*tc*(-1 + tc^2)*\[Rho]^(3/2)*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (\[Rho]3LS*(2*(-1 + tc^2)^2*(5*\[Rho]^(5/2) + 5*tc^12*\[Rho]^(5/2) - 
      2*tc*\[Rho]*(-5 + 37*\[Rho] + 22*\[Rho]^2) - 
      2*tc^11*\[Rho]*(-5 + 37*\[Rho] + 22*\[Rho]^2) + 
      2*tc^2*Sqrt[\[Rho]]*(-17 + 90*\[Rho] + 78*\[Rho]^2 + 56*\[Rho]^3) + 
      2*tc^10*Sqrt[\[Rho]]*(-17 + 90*\[Rho] + 78*\[Rho]^2 + 56*\[Rho]^3) + 
      4*tc^6*Sqrt[\[Rho]]*(219 - 210*\[Rho] - 806*\[Rho]^2 + 228*\[Rho]^3) - 
      tc^4*Sqrt[\[Rho]]*(44 + 1200*\[Rho] + 3829*\[Rho]^2 + 1288*\[Rho]^3) - 
      tc^8*Sqrt[\[Rho]]*(44 + 1200*\[Rho] + 3829*\[Rho]^2 + 1288*\[Rho]^3) + 
      tc^5*(150 - 1080*\[Rho] + 5492*\[Rho]^2 + 4352*\[Rho]^3 - 
        450*\[Rho]^4) + tc^7*(150 - 1080*\[Rho] + 5492*\[Rho]^2 + 
        4352*\[Rho]^3 - 450*\[Rho]^4) + tc^3*(30 - 130*\[Rho] + 
        702*\[Rho]^2 + 732*\[Rho]^3 - 90*\[Rho]^4) + 
      tc^9*(30 - 130*\[Rho] + 702*\[Rho]^2 + 732*\[Rho]^3 - 90*\[Rho]^4)) + 
    48*tc^2*(-10*\[Rho]^(5/2) + 10*tc^12*\[Rho]^(5/2) + 
      42*tc*\[Rho]^2*(1 + \[Rho]) - 42*tc^11*\[Rho]^2*(1 + \[Rho]) - 
      10*tc^3*(-1 + \[Rho])^2*(-1 + 3*\[Rho] + 3*\[Rho]^2) + 
      10*tc^9*(-1 + \[Rho])^2*(-1 + 3*\[Rho] + 3*\[Rho]^2) - 
      10*tc^4*Sqrt[\[Rho]]*(-1 + 2*\[Rho] + 6*\[Rho]^2) + 
      10*tc^8*Sqrt[\[Rho]]*(-1 + 2*\[Rho] + 6*\[Rho]^2) + 
      10*tc^5*\[Rho]*(-5 + 69*\[Rho] + 54*\[Rho]^2) - 
      10*tc^7*\[Rho]*(-5 + 69*\[Rho] + 54*\[Rho]^2) - 
      5*tc^2*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3) + 
      5*tc^10*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3))*
     Log[tc] + 5760*tc^8*Sqrt[\[Rho]]*(-1 + 2*\[Rho] + 6*\[Rho]^2)*
     Log[tc]^2))/(15*mb^3*Sqrt[\[Rho]]*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (r13*(-((-1 + tc^2)*(32*\[Rho]^(7/2) + 32*tc^22*\[Rho]^(7/2) - 
       9*tc*\[Rho]^3*(32 + 57*\[Rho]) - 9*tc^21*\[Rho]^3*(32 + 57*\[Rho]) + 
       2*tc^2*\[Rho]^(5/2)*(291 + 3049*\[Rho] + 1866*\[Rho]^2) + 
       2*tc^20*\[Rho]^(5/2)*(291 + 3049*\[Rho] + 1866*\[Rho]^2) - 
       6*tc^3*\[Rho]*(20 - 251*\[Rho] + 2798*\[Rho]^2 + 2896*\[Rho]^3 + 
         1532*\[Rho]^4) - 6*tc^19*\[Rho]*(20 - 251*\[Rho] + 2798*\[Rho]^2 + 
         2896*\[Rho]^3 + 1532*\[Rho]^4) + 2*tc^8*Sqrt[\[Rho]]*
        (-11160 - 13473*\[Rho] + 157674*\[Rho]^2 + 285932*\[Rho]^3 + 
         242448*\[Rho]^4 - 18225*\[Rho]^5) + 2*tc^14*Sqrt[\[Rho]]*
        (-11160 - 13473*\[Rho] + 157674*\[Rho]^2 + 285932*\[Rho]^3 + 
         242448*\[Rho]^4 - 18225*\[Rho]^5) + 2*tc^6*Sqrt[\[Rho]]*
        (3096 + 48441*\[Rho] + 53430*\[Rho]^2 - 121084*\[Rho]^3 - 
         89184*\[Rho]^4 + 2025*\[Rho]^5) + 2*tc^16*Sqrt[\[Rho]]*
        (3096 + 48441*\[Rho] + 53430*\[Rho]^2 - 121084*\[Rho]^3 - 
         89184*\[Rho]^4 + 2025*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*
        (252 - 4035*\[Rho] - 3759*\[Rho]^2 - 11795*\[Rho]^3 - 
         16266*\[Rho]^4 + 3645*\[Rho]^5) + 2*tc^18*Sqrt[\[Rho]]*
        (252 - 4035*\[Rho] - 3759*\[Rho]^2 - 11795*\[Rho]^3 - 
         16266*\[Rho]^4 + 3645*\[Rho]^5) - 24*tc^7*(-45 + 4703*\[Rho] + 
         26196*\[Rho]^2 + 21168*\[Rho]^3 + 12461*\[Rho]^4 + 9881*\[Rho]^5) - 
       24*tc^15*(-45 + 4703*\[Rho] + 26196*\[Rho]^2 + 21168*\[Rho]^3 + 
         12461*\[Rho]^4 + 9881*\[Rho]^5) + 2*tc^10*Sqrt[\[Rho]]*
        (3492 + 72747*\[Rho] + 54444*\[Rho]^2 - 52438*\[Rho]^3 - 
         143184*\[Rho]^4 + 12555*\[Rho]^5) + 2*tc^12*Sqrt[\[Rho]]*
        (3492 + 72747*\[Rho] + 54444*\[Rho]^2 - 52438*\[Rho]^3 - 
         143184*\[Rho]^4 + 12555*\[Rho]^5) - 12*tc^11*(-1140 + 47432*\[Rho] + 
         156667*\[Rho]^2 + 105634*\[Rho]^3 + 13524*\[Rho]^4 + 
         25720*\[Rho]^5) + 3*tc^5*(-180 + 1916*\[Rho] + 6500*\[Rho]^2 + 
         42296*\[Rho]^3 + 79765*\[Rho]^4 + 29348*\[Rho]^5) + 
       3*tc^17*(-180 + 1916*\[Rho] + 6500*\[Rho]^2 + 42296*\[Rho]^3 + 
         79765*\[Rho]^4 + 29348*\[Rho]^5) + 6*tc^9*(-510 + 58346*\[Rho] + 
         187390*\[Rho]^2 + 101444*\[Rho]^3 + 19507*\[Rho]^4 + 
         52822*\[Rho]^5) + 6*tc^13*(-510 + 58346*\[Rho] + 187390*\[Rho]^2 + 
         101444*\[Rho]^3 + 19507*\[Rho]^4 + 52822*\[Rho]^5))) + 
    24*tc^3*(10*\[Rho]^2*(2 + 63*\[Rho]^2) + 10*tc^18*\[Rho]^2*
       (2 + 63*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(14 + 14*\[Rho] + 489*\[Rho]^2 + 
        441*\[Rho]^3) - 6*tc^17*\[Rho]^(3/2)*(14 + 14*\[Rho] + 489*\[Rho]^2 + 
        441*\[Rho]^3) + 15*tc^2*\[Rho]*(4 - 89*\[Rho] + 136*\[Rho]^2 + 
        417*\[Rho]^3 + 126*\[Rho]^4) + 15*tc^16*\[Rho]*
       (4 - 89*\[Rho] + 136*\[Rho]^2 + 417*\[Rho]^3 + 126*\[Rho]^4) - 
      15*tc^4*\[Rho]*(20 + 255*\[Rho] + 388*\[Rho]^2 + 671*\[Rho]^3 + 
        330*\[Rho]^4) - 15*tc^14*\[Rho]*(20 + 255*\[Rho] + 388*\[Rho]^2 + 
        671*\[Rho]^3 + 330*\[Rho]^4) - 20*tc^9*Sqrt[\[Rho]]*
       (96 + 5841*\[Rho] + 15216*\[Rho]^2 + 3769*\[Rho]^3 + 2637*\[Rho]^4 + 
        27*\[Rho]^5) - 15*tc^8*(-36 + 128*\[Rho] + 183*\[Rho]^2 + 
        1096*\[Rho]^3 + 1307*\[Rho]^4 + 42*\[Rho]^5) - 
      15*tc^10*(-36 + 128*\[Rho] + 183*\[Rho]^2 + 1096*\[Rho]^3 + 
        1307*\[Rho]^4 + 42*\[Rho]^5) + 6*tc^7*Sqrt[\[Rho]]*
       (90 + 15329*\[Rho] + 38909*\[Rho]^2 + 12519*\[Rho]^3 + 6306*\[Rho]^4 + 
        405*\[Rho]^5) + 6*tc^11*Sqrt[\[Rho]]*(90 + 15329*\[Rho] + 
        38909*\[Rho]^2 + 12519*\[Rho]^3 + 6306*\[Rho]^4 + 405*\[Rho]^5) - 
      6*tc^5*Sqrt[\[Rho]]*(60 + 3227*\[Rho] + 7322*\[Rho]^2 + 3112*\[Rho]^3 + 
        1848*\[Rho]^4 + 675*\[Rho]^5) - 6*tc^13*Sqrt[\[Rho]]*
       (60 + 3227*\[Rho] + 7322*\[Rho]^2 + 3112*\[Rho]^3 + 1848*\[Rho]^4 + 
        675*\[Rho]^5) + 5*tc^6*(-36 - 264*\[Rho] - 5479*\[Rho]^2 - 
        3012*\[Rho]^3 + 3861*\[Rho]^4 + 810*\[Rho]^5) + 
      5*tc^12*(-36 - 264*\[Rho] - 5479*\[Rho]^2 - 3012*\[Rho]^3 + 
        3861*\[Rho]^4 + 810*\[Rho]^5) + 2*tc^3*Sqrt[\[Rho]]*
       (30 + 1581*\[Rho] + 3201*\[Rho]^2 + 731*\[Rho]^3 + 774*\[Rho]^4 + 
        945*\[Rho]^5) + 2*tc^15*Sqrt[\[Rho]]*(30 + 1581*\[Rho] + 
        3201*\[Rho]^2 + 731*\[Rho]^3 + 774*\[Rho]^4 + 945*\[Rho]^5))*
     Log[tc] + 2880*tc^9*(-1 + tc^2)^3*\[Rho]^2*(295 + 270*\[Rho] + 
      54*\[Rho]^2)*Log[tc]^2))/(135*mb^5*tc*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (m3*(-2*(-1 + tc^2)*(16*\[Rho]^3 + 16*tc^18*\[Rho]^3 - 
      159*tc*\[Rho]^(5/2)*(1 + \[Rho]) - 159*tc^17*\[Rho]^(5/2)*
       (1 + \[Rho]) + 6*tc^2*\[Rho]^2*(93 + 320*\[Rho] + 153*\[Rho]^2) + 
      6*tc^16*\[Rho]^2*(93 + 320*\[Rho] + 153*\[Rho]^2) - 
      18*tc^3*\[Rho]^(3/2)*(74 + 405*\[Rho] + 318*\[Rho]^2 + 117*\[Rho]^3) - 
      18*tc^15*\[Rho]^(3/2)*(74 + 405*\[Rho] + 318*\[Rho]^2 + 117*\[Rho]^3) + 
      6*tc^7*Sqrt[\[Rho]]*(2064 + 14670*\[Rho] + 34751*\[Rho]^2 + 
        19082*\[Rho]^3 - 2673*\[Rho]^4) + 6*tc^11*Sqrt[\[Rho]]*
       (2064 + 14670*\[Rho] + 34751*\[Rho]^2 + 19082*\[Rho]^3 - 
        2673*\[Rho]^4) + 6*tc^4*\[Rho]*(507 + 2820*\[Rho] + 1379*\[Rho]^2 - 
        474*\[Rho]^3 + 270*\[Rho]^4) + 6*tc^14*\[Rho]*
       (507 + 2820*\[Rho] + 1379*\[Rho]^2 - 474*\[Rho]^3 + 270*\[Rho]^4) + 
      18*tc^9*Sqrt[\[Rho]]*(-1032 - 2680*\[Rho] - 3161*\[Rho]^2 - 
        2049*\[Rho]^3 + 504*\[Rho]^4) + 24*tc^5*Sqrt[\[Rho]]*
       (-129 - 807*\[Rho] + 8*\[Rho]^2 + 1643*\[Rho]^3 + 567*\[Rho]^4) + 
      24*tc^13*Sqrt[\[Rho]]*(-129 - 807*\[Rho] + 8*\[Rho]^2 + 1643*\[Rho]^3 + 
        567*\[Rho]^4) - 6*tc^8*(-315 + 2571*\[Rho] + 15135*\[Rho]^2 + 
        12718*\[Rho]^3 - 2022*\[Rho]^4 + 135*\[Rho]^5) - 
      6*tc^10*(-315 + 2571*\[Rho] + 15135*\[Rho]^2 + 12718*\[Rho]^3 - 
        2022*\[Rho]^4 + 135*\[Rho]^5) + 2*tc^6*(-135 - 18*\[Rho] - 
        16794*\[Rho]^2 - 58211*\[Rho]^3 - 30213*\[Rho]^4 + 2025*\[Rho]^5) + 
      2*tc^12*(-135 - 18*\[Rho] - 16794*\[Rho]^2 - 58211*\[Rho]^3 - 
        30213*\[Rho]^4 + 2025*\[Rho]^5)) + 
    48*tc^3*(5*\[Rho]^(3/2)*(-1 + 27*\[Rho]^2) + 5*tc^14*\[Rho]^(3/2)*
       (-1 + 27*\[Rho]^2) - 60*tc^7*\[Rho]*(115 + 478*\[Rho] + 
        417*\[Rho]^2) + 5*tc^2*\[Rho]^(3/2)*(34 + 297*\[Rho] + 396*\[Rho]^2 + 
        81*\[Rho]^3) + 5*tc^12*\[Rho]^(3/2)*(34 + 297*\[Rho] + 396*\[Rho]^2 + 
        81*\[Rho]^3) - 3*tc*\[Rho]*(-7 - 7*\[Rho] + 237*\[Rho]^2 + 
        189*\[Rho]^3) - 3*tc^13*\[Rho]*(-7 - 7*\[Rho] + 237*\[Rho]^2 + 
        189*\[Rho]^3) + 15*tc^6*Sqrt[\[Rho]]*(-6 + 199*\[Rho] + 
        714*\[Rho]^2 + 483*\[Rho]^3) + 15*tc^8*Sqrt[\[Rho]]*
       (-6 + 199*\[Rho] + 714*\[Rho]^2 + 483*\[Rho]^3) + 
      5*tc^5*(36 + 573*\[Rho] + 1425*\[Rho]^2 + 269*\[Rho]^3 - 
        507*\[Rho]^4) + 5*tc^9*(36 + 573*\[Rho] + 1425*\[Rho]^2 + 
        269*\[Rho]^3 - 507*\[Rho]^4) - 45*tc^4*Sqrt[\[Rho]]*
       (-2 - 10*\[Rho] - 49*\[Rho]^2 - 32*\[Rho]^3 + 9*\[Rho]^4) - 
      45*tc^10*Sqrt[\[Rho]]*(-2 - 10*\[Rho] - 49*\[Rho]^2 - 32*\[Rho]^3 + 
        9*\[Rho]^4) + tc^3*(-45 - 471*\[Rho] - 1716*\[Rho]^2 - 
        3334*\[Rho]^3 - 1083*\[Rho]^4 + 405*\[Rho]^5) + 
      tc^11*(-45 - 471*\[Rho] - 1716*\[Rho]^2 - 3334*\[Rho]^3 - 
        1083*\[Rho]^4 + 405*\[Rho]^5))*Log[tc] - 5760*tc^9*(-1 + tc^2)*
     Sqrt[\[Rho]]*(3 + 43*\[Rho] + 66*\[Rho]^2)*Log[tc]^2))/
  (135*mb^4*tc*(-1 + tc^2)*\[Rho]^(3/2)*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (r15*(-((-1 + tc^2)*(24*\[Rho]^(7/2) + 24*tc^22*\[Rho]^(7/2) - 
       tc*\[Rho]^3*(221 + 166*\[Rho]) - tc^21*\[Rho]^3*(221 + 166*\[Rho]) + 
       2*tc^2*\[Rho]^(5/2)*(399 + 815*\[Rho] + 332*\[Rho]^2) + 
       2*tc^20*\[Rho]^(5/2)*(399 + 815*\[Rho] + 332*\[Rho]^2) - 
       2*tc^3*\[Rho]*(-20 + 971*\[Rho] + 3161*\[Rho]^2 + 2835*\[Rho]^3 + 
         640*\[Rho]^4) - 2*tc^19*\[Rho]*(-20 + 971*\[Rho] + 3161*\[Rho]^2 + 
         2835*\[Rho]^3 + 640*\[Rho]^4) + 4*tc^10*Sqrt[\[Rho]]*
        (-1722 + 2844*\[Rho] + 54499*\[Rho]^2 + 66313*\[Rho]^3 + 
         11123*\[Rho]^4 - 1485*\[Rho]^5) + 4*tc^12*Sqrt[\[Rho]]*
        (-1722 + 2844*\[Rho] + 54499*\[Rho]^2 + 66313*\[Rho]^3 + 
         11123*\[Rho]^4 - 1485*\[Rho]^5) + 4*tc^8*Sqrt[\[Rho]]*
        (1770 - 10326*\[Rho] + 5918*\[Rho]^2 + 29072*\[Rho]^3 + 
         6011*\[Rho]^4 + 45*\[Rho]^5) + 4*tc^14*Sqrt[\[Rho]]*
        (1770 - 10326*\[Rho] + 5918*\[Rho]^2 + 29072*\[Rho]^3 + 
         6011*\[Rho]^4 + 45*\[Rho]^5) + 4*tc^6*Sqrt[\[Rho]]*
        (-366 - 358*\[Rho] - 2102*\[Rho]^2 - 10518*\[Rho]^3 - 7783*\[Rho]^4 + 
         135*\[Rho]^5) + 4*tc^16*Sqrt[\[Rho]]*(-366 - 358*\[Rho] - 
         2102*\[Rho]^2 - 10518*\[Rho]^3 - 7783*\[Rho]^4 + 135*\[Rho]^5) + 
       2*tc^4*Sqrt[\[Rho]]*(-84 + 2000*\[Rho] + 7291*\[Rho]^2 + 
         6559*\[Rho]^3 + 3286*\[Rho]^4 + 450*\[Rho]^5) + 
       2*tc^18*Sqrt[\[Rho]]*(-84 + 2000*\[Rho] + 7291*\[Rho]^2 + 
         6559*\[Rho]^3 + 3286*\[Rho]^4 + 450*\[Rho]^5) - 
       tc^5*(-180 + 3092*\[Rho] + 19196*\[Rho]^2 + 10077*\[Rho]^3 - 
         9538*\[Rho]^4 + 644*\[Rho]^5) - tc^17*(-180 + 3092*\[Rho] + 
         19196*\[Rho]^2 + 10077*\[Rho]^3 - 9538*\[Rho]^4 + 644*\[Rho]^5) + 
       8*tc^7*(-45 + 3377*\[Rho] + 6930*\[Rho]^2 - 2890*\[Rho]^3 + 
         1327*\[Rho]^4 + 1865*\[Rho]^5) + 8*tc^15*(-45 + 3377*\[Rho] + 
         6930*\[Rho]^2 - 2890*\[Rho]^3 + 1327*\[Rho]^4 + 1865*\[Rho]^5) + 
       4*tc^11*(-1140 + 31856*\[Rho] - 20909*\[Rho]^2 - 134415*\[Rho]^3 - 
         64081*\[Rho]^4 + 16804*\[Rho]^5) - 2*tc^9*(-510 + 32558*\[Rho] + 
         29362*\[Rho]^2 + 37235*\[Rho]^3 + 39798*\[Rho]^4 + 19702*\[Rho]^5) - 
       2*tc^13*(-510 + 32558*\[Rho] + 29362*\[Rho]^2 + 37235*\[Rho]^3 + 
         39798*\[Rho]^4 + 19702*\[Rho]^5))) + 
    24*tc^3*(10*\[Rho]^2*(-1 + 4*\[Rho]^2) + 10*tc^18*\[Rho]^2*
       (-1 + 4*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(-7 - 7*\[Rho] + 64*\[Rho]^2 + 
        28*\[Rho]^3) - 6*tc^17*\[Rho]^(3/2)*(-7 - 7*\[Rho] + 64*\[Rho]^2 + 
        28*\[Rho]^3) + 5*tc^2*\[Rho]*(-5 + 4*\[Rho] + 173*\[Rho]^2 + 
        238*\[Rho]^3 + 24*\[Rho]^4) + 5*tc^16*\[Rho]*
       (-5 + 4*\[Rho] + 173*\[Rho]^2 + 238*\[Rho]^3 + 24*\[Rho]^4) - 
      5*tc^4*\[Rho]*(-31 - 28*\[Rho] + 315*\[Rho]^2 + 288*\[Rho]^3 + 
        96*\[Rho]^4) - 5*tc^14*\[Rho]*(-31 - 28*\[Rho] + 315*\[Rho]^2 + 
        288*\[Rho]^3 + 96*\[Rho]^4) + 20*tc^9*Sqrt[\[Rho]]*
       (4 + 855*\[Rho] - 353*\[Rho]^2 - 760*\[Rho]^3 + 486*\[Rho]^4 + 
        6*\[Rho]^5) + 4*tc^5*Sqrt[\[Rho]]*(60 + 684*\[Rho] + 424*\[Rho]^2 + 
        232*\[Rho]^3 + 429*\[Rho]^4 + 45*\[Rho]^5) + 
      4*tc^13*Sqrt[\[Rho]]*(60 + 684*\[Rho] + 424*\[Rho]^2 + 232*\[Rho]^3 + 
        429*\[Rho]^4 + 45*\[Rho]^5) + 2*tc^3*Sqrt[\[Rho]]*
       (-20 - 148*\[Rho] - 463*\[Rho]^2 - 629*\[Rho]^3 - 258*\[Rho]^4 + 
        60*\[Rho]^5) + 2*tc^15*Sqrt[\[Rho]]*(-20 - 148*\[Rho] - 
        463*\[Rho]^2 - 629*\[Rho]^3 - 258*\[Rho]^4 + 60*\[Rho]^5) + 
      5*tc^6*(12 + 37*\[Rho] - 336*\[Rho]^2 - 2597*\[Rho]^3 - 760*\[Rho]^4 + 
        84*\[Rho]^5) + 5*tc^12*(12 + 37*\[Rho] - 336*\[Rho]^2 - 
        2597*\[Rho]^3 - 760*\[Rho]^4 + 84*\[Rho]^5) + 
      5*tc^8*(-36 + 313*\[Rho] - 798*\[Rho]^2 - 3645*\[Rho]^3 - 
        2422*\[Rho]^4 + 108*\[Rho]^5) + 5*tc^10*(-36 + 313*\[Rho] - 
        798*\[Rho]^2 - 3645*\[Rho]^3 - 2422*\[Rho]^4 + 108*\[Rho]^5) - 
      2*tc^7*Sqrt[\[Rho]]*(180 + 6656*\[Rho] - 11719*\[Rho]^2 - 
        18917*\[Rho]^3 + 1086*\[Rho]^4 + 360*\[Rho]^5) - 
      2*tc^11*Sqrt[\[Rho]]*(180 + 6656*\[Rho] - 11719*\[Rho]^2 - 
        18917*\[Rho]^3 + 1086*\[Rho]^4 + 360*\[Rho]^5))*Log[tc] + 
    2880*tc^9*(-1 + tc^2)^3*\[Rho]*(-1 - 18*\[Rho] + 64*\[Rho]^2 + 
      4*\[Rho]^3)*Log[tc]^2))/(45*mb^5*tc*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r16*(-((-1 + tc^2)*(88*\[Rho]^(7/2) + 88*tc^22*\[Rho]^(7/2) - 
       21*tc*\[Rho]^3*(37 + 42*\[Rho]) - 21*tc^21*\[Rho]^3*(37 + 42*\[Rho]) + 
       2*tc^2*\[Rho]^(5/2)*(1083 + 4631*\[Rho] + 2760*\[Rho]^2) + 
       2*tc^20*\[Rho]^(5/2)*(1083 + 4631*\[Rho] + 2760*\[Rho]^2) - 
       6*tc^3*\[Rho]*(-20 + 889*\[Rho] + 4971*\[Rho]^2 + 5425*\[Rho]^3 + 
         2188*\[Rho]^4) - 6*tc^19*\[Rho]*(-20 + 889*\[Rho] + 4971*\[Rho]^2 + 
         5425*\[Rho]^3 + 2188*\[Rho]^4) - 48*tc^7*(-15 - 5547*\[Rho] - 
         21992*\[Rho]^2 - 14634*\[Rho]^3 + 293*\[Rho]^4 + 1277*\[Rho]^5) - 
       48*tc^15*(-15 - 5547*\[Rho] - 21992*\[Rho]^2 - 14634*\[Rho]^3 + 
         293*\[Rho]^4 + 1277*\[Rho]^5) + 4*tc^6*Sqrt[\[Rho]]*
        (-3996 - 48588*\[Rho] - 106662*\[Rho]^2 - 118462*\[Rho]^3 - 
         59817*\[Rho]^4 + 1485*\[Rho]^5) + 4*tc^16*Sqrt[\[Rho]]*
        (-3996 - 48588*\[Rho] - 106662*\[Rho]^2 - 118462*\[Rho]^3 - 
         59817*\[Rho]^4 + 1485*\[Rho]^5) - 4*tc^10*Sqrt[\[Rho]]*
        (1602 + 92316*\[Rho] + 53673*\[Rho]^2 - 92321*\[Rho]^3 - 
         39111*\[Rho]^4 + 4725*\[Rho]^5) - 4*tc^12*Sqrt[\[Rho]]*
        (1602 + 92316*\[Rho] + 53673*\[Rho]^2 - 92321*\[Rho]^3 - 
         39111*\[Rho]^4 + 4725*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*
        (-252 + 8520*\[Rho] + 35559*\[Rho]^2 + 11687*\[Rho]^3 + 
         138*\[Rho]^4 + 5130*\[Rho]^5) + 2*tc^18*Sqrt[\[Rho]]*
        (-252 + 8520*\[Rho] + 35559*\[Rho]^2 + 11687*\[Rho]^3 + 
         138*\[Rho]^4 + 5130*\[Rho]^5) - 4*tc^8*Sqrt[\[Rho]]*
        (-12204 - 3444*\[Rho] + 9186*\[Rho]^2 - 226760*\[Rho]^3 - 
         94857*\[Rho]^4 + 5805*\[Rho]^5) - 4*tc^14*Sqrt[\[Rho]]*
        (-12204 - 3444*\[Rho] + 9186*\[Rho]^2 - 226760*\[Rho]^3 - 
         94857*\[Rho]^4 + 5805*\[Rho]^5) - 6*tc^9*(810 + 124204*\[Rho] + 
         297310*\[Rho]^2 + 305961*\[Rho]^3 + 135146*\[Rho]^4 + 
         11476*\[Rho]^5) - 6*tc^13*(810 + 124204*\[Rho] + 297310*\[Rho]^2 + 
         305961*\[Rho]^3 + 135146*\[Rho]^4 + 11476*\[Rho]^5) + 
       12*tc^11*(-840 + 98788*\[Rho] + 278233*\[Rho]^2 + 149371*\[Rho]^3 - 
         22391*\[Rho]^4 + 14788*\[Rho]^5) + 3*tc^5*(180 - 4360*\[Rho] - 
         14340*\[Rho]^2 + 22037*\[Rho]^3 + 66906*\[Rho]^4 + 21064*\[Rho]^5) + 
       3*tc^17*(180 - 4360*\[Rho] - 14340*\[Rho]^2 + 22037*\[Rho]^3 + 
         66906*\[Rho]^4 + 21064*\[Rho]^5))) + 
    24*tc^3*(10*\[Rho]^2*(-5 + 66*\[Rho]^2) + 10*tc^18*\[Rho]^2*
       (-5 + 66*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(-35 - 35*\[Rho] + 
        594*\[Rho]^2 + 462*\[Rho]^3) - 6*tc^17*\[Rho]^(3/2)*
       (-35 - 35*\[Rho] + 594*\[Rho]^2 + 462*\[Rho]^3) + 
      15*tc^2*\[Rho]*(-3 + 136*\[Rho] + 443*\[Rho]^2 + 586*\[Rho]^3 + 
        132*\[Rho]^4) + 15*tc^16*\[Rho]*(-3 + 136*\[Rho] + 443*\[Rho]^2 + 
        586*\[Rho]^3 + 132*\[Rho]^4) - 15*tc^4*\[Rho]*
       (-57 - 80*\[Rho] + 429*\[Rho]^2 + 756*\[Rho]^3 + 276*\[Rho]^4) - 
      15*tc^14*\[Rho]*(-57 - 80*\[Rho] + 429*\[Rho]^2 + 756*\[Rho]^3 + 
        276*\[Rho]^4) + 12*tc^5*Sqrt[\[Rho]]*(180 + 2950*\[Rho] + 
        4840*\[Rho]^2 + 2024*\[Rho]^3 + 147*\[Rho]^4 - 135*\[Rho]^5) + 
      12*tc^13*Sqrt[\[Rho]]*(180 + 2950*\[Rho] + 4840*\[Rho]^2 + 
        2024*\[Rho]^3 + 147*\[Rho]^4 - 135*\[Rho]^5) + 
      20*tc^9*Sqrt[\[Rho]]*(540 + 11343*\[Rho] + 21387*\[Rho]^2 + 
        4918*\[Rho]^3 + 1956*\[Rho]^4 + 18*\[Rho]^5) + 
      15*tc^8*(-60 + 139*\[Rho] + 722*\[Rho]^2 - 2835*\[Rho]^3 - 
        4054*\[Rho]^4 + 36*\[Rho]^5) + 15*tc^10*(-60 + 139*\[Rho] + 
        722*\[Rho]^2 - 2835*\[Rho]^3 - 4054*\[Rho]^4 + 36*\[Rho]^5) - 
      6*tc^7*Sqrt[\[Rho]]*(840 + 31320*\[Rho] + 52205*\[Rho]^2 - 
        1269*\[Rho]^3 - 1272*\[Rho]^4 + 450*\[Rho]^5) - 
      6*tc^11*Sqrt[\[Rho]]*(840 + 31320*\[Rho] + 52205*\[Rho]^2 - 
        1269*\[Rho]^3 - 1272*\[Rho]^4 + 450*\[Rho]^5) + 
      5*tc^6*(36 + 1101*\[Rho] + 12076*\[Rho]^2 + 5103*\[Rho]^3 - 
        660*\[Rho]^4 + 468*\[Rho]^5) + 5*tc^12*(36 + 1101*\[Rho] + 
        12076*\[Rho]^2 + 5103*\[Rho]^3 - 660*\[Rho]^4 + 468*\[Rho]^5) + 
      2*tc^3*Sqrt[\[Rho]]*(-180 - 2760*\[Rho] - 4665*\[Rho]^2 - 
        3959*\[Rho]^3 - 492*\[Rho]^4 + 990*\[Rho]^5) + 
      2*tc^15*Sqrt[\[Rho]]*(-180 - 2760*\[Rho] - 4665*\[Rho]^2 - 
        3959*\[Rho]^3 - 492*\[Rho]^4 + 990*\[Rho]^5))*Log[tc] + 
    2880*tc^9*(-1 + tc^2)^3*\[Rho]*(-21 - 478*\[Rho] - 180*\[Rho]^2 + 
      12*\[Rho]^3)*Log[tc]^2))/(270*mb^5*tc*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r18*((-1 + tc^2)*(112*\[Rho]^(7/2) + 112*tc^22*\[Rho]^(7/2) - 
      3*tc*\[Rho]^3*(316 + 351*\[Rho]) - 3*tc^21*\[Rho]^3*
       (316 + 351*\[Rho]) + 2*tc^2*\[Rho]^(5/2)*(1332 + 5393*\[Rho] + 
        3129*\[Rho]^2) + 2*tc^20*\[Rho]^(5/2)*(1332 + 5393*\[Rho] + 
        3129*\[Rho]^2) - 6*tc^3*\[Rho]*(-10 + 722*\[Rho] + 5727*\[Rho]^2 + 
        6167*\[Rho]^3 + 2437*\[Rho]^4) - 6*tc^19*\[Rho]*
       (-10 + 722*\[Rho] + 5727*\[Rho]^2 + 6167*\[Rho]^3 + 2437*\[Rho]^4) + 
      4*tc^8*Sqrt[\[Rho]]*(9936 + 15918*\[Rho] + 51156*\[Rho]^2 + 
        271091*\[Rho]^3 + 122901*\[Rho]^4 - 7020*\[Rho]^5) + 
      4*tc^14*Sqrt[\[Rho]]*(9936 + 15918*\[Rho] + 51156*\[Rho]^2 + 
        271091*\[Rho]^3 + 122901*\[Rho]^4 - 7020*\[Rho]^5) + 
      4*tc^6*Sqrt[\[Rho]]*(-3996 - 43998*\[Rho] - 112692*\[Rho]^2 - 
        144127*\[Rho]^3 - 72417*\[Rho]^4 + 1620*\[Rho]^5) + 
      4*tc^16*Sqrt[\[Rho]]*(-3996 - 43998*\[Rho] - 112692*\[Rho]^2 - 
        144127*\[Rho]^3 - 72417*\[Rho]^4 + 1620*\[Rho]^5) - 
      48*tc^7*(-45 - 4298*\[Rho] - 16961*\[Rho]^2 - 11823*\[Rho]^3 + 
        652*\[Rho]^4 + 1937*\[Rho]^5) - 48*tc^15*(-45 - 4298*\[Rho] - 
        16961*\[Rho]^2 - 11823*\[Rho]^3 + 652*\[Rho]^4 + 1937*\[Rho]^5) - 
      4*tc^10*Sqrt[\[Rho]]*(-603 + 107301*\[Rho] + 105330*\[Rho]^2 - 
        73304*\[Rho]^3 - 23919*\[Rho]^4 + 3915*\[Rho]^5) - 
      4*tc^12*Sqrt[\[Rho]]*(-603 + 107301*\[Rho] + 105330*\[Rho]^2 - 
        73304*\[Rho]^3 - 23919*\[Rho]^4 + 3915*\[Rho]^5) - 
      6*tc^9*(1725 + 96949*\[Rho] + 232902*\[Rho]^2 + 285780*\[Rho]^3 + 
        144774*\[Rho]^4 + 4327*\[Rho]^5) - 6*tc^13*(1725 + 96949*\[Rho] + 
        232902*\[Rho]^2 + 285780*\[Rho]^3 + 144774*\[Rho]^4 + 
        4327*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*(-126 + 4362*\[Rho] + 
        30000*\[Rho]^2 + 11615*\[Rho]^3 - 735*\[Rho]^4 + 5670*\[Rho]^5) + 
      2*tc^18*Sqrt[\[Rho]]*(-126 + 4362*\[Rho] + 30000*\[Rho]^2 + 
        11615*\[Rho]^3 - 735*\[Rho]^4 + 5670*\[Rho]^5) + 
      12*tc^11*(-120 + 79798*\[Rho] + 248298*\[Rho]^2 + 143047*\[Rho]^3 - 
        17305*\[Rho]^4 + 11293*\[Rho]^5) + 
      3*tc^5*(90 - 886*\[Rho] - 3124*\[Rho]^2 + 40868*\[Rho]^3 + 
        83275*\[Rho]^4 + 24814*\[Rho]^5) + 
      3*tc^17*(90 - 886*\[Rho] - 3124*\[Rho]^2 + 40868*\[Rho]^3 + 
        83275*\[Rho]^4 + 24814*\[Rho]^5)) - 
    24*tc^3*(10*\[Rho]^2*(-2 + 75*\[Rho]^2) + 10*tc^18*\[Rho]^2*
       (-2 + 75*\[Rho]^2) - 42*tc*\[Rho]^(3/2)*(-2 - 2*\[Rho] + 99*\[Rho]^2 + 
        75*\[Rho]^3) - 42*tc^17*\[Rho]^(3/2)*(-2 - 2*\[Rho] + 99*\[Rho]^2 + 
        75*\[Rho]^3) + 15*tc^2*\[Rho]*(4 + 105*\[Rho] + 500*\[Rho]^2 + 
        691*\[Rho]^3 + 150*\[Rho]^4) + 15*tc^16*\[Rho]*
       (4 + 105*\[Rho] + 500*\[Rho]^2 + 691*\[Rho]^3 + 150*\[Rho]^4) - 
      15*tc^4*\[Rho]*(-28 + 59*\[Rho] + 606*\[Rho]^2 + 927*\[Rho]^3 + 
        348*\[Rho]^4) - 15*tc^14*\[Rho]*(-28 + 59*\[Rho] + 606*\[Rho]^2 + 
        927*\[Rho]^3 + 348*\[Rho]^4) - 15*tc^8*(54 - 70*\[Rho] - 
        1031*\[Rho]^2 + 2940*\[Rho]^3 + 4483*\[Rho]^4) - 
      15*tc^10*(54 - 70*\[Rho] - 1031*\[Rho]^2 + 2940*\[Rho]^3 + 
        4483*\[Rho]^4) + 12*tc^5*Sqrt[\[Rho]]*(150 + 2146*\[Rho] + 
        3296*\[Rho]^2 + 1663*\[Rho]^3 + 75*\[Rho]^4 - 180*\[Rho]^5) + 
      12*tc^13*Sqrt[\[Rho]]*(150 + 2146*\[Rho] + 3296*\[Rho]^2 + 
        1663*\[Rho]^3 + 75*\[Rho]^4 - 180*\[Rho]^5) + 
      20*tc^9*Sqrt[\[Rho]]*(606 + 8652*\[Rho] + 15450*\[Rho]^2 + 
        4621*\[Rho]^3 + 1731*\[Rho]^4 + 18*\[Rho]^5) - 
      6*tc^7*Sqrt[\[Rho]]*(900 + 25479*\[Rho] + 39534*\[Rho]^2 - 
        2593*\[Rho]^3 - 1875*\[Rho]^4 + 405*\[Rho]^5) - 
      6*tc^11*Sqrt[\[Rho]]*(900 + 25479*\[Rho] + 39534*\[Rho]^2 - 
        2593*\[Rho]^3 - 1875*\[Rho]^4 + 405*\[Rho]^5) + 
      5*tc^6*(18 + 1374*\[Rho] + 11653*\[Rho]^2 + 5778*\[Rho]^3 + 
        807*\[Rho]^4 + 738*\[Rho]^5) + 5*tc^12*(18 + 1374*\[Rho] + 
        11653*\[Rho]^2 + 5778*\[Rho]^3 + 807*\[Rho]^4 + 738*\[Rho]^5) + 
      2*tc^3*Sqrt[\[Rho]]*(-150 - 1941*\[Rho] - 3666*\[Rho]^2 - 
        3983*\[Rho]^3 - 555*\[Rho]^4 + 1125*\[Rho]^5) + 
      2*tc^15*Sqrt[\[Rho]]*(-150 - 1941*\[Rho] - 3666*\[Rho]^2 - 
        3983*\[Rho]^3 - 555*\[Rho]^4 + 1125*\[Rho]^5))*Log[tc] - 
    2880*tc^9*(-1 + tc^2)^3*\[Rho]*(-24 - 343*\[Rho] - 90*\[Rho]^2 + 
      12*\[Rho]^3)*Log[tc]^2))/(135*mb^5*tc*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) - 
 (m4*((-1 + tc^2)*(8*\[Rho]^(5/2) + 8*tc^18*\[Rho]^(5/2) - 
      tc*\[Rho]^2*(87 + 77*\[Rho]) - tc^17*\[Rho]^2*(87 + 77*\[Rho]) + 
      8*tc^2*\[Rho]^(3/2)*(55 + 118*\[Rho] + 49*\[Rho]^2) + 
      8*tc^16*\[Rho]^(3/2)*(55 + 118*\[Rho] + 49*\[Rho]^2) - 
      4*tc^3*\[Rho]*(218 + 1131*\[Rho] + 734*\[Rho]^2 + 211*\[Rho]^3) - 
      4*tc^15*\[Rho]*(218 + 1131*\[Rho] + 734*\[Rho]^2 + 211*\[Rho]^3) + 
      8*tc^8*Sqrt[\[Rho]]*(366 - 8329*\[Rho] - 10841*\[Rho]^2 + 
        445*\[Rho]^3) + 8*tc^10*Sqrt[\[Rho]]*(366 - 8329*\[Rho] - 
        10841*\[Rho]^2 + 445*\[Rho]^3) - 12*tc^7*(330 - 4350*\[Rho] - 
        13901*\[Rho]^2 - 7882*\[Rho]^3 + 249*\[Rho]^4) - 
      12*tc^11*(330 - 4350*\[Rho] - 13901*\[Rho]^2 - 7882*\[Rho]^3 + 
        249*\[Rho]^4) + 2*tc^4*Sqrt[\[Rho]]*(57 + 5082*\[Rho] + 
        5080*\[Rho]^2 + 190*\[Rho]^3 + 315*\[Rho]^4) + 
      2*tc^14*Sqrt[\[Rho]]*(57 + 5082*\[Rho] + 5080*\[Rho]^2 + 190*\[Rho]^3 + 
        315*\[Rho]^4) + 2*tc^6*Sqrt[\[Rho]]*(-441 - 12306*\[Rho] - 
        27712*\[Rho]^2 - 13686*\[Rho]^3 + 765*\[Rho]^4) + 
      2*tc^12*Sqrt[\[Rho]]*(-441 - 12306*\[Rho] - 27712*\[Rho]^2 - 
        13686*\[Rho]^3 + 765*\[Rho]^4) + 4*tc^5*(225 - 1902*\[Rho] - 
        2424*\[Rho]^2 + 1862*\[Rho]^3 + 999*\[Rho]^4) + 
      4*tc^13*(225 - 1902*\[Rho] - 2424*\[Rho]^2 + 1862*\[Rho]^3 + 
        999*\[Rho]^4) - 2*tc^9*(-900 + 20680*\[Rho] + 21465*\[Rho]^2 + 
        18379*\[Rho]^3 + 2324*\[Rho]^4)) - 
    24*tc^3*(10*(\[Rho] + 5*\[Rho]^3) + 10*tc^14*(\[Rho] + 5*\[Rho]^3) - 
      6*tc*Sqrt[\[Rho]]*(7 + 7*\[Rho] + 47*\[Rho]^2 + 35*\[Rho]^3) - 
      6*tc^13*Sqrt[\[Rho]]*(7 + 7*\[Rho] + 47*\[Rho]^2 + 35*\[Rho]^3) - 
      40*tc^7*Sqrt[\[Rho]]*(33 + 523*\[Rho] + 657*\[Rho]^2 + 57*\[Rho]^3) + 
      10*tc^5*Sqrt[\[Rho]]*(106 + 519*\[Rho] + 477*\[Rho]^2 + 15*\[Rho]^3 + 
        3*\[Rho]^4) + 10*tc^9*Sqrt[\[Rho]]*(106 + 519*\[Rho] + 477*\[Rho]^2 + 
        15*\[Rho]^3 + 3*\[Rho]^4) - 10*tc^6*(18 - 139*\[Rho] - 802*\[Rho]^2 - 
        471*\[Rho]^3 + 12*\[Rho]^4) - 10*tc^8*(18 - 139*\[Rho] - 
        802*\[Rho]^2 - 471*\[Rho]^3 + 12*\[Rho]^4) + 
      5*tc^2*(9 + 35*\[Rho] + 187*\[Rho]^2 + 187*\[Rho]^3 + 30*\[Rho]^4) + 
      5*tc^12*(9 + 35*\[Rho] + 187*\[Rho]^2 + 187*\[Rho]^3 + 30*\[Rho]^4) - 
      5*tc^4*(9 - 69*\[Rho] - 393*\[Rho]^2 - 205*\[Rho]^3 + 42*\[Rho]^4) - 
      5*tc^10*(9 - 69*\[Rho] - 393*\[Rho]^2 - 205*\[Rho]^3 + 42*\[Rho]^4) + 
      2*tc^3*Sqrt[\[Rho]]*(-89 - 704*\[Rho] - 1134*\[Rho]^2 - 360*\[Rho]^3 + 
        75*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*(-89 - 704*\[Rho] - 
        1134*\[Rho]^2 - 360*\[Rho]^3 + 75*\[Rho]^4))*Log[tc] + 
    2880*tc^9*(-1 + tc^2)*(3 + 17*\[Rho] + 70*\[Rho]^2 + 22*\[Rho]^3)*
     Log[tc]^2))/(90*mb^4*tc*(-1 + tc^2)*\[Rho]*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (\[Rho]3D*(2*(-1 + tc^2)*(8*\[Rho]^(5/2) + 8*tc^18*\[Rho]^(5/2) - 
      tc*\[Rho]^2*(87 + 62*\[Rho]) - tc^17*\[Rho]^2*(87 + 62*\[Rho]) + 
      2*tc^2*\[Rho]^(3/2)*(235 + 361*\[Rho] + 130*\[Rho]^2) + 
      2*tc^16*\[Rho]^(3/2)*(235 + 361*\[Rho] + 130*\[Rho]^2) - 
      2*tc^3*\[Rho]*(487 + 1992*\[Rho] + 1249*\[Rho]^2 + 254*\[Rho]^3) - 
      2*tc^15*\[Rho]*(487 + 1992*\[Rho] + 1249*\[Rho]^2 + 254*\[Rho]^3) - 
      4*tc^5*(-225 + 1884*\[Rho] + 3594*\[Rho]^2 + 1240*\[Rho]^3 + 
        135*\[Rho]^4) - 4*tc^13*(-225 + 1884*\[Rho] + 3594*\[Rho]^2 + 
        1240*\[Rho]^3 + 135*\[Rho]^4) + 2*tc^4*Sqrt[\[Rho]]*
       (102 + 4857*\[Rho] + 6355*\[Rho]^2 + 1420*\[Rho]^3 + 180*\[Rho]^4) + 
      2*tc^14*Sqrt[\[Rho]]*(102 + 4857*\[Rho] + 6355*\[Rho]^2 + 
        1420*\[Rho]^3 + 180*\[Rho]^4) + 2*tc^6*Sqrt[\[Rho]]*
       (-306 - 13521*\[Rho] - 21691*\[Rho]^2 - 9420*\[Rho]^3 + 
        360*\[Rho]^4) + 2*tc^12*Sqrt[\[Rho]]*(-306 - 13521*\[Rho] - 
        21691*\[Rho]^2 - 9420*\[Rho]^3 + 360*\[Rho]^4) + 
      2*tc^8*Sqrt[\[Rho]]*(1284 - 31891*\[Rho] - 50549*\[Rho]^2 - 
        3650*\[Rho]^3 + 540*\[Rho]^4) + 2*tc^10*Sqrt[\[Rho]]*
       (1284 - 31891*\[Rho] - 50549*\[Rho]^2 - 3650*\[Rho]^3 + 
        540*\[Rho]^4) + 6*tc^7*(-660 + 9165*\[Rho] + 28672*\[Rho]^2 + 
        18059*\[Rho]^3 + 1302*\[Rho]^4) + 6*tc^11*(-660 + 9165*\[Rho] + 
        28672*\[Rho]^2 + 18059*\[Rho]^3 + 1302*\[Rho]^4) - 
      2*tc^9*(-900 + 23440*\[Rho] + 22545*\[Rho]^2 + 20194*\[Rho]^3 + 
        8924*\[Rho]^4)) - 48*tc^3*(10*(\[Rho] + 2*\[Rho]^3) + 
      10*tc^14*(\[Rho] + 2*\[Rho]^3) - 6*tc*Sqrt[\[Rho]]*
       (7 + 7*\[Rho] + 26*\[Rho]^2 + 14*\[Rho]^3) - 6*tc^13*Sqrt[\[Rho]]*
       (7 + 7*\[Rho] + 26*\[Rho]^2 + 14*\[Rho]^3) - 20*tc^7*Sqrt[\[Rho]]*
       (66 + 1031*\[Rho] + 1521*\[Rho]^2 + 276*\[Rho]^3) - 
      10*tc^6*(18 - 136*\[Rho] - 808*\[Rho]^2 - 489*\[Rho]^3 + 12*\[Rho]^4) - 
      10*tc^8*(18 - 136*\[Rho] - 808*\[Rho]^2 - 489*\[Rho]^3 + 12*\[Rho]^4) + 
      5*tc^2*(9 + 32*\[Rho] + 175*\[Rho]^2 + 142*\[Rho]^3 + 12*\[Rho]^4) + 
      5*tc^12*(9 + 32*\[Rho] + 175*\[Rho]^2 + 142*\[Rho]^3 + 12*\[Rho]^4) + 
      10*tc^5*Sqrt[\[Rho]]*(103 + 519*\[Rho] + 672*\[Rho]^2 + 168*\[Rho]^3 + 
        12*\[Rho]^4) + 10*tc^9*Sqrt[\[Rho]]*(103 + 519*\[Rho] + 
        672*\[Rho]^2 + 168*\[Rho]^3 + 12*\[Rho]^4) - 
      5*tc^4*(9 - 78*\[Rho] - 393*\[Rho]^2 - 220*\[Rho]^3 + 24*\[Rho]^4) - 
      5*tc^10*(9 - 78*\[Rho] - 393*\[Rho]^2 - 220*\[Rho]^3 + 24*\[Rho]^4) + 
      2*tc^3*Sqrt[\[Rho]]*(-74 - 779*\[Rho] - 1137*\[Rho]^2 - 378*\[Rho]^3 + 
        30*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*(-74 - 779*\[Rho] - 
        1137*\[Rho]^2 - 378*\[Rho]^3 + 30*\[Rho]^4))*Log[tc] + 
    5760*tc^9*(-1 + tc^2)*(3 + 14*\[Rho] + 76*\[Rho]^2 + 40*\[Rho]^3)*
     Log[tc]^2))/(45*mb^3*tc*(-1 + tc^2)*\[Rho]*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) - 
 (r17*((-1 + tc^2)*(40*\[Rho]^(7/2) + 40*tc^22*\[Rho]^(7/2) - 
      5*tc*\[Rho]^3*(71 + 74*\[Rho]) - 5*tc^21*\[Rho]^3*(71 + 74*\[Rho]) + 
      2*tc^2*\[Rho]^(5/2)*(623 + 1937*\[Rho] + 1094*\[Rho]^2) + 
      2*tc^20*\[Rho]^(5/2)*(623 + 1937*\[Rho] + 1094*\[Rho]^2) - 
      2*tc^3*\[Rho]^2*(1059 + 6929*\[Rho] + 6699*\[Rho]^2 + 2554*\[Rho]^3) - 
      2*tc^19*\[Rho]^2*(1059 + 6929*\[Rho] + 6699*\[Rho]^2 + 2554*\[Rho]^3) + 
      2*tc^4*\[Rho]^(3/2)*(1078 + 12095*\[Rho] + 8333*\[Rho]^2 + 
        436*\[Rho]^3 + 1980*\[Rho]^4) + 2*tc^18*\[Rho]^(3/2)*
       (1078 + 12095*\[Rho] + 8333*\[Rho]^2 + 436*\[Rho]^3 + 1980*\[Rho]^4) + 
      tc^5*\[Rho]*(1076 - 2356*\[Rho] + 33685*\[Rho]^2 + 76914*\[Rho]^3 + 
        24652*\[Rho]^4) + tc^17*\[Rho]*(1076 - 2356*\[Rho] + 33685*\[Rho]^2 + 
        76914*\[Rho]^3 + 24652*\[Rho]^4) + 4*tc^8*Sqrt[\[Rho]]*
       (3096 + 6359*\[Rho] + 18272*\[Rho]^2 + 78198*\[Rho]^3 + 
        43709*\[Rho]^4 - 2340*\[Rho]^5) + 4*tc^14*Sqrt[\[Rho]]*
       (3096 + 6359*\[Rho] + 18272*\[Rho]^2 + 78198*\[Rho]^3 + 
        43709*\[Rho]^4 - 2340*\[Rho]^5) + 4*tc^6*Sqrt[\[Rho]]*
       (-1392 - 14391*\[Rho] - 44664*\[Rho]^2 - 56384*\[Rho]^3 - 
        26869*\[Rho]^4 + 540*\[Rho]^5) + 4*tc^16*Sqrt[\[Rho]]*
       (-1392 - 14391*\[Rho] - 44664*\[Rho]^2 - 56384*\[Rho]^3 - 
        26869*\[Rho]^4 + 540*\[Rho]^5) - 4*tc^10*Sqrt[\[Rho]]*
       (-456 + 36907*\[Rho] + 30367*\[Rho]^2 - 42641*\[Rho]^3 - 
        7595*\[Rho]^4 + 1350*\[Rho]^5) - 4*tc^12*Sqrt[\[Rho]]*
       (-456 + 36907*\[Rho] + 30367*\[Rho]^2 - 42641*\[Rho]^3 - 
        7595*\[Rho]^4 + 1350*\[Rho]^5) - 16*tc^7*(-75 - 3601*\[Rho] - 
        18928*\[Rho]^2 - 20586*\[Rho]^3 - 4959*\[Rho]^4 + 1475*\[Rho]^5) - 
      16*tc^15*(-75 - 3601*\[Rho] - 18928*\[Rho]^2 - 20586*\[Rho]^3 - 
        4959*\[Rho]^4 + 1475*\[Rho]^5) - 2*tc^9*(2640 + 81994*\[Rho] + 
        283590*\[Rho]^2 + 424633*\[Rho]^3 + 231632*\[Rho]^4 + 
        19030*\[Rho]^5) - 2*tc^13*(2640 + 81994*\[Rho] + 283590*\[Rho]^2 + 
        424633*\[Rho]^3 + 231632*\[Rho]^4 + 19030*\[Rho]^5) + 
      4*tc^11*(600 + 69448*\[Rho] + 283203*\[Rho]^2 + 216609*\[Rho]^3 + 
        28387*\[Rho]^4 + 22498*\[Rho]^5)) - 
    24*tc^3*(-6*tc*\[Rho]^(3/2)*(7 + 7*\[Rho] + 242*\[Rho]^2 + 
        182*\[Rho]^3) - 6*tc^17*\[Rho]^(3/2)*(7 + 7*\[Rho] + 242*\[Rho]^2 + 
        182*\[Rho]^3) + 10*(\[Rho]^2 + 26*\[Rho]^4) + 
      10*tc^18*(\[Rho]^2 + 26*\[Rho]^4) + 5*tc^2*\[Rho]*
       (21 + 128*\[Rho] + 611*\[Rho]^2 + 770*\[Rho]^3 + 156*\[Rho]^4) + 
      5*tc^16*\[Rho]*(21 + 128*\[Rho] + 611*\[Rho]^2 + 770*\[Rho]^3 + 
        156*\[Rho]^4) + 5*tc^6*\[Rho]*(507 + 3864*\[Rho] + 2497*\[Rho]^2 + 
        676*\[Rho]^3 + 204*\[Rho]^4) + 5*tc^12*\[Rho]*
       (507 + 3864*\[Rho] + 2497*\[Rho]^2 + 676*\[Rho]^3 + 204*\[Rho]^4) - 
      5*tc^4*\[Rho]*(15 + 52*\[Rho] + 521*\[Rho]^2 + 920*\[Rho]^3 + 
        360*\[Rho]^4) - 5*tc^14*\[Rho]*(15 + 52*\[Rho] + 521*\[Rho]^2 + 
        920*\[Rho]^3 + 360*\[Rho]^4) + 4*tc^5*Sqrt[\[Rho]]*
       (180 + 2241*\[Rho] + 4566*\[Rho]^2 + 4006*\[Rho]^3 + 801*\[Rho]^4 - 
        180*\[Rho]^5) + 4*tc^13*Sqrt[\[Rho]]*(180 + 2241*\[Rho] + 
        4566*\[Rho]^2 + 4006*\[Rho]^3 + 801*\[Rho]^4 - 180*\[Rho]^5) + 
      20*tc^9*Sqrt[\[Rho]]*(240 + 2931*\[Rho] + 6701*\[Rho]^2 + 
        4722*\[Rho]^3 + 1216*\[Rho]^4 + 12*\[Rho]^5) + 
      5*tc^8*(-48 + 47*\[Rho] + 1018*\[Rho]^2 - 3707*\[Rho]^3 - 
        4978*\[Rho]^4 + 48*\[Rho]^5) + 5*tc^10*(-48 + 47*\[Rho] + 
        1018*\[Rho]^2 - 3707*\[Rho]^3 - 4978*\[Rho]^4 + 48*\[Rho]^5) + 
      2*tc^3*Sqrt[\[Rho]]*(-60 - 592*\[Rho] - 1677*\[Rho]^2 - 1997*\[Rho]^3 - 
        422*\[Rho]^4 + 390*\[Rho]^5) + 2*tc^15*Sqrt[\[Rho]]*
       (-60 - 592*\[Rho] - 1677*\[Rho]^2 - 1997*\[Rho]^3 - 422*\[Rho]^4 + 
        390*\[Rho]^5) - 2*tc^7*Sqrt[\[Rho]]*(1140 + 25924*\[Rho] + 
        49339*\[Rho]^2 + 17299*\[Rho]^3 + 2514*\[Rho]^4 + 450*\[Rho]^5) - 
      2*tc^11*Sqrt[\[Rho]]*(1140 + 25924*\[Rho] + 49339*\[Rho]^2 + 
        17299*\[Rho]^3 + 2514*\[Rho]^4 + 450*\[Rho]^5))*Log[tc] + 
    2880*tc^9*(-1 + tc^2)^3*\[Rho]*(15 + 114*\[Rho] + 92*\[Rho]^2 + 
      40*\[Rho]^3)*Log[tc]^2))/(90*mb^5*tc*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r10*((-1 + tc^2)*(136*\[Rho]^(7/2) + 136*tc^22*\[Rho]^(7/2) - 
      3*tc*\[Rho]^3*(463 + 348*\[Rho]) - 3*tc^21*\[Rho]^3*
       (463 + 348*\[Rho]) + 2*tc^2*\[Rho]^(5/2)*(2904 + 5681*\[Rho] + 
        2301*\[Rho]^2) + 2*tc^20*\[Rho]^(5/2)*(2904 + 5681*\[Rho] + 
        2301*\[Rho]^2) - 6*tc^3*\[Rho]*(-30 + 2686*\[Rho] + 8174*\[Rho]^2 + 
        6438*\[Rho]^3 + 1555*\[Rho]^4) - 6*tc^19*\[Rho]*
       (-30 + 2686*\[Rho] + 8174*\[Rho]^2 + 6438*\[Rho]^3 + 1555*\[Rho]^4) + 
      2*tc^10*Sqrt[\[Rho]]*(-24462 + 164835*\[Rho] + 1043058*\[Rho]^2 + 
        1010596*\[Rho]^3 + 104484*\[Rho]^4 - 15255*\[Rho]^5) + 
      2*tc^12*Sqrt[\[Rho]]*(-24462 + 164835*\[Rho] + 1043058*\[Rho]^2 + 
        1010596*\[Rho]^3 + 104484*\[Rho]^4 - 15255*\[Rho]^5) + 
      2*tc^8*Sqrt[\[Rho]]*(17856 - 181935*\[Rho] - 91074*\[Rho]^2 + 
        252466*\[Rho]^3 + 112908*\[Rho]^4 - 3105*\[Rho]^5) + 
      2*tc^14*Sqrt[\[Rho]]*(17856 - 181935*\[Rho] - 91074*\[Rho]^2 + 
        252466*\[Rho]^3 + 112908*\[Rho]^4 - 3105*\[Rho]^5) + 
      2*tc^6*Sqrt[\[Rho]]*(-1656 + 21495*\[Rho] - 11694*\[Rho]^2 - 
        155990*\[Rho]^3 - 107700*\[Rho]^4 + 2025*\[Rho]^5) + 
      2*tc^16*Sqrt[\[Rho]]*(-1656 + 21495*\[Rho] - 11694*\[Rho]^2 - 
        155990*\[Rho]^3 - 107700*\[Rho]^4 + 2025*\[Rho]^5) + 
      24*tc^7*(-105 + 6373*\[Rho] + 22330*\[Rho]^2 + 15646*\[Rho]^3 + 
        11347*\[Rho]^4 + 2213*\[Rho]^5) + 24*tc^15*(-105 + 6373*\[Rho] + 
        22330*\[Rho]^2 + 15646*\[Rho]^3 + 11347*\[Rho]^4 + 2213*\[Rho]^5) + 
      2*tc^4*Sqrt[\[Rho]]*(-378 + 17205*\[Rho] + 64806*\[Rho]^2 + 
        53579*\[Rho]^3 + 17607*\[Rho]^4 + 3375*\[Rho]^5) + 
      2*tc^18*Sqrt[\[Rho]]*(-378 + 17205*\[Rho] + 64806*\[Rho]^2 + 
        53579*\[Rho]^3 + 17607*\[Rho]^4 + 3375*\[Rho]^5) + 
      3*tc^5*(270 - 10334*\[Rho] - 62820*\[Rho]^2 - 48815*\[Rho]^3 + 
        17034*\[Rho]^4 + 3718*\[Rho]^5) + 3*tc^17*(270 - 10334*\[Rho] - 
        62820*\[Rho]^2 - 48815*\[Rho]^3 + 17034*\[Rho]^4 + 3718*\[Rho]^5) + 
      12*tc^11*(-1860 + 52550*\[Rho] - 64410*\[Rho]^2 - 248954*\[Rho]^3 - 
        87566*\[Rho]^4 + 34423*\[Rho]^5) - 6*tc^9*(-1425 + 57305*\[Rho] + 
        127614*\[Rho]^2 + 234417*\[Rho]^3 + 160127*\[Rho]^4 + 
        35659*\[Rho]^5) - 6*tc^13*(-1425 + 57305*\[Rho] + 127614*\[Rho]^2 + 
        234417*\[Rho]^3 + 160127*\[Rho]^4 + 35659*\[Rho]^5)) - 
    24*tc^3*(10*\[Rho]^2*(-5 + 36*\[Rho]^2) + 10*tc^18*\[Rho]^2*
       (-5 + 36*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(-35 - 35*\[Rho] + 
        456*\[Rho]^2 + 252*\[Rho]^3) - 6*tc^17*\[Rho]^(3/2)*
       (-35 - 35*\[Rho] + 456*\[Rho]^2 + 252*\[Rho]^3) + 
      15*tc^2*\[Rho]*(-3 + 40*\[Rho] + 455*\[Rho]^2 + 558*\[Rho]^3 + 
        72*\[Rho]^4) + 15*tc^16*\[Rho]*(-3 + 40*\[Rho] + 455*\[Rho]^2 + 
        558*\[Rho]^3 + 72*\[Rho]^4) - 15*tc^4*\[Rho]*(-57 - 194*\[Rho] + 
        387*\[Rho]^2 + 574*\[Rho]^3 + 246*\[Rho]^4) - 
      15*tc^14*\[Rho]*(-57 - 194*\[Rho] + 387*\[Rho]^2 + 574*\[Rho]^3 + 
        246*\[Rho]^4) + 20*tc^9*Sqrt[\[Rho]]*(-90 + 6432*\[Rho] + 
        6717*\[Rho]^2 + 4618*\[Rho]^3 + 3438*\[Rho]^4 + 27*\[Rho]^5) + 
      6*tc^5*Sqrt[\[Rho]]*(360 + 4175*\[Rho] + 7110*\[Rho]^2 + 
        6022*\[Rho]^3 + 2484*\[Rho]^4 + 45*\[Rho]^5) + 
      6*tc^13*Sqrt[\[Rho]]*(360 + 4175*\[Rho] + 7110*\[Rho]^2 + 
        6022*\[Rho]^3 + 2484*\[Rho]^4 + 45*\[Rho]^5) + 
      15*tc^8*(-42 + 685*\[Rho] - 2782*\[Rho]^2 - 9207*\[Rho]^3 - 
        5224*\[Rho]^4 + 294*\[Rho]^5) + 15*tc^10*(-42 + 685*\[Rho] - 
        2782*\[Rho]^2 - 9207*\[Rho]^3 - 5224*\[Rho]^4 + 294*\[Rho]^5) + 
      5*tc^6*(54 - 657*\[Rho] - 6026*\[Rho]^2 - 17943*\[Rho]^3 - 
        4392*\[Rho]^4 + 432*\[Rho]^5) + 5*tc^12*(54 - 657*\[Rho] - 
        6026*\[Rho]^2 - 17943*\[Rho]^3 - 4392*\[Rho]^4 + 432*\[Rho]^5) + 
      2*tc^3*Sqrt[\[Rho]]*(-180 - 1320*\[Rho] - 4920*\[Rho]^2 - 
        6011*\[Rho]^3 - 1827*\[Rho]^4 + 540*\[Rho]^5) + 
      2*tc^15*Sqrt[\[Rho]]*(-180 - 1320*\[Rho] - 4920*\[Rho]^2 - 
        6011*\[Rho]^3 - 1827*\[Rho]^4 + 540*\[Rho]^5) - 
      6*tc^7*Sqrt[\[Rho]]*(390 + 13890*\[Rho] - 11300*\[Rho]^2 - 
        21141*\[Rho]^3 + 3753*\[Rho]^4 + 630*\[Rho]^5) - 
      6*tc^11*Sqrt[\[Rho]]*(390 + 13890*\[Rho] - 11300*\[Rho]^2 - 
        21141*\[Rho]^3 + 3753*\[Rho]^4 + 630*\[Rho]^5))*Log[tc] + 
    2880*tc^9*(-1 + tc^2)^3*\[Rho]*(21 + 190*\[Rho] - 144*\[Rho]^2 + 
      54*\[Rho]^3)*Log[tc]^2))/(135*mb^5*tc*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r11*((-1 + tc^2)*(56*\[Rho]^(7/2) + 56*tc^18*\[Rho]^(7/2) - 
      9*tc*\[Rho]^3*(51 + 76*\[Rho]) - 9*tc^17*\[Rho]^3*(51 + 76*\[Rho]) + 
      6*tc^2*\[Rho]^(5/2)*(180 + 1289*\[Rho] + 745*\[Rho]^2) + 
      6*tc^16*\[Rho]^(5/2)*(180 + 1289*\[Rho] + 745*\[Rho]^2) - 
      6*tc^3*\[Rho]*(10 - 358*\[Rho] + 3767*\[Rho]^2 + 3846*\[Rho]^3 + 
        1781*\[Rho]^4) - 6*tc^15*\[Rho]*(10 - 358*\[Rho] + 3767*\[Rho]^2 + 
        3846*\[Rho]^3 + 1781*\[Rho]^4) - 6*tc^8*Sqrt[\[Rho]]*
       (1806 - 18254*\[Rho] - 50376*\[Rho]^2 + 12609*\[Rho]^3 - 
        10081*\[Rho]^4 + 1170*\[Rho]^5) - 6*tc^10*Sqrt[\[Rho]]*
       (1806 - 18254*\[Rho] - 50376*\[Rho]^2 + 12609*\[Rho]^3 - 
        10081*\[Rho]^4 + 1170*\[Rho]^5) + 6*tc^4*Sqrt[\[Rho]]*
       (42 - 2563*\[Rho] - 1042*\[Rho]^2 - 1219*\[Rho]^3 - 4307*\[Rho]^4 + 
        1395*\[Rho]^5) + 6*tc^14*Sqrt[\[Rho]]*(42 - 2563*\[Rho] - 
        1042*\[Rho]^2 - 1219*\[Rho]^3 - 4307*\[Rho]^4 + 1395*\[Rho]^5) + 
      2*tc^6*Sqrt[\[Rho]]*(432 + 1707*\[Rho] - 46662*\[Rho]^2 - 
        224131*\[Rho]^3 - 145377*\[Rho]^4 + 10665*\[Rho]^5) + 
      2*tc^12*Sqrt[\[Rho]]*(432 + 1707*\[Rho] - 46662*\[Rho]^2 - 
        224131*\[Rho]^3 - 145377*\[Rho]^4 + 10665*\[Rho]^5) + 
      6*tc^5*(-45 + 3085*\[Rho] + 10498*\[Rho]^2 + 24030*\[Rho]^3 + 
        40899*\[Rho]^4 + 13077*\[Rho]^5) + 
      6*tc^13*(-45 + 3085*\[Rho] + 10498*\[Rho]^2 + 24030*\[Rho]^3 + 
        40899*\[Rho]^4 + 13077*\[Rho]^5) + 6*tc^9*(-570 + 23050*\[Rho] + 
        996*\[Rho]^2 - 4587*\[Rho]^3 + 20618*\[Rho]^4 + 13306*\[Rho]^5) - 
      6*tc^7*(-150 + 11780*\[Rho] + 58034*\[Rho]^2 - 11027*\[Rho]^3 - 
        43772*\[Rho]^4 + 17049*\[Rho]^5) - 6*tc^11*(-150 + 11780*\[Rho] + 
        58034*\[Rho]^2 - 11027*\[Rho]^3 - 43772*\[Rho]^4 + 17049*\[Rho]^5)) - 
    24*tc^3*(10*\[Rho]^2*(5 + 72*\[Rho]^2) + 10*tc^14*\[Rho]^2*
       (5 + 72*\[Rho]^2) - 42*tc*\[Rho]^(3/2)*(5 + 5*\[Rho] + 84*\[Rho]^2 + 
        72*\[Rho]^3) - 42*tc^13*\[Rho]^(3/2)*(5 + 5*\[Rho] + 84*\[Rho]^2 + 
        72*\[Rho]^3) - 15*tc^4*\[Rho]*(27 + 444*\[Rho] - \[Rho]^2 - 
        346*\[Rho]^3 + 114*\[Rho]^4) - 15*tc^10*\[Rho]*
       (27 + 444*\[Rho] - \[Rho]^2 - 346*\[Rho]^3 + 114*\[Rho]^4) + 
      60*tc^7*Sqrt[\[Rho]]*(-15 + 620*\[Rho] + 1346*\[Rho]^2 - 303*\[Rho]^3 + 
        162*\[Rho]^4) + 5*tc^2*\[Rho]*(33 - 160*\[Rho] + 759*\[Rho]^2 + 
        1854*\[Rho]^3 + 432*\[Rho]^4) + 5*tc^12*\[Rho]*
       (33 - 160*\[Rho] + 759*\[Rho]^2 + 1854*\[Rho]^3 + 432*\[Rho]^4) + 
      30*tc^6*(-3 + 55*\[Rho] - 531*\[Rho]^2 + 355*\[Rho]^3 + 
        1011*\[Rho]^4) + 30*tc^8*(-3 + 55*\[Rho] - 531*\[Rho]^2 + 
        355*\[Rho]^3 + 1011*\[Rho]^4) - 10*tc^5*Sqrt[\[Rho]]*
       (48 + 1284*\[Rho] + 2757*\[Rho]^2 + 2356*\[Rho]^3 + 1818*\[Rho]^4 + 
        27*\[Rho]^5) - 10*tc^9*Sqrt[\[Rho]]*(48 + 1284*\[Rho] + 
        2757*\[Rho]^2 + 2356*\[Rho]^3 + 1818*\[Rho]^4 + 27*\[Rho]^5) + 
      2*tc^3*Sqrt[\[Rho]]*(60 + 1290*\[Rho] + 2190*\[Rho]^2 - 3721*\[Rho]^3 - 
        2313*\[Rho]^4 + 1080*\[Rho]^5) + 2*tc^11*Sqrt[\[Rho]]*
       (60 + 1290*\[Rho] + 2190*\[Rho]^2 - 3721*\[Rho]^3 - 2313*\[Rho]^4 + 
        1080*\[Rho]^5))*Log[tc] - 2880*tc^9*(-1 + tc^2)*\[Rho]*
     (-3 + 250*\[Rho] + 180*\[Rho]^2 + 54*\[Rho]^3)*Log[tc]^2))/
  (135*mb^5*tc*(-1 + tc^2)*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r7*((-1 + tc^2)*(440*\[Rho]^(7/2) + 440*tc^22*\[Rho]^(7/2) - 
      15*tc*\[Rho]^3*(239 + 250*\[Rho]) - 15*tc^21*\[Rho]^3*
       (239 + 250*\[Rho]) + 2*tc^2*\[Rho]^(5/2)*(4395 + 19531*\[Rho] + 
        11796*\[Rho]^2) + 2*tc^20*\[Rho]^(5/2)*(4395 + 19531*\[Rho] + 
        11796*\[Rho]^2) - 6*tc^3*\[Rho]*(60 - 3175*\[Rho] + 19671*\[Rho]^2 + 
        22557*\[Rho]^3 + 9496*\[Rho]^4) - 6*tc^19*\[Rho]*
       (60 - 3175*\[Rho] + 19671*\[Rho]^2 + 22557*\[Rho]^3 + 9496*\[Rho]^4) + 
      4*tc^10*Sqrt[\[Rho]]*(94734 + 15828*\[Rho] - 242061*\[Rho]^2 + 
        172225*\[Rho]^3 + 89475*\[Rho]^4 - 16605*\[Rho]^5) + 
      4*tc^12*Sqrt[\[Rho]]*(94734 + 15828*\[Rho] - 242061*\[Rho]^2 + 
        172225*\[Rho]^3 + 89475*\[Rho]^4 - 16605*\[Rho]^5) - 
      96*tc^7*(360 + 23841*\[Rho] + 54221*\[Rho]^2 + 20798*\[Rho]^3 + 
        3746*\[Rho]^4 + 3553*\[Rho]^5) - 96*tc^15*(360 + 23841*\[Rho] + 
        54221*\[Rho]^2 + 20798*\[Rho]^3 + 3746*\[Rho]^4 + 3553*\[Rho]^5) + 
      4*tc^6*Sqrt[\[Rho]]*(38952 + 237264*\[Rho] - 10818*\[Rho]^2 - 
        488906*\[Rho]^3 - 265701*\[Rho]^4 + 6345*\[Rho]^5) + 
      4*tc^16*Sqrt[\[Rho]]*(38952 + 237264*\[Rho] - 10818*\[Rho]^2 - 
        488906*\[Rho]^3 - 265701*\[Rho]^4 + 6345*\[Rho]^5) + 
      2*tc^4*Sqrt[\[Rho]]*(756 - 88488*\[Rho] - 25569*\[Rho]^2 + 
        17491*\[Rho]^3 - 9834*\[Rho]^4 + 22410*\[Rho]^5) + 
      2*tc^18*Sqrt[\[Rho]]*(756 - 88488*\[Rho] - 25569*\[Rho]^2 + 
        17491*\[Rho]^3 - 9834*\[Rho]^4 + 22410*\[Rho]^5) - 
      4*tc^8*Sqrt[\[Rho]]*(125424 - 364272*\[Rho] - 706986*\[Rho]^2 - 
        856780*\[Rho]^3 - 460365*\[Rho]^4 + 26865*\[Rho]^5) - 
      4*tc^14*Sqrt[\[Rho]]*(125424 - 364272*\[Rho] - 706986*\[Rho]^2 - 
        856780*\[Rho]^3 - 460365*\[Rho]^4 + 26865*\[Rho]^5) - 
      6*tc^9*(-26190 - 849228*\[Rho] - 1529658*\[Rho]^2 - 399695*\[Rho]^3 + 
        461870*\[Rho]^4 + 28540*\[Rho]^5) - 
      6*tc^13*(-26190 - 849228*\[Rho] - 1529658*\[Rho]^2 - 399695*\[Rho]^3 + 
        461870*\[Rho]^4 + 28540*\[Rho]^5) + 
      12*tc^11*(-2880 - 688116*\[Rho] - 1090071*\[Rho]^2 - 484553*\[Rho]^3 - 
        11651*\[Rho]^4 + 38632*\[Rho]^5) + 3*tc^5*(-540 + 60648*\[Rho] + 
        104588*\[Rho]^2 + 284429*\[Rho]^3 + 349118*\[Rho]^4 + 
        100984*\[Rho]^5) + 3*tc^17*(-540 + 60648*\[Rho] + 104588*\[Rho]^2 + 
        284429*\[Rho]^3 + 349118*\[Rho]^4 + 100984*\[Rho]^5)) - 
    24*tc^3*(70*\[Rho]^2*(5 + 42*\[Rho]^2) + 70*tc^18*\[Rho]^2*
       (5 + 42*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(245 + 245*\[Rho] + 
        2718*\[Rho]^2 + 2058*\[Rho]^3) - 6*tc^17*\[Rho]^(3/2)*
       (245 + 245*\[Rho] + 2718*\[Rho]^2 + 2058*\[Rho]^3) + 
      15*tc^2*\[Rho]*(-123 - 748*\[Rho] + 1643*\[Rho]^2 + 2630*\[Rho]^3 + 
        588*\[Rho]^4) + 15*tc^16*\[Rho]*(-123 - 748*\[Rho] + 1643*\[Rho]^2 + 
        2630*\[Rho]^3 + 588*\[Rho]^4) - 15*tc^4*\[Rho]*
       (543 + 2708*\[Rho] + 3493*\[Rho]^2 + 3488*\[Rho]^3 + 1188*\[Rho]^4) - 
      15*tc^14*\[Rho]*(543 + 2708*\[Rho] + 3493*\[Rho]^2 + 3488*\[Rho]^3 + 
        1188*\[Rho]^4) + 6*tc^7*Sqrt[\[Rho]]*(16560 + 215020*\[Rho] + 
        207595*\[Rho]^2 + 35633*\[Rho]^3 + 6948*\[Rho]^4 - 1710*\[Rho]^5) + 
      6*tc^11*Sqrt[\[Rho]]*(16560 + 215020*\[Rho] + 207595*\[Rho]^2 + 
        35633*\[Rho]^3 + 6948*\[Rho]^4 - 1710*\[Rho]^5) + 
      20*tc^9*Sqrt[\[Rho]]*(-6228 - 88593*\[Rho] - 86853*\[Rho]^2 + 
        2210*\[Rho]^3 + 6840*\[Rho]^4 + 90*\[Rho]^5) - 
      15*tc^8*(-612 + 1821*\[Rho] - 1254*\[Rho]^2 + 9763*\[Rho]^3 + 
        14074*\[Rho]^4 + 420*\[Rho]^5) - 15*tc^10*(-612 + 1821*\[Rho] - 
        1254*\[Rho]^2 + 9763*\[Rho]^3 + 14074*\[Rho]^4 + 420*\[Rho]^5) - 
      12*tc^5*Sqrt[\[Rho]]*(3420 + 20710*\[Rho] + 21500*\[Rho]^2 + 
        1732*\[Rho]^3 + 117*\[Rho]^4 + 675*\[Rho]^5) - 
      12*tc^13*Sqrt[\[Rho]]*(3420 + 20710*\[Rho] + 21500*\[Rho]^2 + 
        1732*\[Rho]^3 + 117*\[Rho]^4 + 675*\[Rho]^5) + 
      5*tc^6*(-108 - 11547*\[Rho] - 30712*\[Rho]^2 + 5271*\[Rho]^3 + 
        6000*\[Rho]^4 + 2484*\[Rho]^5) + 5*tc^12*(-108 - 11547*\[Rho] - 
        30712*\[Rho]^2 + 5271*\[Rho]^3 + 6000*\[Rho]^4 + 2484*\[Rho]^5) + 
      2*tc^3*Sqrt[\[Rho]]*(3420 + 18420*\[Rho] + 15135*\[Rho]^2 - 
        6283*\[Rho]^3 - 648*\[Rho]^4 + 4410*\[Rho]^5) + 
      2*tc^15*Sqrt[\[Rho]]*(3420 + 18420*\[Rho] + 15135*\[Rho]^2 - 
        6283*\[Rho]^3 - 648*\[Rho]^4 + 4410*\[Rho]^5))*Log[tc] - 
    2880*tc^9*(-1 + tc^2)^3*\[Rho]*(579 + 2734*\[Rho] + 780*\[Rho]^2 + 
      60*\[Rho]^3)*Log[tc]^2))/(1350*mb^5*tc*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) - 
 (r5*((-1 + tc^2)*(40*\[Rho]^(7/2) + 40*tc^22*\[Rho]^(7/2) + 
      15*tc*\[Rho]^3*(-29 + 12*\[Rho]) + 15*tc^21*\[Rho]^3*
       (-29 + 12*\[Rho]) - 2*tc^2*\[Rho]^(5/2)*(-825 + 1741*\[Rho] + 
        1506*\[Rho]^2) - 2*tc^20*\[Rho]^(5/2)*(-825 + 1741*\[Rho] + 
        1506*\[Rho]^2) + 6*tc^3*\[Rho]*(-240 - 2855*\[Rho] + 1781*\[Rho]^2 + 
        507*\[Rho]^3 + 1406*\[Rho]^4) + 6*tc^19*\[Rho]*
       (-240 - 2855*\[Rho] + 1781*\[Rho]^2 + 507*\[Rho]^3 + 1406*\[Rho]^4) + 
      4*tc^10*Sqrt[\[Rho]]*(-13104 + 584982*\[Rho] + 1128681*\[Rho]^2 + 
        829415*\[Rho]^3 + 224835*\[Rho]^4 - 19845*\[Rho]^5) + 
      4*tc^12*Sqrt[\[Rho]]*(-13104 + 584982*\[Rho] + 1128681*\[Rho]^2 + 
        829415*\[Rho]^3 + 224835*\[Rho]^4 - 19845*\[Rho]^5) + 
      2*tc^4*Sqrt[\[Rho]]*(3024 + 51108*\[Rho] + 20229*\[Rho]^2 + 
        29279*\[Rho]^3 + 44364*\[Rho]^4 - 3510*\[Rho]^5) + 
      2*tc^18*Sqrt[\[Rho]]*(3024 + 51108*\[Rho] + 20229*\[Rho]^2 + 
        29279*\[Rho]^3 + 44364*\[Rho]^4 - 3510*\[Rho]^5) + 
      4*tc^6*Sqrt[\[Rho]]*(4788 + 122316*\[Rho] + 355758*\[Rho]^2 + 
        305096*\[Rho]^3 + 65391*\[Rho]^4 - 945*\[Rho]^5) + 
      4*tc^16*Sqrt[\[Rho]]*(4788 + 122316*\[Rho] + 355758*\[Rho]^2 + 
        305096*\[Rho]^3 + 65391*\[Rho]^4 - 945*\[Rho]^5) + 
      48*tc^7*(495 + 8337*\[Rho] - 26258*\[Rho]^2 - 69524*\[Rho]^3 - 
        10523*\[Rho]^4 + 10531*\[Rho]^5) + 48*tc^15*(495 + 8337*\[Rho] - 
        26258*\[Rho]^2 - 69524*\[Rho]^3 - 10523*\[Rho]^4 + 10531*\[Rho]^5) + 
      4*tc^8*Sqrt[\[Rho]]*(-12636 - 359172*\[Rho] - 73686*\[Rho]^2 - 
        202210*\[Rho]^3 - 261975*\[Rho]^4 + 16065*\[Rho]^5) + 
      4*tc^14*Sqrt[\[Rho]]*(-12636 - 359172*\[Rho] - 73686*\[Rho]^2 - 
        202210*\[Rho]^3 - 261975*\[Rho]^4 + 16065*\[Rho]^5) - 
      3*tc^5*(2160 + 52668*\[Rho] + 129828*\[Rho]^2 + 137049*\[Rho]^3 + 
        123008*\[Rho]^4 + 51524*\[Rho]^5) - 
      3*tc^17*(2160 + 52668*\[Rho] + 129828*\[Rho]^2 + 137049*\[Rho]^3 + 
        123008*\[Rho]^4 + 51524*\[Rho]^5) + 
      12*tc^11*(15480 - 22344*\[Rho] - 878889*\[Rho]^2 - 1365237*\[Rho]^3 - 
        501299*\[Rho]^4 + 86458*\[Rho]^5) - 
      6*tc^9*(14040 + 50898*\[Rho] - 526002*\[Rho]^2 - 1040725*\[Rho]^3 - 
        397330*\[Rho]^4 + 133390*\[Rho]^5) - 
      6*tc^13*(14040 + 50898*\[Rho] - 526002*\[Rho]^2 - 1040725*\[Rho]^3 - 
        397330*\[Rho]^4 + 133390*\[Rho]^5)) + 
    24*tc^3*(70*\[Rho]^2*(5 + 12*\[Rho]^2) + 70*tc^18*\[Rho]^2*
       (5 + 12*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(245 + 245*\[Rho] + 
        528*\[Rho]^2 + 588*\[Rho]^3) - 6*tc^17*\[Rho]^(3/2)*
       (245 + 245*\[Rho] + 528*\[Rho]^2 + 588*\[Rho]^3) + 
      15*tc^2*\[Rho]*(17 + 322*\[Rho] + 703*\[Rho]^2 + 400*\[Rho]^3 + 
        168*\[Rho]^4) + 15*tc^16*\[Rho]*(17 + 322*\[Rho] + 703*\[Rho]^2 + 
        400*\[Rho]^3 + 168*\[Rho]^4) - 15*tc^4*\[Rho]*
       (403 + 558*\[Rho] - 387*\[Rho]^2 + 658*\[Rho]^3 + 468*\[Rho]^4) - 
      15*tc^14*\[Rho]*(403 + 558*\[Rho] - 387*\[Rho]^2 + 658*\[Rho]^3 + 
        468*\[Rho]^4) - 20*tc^9*Sqrt[\[Rho]]*(1488 + 3693*\[Rho] - 
        62667*\[Rho]^2 - 46100*\[Rho]^3 + 5370*\[Rho]^4 + 90*\[Rho]^5) - 
      15*tc^8*(288 - 59*\[Rho] - 7744*\[Rho]^2 - 8937*\[Rho]^3 - 
        2116*\[Rho]^4 + 660*\[Rho]^5) - 15*tc^10*(288 - 59*\[Rho] - 
        7744*\[Rho]^2 - 8937*\[Rho]^3 - 2116*\[Rho]^4 + 660*\[Rho]^5) - 
      12*tc^5*Sqrt[\[Rho]]*(1320 + 1210*\[Rho] - 10200*\[Rho]^2 - 
        8178*\[Rho]^3 + 1587*\[Rho]^4 + 675*\[Rho]^5) - 
      12*tc^13*Sqrt[\[Rho]]*(1320 + 1210*\[Rho] - 10200*\[Rho]^2 - 
        8178*\[Rho]^3 + 1587*\[Rho]^4 + 675*\[Rho]^5) + 
      2*tc^3*Sqrt[\[Rho]]*(1320 + 270*\[Rho] - 6765*\[Rho]^2 - 
        6493*\[Rho]^3 + 1722*\[Rho]^4 + 1260*\[Rho]^5) + 
      2*tc^15*Sqrt[\[Rho]]*(1320 + 270*\[Rho] - 6765*\[Rho]^2 - 
        6493*\[Rho]^3 + 1722*\[Rho]^4 + 1260*\[Rho]^5) + 
      6*tc^7*Sqrt[\[Rho]]*(5760 - 12030*\[Rho] - 201305*\[Rho]^2 - 
        143057*\[Rho]^3 + 9378*\[Rho]^4 + 1440*\[Rho]^5) + 
      6*tc^11*Sqrt[\[Rho]]*(5760 - 12030*\[Rho] - 201305*\[Rho]^2 - 
        143057*\[Rho]^3 + 9378*\[Rho]^4 + 1440*\[Rho]^5) + 
      5*tc^6*(432 + 4293*\[Rho] + 40478*\[Rho]^2 + 64671*\[Rho]^3 + 
        19170*\[Rho]^4 + 1584*\[Rho]^5) + 5*tc^12*(432 + 4293*\[Rho] + 
        40478*\[Rho]^2 + 64671*\[Rho]^3 + 19170*\[Rho]^4 + 1584*\[Rho]^5))*
     Log[tc] - 2880*tc^9*(-1 + tc^2)^3*\[Rho]*(-159 + 476*\[Rho] + 
      1800*\[Rho]^2 + 60*\[Rho]^3)*Log[tc]^2))/(1350*mb^5*tc*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r8*((-1 + tc^2)*(296*\[Rho]^(7/2) + 296*tc^22*\[Rho]^(7/2) - 
      57*tc*\[Rho]^3*(47 + 37*\[Rho]) - 57*tc^21*\[Rho]^3*(47 + 37*\[Rho]) + 
      8*tc^2*\[Rho]^(5/2)*(1161 + 2869*\[Rho] + 1404*\[Rho]^2) + 
      8*tc^20*\[Rho]^(5/2)*(1161 + 2869*\[Rho] + 1404*\[Rho]^2) - 
      6*tc^3*\[Rho]^2*(2872 + 13753*\[Rho] + 11689*\[Rho]^2 + 
        4278*\[Rho]^3) - 6*tc^19*\[Rho]^2*(2872 + 13753*\[Rho] + 
        11689*\[Rho]^2 + 4278*\[Rho]^3) + 2*tc^4*\[Rho]^(3/2)*
       (11973 + 69138*\[Rho] + 23224*\[Rho]^2 - 10350*\[Rho]^3 + 
        9855*\[Rho]^4) + 2*tc^18*\[Rho]^(3/2)*(11973 + 69138*\[Rho] + 
        23224*\[Rho]^2 - 10350*\[Rho]^3 + 9855*\[Rho]^4) + 
      3*tc^5*\[Rho]*(-4492 - 30056*\[Rho] + 100523*\[Rho]^2 + 
        197129*\[Rho]^3 + 56532*\[Rho]^4) + 3*tc^17*\[Rho]*
       (-4492 - 30056*\[Rho] + 100523*\[Rho]^2 + 197129*\[Rho]^3 + 
        56532*\[Rho]^4) + 2*tc^8*Sqrt[\[Rho]]*(20556 - 66045*\[Rho] + 
        442794*\[Rho]^2 + 1197956*\[Rho]^3 + 575370*\[Rho]^4 - 
        34695*\[Rho]^5) + 2*tc^14*Sqrt[\[Rho]]*(20556 - 66045*\[Rho] + 
        442794*\[Rho]^2 + 1197956*\[Rho]^3 + 575370*\[Rho]^4 - 
        34695*\[Rho]^5) + 2*tc^6*Sqrt[\[Rho]]*(-7452 - 49371*\[Rho] - 
        383034*\[Rho]^2 - 646840*\[Rho]^3 - 281610*\[Rho]^4 + 
        5535*\[Rho]^5) + 2*tc^16*Sqrt[\[Rho]]*(-7452 - 49371*\[Rho] - 
        383034*\[Rho]^2 - 646840*\[Rho]^3 - 281610*\[Rho]^4 + 
        5535*\[Rho]^5) + 2*tc^10*Sqrt[\[Rho]]*(-8784 - 70797*\[Rho] + 
        88218*\[Rho]^2 + 154196*\[Rho]^3 - 146466*\[Rho]^4 + 6345*\[Rho]^5) + 
      2*tc^12*Sqrt[\[Rho]]*(-8784 - 70797*\[Rho] + 88218*\[Rho]^2 + 
        154196*\[Rho]^3 - 146466*\[Rho]^4 + 6345*\[Rho]^5) - 
      48*tc^7*(-75 - 4327*\[Rho] - 18871*\[Rho]^2 - 13303*\[Rho]^3 + 
        6686*\[Rho]^4 + 7590*\[Rho]^5) - 48*tc^15*(-75 - 4327*\[Rho] - 
        18871*\[Rho]^2 - 13303*\[Rho]^3 + 6686*\[Rho]^4 + 7590*\[Rho]^5) - 
      12*tc^11*(-600 - 72760*\[Rho] - 183840*\[Rho]^2 - 107553*\[Rho]^3 + 
        11959*\[Rho]^4 + 17322*\[Rho]^5) + 6*tc^9*(-2640 - 85450*\[Rho] - 
        275628*\[Rho]^2 - 458359*\[Rho]^3 - 183797*\[Rho]^4 + 
        58374*\[Rho]^5) + 6*tc^13*(-2640 - 85450*\[Rho] - 275628*\[Rho]^2 - 
        458359*\[Rho]^3 - 183797*\[Rho]^4 + 58374*\[Rho]^5)) - 
    24*tc^3*(10*\[Rho]^2*(-1 + 147*\[Rho]^2) + 10*tc^18*\[Rho]^2*
       (-1 + 147*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(-7 - 7*\[Rho] + 
        1473*\[Rho]^2 + 1029*\[Rho]^3) - 6*tc^17*\[Rho]^(3/2)*
       (-7 - 7*\[Rho] + 1473*\[Rho]^2 + 1029*\[Rho]^3) + 
      15*tc^2*\[Rho]*(15 + 65*\[Rho] + 1137*\[Rho]^2 + 1441*\[Rho]^3 + 
        294*\[Rho]^4) + 15*tc^16*\[Rho]*(15 + 65*\[Rho] + 1137*\[Rho]^2 + 
        1441*\[Rho]^3 + 294*\[Rho]^4) - 15*tc^4*\[Rho]*
       (-27 + 197*\[Rho] + 1663*\[Rho]^2 + 2189*\[Rho]^3 + 822*\[Rho]^4) - 
      15*tc^14*\[Rho]*(-27 + 197*\[Rho] + 1663*\[Rho]^2 + 2189*\[Rho]^3 + 
        822*\[Rho]^4) + 5*tc^6*\[Rho]*(963 + 7631*\[Rho] + 5661*\[Rho]^2 + 
        6855*\[Rho]^3 + 2142*\[Rho]^4) + 5*tc^12*\[Rho]*
       (963 + 7631*\[Rho] + 5661*\[Rho]^2 + 6855*\[Rho]^3 + 2142*\[Rho]^4) - 
      20*tc^9*Sqrt[\[Rho]]*(-648 - 9024*\[Rho] - 11457*\[Rho]^2 - 
        4895*\[Rho]^3 + 1071*\[Rho]^4 + 9*\[Rho]^5) - 
      15*tc^8*(48 - 293*\[Rho] + 1035*\[Rho]^2 + 8305*\[Rho]^3 + 
        7059*\[Rho]^4 + 42*\[Rho]^5) - 15*tc^10*(48 - 293*\[Rho] + 
        1035*\[Rho]^2 + 8305*\[Rho]^3 + 7059*\[Rho]^4 + 42*\[Rho]^5) + 
      6*tc^7*Sqrt[\[Rho]]*(-1410 - 24057*\[Rho] - 16942*\[Rho]^2 + 
        13448*\[Rho]^3 + 8424*\[Rho]^4 + 45*\[Rho]^5) + 
      6*tc^11*Sqrt[\[Rho]]*(-1410 - 24057*\[Rho] - 16942*\[Rho]^2 + 
        13448*\[Rho]^3 + 8424*\[Rho]^4 + 45*\[Rho]^5) - 
      6*tc^5*Sqrt[\[Rho]]*(-540 - 4621*\[Rho] - 6146*\[Rho]^2 - 
        2776*\[Rho]^3 + 1782*\[Rho]^4 + 1125*\[Rho]^5) - 
      6*tc^13*Sqrt[\[Rho]]*(-540 - 4621*\[Rho] - 6146*\[Rho]^2 - 
        2776*\[Rho]^3 + 1782*\[Rho]^4 + 1125*\[Rho]^5) + 
      2*tc^3*Sqrt[\[Rho]]*(-270 - 1353*\[Rho] - 6438*\[Rho]^2 - 
        7048*\[Rho]^3 + 396*\[Rho]^4 + 2205*\[Rho]^5) + 
      2*tc^15*Sqrt[\[Rho]]*(-270 - 1353*\[Rho] - 6438*\[Rho]^2 - 
        7048*\[Rho]^3 + 396*\[Rho]^4 + 2205*\[Rho]^5))*Log[tc] - 
    2880*tc^9*(-1 + tc^2)^3*\[Rho]*(-51 - 209*\[Rho] + 138*\[Rho]^2 + 
      66*\[Rho]^3)*Log[tc]^2))/(270*mb^5*tc*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (m9*((-1 + tc^2)*(8*\[Rho]^3 + 8*tc^18*\[Rho]^3 - 3*tc*\[Rho]^(5/2)*
       (9 + 19*\[Rho]) - 3*tc^17*\[Rho]^(5/2)*(9 + 19*\[Rho]) + 
      72*tc^2*\[Rho]^2*(-4 + 5*\[Rho] + 3*\[Rho]^2) + 
      72*tc^16*\[Rho]^2*(-4 + 5*\[Rho] + 3*\[Rho]^2) - 
      12*tc^3*\[Rho]^(3/2)*(-126 - 107*\[Rho] + 62*\[Rho]^2 + 33*\[Rho]^3) - 
      12*tc^15*\[Rho]^(3/2)*(-126 - 107*\[Rho] + 62*\[Rho]^2 + 33*\[Rho]^3) + 
      6*tc^4*\[Rho]*(-505 - 2070*\[Rho] - 2124*\[Rho]^2 - 414*\[Rho]^3 + 
        45*\[Rho]^4) + 6*tc^14*\[Rho]*(-505 - 2070*\[Rho] - 2124*\[Rho]^2 - 
        414*\[Rho]^3 + 45*\[Rho]^4) + 12*tc^5*Sqrt[\[Rho]]*
       (189 + 1558*\[Rho] + 3468*\[Rho]^2 + 2722*\[Rho]^3 + 423*\[Rho]^4) + 
      12*tc^13*Sqrt[\[Rho]]*(189 + 1558*\[Rho] + 3468*\[Rho]^2 + 
        2722*\[Rho]^3 + 423*\[Rho]^4) - 12*tc^7*Sqrt[\[Rho]]*
       (726 + 11006*\[Rho] + 16319*\[Rho]^2 + 6434*\[Rho]^3 + 
        1365*\[Rho]^4) - 12*tc^11*Sqrt[\[Rho]]*(726 + 11006*\[Rho] + 
        16319*\[Rho]^2 + 6434*\[Rho]^3 + 1365*\[Rho]^4) + 
      6*tc^9*Sqrt[\[Rho]]*(2868 + 10408*\[Rho] + 7305*\[Rho]^2 + 
        7435*\[Rho]^3 + 4620*\[Rho]^4) - 24*tc^8*(105 - 1025*\[Rho] - 
        5740*\[Rho]^2 - 5006*\[Rho]^3 - 588*\[Rho]^4 + 45*\[Rho]^5) - 
      24*tc^10*(105 - 1025*\[Rho] - 5740*\[Rho]^2 - 5006*\[Rho]^3 - 
        588*\[Rho]^4 + 45*\[Rho]^5) + 2*tc^6*(180 + 735*\[Rho] + 
        2994*\[Rho]^2 - 13564*\[Rho]^3 - 7002*\[Rho]^4 + 405*\[Rho]^5) + 
      2*tc^12*(180 + 735*\[Rho] + 2994*\[Rho]^2 - 13564*\[Rho]^3 - 
        7002*\[Rho]^4 + 405*\[Rho]^5)) - 
    24*tc^3*(10*\[Rho]^(3/2)*(-1 + 3*\[Rho]^2) + 10*tc^14*\[Rho]^(3/2)*
       (-1 + 3*\[Rho]^2) - 6*tc*\[Rho]*(-7 - 7*\[Rho] + 33*\[Rho]^2 + 
        21*\[Rho]^3) - 6*tc^13*\[Rho]*(-7 - 7*\[Rho] + 33*\[Rho]^2 + 
        21*\[Rho]^3) + 120*tc^7*\[Rho]*(85 + 341*\[Rho] + 303*\[Rho]^2 + 
        57*\[Rho]^3) + 30*tc^6*Sqrt[\[Rho]]*(10 - 145*\[Rho] - 258*\[Rho]^2 - 
        45*\[Rho]^3 + 12*\[Rho]^4) + 30*tc^8*Sqrt[\[Rho]]*
       (10 - 145*\[Rho] - 258*\[Rho]^2 - 45*\[Rho]^3 + 12*\[Rho]^4) + 
      5*tc^2*Sqrt[\[Rho]]*(-15 - 85*\[Rho] - 81*\[Rho]^2 + 51*\[Rho]^3 + 
        18*\[Rho]^4) + 5*tc^12*Sqrt[\[Rho]]*(-15 - 85*\[Rho] - 81*\[Rho]^2 + 
        51*\[Rho]^3 + 18*\[Rho]^4) - 15*tc^4*Sqrt[\[Rho]]*
       (3 + 129*\[Rho] + 185*\[Rho]^2 + 57*\[Rho]^3 + 18*\[Rho]^4) - 
      15*tc^10*Sqrt[\[Rho]]*(3 + 129*\[Rho] + 185*\[Rho]^2 + 57*\[Rho]^3 + 
        18*\[Rho]^4) - 10*tc^5*(24 + 396*\[Rho] + 1203*\[Rho]^2 + 
        1285*\[Rho]^3 + 387*\[Rho]^4 + 9*\[Rho]^5) - 
      10*tc^9*(24 + 396*\[Rho] + 1203*\[Rho]^2 + 1285*\[Rho]^3 + 
        387*\[Rho]^4 + 9*\[Rho]^5) + 2*tc^3*(30 + 369*\[Rho] + 
        1224*\[Rho]^2 + 794*\[Rho]^3 + 198*\[Rho]^4 + 45*\[Rho]^5) + 
      2*tc^11*(30 + 369*\[Rho] + 1224*\[Rho]^2 + 794*\[Rho]^3 + 
        198*\[Rho]^4 + 45*\[Rho]^5))*Log[tc] - 2880*tc^9*(-1 + tc^2)*
     Sqrt[\[Rho]]*(9 + 67*\[Rho] + 138*\[Rho]^2 + 66*\[Rho]^3)*Log[tc]^2))/
  (270*mb^4*tc*(-1 + tc^2)*\[Rho]^(3/2)*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (m2*(-((-1 + tc^2)*(88*\[Rho]^3 + 88*tc^22*\[Rho]^3 - 
       3*tc*\[Rho]^(5/2)*(299 + 214*\[Rho]) - 3*tc^21*\[Rho]^(5/2)*
        (299 + 214*\[Rho]) + 2*tc^2*\[Rho]^2*(2001 + 3503*\[Rho] + 
         1434*\[Rho]^2) + 2*tc^20*\[Rho]^2*(2001 + 3503*\[Rho] + 
         1434*\[Rho]^2) - 6*tc^3*\[Rho]^(3/2)*(1579 + 5233*\[Rho] + 
         3975*\[Rho]^2 + 986*\[Rho]^3) - 6*tc^19*\[Rho]^(3/2)*
        (1579 + 5233*\[Rho] + 3975*\[Rho]^2 + 986*\[Rho]^3) + 
       48*tc^7*Sqrt[\[Rho]]*(189 + 1654*\[Rho] + 4550*\[Rho]^2 + 
         5732*\[Rho]^3 + 797*\[Rho]^4) + 48*tc^15*Sqrt[\[Rho]]*
        (189 + 1654*\[Rho] + 4550*\[Rho]^2 + 5732*\[Rho]^3 + 797*\[Rho]^4) + 
       2*tc^4*\[Rho]*(6930 + 33285*\[Rho] + 35351*\[Rho]^2 + 10464*\[Rho]^3 + 
         2160*\[Rho]^4) + 2*tc^18*\[Rho]*(6930 + 33285*\[Rho] + 
         35351*\[Rho]^2 + 10464*\[Rho]^3 + 2160*\[Rho]^4) + 
       3*tc^5*Sqrt[\[Rho]]*(-3588 - 29348*\[Rho] - 21235*\[Rho]^2 + 
         11934*\[Rho]^3 + 3044*\[Rho]^4) + 3*tc^17*Sqrt[\[Rho]]*
        (-3588 - 29348*\[Rho] - 21235*\[Rho]^2 + 11934*\[Rho]^3 + 
         3044*\[Rho]^4) + 12*tc^11*Sqrt[\[Rho]]*(264 - 78341*\[Rho] - 
         139423*\[Rho]^2 - 26649*\[Rho]^3 + 26594*\[Rho]^4) - 
       6*tc^9*Sqrt[\[Rho]]*(-4338 + 22318*\[Rho] + 143057*\[Rho]^2 + 
         124772*\[Rho]^3 + 29186*\[Rho]^4) - 6*tc^13*Sqrt[\[Rho]]*
        (-4338 + 22318*\[Rho] + 143057*\[Rho]^2 + 124772*\[Rho]^3 + 
         29186*\[Rho]^4) + 4*tc^8*(1350 - 49257*\[Rho] + 18858*\[Rho]^2 + 
         59660*\[Rho]^3 + 41151*\[Rho]^4 - 1080*\[Rho]^5) + 
       4*tc^14*(1350 - 49257*\[Rho] + 18858*\[Rho]^2 + 59660*\[Rho]^3 + 
         41151*\[Rho]^4 - 1080*\[Rho]^5) + 4*tc^6*(270 + 17109*\[Rho] - 
         4026*\[Rho]^2 - 60106*\[Rho]^3 - 37851*\[Rho]^4 + 540*\[Rho]^5) + 
       4*tc^16*(270 + 17109*\[Rho] - 4026*\[Rho]^2 - 60106*\[Rho]^3 - 
         37851*\[Rho]^4 + 540*\[Rho]^5) - 4*tc^10*(4860 - 60003*\[Rho] - 
         285045*\[Rho]^2 - 298517*\[Rho]^3 - 22071*\[Rho]^4 + 
         3780*\[Rho]^5) - 4*tc^12*(4860 - 60003*\[Rho] - 285045*\[Rho]^2 - 
         298517*\[Rho]^3 - 22071*\[Rho]^4 + 3780*\[Rho]^5))) + 
    24*tc^3*(10*\[Rho]^(3/2)*(1 + 24*\[Rho]^2) + 10*tc^18*\[Rho]^(3/2)*
       (1 + 24*\[Rho]^2) - 6*tc*\[Rho]*(7 + 7*\[Rho] + 300*\[Rho]^2 + 
        168*\[Rho]^3) - 6*tc^17*\[Rho]*(7 + 7*\[Rho] + 300*\[Rho]^2 + 
        168*\[Rho]^3) + 15*tc^2*Sqrt[\[Rho]]*(9 - 8*\[Rho] + 307*\[Rho]^2 + 
        386*\[Rho]^3 + 48*\[Rho]^4) + 15*tc^16*Sqrt[\[Rho]]*
       (9 - 8*\[Rho] + 307*\[Rho]^2 + 386*\[Rho]^3 + 48*\[Rho]^4) - 
      15*tc^4*Sqrt[\[Rho]]*(3 - 32*\[Rho] + 281*\[Rho]^2 + 372*\[Rho]^3 + 
        156*\[Rho]^4) - 15*tc^14*Sqrt[\[Rho]]*(3 - 32*\[Rho] + 281*\[Rho]^2 + 
        372*\[Rho]^3 + 156*\[Rho]^4) + 15*tc^8*Sqrt[\[Rho]]*
       (291 - 1602*\[Rho] - 5483*\[Rho]^2 - 3182*\[Rho]^3 + 180*\[Rho]^4) + 
      15*tc^10*Sqrt[\[Rho]]*(291 - 1602*\[Rho] - 5483*\[Rho]^2 - 
        3182*\[Rho]^3 + 180*\[Rho]^4) + 5*tc^6*Sqrt[\[Rho]]*
       (-459 - 5636*\[Rho] - 9837*\[Rho]^2 - 912*\[Rho]^3 + 216*\[Rho]^4) + 
      5*tc^12*Sqrt[\[Rho]]*(-459 - 5636*\[Rho] - 9837*\[Rho]^2 - 
        912*\[Rho]^3 + 216*\[Rho]^4) + 12*tc^5*(90 + 427*\[Rho] + 
        1032*\[Rho]^2 + 2440*\[Rho]^3 + 1113*\[Rho]^4) + 
      12*tc^13*(90 + 427*\[Rho] + 1032*\[Rho]^2 + 2440*\[Rho]^3 + 
        1113*\[Rho]^4) + 20*tc^9*(-36 + 867*\[Rho] - 759*\[Rho]^2 + 
        6532*\[Rho]^3 + 3162*\[Rho]^4 + 36*\[Rho]^5) + 
      2*tc^3*(-90 + 138*\[Rho] - 2307*\[Rho]^2 - 3995*\[Rho]^3 - 
        1428*\[Rho]^4 + 360*\[Rho]^5) + 2*tc^15*(-90 + 138*\[Rho] - 
        2307*\[Rho]^2 - 3995*\[Rho]^3 - 1428*\[Rho]^4 + 360*\[Rho]^5) - 
      6*tc^7*(270 + 598*\[Rho] - 17617*\[Rho]^2 - 3505*\[Rho]^3 + 
        5112*\[Rho]^4 + 360*\[Rho]^5) - 6*tc^11*(270 + 598*\[Rho] - 
        17617*\[Rho]^2 - 3505*\[Rho]^3 + 5112*\[Rho]^4 + 360*\[Rho]^5))*
     Log[tc] - 2880*tc^9*(-1 + tc^2)^3*Sqrt[\[Rho]]*
     (21 - 38*\[Rho] - 84*\[Rho]^2 + 120*\[Rho]^3)*Log[tc]^2))/
  (135*mb^4*tc*(-1 + tc^2)^3*\[Rho]^(3/2)*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (r12*((-1 + tc^2)*(80*\[Rho]^(7/2) + 80*tc^18*\[Rho]^(7/2) - 
      15*tc*\[Rho]^3*(44 + 53*\[Rho]) - 15*tc^17*\[Rho]^3*(44 + 53*\[Rho]) + 
      6*tc^2*\[Rho]^(5/2)*(242 + 1497*\[Rho] + 795*\[Rho]^2) + 
      6*tc^16*\[Rho]^(5/2)*(242 + 1497*\[Rho] + 795*\[Rho]^2) - 
      6*tc^3*\[Rho]*(30 + 276*\[Rho] + 4555*\[Rho]^2 + 4356*\[Rho]^3 + 
        1857*\[Rho]^4) - 6*tc^15*\[Rho]*(30 + 276*\[Rho] + 4555*\[Rho]^2 + 
        4356*\[Rho]^3 + 1857*\[Rho]^4) - 6*tc^8*Sqrt[\[Rho]]*
       (378 + 7374*\[Rho] - 474*\[Rho]^2 + 8789*\[Rho]^3 - 14331*\[Rho]^4 + 
        1350*\[Rho]^5) - 6*tc^10*Sqrt[\[Rho]]*(378 + 7374*\[Rho] - 
        474*\[Rho]^2 + 8789*\[Rho]^3 - 14331*\[Rho]^4 + 1350*\[Rho]^5) + 
      6*tc^4*Sqrt[\[Rho]]*(126 + 1308*\[Rho] + 5822*\[Rho]^2 - 507*\[Rho]^3 - 
        4287*\[Rho]^4 + 1440*\[Rho]^5) + 6*tc^14*Sqrt[\[Rho]]*
       (126 + 1308*\[Rho] + 5822*\[Rho]^2 - 507*\[Rho]^3 - 4287*\[Rho]^4 + 
        1440*\[Rho]^5) + 2*tc^6*Sqrt[\[Rho]]*(-864 + 3618*\[Rho] - 
        56694*\[Rho]^2 - 272923*\[Rho]^3 - 155097*\[Rho]^4 + 
        11070*\[Rho]^5) + 2*tc^12*Sqrt[\[Rho]]*(-864 + 3618*\[Rho] - 
        56694*\[Rho]^2 - 272923*\[Rho]^3 - 155097*\[Rho]^4 + 
        11070*\[Rho]^5) + 6*tc^5*(-135 - 2091*\[Rho] - 5030*\[Rho]^2 + 
        19138*\[Rho]^3 + 45365*\[Rho]^4 + 13833*\[Rho]^5) + 
      6*tc^13*(-135 - 2091*\[Rho] - 5030*\[Rho]^2 + 19138*\[Rho]^3 + 
        45365*\[Rho]^4 + 13833*\[Rho]^5) + 6*tc^9*(-1710 - 1926*\[Rho] - 
        10876*\[Rho]^2 - 19312*\[Rho]^3 + 6179*\[Rho]^4 + 18066*\[Rho]^5) - 
      6*tc^7*(-450 - 9744*\[Rho] - 5104*\[Rho]^2 - 56743*\[Rho]^3 - 
        46694*\[Rho]^4 + 20109*\[Rho]^5) - 6*tc^11*(-450 - 9744*\[Rho] - 
        5104*\[Rho]^2 - 56743*\[Rho]^3 - 46694*\[Rho]^4 + 20109*\[Rho]^5)) - 
    24*tc^3*(10*\[Rho]^2*(-4 + 75*\[Rho]^2) + 10*tc^14*\[Rho]^2*
       (-4 + 75*\[Rho]^2) + 5*tc^2*\[Rho]^2*(-67 + 1044*\[Rho] + 
        1995*\[Rho]^2 + 450*\[Rho]^3) + 5*tc^12*\[Rho]^2*
       (-67 + 1044*\[Rho] + 1995*\[Rho]^2 + 450*\[Rho]^3) - 
      6*tc*\[Rho]^(3/2)*(-28 - 28*\[Rho] + 645*\[Rho]^2 + 525*\[Rho]^3) - 
      6*tc^13*\[Rho]^(3/2)*(-28 - 28*\[Rho] + 645*\[Rho]^2 + 525*\[Rho]^3) - 
      45*tc^4*\[Rho]*(-16 + 61*\[Rho] - 54*\[Rho]^2 - 109*\[Rho]^3 + 
        48*\[Rho]^4) - 45*tc^10*\[Rho]*(-16 + 61*\[Rho] - 54*\[Rho]^2 - 
        109*\[Rho]^3 + 48*\[Rho]^4) + 60*tc^7*Sqrt[\[Rho]]*
       (-45 - 218*\[Rho] - 122*\[Rho]^2 - 357*\[Rho]^3 + 276*\[Rho]^4) + 
      30*tc^6*(-9 + 87*\[Rho] + 10*\[Rho]^2 + 771*\[Rho]^3 + 990*\[Rho]^4 + 
        12*\[Rho]^5) + 30*tc^8*(-9 + 87*\[Rho] + 10*\[Rho]^2 + 771*\[Rho]^3 + 
        990*\[Rho]^4 + 12*\[Rho]^5) - 10*tc^5*Sqrt[\[Rho]]*
       (-144 - 432*\[Rho] + 240*\[Rho]^2 + 2473*\[Rho]^3 + 2133*\[Rho]^4 + 
        36*\[Rho]^5) - 10*tc^9*Sqrt[\[Rho]]*(-144 - 432*\[Rho] + 
        240*\[Rho]^2 + 2473*\[Rho]^3 + 2133*\[Rho]^4 + 36*\[Rho]^5) + 
      2*tc^3*Sqrt[\[Rho]]*(-180 - 189*\[Rho] - 144*\[Rho]^2 - 5035*\[Rho]^3 - 
        2115*\[Rho]^4 + 1125*\[Rho]^5) + 2*tc^11*Sqrt[\[Rho]]*
       (-180 - 189*\[Rho] - 144*\[Rho]^2 - 5035*\[Rho]^3 - 2115*\[Rho]^4 + 
        1125*\[Rho]^5))*Log[tc] - 2880*tc^9*(-1 + tc^2)*\[Rho]*
     (-24 - 5*\[Rho] + 66*\[Rho]^2 + 120*\[Rho]^3)*Log[tc]^2))/
  (135*mb^5*tc*(-1 + tc^2)*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (m5*(-((-1 + tc^2)*(8*\[Rho]^3 + 8*tc^18*\[Rho]^3 + 9*tc*\[Rho]^(5/2)*
        (-13 + 12*\[Rho]) + 9*tc^17*\[Rho]^(5/2)*(-13 + 12*\[Rho]) - 
       6*tc^2*\[Rho]^2*(-179 + 205*\[Rho] + 176*\[Rho]^2) - 
       6*tc^16*\[Rho]^2*(-179 + 205*\[Rho] + 176*\[Rho]^2) + 
       6*tc^3*\[Rho]^(3/2)*(-517 - 118*\[Rho] + 517*\[Rho]^2 + 
         448*\[Rho]^3) + 6*tc^15*\[Rho]^(3/2)*(-517 - 118*\[Rho] + 
         517*\[Rho]^2 + 448*\[Rho]^3) - 6*tc^4*\[Rho]*(-500 - 2431*\[Rho] - 
         4379*\[Rho]^2 - 2548*\[Rho]^3 + 360*\[Rho]^4) - 
       6*tc^14*\[Rho]*(-500 - 2431*\[Rho] - 4379*\[Rho]^2 - 2548*\[Rho]^3 + 
         360*\[Rho]^4) - 12*tc^5*Sqrt[\[Rho]]*(27 + 1600*\[Rho] + 
         4314*\[Rho]^2 + 7244*\[Rho]^3 + 2403*\[Rho]^4) - 
       12*tc^13*Sqrt[\[Rho]]*(27 + 1600*\[Rho] + 4314*\[Rho]^2 + 
         7244*\[Rho]^3 + 2403*\[Rho]^4) + 6*tc^7*Sqrt[\[Rho]]*
        (36 + 28453*\[Rho] + 41006*\[Rho]^2 + 16411*\[Rho]^3 + 
         9252*\[Rho]^4) + 6*tc^11*Sqrt[\[Rho]]*(36 + 28453*\[Rho] + 
         41006*\[Rho]^2 + 16411*\[Rho]^3 + 9252*\[Rho]^4) - 
       6*tc^9*Sqrt[\[Rho]]*(2124 + 16832*\[Rho] + 10241*\[Rho]^2 + 
         10676*\[Rho]^3 + 11948*\[Rho]^4) + 6*tc^8*(210 - 2950*\[Rho] - 
         22023*\[Rho]^2 - 25995*\[Rho]^3 - 7574*\[Rho]^4 + 810*\[Rho]^5) + 
       6*tc^10*(210 - 2950*\[Rho] - 22023*\[Rho]^2 - 25995*\[Rho]^3 - 
         7574*\[Rho]^4 + 810*\[Rho]^5) - 2*tc^6*(90 + 30*\[Rho] + 
         29241*\[Rho]^2 - 28379*\[Rho]^3 - 33426*\[Rho]^4 + 2970*\[Rho]^5) - 
       2*tc^12*(90 + 30*\[Rho] + 29241*\[Rho]^2 - 28379*\[Rho]^3 - 
         33426*\[Rho]^4 + 2970*\[Rho]^5))) - 
    24*tc^3*(10*\[Rho]^(3/2)*(-2 + 21*\[Rho]^2) + 10*tc^14*\[Rho]^(3/2)*
       (-2 + 21*\[Rho]^2) + 6*tc*\[Rho]*(14 + 14*\[Rho] - 135*\[Rho]^2 - 
        147*\[Rho]^3) + 6*tc^13*\[Rho]*(14 + 14*\[Rho] - 135*\[Rho]^2 - 
        147*\[Rho]^3) + 60*tc^7*\[Rho]*(148 + 697*\[Rho] + 789*\[Rho]^2 + 
        276*\[Rho]^3) + 30*tc^6*Sqrt[\[Rho]]*(20 - 189*\[Rho] - 
        346*\[Rho]^2 + 12*\[Rho]^4) + 30*tc^8*Sqrt[\[Rho]]*
       (20 - 189*\[Rho] - 346*\[Rho]^2 + 12*\[Rho]^4) - 
      15*tc^4*Sqrt[\[Rho]]*(-3 + 138*\[Rho] + 169*\[Rho]^2 + 16*\[Rho]^3 + 
        30*\[Rho]^4) - 15*tc^10*Sqrt[\[Rho]]*(-3 + 138*\[Rho] + 
        169*\[Rho]^2 + 16*\[Rho]^3 + 30*\[Rho]^4) + 5*tc^2*Sqrt[\[Rho]]*
       (-21 - 80*\[Rho] - 129*\[Rho]^2 + 294*\[Rho]^3 + 126*\[Rho]^4) + 
      5*tc^12*Sqrt[\[Rho]]*(-21 - 80*\[Rho] - 129*\[Rho]^2 + 294*\[Rho]^3 + 
        126*\[Rho]^4) - 10*tc^5*(12 + 378*\[Rho] + 1038*\[Rho]^2 + 
        1823*\[Rho]^3 + 1023*\[Rho]^4 + 36*\[Rho]^5) - 
      10*tc^9*(12 + 378*\[Rho] + 1038*\[Rho]^2 + 1823*\[Rho]^3 + 
        1023*\[Rho]^4 + 36*\[Rho]^5) + 2*tc^3*(15 + 243*\[Rho] + 
        1983*\[Rho]^2 + 775*\[Rho]^3 - 69*\[Rho]^4 + 315*\[Rho]^5) + 
      2*tc^11*(15 + 243*\[Rho] + 1983*\[Rho]^2 + 775*\[Rho]^3 - 69*\[Rho]^4 + 
        315*\[Rho]^5))*Log[tc] - 2880*tc^9*(-1 + tc^2)*Sqrt[\[Rho]]*
     (9 + 44*\[Rho] + 144*\[Rho]^2 + 120*\[Rho]^3)*Log[tc]^2))/
  (135*mb^4*tc*(-1 + tc^2)*\[Rho]^(3/2)*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (r9*(-((-1 + tc^2)*(40*\[Rho]^(7/2) + 40*tc^18*\[Rho]^(7/2) - 
       15*tc*\[Rho]^3*(17 + 37*\[Rho]) - 15*tc^17*\[Rho]^3*(17 + 37*\[Rho]) + 
       12*tc^2*\[Rho]^(5/2)*(-17 + 511*\[Rho] + 288*\[Rho]^2) + 
       12*tc^16*\[Rho]^(5/2)*(-17 + 511*\[Rho] + 288*\[Rho]^2) - 
       12*tc^3*\[Rho]*(20 - 115*\[Rho] + 1303*\[Rho]^2 + 1447*\[Rho]^3 + 
         669*\[Rho]^4) - 12*tc^15*\[Rho]*(20 - 115*\[Rho] + 1303*\[Rho]^2 + 
         1447*\[Rho]^3 + 669*\[Rho]^4) - 12*tc^8*Sqrt[\[Rho]]*
        (462 + 3686*\[Rho] - 1073*\[Rho]^2 - 4179*\[Rho]^3 - 8862*\[Rho]^4 + 
         810*\[Rho]^5) - 12*tc^10*Sqrt[\[Rho]]*(462 + 3686*\[Rho] - 
         1073*\[Rho]^2 - 4179*\[Rho]^3 - 8862*\[Rho]^4 + 810*\[Rho]^5) + 
       6*tc^4*Sqrt[\[Rho]]*(168 + 1109*\[Rho] + 2768*\[Rho]^2 - 
         2806*\[Rho]^3 - 4338*\[Rho]^4 + 1035*\[Rho]^5) + 
       6*tc^14*Sqrt[\[Rho]]*(168 + 1109*\[Rho] + 2768*\[Rho]^2 - 
         2806*\[Rho]^3 - 4338*\[Rho]^4 + 1035*\[Rho]^5) + 
       12*tc^5*(-90 - 1195*\[Rho] - 1738*\[Rho]^2 + 7064*\[Rho]^3 + 
         17892*\[Rho]^4 + 5715*\[Rho]^5) + 12*tc^13*(-90 - 1195*\[Rho] - 
         1738*\[Rho]^2 + 7064*\[Rho]^3 + 17892*\[Rho]^4 + 5715*\[Rho]^5) + 
       2*tc^6*Sqrt[\[Rho]]*(-972 + 2229*\[Rho] - 2400*\[Rho]^2 - 
         176702*\[Rho]^3 - 114246*\[Rho]^4 + 8235*\[Rho]^5) + 
       2*tc^12*Sqrt[\[Rho]]*(-972 + 2229*\[Rho] - 2400*\[Rho]^2 - 
         176702*\[Rho]^3 - 114246*\[Rho]^4 + 8235*\[Rho]^5) - 
       12*tc^7*(-300 - 5630*\[Rho] + 3403*\[Rho]^2 - 8451*\[Rho]^3 - 
         9075*\[Rho]^4 + 10329*\[Rho]^5) - 12*tc^11*(-300 - 5630*\[Rho] + 
         3403*\[Rho]^2 - 8451*\[Rho]^3 - 9075*\[Rho]^4 + 10329*\[Rho]^5) + 
       6*tc^9*(-2280 - 1580*\[Rho] + 3784*\[Rho]^2 - 8283*\[Rho]^3 + 
         4185*\[Rho]^4 + 21852*\[Rho]^5))) + 
    24*tc^3*(10*\[Rho]^2*(-5 + 57*\[Rho]^2) + 10*tc^14*\[Rho]^2*
       (-5 + 57*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(-35 - 35*\[Rho] + 
        459*\[Rho]^2 + 399*\[Rho]^3) - 6*tc^13*\[Rho]^(3/2)*
       (-35 - 35*\[Rho] + 459*\[Rho]^2 + 399*\[Rho]^3) - 
      15*tc^4*\[Rho]*(-57 + 147*\[Rho] - 67*\[Rho]^2 - 177*\[Rho]^3 + 
        126*\[Rho]^4) - 15*tc^10*\[Rho]*(-57 + 147*\[Rho] - 67*\[Rho]^2 - 
        177*\[Rho]^3 + 126*\[Rho]^4) + 120*tc^7*Sqrt[\[Rho]]*
       (-30 - 105*\[Rho] + 22*\[Rho]^2 + 102*\[Rho]^3 + 219*\[Rho]^4) + 
      5*tc^2*\[Rho]*(-3 - 59*\[Rho] + 531*\[Rho]^2 + 1329*\[Rho]^3 + 
        342*\[Rho]^4) + 5*tc^12*\[Rho]*(-3 - 59*\[Rho] + 531*\[Rho]^2 + 
        1329*\[Rho]^3 + 342*\[Rho]^4) + 30*tc^6*(-12 + 106*\[Rho] - 
        51*\[Rho]^2 + 282*\[Rho]^3 + 555*\[Rho]^4 + 12*\[Rho]^5) + 
      30*tc^8*(-12 + 106*\[Rho] - 51*\[Rho]^2 + 282*\[Rho]^3 + 555*\[Rho]^4 + 
        12*\[Rho]^5) - 10*tc^5*Sqrt[\[Rho]]*(-168 - 402*\[Rho] + 
        135*\[Rho]^2 + 2435*\[Rho]^3 + 2037*\[Rho]^4 + 63*\[Rho]^5) - 
      10*tc^9*Sqrt[\[Rho]]*(-168 - 402*\[Rho] + 135*\[Rho]^2 + 
        2435*\[Rho]^3 + 2037*\[Rho]^4 + 63*\[Rho]^5) + 
      2*tc^3*Sqrt[\[Rho]]*(-210 - 345*\[Rho] + 930*\[Rho]^2 - 2588*\[Rho]^3 - 
        1218*\[Rho]^4 + 855*\[Rho]^5) + 2*tc^11*Sqrt[\[Rho]]*
       (-210 - 345*\[Rho] + 930*\[Rho]^2 - 2588*\[Rho]^3 - 1218*\[Rho]^4 + 
        855*\[Rho]^5))*Log[tc] + 2880*tc^9*(-1 + tc^2)*\[Rho]*
     (-27 - 31*\[Rho] + 78*\[Rho]^2 + 174*\[Rho]^3)*Log[tc]^2))/
  (270*mb^5*tc*(-1 + tc^2)*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r2*((-1 + tc^2)*(440*\[Rho]^(7/2) + 440*tc^22*\[Rho]^(7/2) - 
      5*tc*\[Rho]^3*(937 + 709*\[Rho]) - 5*tc^21*\[Rho]^3*
       (937 + 709*\[Rho]) + 4*tc^2*\[Rho]^(5/2)*(5130 + 10047*\[Rho] + 
        4097*\[Rho]^2) + 4*tc^20*\[Rho]^(5/2)*(5130 + 10047*\[Rho] + 
        4097*\[Rho]^2) - 2*tc^3*\[Rho]*(1020 + 33820*\[Rho] + 
        87667*\[Rho]^2 + 66339*\[Rho]^3 + 17012*\[Rho]^4) - 
      2*tc^19*\[Rho]*(1020 + 33820*\[Rho] + 87667*\[Rho]^2 + 66339*\[Rho]^3 + 
        17012*\[Rho]^4) + 2*tc^10*Sqrt[\[Rho]]*(-74508 + 1796109*\[Rho] + 
        4873222*\[Rho]^2 + 3582540*\[Rho]^3 + 138590*\[Rho]^4 - 
        32265*\[Rho]^5) + 2*tc^12*Sqrt[\[Rho]]*(-74508 + 1796109*\[Rho] + 
        4873222*\[Rho]^2 + 3582540*\[Rho]^3 + 138590*\[Rho]^4 - 
        32265*\[Rho]^5) + 16*tc^7*(2385 + 55731*\[Rho] + 78421*\[Rho]^2 + 
        35493*\[Rho]^3 + 53706*\[Rho]^4 + 728*\[Rho]^5) + 
      16*tc^15*(2385 + 55731*\[Rho] + 78421*\[Rho]^2 + 35493*\[Rho]^3 + 
        53706*\[Rho]^4 + 728*\[Rho]^5) + 2*tc^6*Sqrt[\[Rho]]*
       (3876 + 294367*\[Rho] + 316626*\[Rho]^2 - 476148*\[Rho]^3 - 
        398458*\[Rho]^4 + 6885*\[Rho]^5) + 2*tc^16*Sqrt[\[Rho]]*
       (3876 + 294367*\[Rho] + 316626*\[Rho]^2 - 476148*\[Rho]^3 - 
        398458*\[Rho]^4 + 6885*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*
       (4284 + 105323*\[Rho] + 244694*\[Rho]^2 + 179414*\[Rho]^3 + 
        44864*\[Rho]^4 + 12465*\[Rho]^5) + 2*tc^18*Sqrt[\[Rho]]*
       (4284 + 105323*\[Rho] + 244694*\[Rho]^2 + 179414*\[Rho]^3 + 
        44864*\[Rho]^4 + 12465*\[Rho]^5) - 2*tc^8*Sqrt[\[Rho]]*
       (-5868 + 1239639*\[Rho] + 485442*\[Rho]^2 - 702840*\[Rho]^3 - 
        514970*\[Rho]^4 + 21645*\[Rho]^5) - 2*tc^14*Sqrt[\[Rho]]*
       (-5868 + 1239639*\[Rho] + 485442*\[Rho]^2 - 702840*\[Rho]^3 - 
        514970*\[Rho]^4 + 21645*\[Rho]^5) + 
      tc^5*(-9180 - 266064*\[Rho] - 968144*\[Rho]^2 - 614437*\[Rho]^3 + 
        265011*\[Rho]^4 + 90728*\[Rho]^5) + 
      tc^17*(-9180 - 266064*\[Rho] - 968144*\[Rho]^2 - 614437*\[Rho]^3 + 
        265011*\[Rho]^4 + 90728*\[Rho]^5) - 
      2*tc^9*(69570 + 605064*\[Rho] + 768184*\[Rho]^2 + 1773415*\[Rho]^3 + 
        1463645*\[Rho]^4 + 252260*\[Rho]^5) - 
      2*tc^13*(69570 + 605064*\[Rho] + 768184*\[Rho]^2 + 1773415*\[Rho]^3 + 
        1463645*\[Rho]^4 + 252260*\[Rho]^5) + 
      4*tc^11*(68040 + 237108*\[Rho] - 2270252*\[Rho]^2 - 3576661*\[Rho]^3 - 
        814557*\[Rho]^4 + 300164*\[Rho]^5)) - 
    24*tc^3*(10*\[Rho]^2*(-35 + 151*\[Rho]^2) + 10*tc^18*\[Rho]^2*
       (-35 + 151*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(-245 - 245*\[Rho] + 
        1717*\[Rho]^2 + 1057*\[Rho]^3) - 6*tc^17*\[Rho]^(3/2)*
       (-245 - 245*\[Rho] + 1717*\[Rho]^2 + 1057*\[Rho]^3) + 
      5*tc^2*\[Rho]*(199 - 121*\[Rho] + 4201*\[Rho]^2 + 6115*\[Rho]^3 + 
        906*\[Rho]^4) + 5*tc^16*\[Rho]*(199 - 121*\[Rho] + 4201*\[Rho]^2 + 
        6115*\[Rho]^3 + 906*\[Rho]^4) - 5*tc^4*\[Rho]*(-1459 - 3329*\[Rho] + 
        3331*\[Rho]^2 + 6391*\[Rho]^3 + 3006*\[Rho]^4) - 
      5*tc^14*\[Rho]*(-1459 - 3329*\[Rho] + 3331*\[Rho]^2 + 6391*\[Rho]^3 + 
        3006*\[Rho]^4) + 2*tc^5*Sqrt[\[Rho]]*(15420 + 59685*\[Rho] + 
        55250*\[Rho]^2 + 56652*\[Rho]^3 + 24342*\[Rho]^4 - 1125*\[Rho]^5) + 
      2*tc^13*Sqrt[\[Rho]]*(15420 + 59685*\[Rho] + 55250*\[Rho]^2 + 
        56652*\[Rho]^3 + 24342*\[Rho]^4 - 1125*\[Rho]^5) + 
      20*tc^9*Sqrt[\[Rho]]*(3028 + 30268*\[Rho] - 437*\[Rho]^2 + 
        14175*\[Rho]^3 + 10145*\[Rho]^4 + 105*\[Rho]^5) + 
      5*tc^6*(-612 - 6003*\[Rho] - 53033*\[Rho]^2 - 81101*\[Rho]^3 - 
        9885*\[Rho]^4 + 1806*\[Rho]^5) + 5*tc^12*(-612 - 6003*\[Rho] - 
        53033*\[Rho]^2 - 81101*\[Rho]^3 - 9885*\[Rho]^4 + 1806*\[Rho]^5) + 
      2*tc^3*Sqrt[\[Rho]]*(-2570 - 5745*\[Rho] - 14410*\[Rho]^2 - 
        19002*\[Rho]^3 - 5842*\[Rho]^4 + 2265*\[Rho]^5) + 
      2*tc^15*Sqrt[\[Rho]]*(-2570 - 5745*\[Rho] - 14410*\[Rho]^2 - 
        19002*\[Rho]^3 - 5842*\[Rho]^4 + 2265*\[Rho]^5) + 
      5*tc^8*(1044 + 2473*\[Rho] - 47737*\[Rho]^2 - 101881*\[Rho]^3 - 
        49613*\[Rho]^4 + 3030*\[Rho]^5) + 5*tc^10*(1044 + 2473*\[Rho] - 
        47737*\[Rho]^2 - 101881*\[Rho]^3 - 49613*\[Rho]^4 + 3030*\[Rho]^5) - 
      2*tc^7*Sqrt[\[Rho]]*(33030 + 126335*\[Rho] - 373890*\[Rho]^2 - 
        230706*\[Rho]^3 + 40374*\[Rho]^4 + 4545*\[Rho]^5) - 
      2*tc^11*Sqrt[\[Rho]]*(33030 + 126335*\[Rho] - 373890*\[Rho]^2 - 
        230706*\[Rho]^3 + 40374*\[Rho]^4 + 4545*\[Rho]^5))*Log[tc] + 
    2880*tc^9*(-1 + tc^2)^3*\[Rho]*(409 + 369*\[Rho] - 890*\[Rho]^2 + 
      290*\[Rho]^3)*Log[tc]^2))/(450*mb^5*tc*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r14*(-((-1 + tc^2)*(136*\[Rho]^(7/2) + 136*tc^18*\[Rho]^(7/2) - 
       3*tc*\[Rho]^3*(373 + 413*\[Rho]) - 3*tc^17*\[Rho]^3*
        (373 + 413*\[Rho]) + 12*tc^2*\[Rho]^(5/2)*(196 + 1157*\[Rho] + 
         609*\[Rho]^2) + 12*tc^16*\[Rho]^(5/2)*(196 + 1157*\[Rho] + 
         609*\[Rho]^2) - 24*tc^3*\[Rho]*(5 + 44*\[Rho] + 1654*\[Rho]^2 + 
         1626*\[Rho]^3 + 711*\[Rho]^4) - 24*tc^15*\[Rho]*
        (5 + 44*\[Rho] + 1654*\[Rho]^2 + 1626*\[Rho]^3 + 711*\[Rho]^4) - 
       12*tc^8*Sqrt[\[Rho]]*(336 - 592*\[Rho] - 20936*\[Rho]^2 - 
         14241*\[Rho]^3 - 13251*\[Rho]^4 + 1260*\[Rho]^5) - 
       12*tc^10*Sqrt[\[Rho]]*(336 - 592*\[Rho] - 20936*\[Rho]^2 - 
         14241*\[Rho]^3 - 13251*\[Rho]^4 + 1260*\[Rho]^5) + 
       6*tc^4*Sqrt[\[Rho]]*(84 + 407*\[Rho] + 5186*\[Rho]^2 - 5006*\[Rho]^3 - 
         7524*\[Rho]^4 + 2205*\[Rho]^5) + 6*tc^14*Sqrt[\[Rho]]*
        (84 + 407*\[Rho] + 5186*\[Rho]^2 - 5006*\[Rho]^3 - 7524*\[Rho]^4 + 
         2205*\[Rho]^5) - 24*tc^7*(-75 - 1331*\[Rho] + 7450*\[Rho]^2 - 
         6522*\[Rho]^3 - 8933*\[Rho]^4 + 8955*\[Rho]^5) - 
       24*tc^11*(-75 - 1331*\[Rho] + 7450*\[Rho]^2 - 6522*\[Rho]^3 - 
         8933*\[Rho]^4 + 8955*\[Rho]^5) + 12*tc^5*(-45 - 518*\[Rho] - 
         212*\[Rho]^2 + 21350*\[Rho]^3 + 39121*\[Rho]^4 + 11232*\[Rho]^5) + 
       12*tc^13*(-45 - 518*\[Rho] - 212*\[Rho]^2 + 21350*\[Rho]^3 + 
         39121*\[Rho]^4 + 11232*\[Rho]^5) + 2*tc^6*Sqrt[\[Rho]]*
        (-396 + 5667*\[Rho] - 97710*\[Rho]^2 - 432398*\[Rho]^3 - 
         235548*\[Rho]^4 + 17145*\[Rho]^5) + 2*tc^12*Sqrt[\[Rho]]*
        (-396 + 5667*\[Rho] - 97710*\[Rho]^2 - 432398*\[Rho]^3 - 
         235548*\[Rho]^4 + 17145*\[Rho]^5) + 
       6*tc^9*(-1140 + 3464*\[Rho] + 800*\[Rho]^2 - 13571*\[Rho]^3 + 
         26673*\[Rho]^4 + 36720*\[Rho]^5))) + 
    24*tc^3*(10*\[Rho]^2*(-5 + 117*\[Rho]^2) + 10*tc^14*\[Rho]^2*
       (-5 + 117*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(-35 - 35*\[Rho] + 
        1023*\[Rho]^2 + 819*\[Rho]^3) - 6*tc^13*\[Rho]^(3/2)*
       (-35 - 35*\[Rho] + 1023*\[Rho]^2 + 819*\[Rho]^3) - 
      15*tc^4*\[Rho]*(-33 + 495*\[Rho] + 113*\[Rho]^2 - 333*\[Rho]^3 + 
        234*\[Rho]^4) - 15*tc^10*\[Rho]*(-33 + 495*\[Rho] + 113*\[Rho]^2 - 
        333*\[Rho]^3 + 234*\[Rho]^4) + 120*tc^7*Sqrt[\[Rho]]*
       (-15 + 57*\[Rho] + 523*\[Rho]^2 + 354*\[Rho]^3 + 333*\[Rho]^4) + 
      5*tc^2*\[Rho]*(-27 - 227*\[Rho] + 1467*\[Rho]^2 + 3033*\[Rho]^3 + 
        702*\[Rho]^4) + 5*tc^12*\[Rho]*(-27 - 227*\[Rho] + 1467*\[Rho]^2 + 
        3033*\[Rho]^3 + 702*\[Rho]^4) + 30*tc^6*(-6 + 88*\[Rho] - 
        213*\[Rho]^2 + 732*\[Rho]^3 + 1299*\[Rho]^4 + 36*\[Rho]^5) + 
      30*tc^8*(-6 + 88*\[Rho] - 213*\[Rho]^2 + 732*\[Rho]^3 + 1299*\[Rho]^4 + 
        36*\[Rho]^5) - 10*tc^5*Sqrt[\[Rho]]*(-72 + 312*\[Rho] + 
        2751*\[Rho]^2 + 6251*\[Rho]^3 + 3921*\[Rho]^4 + 81*\[Rho]^5) - 
      10*tc^9*Sqrt[\[Rho]]*(-72 + 312*\[Rho] + 2751*\[Rho]^2 + 
        6251*\[Rho]^3 + 3921*\[Rho]^4 + 81*\[Rho]^5) + 
      2*tc^3*Sqrt[\[Rho]]*(-90 + 615*\[Rho] + 1680*\[Rho]^2 - 5876*\[Rho]^3 - 
        2508*\[Rho]^4 + 1755*\[Rho]^5) + 2*tc^11*Sqrt[\[Rho]]*
       (-90 + 615*\[Rho] + 1680*\[Rho]^2 - 5876*\[Rho]^3 - 2508*\[Rho]^4 + 
        1755*\[Rho]^5))*Log[tc] + 2880*tc^9*(-1 + tc^2)*\[Rho]*
     (-3 + 137*\[Rho] + 366*\[Rho]^2 + 306*\[Rho]^3)*Log[tc]^2))/
  (270*mb^5*tc*(-1 + tc^2)*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r1*((-1 + tc^2)*(3400*\[Rho]^(7/2) + 3400*tc^26*\[Rho]^(7/2) - 
      15*tc*\[Rho]^3*(2165 + 1807*\[Rho]) - 15*tc^25*\[Rho]^3*
       (2165 + 1807*\[Rho]) + 8*tc^2*\[Rho]^(5/2)*(14775 + 36943*\[Rho] + 
        18018*\[Rho]^2) + 8*tc^24*\[Rho]^(5/2)*(14775 + 36943*\[Rho] + 
        18018*\[Rho]^2) - 12*tc^3*\[Rho]^2*(18360 + 89786*\[Rho] + 
        75357*\[Rho]^2 + 27051*\[Rho]^3) - 12*tc^23*\[Rho]^2*
       (18360 + 89786*\[Rho] + 75357*\[Rho]^2 + 27051*\[Rho]^3) + 
      6*tc^4*\[Rho]^(3/2)*(31955 + 300390*\[Rho] + 110788*\[Rho]^2 - 
        48882*\[Rho]^3 + 41265*\[Rho]^4) + 6*tc^22*\[Rho]^(3/2)*
       (31955 + 300390*\[Rho] + 110788*\[Rho]^2 - 48882*\[Rho]^3 + 
        41265*\[Rho]^4) + 6*tc^5*\[Rho]*(-25662 - 256772*\[Rho] + 
        686293*\[Rho]^2 + 1298291*\[Rho]^3 + 409278*\[Rho]^4) + 
      6*tc^21*\[Rho]*(-25662 - 256772*\[Rho] + 686293*\[Rho]^2 + 
        1298291*\[Rho]^3 + 409278*\[Rho]^4) - 24*tc^12*Sqrt[\[Rho]]*
       (3027 + 945924*\[Rho] + 3007952*\[Rho]^2 + 1408412*\[Rho]^3 - 
        488013*\[Rho]^4 + 14940*\[Rho]^5) - 24*tc^14*Sqrt[\[Rho]]*
       (3027 + 945924*\[Rho] + 3007952*\[Rho]^2 + 1408412*\[Rho]^3 - 
        488013*\[Rho]^4 + 14940*\[Rho]^5) + 12*tc^10*Sqrt[\[Rho]]*
       (173394 + 968663*\[Rho] + 162474*\[Rho]^2 - 3624578*\[Rho]^3 - 
        2766288*\[Rho]^4 + 134685*\[Rho]^5) + 12*tc^16*Sqrt[\[Rho]]*
       (173394 + 968663*\[Rho] + 162474*\[Rho]^2 - 3624578*\[Rho]^3 - 
        2766288*\[Rho]^4 + 134685*\[Rho]^5) - 2*tc^6*Sqrt[\[Rho]]*
       (-133092 - 644199*\[Rho] + 5017938*\[Rho]^2 + 8783740*\[Rho]^3 + 
        3444390*\[Rho]^4 + 171315*\[Rho]^5) - 2*tc^20*Sqrt[\[Rho]]*
       (-133092 - 644199*\[Rho] + 5017938*\[Rho]^2 + 8783740*\[Rho]^3 + 
        3444390*\[Rho]^4 + 171315*\[Rho]^5) - 4*tc^8*Sqrt[\[Rho]]*
       (335286 + 2084637*\[Rho] - 2533764*\[Rho]^2 - 12122198*\[Rho]^3 - 
        6534108*\[Rho]^4 + 212895*\[Rho]^5) - 4*tc^18*Sqrt[\[Rho]]*
       (335286 + 2084637*\[Rho] - 2533764*\[Rho]^2 - 12122198*\[Rho]^3 - 
        6534108*\[Rho]^4 + 212895*\[Rho]^5) - 
      24*tc^11*(49410 + 810033*\[Rho] - 82152*\[Rho]^2 - 3209470*\[Rho]^3 - 
        1896495*\[Rho]^4 + 387420*\[Rho]^5) - 
      24*tc^15*(49410 + 810033*\[Rho] - 82152*\[Rho]^2 - 3209470*\[Rho]^3 - 
        1896495*\[Rho]^4 + 387420*\[Rho]^5) + 
      12*tc^13*(67680 + 2427678*\[Rho] + 7029588*\[Rho]^2 + 
        3787771*\[Rho]^3 - 1298403*\[Rho]^4 + 388626*\[Rho]^5) - 
      12*tc^7*(6300 + 96894*\[Rho] - 740136*\[Rho]^2 - 690302*\[Rho]^3 + 
        880801*\[Rho]^4 + 606333*\[Rho]^5) - 
      12*tc^19*(6300 + 96894*\[Rho] - 740136*\[Rho]^2 - 690302*\[Rho]^3 + 
        880801*\[Rho]^4 + 606333*\[Rho]^5) + 
      3*tc^9*(181440 + 2858688*\[Rho] - 1952672*\[Rho]^2 - 
        14274647*\[Rho]^3 - 5359189*\[Rho]^4 + 3726048*\[Rho]^5) + 
      3*tc^17*(181440 + 2858688*\[Rho] - 1952672*\[Rho]^2 - 
        14274647*\[Rho]^3 - 5359189*\[Rho]^4 + 3726048*\[Rho]^5)) - 
    24*tc^3*(10*\[Rho]^2*(-5 + 1743*\[Rho]^2) + 10*tc^22*\[Rho]^2*
       (-5 + 1743*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(-35 - 35*\[Rho] + 
        17301*\[Rho]^2 + 12201*\[Rho]^3) - 6*tc^21*\[Rho]^(3/2)*
       (-35 - 35*\[Rho] + 17301*\[Rho]^2 + 12201*\[Rho]^3) + 
      5*tc^2*\[Rho]*(-663 - 1693*\[Rho] + 41463*\[Rho]^2 + 45603*\[Rho]^3 + 
        10458*\[Rho]^4) + 5*tc^20*\[Rho]*(-663 - 1693*\[Rho] + 
        41463*\[Rho]^2 + 45603*\[Rho]^3 + 10458*\[Rho]^4) + 
      10*tc^6*\[Rho]*(-16341 - 29296*\[Rho] + 45225*\[Rho]^2 + 
        113940*\[Rho]^3 + 45450*\[Rho]^4) + 10*tc^16*\[Rho]*
       (-16341 - 29296*\[Rho] + 45225*\[Rho]^2 + 113940*\[Rho]^3 + 
        45450*\[Rho]^4) - 5*tc^4*\[Rho]*(-843 + 5827*\[Rho] + 
        130839*\[Rho]^2 + 172227*\[Rho]^3 + 50094*\[Rho]^4) - 
      5*tc^18*\[Rho]*(-843 + 5827*\[Rho] + 130839*\[Rho]^2 + 
        172227*\[Rho]^3 + 50094*\[Rho]^4) - 
      20*tc^10*(2052 + 10047*\[Rho] - 105568*\[Rho]^2 - 245280*\[Rho]^3 - 
        121236*\[Rho]^4 + 153*\[Rho]^5) - 20*tc^12*(2052 + 10047*\[Rho] - 
        105568*\[Rho]^2 - 245280*\[Rho]^3 - 121236*\[Rho]^4 + 153*\[Rho]^5) + 
      4*tc^11*Sqrt[\[Rho]]*(220650 + 941745*\[Rho] - 698580*\[Rho]^2 - 
        1400542*\[Rho]^3 + 133758*\[Rho]^4 + 1125*\[Rho]^5) - 
      10*tc^9*Sqrt[\[Rho]]*(53184 + 416739*\[Rho] + 409860*\[Rho]^2 + 
        62746*\[Rho]^3 + 81216*\[Rho]^4 + 1791*\[Rho]^5) - 
      10*tc^13*Sqrt[\[Rho]]*(53184 + 416739*\[Rho] + 409860*\[Rho]^2 + 
        62746*\[Rho]^3 + 81216*\[Rho]^4 + 1791*\[Rho]^5) + 
      10*tc^3*Sqrt[\[Rho]]*(618 + 2181*\[Rho] - 13488*\[Rho]^2 - 
        2410*\[Rho]^3 + 12690*\[Rho]^4 + 5229*\[Rho]^5) + 
      10*tc^19*Sqrt[\[Rho]]*(618 + 2181*\[Rho] - 13488*\[Rho]^2 - 
        2410*\[Rho]^3 + 12690*\[Rho]^4 + 5229*\[Rho]^5) + 
      20*tc^7*Sqrt[\[Rho]]*(10578 + 42135*\[Rho] - 35046*\[Rho]^2 - 
        56840*\[Rho]^3 + 15660*\[Rho]^4 + 8001*\[Rho]^5) + 
      20*tc^15*Sqrt[\[Rho]]*(10578 + 42135*\[Rho] - 35046*\[Rho]^2 - 
        56840*\[Rho]^3 + 15660*\[Rho]^4 + 8001*\[Rho]^5) - 
      10*tc^5*Sqrt[\[Rho]]*(4944 + 7554*\[Rho] - 64623*\[Rho]^2 - 
        90893*\[Rho]^3 + 2097*\[Rho]^4 + 17073*\[Rho]^5) - 
      10*tc^17*Sqrt[\[Rho]]*(4944 + 7554*\[Rho] - 64623*\[Rho]^2 - 
        90893*\[Rho]^3 + 2097*\[Rho]^4 + 17073*\[Rho]^5) - 
      10*tc^8*(-1512 - 56217*\[Rho] - 200357*\[Rho]^2 - 77415*\[Rho]^3 + 
        145371*\[Rho]^4 + 33102*\[Rho]^5) - 
      10*tc^14*(-1512 - 56217*\[Rho] - 200357*\[Rho]^2 - 77415*\[Rho]^3 + 
        145371*\[Rho]^4 + 33102*\[Rho]^5))*Log[tc] - 
    2880*tc^9*(-1 + tc^2)^5*\[Rho]*(633 + 1643*\[Rho] + 690*\[Rho]^2 + 
      330*\[Rho]^3)*Log[tc]^2))/(1350*mb^5*tc*(-1 + tc^2)^5*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r3*((-1 + tc^2)*(280*\[Rho]^(7/2) + 280*tc^22*\[Rho]^(7/2) - 
      15*tc*\[Rho]^3*(143 + 164*\[Rho]) - 15*tc^21*\[Rho]^3*
       (143 + 164*\[Rho]) + 2*tc^2*\[Rho]^(5/2)*(1365 + 14021*\[Rho] + 
        8076*\[Rho]^2) + 2*tc^20*\[Rho]^(5/2)*(1365 + 14021*\[Rho] + 
        8076*\[Rho]^2) - 6*tc^3*\[Rho]*(-540 - 4205*\[Rho] + 11631*\[Rho]^2 + 
        11497*\[Rho]^3 + 6596*\[Rho]^4) - 6*tc^19*\[Rho]*
       (-540 - 4205*\[Rho] + 11631*\[Rho]^2 + 11497*\[Rho]^3 + 
        6596*\[Rho]^4) + 4*tc^8*Sqrt[\[Rho]]*(3726 + 534537*\[Rho] + 
        620556*\[Rho]^2 + 1189940*\[Rho]^3 + 702975*\[Rho]^4 - 
        46440*\[Rho]^5) + 4*tc^14*Sqrt[\[Rho]]*(3726 + 534537*\[Rho] + 
        620556*\[Rho]^2 + 1189940*\[Rho]^3 + 702975*\[Rho]^4 - 
        46440*\[Rho]^5) + 4*tc^6*Sqrt[\[Rho]]*(3762 - 88041*\[Rho] - 
        455508*\[Rho]^2 - 662746*\[Rho]^3 - 227391*\[Rho]^4 + 
        4320*\[Rho]^5) + 4*tc^16*Sqrt[\[Rho]]*(3762 - 88041*\[Rho] - 
        455508*\[Rho]^2 - 662746*\[Rho]^3 - 227391*\[Rho]^4 + 
        4320*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*(-6804 - 85638*\[Rho] - 
        33219*\[Rho]^2 - 104539*\[Rho]^3 - 96114*\[Rho]^4 + 15660*\[Rho]^5) + 
      2*tc^18*Sqrt[\[Rho]]*(-6804 - 85638*\[Rho] - 33219*\[Rho]^2 - 
        104539*\[Rho]^3 - 96114*\[Rho]^4 + 15660*\[Rho]^5) - 
      48*tc^7*(1395 + 21687*\[Rho] + 12262*\[Rho]^2 - 24144*\[Rho]^3 + 
        29097*\[Rho]^4 + 28441*\[Rho]^5) - 48*tc^15*(1395 + 21687*\[Rho] + 
        12262*\[Rho]^2 - 24144*\[Rho]^3 + 29097*\[Rho]^4 + 28441*\[Rho]^5) + 
      4*tc^10*Sqrt[\[Rho]]*(15354 - 777357*\[Rho] - 1570401*\[Rho]^2 - 
        1428085*\[Rho]^3 - 481245*\[Rho]^4 + 40770*\[Rho]^5) + 
      4*tc^12*Sqrt[\[Rho]]*(15354 - 777357*\[Rho] - 1570401*\[Rho]^2 - 
        1428085*\[Rho]^3 - 481245*\[Rho]^4 + 40770*\[Rho]^5) + 
      3*tc^5*(4860 + 83568*\[Rho] + 188148*\[Rho]^2 + 409229*\[Rho]^3 + 
        483628*\[Rho]^4 + 152384*\[Rho]^5) + 
      3*tc^17*(4860 + 83568*\[Rho] + 188148*\[Rho]^2 + 409229*\[Rho]^3 + 
        483628*\[Rho]^4 + 152384*\[Rho]^5) - 
      12*tc^11*(37080 + 72756*\[Rho] - 575139*\[Rho]^2 - 1165967*\[Rho]^3 - 
        424129*\[Rho]^4 + 208708*\[Rho]^5) + 
      6*tc^9*(41490 + 237048*\[Rho] + 55398*\[Rho]^2 - 604225*\[Rho]^3 - 
        172140*\[Rho]^4 + 353680*\[Rho]^5) + 
      6*tc^13*(41490 + 237048*\[Rho] + 55398*\[Rho]^2 - 604225*\[Rho]^3 - 
        172140*\[Rho]^4 + 353680*\[Rho]^5)) - 
    24*tc^3*(10*\[Rho]^2*(25 + 294*\[Rho]^2) + 10*tc^18*\[Rho]^2*
       (25 + 294*\[Rho]^2) - 42*tc*\[Rho]^(3/2)*(25 + 25*\[Rho] + 
        354*\[Rho]^2 + 294*\[Rho]^3) - 42*tc^17*\[Rho]^(3/2)*
       (25 + 25*\[Rho] + 354*\[Rho]^2 + 294*\[Rho]^3) + 
      15*tc^2*\[Rho]*(-143 - 78*\[Rho] + 1603*\[Rho]^2 + 2000*\[Rho]^3 + 
        588*\[Rho]^4) + 15*tc^16*\[Rho]*(-143 - 78*\[Rho] + 1603*\[Rho]^2 + 
        2000*\[Rho]^3 + 588*\[Rho]^4) - 15*tc^4*\[Rho]*
       (443 + 1838*\[Rho] + 2653*\[Rho]^2 + 3858*\[Rho]^3 + 1668*\[Rho]^4) - 
      15*tc^14*\[Rho]*(443 + 1838*\[Rho] + 2653*\[Rho]^2 + 3858*\[Rho]^3 + 
        1668*\[Rho]^4) - 20*tc^9*Sqrt[\[Rho]]*(5748 + 35553*\[Rho] - 
        12957*\[Rho]^2 - 8650*\[Rho]^3 + 19680*\[Rho]^4 + 180*\[Rho]^5) - 
      15*tc^8*(468 - 799*\[Rho] - 9244*\[Rho]^2 - 6677*\[Rho]^3 + 
        1604*\[Rho]^4 + 1260*\[Rho]^5) - 15*tc^10*(468 - 799*\[Rho] - 
        9244*\[Rho]^2 - 6677*\[Rho]^3 + 1604*\[Rho]^4 + 1260*\[Rho]^5) - 
      12*tc^5*Sqrt[\[Rho]]*(3270 + 10055*\[Rho] + 3570*\[Rho]^2 + 
        3772*\[Rho]^3 + 7467*\[Rho]^4 + 1800*\[Rho]^5) - 
      12*tc^13*Sqrt[\[Rho]]*(3270 + 10055*\[Rho] + 3570*\[Rho]^2 + 
        3772*\[Rho]^3 + 7467*\[Rho]^4 + 1800*\[Rho]^5) + 
      6*tc^7*Sqrt[\[Rho]]*(16110 + 56400*\[Rho] - 93875*\[Rho]^2 - 
        56157*\[Rho]^3 + 44598*\[Rho]^4 + 2790*\[Rho]^5) + 
      6*tc^11*Sqrt[\[Rho]]*(16110 + 56400*\[Rho] - 93875*\[Rho]^2 - 
        56157*\[Rho]^3 + 44598*\[Rho]^4 + 2790*\[Rho]^5) + 
      2*tc^3*Sqrt[\[Rho]]*(3270 + 7140*\[Rho] + 1905*\[Rho]^2 - 
        2393*\[Rho]^3 + 7302*\[Rho]^4 + 4410*\[Rho]^5) + 
      2*tc^15*Sqrt[\[Rho]]*(3270 + 7140*\[Rho] + 1905*\[Rho]^2 - 
        2393*\[Rho]^3 + 7302*\[Rho]^4 + 4410*\[Rho]^5) + 
      5*tc^6*(972 + 2673*\[Rho] + 41038*\[Rho]^2 + 77871*\[Rho]^3 + 
        34710*\[Rho]^4 + 5724*\[Rho]^5) + 5*tc^12*(972 + 2673*\[Rho] + 
        41038*\[Rho]^2 + 77871*\[Rho]^3 + 34710*\[Rho]^4 + 5724*\[Rho]^5))*
     Log[tc] - 2880*tc^9*(-1 + tc^2)^3*\[Rho]*(579 + 584*\[Rho] - 
      600*\[Rho]^2 + 600*\[Rho]^3)*Log[tc]^2))/(675*mb^5*tc*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) - 
 (r6*((-1 + tc^2)*(1000*\[Rho]^(7/2) + 1000*tc^22*\[Rho]^(7/2) - 
      45*tc*\[Rho]^3*(215 + 188*\[Rho]) - 45*tc^21*\[Rho]^3*
       (215 + 188*\[Rho]) + 2*tc^2*\[Rho]^(5/2)*(18795 + 47219*\[Rho] + 
        22524*\[Rho]^2) + 2*tc^20*\[Rho]^(5/2)*(18795 + 47219*\[Rho] + 
        22524*\[Rho]^2) - 6*tc^3*\[Rho]*(540 + 10745*\[Rho] + 
        62309*\[Rho]^2 + 51403*\[Rho]^3 + 16804*\[Rho]^4) - 
      6*tc^19*\[Rho]*(540 + 10745*\[Rho] + 62309*\[Rho]^2 + 51403*\[Rho]^3 + 
        16804*\[Rho]^4) + 4*tc^10*Sqrt[\[Rho]]*(68526 + 1123917*\[Rho] + 
        2685201*\[Rho]^2 + 2102525*\[Rho]^3 - 70275*\[Rho]^4 - 
        19170*\[Rho]^5) + 4*tc^12*Sqrt[\[Rho]]*(68526 + 1123917*\[Rho] + 
        2685201*\[Rho]^2 + 2102525*\[Rho]^3 - 70275*\[Rho]^4 - 
        19170*\[Rho]^5) - 96*tc^7*(-135 + 19104*\[Rho] + 39684*\[Rho]^2 - 
        18503*\[Rho]^3 - 21506*\[Rho]^4 + 6727*\[Rho]^5) - 
      96*tc^15*(-135 + 19104*\[Rho] + 39684*\[Rho]^2 - 18503*\[Rho]^3 - 
        21506*\[Rho]^4 + 6727*\[Rho]^5) + 4*tc^6*Sqrt[\[Rho]]*
       (48528 + 464571*\[Rho] + 44448*\[Rho]^2 - 1051114*\[Rho]^3 - 
        577119*\[Rho]^4 + 10530*\[Rho]^5) + 4*tc^16*Sqrt[\[Rho]]*
       (48528 + 464571*\[Rho] + 44448*\[Rho]^2 - 1051114*\[Rho]^3 - 
        577119*\[Rho]^4 + 10530*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*
       (6804 + 15798*\[Rho] + 301059*\[Rho]^2 + 279539*\[Rho]^3 + 
        25914*\[Rho]^4 + 38340*\[Rho]^5) + 2*tc^18*Sqrt[\[Rho]]*
       (6804 + 15798*\[Rho] + 301059*\[Rho]^2 + 279539*\[Rho]^3 + 
        25914*\[Rho]^4 + 38340*\[Rho]^5) - 6*tc^9*(1890 - 853632*\[Rho] - 
        1103122*\[Rho]^2 + 1294955*\[Rho]^3 + 1634100*\[Rho]^4 + 
        45400*\[Rho]^5) - 6*tc^13*(1890 - 853632*\[Rho] - 1103122*\[Rho]^2 + 
        1294955*\[Rho]^3 + 1634100*\[Rho]^4 + 45400*\[Rho]^5) - 
      4*tc^8*Sqrt[\[Rho]]*(150696 + 275907*\[Rho] - 396504*\[Rho]^2 - 
        1235840*\[Rho]^3 - 1007655*\[Rho]^4 + 49410*\[Rho]^5) - 
      4*tc^14*Sqrt[\[Rho]]*(150696 + 275907*\[Rho] - 396504*\[Rho]^2 - 
        1235840*\[Rho]^3 - 1007655*\[Rho]^4 + 49410*\[Rho]^5) + 
      12*tc^11*(28080 - 790404*\[Rho] - 1953799*\[Rho]^2 - 1154507*\[Rho]^3 + 
        212171*\[Rho]^4 + 108148*\[Rho]^5) + 
      3*tc^5*(-4860 - 26688*\[Rho] - 275108*\[Rho]^2 + 53231*\[Rho]^3 + 
        500652*\[Rho]^4 + 163696*\[Rho]^5) + 
      3*tc^17*(-4860 - 26688*\[Rho] - 275108*\[Rho]^2 + 53231*\[Rho]^3 + 
        500652*\[Rho]^4 + 163696*\[Rho]^5)) - 
    24*tc^3*(10*\[Rho]^2*(25 + 516*\[Rho]^2) + 10*tc^18*\[Rho]^2*
       (25 + 516*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(175 + 175*\[Rho] + 
        5112*\[Rho]^2 + 3612*\[Rho]^3) - 6*tc^17*\[Rho]^(3/2)*
       (175 + 175*\[Rho] + 5112*\[Rho]^2 + 3612*\[Rho]^3) + 
      15*tc^2*\[Rho]*(23 - 742*\[Rho] + 4097*\[Rho]^2 + 5500*\[Rho]^3 + 
        1032*\[Rho]^4) + 15*tc^16*\[Rho]*(23 - 742*\[Rho] + 4097*\[Rho]^2 + 
        5500*\[Rho]^3 + 1032*\[Rho]^4) - 15*tc^4*\[Rho]*
       (277 + 1722*\[Rho] + 4127*\[Rho]^2 + 6342*\[Rho]^3 + 2832*\[Rho]^4) - 
      15*tc^14*\[Rho]*(277 + 1722*\[Rho] + 4127*\[Rho]^2 + 6342*\[Rho]^3 + 
        2832*\[Rho]^4) + 20*tc^9*Sqrt[\[Rho]]*(-3252 - 66837*\[Rho] - 
        54627*\[Rho]^2 + 78040*\[Rho]^3 + 17850*\[Rho]^4 + 180*\[Rho]^5) + 
      15*tc^8*(1188 - 1399*\[Rho] - 18564*\[Rho]^2 - 51737*\[Rho]^3 - 
        32836*\[Rho]^4 + 360*\[Rho]^5) + 15*tc^10*(1188 - 1399*\[Rho] - 
        18564*\[Rho]^2 - 51737*\[Rho]^3 - 32836*\[Rho]^4 + 360*\[Rho]^5) - 
      12*tc^5*Sqrt[\[Rho]]*(780 + 11195*\[Rho] + 2830*\[Rho]^2 - 
        21812*\[Rho]^3 - 5637*\[Rho]^4 + 1350*\[Rho]^5) - 
      12*tc^13*Sqrt[\[Rho]]*(780 + 11195*\[Rho] + 2830*\[Rho]^2 - 
        21812*\[Rho]^3 - 5637*\[Rho]^4 + 1350*\[Rho]^5) - 
      6*tc^7*Sqrt[\[Rho]]*(-5040 - 202450*\[Rho] - 282375*\[Rho]^2 + 
        18903*\[Rho]^3 + 13128*\[Rho]^4 + 2340*\[Rho]^5) - 
      6*tc^11*Sqrt[\[Rho]]*(-5040 - 202450*\[Rho] - 282375*\[Rho]^2 + 
        18903*\[Rho]^3 + 13128*\[Rho]^4 + 2340*\[Rho]^5) + 
      5*tc^6*(-972 - 20673*\[Rho] - 100358*\[Rho]^2 - 63771*\[Rho]^3 + 
        11970*\[Rho]^4 + 6336*\[Rho]^5) + 5*tc^12*(-972 - 20673*\[Rho] - 
        100358*\[Rho]^2 - 63771*\[Rho]^3 + 11970*\[Rho]^4 + 6336*\[Rho]^5) + 
      2*tc^3*Sqrt[\[Rho]]*(780 + 14610*\[Rho] - 8805*\[Rho]^2 - 
        40547*\[Rho]^3 - 8772*\[Rho]^4 + 7740*\[Rho]^5) + 
      2*tc^15*Sqrt[\[Rho]]*(780 + 14610*\[Rho] - 8805*\[Rho]^2 - 
        40547*\[Rho]^3 - 8772*\[Rho]^4 + 7740*\[Rho]^5))*Log[tc] + 
    2880*tc^9*(-1 + tc^2)^3*\[Rho]*(-81 - 2576*\[Rho] - 360*\[Rho]^2 + 
      600*\[Rho]^3)*Log[tc]^2))/(1350*mb^5*tc*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) + 
 (r4*(-((-1 + tc^2)*(1000*\[Rho]^(7/2) + 1000*tc^22*\[Rho]^(7/2) - 
       15*tc*\[Rho]^3*(585 + 593*\[Rho]) - 15*tc^21*\[Rho]^3*
        (585 + 593*\[Rho]) + 4*tc^2*\[Rho]^(5/2)*(5430 + 25099*\[Rho] + 
         13569*\[Rho]^2) + 4*tc^20*\[Rho]^(5/2)*(5430 + 25099*\[Rho] + 
         13569*\[Rho]^2) - 6*tc^3*\[Rho]*(-1020 + 1420*\[Rho] + 
         50103*\[Rho]^2 + 47591*\[Rho]^3 + 21488*\[Rho]^4) - 
       6*tc^19*\[Rho]*(-1020 + 1420*\[Rho] + 50103*\[Rho]^2 + 
         47591*\[Rho]^3 + 21488*\[Rho]^4) + 2*tc^8*Sqrt[\[Rho]]*
        (133596 + 1064187*\[Rho] + 2050266*\[Rho]^2 + 6404800*\[Rho]^3 + 
         3429870*\[Rho]^4 - 233415*\[Rho]^5) + 2*tc^14*Sqrt[\[Rho]]*
        (133596 + 1064187*\[Rho] + 2050266*\[Rho]^2 + 6404800*\[Rho]^3 + 
         3429870*\[Rho]^4 - 233415*\[Rho]^5) + 2*tc^6*Sqrt[\[Rho]]*
        (-11628 - 396291*\[Rho] - 1738218*\[Rho]^2 - 3053396*\[Rho]^3 - 
         1327566*\[Rho]^4 + 29295*\[Rho]^5) + 2*tc^16*Sqrt[\[Rho]]*
        (-11628 - 396291*\[Rho] - 1738218*\[Rho]^2 - 3053396*\[Rho]^3 - 
         1327566*\[Rho]^4 + 29295*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*
        (-12852 - 63519*\[Rho] + 161298*\[Rho]^2 - 115642*\[Rho]^3 - 
         176052*\[Rho]^4 + 50355*\[Rho]^5) + 2*tc^18*Sqrt[\[Rho]]*
        (-12852 - 63519*\[Rho] + 161298*\[Rho]^2 - 115642*\[Rho]^3 - 
         176052*\[Rho]^4 + 50355*\[Rho]^5) - 48*tc^7*(2385 + 10191*\[Rho] - 
         35749*\[Rho]^2 - 30677*\[Rho]^3 + 81916*\[Rho]^4 + 63478*\[Rho]^5) - 
       48*tc^15*(2385 + 10191*\[Rho] - 35749*\[Rho]^2 - 30677*\[Rho]^3 + 
         81916*\[Rho]^4 + 63478*\[Rho]^5) + 2*tc^10*Sqrt[\[Rho]]*
        (-57276 - 2220057*\[Rho] - 2661486*\[Rho]^2 - 2612540*\[Rho]^3 - 
         1625070*\[Rho]^4 + 127845*\[Rho]^5) + 2*tc^12*Sqrt[\[Rho]]*
        (-57276 - 2220057*\[Rho] - 2661486*\[Rho]^2 - 2612540*\[Rho]^3 - 
         1625070*\[Rho]^4 + 127845*\[Rho]^5) - 
       12*tc^11*(68040 - 267372*\[Rho] - 1033732*\[Rho]^2 - 
         1106991*\[Rho]^3 - 155767*\[Rho]^4 + 367984*\[Rho]^5) + 
       3*tc^5*(9180 + 84744*\[Rho] + 106144*\[Rho]^2 + 716667*\[Rho]^3 + 
         1194319*\[Rho]^4 + 378992*\[Rho]^5) + 
       3*tc^17*(9180 + 84744*\[Rho] + 106144*\[Rho]^2 + 716667*\[Rho]^3 + 
         1194319*\[Rho]^4 + 378992*\[Rho]^5) + 
       6*tc^9*(69570 - 86676*\[Rho] - 516016*\[Rho]^2 - 1437415*\[Rho]^3 - 
         337965*\[Rho]^4 + 712120*\[Rho]^5) + 
       6*tc^13*(69570 - 86676*\[Rho] - 516016*\[Rho]^2 - 1437415*\[Rho]^3 - 
         337965*\[Rho]^4 + 712120*\[Rho]^5))) + 
    24*tc^3*(10*\[Rho]^2*(-5 + 837*\[Rho]^2) + 10*tc^18*\[Rho]^2*
       (-5 + 837*\[Rho]^2) - 6*tc*\[Rho]^(3/2)*(-35 - 35*\[Rho] + 
        7359*\[Rho]^2 + 5859*\[Rho]^3) - 6*tc^17*\[Rho]^(3/2)*
       (-35 - 35*\[Rho] + 7359*\[Rho]^2 + 5859*\[Rho]^3) + 
      15*tc^2*\[Rho]*(-289 + 51*\[Rho] + 4489*\[Rho]^2 + 6375*\[Rho]^3 + 
        1674*\[Rho]^4) + 15*tc^16*\[Rho]*(-289 + 51*\[Rho] + 4489*\[Rho]^2 + 
        6375*\[Rho]^3 + 1674*\[Rho]^4) - 15*tc^4*\[Rho]*
       (229 + 2459*\[Rho] + 7419*\[Rho]^2 + 10979*\[Rho]^3 + 4614*\[Rho]^4) - 
      15*tc^14*\[Rho]*(229 + 2459*\[Rho] + 7419*\[Rho]^2 + 10979*\[Rho]^3 + 
        4614*\[Rho]^4) - 20*tc^9*Sqrt[\[Rho]]*(8364 + 16584*\[Rho] - 
        39381*\[Rho]^2 + 16955*\[Rho]^3 + 37965*\[Rho]^4 + 405*\[Rho]^5) - 
      15*tc^8*(1044 - 3497*\[Rho] - 8147*\[Rho]^2 + 16569*\[Rho]^3 + 
        22457*\[Rho]^4 + 1410*\[Rho]^5) - 15*tc^10*(1044 - 3497*\[Rho] - 
        8147*\[Rho]^2 + 16569*\[Rho]^3 + 22457*\[Rho]^4 + 1410*\[Rho]^5) + 
      6*tc^7*Sqrt[\[Rho]]*(22230 - 6935*\[Rho] - 127710*\[Rho]^2 + 
        77254*\[Rho]^3 + 104154*\[Rho]^4 + 4095*\[Rho]^5) + 
      6*tc^11*Sqrt[\[Rho]]*(22230 - 6935*\[Rho] - 127710*\[Rho]^2 + 
        77254*\[Rho]^3 + 104154*\[Rho]^4 + 4095*\[Rho]^5) - 
      6*tc^5*Sqrt[\[Rho]]*(8220 + 11275*\[Rho] - 4610*\[Rho]^2 + 
        17932*\[Rho]^3 + 30282*\[Rho]^4 + 8325*\[Rho]^5) - 
      6*tc^13*Sqrt[\[Rho]]*(8220 + 11275*\[Rho] - 4610*\[Rho]^2 + 
        17932*\[Rho]^3 + 30282*\[Rho]^4 + 8325*\[Rho]^5) + 
      2*tc^3*Sqrt[\[Rho]]*(4110 + 2805*\[Rho] - 9150*\[Rho]^2 - 
        14954*\[Rho]^3 + 13146*\[Rho]^4 + 12555*\[Rho]^5) + 
      2*tc^15*Sqrt[\[Rho]]*(4110 + 2805*\[Rho] - 9150*\[Rho]^2 - 
        14954*\[Rho]^3 + 13146*\[Rho]^4 + 12555*\[Rho]^5) + 
      5*tc^6*(1836 + 5319*\[Rho] + 68329*\[Rho]^2 + 80673*\[Rho]^3 + 
        50565*\[Rho]^4 + 13482*\[Rho]^5) + 5*tc^12*(1836 + 5319*\[Rho] + 
        68329*\[Rho]^2 + 80673*\[Rho]^3 + 50565*\[Rho]^4 + 13482*\[Rho]^5))*
     Log[tc] + 2880*tc^9*(-1 + tc^2)^3*\[Rho]*(837 - 223*\[Rho] + 
      390*\[Rho]^2 + 1530*\[Rho]^3)*Log[tc]^2))/
  (1350*mb^5*tc*(-1 + tc^2)^3*
   ((-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*\[Rho]^(3/2)*Log[tc])^2) - 
 (\[Mu]2G^2*(-((-1 + tc^2)^3*(25*\[Rho]^4 + 25*tc^18*\[Rho]^4 - 
       10*tc*\[Rho]^(5/2)*(-5 + 42*\[Rho] + 27*\[Rho]^2) - 
       10*tc^17*\[Rho]^(5/2)*(-5 + 42*\[Rho] + 27*\[Rho]^2) + 
       5*tc^2*\[Rho]^2*(-54 + 308*\[Rho] + 425*\[Rho]^2 + 200*\[Rho]^3) + 
       5*tc^16*\[Rho]^2*(-54 + 308*\[Rho] + 425*\[Rho]^2 + 200*\[Rho]^3) - 
       2*tc^3*\[Rho]^(3/2)*(-245 + 870*\[Rho] + 1216*\[Rho]^2 + 
         246*\[Rho]^3 + 785*\[Rho]^4) - 2*tc^15*\[Rho]^(3/2)*
        (-245 + 870*\[Rho] + 1216*\[Rho]^2 + 246*\[Rho]^3 + 785*\[Rho]^4) + 
       2*tc^4*\[Rho]*(-110 - 607*\[Rho] - 2050*\[Rho]^2 - 13322*\[Rho]^3 - 
         4494*\[Rho]^4 + 450*\[Rho]^5) + 2*tc^14*\[Rho]*
        (-110 - 607*\[Rho] - 2050*\[Rho]^2 - 13322*\[Rho]^3 - 4494*\[Rho]^4 + 
         450*\[Rho]^5) + 4*tc^5*Sqrt[\[Rho]]*(-68 + 1143*\[Rho] - 
         144*\[Rho]^2 + 23558*\[Rho]^3 + 22956*\[Rho]^4 + 1803*\[Rho]^5) + 
       4*tc^13*Sqrt[\[Rho]]*(-68 + 1143*\[Rho] - 144*\[Rho]^2 + 
         23558*\[Rho]^3 + 22956*\[Rho]^4 + 1803*\[Rho]^5) - 
       4*tc^9*Sqrt[\[Rho]]*(-1752 + 5042*\[Rho] + 13369*\[Rho]^2 - 
         142750*\[Rho]^3 - 96063*\[Rho]^4 + 2122*\[Rho]^5) - 
       2*tc^7*Sqrt[\[Rho]]*(176 + 5049*\[Rho] + 21978*\[Rho]^2 - 
         185240*\[Rho]^3 - 130566*\[Rho]^4 + 12579*\[Rho]^5) - 
       2*tc^11*Sqrt[\[Rho]]*(176 + 5049*\[Rho] + 21978*\[Rho]^2 - 
         185240*\[Rho]^3 - 130566*\[Rho]^4 + 12579*\[Rho]^5) + 
       2*tc^8*(600 - 7320*\[Rho] + 55471*\[Rho]^2 - 118450*\[Rho]^3 - 
         255659*\[Rho]^4 - 34268*\[Rho]^5 + 3600*\[Rho]^6) + 
       2*tc^10*(600 - 7320*\[Rho] + 55471*\[Rho]^2 - 118450*\[Rho]^3 - 
         255659*\[Rho]^4 - 34268*\[Rho]^5 + 3600*\[Rho]^6) + 
       tc^6*(240 - 3380*\[Rho] + 20142*\[Rho]^2 - 94620*\[Rho]^3 - 
         258588*\[Rho]^4 - 73236*\[Rho]^5 + 4860*\[Rho]^6) + 
       tc^12*(240 - 3380*\[Rho] + 20142*\[Rho]^2 - 94620*\[Rho]^3 - 
         258588*\[Rho]^4 - 73236*\[Rho]^5 + 4860*\[Rho]^6))) - 
    24*tc^2*(-1 + tc^2)^2*(50*\[Rho]^4 + 50*tc^16*\[Rho]^4 - 
      310*tc*\[Rho]^(7/2)*(1 + \[Rho]) - 310*tc^15*\[Rho]^(7/2)*
       (1 + \[Rho]) + 5*tc^2*\[Rho]^2*(5 + 104*\[Rho] + 328*\[Rho]^2 + 
        114*\[Rho]^3) + 5*tc^14*\[Rho]^2*(5 + 104*\[Rho] + 328*\[Rho]^2 + 
        114*\[Rho]^3) - 2*tc^3*\[Rho]^(3/2)*(50 - 35*\[Rho] + 1576*\[Rho]^2 + 
        1496*\[Rho]^3 + 75*\[Rho]^4) - 2*tc^13*\[Rho]^(3/2)*
       (50 - 35*\[Rho] + 1576*\[Rho]^2 + 1496*\[Rho]^3 + 75*\[Rho]^4) + 
      2*tc^4*\[Rho]*(50 - 281*\[Rho] + 920*\[Rho]^2 + 3484*\[Rho]^3 + 
        808*\[Rho]^4 - 150*\[Rho]^5) + 2*tc^12*\[Rho]*
       (50 - 281*\[Rho] + 920*\[Rho]^2 + 3484*\[Rho]^3 + 808*\[Rho]^4 - 
        150*\[Rho]^5) + 2*tc^5*Sqrt[\[Rho]]*(20 - 170*\[Rho] + 
        1055*\[Rho]^2 - 6602*\[Rho]^3 - 5362*\[Rho]^4 + 405*\[Rho]^5) + 
      2*tc^11*Sqrt[\[Rho]]*(20 - 170*\[Rho] + 1055*\[Rho]^2 - 6602*\[Rho]^3 - 
        5362*\[Rho]^4 + 405*\[Rho]^5) + 2*tc^7*Sqrt[\[Rho]]*
       (-20 - 200*\[Rho] + 2910*\[Rho]^2 - 20827*\[Rho]^3 - 16027*\[Rho]^4 + 
        930*\[Rho]^5) + 2*tc^9*Sqrt[\[Rho]]*(-20 - 200*\[Rho] + 
        2910*\[Rho]^2 - 20827*\[Rho]^3 - 16027*\[Rho]^4 + 930*\[Rho]^5) + 
      tc^6*(-80 + 780*\[Rho] - 2897*\[Rho]^2 + 12040*\[Rho]^3 + 
        30168*\[Rho]^4 + 9106*\[Rho]^5 - 420*\[Rho]^6) + 
      tc^10*(-80 + 780*\[Rho] - 2897*\[Rho]^2 + 12040*\[Rho]^3 + 
        30168*\[Rho]^4 + 9106*\[Rho]^5 - 420*\[Rho]^6) - 
      4*tc^8*(20 - 320*\[Rho] + 2723*\[Rho]^2 - 5160*\[Rho]^3 - 
        9487*\[Rho]^4 - 954*\[Rho]^5 + 180*\[Rho]^6))*Log[tc] + 
    576*tc^6*(-1 + tc^2)*Sqrt[\[Rho]]*(10*\[Rho]^(7/2) + 
      10*tc^10*\[Rho]^(7/2) - 42*tc*\[Rho]^3*(1 + \[Rho]) - 
      42*tc^9*\[Rho]^3*(1 + \[Rho]) + 5*tc^4*\[Rho]^(3/2)*
       (32 - 58*\[Rho] - 167*\[Rho]^2 + 6*\[Rho]^3) + 
      5*tc^6*\[Rho]^(3/2)*(32 - 58*\[Rho] - 167*\[Rho]^2 + 6*\[Rho]^3) + 
      5*tc^2*\[Rho]^(3/2)*(6 - 6*\[Rho] - 11*\[Rho]^2 + 6*\[Rho]^3) + 
      5*tc^8*\[Rho]^(3/2)*(6 - 6*\[Rho] - 11*\[Rho]^2 + 6*\[Rho]^3) + 
      2*tc^3*\[Rho]*(-30 + 50*\[Rho] + 159*\[Rho]^2 + 114*\[Rho]^3 + 
        15*\[Rho]^4) + 2*tc^7*\[Rho]*(-30 + 50*\[Rho] + 159*\[Rho]^2 + 
        114*\[Rho]^3 + 15*\[Rho]^4) + 2*tc^5*(20 - 115*\[Rho] + 60*\[Rho]^2 + 
        54*\[Rho]^3 - 246*\[Rho]^4 + 15*\[Rho]^5))*Log[tc]^2 + 
    69120*tc^12*\[Rho]^2*(-1 + 2*\[Rho] + 6*\[Rho]^2)*Log[tc]^3))/
  (15*mb^4*\[Rho]^(3/2)*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*Sqrt[\[Rho]]*Log[tc])^3) + 
 \[Mu]2\[Pi]*
  ((\[Mu]2G*(-((-1 + tc^2)^2*(5*\[Rho]^(5/2) + 5*tc^12*\[Rho]^(5/2) - 
         2*tc*\[Rho]*(-5 + 37*\[Rho] + 22*\[Rho]^2) - 2*tc^11*\[Rho]*
          (-5 + 37*\[Rho] + 22*\[Rho]^2) + 2*tc^2*Sqrt[\[Rho]]*
          (-17 + 90*\[Rho] + 78*\[Rho]^2 + 56*\[Rho]^3) + 
         2*tc^10*Sqrt[\[Rho]]*(-17 + 90*\[Rho] + 78*\[Rho]^2 + 56*\[Rho]^3) + 
         4*tc^6*Sqrt[\[Rho]]*(219 - 210*\[Rho] - 806*\[Rho]^2 + 
           228*\[Rho]^3) - tc^4*Sqrt[\[Rho]]*(44 + 1200*\[Rho] + 
           3829*\[Rho]^2 + 1288*\[Rho]^3) - tc^8*Sqrt[\[Rho]]*
          (44 + 1200*\[Rho] + 3829*\[Rho]^2 + 1288*\[Rho]^3) + 
         tc^5*(150 - 1080*\[Rho] + 5492*\[Rho]^2 + 4352*\[Rho]^3 - 
           450*\[Rho]^4) + tc^7*(150 - 1080*\[Rho] + 5492*\[Rho]^2 + 
           4352*\[Rho]^3 - 450*\[Rho]^4) + tc^3*(30 - 130*\[Rho] + 
           702*\[Rho]^2 + 732*\[Rho]^3 - 90*\[Rho]^4) + 
         tc^9*(30 - 130*\[Rho] + 702*\[Rho]^2 + 732*\[Rho]^3 - 
           90*\[Rho]^4))) - 24*tc^2*(-10*\[Rho]^(5/2) + 
        10*tc^12*\[Rho]^(5/2) + 42*tc*\[Rho]^2*(1 + \[Rho]) - 
        42*tc^11*\[Rho]^2*(1 + \[Rho]) - 10*tc^3*(-1 + \[Rho])^2*
         (-1 + 3*\[Rho] + 3*\[Rho]^2) + 10*tc^9*(-1 + \[Rho])^2*
         (-1 + 3*\[Rho] + 3*\[Rho]^2) - 10*tc^4*Sqrt[\[Rho]]*
         (-1 + 2*\[Rho] + 6*\[Rho]^2) + 10*tc^8*Sqrt[\[Rho]]*
         (-1 + 2*\[Rho] + 6*\[Rho]^2) + 10*tc^5*\[Rho]*(-5 + 69*\[Rho] + 
          54*\[Rho]^2) - 10*tc^7*\[Rho]*(-5 + 69*\[Rho] + 54*\[Rho]^2) - 
        5*tc^2*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3) + 
        5*tc^10*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3))*
       Log[tc] - 2880*tc^8*Sqrt[\[Rho]]*(-1 + 2*\[Rho] + 6*\[Rho]^2)*
       Log[tc]^2))/(15*mb^4*Sqrt[\[Rho]]*
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
         tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
         2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
   (\[Rho]3LS*((-1 + tc^2)^2*(5*\[Rho]^(5/2) + 5*tc^12*\[Rho]^(5/2) - 
        2*tc*\[Rho]*(-5 + 37*\[Rho] + 22*\[Rho]^2) - 2*tc^11*\[Rho]*
         (-5 + 37*\[Rho] + 22*\[Rho]^2) + 2*tc^2*Sqrt[\[Rho]]*
         (-17 + 90*\[Rho] + 78*\[Rho]^2 + 56*\[Rho]^3) + 
        2*tc^10*Sqrt[\[Rho]]*(-17 + 90*\[Rho] + 78*\[Rho]^2 + 56*\[Rho]^3) + 
        4*tc^6*Sqrt[\[Rho]]*(219 - 210*\[Rho] - 806*\[Rho]^2 + 
          228*\[Rho]^3) - tc^4*Sqrt[\[Rho]]*(44 + 1200*\[Rho] + 
          3829*\[Rho]^2 + 1288*\[Rho]^3) - tc^8*Sqrt[\[Rho]]*
         (44 + 1200*\[Rho] + 3829*\[Rho]^2 + 1288*\[Rho]^3) + 
        tc^5*(150 - 1080*\[Rho] + 5492*\[Rho]^2 + 4352*\[Rho]^3 - 
          450*\[Rho]^4) + tc^7*(150 - 1080*\[Rho] + 5492*\[Rho]^2 + 
          4352*\[Rho]^3 - 450*\[Rho]^4) + tc^3*(30 - 130*\[Rho] + 
          702*\[Rho]^2 + 732*\[Rho]^3 - 90*\[Rho]^4) + 
        tc^9*(30 - 130*\[Rho] + 702*\[Rho]^2 + 732*\[Rho]^3 - 90*\[Rho]^4)) + 
      24*tc^2*(-10*\[Rho]^(5/2) + 10*tc^12*\[Rho]^(5/2) + 
        42*tc*\[Rho]^2*(1 + \[Rho]) - 42*tc^11*\[Rho]^2*(1 + \[Rho]) - 
        10*tc^3*(-1 + \[Rho])^2*(-1 + 3*\[Rho] + 3*\[Rho]^2) + 
        10*tc^9*(-1 + \[Rho])^2*(-1 + 3*\[Rho] + 3*\[Rho]^2) - 
        10*tc^4*Sqrt[\[Rho]]*(-1 + 2*\[Rho] + 6*\[Rho]^2) + 
        10*tc^8*Sqrt[\[Rho]]*(-1 + 2*\[Rho] + 6*\[Rho]^2) + 
        10*tc^5*\[Rho]*(-5 + 69*\[Rho] + 54*\[Rho]^2) - 
        10*tc^7*\[Rho]*(-5 + 69*\[Rho] + 54*\[Rho]^2) - 
        5*tc^2*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3) + 
        5*tc^10*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3))*
       Log[tc] + 2880*tc^8*Sqrt[\[Rho]]*(-1 + 2*\[Rho] + 6*\[Rho]^2)*
       Log[tc]^2))/(15*mb^5*Sqrt[\[Rho]]*
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
         tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
         2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
   (\[Rho]3D*((-1 + tc^2)*(8*\[Rho]^(5/2) + 8*tc^18*\[Rho]^(5/2) - 
        tc*\[Rho]^2*(87 + 62*\[Rho]) - tc^17*\[Rho]^2*(87 + 62*\[Rho]) + 
        2*tc^2*\[Rho]^(3/2)*(235 + 361*\[Rho] + 130*\[Rho]^2) + 
        2*tc^16*\[Rho]^(3/2)*(235 + 361*\[Rho] + 130*\[Rho]^2) - 
        2*tc^3*\[Rho]*(487 + 1992*\[Rho] + 1249*\[Rho]^2 + 254*\[Rho]^3) - 
        2*tc^15*\[Rho]*(487 + 1992*\[Rho] + 1249*\[Rho]^2 + 254*\[Rho]^3) - 
        4*tc^5*(-225 + 1884*\[Rho] + 3594*\[Rho]^2 + 1240*\[Rho]^3 + 
          135*\[Rho]^4) - 4*tc^13*(-225 + 1884*\[Rho] + 3594*\[Rho]^2 + 
          1240*\[Rho]^3 + 135*\[Rho]^4) + 2*tc^4*Sqrt[\[Rho]]*
         (102 + 4857*\[Rho] + 6355*\[Rho]^2 + 1420*\[Rho]^3 + 180*\[Rho]^4) + 
        2*tc^14*Sqrt[\[Rho]]*(102 + 4857*\[Rho] + 6355*\[Rho]^2 + 
          1420*\[Rho]^3 + 180*\[Rho]^4) + 2*tc^6*Sqrt[\[Rho]]*
         (-306 - 13521*\[Rho] - 21691*\[Rho]^2 - 9420*\[Rho]^3 + 
          360*\[Rho]^4) + 2*tc^12*Sqrt[\[Rho]]*(-306 - 13521*\[Rho] - 
          21691*\[Rho]^2 - 9420*\[Rho]^3 + 360*\[Rho]^4) + 
        2*tc^8*Sqrt[\[Rho]]*(1284 - 31891*\[Rho] - 50549*\[Rho]^2 - 
          3650*\[Rho]^3 + 540*\[Rho]^4) + 2*tc^10*Sqrt[\[Rho]]*
         (1284 - 31891*\[Rho] - 50549*\[Rho]^2 - 3650*\[Rho]^3 + 
          540*\[Rho]^4) + 6*tc^7*(-660 + 9165*\[Rho] + 28672*\[Rho]^2 + 
          18059*\[Rho]^3 + 1302*\[Rho]^4) + 6*tc^11*(-660 + 9165*\[Rho] + 
          28672*\[Rho]^2 + 18059*\[Rho]^3 + 1302*\[Rho]^4) - 
        2*tc^9*(-900 + 23440*\[Rho] + 22545*\[Rho]^2 + 20194*\[Rho]^3 + 
          8924*\[Rho]^4)) - 24*tc^3*(10*(\[Rho] + 2*\[Rho]^3) + 
        10*tc^14*(\[Rho] + 2*\[Rho]^3) - 6*tc*Sqrt[\[Rho]]*
         (7 + 7*\[Rho] + 26*\[Rho]^2 + 14*\[Rho]^3) - 6*tc^13*Sqrt[\[Rho]]*
         (7 + 7*\[Rho] + 26*\[Rho]^2 + 14*\[Rho]^3) - 20*tc^7*Sqrt[\[Rho]]*
         (66 + 1031*\[Rho] + 1521*\[Rho]^2 + 276*\[Rho]^3) - 
        10*tc^6*(18 - 136*\[Rho] - 808*\[Rho]^2 - 489*\[Rho]^3 + 
          12*\[Rho]^4) - 10*tc^8*(18 - 136*\[Rho] - 808*\[Rho]^2 - 
          489*\[Rho]^3 + 12*\[Rho]^4) + 5*tc^2*(9 + 32*\[Rho] + 
          175*\[Rho]^2 + 142*\[Rho]^3 + 12*\[Rho]^4) + 
        5*tc^12*(9 + 32*\[Rho] + 175*\[Rho]^2 + 142*\[Rho]^3 + 12*\[Rho]^4) + 
        10*tc^5*Sqrt[\[Rho]]*(103 + 519*\[Rho] + 672*\[Rho]^2 + 
          168*\[Rho]^3 + 12*\[Rho]^4) + 10*tc^9*Sqrt[\[Rho]]*
         (103 + 519*\[Rho] + 672*\[Rho]^2 + 168*\[Rho]^3 + 12*\[Rho]^4) - 
        5*tc^4*(9 - 78*\[Rho] - 393*\[Rho]^2 - 220*\[Rho]^3 + 24*\[Rho]^4) - 
        5*tc^10*(9 - 78*\[Rho] - 393*\[Rho]^2 - 220*\[Rho]^3 + 24*\[Rho]^4) + 
        2*tc^3*Sqrt[\[Rho]]*(-74 - 779*\[Rho] - 1137*\[Rho]^2 - 
          378*\[Rho]^3 + 30*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*
         (-74 - 779*\[Rho] - 1137*\[Rho]^2 - 378*\[Rho]^3 + 30*\[Rho]^4))*
       Log[tc] + 2880*tc^9*(-1 + tc^2)*(3 + 14*\[Rho] + 76*\[Rho]^2 + 
        40*\[Rho]^3)*Log[tc]^2))/(45*mb^5*tc*(-1 + tc^2)*\[Rho]*
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
         tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
         2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2)) + 
 \[Mu]2G*((-2*((-1 + tc^2)^2*(5*\[Rho]^(5/2) + 5*tc^12*\[Rho]^(5/2) - 
        2*tc*\[Rho]*(-5 + 37*\[Rho] + 22*\[Rho]^2) - 2*tc^11*\[Rho]*
         (-5 + 37*\[Rho] + 22*\[Rho]^2) + 2*tc^2*Sqrt[\[Rho]]*
         (-17 + 90*\[Rho] + 78*\[Rho]^2 + 56*\[Rho]^3) + 
        2*tc^10*Sqrt[\[Rho]]*(-17 + 90*\[Rho] + 78*\[Rho]^2 + 56*\[Rho]^3) + 
        4*tc^6*Sqrt[\[Rho]]*(219 - 210*\[Rho] - 806*\[Rho]^2 + 
          228*\[Rho]^3) - tc^4*Sqrt[\[Rho]]*(44 + 1200*\[Rho] + 
          3829*\[Rho]^2 + 1288*\[Rho]^3) - tc^8*Sqrt[\[Rho]]*
         (44 + 1200*\[Rho] + 3829*\[Rho]^2 + 1288*\[Rho]^3) + 
        tc^5*(150 - 1080*\[Rho] + 5492*\[Rho]^2 + 4352*\[Rho]^3 - 
          450*\[Rho]^4) + tc^7*(150 - 1080*\[Rho] + 5492*\[Rho]^2 + 
          4352*\[Rho]^3 - 450*\[Rho]^4) + tc^3*(30 - 130*\[Rho] + 
          702*\[Rho]^2 + 732*\[Rho]^3 - 90*\[Rho]^4) + 
        tc^9*(30 - 130*\[Rho] + 702*\[Rho]^2 + 732*\[Rho]^3 - 90*\[Rho]^4)) + 
      24*tc^2*(-10*\[Rho]^(5/2) + 10*tc^12*\[Rho]^(5/2) + 
        42*tc*\[Rho]^2*(1 + \[Rho]) - 42*tc^11*\[Rho]^2*(1 + \[Rho]) - 
        10*tc^3*(-1 + \[Rho])^2*(-1 + 3*\[Rho] + 3*\[Rho]^2) + 
        10*tc^9*(-1 + \[Rho])^2*(-1 + 3*\[Rho] + 3*\[Rho]^2) - 
        10*tc^4*Sqrt[\[Rho]]*(-1 + 2*\[Rho] + 6*\[Rho]^2) + 
        10*tc^8*Sqrt[\[Rho]]*(-1 + 2*\[Rho] + 6*\[Rho]^2) + 
        10*tc^5*\[Rho]*(-5 + 69*\[Rho] + 54*\[Rho]^2) - 
        10*tc^7*\[Rho]*(-5 + 69*\[Rho] + 54*\[Rho]^2) - 
        5*tc^2*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3) + 
        5*tc^10*Sqrt[\[Rho]]*(1 + 4*\[Rho] + 17*\[Rho]^2 + 6*\[Rho]^3))*
       Log[tc] + 2880*tc^8*Sqrt[\[Rho]]*(-1 + 2*\[Rho] + 6*\[Rho]^2)*
       Log[tc]^2))/(15*mb^2*Sqrt[\[Rho]]*
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
         tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
         2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) - 
   (2*\[Rho]3LS*((-1 + tc^2)^3*(25*\[Rho]^4 + 25*tc^18*\[Rho]^4 - 
        10*tc*\[Rho]^(5/2)*(-5 + 42*\[Rho] + 27*\[Rho]^2) - 
        10*tc^17*\[Rho]^(5/2)*(-5 + 42*\[Rho] + 27*\[Rho]^2) + 
        5*tc^2*\[Rho]^2*(-54 + 308*\[Rho] + 425*\[Rho]^2 + 200*\[Rho]^3) + 
        5*tc^16*\[Rho]^2*(-54 + 308*\[Rho] + 425*\[Rho]^2 + 200*\[Rho]^3) - 
        2*tc^3*\[Rho]^(3/2)*(-245 + 870*\[Rho] + 1216*\[Rho]^2 + 
          246*\[Rho]^3 + 785*\[Rho]^4) - 2*tc^15*\[Rho]^(3/2)*
         (-245 + 870*\[Rho] + 1216*\[Rho]^2 + 246*\[Rho]^3 + 785*\[Rho]^4) + 
        2*tc^4*\[Rho]*(-110 - 607*\[Rho] - 2050*\[Rho]^2 - 13322*\[Rho]^3 - 
          4494*\[Rho]^4 + 450*\[Rho]^5) + 2*tc^14*\[Rho]*
         (-110 - 607*\[Rho] - 2050*\[Rho]^2 - 13322*\[Rho]^3 - 
          4494*\[Rho]^4 + 450*\[Rho]^5) + 4*tc^5*Sqrt[\[Rho]]*
         (-68 + 1143*\[Rho] - 144*\[Rho]^2 + 23558*\[Rho]^3 + 
          22956*\[Rho]^4 + 1803*\[Rho]^5) + 4*tc^13*Sqrt[\[Rho]]*
         (-68 + 1143*\[Rho] - 144*\[Rho]^2 + 23558*\[Rho]^3 + 
          22956*\[Rho]^4 + 1803*\[Rho]^5) - 4*tc^9*Sqrt[\[Rho]]*
         (-1752 + 5042*\[Rho] + 13369*\[Rho]^2 - 142750*\[Rho]^3 - 
          96063*\[Rho]^4 + 2122*\[Rho]^5) - 2*tc^7*Sqrt[\[Rho]]*
         (176 + 5049*\[Rho] + 21978*\[Rho]^2 - 185240*\[Rho]^3 - 
          130566*\[Rho]^4 + 12579*\[Rho]^5) - 2*tc^11*Sqrt[\[Rho]]*
         (176 + 5049*\[Rho] + 21978*\[Rho]^2 - 185240*\[Rho]^3 - 
          130566*\[Rho]^4 + 12579*\[Rho]^5) + 2*tc^8*(600 - 7320*\[Rho] + 
          55471*\[Rho]^2 - 118450*\[Rho]^3 - 255659*\[Rho]^4 - 
          34268*\[Rho]^5 + 3600*\[Rho]^6) + 2*tc^10*(600 - 7320*\[Rho] + 
          55471*\[Rho]^2 - 118450*\[Rho]^3 - 255659*\[Rho]^4 - 
          34268*\[Rho]^5 + 3600*\[Rho]^6) + tc^6*(240 - 3380*\[Rho] + 
          20142*\[Rho]^2 - 94620*\[Rho]^3 - 258588*\[Rho]^4 - 
          73236*\[Rho]^5 + 4860*\[Rho]^6) + tc^12*(240 - 3380*\[Rho] + 
          20142*\[Rho]^2 - 94620*\[Rho]^3 - 258588*\[Rho]^4 - 
          73236*\[Rho]^5 + 4860*\[Rho]^6)) + 24*tc^2*(-1 + tc^2)^2*
       (50*\[Rho]^4 + 50*tc^16*\[Rho]^4 - 310*tc*\[Rho]^(7/2)*(1 + \[Rho]) - 
        310*tc^15*\[Rho]^(7/2)*(1 + \[Rho]) + 5*tc^2*\[Rho]^2*
         (5 + 104*\[Rho] + 328*\[Rho]^2 + 114*\[Rho]^3) + 
        5*tc^14*\[Rho]^2*(5 + 104*\[Rho] + 328*\[Rho]^2 + 114*\[Rho]^3) - 
        2*tc^3*\[Rho]^(3/2)*(50 - 35*\[Rho] + 1576*\[Rho]^2 + 1496*\[Rho]^3 + 
          75*\[Rho]^4) - 2*tc^13*\[Rho]^(3/2)*(50 - 35*\[Rho] + 
          1576*\[Rho]^2 + 1496*\[Rho]^3 + 75*\[Rho]^4) + 
        2*tc^4*\[Rho]*(50 - 281*\[Rho] + 920*\[Rho]^2 + 3484*\[Rho]^3 + 
          808*\[Rho]^4 - 150*\[Rho]^5) + 2*tc^12*\[Rho]*(50 - 281*\[Rho] + 
          920*\[Rho]^2 + 3484*\[Rho]^3 + 808*\[Rho]^4 - 150*\[Rho]^5) + 
        2*tc^5*Sqrt[\[Rho]]*(20 - 170*\[Rho] + 1055*\[Rho]^2 - 
          6602*\[Rho]^3 - 5362*\[Rho]^4 + 405*\[Rho]^5) + 
        2*tc^11*Sqrt[\[Rho]]*(20 - 170*\[Rho] + 1055*\[Rho]^2 - 
          6602*\[Rho]^3 - 5362*\[Rho]^4 + 405*\[Rho]^5) + 
        2*tc^7*Sqrt[\[Rho]]*(-20 - 200*\[Rho] + 2910*\[Rho]^2 - 
          20827*\[Rho]^3 - 16027*\[Rho]^4 + 930*\[Rho]^5) + 
        2*tc^9*Sqrt[\[Rho]]*(-20 - 200*\[Rho] + 2910*\[Rho]^2 - 
          20827*\[Rho]^3 - 16027*\[Rho]^4 + 930*\[Rho]^5) + 
        tc^6*(-80 + 780*\[Rho] - 2897*\[Rho]^2 + 12040*\[Rho]^3 + 
          30168*\[Rho]^4 + 9106*\[Rho]^5 - 420*\[Rho]^6) + 
        tc^10*(-80 + 780*\[Rho] - 2897*\[Rho]^2 + 12040*\[Rho]^3 + 
          30168*\[Rho]^4 + 9106*\[Rho]^5 - 420*\[Rho]^6) - 
        4*tc^8*(20 - 320*\[Rho] + 2723*\[Rho]^2 - 5160*\[Rho]^3 - 
          9487*\[Rho]^4 - 954*\[Rho]^5 + 180*\[Rho]^6))*Log[tc] - 
      576*tc^6*(-1 + tc^2)*Sqrt[\[Rho]]*(10*\[Rho]^(7/2) + 
        10*tc^10*\[Rho]^(7/2) - 42*tc*\[Rho]^3*(1 + \[Rho]) - 
        42*tc^9*\[Rho]^3*(1 + \[Rho]) + 5*tc^4*\[Rho]^(3/2)*
         (32 - 58*\[Rho] - 167*\[Rho]^2 + 6*\[Rho]^3) + 
        5*tc^6*\[Rho]^(3/2)*(32 - 58*\[Rho] - 167*\[Rho]^2 + 6*\[Rho]^3) + 
        5*tc^2*\[Rho]^(3/2)*(6 - 6*\[Rho] - 11*\[Rho]^2 + 6*\[Rho]^3) + 
        5*tc^8*\[Rho]^(3/2)*(6 - 6*\[Rho] - 11*\[Rho]^2 + 6*\[Rho]^3) + 
        2*tc^3*\[Rho]*(-30 + 50*\[Rho] + 159*\[Rho]^2 + 114*\[Rho]^3 + 
          15*\[Rho]^4) + 2*tc^7*\[Rho]*(-30 + 50*\[Rho] + 159*\[Rho]^2 + 
          114*\[Rho]^3 + 15*\[Rho]^4) + 2*tc^5*(20 - 115*\[Rho] + 
          60*\[Rho]^2 + 54*\[Rho]^3 - 246*\[Rho]^4 + 15*\[Rho]^5))*
       Log[tc]^2 - 69120*tc^12*\[Rho]^2*(-1 + 2*\[Rho] + 6*\[Rho]^2)*
       Log[tc]^3))/(15*mb^5*\[Rho]^(3/2)*
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
         tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
         2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^3) + 
   (\[Rho]3D*(-((-1 + tc^2)^2*(40*\[Rho]^4 + 40*tc^24*\[Rho]^4 - 
         5*tc*\[Rho]^(7/2)*(103 + 83*\[Rho]) - 5*tc^23*\[Rho]^(7/2)*
          (103 + 83*\[Rho]) + 2*tc^2*\[Rho]^3*(1585 + 2972*\[Rho] + 
           1095*\[Rho]^2) + 2*tc^22*\[Rho]^3*(1585 + 2972*\[Rho] + 
           1095*\[Rho]^2) - tc^3*\[Rho]^(5/2)*(8916 + 39443*\[Rho] + 
           28231*\[Rho]^2 + 6140*\[Rho]^3) - tc^21*\[Rho]^(5/2)*
          (8916 + 39443*\[Rho] + 28231*\[Rho]^2 + 6140*\[Rho]^3) + 
         2*tc^4*\[Rho]^2*(3643 + 66220*\[Rho] + 86508*\[Rho]^2 + 
           30076*\[Rho]^3 + 4225*\[Rho]^4) + 2*tc^20*\[Rho]^2*
          (3643 + 66220*\[Rho] + 86508*\[Rho]^2 + 30076*\[Rho]^3 + 
           4225*\[Rho]^4) - tc^5*\[Rho]^(3/2)*(-13640 + 212688*\[Rho] + 
           482123*\[Rho]^2 + 262839*\[Rho]^3 + 55628*\[Rho]^4 + 
           4500*\[Rho]^5) - tc^19*\[Rho]^(3/2)*(-13640 + 212688*\[Rho] + 
           482123*\[Rho]^2 + 262839*\[Rho]^3 + 55628*\[Rho]^4 + 
           4500*\[Rho]^5) - 4*tc^12*\[Rho]*(80000 - 11789*\[Rho] + 
           3713548*\[Rho]^2 + 5047612*\[Rho]^3 + 1001692*\[Rho]^4 + 
           9529*\[Rho]^5) + 2*tc^6*\[Rho]*(-13972 + 52000*\[Rho] + 
           252361*\[Rho]^2 + 125372*\[Rho]^3 - 20333*\[Rho]^4 + 
           13552*\[Rho]^5) + 2*tc^18*\[Rho]*(-13972 + 52000*\[Rho] + 
           252361*\[Rho]^2 + 125372*\[Rho]^3 - 20333*\[Rho]^4 + 
           13552*\[Rho]^5) + 2*tc^9*Sqrt[\[Rho]]*(15984 - 260760*\[Rho] + 
           1816038*\[Rho]^2 + 6164887*\[Rho]^3 + 3897239*\[Rho]^4 + 
           203716*\[Rho]^5 - 21870*\[Rho]^6) + 2*tc^15*Sqrt[\[Rho]]*
          (15984 - 260760*\[Rho] + 1816038*\[Rho]^2 + 6164887*\[Rho]^3 + 
           3897239*\[Rho]^4 + 203716*\[Rho]^5 - 21870*\[Rho]^6) + 
         2*tc^11*Sqrt[\[Rho]]*(13824 - 550180*\[Rho] + 2195682*\[Rho]^2 + 
           9308047*\[Rho]^3 + 4797695*\[Rho]^4 - 28348*\[Rho]^5 - 
           18630*\[Rho]^6) + 2*tc^13*Sqrt[\[Rho]]*(13824 - 550180*\[Rho] + 
           2195682*\[Rho]^2 + 9308047*\[Rho]^3 + 4797695*\[Rho]^4 - 
           28348*\[Rho]^5 - 18630*\[Rho]^6) + tc^7*Sqrt[\[Rho]]*
          (9504 + 84720*\[Rho] + 239124*\[Rho]^2 + 1584533*\[Rho]^3 + 
           1690737*\[Rho]^4 + 307192*\[Rho]^5 - 18180*\[Rho]^6) + 
         tc^17*Sqrt[\[Rho]]*(9504 + 84720*\[Rho] + 239124*\[Rho]^2 + 
           1584533*\[Rho]^3 + 1690737*\[Rho]^4 + 307192*\[Rho]^5 - 
           18180*\[Rho]^6) - 8*tc^8*(-720 + 10032*\[Rho] + 63758*\[Rho]^2 + 
           572088*\[Rho]^3 + 862153*\[Rho]^4 + 327464*\[Rho]^5 + 
           4910*\[Rho]^6) - 8*tc^16*(-720 + 10032*\[Rho] + 63758*\[Rho]^2 + 
           572088*\[Rho]^3 + 862153*\[Rho]^4 + 327464*\[Rho]^5 + 
           4910*\[Rho]^6) + 4*tc^10*(-10080 + 167850*\[Rho] + 
           166520*\[Rho]^2 - 2657053*\[Rho]^3 - 3426524*\[Rho]^4 - 
           520045*\[Rho]^5 + 107216*\[Rho]^6) + 
         4*tc^14*(-10080 + 167850*\[Rho] + 166520*\[Rho]^2 - 
           2657053*\[Rho]^3 - 3426524*\[Rho]^4 - 520045*\[Rho]^5 + 
           107216*\[Rho]^6))) + 24*tc^3*(-1 + tc^2)*
       (50*\[Rho]^(5/2)*(1 + 3*\[Rho]^2) + 50*tc^20*\[Rho]^(5/2)*
         (1 + 3*\[Rho]^2) - 2*tc*\[Rho]^2*(155 + 155*\[Rho] + 801*\[Rho]^2 + 
          465*\[Rho]^3) - 2*tc^19*\[Rho]^2*(155 + 155*\[Rho] + 801*\[Rho]^2 + 
          465*\[Rho]^3) + tc^2*\[Rho]^(3/2)*(645 + 2015*\[Rho] + 
          9332*\[Rho]^2 + 10172*\[Rho]^3 + 1710*\[Rho]^4) + 
        tc^18*\[Rho]^(3/2)*(645 + 2015*\[Rho] + 9332*\[Rho]^2 + 
          10172*\[Rho]^3 + 1710*\[Rho]^4) - 2*tc^3*\[Rho]*
         (165 + 2506*\[Rho] + 13421*\[Rho]^2 + 24349*\[Rho]^3 + 
          10662*\[Rho]^4 + 225*\[Rho]^5) - 2*tc^17*\[Rho]*
         (165 + 2506*\[Rho] + 13421*\[Rho]^2 + 24349*\[Rho]^3 + 
          10662*\[Rho]^4 + 225*\[Rho]^5) + 4*tc^8*Sqrt[\[Rho]]*
         (3670 + 1770*\[Rho] + 112295*\[Rho]^2 + 357337*\[Rho]^3 + 
          244228*\[Rho]^4 + 22251*\[Rho]^5 - 495*\[Rho]^6) + 
        4*tc^12*Sqrt[\[Rho]]*(3670 + 1770*\[Rho] + 112295*\[Rho]^2 + 
          357337*\[Rho]^3 + 244228*\[Rho]^4 + 22251*\[Rho]^5 - 
          495*\[Rho]^6) + 2*tc^4*Sqrt[\[Rho]]*(-236 + 2660*\[Rho] + 
          17145*\[Rho]^2 + 58878*\[Rho]^3 + 46445*\[Rho]^4 + 6658*\[Rho]^5 - 
          450*\[Rho]^6) + 2*tc^16*Sqrt[\[Rho]]*(-236 + 2660*\[Rho] + 
          17145*\[Rho]^2 + 58878*\[Rho]^3 + 46445*\[Rho]^4 + 6658*\[Rho]^5 - 
          450*\[Rho]^6) - 4*tc^6*Sqrt[\[Rho]]*(-308 + 7405*\[Rho] + 
          3525*\[Rho]^2 - 50736*\[Rho]^3 - 31136*\[Rho]^4 + 4203*\[Rho]^5 + 
          855*\[Rho]^6) - 4*tc^14*Sqrt[\[Rho]]*(-308 + 7405*\[Rho] + 
          3525*\[Rho]^2 - 50736*\[Rho]^3 - 31136*\[Rho]^4 + 4203*\[Rho]^5 + 
          855*\[Rho]^6) + 2*tc^5*(240 - 1185*\[Rho] - 461*\[Rho]^2 - 
          53366*\[Rho]^3 - 84780*\[Rho]^4 - 28205*\[Rho]^5 + 2325*\[Rho]^6) + 
        2*tc^15*(240 - 1185*\[Rho] - 461*\[Rho]^2 - 53366*\[Rho]^3 - 
          84780*\[Rho]^4 - 28205*\[Rho]^5 + 2325*\[Rho]^6) - 
        2*tc^10*Sqrt[\[Rho]]*(6800 + 89505*\[Rho] - 161205*\[Rho]^2 - 
          837420*\[Rho]^3 - 355332*\[Rho]^4 + 39698*\[Rho]^5 + 
          2340*\[Rho]^6) + 2*tc^7*(-240 + 405*\[Rho] + 20489*\[Rho]^2 - 
          169586*\[Rho]^3 - 260556*\[Rho]^4 - 75663*\[Rho]^5 + 
          6615*\[Rho]^6) + 2*tc^13*(-240 + 405*\[Rho] + 20489*\[Rho]^2 - 
          169586*\[Rho]^3 - 260556*\[Rho]^4 - 75663*\[Rho]^5 + 
          6615*\[Rho]^6) + 2*tc^9*(-1440 + 10545*\[Rho] - 4167*\[Rho]^2 - 
          649552*\[Rho]^3 - 866954*\[Rho]^4 - 166285*\[Rho]^5 + 
          9285*\[Rho]^6) + 2*tc^11*(-1440 + 10545*\[Rho] - 4167*\[Rho]^2 - 
          649552*\[Rho]^3 - 866954*\[Rho]^4 - 166285*\[Rho]^5 + 
          9285*\[Rho]^6))*Log[tc] + 576*tc^7*
       (10*\[Rho]^(5/2)*(3 + \[Rho]^2) + 10*tc^14*\[Rho]^(5/2)*
         (3 + \[Rho]^2) - 6*tc*\[Rho]^2*(21 + 21*\[Rho] - 5*\[Rho]^2 + 
          7*\[Rho]^3) - 6*tc^13*\[Rho]^2*(21 + 21*\[Rho] - 5*\[Rho]^2 + 
          7*\[Rho]^3) + 5*tc^4*Sqrt[\[Rho]]*(-12 - 180*\[Rho] - 
          284*\[Rho]^2 - 1255*\[Rho]^3 - 585*\[Rho]^4 + 6*\[Rho]^5) + 
        5*tc^10*Sqrt[\[Rho]]*(-12 - 180*\[Rho] - 284*\[Rho]^2 - 
          1255*\[Rho]^3 - 585*\[Rho]^4 + 6*\[Rho]^5) + 5*tc^2*Sqrt[\[Rho]]*
         (4 - 8*\[Rho] - 44*\[Rho]^2 - 509*\[Rho]^3 - 267*\[Rho]^4 + 
          6*\[Rho]^5) + 5*tc^12*Sqrt[\[Rho]]*(4 - 8*\[Rho] - 44*\[Rho]^2 - 
          509*\[Rho]^3 - 267*\[Rho]^4 + 6*\[Rho]^5) + 10*tc^6*Sqrt[\[Rho]]*
         (-20 - 80*\[Rho] + 473*\[Rho]^2 + 1470*\[Rho]^3 + 473*\[Rho]^4 + 
          12*\[Rho]^5) + 10*tc^8*Sqrt[\[Rho]]*(-20 - 80*\[Rho] + 
          473*\[Rho]^2 + 1470*\[Rho]^3 + 473*\[Rho]^4 + 12*\[Rho]^5) + 
        20*tc^7*(12 + 25*\[Rho] + 584*\[Rho]^2 + 471*\[Rho]^3 + 
          1092*\[Rho]^4 + 612*\[Rho]^5) + 2*tc^3*(-20 + 175*\[Rho] + 
          593*\[Rho]^2 + 2943*\[Rho]^3 + 3420*\[Rho]^4 + 1246*\[Rho]^5 + 
          15*\[Rho]^6) + 2*tc^11*(-20 + 175*\[Rho] + 593*\[Rho]^2 + 
          2943*\[Rho]^3 + 3420*\[Rho]^4 + 1246*\[Rho]^5 + 15*\[Rho]^6) - 
        10*tc^5*(8 - 60*\[Rho] + 708*\[Rho]^2 + 1551*\[Rho]^3 + 
          2175*\[Rho]^4 + 809*\[Rho]^5 + 21*\[Rho]^6) - 
        10*tc^9*(8 - 60*\[Rho] + 708*\[Rho]^2 + 1551*\[Rho]^3 + 
          2175*\[Rho]^4 + 809*\[Rho]^5 + 21*\[Rho]^6))*Log[tc]^2 + 
      69120*tc^13*(-1 + tc^2)*Sqrt[\[Rho]]*(-4 + 11*\[Rho] + 35*\[Rho]^2 + 
        82*\[Rho]^3 + 58*\[Rho]^4)*Log[tc]^3))/(45*mb^5*tc*(-1 + tc^2)*
     \[Rho]^2*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^4*Sqrt[\[Rho]]*Log[tc])^3))


==> anc/Results/ResultsNormMom/Qnorm3.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
-1/14*((-1 + tc^2)*(8*\[Rho]^2 + 8*tc^12*\[Rho]^2 - 42*tc*\[Rho]^(3/2)*
       (1 + \[Rho]) - 42*tc^11*\[Rho]^(3/2)*(1 + \[Rho]) + 
      4*tc^2*\[Rho]*(21 + 58*\[Rho] + 21*\[Rho]^2) + 
      4*tc^10*\[Rho]*(21 + 58*\[Rho] + 21*\[Rho]^2) - 
      7*tc^3*Sqrt[\[Rho]]*(11 + 69*\[Rho] + 69*\[Rho]^2 + 11*\[Rho]^3) - 
      7*tc^9*Sqrt[\[Rho]]*(11 + 69*\[Rho] + 69*\[Rho]^2 + 11*\[Rho]^3) - 
      7*tc^5*Sqrt[\[Rho]]*(19 + 75*\[Rho] + 75*\[Rho]^2 + 19*\[Rho]^3) - 
      7*tc^7*Sqrt[\[Rho]]*(19 + 75*\[Rho] + 75*\[Rho]^2 + 19*\[Rho]^3) + 
      4*tc^4*(7 + 112*\[Rho] + 240*\[Rho]^2 + 112*\[Rho]^3 + 7*\[Rho]^4) + 
      4*tc^8*(7 + 112*\[Rho] + 240*\[Rho]^2 + 112*\[Rho]^3 + 7*\[Rho]^4) - 
      8*tc^6*(7 + 133*\[Rho] + 300*\[Rho]^2 + 133*\[Rho]^3 + 7*\[Rho]^4)) + 
    840*tc^7*Sqrt[\[Rho]]*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[tc])/
   (tc^3*((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^4*Sqrt[\[Rho]]*Log[tc])) + 
 (m6*(-2*(-1 + tc^2)*(20*\[Rho]^(7/2) + 20*tc^20*\[Rho]^(7/2) - 
      4*tc*\[Rho]^3*(50 + 77*\[Rho]) - 4*tc^19*\[Rho]^3*(50 + 77*\[Rho]) + 
      tc^2*\[Rho]^(5/2)*(630 + 3791*\[Rho] + 2286*\[Rho]^2) + 
      tc^18*\[Rho]^(5/2)*(630 + 3791*\[Rho] + 2286*\[Rho]^2) - 
      2*tc^3*\[Rho]^2*(110 + 7065*\[Rho] + 9171*\[Rho]^2 + 3570*\[Rho]^3) - 
      2*tc^17*\[Rho]^2*(110 + 7065*\[Rho] + 9171*\[Rho]^2 + 3570*\[Rho]^3) + 
      tc^4*\[Rho]^(3/2)*(-3235 + 17060*\[Rho] + 48172*\[Rho]^2 + 
        30462*\[Rho]^3 + 10185*\[Rho]^4) + tc^16*\[Rho]^(3/2)*
       (-3235 + 17060*\[Rho] + 48172*\[Rho]^2 + 30462*\[Rho]^3 + 
        10185*\[Rho]^4) + 10*tc^5*\[Rho]*(903 + 2798*\[Rho] + 498*\[Rho]^2 + 
        5328*\[Rho]^3 + 1806*\[Rho]^4 - 567*\[Rho]^5) + 
      10*tc^15*\[Rho]*(903 + 2798*\[Rho] + 498*\[Rho]^2 + 5328*\[Rho]^3 + 
        1806*\[Rho]^4 - 567*\[Rho]^5) - 10*tc^10*Sqrt[\[Rho]]*
       (6174 + 17890*\[Rho] - 12794*\[Rho]^2 + 4715*\[Rho]^3 - 360*\[Rho]^4 + 
        3486*\[Rho]^5) - 2*tc^6*Sqrt[\[Rho]]*(4095 + 31245*\[Rho] + 
        77640*\[Rho]^2 + 183136*\[Rho]^3 + 153621*\[Rho]^4 + 
        29295*\[Rho]^5) - 2*tc^14*Sqrt[\[Rho]]*(4095 + 31245*\[Rho] + 
        77640*\[Rho]^2 + 183136*\[Rho]^3 + 153621*\[Rho]^4 + 
        29295*\[Rho]^5) + tc^8*Sqrt[\[Rho]]*(31500 + 318975*\[Rho] + 
        189540*\[Rho]^2 - 705416*\[Rho]^3 - 319506*\[Rho]^4 + 
        58275*\[Rho]^5) + tc^12*Sqrt[\[Rho]]*(31500 + 318975*\[Rho] + 
        189540*\[Rho]^2 - 705416*\[Rho]^3 - 319506*\[Rho]^4 + 
        58275*\[Rho]^5) + tc^7*(-315 - 9240*\[Rho] + 50625*\[Rho]^2 + 
        485540*\[Rho]^3 + 789827*\[Rho]^4 + 219870*\[Rho]^5 - 
        14175*\[Rho]^6) + tc^13*(-315 - 9240*\[Rho] + 50625*\[Rho]^2 + 
        485540*\[Rho]^3 + 789827*\[Rho]^4 + 219870*\[Rho]^5 - 
        14175*\[Rho]^6) + tc^9*(2205 - 38850*\[Rho] - 333535*\[Rho]^2 - 
        32670*\[Rho]^3 + 211893*\[Rho]^4 - 30450*\[Rho]^5 + 2835*\[Rho]^6) + 
      tc^11*(2205 - 38850*\[Rho] - 333535*\[Rho]^2 - 32670*\[Rho]^3 + 
        211893*\[Rho]^4 - 30450*\[Rho]^5 + 2835*\[Rho]^6)) + 
    24*tc^3*(-35*tc*\[Rho]^(3/2)*(3 + 3*\[Rho] + 89*\[Rho]^2 + 81*\[Rho]^3) - 
      35*tc^15*\[Rho]^(3/2)*(3 + 3*\[Rho] + 89*\[Rho]^2 + 81*\[Rho]^3) + 
      840*tc^8*\[Rho]*(-46 - 239*\[Rho] + 7*\[Rho]^2 + 188*\[Rho]^3) + 
      20*(\[Rho]^2 + 27*\[Rho]^4) + 20*tc^16*(\[Rho]^2 + 27*\[Rho]^4) + 
      6*tc^2*\[Rho]*(35 + 90*\[Rho] + 1260*\[Rho]^2 + 2794*\[Rho]^3 + 
        945*\[Rho]^4) + 6*tc^14*\[Rho]*(35 + 90*\[Rho] + 1260*\[Rho]^2 + 
        2794*\[Rho]^3 + 945*\[Rho]^4) - 35*tc^7*Sqrt[\[Rho]]*
       (42 - 519*\[Rho] - 411*\[Rho]^2 + 3415*\[Rho]^3 + 1809*\[Rho]^4) - 
      35*tc^9*Sqrt[\[Rho]]*(42 - 519*\[Rho] - 411*\[Rho]^2 + 3415*\[Rho]^3 + 
        1809*\[Rho]^4) + 105*tc^5*Sqrt[\[Rho]]*(3 + 78*\[Rho] + 83*\[Rho]^2 - 
        205*\[Rho]^3 - 94*\[Rho]^4 + 15*\[Rho]^5) + 105*tc^11*Sqrt[\[Rho]]*
       (3 + 78*\[Rho] + 83*\[Rho]^2 - 205*\[Rho]^3 - 94*\[Rho]^4 + 
        15*\[Rho]^5) - 105*tc^3*Sqrt[\[Rho]]*(1 - 10*\[Rho] + 35*\[Rho]^2 + 
        283*\[Rho]^3 + 216*\[Rho]^4 + 27*\[Rho]^5) - 
      105*tc^13*Sqrt[\[Rho]]*(1 - 10*\[Rho] + 35*\[Rho]^2 + 283*\[Rho]^3 + 
        216*\[Rho]^4 + 27*\[Rho]^5) + 70*tc^6*(6 + 231*\[Rho] + 
        972*\[Rho]^2 + 758*\[Rho]^3 + 614*\[Rho]^4 + 351*\[Rho]^5) + 
      70*tc^10*(6 + 231*\[Rho] + 972*\[Rho]^2 + 758*\[Rho]^3 + 614*\[Rho]^4 + 
        351*\[Rho]^5) - 7*tc^4*(15 + 510*\[Rho] + 1535*\[Rho]^2 - 
        1480*\[Rho]^3 - 4783*\[Rho]^4 - 450*\[Rho]^5 + 405*\[Rho]^6) - 
      7*tc^12*(15 + 510*\[Rho] + 1535*\[Rho]^2 - 1480*\[Rho]^3 - 
        4783*\[Rho]^4 - 450*\[Rho]^5 + 405*\[Rho]^6))*Log[tc] + 
    40320*tc^10*(-1 + tc^2)*\[Rho]^(3/2)*(-23 - 50*\[Rho] + 10*\[Rho]^2)*
     Log[tc]^2))/(315*mb^4*(-1 + tc^2)*\[Rho]^(3/2)*
   (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*Sqrt[\[Rho]]*Log[tc])^2) + 
 (\[Rho]3LS*(-((-1 + tc^2)^2*(24*\[Rho]^3 + 24*tc^14*\[Rho]^3 + 
       tc*\[Rho]^(3/2)*(45 - 368*\[Rho] - 233*\[Rho]^2) + 
       tc^13*\[Rho]^(3/2)*(45 - 368*\[Rho] - 233*\[Rho]^2) + 
       2*tc^2*\[Rho]*(-105 + 595*\[Rho] + 857*\[Rho]^2 + 385*\[Rho]^3) + 
       2*tc^12*\[Rho]*(-105 + 595*\[Rho] + 857*\[Rho]^2 + 385*\[Rho]^3) - 
       20*tc^7*Sqrt[\[Rho]]*(273 + 500*\[Rho] - 2671*\[Rho]^2 - 
         1066*\[Rho]^3 + 420*\[Rho]^4) - 2*tc^3*Sqrt[\[Rho]]*
        (-175 + 660*\[Rho] + 1381*\[Rho]^2 + 806*\[Rho]^3 + 560*\[Rho]^4) - 
       2*tc^11*Sqrt[\[Rho]]*(-175 + 660*\[Rho] + 1381*\[Rho]^2 + 
         806*\[Rho]^3 + 560*\[Rho]^4) + 5*tc^5*Sqrt[\[Rho]]*
        (-28 + 1927*\[Rho] + 13260*\[Rho]^2 + 12685*\[Rho]^3 + 
         2072*\[Rho]^4) + 5*tc^9*Sqrt[\[Rho]]*(-28 + 1927*\[Rho] + 
         13260*\[Rho]^2 + 12685*\[Rho]^3 + 2072*\[Rho]^4) + 
       tc^4*(-210 + 700*\[Rho] - 6230*\[Rho]^2 - 24466*\[Rho]^3 - 
         6720*\[Rho]^4 + 630*\[Rho]^5) + tc^10*(-210 + 700*\[Rho] - 
         6230*\[Rho]^2 - 24466*\[Rho]^3 - 6720*\[Rho]^4 + 630*\[Rho]^5) + 
       2*tc^6*(-525 + 4585*\[Rho] - 21000*\[Rho]^2 - 65916*\[Rho]^3 - 
         16555*\[Rho]^4 + 1575*\[Rho]^5) + 2*tc^8*(-525 + 4585*\[Rho] - 
         21000*\[Rho]^2 - 65916*\[Rho]^3 - 16555*\[Rho]^4 + 
         1575*\[Rho]^5))) - 24*tc^2*(-1 + tc^2)*
     (40*\[Rho]^3 + 40*tc^12*\[Rho]^3 - 210*tc*\[Rho]^(5/2)*(1 + \[Rho]) - 
      210*tc^11*\[Rho]^(5/2)*(1 + \[Rho]) + 4*tc^2*\[Rho]^2*
       (105 + 304*\[Rho] + 105*\[Rho]^2) + 4*tc^10*\[Rho]^2*
       (105 + 304*\[Rho] + 105*\[Rho]^2) - 35*tc^3*Sqrt[\[Rho]]*
       (1 + 5*\[Rho] + 41*\[Rho]^2 + 43*\[Rho]^3 + 6*\[Rho]^4) - 
      35*tc^9*Sqrt[\[Rho]]*(1 + 5*\[Rho] + 41*\[Rho]^2 + 43*\[Rho]^3 + 
        6*\[Rho]^4) - 35*tc^5*Sqrt[\[Rho]]*(-1 + 3*\[Rho] + 77*\[Rho]^2 + 
        63*\[Rho]^3 + 6*\[Rho]^4) - 35*tc^7*Sqrt[\[Rho]]*
       (-1 + 3*\[Rho] + 77*\[Rho]^2 + 63*\[Rho]^3 + 6*\[Rho]^4) + 
      tc^4*(70 - 280*\[Rho] + 70*\[Rho]^2 + 2266*\[Rho]^3 + 140*\[Rho]^4 - 
        210*\[Rho]^5) + tc^8*(70 - 280*\[Rho] + 70*\[Rho]^2 + 2266*\[Rho]^3 + 
        140*\[Rho]^4 - 210*\[Rho]^5) + tc^6*(70 - 1050*\[Rho] + 
        6860*\[Rho]^2 + 18716*\[Rho]^3 + 5390*\[Rho]^4 - 210*\[Rho]^5))*
     Log[tc] + 20160*tc^9*Sqrt[\[Rho]]*(-1 + 15*\[Rho]^2 + 10*\[Rho]^3)*
     Log[tc]^2))/(35*mb^3*tc*Sqrt[\[Rho]]*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
 (r13*((-1 + tc^2)*(32*\[Rho]^4 + 32*tc^24*\[Rho]^4 - 
      8*tc*\[Rho]^(7/2)*(40 + 67*\[Rho]) - 8*tc^23*\[Rho]^(7/2)*
       (40 + 67*\[Rho]) + tc^2*\[Rho]^3*(927 + 6664*\[Rho] + 4077*\[Rho]^2) + 
      tc^22*\[Rho]^3*(927 + 6664*\[Rho] + 4077*\[Rho]^2) - 
      2*tc^3*\[Rho]^(3/2)*(48 - 157*\[Rho] + 11911*\[Rho]^2 + 
        15685*\[Rho]^3 + 6405*\[Rho]^4) - 2*tc^21*\[Rho]^(3/2)*
       (48 - 157*\[Rho] + 11911*\[Rho]^2 + 15685*\[Rho]^3 + 6405*\[Rho]^4) + 
      2*tc^4*\[Rho]*(252 - 3407*\[Rho] + 10318*\[Rho]^2 + 33145*\[Rho]^3 + 
        21576*\[Rho]^4 + 9156*\[Rho]^5) + 2*tc^20*\[Rho]*
       (252 - 3407*\[Rho] + 10318*\[Rho]^2 + 33145*\[Rho]^3 + 
        21576*\[Rho]^4 + 9156*\[Rho]^5) + 2*tc^5*Sqrt[\[Rho]]*
       (-504 + 7677*\[Rho] + 47990*\[Rho]^2 + 62963*\[Rho]^3 + 
        100049*\[Rho]^4 + 34188*\[Rho]^5 - 5103*\[Rho]^6) + 
      2*tc^19*Sqrt[\[Rho]]*(-504 + 7677*\[Rho] + 47990*\[Rho]^2 + 
        62963*\[Rho]^3 + 100049*\[Rho]^4 + 34188*\[Rho]^5 - 5103*\[Rho]^6) - 
      2*tc^7*Sqrt[\[Rho]]*(4788 + 126411*\[Rho] + 388675*\[Rho]^2 + 
        1526*\[Rho]^3 - 448582*\[Rho]^4 - 138201*\[Rho]^5 + 2835*\[Rho]^6) - 
      2*tc^17*Sqrt[\[Rho]]*(4788 + 126411*\[Rho] + 388675*\[Rho]^2 + 
        1526*\[Rho]^3 - 448582*\[Rho]^4 - 138201*\[Rho]^5 + 2835*\[Rho]^6) - 
      2*tc^11*Sqrt[\[Rho]]*(6552 + 195381*\[Rho] + 239803*\[Rho]^2 + 
        60428*\[Rho]^3 - 411652*\[Rho]^4 - 236481*\[Rho]^5 + 
        17577*\[Rho]^6) - 2*tc^13*Sqrt[\[Rho]]*(6552 + 195381*\[Rho] + 
        239803*\[Rho]^2 + 60428*\[Rho]^3 - 411652*\[Rho]^4 - 
        236481*\[Rho]^5 + 17577*\[Rho]^6) + 2*tc^9*Sqrt[\[Rho]]*
       (17892 + 122643*\[Rho] - 330901*\[Rho]^2 - 900170*\[Rho]^3 - 
        1135850*\[Rho]^4 - 396417*\[Rho]^5 + 25515*\[Rho]^6) + 
      2*tc^15*Sqrt[\[Rho]]*(17892 + 122643*\[Rho] - 330901*\[Rho]^2 - 
        900170*\[Rho]^3 - 1135850*\[Rho]^4 - 396417*\[Rho]^5 + 
        25515*\[Rho]^6) + 8*tc^8*(-189 + 25200*\[Rho] + 266587*\[Rho]^2 + 
        460624*\[Rho]^3 + 243921*\[Rho]^4 + 134964*\[Rho]^5 + 
        49665*\[Rho]^6) + 8*tc^16*(-189 + 25200*\[Rho] + 266587*\[Rho]^2 + 
        460624*\[Rho]^3 + 243921*\[Rho]^4 + 134964*\[Rho]^5 + 
        49665*\[Rho]^6) + 4*tc^12*(-4788 + 256452*\[Rho] + 1832843*\[Rho]^2 + 
        2515826*\[Rho]^3 + 990939*\[Rho]^4 + 95592*\[Rho]^5 + 
        130704*\[Rho]^6) - tc^6*(-756 + 7560*\[Rho] + 92944*\[Rho]^2 + 
        334405*\[Rho]^3 + 875456*\[Rho]^4 + 703119*\[Rho]^5 + 
        152292*\[Rho]^6) - tc^18*(-756 + 7560*\[Rho] + 92944*\[Rho]^2 + 
        334405*\[Rho]^3 + 875456*\[Rho]^4 + 703119*\[Rho]^5 + 
        152292*\[Rho]^6) - 2*tc^10*(-2142 + 321468*\[Rho] + 
        2330192*\[Rho]^2 + 3105197*\[Rho]^3 + 1046268*\[Rho]^4 + 
        275247*\[Rho]^5 + 265398*\[Rho]^6) - 
      2*tc^14*(-2142 + 321468*\[Rho] + 2330192*\[Rho]^2 + 3105197*\[Rho]^3 + 
        1046268*\[Rho]^4 + 275247*\[Rho]^5 + 265398*\[Rho]^6)) - 
    24*tc^3*(8*\[Rho]^(5/2)*(2 + 63*\[Rho]^2) + 8*tc^20*\[Rho]^(5/2)*
       (2 + 63*\[Rho]^2) - 14*tc*\[Rho]^2*(6 + 6*\[Rho] + 205*\[Rho]^2 + 
        189*\[Rho]^3) - 14*tc^19*\[Rho]^2*(6 + 6*\[Rho] + 205*\[Rho]^2 + 
        189*\[Rho]^3) + 4*tc^2*\[Rho]^(3/2)*(42 + 100*\[Rho] + 
        1701*\[Rho]^2 + 3612*\[Rho]^3 + 1323*\[Rho]^4) + 
      4*tc^18*\[Rho]^(3/2)*(42 + 100*\[Rho] + 1701*\[Rho]^2 + 3612*\[Rho]^3 + 
        1323*\[Rho]^4) - 7*tc^3*\[Rho]*(12 - 495*\[Rho] - 519*\[Rho]^2 + 
        2477*\[Rho]^3 + 2115*\[Rho]^4 + 378*\[Rho]^5) - 
      7*tc^17*\[Rho]*(12 - 495*\[Rho] - 519*\[Rho]^2 + 2477*\[Rho]^3 + 
        2115*\[Rho]^4 + 378*\[Rho]^5) + 7*tc^5*\[Rho]*
       (60 + 1089*\[Rho] + 2649*\[Rho]^2 + 4795*\[Rho]^3 + 4389*\[Rho]^4 + 
        990*\[Rho]^5) + 7*tc^15*\[Rho]*(60 + 1089*\[Rho] + 2649*\[Rho]^2 + 
        4795*\[Rho]^3 + 4389*\[Rho]^4 + 990*\[Rho]^5) + 
      28*tc^10*Sqrt[\[Rho]]*(96 + 9483*\[Rho] + 50139*\[Rho]^2 + 
        40400*\[Rho]^3 + 6002*\[Rho]^4 + 3537*\[Rho]^5 + 27*\[Rho]^6) + 
      7*tc^9*(-108 + 276*\[Rho] + 525*\[Rho]^2 + 1113*\[Rho]^3 + 
        12487*\[Rho]^4 + 6153*\[Rho]^5 + 126*\[Rho]^6) + 
      7*tc^11*(-108 + 276*\[Rho] + 525*\[Rho]^2 + 1113*\[Rho]^3 + 
        12487*\[Rho]^4 + 6153*\[Rho]^5 + 126*\[Rho]^6) - 
      14*tc^8*Sqrt[\[Rho]]*(54 + 14673*\[Rho] + 73790*\[Rho]^2 + 
        63033*\[Rho]^3 + 12621*\[Rho]^4 + 5490*\[Rho]^5 + 243*\[Rho]^6) - 
      14*tc^12*Sqrt[\[Rho]]*(54 + 14673*\[Rho] + 73790*\[Rho]^2 + 
        63033*\[Rho]^3 + 12621*\[Rho]^4 + 5490*\[Rho]^5 + 243*\[Rho]^6) - 
      7*tc^7*(-36 - 444*\[Rho] - 10263*\[Rho]^2 - 21843*\[Rho]^3 + 
        2035*\[Rho]^4 + 7281*\[Rho]^5 + 810*\[Rho]^6) - 
      7*tc^13*(-36 - 444*\[Rho] - 10263*\[Rho]^2 - 21843*\[Rho]^3 + 
        2035*\[Rho]^4 + 7281*\[Rho]^5 + 810*\[Rho]^6) - 
      2*tc^4*Sqrt[\[Rho]]*(42 + 4053*\[Rho] + 14214*\[Rho]^2 + 
        12593*\[Rho]^3 + 4445*\[Rho]^4 + 4662*\[Rho]^5 + 1323*\[Rho]^6) - 
      2*tc^16*Sqrt[\[Rho]]*(42 + 4053*\[Rho] + 14214*\[Rho]^2 + 
        12593*\[Rho]^3 + 4445*\[Rho]^4 + 4662*\[Rho]^5 + 1323*\[Rho]^6) + 
      2*tc^6*Sqrt[\[Rho]]*(252 + 24339*\[Rho] + 103627*\[Rho]^2 + 
        91686*\[Rho]^3 + 27342*\[Rho]^4 + 16191*\[Rho]^5 + 2835*\[Rho]^6) + 
      2*tc^14*Sqrt[\[Rho]]*(252 + 24339*\[Rho] + 103627*\[Rho]^2 + 
        91686*\[Rho]^3 + 27342*\[Rho]^4 + 16191*\[Rho]^5 + 2835*\[Rho]^6))*
     Log[tc] + 20160*tc^10*(-1 + tc^2)^3*\[Rho]^2*(107 + 272*\[Rho] + 
      83*\[Rho]^2 + 18*\[Rho]^3)*Log[tc]^2))/(126*mb^5*(-1 + tc^2)^3*
   (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*\[Rho]^(3/2)*Log[tc])^2) + 
 (r16*((-1 + tc^2)*(220*\[Rho]^4 + 220*tc^24*\[Rho]^4 - 
      4*tc*\[Rho]^(7/2)*(541 + 604*\[Rho]) - 4*tc^23*\[Rho]^(7/2)*
       (541 + 604*\[Rho]) + tc^2*\[Rho]^3*(7593 + 27020*\[Rho] + 
        15507*\[Rho]^2) + tc^22*\[Rho]^3*(7593 + 27020*\[Rho] + 
        15507*\[Rho]^2) - 2*tc^3*\[Rho]^(3/2)*(-120 + 9025*\[Rho] + 
        52769*\[Rho]^2 + 64571*\[Rho]^3 + 23205*\[Rho]^4) - 
      2*tc^21*\[Rho]^(3/2)*(-120 + 9025*\[Rho] + 52769*\[Rho]^2 + 
        64571*\[Rho]^3 + 23205*\[Rho]^4) + 5*tc^4*\[Rho]*
       (-252 + 8663*\[Rho] + 51029*\[Rho]^2 + 74039*\[Rho]^3 + 
        48969*\[Rho]^4 + 13020*\[Rho]^5) + 5*tc^20*\[Rho]*
       (-252 + 8663*\[Rho] + 51029*\[Rho]^2 + 74039*\[Rho]^3 + 
        48969*\[Rho]^4 + 13020*\[Rho]^5) + 10*tc^7*Sqrt[\[Rho]]*
       (6426 + 135948*\[Rho] + 452015*\[Rho]^2 + 512830*\[Rho]^3 + 
        340738*\[Rho]^4 + 103488*\[Rho]^5 - 2079*\[Rho]^6) + 
      10*tc^17*Sqrt[\[Rho]]*(6426 + 135948*\[Rho] + 452015*\[Rho]^2 + 
        512830*\[Rho]^3 + 340738*\[Rho]^4 + 103488*\[Rho]^5 - 
        2079*\[Rho]^6) + 20*tc^8*(-126 - 65184*\[Rho] - 495250*\[Rho]^2 - 
        668308*\[Rho]^3 - 151113*\[Rho]^4 + 41616*\[Rho]^5 + 
        12138*\[Rho]^6) + 20*tc^16*(-126 - 65184*\[Rho] - 495250*\[Rho]^2 - 
        668308*\[Rho]^3 - 151113*\[Rho]^4 + 41616*\[Rho]^5 + 
        12138*\[Rho]^6) - 2*tc^5*Sqrt[\[Rho]]*(-1260 + 47310*\[Rho] + 
        331070*\[Rho]^2 + 260681*\[Rho]^3 - 31741*\[Rho]^4 + 7035*\[Rho]^5 + 
        17955*\[Rho]^6) - 2*tc^19*Sqrt[\[Rho]]*(-1260 + 47310*\[Rho] + 
        331070*\[Rho]^2 + 260681*\[Rho]^3 - 31741*\[Rho]^4 + 7035*\[Rho]^5 + 
        17955*\[Rho]^6) + 10*tc^10*(1701 + 379197*\[Rho] + 2088289*\[Rho]^2 + 
        2685742*\[Rho]^3 + 1568586*\[Rho]^4 + 359679*\[Rho]^5 + 
        32970*\[Rho]^6) + 10*tc^14*(1701 + 379197*\[Rho] + 2088289*\[Rho]^2 + 
        2685742*\[Rho]^3 + 1568586*\[Rho]^4 + 359679*\[Rho]^5 + 
        32970*\[Rho]^6) + 2*tc^11*Sqrt[\[Rho]]*(21420 + 1095030*\[Rho] + 
        1484095*\[Rho]^2 - 539254*\[Rho]^3 - 1861546*\[Rho]^4 - 
        238560*\[Rho]^5 + 33075*\[Rho]^6) + 2*tc^13*Sqrt[\[Rho]]*
       (21420 + 1095030*\[Rho] + 1484095*\[Rho]^2 - 539254*\[Rho]^3 - 
        1861546*\[Rho]^4 - 238560*\[Rho]^5 + 33075*\[Rho]^6) + 
      2*tc^9*Sqrt[\[Rho]]*(-100170 - 548220*\[Rho] + 622885*\[Rho]^2 - 
        2637724*\[Rho]^3 - 3512506*\[Rho]^4 - 823200*\[Rho]^5 + 
        40635*\[Rho]^6) + 2*tc^15*Sqrt[\[Rho]]*(-100170 - 548220*\[Rho] + 
        622885*\[Rho]^2 - 2637724*\[Rho]^3 - 3512506*\[Rho]^4 - 
        823200*\[Rho]^5 + 40635*\[Rho]^6) - 
      5*tc^6*(378 - 12390*\[Rho] - 82190*\[Rho]^2 + 5425*\[Rho]^3 + 
        309248*\[Rho]^4 + 298005*\[Rho]^5 + 55524*\[Rho]^6) - 
      5*tc^18*(378 - 12390*\[Rho] - 82190*\[Rho]^2 + 5425*\[Rho]^3 + 
        309248*\[Rho]^4 + 298005*\[Rho]^5 + 55524*\[Rho]^6) - 
      2*tc^12*(-17640 + 2932020*\[Rho] + 17127355*\[Rho]^2 + 
        19291033*\[Rho]^3 + 3884235*\[Rho]^4 - 812403*\[Rho]^5 + 
        390180*\[Rho]^6)) - 12*tc^3*(40*\[Rho]^(5/2)*(-5 + 66*\[Rho]^2) + 
      40*tc^20*\[Rho]^(5/2)*(-5 + 66*\[Rho]^2) - 70*tc*\[Rho]^2*
       (-15 - 15*\[Rho] + 242*\[Rho]^2 + 198*\[Rho]^3) - 
      70*tc^19*\[Rho]^2*(-15 - 15*\[Rho] + 242*\[Rho]^2 + 198*\[Rho]^3) + 
      4*tc^2*\[Rho]^(3/2)*(-525 - 1250*\[Rho] + 10983*\[Rho]^2 + 
        21372*\[Rho]^3 + 6930*\[Rho]^4) + 4*tc^18*\[Rho]^(3/2)*
       (-525 - 1250*\[Rho] + 10983*\[Rho]^2 + 21372*\[Rho]^3 + 
        6930*\[Rho]^4) - 35*tc^3*\[Rho]*(-3 + 933*\[Rho] + 3237*\[Rho]^2 + 
        4519*\[Rho]^3 + 2958*\[Rho]^4 + 396*\[Rho]^5) - 
      35*tc^17*\[Rho]*(-3 + 933*\[Rho] + 3237*\[Rho]^2 + 4519*\[Rho]^3 + 
        2958*\[Rho]^4 + 396*\[Rho]^5) + 35*tc^5*\[Rho]*
       (-177 - 945*\[Rho] + 1647*\[Rho]^2 + 6455*\[Rho]^3 + 4884*\[Rho]^4 + 
        828*\[Rho]^5) + 35*tc^15*\[Rho]*(-177 - 945*\[Rho] + 1647*\[Rho]^2 + 
        6455*\[Rho]^3 + 4884*\[Rho]^4 + 828*\[Rho]^5) - 
      280*tc^10*Sqrt[\[Rho]]*(300 + 10371*\[Rho] + 41241*\[Rho]^2 + 
        24457*\[Rho]^3 + 3388*\[Rho]^4 + 1308*\[Rho]^5 + 9*\[Rho]^6) - 
      35*tc^9*(-180 + 207*\[Rho] + 1509*\[Rho]^2 - 12435*\[Rho]^3 - 
        34163*\[Rho]^4 - 17298*\[Rho]^5 + 108*\[Rho]^6) - 
      35*tc^11*(-180 + 207*\[Rho] + 1509*\[Rho]^2 - 12435*\[Rho]^3 - 
        34163*\[Rho]^4 - 17298*\[Rho]^5 + 108*\[Rho]^6) - 
      35*tc^7*(36 + 1443*\[Rho] + 23763*\[Rho]^2 + 37371*\[Rho]^3 - 
        721*\[Rho]^4 - 276*\[Rho]^5 + 468*\[Rho]^6) - 
      35*tc^13*(36 + 1443*\[Rho] + 23763*\[Rho]^2 + 37371*\[Rho]^3 - 
        721*\[Rho]^4 - 276*\[Rho]^5 + 468*\[Rho]^6) + 
      28*tc^8*Sqrt[\[Rho]]*(1485 + 81285*\[Rho] + 303860*\[Rho]^2 + 
        143931*\[Rho]^3 - 24396*\[Rho]^4 - 540*\[Rho]^5 + 675*\[Rho]^6) + 
      28*tc^12*Sqrt[\[Rho]]*(1485 + 81285*\[Rho] + 303860*\[Rho]^2 + 
        143931*\[Rho]^3 - 24396*\[Rho]^4 - 540*\[Rho]^5 + 675*\[Rho]^6) + 
      4*tc^6*Sqrt[\[Rho]]*(-4410 - 127680*\[Rho] - 402835*\[Rho]^2 - 
        288036*\[Rho]^3 - 53874*\[Rho]^4 + 2835*\[Rho]^6) + 
      4*tc^14*Sqrt[\[Rho]]*(-4410 - 127680*\[Rho] - 402835*\[Rho]^2 - 
        288036*\[Rho]^3 - 53874*\[Rho]^4 + 2835*\[Rho]^6) - 
      4*tc^4*Sqrt[\[Rho]]*(-735 - 20475*\[Rho] - 56130*\[Rho]^2 - 
        48251*\[Rho]^3 - 12494*\[Rho]^4 + 5250*\[Rho]^5 + 3465*\[Rho]^6) - 
      4*tc^16*Sqrt[\[Rho]]*(-735 - 20475*\[Rho] - 56130*\[Rho]^2 - 
        48251*\[Rho]^3 - 12494*\[Rho]^4 + 5250*\[Rho]^5 + 3465*\[Rho]^6))*
     Log[tc] - 10080*tc^10*(-1 + tc^2)^3*\[Rho]*(27 + 1033*\[Rho] + 
      1735*\[Rho]^2 + 25*\[Rho]^3)*Log[tc]^2))/
  (630*mb^5*(-1 + tc^2)^3*
   (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*\[Rho]^(3/2)*Log[tc])^2) - 
 (r18*((-1 + tc^2)*(280*\[Rho]^4 + 280*tc^24*\[Rho]^4 - 
      4*tc*\[Rho]^(7/2)*(664 + 727*\[Rho]) - 4*tc^23*\[Rho]^(7/2)*
       (664 + 727*\[Rho]) + 2*tc^2*\[Rho]^3*(4656 + 15874*\[Rho] + 
        8883*\[Rho]^2) + 2*tc^22*\[Rho]^3*(4656 + 15874*\[Rho] + 
        8883*\[Rho]^2) - 4*tc^3*\[Rho]^(3/2)*(-30 + 4520*\[Rho] + 
        30733*\[Rho]^2 + 36994*\[Rho]^3 + 13020*\[Rho]^4) - 
      4*tc^21*\[Rho]^(3/2)*(-30 + 4520*\[Rho] + 30733*\[Rho]^2 + 
        36994*\[Rho]^3 + 13020*\[Rho]^4) + 5*tc^4*\[Rho]*
       (-126 + 5642*\[Rho] + 51275*\[Rho]^2 + 83855*\[Rho]^3 + 
        54885*\[Rho]^4 + 14469*\[Rho]^5) + 5*tc^20*\[Rho]*
       (-126 + 5642*\[Rho] + 51275*\[Rho]^2 + 83855*\[Rho]^3 + 
        54885*\[Rho]^4 + 14469*\[Rho]^5) + 10*tc^7*Sqrt[\[Rho]]*
       (6615 + 123276*\[Rho] + 431900*\[Rho]^2 + 568636*\[Rho]^3 + 
        424135*\[Rho]^4 + 124404*\[Rho]^5 - 2268*\[Rho]^6) + 
      10*tc^17*Sqrt[\[Rho]]*(6615 + 123276*\[Rho] + 431900*\[Rho]^2 + 
        568636*\[Rho]^3 + 424135*\[Rho]^4 + 124404*\[Rho]^5 - 
        2268*\[Rho]^6) + 40*tc^8*(-189 - 27153*\[Rho] - 198569*\[Rho]^2 - 
        266294*\[Rho]^3 - 57264*\[Rho]^4 + 25161*\[Rho]^5 + 9345*\[Rho]^6) + 
      40*tc^16*(-189 - 27153*\[Rho] - 198569*\[Rho]^2 - 266294*\[Rho]^3 - 
        57264*\[Rho]^4 + 25161*\[Rho]^5 + 9345*\[Rho]^6) - 
      2*tc^5*Sqrt[\[Rho]]*(-630 + 26100*\[Rho] + 240875*\[Rho]^2 + 
        201734*\[Rho]^3 - 54778*\[Rho]^4 + 1680*\[Rho]^5 + 19845*\[Rho]^6) - 
      2*tc^19*Sqrt[\[Rho]]*(-630 + 26100*\[Rho] + 240875*\[Rho]^2 + 
        201734*\[Rho]^3 - 54778*\[Rho]^4 + 1680*\[Rho]^5 + 19845*\[Rho]^6) + 
      2*tc^11*Sqrt[\[Rho]]*(6930 + 1158240*\[Rho] + 2307715*\[Rho]^2 + 
        186464*\[Rho]^3 - 1526638*\[Rho]^4 - 107520*\[Rho]^5 + 
        27405*\[Rho]^6) + 2*tc^13*Sqrt[\[Rho]]*(6930 + 1158240*\[Rho] + 
        2307715*\[Rho]^2 + 186464*\[Rho]^3 - 1526638*\[Rho]^4 - 
        107520*\[Rho]^5 + 27405*\[Rho]^6) + 
      5*tc^10*(7245 + 639912*\[Rho] + 3391871*\[Rho]^2 + 4586294*\[Rho]^3 + 
        3100809*\[Rho]^4 + 810666*\[Rho]^5 + 31479*\[Rho]^6) + 
      5*tc^14*(7245 + 639912*\[Rho] + 3391871*\[Rho]^2 + 4586294*\[Rho]^3 + 
        3100809*\[Rho]^4 + 810666*\[Rho]^5 + 31479*\[Rho]^6) + 
      2*tc^9*Sqrt[\[Rho]]*(-85995 - 569220*\[Rho] - 190340*\[Rho]^2 - 
        3692476*\[Rho]^3 - 4277773*\[Rho]^4 - 1061340*\[Rho]^5 + 
        49140*\[Rho]^6) + 2*tc^15*Sqrt[\[Rho]]*(-85995 - 569220*\[Rho] - 
        190340*\[Rho]^2 - 3692476*\[Rho]^3 - 4277773*\[Rho]^4 - 
        1061340*\[Rho]^5 + 49140*\[Rho]^6) - 
      5*tc^6*(189 - 4536*\[Rho] - 28049*\[Rho]^2 + 115606*\[Rho]^3 + 
        436685*\[Rho]^4 + 361272*\[Rho]^5 + 65415*\[Rho]^6) - 
      5*tc^18*(189 - 4536*\[Rho] - 28049*\[Rho]^2 + 115606*\[Rho]^3 + 
        436685*\[Rho]^4 + 361272*\[Rho]^5 + 65415*\[Rho]^6) - 
      2*tc^12*(-2520 + 2518530*\[Rho] + 14880250*\[Rho]^2 + 
        17531527*\[Rho]^3 + 3850803*\[Rho]^4 - 466239*\[Rho]^5 + 
        306705*\[Rho]^6)) - 12*tc^3*(40*\[Rho]^(5/2)*(-2 + 75*\[Rho]^2) + 
      40*tc^20*\[Rho]^(5/2)*(-2 + 75*\[Rho]^2) - 70*tc*\[Rho]^2*
       (-6 - 6*\[Rho] + 281*\[Rho]^2 + 225*\[Rho]^3) - 
      70*tc^19*\[Rho]^2*(-6 - 6*\[Rho] + 281*\[Rho]^2 + 225*\[Rho]^3) + 
      4*tc^2*\[Rho]^(3/2)*(-210 - 500*\[Rho] + 13377*\[Rho]^2 + 
        24756*\[Rho]^3 + 7875*\[Rho]^4) + 4*tc^18*\[Rho]^(3/2)*
       (-210 - 500*\[Rho] + 13377*\[Rho]^2 + 24756*\[Rho]^3 + 
        7875*\[Rho]^4) - 35*tc^3*\[Rho]*(21 + 789*\[Rho] + 3183*\[Rho]^2 + 
        5329*\[Rho]^3 + 3444*\[Rho]^4 + 450*\[Rho]^5) - 
      35*tc^17*\[Rho]*(21 + 789*\[Rho] + 3183*\[Rho]^2 + 5329*\[Rho]^3 + 
        3444*\[Rho]^4 + 450*\[Rho]^5) + 35*tc^5*\[Rho]*
       (-93 - 333*\[Rho] + 2799*\[Rho]^2 + 8003*\[Rho]^3 + 5928*\[Rho]^4 + 
        1044*\[Rho]^5) + 35*tc^15*\[Rho]*(-93 - 333*\[Rho] + 2799*\[Rho]^2 + 
        8003*\[Rho]^3 + 5928*\[Rho]^4 + 1044*\[Rho]^5) + 
      35*tc^9*(162 - 3*\[Rho] - 2697*\[Rho]^2 + 9999*\[Rho]^3 + 
        37469*\[Rho]^4 + 19242*\[Rho]^5) + 
      35*tc^11*(162 - 3*\[Rho] - 2697*\[Rho]^2 + 9999*\[Rho]^3 + 
        37469*\[Rho]^4 + 19242*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*
       (1365 + 31710*\[Rho] + 87975*\[Rho]^2 + 82348*\[Rho]^3 + 
        25759*\[Rho]^4 - 12390*\[Rho]^5 - 7875*\[Rho]^6) + 
      2*tc^16*Sqrt[\[Rho]]*(1365 + 31710*\[Rho] + 87975*\[Rho]^2 + 
        82348*\[Rho]^3 + 25759*\[Rho]^4 - 12390*\[Rho]^5 - 7875*\[Rho]^6) - 
      280*tc^10*Sqrt[\[Rho]]*(348 + 8658*\[Rho] + 32475*\[Rho]^2 + 
        19411*\[Rho]^3 + 3964*\[Rho]^4 + 1173*\[Rho]^5 + 9*\[Rho]^6) - 
      35*tc^7*(18 + 1707*\[Rho] + 23313*\[Rho]^2 + 36123*\[Rho]^3 + 
        3245*\[Rho]^4 + 2172*\[Rho]^5 + 738*\[Rho]^6) - 
      35*tc^13*(18 + 1707*\[Rho] + 23313*\[Rho]^2 + 36123*\[Rho]^3 + 
        3245*\[Rho]^4 + 2172*\[Rho]^5 + 738*\[Rho]^6) + 
      14*tc^8*Sqrt[\[Rho]]*(3375 + 139230*\[Rho] + 495085*\[Rho]^2 + 
        219228*\[Rho]^3 - 45231*\[Rho]^4 - 3510*\[Rho]^5 + 1215*\[Rho]^6) + 
      14*tc^12*Sqrt[\[Rho]]*(3375 + 139230*\[Rho] + 495085*\[Rho]^2 + 
        219228*\[Rho]^3 - 45231*\[Rho]^4 - 3510*\[Rho]^5 + 1215*\[Rho]^6) + 
      4*tc^6*Sqrt[\[Rho]]*(-4095 - 101640*\[Rho] - 304060*\[Rho]^2 - 
        219744*\[Rho]^3 - 50037*\[Rho]^4 + 3780*\[Rho]^5 + 3780*\[Rho]^6) + 
      4*tc^14*Sqrt[\[Rho]]*(-4095 - 101640*\[Rho] - 304060*\[Rho]^2 - 
        219744*\[Rho]^3 - 50037*\[Rho]^4 + 3780*\[Rho]^5 + 3780*\[Rho]^6))*
     Log[tc] + 10080*tc^10*(-1 + tc^2)^3*\[Rho]*(-33 - 829*\[Rho] - 
      1285*\[Rho]^2 + 35*\[Rho]^3)*Log[tc]^2))/
  (315*mb^5*(-1 + tc^2)^3*
   (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*\[Rho]^(3/2)*Log[tc])^2) + 
 (m3*(2*(-1 + tc^2)*(40*\[Rho]^(7/2) + 40*tc^20*\[Rho]^(7/2) - 
      436*tc*\[Rho]^3*(1 + \[Rho]) - 436*tc^19*\[Rho]^3*(1 + \[Rho]) + 
      tc^2*\[Rho]^(5/2)*(1812 + 5509*\[Rho] + 2622*\[Rho]^2) + 
      tc^18*\[Rho]^(5/2)*(1812 + 5509*\[Rho] + 2622*\[Rho]^2) - 
      2*tc^3*\[Rho]^2*(2320 + 12297*\[Rho] + 11937*\[Rho]^2 + 
        3780*\[Rho]^3) - 2*tc^17*\[Rho]^2*(2320 + 12297*\[Rho] + 
        11937*\[Rho]^2 + 3780*\[Rho]^3) + tc^4*\[Rho]^(3/2)*
       (9460 + 63049*\[Rho] + 84533*\[Rho]^2 + 39639*\[Rho]^3 + 
        10395*\[Rho]^4) + tc^16*\[Rho]^(3/2)*(9460 + 63049*\[Rho] + 
        84533*\[Rho]^2 + 39639*\[Rho]^3 + 10395*\[Rho]^4) + 
      10*tc^10*Sqrt[\[Rho]]*(8316 + 45844*\[Rho] + 86284*\[Rho]^2 + 
        79343*\[Rho]^3 + 27534*\[Rho]^4 - 3780*\[Rho]^5) - 
      10*tc^5*\[Rho]*(1638 + 12674*\[Rho] + 17730*\[Rho]^2 + 324*\[Rho]^3 - 
        1071*\[Rho]^4 + 567*\[Rho]^5) - 10*tc^15*\[Rho]*
       (1638 + 12674*\[Rho] + 17730*\[Rho]^2 + 324*\[Rho]^3 - 1071*\[Rho]^4 + 
        567*\[Rho]^5) - 4*tc^6*Sqrt[\[Rho]]*(-3465 - 32325*\[Rho] - 
        42894*\[Rho]^2 + 57142*\[Rho]^3 + 73671*\[Rho]^4 + 14175*\[Rho]^5) - 
      4*tc^14*Sqrt[\[Rho]]*(-3465 - 32325*\[Rho] - 42894*\[Rho]^2 + 
        57142*\[Rho]^3 + 73671*\[Rho]^4 + 14175*\[Rho]^5) + 
      tc^8*Sqrt[\[Rho]]*(-55440 - 594780*\[Rho] - 1922817*\[Rho]^2 - 
        2208709*\[Rho]^3 - 565647*\[Rho]^4 + 65205*\[Rho]^5) + 
      tc^12*Sqrt[\[Rho]]*(-55440 - 594780*\[Rho] - 1922817*\[Rho]^2 - 
        2208709*\[Rho]^3 - 565647*\[Rho]^4 + 65205*\[Rho]^5) + 
      tc^7*(945 + 10710*\[Rho] + 191025*\[Rho]^2 + 871564*\[Rho]^3 + 
        1052239*\[Rho]^4 + 249480*\[Rho]^5 - 14175*\[Rho]^6) + 
      tc^13*(945 + 10710*\[Rho] + 191025*\[Rho]^2 + 871564*\[Rho]^3 + 
        1052239*\[Rho]^4 + 249480*\[Rho]^5 - 14175*\[Rho]^6) + 
      tc^9*(-6615 + 54810*\[Rho] + 592405*\[Rho]^2 + 1145166*\[Rho]^3 + 
        402261*\[Rho]^4 - 59850*\[Rho]^5 + 2835*\[Rho]^6) + 
      tc^11*(-6615 + 54810*\[Rho] + 592405*\[Rho]^2 + 1145166*\[Rho]^3 + 
        402261*\[Rho]^4 - 59850*\[Rho]^5 + 2835*\[Rho]^6)) - 
    24*tc^3*(20*\[Rho]^2*(-1 + 27*\[Rho]^2) + 20*tc^16*\[Rho]^2*
       (-1 + 27*\[Rho]^2) - 35*tc*\[Rho]^(3/2)*(-3 - 3*\[Rho] + 97*\[Rho]^2 + 
        81*\[Rho]^3) - 35*tc^15*\[Rho]^(3/2)*(-3 - 3*\[Rho] + 97*\[Rho]^2 + 
        81*\[Rho]^3) + 840*tc^8*\[Rho]*(80 + 529*\[Rho] + 949*\[Rho]^2 + 
        422*\[Rho]^3) - 105*tc^3*\[Rho]^(3/2)*(19 + 184*\[Rho] + 
        418*\[Rho]^2 + 240*\[Rho]^3 + 27*\[Rho]^4) - 
      105*tc^13*\[Rho]^(3/2)*(19 + 184*\[Rho] + 418*\[Rho]^2 + 240*\[Rho]^3 + 
        27*\[Rho]^4) + 6*tc^2*\[Rho]*(-35 - 90*\[Rho] + 1498*\[Rho]^2 + 
        3018*\[Rho]^3 + 945*\[Rho]^4) + 6*tc^14*\[Rho]*
       (-35 - 90*\[Rho] + 1498*\[Rho]^2 + 3018*\[Rho]^3 + 945*\[Rho]^4) - 
      35*tc^7*Sqrt[\[Rho]]*(-18 + 849*\[Rho] + 4629*\[Rho]^2 + 
        6593*\[Rho]^3 + 2151*\[Rho]^4) - 35*tc^9*Sqrt[\[Rho]]*
       (-18 + 849*\[Rho] + 4629*\[Rho]^2 + 6593*\[Rho]^3 + 2151*\[Rho]^4) + 
      105*tc^5*Sqrt[\[Rho]]*(-6 - 59*\[Rho] - 266*\[Rho]^2 - 448*\[Rho]^3 - 
        96*\[Rho]^4 + 27*\[Rho]^5) + 105*tc^11*Sqrt[\[Rho]]*
       (-6 - 59*\[Rho] - 266*\[Rho]^2 - 448*\[Rho]^3 - 96*\[Rho]^4 + 
        27*\[Rho]^5) + 70*tc^6*(-18 - 441*\[Rho] - 2004*\[Rho]^2 - 
        2396*\[Rho]^3 - 182*\[Rho]^4 + 321*\[Rho]^5) + 
      70*tc^10*(-18 - 441*\[Rho] - 2004*\[Rho]^2 - 2396*\[Rho]^3 - 
        182*\[Rho]^4 + 321*\[Rho]^5) - 7*tc^4*(-45 - 810*\[Rho] - 
        3905*\[Rho]^2 - 8936*\[Rho]^3 - 7811*\[Rho]^4 - 570*\[Rho]^5 + 
        405*\[Rho]^6) - 7*tc^12*(-45 - 810*\[Rho] - 3905*\[Rho]^2 - 
        8936*\[Rho]^3 - 7811*\[Rho]^4 - 570*\[Rho]^5 + 405*\[Rho]^6))*
     Log[tc] - 20160*tc^10*(-1 + tc^2)*Sqrt[\[Rho]]*
     (3 + 73*\[Rho] + 235*\[Rho]^2 + 175*\[Rho]^3)*Log[tc]^2))/
  (315*mb^4*(-1 + tc^2)*\[Rho]^(3/2)*
   (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*Sqrt[\[Rho]]*Log[tc])^2) + 
 (r15*((-1 + tc^2)*(60*\[Rho]^4 + 60*tc^24*\[Rho]^4 - 
      12*tc*\[Rho]^(7/2)*(51 + 40*\[Rho]) - 12*tc^23*\[Rho]^(7/2)*
       (51 + 40*\[Rho]) + tc^2*\[Rho]^3*(2569 + 5124*\[Rho] + 
        2075*\[Rho]^2) + tc^22*\[Rho]^3*(2569 + 5124*\[Rho] + 
        2075*\[Rho]^2) - 2*tc^3*\[Rho]^(3/2)*(-40 + 3345*\[Rho] + 
        11337*\[Rho]^2 + 10475*\[Rho]^3 + 2485*\[Rho]^4) - 
      2*tc^21*\[Rho]^(3/2)*(-40 + 3345*\[Rho] + 11337*\[Rho]^2 + 
        10475*\[Rho]^3 + 2485*\[Rho]^4) + 5*tc^4*\[Rho]*
       (-84 + 2563*\[Rho] + 11757*\[Rho]^2 + 15863*\[Rho]^3 + 8633*\[Rho]^4 + 
        1232*\[Rho]^5) + 5*tc^20*\[Rho]*(-84 + 2563*\[Rho] + 11757*\[Rho]^2 + 
        15863*\[Rho]^3 + 8633*\[Rho]^4 + 1232*\[Rho]^5) + 
      tc^12*(15960 - 591080*\[Rho] - 435910*\[Rho]^2 + 5754302*\[Rho]^3 + 
        7283522*\[Rho]^4 + 1367190*\[Rho]^5 - 287000*\[Rho]^6) + 
      5*tc^6*(-126 + 2352*\[Rho] + 20708*\[Rho]^2 + 25199*\[Rho]^3 - 
        14068*\[Rho]^4 - 14327*\[Rho]^5 + 182*\[Rho]^6) + 
      5*tc^18*(-126 + 2352*\[Rho] + 20708*\[Rho]^2 + 25199*\[Rho]^3 - 
        14068*\[Rho]^4 - 14327*\[Rho]^5 + 182*\[Rho]^6) - 
      10*tc^7*Sqrt[\[Rho]]*(-588 - 5168*\[Rho] + 1195*\[Rho]^2 + 
        2706*\[Rho]^3 - 25088*\[Rho]^4 - 14420*\[Rho]^5 + 189*\[Rho]^6) - 
      10*tc^17*Sqrt[\[Rho]]*(-588 - 5168*\[Rho] + 1195*\[Rho]^2 + 
        2706*\[Rho]^3 - 25088*\[Rho]^4 - 14420*\[Rho]^5 + 189*\[Rho]^6) - 
      2*tc^9*Sqrt[\[Rho]]*(14280 - 47160*\[Rho] - 182515*\[Rho]^2 + 
        527252*\[Rho]^3 + 292020*\[Rho]^4 + 57260*\[Rho]^5 + 315*\[Rho]^6) - 
      2*tc^15*Sqrt[\[Rho]]*(14280 - 47160*\[Rho] - 182515*\[Rho]^2 + 
        527252*\[Rho]^3 + 292020*\[Rho]^4 + 57260*\[Rho]^5 + 315*\[Rho]^6) - 
      2*tc^5*Sqrt[\[Rho]]*(-420 + 9530*\[Rho] + 55410*\[Rho]^2 + 
        57433*\[Rho]^3 + 43475*\[Rho]^4 + 17255*\[Rho]^5 + 1575*\[Rho]^6) - 
      2*tc^19*Sqrt[\[Rho]]*(-420 + 9530*\[Rho] + 55410*\[Rho]^2 + 
        57433*\[Rho]^3 + 43475*\[Rho]^4 + 17255*\[Rho]^5 + 1575*\[Rho]^6) - 
      20*tc^8*(-63 + 6342*\[Rho] + 25145*\[Rho]^2 - 28944*\[Rho]^3 - 
        52646*\[Rho]^4 + 654*\[Rho]^5 + 3283*\[Rho]^6) - 
      20*tc^16*(-63 + 6342*\[Rho] + 25145*\[Rho]^2 - 28944*\[Rho]^3 - 
        52646*\[Rho]^4 + 654*\[Rho]^5 + 3283*\[Rho]^6) + 
      2*tc^11*Sqrt[\[Rho]]*(13440 + 15450*\[Rho] - 656225*\[Rho]^2 - 
        1372542*\[Rho]^3 - 917430*\[Rho]^4 - 80780*\[Rho]^5 + 
        10395*\[Rho]^6) + 2*tc^13*Sqrt[\[Rho]]*(13440 + 15450*\[Rho] - 
        656225*\[Rho]^2 - 1372542*\[Rho]^3 - 917430*\[Rho]^4 - 
        80780*\[Rho]^5 + 10395*\[Rho]^6) + 10*tc^10*(-357 + 32704*\[Rho] + 
        69690*\[Rho]^2 - 91506*\[Rho]^3 - 101788*\[Rho]^4 + 25972*\[Rho]^5 + 
        17689*\[Rho]^6) + 10*tc^14*(-357 + 32704*\[Rho] + 69690*\[Rho]^2 - 
        91506*\[Rho]^3 - 101788*\[Rho]^4 + 25972*\[Rho]^5 + 
        17689*\[Rho]^6)) - 12*tc^3*(40*\[Rho]^(5/2)*(-1 + 4*\[Rho]^2) + 
      40*tc^20*\[Rho]^(5/2)*(-1 + 4*\[Rho]^2) - 210*tc*\[Rho]^2*
       (-1 - \[Rho] + 8*\[Rho]^2 + 4*\[Rho]^3) - 210*tc^19*\[Rho]^2*
       (-1 - \[Rho] + 8*\[Rho]^2 + 4*\[Rho]^3) + 4*tc^2*\[Rho]^(3/2)*
       (-105 - 250*\[Rho] + 1589*\[Rho]^2 + 2120*\[Rho]^3 + 420*\[Rho]^4) + 
      4*tc^18*\[Rho]^(3/2)*(-105 - 250*\[Rho] + 1589*\[Rho]^2 + 
        2120*\[Rho]^3 + 420*\[Rho]^4) - 35*tc^3*\[Rho]*
       (-5 + 35*\[Rho] + 207*\[Rho]^2 + 573*\[Rho]^3 + 374*\[Rho]^4 + 
        24*\[Rho]^5) - 35*tc^17*\[Rho]*(-5 + 35*\[Rho] + 207*\[Rho]^2 + 
        573*\[Rho]^3 + 374*\[Rho]^4 + 24*\[Rho]^5) + 
      35*tc^5*\[Rho]*(-31 - 103*\[Rho] + 685*\[Rho]^2 + 1293*\[Rho]^3 + 
        632*\[Rho]^4 + 96*\[Rho]^5) + 35*tc^15*\[Rho]*
       (-31 - 103*\[Rho] + 685*\[Rho]^2 + 1293*\[Rho]^3 + 632*\[Rho]^4 + 
        96*\[Rho]^5) + 4*tc^4*Sqrt[\[Rho]]*(70 + 1365*\[Rho] + 
        1615*\[Rho]^2 + 763*\[Rho]^3 + 1135*\[Rho]^4 + 700*\[Rho]^5 - 
        210*\[Rho]^6) + 4*tc^16*Sqrt[\[Rho]]*(70 + 1365*\[Rho] + 
        1615*\[Rho]^2 + 763*\[Rho]^3 + 1135*\[Rho]^4 + 700*\[Rho]^5 - 
        210*\[Rho]^6) - 280*tc^10*Sqrt[\[Rho]]*(2 + 759*\[Rho] + 
        207*\[Rho]^2 - 4581*\[Rho]^3 - 1198*\[Rho]^4 + 338*\[Rho]^5 + 
        3*\[Rho]^6) - 35*tc^7*(12 + 97*\[Rho] + \[Rho]^2 - 6471*\[Rho]^3 - 
        8003*\[Rho]^4 - 956*\[Rho]^5 + 84*\[Rho]^6) - 
      35*tc^13*(12 + 97*\[Rho] + \[Rho]^2 - 6471*\[Rho]^3 - 8003*\[Rho]^4 - 
        956*\[Rho]^5 + 84*\[Rho]^6) - 35*tc^9*(-36 + 277*\[Rho] - 
        573*\[Rho]^2 - 6037*\[Rho]^3 - 8901*\[Rho]^4 - 3114*\[Rho]^5 + 
        108*\[Rho]^6) - 35*tc^11*(-36 + 277*\[Rho] - 573*\[Rho]^2 - 
        6037*\[Rho]^3 - 8901*\[Rho]^4 - 3114*\[Rho]^5 + 108*\[Rho]^6) + 
      28*tc^8*Sqrt[\[Rho]]*(90 + 5935*\[Rho] - 4625*\[Rho]^2 - 
        50117*\[Rho]^3 - 20765*\[Rho]^4 + 1170*\[Rho]^5 + 180*\[Rho]^6) + 
      28*tc^12*Sqrt[\[Rho]]*(90 + 5935*\[Rho] - 4625*\[Rho]^2 - 
        50117*\[Rho]^3 - 20765*\[Rho]^4 + 1170*\[Rho]^5 + 180*\[Rho]^6) - 
      4*tc^6*Sqrt[\[Rho]]*(420 + 9660*\[Rho] + 6605*\[Rho]^2 - 
        22932*\[Rho]^3 - 5280*\[Rho]^4 + 4620*\[Rho]^5 + 315*\[Rho]^6) - 
      4*tc^14*Sqrt[\[Rho]]*(420 + 9660*\[Rho] + 6605*\[Rho]^2 - 
        22932*\[Rho]^3 - 5280*\[Rho]^4 + 4620*\[Rho]^5 + 315*\[Rho]^6))*
     Log[tc] + 10080*tc^10*(-1 + tc^2)^3*\[Rho]*(-1 - 55*\[Rho] + 
      155*\[Rho]^2 + 225*\[Rho]^3)*Log[tc]^2))/
  (105*mb^5*(-1 + tc^2)^3*
   (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*\[Rho]^(3/2)*Log[tc])^2) - 
 (r7*((-1 + tc^2)*(1100*\[Rho]^4 + 1100*tc^24*\[Rho]^4 - 
      4*tc*\[Rho]^(7/2)*(2525 + 2624*\[Rho]) - 4*tc^23*\[Rho]^(7/2)*
       (2525 + 2624*\[Rho]) + tc^2*\[Rho]^3*(32325 + 115432*\[Rho] + 
        66207*\[Rho]^2) + tc^22*\[Rho]^3*(32325 + 115432*\[Rho] + 
        66207*\[Rho]^2) - 2*tc^3*\[Rho]^(3/2)*(360 - 1915*\[Rho] + 
        215065*\[Rho]^2 + 271891*\[Rho]^3 + 100065*\[Rho]^4) - 
      2*tc^21*\[Rho]^(3/2)*(360 - 1915*\[Rho] + 215065*\[Rho]^2 + 
        271891*\[Rho]^3 + 100065*\[Rho]^4) + 5*tc^4*\[Rho]*
       (756 - 65873*\[Rho] + 74857*\[Rho]^2 + 287203*\[Rho]^3 + 
        201933*\[Rho]^4 + 56616*\[Rho]^5) + 5*tc^20*\[Rho]*
       (756 - 65873*\[Rho] + 74857*\[Rho]^2 + 287203*\[Rho]^3 + 
        201933*\[Rho]^4 + 56616*\[Rho]^5) + 
      2*tc^12*(60480 + 23991660*\[Rho] + 81502405*\[Rho]^2 + 
        72004675*\[Rho]^3 + 18119553*\[Rho]^4 - 513777*\[Rho]^5 - 
        1124760*\[Rho]^6) + 2*tc^5*Sqrt[\[Rho]]*(-3780 + 588510*\[Rho] + 
        1338650*\[Rho]^2 + 394355*\[Rho]^3 + 406841*\[Rho]^4 + 
        26985*\[Rho]^5 - 78435*\[Rho]^6) + 2*tc^19*Sqrt[\[Rho]]*
       (-3780 + 588510*\[Rho] + 1338650*\[Rho]^2 + 394355*\[Rho]^3 + 
        406841*\[Rho]^4 + 26985*\[Rho]^5 - 78435*\[Rho]^6) - 
      10*tc^7*Sqrt[\[Rho]]*(67914 + 825528*\[Rho] + 1137041*\[Rho]^2 - 
        785570*\[Rho]^3 - 1522322*\[Rho]^4 - 458304*\[Rho]^5 + 
        8883*\[Rho]^6) - 10*tc^17*Sqrt[\[Rho]]*(67914 + 825528*\[Rho] + 
        1137041*\[Rho]^2 - 785570*\[Rho]^3 - 1522322*\[Rho]^4 - 
        458304*\[Rho]^5 + 8883*\[Rho]^6) + 20*tc^8*(6048 + 640836*\[Rho] + 
        2837524*\[Rho]^2 + 2703292*\[Rho]^3 + 707085*\[Rho]^4 + 
        217452*\[Rho]^5 + 67956*\[Rho]^6) + 
      20*tc^16*(6048 + 640836*\[Rho] + 2837524*\[Rho]^2 + 2703292*\[Rho]^3 + 
        707085*\[Rho]^4 + 217452*\[Rho]^5 + 67956*\[Rho]^6) + 
      10*tc^10*(-54999 - 3143511*\[Rho] - 11163655*\[Rho]^2 - 
        9758746*\[Rho]^3 + 384678*\[Rho]^4 + 1518747*\[Rho]^5 + 
        92190*\[Rho]^6) + 10*tc^14*(-54999 - 3143511*\[Rho] - 
        11163655*\[Rho]^2 - 9758746*\[Rho]^3 + 384678*\[Rho]^4 + 
        1518747*\[Rho]^5 + 92190*\[Rho]^6) + 2*tc^11*Sqrt[\[Rho]]*
       (-802620 - 2591430*\[Rho] + 4157555*\[Rho]^2 - 783770*\[Rho]^3 - 
        4303766*\[Rho]^4 - 382200*\[Rho]^5 + 116235*\[Rho]^6) + 
      2*tc^13*Sqrt[\[Rho]]*(-802620 - 2591430*\[Rho] + 4157555*\[Rho]^2 - 
        783770*\[Rho]^3 - 4303766*\[Rho]^4 - 382200*\[Rho]^5 + 
        116235*\[Rho]^6) + 2*tc^9*Sqrt[\[Rho]]*(1085490 - 239640*\[Rho] - 
        13058035*\[Rho]^2 - 14124080*\[Rho]^3 - 14827946*\[Rho]^4 - 
        4013520*\[Rho]^5 + 188055*\[Rho]^6) + 2*tc^15*Sqrt[\[Rho]]*
       (1085490 - 239640*\[Rho] - 13058035*\[Rho]^2 - 14124080*\[Rho]^3 - 
        14827946*\[Rho]^4 - 4013520*\[Rho]^5 + 188055*\[Rho]^6) - 
      5*tc^6*(-1134 + 204498*\[Rho] + 701234*\[Rho]^2 + 1455629*\[Rho]^3 + 
        2234068*\[Rho]^4 + 1471497*\[Rho]^5 + 263676*\[Rho]^6) - 
      5*tc^18*(-1134 + 204498*\[Rho] + 701234*\[Rho]^2 + 1455629*\[Rho]^3 + 
        2234068*\[Rho]^4 + 1471497*\[Rho]^5 + 263676*\[Rho]^6)) - 
    84*tc^3*(40*\[Rho]^(5/2)*(5 + 42*\[Rho]^2) + 40*tc^20*\[Rho]^(5/2)*
       (5 + 42*\[Rho]^2) - 10*tc*\[Rho]^2*(105 + 105*\[Rho] + 1102*\[Rho]^2 + 
        882*\[Rho]^3) - 10*tc^19*\[Rho]^2*(105 + 105*\[Rho] + 1102*\[Rho]^2 + 
        882*\[Rho]^3) + 4*tc^2*\[Rho]^(3/2)*(525 + 1250*\[Rho] + 
        8085*\[Rho]^2 + 13716*\[Rho]^3 + 4410*\[Rho]^4) + 
      4*tc^18*\[Rho]^(3/2)*(525 + 1250*\[Rho] + 8085*\[Rho]^2 + 
        13716*\[Rho]^3 + 4410*\[Rho]^4) - 5*tc^3*\[Rho]*
       (-495 - 6567*\[Rho] + 969*\[Rho]^2 + 19307*\[Rho]^3 + 13062*\[Rho]^4 + 
        1764*\[Rho]^5) - 5*tc^17*\[Rho]*(-495 - 6567*\[Rho] + 969*\[Rho]^2 + 
        19307*\[Rho]^3 + 13062*\[Rho]^4 + 1764*\[Rho]^5) + 
      5*tc^5*\[Rho]*(1755 + 12315*\[Rho] + 25539*\[Rho]^2 + 33379*\[Rho]^3 + 
        21564*\[Rho]^4 + 3564*\[Rho]^5) + 5*tc^15*\[Rho]*
       (1755 + 12315*\[Rho] + 25539*\[Rho]^2 + 33379*\[Rho]^3 + 
        21564*\[Rho]^4 + 3564*\[Rho]^5) - 40*tc^10*Sqrt[\[Rho]]*
       (-3744 - 87249*\[Rho] - 205119*\[Rho]^2 - 73279*\[Rho]^3 + 
        9596*\[Rho]^4 + 4800*\[Rho]^5 + 45*\[Rho]^6) + 
      5*tc^9*(-1836 + 2997*\[Rho] - 13905*\[Rho]^2 + 13047*\[Rho]^3 + 
        120895*\[Rho]^4 + 65346*\[Rho]^5 + 1260*\[Rho]^6) + 
      5*tc^11*(-1836 + 2997*\[Rho] - 13905*\[Rho]^2 + 13047*\[Rho]^3 + 
        120895*\[Rho]^4 + 65346*\[Rho]^5 + 1260*\[Rho]^6) + 
      4*tc^6*Sqrt[\[Rho]]*(12150 + 145740*\[Rho] + 292915*\[Rho]^2 + 
        133080*\[Rho]^3 - 582*\[Rho]^4 + 2880*\[Rho]^5 + 2025*\[Rho]^6) + 
      4*tc^14*Sqrt[\[Rho]]*(12150 + 145740*\[Rho] + 292915*\[Rho]^2 + 
        133080*\[Rho]^3 - 582*\[Rho]^4 + 2880*\[Rho]^5 + 2025*\[Rho]^6) - 
      4*tc^4*Sqrt[\[Rho]]*(2025 + 21855*\[Rho] + 36660*\[Rho]^2 + 
        15095*\[Rho]^3 - 1312*\[Rho]^4 + 4170*\[Rho]^5 + 2205*\[Rho]^6) - 
      4*tc^16*Sqrt[\[Rho]]*(2025 + 21855*\[Rho] + 36660*\[Rho]^2 + 
        15095*\[Rho]^3 - 1312*\[Rho]^4 + 4170*\[Rho]^5 + 2205*\[Rho]^6) - 
      5*tc^7*(-108 - 15489*\[Rho] - 103713*\[Rho]^2 - 65505*\[Rho]^3 + 
        6619*\[Rho]^4 + 11412*\[Rho]^5 + 2484*\[Rho]^6) - 
      5*tc^13*(-108 - 15489*\[Rho] - 103713*\[Rho]^2 - 65505*\[Rho]^3 + 
        6619*\[Rho]^4 + 11412*\[Rho]^5 + 2484*\[Rho]^6) + 
      4*tc^8*Sqrt[\[Rho]]*(-29565 - 636495*\[Rho] - 1440830*\[Rho]^2 - 
        621105*\[Rho]^3 - 102486*\[Rho]^4 - 5040*\[Rho]^5 + 2565*\[Rho]^6) + 
      4*tc^12*Sqrt[\[Rho]]*(-29565 - 636495*\[Rho] - 1440830*\[Rho]^2 - 
        621105*\[Rho]^3 - 102486*\[Rho]^4 - 5040*\[Rho]^5 + 2565*\[Rho]^6))*
     Log[tc] + 10080*tc^10*(-1 + tc^2)^3*\[Rho]*(705 + 7267*\[Rho] + 
      7045*\[Rho]^2 + 1195*\[Rho]^3)*Log[tc]^2))/
  (3150*mb^5*(-1 + tc^2)^3*
   (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*\[Rho]^(3/2)*Log[tc])^2) + 
 (r5*((-1 + tc^2)*(100*\[Rho]^4 + 100*tc^24*\[Rho]^4 + 
      4*tc*\[Rho]^(7/2)*(-295 + 74*\[Rho]) + 4*tc^23*\[Rho]^(7/2)*
       (-295 + 74*\[Rho]) + tc^2*\[Rho]^3*(5235 - 6772*\[Rho] - 
        7407*\[Rho]^2) + tc^22*\[Rho]^3*(5235 - 6772*\[Rho] - 
        7407*\[Rho]^2) + 2*tc^3*\[Rho]^(3/2)*(-1440 - 18715*\[Rho] + 
        12985*\[Rho]^2 + 18691*\[Rho]^3 + 13965*\[Rho]^4) + 
      2*tc^21*\[Rho]^(3/2)*(-1440 - 18715*\[Rho] + 12985*\[Rho]^2 + 
        18691*\[Rho]^3 + 13965*\[Rho]^4) - 5*tc^4*\[Rho]*
       (-3024 - 42113*\[Rho] - 16313*\[Rho]^2 + 4993*\[Rho]^3 - 
        6177*\[Rho]^4 + 8526*\[Rho]^5) - 5*tc^20*\[Rho]*
       (-3024 - 42113*\[Rho] - 16313*\[Rho]^2 + 4993*\[Rho]^3 - 
        6177*\[Rho]^4 + 8526*\[Rho]^5) + tc^12*(-650160 + 161280*\[Rho] + 
        78580390*\[Rho]^2 + 216152230*\[Rho]^3 + 177235674*\[Rho]^4 + 
        31543254*\[Rho]^5 - 4354980*\[Rho]^6) + 2*tc^9*Sqrt[\[Rho]]*
       (102060 + 3935340*\[Rho] + 5784835*\[Rho]^2 + 790400*\[Rho]^3 + 
        6838796*\[Rho]^4 + 2108820*\[Rho]^5 - 112455*\[Rho]^6) + 
      2*tc^15*Sqrt[\[Rho]]*(102060 + 3935340*\[Rho] + 5784835*\[Rho]^2 + 
        790400*\[Rho]^3 + 6838796*\[Rho]^4 + 2108820*\[Rho]^5 - 
        112455*\[Rho]^6) + 10*tc^7*Sqrt[\[Rho]]*(-5796 - 247692*\[Rho] - 
        1393639*\[Rho]^2 - 2064650*\[Rho]^3 - 964232*\[Rho]^4 - 
        90804*\[Rho]^5 + 1323*\[Rho]^6) + 10*tc^17*Sqrt[\[Rho]]*
       (-5796 - 247692*\[Rho] - 1393639*\[Rho]^2 - 2064650*\[Rho]^3 - 
        964232*\[Rho]^4 - 90804*\[Rho]^5 + 1323*\[Rho]^6) + 
      2*tc^5*Sqrt[\[Rho]]*(-15120 - 331410*\[Rho] - 394100*\[Rho]^2 + 
        87325*\[Rho]^3 - 503741*\[Rho]^4 - 236985*\[Rho]^5 + 
        12285*\[Rho]^6) + 2*tc^19*Sqrt[\[Rho]]*(-15120 - 331410*\[Rho] - 
        394100*\[Rho]^2 + 87325*\[Rho]^3 - 503741*\[Rho]^4 - 
        236985*\[Rho]^5 + 12285*\[Rho]^6) - 
      20*tc^8*(4158 + 104076*\[Rho] - 471926*\[Rho]^2 - 2388308*\[Rho]^3 - 
        1901925*\[Rho]^4 - 41508*\[Rho]^5 + 106806*\[Rho]^6) - 
      20*tc^16*(4158 + 104076*\[Rho] - 471926*\[Rho]^2 - 2388308*\[Rho]^3 - 
        1901925*\[Rho]^4 - 41508*\[Rho]^5 + 106806*\[Rho]^6) + 
      5*tc^6*(4536 + 155358*\[Rho] + 534344*\[Rho]^2 + 735809*\[Rho]^3 + 
        706078*\[Rho]^4 + 526617*\[Rho]^5 + 131586*\[Rho]^6) + 
      5*tc^18*(4536 + 155358*\[Rho] + 534344*\[Rho]^2 + 735809*\[Rho]^3 + 
        706078*\[Rho]^4 + 526617*\[Rho]^5 + 131586*\[Rho]^6) + 
      2*tc^11*Sqrt[\[Rho]]*(78120 - 5720670*\[Rho] - 19859105*\[Rho]^2 - 
        20685910*\[Rho]^3 - 12192334*\[Rho]^4 - 1824900*\[Rho]^5 + 
        138915*\[Rho]^6) + 2*tc^13*Sqrt[\[Rho]]*(78120 - 5720670*\[Rho] - 
        19859105*\[Rho]^2 - 20685910*\[Rho]^3 - 12192334*\[Rho]^4 - 
        1824900*\[Rho]^5 + 138915*\[Rho]^6) + 
      10*tc^10*(29484 + 199521*\[Rho] - 3029180*\[Rho]^2 - 9937004*\[Rho]^3 - 
        8724453*\[Rho]^4 - 1254507*\[Rho]^5 + 342615*\[Rho]^6) + 
      10*tc^14*(29484 + 199521*\[Rho] - 3029180*\[Rho]^2 - 9937004*\[Rho]^3 - 
        8724453*\[Rho]^4 - 1254507*\[Rho]^5 + 342615*\[Rho]^6)) + 
    84*tc^3*(40*\[Rho]^(5/2)*(5 + 12*\[Rho]^2) + 40*tc^20*\[Rho]^(5/2)*
       (5 + 12*\[Rho]^2) - 10*tc*\[Rho]^2*(105 + 105*\[Rho] + 232*\[Rho]^2 + 
        252*\[Rho]^3) - 10*tc^19*\[Rho]^2*(105 + 105*\[Rho] + 232*\[Rho]^2 + 
        252*\[Rho]^3) + 4*tc^2*\[Rho]^(3/2)*(525 + 1250*\[Rho] + 
        1455*\[Rho]^2 + 2916*\[Rho]^3 + 1260*\[Rho]^4) + 
      4*tc^18*\[Rho]^(3/2)*(525 + 1250*\[Rho] + 1455*\[Rho]^2 + 
        2916*\[Rho]^3 + 1260*\[Rho]^4) - 5*tc^3*\[Rho]*
       (15 + 1383*\[Rho] + 7419*\[Rho]^2 + 6617*\[Rho]^3 + 2022*\[Rho]^4 + 
        504*\[Rho]^5) - 5*tc^17*\[Rho]*(15 + 1383*\[Rho] + 7419*\[Rho]^2 + 
        6617*\[Rho]^3 + 2022*\[Rho]^4 + 504*\[Rho]^5) + 
      5*tc^5*\[Rho]*(1245 + 2445*\[Rho] - 3051*\[Rho]^2 - 1571*\[Rho]^3 + 
        4644*\[Rho]^4 + 1404*\[Rho]^5) + 5*tc^15*\[Rho]*
       (1245 + 2445*\[Rho] - 3051*\[Rho]^2 - 1571*\[Rho]^3 + 4644*\[Rho]^4 + 
        1404*\[Rho]^5) + 40*tc^10*Sqrt[\[Rho]]*(924 + 2109*\[Rho] - 
        85851*\[Rho]^2 - 169931*\[Rho]^3 - 47456*\[Rho]^4 + 3930*\[Rho]^5 + 
        45*\[Rho]^6) - 4*tc^4*Sqrt[\[Rho]]*(750 + 705*\[Rho] - 
        14265*\[Rho]^2 - 24145*\[Rho]^3 - 8737*\[Rho]^4 + 2820*\[Rho]^5 + 
        630*\[Rho]^6) - 4*tc^16*Sqrt[\[Rho]]*(750 + 705*\[Rho] - 
        14265*\[Rho]^2 - 24145*\[Rho]^3 - 8737*\[Rho]^4 + 2820*\[Rho]^5 + 
        630*\[Rho]^6) - 5*tc^7*(432 + 5481*\[Rho] + 71517*\[Rho]^2 + 
        220905*\[Rho]^3 + 162769*\[Rho]^4 + 29292*\[Rho]^5 + 1584*\[Rho]^6) - 
      5*tc^13*(432 + 5481*\[Rho] + 71517*\[Rho]^2 + 220905*\[Rho]^3 + 
        162769*\[Rho]^4 + 29292*\[Rho]^5 + 1584*\[Rho]^6) + 
      5*tc^9*(864 + 507*\[Rho] - 30855*\[Rho]^2 - 55263*\[Rho]^3 - 
        32915*\[Rho]^4 - 4794*\[Rho]^5 + 1980*\[Rho]^6) + 
      5*tc^11*(864 + 507*\[Rho] - 30855*\[Rho]^2 - 55263*\[Rho]^3 - 
        32915*\[Rho]^4 - 4794*\[Rho]^5 + 1980*\[Rho]^6) + 
      4*tc^6*Sqrt[\[Rho]]*(4500 + 8040*\[Rho] - 104285*\[Rho]^2 - 
        200160*\[Rho]^3 - 63132*\[Rho]^4 + 10980*\[Rho]^5 + 2025*\[Rho]^6) + 
      4*tc^14*Sqrt[\[Rho]]*(4500 + 8040*\[Rho] - 104285*\[Rho]^2 - 
        200160*\[Rho]^3 - 63132*\[Rho]^4 + 10980*\[Rho]^5 + 2025*\[Rho]^6) - 
      4*tc^8*Sqrt[\[Rho]]*(9990 - 21555*\[Rho] - 773395*\[Rho]^2 - 
        1382775*\[Rho]^3 - 415539*\[Rho]^4 + 24390*\[Rho]^5 + 
        2160*\[Rho]^6) - 4*tc^12*Sqrt[\[Rho]]*(9990 - 21555*\[Rho] - 
        773395*\[Rho]^2 - 1382775*\[Rho]^3 - 415539*\[Rho]^4 + 
        24390*\[Rho]^5 + 2160*\[Rho]^6))*Log[tc] + 
    10080*tc^10*(-1 + tc^2)^3*\[Rho]*(-195 + 683*\[Rho] + 6905*\[Rho]^2 + 
      4955*\[Rho]^3)*Log[tc]^2))/(3150*mb^5*(-1 + tc^2)^3*
   (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*\[Rho]^(3/2)*Log[tc])^2) + 
 (m4*((-1 + tc^2)*(40*\[Rho]^3 + 40*tc^20*\[Rho]^3 - 
      8*tc*\[Rho]^(5/2)*(59 + 53*\[Rho]) - 8*tc^19*\[Rho]^(5/2)*
       (59 + 53*\[Rho]) + tc^2*\[Rho]^2*(2589 + 5472*\[Rho] + 
        2303*\[Rho]^2) + tc^18*\[Rho]^2*(2589 + 5472*\[Rho] + 
        2303*\[Rho]^2) - 2*tc^3*\[Rho]^(3/2)*(3425 + 14629*\[Rho] + 
        11623*\[Rho]^2 + 3115*\[Rho]^3) - 2*tc^17*\[Rho]^(3/2)*
       (3425 + 14629*\[Rho] + 11623*\[Rho]^2 + 3115*\[Rho]^3) + 
      2*tc^9*Sqrt[\[Rho]]*(-9240 + 299505*\[Rho] + 1052641*\[Rho]^2 + 
        470667*\[Rho]^3 - 21805*\[Rho]^4) + 2*tc^11*Sqrt[\[Rho]]*
       (-9240 + 299505*\[Rho] + 1052641*\[Rho]^2 + 470667*\[Rho]^3 - 
        21805*\[Rho]^4) + 4*tc^4*\[Rho]*(1995 + 20102*\[Rho] + 
        27086*\[Rho]^2 + 10334*\[Rho]^3 + 2065*\[Rho]^4) + 
      4*tc^16*\[Rho]*(1995 + 20102*\[Rho] + 27086*\[Rho]^2 + 10334*\[Rho]^3 + 
        2065*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*(1575 + 154500*\[Rho] + 
        485249*\[Rho]^2 + 506003*\[Rho]^3 + 116340*\[Rho]^4 - 
        5355*\[Rho]^5) + 2*tc^13*Sqrt[\[Rho]]*(1575 + 154500*\[Rho] + 
        485249*\[Rho]^2 + 506003*\[Rho]^3 + 116340*\[Rho]^4 - 
        5355*\[Rho]^5) - 10*tc^5*Sqrt[\[Rho]]*(-21 + 11996*\[Rho] + 
        30429*\[Rho]^2 + 11527*\[Rho]^3 + 644*\[Rho]^4 + 441*\[Rho]^5) - 
      10*tc^15*Sqrt[\[Rho]]*(-21 + 11996*\[Rho] + 30429*\[Rho]^2 + 
        11527*\[Rho]^3 + 644*\[Rho]^4 + 441*\[Rho]^5) + 
      10*tc^10*(-1260 + 47124*\[Rho] + 139703*\[Rho]^2 + 129872*\[Rho]^3 + 
        68297*\[Rho]^4 + 3388*\[Rho]^5) + 4*tc^8*(6930 - 123165*\[Rho] - 
        716566*\[Rho]^2 - 894328*\[Rho]^3 - 260832*\[Rho]^4 + 
        5985*\[Rho]^5) + 4*tc^12*(6930 - 123165*\[Rho] - 716566*\[Rho]^2 - 
        894328*\[Rho]^3 - 260832*\[Rho]^4 + 5985*\[Rho]^5) - 
      4*tc^6*(1575 - 18165*\[Rho] - 67588*\[Rho]^2 - 18084*\[Rho]^3 + 
        30749*\[Rho]^4 + 8505*\[Rho]^5) - 4*tc^14*(1575 - 18165*\[Rho] - 
        67588*\[Rho]^2 - 18084*\[Rho]^3 + 30749*\[Rho]^4 + 8505*\[Rho]^5)) - 
    24*tc^3*(40*\[Rho]^(3/2)*(1 + 5*\[Rho]^2) + 40*tc^16*\[Rho]^(3/2)*
       (1 + 5*\[Rho]^2) - 70*tc*\[Rho]*(3 + 3*\[Rho] + 19*\[Rho]^2 + 
        15*\[Rho]^3) - 70*tc^15*\[Rho]*(3 + 3*\[Rho] + 19*\[Rho]^2 + 
        15*\[Rho]^3) + 140*tc^8*Sqrt[\[Rho]]*(84 + 1793*\[Rho] + 
        4973*\[Rho]^2 + 2651*\[Rho]^3 + 147*\[Rho]^4) + 
      4*tc^2*Sqrt[\[Rho]]*(105 + 270*\[Rho] + 1092*\[Rho]^2 + 1784*\[Rho]^3 + 
        525*\[Rho]^4) + 4*tc^14*Sqrt[\[Rho]]*(105 + 270*\[Rho] + 
        1092*\[Rho]^2 + 1784*\[Rho]^3 + 525*\[Rho]^4) - 
      70*tc^6*Sqrt[\[Rho]]*(127 + 1153*\[Rho] + 2440*\[Rho]^2 + 
        1128*\[Rho]^3 + 29*\[Rho]^4 + 3*\[Rho]^5) - 70*tc^10*Sqrt[\[Rho]]*
       (127 + 1153*\[Rho] + 2440*\[Rho]^2 + 1128*\[Rho]^3 + 29*\[Rho]^4 + 
        3*\[Rho]^5) + 70*tc^7*(18 - 145*\[Rho] - 1609*\[Rho]^2 - 
        2381*\[Rho]^3 - 647*\[Rho]^4 + 12*\[Rho]^5) + 
      70*tc^9*(18 - 145*\[Rho] - 1609*\[Rho]^2 - 2381*\[Rho]^3 - 
        647*\[Rho]^4 + 12*\[Rho]^5) - 35*tc^3*(9 + 58*\[Rho] + 386*\[Rho]^2 + 
        704*\[Rho]^3 + 325*\[Rho]^4 + 30*\[Rho]^5) - 
      35*tc^13*(9 + 58*\[Rho] + 386*\[Rho]^2 + 704*\[Rho]^3 + 325*\[Rho]^4 + 
        30*\[Rho]^5) + 35*tc^5*(9 - 66*\[Rho] - 710*\[Rho]^2 - 
        1024*\[Rho]^3 - 211*\[Rho]^4 + 42*\[Rho]^5) + 
      35*tc^11*(9 - 66*\[Rho] - 710*\[Rho]^2 - 1024*\[Rho]^3 - 211*\[Rho]^4 + 
        42*\[Rho]^5) - 14*tc^4*Sqrt[\[Rho]]*(-95 - 1370*\[Rho] - 
        3343*\[Rho]^2 - 2661*\[Rho]^3 - 310*\[Rho]^4 + 75*\[Rho]^5) - 
      14*tc^12*Sqrt[\[Rho]]*(-95 - 1370*\[Rho] - 3343*\[Rho]^2 - 
        2661*\[Rho]^3 - 310*\[Rho]^4 + 75*\[Rho]^5))*Log[tc] - 
    20160*tc^10*(-1 + tc^2)*(3 + 26*\[Rho] + 175*\[Rho]^2 + 210*\[Rho]^3 + 
      30*\[Rho]^4)*Log[tc]^2))/(420*mb^4*(-1 + tc^2)*\[Rho]*
   (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*Sqrt[\[Rho]]*Log[tc])^2) + 
 (r17*((-1 + tc^2)*(100*\[Rho]^4 + 100*tc^24*\[Rho]^4 - 
      4*tc*\[Rho]^(7/2)*(247 + 256*\[Rho]) - 4*tc^23*\[Rho]^(7/2)*
       (247 + 256*\[Rho]) + 2*tc^2*\[Rho]^3*(2023 + 5712*\[Rho] + 
        3109*\[Rho]^2) + 2*tc^22*\[Rho]^3*(2023 + 5712*\[Rho] + 
        3109*\[Rho]^2) - 4*tc^3*\[Rho]^(5/2)*(2205 + 12079*\[Rho] + 
        13257*\[Rho]^2 + 4550*\[Rho]^3) - 4*tc^21*\[Rho]^(5/2)*
       (2205 + 12079*\[Rho] + 13257*\[Rho]^2 + 4550*\[Rho]^3) + 
      5*tc^4*\[Rho]^2*(2347 + 21369*\[Rho] + 33829*\[Rho]^2 + 
        19949*\[Rho]^3 + 5054*\[Rho]^4) + 5*tc^20*\[Rho]^2*
       (2347 + 21369*\[Rho] + 33829*\[Rho]^2 + 19949*\[Rho]^3 + 
        5054*\[Rho]^4) - 2*tc^5*\[Rho]^(3/2)*(7265 + 87070*\[Rho] + 
        116492*\[Rho]^2 + 16736*\[Rho]^3 + 4025*\[Rho]^4 + 6930*\[Rho]^5) - 
      2*tc^19*\[Rho]^(3/2)*(7265 + 87070*\[Rho] + 116492*\[Rho]^2 + 
        16736*\[Rho]^3 + 4025*\[Rho]^4 + 6930*\[Rho]^5) - 
      10*tc^6*\[Rho]*(-245 - 3408*\[Rho] + 15062*\[Rho]^2 + 62745*\[Rho]^3 + 
        55901*\[Rho]^4 + 10913*\[Rho]^5) - 10*tc^18*\[Rho]*
       (-245 - 3408*\[Rho] + 15062*\[Rho]^2 + 62745*\[Rho]^3 + 
        55901*\[Rho]^4 + 10913*\[Rho]^5) + 10*tc^7*Sqrt[\[Rho]]*
       (2352 + 40137*\[Rho] + 159926*\[Rho]^2 + 233836*\[Rho]^3 + 
        171850*\[Rho]^4 + 47033*\[Rho]^5 - 756*\[Rho]^6) + 
      10*tc^17*Sqrt[\[Rho]]*(2352 + 40137*\[Rho] + 159926*\[Rho]^2 + 
        233836*\[Rho]^3 + 171850*\[Rho]^4 + 47033*\[Rho]^5 - 756*\[Rho]^6) + 
      20*tc^8*(-210 - 16828*\[Rho] - 136178*\[Rho]^2 - 234132*\[Rho]^3 - 
        119839*\[Rho]^4 - 13324*\[Rho]^5 + 4802*\[Rho]^6) + 
      20*tc^16*(-210 - 16828*\[Rho] - 136178*\[Rho]^2 - 234132*\[Rho]^3 - 
        119839*\[Rho]^4 - 13324*\[Rho]^5 + 4802*\[Rho]^6) + 
      2*tc^11*Sqrt[\[Rho]]*(840 + 382265*\[Rho] + 771280*\[Rho]^2 - 
        246998*\[Rho]^3 - 701734*\[Rho]^4 - 25235*\[Rho]^5 + 9450*\[Rho]^6) + 
      2*tc^13*Sqrt[\[Rho]]*(840 + 382265*\[Rho] + 771280*\[Rho]^2 - 
        246998*\[Rho]^3 - 701734*\[Rho]^4 - 25235*\[Rho]^5 + 9450*\[Rho]^6) + 
      2*tc^9*Sqrt[\[Rho]]*(-27720 - 182565*\[Rho] - 137110*\[Rho]^2 - 
        1090158*\[Rho]^3 - 1348554*\[Rho]^4 - 388325*\[Rho]^5 + 
        16380*\[Rho]^6) + 2*tc^15*Sqrt[\[Rho]]*(-27720 - 182565*\[Rho] - 
        137110*\[Rho]^2 - 1090158*\[Rho]^3 - 1348554*\[Rho]^4 - 
        388325*\[Rho]^5 + 16380*\[Rho]^6) + 
      10*tc^10*(1848 + 99547*\[Rho] + 592872*\[Rho]^2 + 1027867*\[Rho]^3 + 
        840209*\[Rho]^4 + 272556*\[Rho]^5 + 16681*\[Rho]^6) + 
      10*tc^14*(1848 + 99547*\[Rho] + 592872*\[Rho]^2 + 1027867*\[Rho]^3 + 
        840209*\[Rho]^4 + 272556*\[Rho]^5 + 16681*\[Rho]^6) - 
      2*tc^12*(4200 + 789040*\[Rho] + 5149375*\[Rho]^2 + 7411021*\[Rho]^3 + 
        3015009*\[Rho]^4 + 668753*\[Rho]^5 + 189070*\[Rho]^6)) - 
    12*tc^3*(40*\[Rho]^(5/2)*(1 + 26*\[Rho]^2) + 40*tc^20*\[Rho]^(5/2)*
       (1 + 26*\[Rho]^2) - 70*tc*\[Rho]^2*(3 + 3*\[Rho] + 98*\[Rho]^2 + 
        78*\[Rho]^3) - 70*tc^19*\[Rho]^2*(3 + 3*\[Rho] + 98*\[Rho]^2 + 
        78*\[Rho]^3) + 4*tc^2*\[Rho]^(3/2)*(105 + 250*\[Rho] + 
        4921*\[Rho]^2 + 8628*\[Rho]^3 + 2730*\[Rho]^4) + 
      4*tc^18*\[Rho]^(3/2)*(105 + 250*\[Rho] + 4921*\[Rho]^2 + 
        8628*\[Rho]^3 + 2730*\[Rho]^4) - 35*tc^3*\[Rho]*
       (25 + 307*\[Rho] + 1287*\[Rho]^2 + 2137*\[Rho]^3 + 1264*\[Rho]^4 + 
        156*\[Rho]^5) - 35*tc^17*\[Rho]*(25 + 307*\[Rho] + 1287*\[Rho]^2 + 
        2137*\[Rho]^3 + 1264*\[Rho]^4 + 156*\[Rho]^5) - 
      35*tc^7*\[Rho]*(615 + 7885*\[Rho] + 13033*\[Rho]^2 + 3357*\[Rho]^3 + 
        1238*\[Rho]^4 + 204*\[Rho]^5) - 35*tc^13*\[Rho]*
       (615 + 7885*\[Rho] + 13033*\[Rho]^2 + 3357*\[Rho]^3 + 1238*\[Rho]^4 + 
        204*\[Rho]^5) + 35*tc^5*\[Rho]*(11 - 35*\[Rho] + 837*\[Rho]^2 + 
        2665*\[Rho]^3 + 1998*\[Rho]^4 + 360*\[Rho]^5) + 
      35*tc^15*\[Rho]*(11 - 35*\[Rho] + 837*\[Rho]^2 + 2665*\[Rho]^3 + 
        1998*\[Rho]^4 + 360*\[Rho]^5) + 4*tc^4*Sqrt[\[Rho]]*
       (280 + 4970*\[Rho] + 16935*\[Rho]^2 + 20972*\[Rho]^3 + 9936*\[Rho]^4 - 
        1050*\[Rho]^5 - 1365*\[Rho]^6) + 4*tc^16*Sqrt[\[Rho]]*
       (280 + 4970*\[Rho] + 16935*\[Rho]^2 + 20972*\[Rho]^3 + 9936*\[Rho]^4 - 
        1050*\[Rho]^5 - 1365*\[Rho]^6) - 280*tc^10*Sqrt[\[Rho]]*
       (140 + 2994*\[Rho] + 11978*\[Rho]^2 + 11425*\[Rho]^3 + 4914*\[Rho]^4 + 
        813*\[Rho]^5 + 6*\[Rho]^6) - 35*tc^9*(-48 - 21*\[Rho] + 
        807*\[Rho]^2 - 4657*\[Rho]^3 - 15137*\[Rho]^4 - 7028*\[Rho]^5 + 
        48*\[Rho]^6) - 35*tc^11*(-48 - 21*\[Rho] + 807*\[Rho]^2 - 
        4657*\[Rho]^3 - 15137*\[Rho]^4 - 7028*\[Rho]^5 + 48*\[Rho]^6) + 
      28*tc^8*Sqrt[\[Rho]]*(720 + 23940*\[Rho] + 90115*\[Rho]^2 + 
        67812*\[Rho]^3 + 15556*\[Rho]^4 + 2340*\[Rho]^5 + 225*\[Rho]^6) + 
      28*tc^12*Sqrt[\[Rho]]*(720 + 23940*\[Rho] + 90115*\[Rho]^2 + 
        67812*\[Rho]^3 + 15556*\[Rho]^4 + 2340*\[Rho]^5 + 225*\[Rho]^6) + 
      4*tc^6*Sqrt[\[Rho]]*(-1680 - 35105*\[Rho] - 116910*\[Rho]^2 - 
        126462*\[Rho]^3 - 58626*\[Rho]^4 - 5565*\[Rho]^5 + 1260*\[Rho]^6) + 
      4*tc^14*Sqrt[\[Rho]]*(-1680 - 35105*\[Rho] - 116910*\[Rho]^2 - 
        126462*\[Rho]^3 - 58626*\[Rho]^4 - 5565*\[Rho]^5 + 1260*\[Rho]^6))*
     Log[tc] - 10080*tc^10*(-1 + tc^2)^3*\[Rho]*(19 + 287*\[Rho] + 
      535*\[Rho]^2 + 215*\[Rho]^3 + 60*\[Rho]^4)*Log[tc]^2))/
  (210*mb^5*(-1 + tc^2)^3*
   (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*\[Rho]^(3/2)*Log[tc])^2) + 
 (\[Rho]3D*(-2*(-1 + tc^2)*(20*\[Rho]^3 + 20*tc^20*\[Rho]^3 - 
      4*tc*\[Rho]^(5/2)*(59 + 44*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
       (59 + 44*\[Rho]) + 2*tc^2*\[Rho]^2*(681 + 1092*\[Rho] + 
        401*\[Rho]^2) + 2*tc^18*\[Rho]^2*(681 + 1092*\[Rho] + 401*\[Rho]^2) - 
      4*tc^3*\[Rho]^(3/2)*(935 + 3211*\[Rho] + 2281*\[Rho]^2 + 
        490*\[Rho]^3) - 4*tc^17*\[Rho]^(3/2)*(935 + 3211*\[Rho] + 
        2281*\[Rho]^2 + 490*\[Rho]^3) + tc^4*\[Rho]*(4515 + 38089*\[Rho] + 
        51133*\[Rho]^2 + 18949*\[Rho]^3 + 2450*\[Rho]^4) + 
      tc^16*\[Rho]*(4515 + 38089*\[Rho] + 51133*\[Rho]^2 + 18949*\[Rho]^3 + 
        2450*\[Rho]^4) + 2*tc^7*Sqrt[\[Rho]]*(315 + 82920*\[Rho] + 
        221362*\[Rho]^2 + 192112*\[Rho]^3 + 43995*\[Rho]^4 - 1260*\[Rho]^5) + 
      2*tc^13*Sqrt[\[Rho]]*(315 + 82920*\[Rho] + 221362*\[Rho]^2 + 
        192112*\[Rho]^3 + 43995*\[Rho]^4 - 1260*\[Rho]^5) - 
      10*tc^5*Sqrt[\[Rho]]*(21 + 5830*\[Rho] + 16506*\[Rho]^2 + 
        9944*\[Rho]^3 + 1561*\[Rho]^4 + 126*\[Rho]^5) - 
      10*tc^15*Sqrt[\[Rho]]*(21 + 5830*\[Rho] + 16506*\[Rho]^2 + 
        9944*\[Rho]^3 + 1561*\[Rho]^4 + 126*\[Rho]^5) - 
      4*tc^9*Sqrt[\[Rho]]*(1995 - 71700*\[Rho] - 276574*\[Rho]^2 - 
        157929*\[Rho]^3 - 4445*\[Rho]^4 + 945*\[Rho]^5) - 
      4*tc^11*Sqrt[\[Rho]]*(1995 - 71700*\[Rho] - 276574*\[Rho]^2 - 
        157929*\[Rho]^3 - 4445*\[Rho]^4 + 945*\[Rho]^5) + 
      2*tc^6*(-1575 + 17535*\[Rho] + 76828*\[Rho]^2 + 71676*\[Rho]^3 + 
        19063*\[Rho]^4 + 945*\[Rho]^5) + 2*tc^14*(-1575 + 17535*\[Rho] + 
        76828*\[Rho]^2 + 71676*\[Rho]^3 + 19063*\[Rho]^4 + 945*\[Rho]^5) + 
      20*tc^10*(-315 + 12579*\[Rho] + 37871*\[Rho]^2 + 34400*\[Rho]^3 + 
        23390*\[Rho]^4 + 3661*\[Rho]^5) - tc^8*(-13860 + 253575*\[Rho] + 
        1479017*\[Rho]^2 + 1911569*\[Rho]^3 + 682377*\[Rho]^4 + 
        33390*\[Rho]^5) - tc^12*(-13860 + 253575*\[Rho] + 1479017*\[Rho]^2 + 
        1911569*\[Rho]^3 + 682377*\[Rho]^4 + 33390*\[Rho]^5)) + 
    24*tc^3*(40*\[Rho]^(3/2)*(1 + 2*\[Rho]^2) + 40*tc^16*\[Rho]^(3/2)*
       (1 + 2*\[Rho]^2) - 70*tc*\[Rho]*(3 + 3*\[Rho] + 10*\[Rho]^2 + 
        6*\[Rho]^3) - 70*tc^15*\[Rho]*(3 + 3*\[Rho] + 10*\[Rho]^2 + 
        6*\[Rho]^3) + 560*tc^8*Sqrt[\[Rho]]*(21 + 440*\[Rho] + 
        1316*\[Rho]^2 + 839*\[Rho]^3 + 93*\[Rho]^4) + 
      4*tc^2*Sqrt[\[Rho]]*(105 + 270*\[Rho] + 777*\[Rho]^2 + 932*\[Rho]^3 + 
        210*\[Rho]^4) + 4*tc^14*Sqrt[\[Rho]]*(105 + 270*\[Rho] + 
        777*\[Rho]^2 + 932*\[Rho]^3 + 210*\[Rho]^4) - 
      140*tc^6*Sqrt[\[Rho]]*(62 + 566*\[Rho] + 1373*\[Rho]^2 + 894*\[Rho]^3 + 
        133*\[Rho]^4 + 6*\[Rho]^5) - 140*tc^10*Sqrt[\[Rho]]*
       (62 + 566*\[Rho] + 1373*\[Rho]^2 + 894*\[Rho]^3 + 133*\[Rho]^4 + 
        6*\[Rho]^5) + 70*tc^7*(18 - 142*\[Rho] - 1606*\[Rho]^2 - 
        2435*\[Rho]^3 - 677*\[Rho]^4 + 12*\[Rho]^5) + 
      70*tc^9*(18 - 142*\[Rho] - 1606*\[Rho]^2 - 2435*\[Rho]^3 - 
        677*\[Rho]^4 + 12*\[Rho]^5) - 35*tc^3*(9 + 55*\[Rho] + 371*\[Rho]^2 + 
        617*\[Rho]^3 + 232*\[Rho]^4 + 12*\[Rho]^5) - 
      35*tc^13*(9 + 55*\[Rho] + 371*\[Rho]^2 + 617*\[Rho]^3 + 232*\[Rho]^4 + 
        12*\[Rho]^5) - 28*tc^4*Sqrt[\[Rho]]*(-40 - 715*\[Rho] - 
        1754*\[Rho]^2 - 1344*\[Rho]^3 - 230*\[Rho]^4 + 15*\[Rho]^5) - 
      28*tc^12*Sqrt[\[Rho]]*(-40 - 715*\[Rho] - 1754*\[Rho]^2 - 
        1344*\[Rho]^3 - 230*\[Rho]^4 + 15*\[Rho]^5) + 
      35*tc^5*(9 - 75*\[Rho] - 731*\[Rho]^2 - 1021*\[Rho]^3 - 262*\[Rho]^4 + 
        24*\[Rho]^5) + 35*tc^11*(9 - 75*\[Rho] - 731*\[Rho]^2 - 
        1021*\[Rho]^3 - 262*\[Rho]^4 + 24*\[Rho]^5))*Log[tc] + 
    20160*tc^10*(-1 + tc^2)*(3 + 23*\[Rho] + 175*\[Rho]^2 + 255*\[Rho]^3 + 
      60*\[Rho]^4)*Log[tc]^2))/(105*mb^3*(-1 + tc^2)*\[Rho]*
   (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*Sqrt[\[Rho]]*Log[tc])^2) + 
 (r10*(-((-1 + tc^2)*(680*\[Rho]^4 + 680*tc^24*\[Rho]^4 - 
       8*tc*\[Rho]^(7/2)*(949 + 742*\[Rho]) - 8*tc^23*\[Rho]^(7/2)*
        (949 + 742*\[Rho]) + tc^2*\[Rho]^3*(35859 + 69316*\[Rho] + 
         28017*\[Rho]^2) + tc^22*\[Rho]^3*(35859 + 69316*\[Rho] + 
         28017*\[Rho]^2) - 2*tc^3*\[Rho]^(3/2)*(-360 + 52895*\[Rho] + 
         168067*\[Rho]^2 + 144121*\[Rho]^3 + 35385*\[Rho]^4) - 
       2*tc^21*\[Rho]^(3/2)*(-360 + 52895*\[Rho] + 168067*\[Rho]^2 + 
         144121*\[Rho]^3 + 35385*\[Rho]^4) + 10*tc^4*\[Rho]*
        (-378 + 22184*\[Rho] + 96836*\[Rho]^2 + 119159*\[Rho]^3 + 
         57288*\[Rho]^4 + 9051*\[Rho]^5) + 10*tc^20*\[Rho]*
        (-378 + 22184*\[Rho] + 96836*\[Rho]^2 + 119159*\[Rho]^3 + 
         57288*\[Rho]^4 + 9051*\[Rho]^5) + 4*tc^12*(39060 - 1347990*\[Rho] + 
         764540*\[Rho]^2 + 18210668*\[Rho]^3 + 19477017*\[Rho]^4 + 
         2565504*\[Rho]^5 - 850395*\[Rho]^6) - 10*tc^7*Sqrt[\[Rho]]*
        (-2394 + 6585*\[Rho] + 127727*\[Rho]^2 - 27242*\[Rho]^3 - 
         424712*\[Rho]^4 - 195699*\[Rho]^5 + 2835*\[Rho]^6) - 
       10*tc^17*Sqrt[\[Rho]]*(-2394 + 6585*\[Rho] + 127727*\[Rho]^2 - 
         27242*\[Rho]^3 - 424712*\[Rho]^4 - 195699*\[Rho]^5 + 
         2835*\[Rho]^6) - 40*tc^8*(-441 + 33810*\[Rho] + 172543*\[Rho]^2 + 
         7120*\[Rho]^3 - 96342*\[Rho]^4 + 48954*\[Rho]^5 + 11613*\[Rho]^6) - 
       40*tc^16*(-441 + 33810*\[Rho] + 172543*\[Rho]^2 + 7120*\[Rho]^3 - 
         96342*\[Rho]^4 + 48954*\[Rho]^5 + 11613*\[Rho]^6) + 
       2*tc^9*Sqrt[\[Rho]]*(-132930 + 1272165*\[Rho] + 4173155*\[Rho]^2 - 
         3456542*\[Rho]^3 - 3194576*\[Rho]^4 - 1023015*\[Rho]^5 + 
         21735*\[Rho]^6) + 2*tc^15*Sqrt[\[Rho]]*(-132930 + 1272165*\[Rho] + 
         4173155*\[Rho]^2 - 3456542*\[Rho]^3 - 3194576*\[Rho]^4 - 
         1023015*\[Rho]^5 + 21735*\[Rho]^6) - 2*tc^5*Sqrt[\[Rho]]*
        (-3780 + 171105*\[Rho] + 988960*\[Rho]^2 + 1200493*\[Rho]^3 + 
         657979*\[Rho]^4 + 182910*\[Rho]^5 + 23625*\[Rho]^6) - 
       2*tc^19*Sqrt[\[Rho]]*(-3780 + 171105*\[Rho] + 988960*\[Rho]^2 + 
         1200493*\[Rho]^3 + 657979*\[Rho]^4 + 182910*\[Rho]^5 + 
         23625*\[Rho]^6) - 5*tc^6*(1134 - 50484*\[Rho] - 434026*\[Rho]^2 - 
         693067*\[Rho]^3 - 49046*\[Rho]^4 + 195987*\[Rho]^5 + 
         24486*\[Rho]^6) - 5*tc^18*(1134 - 50484*\[Rho] - 434026*\[Rho]^2 - 
         693067*\[Rho]^3 - 49046*\[Rho]^4 + 195987*\[Rho]^5 + 
         24486*\[Rho]^6) + 2*tc^11*Sqrt[\[Rho]]*(177660 - 1078575*\[Rho] - 
         13510105*\[Rho]^2 - 23652272*\[Rho]^3 - 12739916*\[Rho]^4 - 
         735105*\[Rho]^5 + 106785*\[Rho]^6) + 2*tc^13*Sqrt[\[Rho]]*
        (177660 - 1078575*\[Rho] - 13510105*\[Rho]^2 - 23652272*\[Rho]^3 - 
         12739916*\[Rho]^4 - 735105*\[Rho]^5 + 106785*\[Rho]^6) + 
       10*tc^10*(-5985 + 311430*\[Rho] + 928067*\[Rho]^2 + 310079*\[Rho]^3 + 
         516819*\[Rho]^4 + 837483*\[Rho]^5 + 186459*\[Rho]^6) + 
       10*tc^14*(-5985 + 311430*\[Rho] + 928067*\[Rho]^2 + 310079*\[Rho]^3 + 
         516819*\[Rho]^4 + 837483*\[Rho]^5 + 186459*\[Rho]^6))) + 
    24*tc^3*(40*\[Rho]^(5/2)*(-5 + 36*\[Rho]^2) + 40*tc^20*\[Rho]^(5/2)*
       (-5 + 36*\[Rho]^2) - 70*tc*\[Rho]^2*(-15 - 15*\[Rho] + 176*\[Rho]^2 + 
        108*\[Rho]^3) - 70*tc^19*\[Rho]^2*(-15 - 15*\[Rho] + 176*\[Rho]^2 + 
        108*\[Rho]^3) + 4*tc^2*\[Rho]^(3/2)*(-525 - 1250*\[Rho] + 
        10857*\[Rho]^2 + 15636*\[Rho]^3 + 3780*\[Rho]^4) + 
      4*tc^18*\[Rho]^(3/2)*(-525 - 1250*\[Rho] + 10857*\[Rho]^2 + 
        15636*\[Rho]^3 + 3780*\[Rho]^4) - 35*tc^3*\[Rho]*
       (-12 + 279*\[Rho] + 1869*\[Rho]^2 + 4441*\[Rho]^3 + 2655*\[Rho]^4 + 
        216*\[Rho]^5) - 35*tc^17*\[Rho]*(-12 + 279*\[Rho] + 1869*\[Rho]^2 + 
        4441*\[Rho]^3 + 2655*\[Rho]^4 + 216*\[Rho]^5) + 
      35*tc^5*\[Rho]*(-168 - 885*\[Rho] + 3231*\[Rho]^2 + 7289*\[Rho]^3 + 
        4143*\[Rho]^4 + 738*\[Rho]^5) + 35*tc^15*\[Rho]*
       (-168 - 885*\[Rho] + 3231*\[Rho]^2 + 7289*\[Rho]^3 + 4143*\[Rho]^4 + 
        738*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*(1155 + 17745*\[Rho] + 
        40755*\[Rho]^2 + 55783*\[Rho]^3 + 40954*\[Rho]^4 + 7560*\[Rho]^5 - 
        3780*\[Rho]^6) + 2*tc^16*Sqrt[\[Rho]]*(1155 + 17745*\[Rho] + 
        40755*\[Rho]^2 + 55783*\[Rho]^3 + 40954*\[Rho]^4 + 7560*\[Rho]^5 - 
        3780*\[Rho]^6) - 140*tc^10*Sqrt[\[Rho]]*(-120 + 9105*\[Rho] + 
        11679*\[Rho]^2 - 25516*\[Rho]^3 + 1394*\[Rho]^4 + 4563*\[Rho]^5 + 
        27*\[Rho]^6) - 35*tc^7*(54 - 468*\[Rho] - 8439*\[Rho]^2 - 
        51525*\[Rho]^3 - 50401*\[Rho]^4 - 5337*\[Rho]^5 + 432*\[Rho]^6) - 
      35*tc^13*(54 - 468*\[Rho] - 8439*\[Rho]^2 - 51525*\[Rho]^3 - 
        50401*\[Rho]^4 - 5337*\[Rho]^5 + 432*\[Rho]^6) - 
      35*tc^9*(-126 + 1944*\[Rho] - 7695*\[Rho]^2 - 51147*\[Rho]^3 - 
        64919*\[Rho]^4 - 19983*\[Rho]^5 + 882*\[Rho]^6) - 
      35*tc^11*(-126 + 1944*\[Rho] - 7695*\[Rho]^2 - 51147*\[Rho]^3 - 
        64919*\[Rho]^4 - 19983*\[Rho]^5 + 882*\[Rho]^6) - 
      2*tc^6*Sqrt[\[Rho]]*(6930 + 139755*\[Rho] + 261245*\[Rho]^2 + 
        100758*\[Rho]^3 + 142344*\[Rho]^4 + 67095*\[Rho]^5 + 945*\[Rho]^6) - 
      2*tc^14*Sqrt[\[Rho]]*(6930 + 139755*\[Rho] + 261245*\[Rho]^2 + 
        100758*\[Rho]^3 + 142344*\[Rho]^4 + 67095*\[Rho]^5 + 945*\[Rho]^6) + 
      14*tc^8*Sqrt[\[Rho]]*(945 + 62985*\[Rho] - 40895*\[Rho]^2 - 
        461697*\[Rho]^3 - 157116*\[Rho]^4 + 18360*\[Rho]^5 + 1890*\[Rho]^6) + 
      14*tc^12*Sqrt[\[Rho]]*(945 + 62985*\[Rho] - 40895*\[Rho]^2 - 
        461697*\[Rho]^3 - 157116*\[Rho]^4 + 18360*\[Rho]^5 + 1890*\[Rho]^6))*
     Log[tc] + 20160*tc^10*(-1 + tc^2)^3*\[Rho]*(18 + 379*\[Rho] - 
      530*\[Rho]^2 - 785*\[Rho]^3 + 90*\[Rho]^4)*Log[tc]^2))/
  (630*mb^5*(-1 + tc^2)^3*
   (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*\[Rho]^(3/2)*Log[tc])^2) - 
 (r11*((-1 + tc^2)*(280*\[Rho]^4 + 280*tc^20*\[Rho]^4 - 
      8*tc*\[Rho]^(7/2)*(323 + 458*\[Rho]) - 8*tc^19*\[Rho]^(7/2)*
       (323 + 458*\[Rho]) + tc^2*\[Rho]^3*(8073 + 43336*\[Rho] + 
        24903*\[Rho]^2) + tc^18*\[Rho]^3*(8073 + 43336*\[Rho] + 
        24903*\[Rho]^2) - 2*tc^3*\[Rho]^(3/2)*(120 - 35*\[Rho] + 
        80253*\[Rho]^2 + 100683*\[Rho]^3 + 37695*\[Rho]^4) - 
      2*tc^17*\[Rho]^(3/2)*(120 - 35*\[Rho] + 80253*\[Rho]^2 + 
        100683*\[Rho]^3 + 37695*\[Rho]^4) + 2*tc^4*\[Rho]*
       (630 - 29620*\[Rho] + 79253*\[Rho]^2 + 260521*\[Rho]^3 + 
        161103*\[Rho]^4 + 53025*\[Rho]^5) + 2*tc^16*\[Rho]*
       (630 - 29620*\[Rho] + 79253*\[Rho]^2 + 260521*\[Rho]^3 + 
        161103*\[Rho]^4 + 53025*\[Rho]^5) + 2*tc^7*Sqrt[\[Rho]]*
       (-1890 - 76365*\[Rho] + 328020*\[Rho]^2 + 2809433*\[Rho]^3 + 
        4392293*\[Rho]^4 + 1178100*\[Rho]^5 - 74655*\[Rho]^6) + 
      2*tc^13*Sqrt[\[Rho]]*(-1890 - 76365*\[Rho] + 328020*\[Rho]^2 + 
        2809433*\[Rho]^3 + 4392293*\[Rho]^4 + 1178100*\[Rho]^5 - 
        74655*\[Rho]^6) - 10*tc^5*Sqrt[\[Rho]]*(252 - 15849*\[Rho] - 
        57442*\[Rho]^2 - 28059*\[Rho]^3 - 69093*\[Rho]^4 - 21756*\[Rho]^5 + 
        5859*\[Rho]^6) - 10*tc^15*Sqrt[\[Rho]]*(252 - 15849*\[Rho] - 
        57442*\[Rho]^2 - 28059*\[Rho]^3 - 69093*\[Rho]^4 - 21756*\[Rho]^5 + 
        5859*\[Rho]^6) + 2*tc^9*Sqrt[\[Rho]]*(37170 - 327840*\[Rho] - 
        2783725*\[Rho]^2 - 1003383*\[Rho]^3 + 562257*\[Rho]^4 - 
        289065*\[Rho]^5 + 24570*\[Rho]^6) + 2*tc^11*Sqrt[\[Rho]]*
       (37170 - 327840*\[Rho] - 2783725*\[Rho]^2 - 1003383*\[Rho]^3 + 
        562257*\[Rho]^4 - 289065*\[Rho]^5 + 24570*\[Rho]^6) - 
      10*tc^10*(-2394 + 103908*\[Rho] + 327014*\[Rho]^2 - 39739*\[Rho]^3 + 
        142834*\[Rho]^4 + 75831*\[Rho]^5 + 67578*\[Rho]^6) - 
      2*tc^6*(-945 + 70770*\[Rho] + 547095*\[Rho]^2 + 1219848*\[Rho]^3 + 
        2311241*\[Rho]^4 + 1778238*\[Rho]^5 + 326025*\[Rho]^6) - 
      2*tc^14*(-945 + 70770*\[Rho] + 547095*\[Rho]^2 + 1219848*\[Rho]^3 + 
        2311241*\[Rho]^4 + 1778238*\[Rho]^5 + 326025*\[Rho]^6) + 
      tc^8*(-6300 + 533820*\[Rho] + 5346300*\[Rho]^2 + 5037942*\[Rho]^3 - 
        5658286*\[Rho]^4 - 2313318*\[Rho]^5 + 846090*\[Rho]^6) + 
      tc^12*(-6300 + 533820*\[Rho] + 5346300*\[Rho]^2 + 5037942*\[Rho]^3 - 
        5658286*\[Rho]^4 - 2313318*\[Rho]^5 + 846090*\[Rho]^6)) - 
    24*tc^3*(40*\[Rho]^(5/2)*(5 + 72*\[Rho]^2) + 40*tc^16*\[Rho]^(5/2)*
       (5 + 72*\[Rho]^2) - 70*tc*\[Rho]^2*(15 + 15*\[Rho] + 244*\[Rho]^2 + 
        216*\[Rho]^3) - 70*tc^15*\[Rho]^2*(15 + 15*\[Rho] + 244*\[Rho]^2 + 
        216*\[Rho]^3) + 12*tc^2*\[Rho]^(3/2)*(175 + 450*\[Rho] + 
        3633*\[Rho]^2 + 7628*\[Rho]^3 + 2520*\[Rho]^4) + 
      12*tc^14*\[Rho]^(3/2)*(175 + 450*\[Rho] + 3633*\[Rho]^2 + 
        7628*\[Rho]^3 + 2520*\[Rho]^4) + 105*tc^5*\[Rho]*
       (24 + 603*\[Rho] + 755*\[Rho]^2 - 925*\[Rho]^3 - 355*\[Rho]^4 + 
        114*\[Rho]^5) + 105*tc^11*\[Rho]*(24 + 603*\[Rho] + 755*\[Rho]^2 - 
        925*\[Rho]^3 - 355*\[Rho]^4 + 114*\[Rho]^5) - 
      105*tc^3*\[Rho]*(12 - 73*\[Rho] + 149*\[Rho]^2 + 1541*\[Rho]^3 + 
        1155*\[Rho]^4 + 144*\[Rho]^5) - 105*tc^13*\[Rho]*
       (12 - 73*\[Rho] + 149*\[Rho]^2 + 1541*\[Rho]^3 + 1155*\[Rho]^4 + 
        144*\[Rho]^5) - 420*tc^8*Sqrt[\[Rho]]*(-18 + 770*\[Rho] + 
        4069*\[Rho]^2 + 1333*\[Rho]^3 - 1135*\[Rho]^4 + 225*\[Rho]^5) - 
      70*tc^7*(-9 + 168*\[Rho] - 2046*\[Rho]^2 - 2634*\[Rho]^3 + 
        8474*\[Rho]^4 + 4545*\[Rho]^5) - 70*tc^9*(-9 + 168*\[Rho] - 
        2046*\[Rho]^2 - 2634*\[Rho]^3 + 8474*\[Rho]^4 + 4545*\[Rho]^5) + 
      70*tc^6*Sqrt[\[Rho]]*(36 + 1929*\[Rho] + 8217*\[Rho]^2 + 
        7454*\[Rho]^3 + 5300*\[Rho]^4 + 2385*\[Rho]^5 + 27*\[Rho]^6) + 
      70*tc^10*Sqrt[\[Rho]]*(36 + 1929*\[Rho] + 8217*\[Rho]^2 + 
        7454*\[Rho]^3 + 5300*\[Rho]^4 + 2385*\[Rho]^5 + 27*\[Rho]^6) - 
      14*tc^4*Sqrt[\[Rho]]*(45 + 2115*\[Rho] + 6265*\[Rho]^2 - 
        1811*\[Rho]^3 - 11606*\[Rho]^4 - 720*\[Rho]^5 + 1080*\[Rho]^6) - 
      14*tc^12*Sqrt[\[Rho]]*(45 + 2115*\[Rho] + 6265*\[Rho]^2 - 
        1811*\[Rho]^3 - 11606*\[Rho]^4 - 720*\[Rho]^5 + 1080*\[Rho]^6))*
     Log[tc] + 20160*tc^10*(-1 + tc^2)*\[Rho]*(-6 + 379*\[Rho] + 
      850*\[Rho]^2 + 115*\[Rho]^3 + 90*\[Rho]^4)*Log[tc]^2))/
  (630*mb^5*(-1 + tc^2)*
   (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*\[Rho]^(3/2)*Log[tc])^2) - 
 (r8*((-1 + tc^2)*(1480*\[Rho]^4 + 1480*tc^24*\[Rho]^4 - 
      8*tc*\[Rho]^(7/2)*(1859 + 1517*\[Rho]) - 8*tc^23*\[Rho]^(7/2)*
       (1859 + 1517*\[Rho]) + tc^2*\[Rho]^3*(60549 + 139316*\[Rho] + 
        65307*\[Rho]^2) + tc^22*\[Rho]^3*(60549 + 139316*\[Rho] + 
        65307*\[Rho]^2) - 2*tc^3*\[Rho]^(5/2)*(67945 + 297017*\[Rho] + 
        288671*\[Rho]^2 + 92295*\[Rho]^3) - 2*tc^21*\[Rho]^(5/2)*
       (67945 + 297017*\[Rho] + 288671*\[Rho]^2 + 92295*\[Rho]^3) + 
      10*tc^4*\[Rho]^2*(20146 + 130795*\[Rho] + 177244*\[Rho]^2 + 
        96741*\[Rho]^3 + 25326*\[Rho]^4) + 10*tc^20*\[Rho]^2*
       (20146 + 130795*\[Rho] + 177244*\[Rho]^2 + 96741*\[Rho]^3 + 
        25326*\[Rho]^4) - 2*tc^5*\[Rho]^(3/2)*(130215 + 926030*\[Rho] + 
        739343*\[Rho]^2 - 396271*\[Rho]^3 - 116550*\[Rho]^4 + 
        68985*\[Rho]^5) - 2*tc^19*\[Rho]^(3/2)*(130215 + 926030*\[Rho] + 
        739343*\[Rho]^2 - 396271*\[Rho]^3 - 116550*\[Rho]^4 + 
        68985*\[Rho]^5) - 5*tc^6*\[Rho]*(-31164 - 210116*\[Rho] + 
        499615*\[Rho]^2 + 2201324*\[Rho]^3 + 1650813*\[Rho]^4 + 
        297108*\[Rho]^5) - 5*tc^18*\[Rho]*(-31164 - 210116*\[Rho] + 
        499615*\[Rho]^2 + 2201324*\[Rho]^3 + 1650813*\[Rho]^4 + 
        297108*\[Rho]^5) + 10*tc^10*(11088 + 609378*\[Rho] + 
        2935438*\[Rho]^2 + 4994575*\[Rho]^3 + 4201428*\[Rho]^4 + 
        857391*\[Rho]^5 - 279846*\[Rho]^6) + 
      10*tc^14*(11088 + 609378*\[Rho] + 2935438*\[Rho]^2 + 4994575*\[Rho]^3 + 
        4201428*\[Rho]^4 + 857391*\[Rho]^5 - 279846*\[Rho]^6) + 
      10*tc^7*Sqrt[\[Rho]]*(12852 + 168897*\[Rho] + 947375*\[Rho]^2 + 
        2107318*\[Rho]^3 + 1844206*\[Rho]^4 + 467901*\[Rho]^5 - 
        7749*\[Rho]^6) + 10*tc^17*Sqrt[\[Rho]]*(12852 + 168897*\[Rho] + 
        947375*\[Rho]^2 + 2107318*\[Rho]^3 + 1844206*\[Rho]^4 + 
        467901*\[Rho]^5 - 7749*\[Rho]^6) - 2*tc^11*Sqrt[\[Rho]]*
       (-85680 - 998415*\[Rho] + 473585*\[Rho]^2 + 3927832*\[Rho]^3 + 
        1153696*\[Rho]^4 - 1399545*\[Rho]^5 + 44415*\[Rho]^6) - 
      2*tc^13*Sqrt[\[Rho]]*(-85680 - 998415*\[Rho] + 473585*\[Rho]^2 + 
        3927832*\[Rho]^3 + 1153696*\[Rho]^4 - 1399545*\[Rho]^5 + 
        44415*\[Rho]^6) + 40*tc^8*(-630 - 57792*\[Rho] - 365144*\[Rho]^2 - 
        431684*\[Rho]^3 + 213*\[Rho]^4 + 189540*\[Rho]^5 + 75348*\[Rho]^6) + 
      40*tc^16*(-630 - 57792*\[Rho] - 365144*\[Rho]^2 - 431684*\[Rho]^3 + 
        213*\[Rho]^4 + 189540*\[Rho]^5 + 75348*\[Rho]^6) + 
      2*tc^9*Sqrt[\[Rho]]*(-180180 - 59565*\[Rho] - 2472995*\[Rho]^2 - 
        18386722*\[Rho]^3 - 18702466*\[Rho]^4 - 4851945*\[Rho]^5 + 
        242865*\[Rho]^6) + 2*tc^15*Sqrt[\[Rho]]*(-180180 - 59565*\[Rho] - 
        2472995*\[Rho]^2 - 18386722*\[Rho]^3 - 18702466*\[Rho]^4 - 
        4851945*\[Rho]^5 + 242865*\[Rho]^6) + 
      4*tc^12*(-12600 - 2412480*\[Rho] - 10570730*\[Rho]^2 - 
        10371527*\[Rho]^3 - 1576548*\[Rho]^4 + 250359*\[Rho]^5 + 
        417690*\[Rho]^6)) - 24*tc^3*(40*\[Rho]^(5/2)*(-1 + 147*\[Rho]^2) + 
      40*tc^20*\[Rho]^(5/2)*(-1 + 147*\[Rho]^2) - 
      70*tc*\[Rho]^2*(-3 - 3*\[Rho] + 589*\[Rho]^2 + 441*\[Rho]^3) - 
      70*tc^19*\[Rho]^2*(-3 - 3*\[Rho] + 589*\[Rho]^2 + 441*\[Rho]^3) + 
      4*tc^2*\[Rho]^(3/2)*(-105 - 250*\[Rho] + 30912*\[Rho]^2 + 
        50736*\[Rho]^3 + 15435*\[Rho]^4) + 4*tc^18*\[Rho]^(3/2)*
       (-105 - 250*\[Rho] + 30912*\[Rho]^2 + 50736*\[Rho]^3 + 
        15435*\[Rho]^4) - 35*tc^3*\[Rho]*(57 + 654*\[Rho] + 5514*\[Rho]^2 + 
        11792*\[Rho]^3 + 6837*\[Rho]^4 + 882*\[Rho]^5) - 
      35*tc^17*\[Rho]*(57 + 654*\[Rho] + 5514*\[Rho]^2 + 11792*\[Rho]^3 + 
        6837*\[Rho]^4 + 882*\[Rho]^5) - 35*tc^7*\[Rho]*
       (1287 + 15348*\[Rho] + 18648*\[Rho]^2 + 11266*\[Rho]^3 + 
        13269*\[Rho]^4 + 2142*\[Rho]^5) - 35*tc^13*\[Rho]*
       (1287 + 15348*\[Rho] + 18648*\[Rho]^2 + 11266*\[Rho]^3 + 
        13269*\[Rho]^4 + 2142*\[Rho]^5) + 35*tc^5*\[Rho]*
       (-93 + 240*\[Rho] + 8904*\[Rho]^2 + 19330*\[Rho]^3 + 13161*\[Rho]^4 + 
        2466*\[Rho]^5) + 35*tc^15*\[Rho]*(-93 + 240*\[Rho] + 8904*\[Rho]^2 + 
        19330*\[Rho]^3 + 13161*\[Rho]^4 + 2466*\[Rho]^5) + 
      2*tc^4*Sqrt[\[Rho]]*(2310 + 26565*\[Rho] + 89400*\[Rho]^2 + 
        112973*\[Rho]^3 + 26369*\[Rho]^4 - 39270*\[Rho]^5 - 15435*\[Rho]^6) + 
      2*tc^16*Sqrt[\[Rho]]*(2310 + 26565*\[Rho] + 89400*\[Rho]^2 + 
        112973*\[Rho]^3 + 26369*\[Rho]^4 - 39270*\[Rho]^5 - 15435*\[Rho]^6) + 
      140*tc^10*Sqrt[\[Rho]]*(-768 - 17499*\[Rho] - 46911*\[Rho]^2 - 
        23098*\[Rho]^3 - 8446*\[Rho]^4 + 1401*\[Rho]^5 + 9*\[Rho]^6) + 
      35*tc^9*(144 - 675*\[Rho] + 3516*\[Rho]^2 + 40980*\[Rho]^3 + 
        75802*\[Rho]^4 + 30291*\[Rho]^5 + 126*\[Rho]^6) + 
      35*tc^11*(144 - 675*\[Rho] + 3516*\[Rho]^2 + 40980*\[Rho]^3 + 
        75802*\[Rho]^4 + 30291*\[Rho]^5 + 126*\[Rho]^6) - 
      14*tc^8*Sqrt[\[Rho]]*(-5130 - 133485*\[Rho] - 301640*\[Rho]^2 + 
        15627*\[Rho]^3 + 96111*\[Rho]^4 + 32310*\[Rho]^5 + 135*\[Rho]^6) - 
      14*tc^12*Sqrt[\[Rho]]*(-5130 - 133485*\[Rho] - 301640*\[Rho]^2 + 
        15627*\[Rho]^3 + 96111*\[Rho]^4 + 32310*\[Rho]^5 + 135*\[Rho]^6) + 
      2*tc^6*Sqrt[\[Rho]]*(-13860 - 210525*\[Rho] - 492115*\[Rho]^2 - 
        325458*\[Rho]^3 - 40194*\[Rho]^4 + 94815*\[Rho]^5 + 23625*\[Rho]^6) + 
      2*tc^14*Sqrt[\[Rho]]*(-13860 - 210525*\[Rho] - 492115*\[Rho]^2 - 
        325458*\[Rho]^3 - 40194*\[Rho]^4 + 94815*\[Rho]^5 + 23625*\[Rho]^6))*
     Log[tc] + 20160*tc^10*(-1 + tc^2)^3*\[Rho]*(-63 - 674*\[Rho] - 
      335*\[Rho]^2 + 370*\[Rho]^3 + 90*\[Rho]^4)*Log[tc]^2))/
  (1260*mb^5*(-1 + tc^2)^3*
   (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*\[Rho]^(3/2)*Log[tc])^2) + 
 (m9*(-((-1 + tc^2)*(40*\[Rho]^(7/2) + 40*tc^20*\[Rho]^(7/2) - 
       8*tc*\[Rho]^3*(23 + 41*\[Rho]) - 8*tc^19*\[Rho]^3*(23 + 41*\[Rho]) + 
       tc^2*\[Rho]^(5/2)*(-1107 + 2284*\[Rho] + 1371*\[Rho]^2) + 
       tc^18*\[Rho]^(5/2)*(-1107 + 2284*\[Rho] + 1371*\[Rho]^2) + 
       2*tc^3*\[Rho]^2*(4175 + 2127*\[Rho] - 4191*\[Rho]^2 - 1575*\[Rho]^3) + 
       2*tc^17*\[Rho]^2*(4175 + 2127*\[Rho] - 4191*\[Rho]^2 - 
         1575*\[Rho]^3) + 4*tc^4*\[Rho]^(3/2)*(-5525 - 16286*\[Rho] - 
         8638*\[Rho]^2 + 1878*\[Rho]^3 + 945*\[Rho]^4) + 
       4*tc^16*\[Rho]^(3/2)*(-5525 - 16286*\[Rho] - 8638*\[Rho]^2 + 
         1878*\[Rho]^3 + 945*\[Rho]^4) + 10*tc^5*\[Rho]*
        (3381 + 23776*\[Rho] + 42207*\[Rho]^2 + 23961*\[Rho]^3 + 
         2520*\[Rho]^4 - 189*\[Rho]^5) + 10*tc^15*\[Rho]*
        (3381 + 23776*\[Rho] + 42207*\[Rho]^2 + 23961*\[Rho]^3 + 
         2520*\[Rho]^4 - 189*\[Rho]^5) - 4*tc^6*Sqrt[\[Rho]]*
        (5985 + 69225*\[Rho] + 201564*\[Rho]^2 + 252412*\[Rho]^3 + 
         108003*\[Rho]^4 + 10395*\[Rho]^5) - 4*tc^14*Sqrt[\[Rho]]*
        (5985 + 69225*\[Rho] + 201564*\[Rho]^2 + 252412*\[Rho]^3 + 
         108003*\[Rho]^4 + 10395*\[Rho]^5) - 10*tc^10*Sqrt[\[Rho]]*
        (16884 + 115652*\[Rho] + 189785*\[Rho]^2 + 158092*\[Rho]^3 + 
         101787*\[Rho]^4 + 21420*\[Rho]^5) + 4*tc^8*Sqrt[\[Rho]]*
        (23310 + 414615*\[Rho] + 1140798*\[Rho]^2 + 911684*\[Rho]^3 + 
         277116*\[Rho]^4 + 32445*\[Rho]^5) + 4*tc^12*Sqrt[\[Rho]]*
        (23310 + 414615*\[Rho] + 1140798*\[Rho]^2 + 911684*\[Rho]^3 + 
         277116*\[Rho]^4 + 32445*\[Rho]^5) + 
       tc^7*(-2520 - 30450*\[Rho] - 212760*\[Rho]^2 + 69226*\[Rho]^3 + 
         407422*\[Rho]^4 + 95760*\[Rho]^5 - 5670*\[Rho]^6) + 
       tc^13*(-2520 - 30450*\[Rho] - 212760*\[Rho]^2 + 69226*\[Rho]^3 + 
         407422*\[Rho]^4 + 95760*\[Rho]^5 - 5670*\[Rho]^6) + 
       2*tc^9*(8820 - 89880*\[Rho] - 923875*\[Rho]^2 - 1618563*\[Rho]^3 - 
         709761*\[Rho]^4 - 51345*\[Rho]^5 + 3780*\[Rho]^6) + 
       2*tc^11*(8820 - 89880*\[Rho] - 923875*\[Rho]^2 - 1618563*\[Rho]^3 - 
         709761*\[Rho]^4 - 51345*\[Rho]^5 + 3780*\[Rho]^6))) + 
    24*tc^3*(40*\[Rho]^2*(-1 + 3*\[Rho]^2) + 40*tc^16*\[Rho]^2*
       (-1 + 3*\[Rho]^2) - 70*tc*\[Rho]^(3/2)*(-3 - 3*\[Rho] + 13*\[Rho]^2 + 
        9*\[Rho]^3) - 70*tc^15*\[Rho]^(3/2)*(-3 - 3*\[Rho] + 13*\[Rho]^2 + 
        9*\[Rho]^3) + 12*tc^2*\[Rho]*(-35 - 90*\[Rho] + 168*\[Rho]^2 + 
        396*\[Rho]^3 + 105*\[Rho]^4) + 12*tc^14*\[Rho]*
       (-35 - 90*\[Rho] + 168*\[Rho]^2 + 396*\[Rho]^3 + 105*\[Rho]^4) - 
      420*tc^8*\[Rho]*(236 + 1533*\[Rho] + 2493*\[Rho]^2 + 1207*\[Rho]^3 + 
        147*\[Rho]^4) - 105*tc^3*Sqrt[\[Rho]]*(-5 - 50*\[Rho] - 
        126*\[Rho]^2 - 28*\[Rho]^3 + 35*\[Rho]^4 + 6*\[Rho]^5) - 
      105*tc^13*Sqrt[\[Rho]]*(-5 - 50*\[Rho] - 126*\[Rho]^2 - 28*\[Rho]^3 + 
        35*\[Rho]^4 + 6*\[Rho]^5) + 105*tc^5*Sqrt[\[Rho]]*
       (3 + 162*\[Rho] + 490*\[Rho]^2 + 324*\[Rho]^3 + 99*\[Rho]^4 + 
        18*\[Rho]^5) + 105*tc^11*Sqrt[\[Rho]]*(3 + 162*\[Rho] + 
        490*\[Rho]^2 + 324*\[Rho]^3 + 99*\[Rho]^4 + 18*\[Rho]^5) - 
      70*tc^7*Sqrt[\[Rho]]*(30 - 609*\[Rho] - 2337*\[Rho]^2 - 1645*\[Rho]^3 - 
        123*\[Rho]^4 + 36*\[Rho]^5) - 70*tc^9*Sqrt[\[Rho]]*
       (30 - 609*\[Rho] - 2337*\[Rho]^2 - 1645*\[Rho]^3 - 123*\[Rho]^4 + 
        36*\[Rho]^5) + 70*tc^6*(24 + 621*\[Rho] + 3027*\[Rho]^2 + 
        4952*\[Rho]^3 + 2960*\[Rho]^4 + 519*\[Rho]^5 + 9*\[Rho]^6) + 
      70*tc^10*(24 + 621*\[Rho] + 3027*\[Rho]^2 + 4952*\[Rho]^3 + 
        2960*\[Rho]^4 + 519*\[Rho]^5 + 9*\[Rho]^6) - 
      14*tc^4*(30 + 585*\[Rho] + 2860*\[Rho]^2 + 3829*\[Rho]^3 + 
        1693*\[Rho]^4 + 390*\[Rho]^5 + 45*\[Rho]^6) - 
      14*tc^12*(30 + 585*\[Rho] + 2860*\[Rho]^2 + 3829*\[Rho]^3 + 
        1693*\[Rho]^4 + 390*\[Rho]^5 + 45*\[Rho]^6))*Log[tc] - 
    20160*tc^10*(-1 + tc^2)*Sqrt[\[Rho]]*(9 + 118*\[Rho] + 385*\[Rho]^2 + 
      370*\[Rho]^3 + 90*\[Rho]^4)*Log[tc]^2))/(1260*mb^4*(-1 + tc^2)*
   \[Rho]^(3/2)*(tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*Sqrt[\[Rho]]*Log[tc])^2) + 
 (m2*((-1 + tc^2)*(220*\[Rho]^(7/2) + 220*tc^24*\[Rho]^(7/2) - 
      4*tc*\[Rho]^3*(613 + 460*\[Rho]) - 4*tc^23*\[Rho]^3*
       (613 + 460*\[Rho]) + 4*tc^2*\[Rho]^(5/2)*(3036 + 5381*\[Rho] + 
        2175*\[Rho]^2) + 4*tc^22*\[Rho]^(5/2)*(3036 + 5381*\[Rho] + 
        2175*\[Rho]^2) - 4*tc^3*\[Rho]^2*(8390 + 26926*\[Rho] + 
        22300*\[Rho]^2 + 5565*\[Rho]^3) - 4*tc^21*\[Rho]^2*
       (8390 + 26926*\[Rho] + 22300*\[Rho]^2 + 5565*\[Rho]^3) + 
      5*tc^4*\[Rho]^(3/2)*(11537 + 57095*\[Rho] + 76007*\[Rho]^2 + 
        35475*\[Rho]^3 + 5754*\[Rho]^4) + 5*tc^20*\[Rho]^(3/2)*
       (11537 + 57095*\[Rho] + 76007*\[Rho]^2 + 35475*\[Rho]^3 + 
        5754*\[Rho]^4) - 10*tc^6*Sqrt[\[Rho]]*(-4977 - 44494*\[Rho] - 
        72493*\[Rho]^2 + 6025*\[Rho]^3 + 29670*\[Rho]^4 + 4809*\[Rho]^5) - 
      10*tc^18*Sqrt[\[Rho]]*(-4977 - 44494*\[Rho] - 72493*\[Rho]^2 + 
        6025*\[Rho]^3 + 29670*\[Rho]^4 + 4809*\[Rho]^5) - 
      2*tc^5*\[Rho]*(34965 + 209810*\[Rho] + 344378*\[Rho]^2 + 
        227030*\[Rho]^3 + 54075*\[Rho]^4 + 7560*\[Rho]^5) - 
      2*tc^19*\[Rho]*(34965 + 209810*\[Rho] + 344378*\[Rho]^2 + 
        227030*\[Rho]^3 + 54075*\[Rho]^4 + 7560*\[Rho]^5) - 
      20*tc^8*Sqrt[\[Rho]]*(3402 - 17930*\[Rho] - 95300*\[Rho]^2 + 
        10575*\[Rho]^3 + 78174*\[Rho]^4 + 8106*\[Rho]^5) - 
      20*tc^16*Sqrt[\[Rho]]*(3402 - 17930*\[Rho] - 95300*\[Rho]^2 + 
        10575*\[Rho]^3 + 78174*\[Rho]^4 + 8106*\[Rho]^5) + 
      10*tc^10*Sqrt[\[Rho]]*(-5481 - 202742*\[Rho] - 162149*\[Rho]^2 + 
        381351*\[Rho]^3 + 475992*\[Rho]^4 + 74193*\[Rho]^5) + 
      10*tc^14*Sqrt[\[Rho]]*(-5481 - 202742*\[Rho] - 162149*\[Rho]^2 + 
        381351*\[Rho]^3 + 475992*\[Rho]^4 + 74193*\[Rho]^5) - 
      2*tc^12*Sqrt[\[Rho]]*(17640 - 4038995*\[Rho] - 12361421*\[Rho]^2 - 
        9724941*\[Rho]^3 + 213015*\[Rho]^4 + 651210*\[Rho]^5) - 
      10*tc^7*(378 + 32823*\[Rho] + 89626*\[Rho]^2 - 42520*\[Rho]^3 - 
        184948*\[Rho]^4 - 70329*\[Rho]^5 + 756*\[Rho]^6) - 
      10*tc^17*(378 + 32823*\[Rho] + 89626*\[Rho]^2 - 42520*\[Rho]^3 - 
        184948*\[Rho]^4 - 70329*\[Rho]^5 + 756*\[Rho]^6) + 
      2*tc^9*(-9450 + 489195*\[Rho] + 547150*\[Rho]^2 - 1255342*\[Rho]^3 - 
        851440*\[Rho]^4 - 401205*\[Rho]^5 + 7560*\[Rho]^6) + 
      2*tc^15*(-9450 + 489195*\[Rho] + 547150*\[Rho]^2 - 1255342*\[Rho]^3 - 
        851440*\[Rho]^4 - 401205*\[Rho]^5 + 7560*\[Rho]^6) + 
      2*tc^11*(34020 - 532035*\[Rho] - 3765830*\[Rho]^2 - 6783082*\[Rho]^3 - 
        3694150*\[Rho]^4 - 127155*\[Rho]^5 + 26460*\[Rho]^6) + 
      2*tc^13*(34020 - 532035*\[Rho] - 3765830*\[Rho]^2 - 6783082*\[Rho]^3 - 
        3694150*\[Rho]^4 - 127155*\[Rho]^5 + 26460*\[Rho]^6)) - 
    12*tc^3*(-70*tc*\[Rho]^(3/2)*(3 + 3*\[Rho] + 116*\[Rho]^2 + 
        72*\[Rho]^3) - 70*tc^19*\[Rho]^(3/2)*(3 + 3*\[Rho] + 116*\[Rho]^2 + 
        72*\[Rho]^3) + 40*(\[Rho]^2 + 24*\[Rho]^4) + 
      40*tc^20*(\[Rho]^2 + 24*\[Rho]^4) + 4*tc^2*\[Rho]*
       (105 + 250*\[Rho] + 7539*\[Rho]^2 + 10200*\[Rho]^3 + 2520*\[Rho]^4) + 
      4*tc^18*\[Rho]*(105 + 250*\[Rho] + 7539*\[Rho]^2 + 10200*\[Rho]^3 + 
        2520*\[Rho]^4) - 35*tc^3*Sqrt[\[Rho]]*(27 - 15*\[Rho] + 
        969*\[Rho]^2 + 3199*\[Rho]^3 + 1812*\[Rho]^4 + 144*\[Rho]^5) - 
      35*tc^17*Sqrt[\[Rho]]*(27 - 15*\[Rho] + 969*\[Rho]^2 + 3199*\[Rho]^3 + 
        1812*\[Rho]^4 + 144*\[Rho]^5) - 35*tc^7*Sqrt[\[Rho]]*
       (-459 - 9069*\[Rho] - 34773*\[Rho]^2 - 23425*\[Rho]^3 - 774*\[Rho]^4 + 
        216*\[Rho]^5) - 35*tc^13*Sqrt[\[Rho]]*(-459 - 9069*\[Rho] - 
        34773*\[Rho]^2 - 23425*\[Rho]^3 - 774*\[Rho]^4 + 216*\[Rho]^5) + 
      35*tc^5*Sqrt[\[Rho]]*(9 + 27*\[Rho] + 2367*\[Rho]^2 + 4739*\[Rho]^3 + 
        2586*\[Rho]^4 + 468*\[Rho]^5) + 35*tc^15*Sqrt[\[Rho]]*
       (9 + 27*\[Rho] + 2367*\[Rho]^2 + 4739*\[Rho]^3 + 2586*\[Rho]^4 + 
        468*\[Rho]^5) - 35*tc^9*Sqrt[\[Rho]]*(873 - 4575*\[Rho] - 
        28923*\[Rho]^2 - 40355*\[Rho]^3 - 12276*\[Rho]^4 + 540*\[Rho]^5) - 
      35*tc^11*Sqrt[\[Rho]]*(873 - 4575*\[Rho] - 28923*\[Rho]^2 - 
        40355*\[Rho]^3 - 12276*\[Rho]^4 + 540*\[Rho]^5) - 
      4*tc^6*(1890 + 10605*\[Rho] - 17630*\[Rho]^2 + 21798*\[Rho]^3 + 
        100200*\[Rho]^4 + 31185*\[Rho]^5) - 
      4*tc^14*(1890 + 10605*\[Rho] - 17630*\[Rho]^2 + 21798*\[Rho]^3 + 
        100200*\[Rho]^4 + 31185*\[Rho]^5) + 
      4*tc^4*(315 - 630*\[Rho] + 240*\[Rho]^2 + 15638*\[Rho]^3 + 
        18815*\[Rho]^4 + 3780*\[Rho]^5 - 1260*\[Rho]^6) + 
      4*tc^16*(315 - 630*\[Rho] + 240*\[Rho]^2 + 15638*\[Rho]^3 + 
        18815*\[Rho]^4 + 3780*\[Rho]^5 - 1260*\[Rho]^6) - 
      280*tc^10*(-18 + 378*\[Rho] - 6090*\[Rho]^2 - 7313*\[Rho]^3 + 
        6412*\[Rho]^4 + 2151*\[Rho]^5 + 18*\[Rho]^6) + 
      28*tc^8*(405 + 600*\[Rho] - 79390*\[Rho]^2 - 134682*\[Rho]^3 - 
        4155*\[Rho]^4 + 11430*\[Rho]^5 + 540*\[Rho]^6) + 
      28*tc^12*(405 + 600*\[Rho] - 79390*\[Rho]^2 - 134682*\[Rho]^3 - 
        4155*\[Rho]^4 + 11430*\[Rho]^5 + 540*\[Rho]^6))*Log[tc] - 
    10080*tc^10*(-1 + tc^2)^3*Sqrt[\[Rho]]*(21 - 35*\[Rho] - 695*\[Rho]^2 - 
      155*\[Rho]^3 + 180*\[Rho]^4)*Log[tc]^2))/
  (315*mb^4*(-1 + tc^2)^3*\[Rho]^(3/2)*
   (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*Sqrt[\[Rho]]*Log[tc])^2) - 
 (r12*((-1 + tc^2)*(200*\[Rho]^4 + 200*tc^20*\[Rho]^4 - 
      4*tc*\[Rho]^(7/2)*(464 + 545*\[Rho]) - 4*tc^19*\[Rho]^(7/2)*
       (464 + 545*\[Rho]) + tc^2*\[Rho]^3*(5577 + 25682*\[Rho] + 
        13515*\[Rho]^2) + tc^18*\[Rho]^3*(5577 + 25682*\[Rho] + 
        13515*\[Rho]^2) - 2*tc^3*\[Rho]^(3/2)*(180 + 4085*\[Rho] + 
        48417*\[Rho]^2 + 56715*\[Rho]^3 + 19845*\[Rho]^4) - 
      2*tc^17*\[Rho]^(3/2)*(180 + 4085*\[Rho] + 48417*\[Rho]^2 + 
        56715*\[Rho]^3 + 19845*\[Rho]^4) + tc^4*\[Rho]*
       (1890 + 16580*\[Rho] + 173669*\[Rho]^2 + 308809*\[Rho]^3 + 
        178635*\[Rho]^4 + 55125*\[Rho]^5) + tc^16*\[Rho]*
       (1890 + 16580*\[Rho] + 173669*\[Rho]^2 + 308809*\[Rho]^3 + 
        178635*\[Rho]^4 + 55125*\[Rho]^5) + 
      tc^6*(2835 + 74340*\[Rho] + 223605*\[Rho]^2 - 363744*\[Rho]^3 - 
        2364419*\[Rho]^4 - 1968540*\[Rho]^5 - 344925*\[Rho]^6) + 
      tc^14*(2835 + 74340*\[Rho] + 223605*\[Rho]^2 - 363744*\[Rho]^3 - 
        2364419*\[Rho]^4 - 1968540*\[Rho]^5 - 344925*\[Rho]^6) + 
      2*tc^7*Sqrt[\[Rho]]*(4725 + 1845*\[Rho] + 234450*\[Rho]^2 + 
        1791157*\[Rho]^3 + 2514160*\[Rho]^4 + 624960*\[Rho]^5 - 
        38745*\[Rho]^6) + 2*tc^13*Sqrt[\[Rho]]*(4725 + 1845*\[Rho] + 
        234450*\[Rho]^2 + 1791157*\[Rho]^3 + 2514160*\[Rho]^4 + 
        624960*\[Rho]^5 - 38745*\[Rho]^6) - 10*tc^5*Sqrt[\[Rho]]*
       (378 + 6057*\[Rho] + 21493*\[Rho]^2 + 15705*\[Rho]^3 - 
        36297*\[Rho]^4 - 11088*\[Rho]^5 + 3024*\[Rho]^6) - 
      10*tc^15*Sqrt[\[Rho]]*(378 + 6057*\[Rho] + 21493*\[Rho]^2 + 
        15705*\[Rho]^3 - 36297*\[Rho]^4 - 11088*\[Rho]^5 + 3024*\[Rho]^6) + 
      2*tc^9*Sqrt[\[Rho]]*(2835 + 149580*\[Rho] + 83110*\[Rho]^2 + 
        327513*\[Rho]^3 + 93210*\[Rho]^4 - 191835*\[Rho]^5 + 
        14175*\[Rho]^6) + 2*tc^11*Sqrt[\[Rho]]*(2835 + 149580*\[Rho] + 
        83110*\[Rho]^2 + 327513*\[Rho]^3 + 93210*\[Rho]^4 - 191835*\[Rho]^5 + 
        14175*\[Rho]^6) - 10*tc^10*(-3591 - 22428*\[Rho] - 31121*\[Rho]^2 - 
        149435*\[Rho]^3 - 72367*\[Rho]^4 + 31395*\[Rho]^5 + 44793*\[Rho]^6) + 
      tc^8*(-9450 - 339570*\[Rho] - 628890*\[Rho]^2 - 1983957*\[Rho]^3 - 
        4542647*\[Rho]^4 - 1009995*\[Rho]^5 + 494865*\[Rho]^6) + 
      tc^12*(-9450 - 339570*\[Rho] - 628890*\[Rho]^2 - 1983957*\[Rho]^3 - 
        4542647*\[Rho]^4 - 1009995*\[Rho]^5 + 494865*\[Rho]^6)) - 
    12*tc^3*(40*\[Rho]^(5/2)*(-4 + 75*\[Rho]^2) + 40*tc^16*\[Rho]^(5/2)*
       (-4 + 75*\[Rho]^2) - 70*tc*\[Rho]^2*(-12 - 12*\[Rho] + 265*\[Rho]^2 + 
        225*\[Rho]^3) - 70*tc^15*\[Rho]^2*(-12 - 12*\[Rho] + 265*\[Rho]^2 + 
        225*\[Rho]^3) + 12*tc^2*\[Rho]^(3/2)*(-140 - 360*\[Rho] + 
        3829*\[Rho]^2 + 8220*\[Rho]^3 + 2625*\[Rho]^4) + 
      12*tc^14*\[Rho]^(3/2)*(-140 - 360*\[Rho] + 3829*\[Rho]^2 + 
        8220*\[Rho]^3 + 2625*\[Rho]^4) + 105*tc^5*\[Rho]*
       (-57 + 89*\[Rho] + 101*\[Rho]^2 - 1169*\[Rho]^3 - 276*\[Rho]^4 + 
        144*\[Rho]^5) + 105*tc^11*\[Rho]*(-57 + 89*\[Rho] + 101*\[Rho]^2 - 
        1169*\[Rho]^3 - 276*\[Rho]^4 + 144*\[Rho]^5) - 
      105*tc^3*\[Rho]*(3 - 11*\[Rho] + 423*\[Rho]^2 + 1785*\[Rho]^3 + 
        1226*\[Rho]^4 + 150*\[Rho]^5) - 105*tc^13*\[Rho]*
       (3 - 11*\[Rho] + 423*\[Rho]^2 + 1785*\[Rho]^3 + 1226*\[Rho]^4 + 
        150*\[Rho]^5) - 840*tc^8*Sqrt[\[Rho]]*(-27 - 259*\[Rho] - 
        269*\[Rho]^2 - 773*\[Rho]^3 - 436*\[Rho]^4 + 186*\[Rho]^5) + 
      140*tc^6*Sqrt[\[Rho]]*(-90 - 561*\[Rho] - 354*\[Rho]^2 + 
        1255*\[Rho]^3 + 3166*\[Rho]^4 + 1416*\[Rho]^5 + 18*\[Rho]^6) + 
      140*tc^10*Sqrt[\[Rho]]*(-90 - 561*\[Rho] - 354*\[Rho]^2 + 
        1255*\[Rho]^3 + 3166*\[Rho]^4 + 1416*\[Rho]^5 + 18*\[Rho]^6) - 
      70*tc^7*(-27 + 270*\[Rho] + 717*\[Rho]^2 + 2913*\[Rho]^3 + 
        10091*\[Rho]^4 + 4530*\[Rho]^5 + 36*\[Rho]^6) - 
      70*tc^9*(-27 + 270*\[Rho] + 717*\[Rho]^2 + 2913*\[Rho]^3 + 
        10091*\[Rho]^4 + 4530*\[Rho]^5 + 36*\[Rho]^6) - 
      14*tc^4*Sqrt[\[Rho]]*(-225 - 840*\[Rho] - 695*\[Rho]^2 - 
        8378*\[Rho]^3 - 13025*\[Rho]^4 - 330*\[Rho]^5 + 1125*\[Rho]^6) - 
      14*tc^12*Sqrt[\[Rho]]*(-225 - 840*\[Rho] - 695*\[Rho]^2 - 
        8378*\[Rho]^3 - 13025*\[Rho]^4 - 330*\[Rho]^5 + 1125*\[Rho]^6))*
     Log[tc] + 10080*tc^10*(-1 + tc^2)*\[Rho]*(-33 - 95*\[Rho] + 
      55*\[Rho]^2 + 85*\[Rho]^3 + 180*\[Rho]^4)*Log[tc]^2))/
  (315*mb^5*(-1 + tc^2)*
   (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*\[Rho]^(3/2)*Log[tc])^2) + 
 (m5*((-1 + tc^2)*(20*\[Rho]^(7/2) + 20*tc^20*\[Rho]^(7/2) + 
      4*tc*\[Rho]^3*(-77 + 58*\[Rho]) + 4*tc^19*\[Rho]^3*(-77 + 58*\[Rho]) - 
      2*tc^2*\[Rho]^(5/2)*(-1413 + 1349*\[Rho] + 1377*\[Rho]^2) - 
      2*tc^18*\[Rho]^(5/2)*(-1413 + 1349*\[Rho] + 1377*\[Rho]^2) + 
      4*tc^3*\[Rho]^2*(-2575 - 378*\[Rho] + 4212*\[Rho]^2 + 2310*\[Rho]^3) + 
      4*tc^17*\[Rho]^2*(-2575 - 378*\[Rho] + 4212*\[Rho]^2 + 2310*\[Rho]^3) + 
      tc^4*\[Rho]^(3/2)*(17495 + 46487*\[Rho] + 11539*\[Rho]^2 - 
        17433*\[Rho]^3 - 13440*\[Rho]^4) + tc^16*\[Rho]^(3/2)*
       (17495 + 46487*\[Rho] + 11539*\[Rho]^2 - 17433*\[Rho]^3 - 
        13440*\[Rho]^4) + 10*tc^5*\[Rho]*(-1365 - 13078*\[Rho] - 
        29022*\[Rho]^2 - 31536*\[Rho]^3 - 7203*\[Rho]^4 + 756*\[Rho]^5) + 
      10*tc^15*\[Rho]*(-1365 - 13078*\[Rho] - 29022*\[Rho]^2 - 
        31536*\[Rho]^3 - 7203*\[Rho]^4 + 756*\[Rho]^5) + 
      20*tc^10*Sqrt[\[Rho]]*(2835 + 35677*\[Rho] + 65179*\[Rho]^2 + 
        50813*\[Rho]^3 + 45954*\[Rho]^4 + 14763*\[Rho]^5) + 
      2*tc^6*Sqrt[\[Rho]]*(1575 + 60705*\[Rho] + 204924*\[Rho]^2 + 
        441788*\[Rho]^3 + 337929*\[Rho]^4 + 59535*\[Rho]^5) + 
      2*tc^14*Sqrt[\[Rho]]*(1575 + 60705*\[Rho] + 204924*\[Rho]^2 + 
        441788*\[Rho]^3 + 337929*\[Rho]^4 + 59535*\[Rho]^5) - 
      tc^8*Sqrt[\[Rho]]*(8820 + 911475*\[Rho] + 2854791*\[Rho]^2 + 
        2217047*\[Rho]^3 + 926211*\[Rho]^4 + 230580*\[Rho]^5) - 
      tc^12*Sqrt[\[Rho]]*(8820 + 911475*\[Rho] + 2854791*\[Rho]^2 + 
        2217047*\[Rho]^3 + 926211*\[Rho]^4 + 230580*\[Rho]^5) + 
      2*tc^9*(-2205 + 31920*\[Rho] + 426535*\[Rho]^2 + 909174*\[Rho]^3 + 
        547329*\[Rho]^4 + 85260*\[Rho]^5 - 8505*\[Rho]^6) + 
      2*tc^11*(-2205 + 31920*\[Rho] + 426535*\[Rho]^2 + 909174*\[Rho]^3 + 
        547329*\[Rho]^4 + 85260*\[Rho]^5 - 8505*\[Rho]^6) + 
      2*tc^7*(315 + 2625*\[Rho] + 182655*\[Rho]^2 + 83566*\[Rho]^3 - 
        376139*\[Rho]^4 - 121905*\[Rho]^5 + 10395*\[Rho]^6) + 
      2*tc^13*(315 + 2625*\[Rho] + 182655*\[Rho]^2 + 83566*\[Rho]^3 - 
        376139*\[Rho]^4 - 121905*\[Rho]^5 + 10395*\[Rho]^6)) + 
    12*tc^3*(40*\[Rho]^2*(-2 + 21*\[Rho]^2) + 40*tc^16*\[Rho]^2*
       (-2 + 21*\[Rho]^2) - 70*tc*\[Rho]^(3/2)*(-6 - 6*\[Rho] + 59*\[Rho]^2 + 
        63*\[Rho]^3) - 70*tc^15*\[Rho]^(3/2)*(-6 - 6*\[Rho] + 59*\[Rho]^2 + 
        63*\[Rho]^3) - 1680*tc^8*\[Rho]*(49 + 383*\[Rho] + 719*\[Rho]^2 + 
        451*\[Rho]^3 + 93*\[Rho]^4) + 12*tc^2*\[Rho]*(-70 - 180*\[Rho] + 
        483*\[Rho]^2 + 1918*\[Rho]^3 + 735*\[Rho]^4) + 
      12*tc^14*\[Rho]*(-70 - 180*\[Rho] + 483*\[Rho]^2 + 1918*\[Rho]^3 + 
        735*\[Rho]^4) + 105*tc^5*Sqrt[\[Rho]]*(-3 + 159*\[Rho] + 
        529*\[Rho]^2 + 211*\[Rho]^3 + 58*\[Rho]^4 + 30*\[Rho]^5) + 
      105*tc^11*Sqrt[\[Rho]]*(-3 + 159*\[Rho] + 529*\[Rho]^2 + 211*\[Rho]^3 + 
        58*\[Rho]^4 + 30*\[Rho]^5) - 70*tc^7*Sqrt[\[Rho]]*
       (60 - 669*\[Rho] - 3081*\[Rho]^2 - 1790*\[Rho]^3 + 138*\[Rho]^4 + 
        36*\[Rho]^5) - 70*tc^9*Sqrt[\[Rho]]*(60 - 669*\[Rho] - 
        3081*\[Rho]^2 - 1790*\[Rho]^3 + 138*\[Rho]^4 + 36*\[Rho]^5) - 
      105*tc^3*Sqrt[\[Rho]]*(-7 - 51*\[Rho] - 181*\[Rho]^2 + 69*\[Rho]^3 + 
        224*\[Rho]^4 + 42*\[Rho]^5) - 105*tc^13*Sqrt[\[Rho]]*
       (-7 - 51*\[Rho] - 181*\[Rho]^2 + 69*\[Rho]^3 + 224*\[Rho]^4 + 
        42*\[Rho]^5) + 140*tc^6*(6 + 273*\[Rho] + 1398*\[Rho]^2 + 
        2789*\[Rho]^3 + 2576*\[Rho]^4 + 726*\[Rho]^5 + 18*\[Rho]^6) + 
      140*tc^10*(6 + 273*\[Rho] + 1398*\[Rho]^2 + 2789*\[Rho]^3 + 
        2576*\[Rho]^4 + 726*\[Rho]^5 + 18*\[Rho]^6) - 
      14*tc^4*(15 + 390*\[Rho] + 3665*\[Rho]^2 + 5324*\[Rho]^3 + 
        929*\[Rho]^4 + 690*\[Rho]^5 + 315*\[Rho]^6) - 
      14*tc^12*(15 + 390*\[Rho] + 3665*\[Rho]^2 + 5324*\[Rho]^3 + 
        929*\[Rho]^4 + 690*\[Rho]^5 + 315*\[Rho]^6))*Log[tc] - 
    10080*tc^10*(-1 + tc^2)*Sqrt[\[Rho]]*(9 + 89*\[Rho] + 365*\[Rho]^2 + 
      485*\[Rho]^3 + 180*\[Rho]^4)*Log[tc]^2))/
  (315*mb^4*(-1 + tc^2)*\[Rho]^(3/2)*
   (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*Sqrt[\[Rho]]*Log[tc])^2) + 
 (r9*((-1 + tc^2)*(200*\[Rho]^4 + 200*tc^20*\[Rho]^4 - 
      8*tc*\[Rho]^(7/2)*(187 + 367*\[Rho]) - 8*tc^19*\[Rho]^(7/2)*
       (187 + 367*\[Rho]) + tc^2*\[Rho]^3*(867 + 33644*\[Rho] + 
        19437*\[Rho]^2) + tc^18*\[Rho]^3*(867 + 33644*\[Rho] + 
        19437*\[Rho]^2) - 2*tc^3*\[Rho]^(3/2)*(480 - 3985*\[Rho] + 
        54567*\[Rho]^2 + 77697*\[Rho]^3 + 28665*\[Rho]^4) - 
      2*tc^17*\[Rho]^(3/2)*(480 - 3985*\[Rho] + 54567*\[Rho]^2 + 
        77697*\[Rho]^3 + 28665*\[Rho]^4) + 4*tc^4*\[Rho]*
       (1260 + 1550*\[Rho] + 37961*\[Rho]^2 + 88597*\[Rho]^3 + 
        56541*\[Rho]^4 + 19845*\[Rho]^5) + 4*tc^16*\[Rho]*
       (1260 + 1550*\[Rho] + 37961*\[Rho]^2 + 88597*\[Rho]^3 + 
        56541*\[Rho]^4 + 19845*\[Rho]^5) + 2*tc^7*Sqrt[\[Rho]]*
       (11340 + 15525*\[Rho] - 57900*\[Rho]^2 + 1848787*\[Rho]^3 + 
        3468457*\[Rho]^4 + 890820*\[Rho]^5 - 57645*\[Rho]^6) + 
      2*tc^13*Sqrt[\[Rho]]*(11340 + 15525*\[Rho] - 57900*\[Rho]^2 + 
        1848787*\[Rho]^3 + 3468457*\[Rho]^4 + 890820*\[Rho]^5 - 
        57645*\[Rho]^6) - 10*tc^5*Sqrt[\[Rho]]*(1008 + 12393*\[Rho] + 
        23536*\[Rho]^2 - 4857*\[Rho]^3 - 84495*\[Rho]^4 - 23940*\[Rho]^5 + 
        4347*\[Rho]^6) - 10*tc^15*Sqrt[\[Rho]]*(1008 + 12393*\[Rho] + 
        23536*\[Rho]^2 - 4857*\[Rho]^3 - 84495*\[Rho]^4 - 23940*\[Rho]^5 + 
        4347*\[Rho]^6) + 2*tc^9*Sqrt[\[Rho]]*(16380 + 341760*\[Rho] + 
        116155*\[Rho]^2 - 164637*\[Rho]^3 - 749967*\[Rho]^4 - 
        429975*\[Rho]^5 + 34020*\[Rho]^6) + 2*tc^11*Sqrt[\[Rho]]*
       (16380 + 341760*\[Rho] + 116155*\[Rho]^2 - 164637*\[Rho]^3 - 
        749967*\[Rho]^4 - 429975*\[Rho]^5 + 34020*\[Rho]^6) - 
      10*tc^10*(-9576 - 50820*\[Rho] + 13492*\[Rho]^2 - 62729*\[Rho]^3 - 
        33388*\[Rho]^4 + 156861*\[Rho]^5 + 109116*\[Rho]^6) - 
      4*tc^6*(-1890 - 43365*\[Rho] - 101475*\[Rho]^2 + 121956*\[Rho]^3 + 
        929942*\[Rho]^4 + 805401*\[Rho]^5 + 142695*\[Rho]^6) - 
      4*tc^14*(-1890 - 43365*\[Rho] - 101475*\[Rho]^2 + 121956*\[Rho]^3 + 
        929942*\[Rho]^4 + 805401*\[Rho]^5 + 142695*\[Rho]^6) + 
      4*tc^8*(-6300 - 200130*\[Rho] - 193260*\[Rho]^2 - 55113*\[Rho]^3 - 
        839291*\[Rho]^4 + 84537*\[Rho]^5 + 255465*\[Rho]^6) + 
      4*tc^12*(-6300 - 200130*\[Rho] - 193260*\[Rho]^2 - 55113*\[Rho]^3 - 
        839291*\[Rho]^4 + 84537*\[Rho]^5 + 255465*\[Rho]^6)) - 
    24*tc^3*(40*\[Rho]^(5/2)*(-5 + 57*\[Rho]^2) + 40*tc^16*\[Rho]^(5/2)*
       (-5 + 57*\[Rho]^2) - 70*tc*\[Rho]^2*(-15 - 15*\[Rho] + 191*\[Rho]^2 + 
        171*\[Rho]^3) - 70*tc^15*\[Rho]^2*(-15 - 15*\[Rho] + 191*\[Rho]^2 + 
        171*\[Rho]^3) + 12*tc^2*\[Rho]^(3/2)*(-175 - 450*\[Rho] + 
        2422*\[Rho]^2 + 6012*\[Rho]^3 + 1995*\[Rho]^4) + 
      12*tc^14*\[Rho]^(3/2)*(-175 - 450*\[Rho] + 2422*\[Rho]^2 + 
        6012*\[Rho]^3 + 1995*\[Rho]^4) - 105*tc^3*\[Rho]*
       (3 - 12*\[Rho] + 152*\[Rho]^2 + 1082*\[Rho]^3 + 845*\[Rho]^4 + 
        114*\[Rho]^5) - 105*tc^13*\[Rho]*(3 - 12*\[Rho] + 152*\[Rho]^2 + 
        1082*\[Rho]^3 + 845*\[Rho]^4 + 114*\[Rho]^5) + 
      105*tc^5*\[Rho]*(-69 + 44*\[Rho] + 228*\[Rho]^2 - 674*\[Rho]^3 - 
        63*\[Rho]^4 + 126*\[Rho]^5) + 105*tc^11*\[Rho]*
       (-69 + 44*\[Rho] + 228*\[Rho]^2 - 674*\[Rho]^3 - 63*\[Rho]^4 + 
        126*\[Rho]^5) - 420*tc^8*Sqrt[\[Rho]]*(-72 - 564*\[Rho] - 
        229*\[Rho]^2 + 83*\[Rho]^3 + 785*\[Rho]^4 + 597*\[Rho]^5) - 
      70*tc^7*(-36 + 330*\[Rho] + 609*\[Rho]^2 + 417*\[Rho]^3 + 
        4939*\[Rho]^4 + 2541*\[Rho]^5 + 36*\[Rho]^6) - 
      70*tc^9*(-36 + 330*\[Rho] + 609*\[Rho]^2 + 417*\[Rho]^3 + 
        4939*\[Rho]^4 + 2541*\[Rho]^5 + 36*\[Rho]^6) + 
      70*tc^6*Sqrt[\[Rho]]*(-216 - 1173*\[Rho] - 603*\[Rho]^2 + 
        3316*\[Rho]^3 + 7144*\[Rho]^4 + 2853*\[Rho]^5 + 63*\[Rho]^6) + 
      70*tc^10*Sqrt[\[Rho]]*(-216 - 1173*\[Rho] - 603*\[Rho]^2 + 
        3316*\[Rho]^3 + 7144*\[Rho]^4 + 2853*\[Rho]^5 + 63*\[Rho]^6) - 
      14*tc^4*Sqrt[\[Rho]]*(-270 - 1065*\[Rho] + 680*\[Rho]^2 - 
        2269*\[Rho]^3 - 7189*\[Rho]^4 + 450*\[Rho]^5 + 855*\[Rho]^6) - 
      14*tc^12*Sqrt[\[Rho]]*(-270 - 1065*\[Rho] + 680*\[Rho]^2 - 
        2269*\[Rho]^3 - 7189*\[Rho]^4 + 450*\[Rho]^5 + 855*\[Rho]^6))*
     Log[tc] + 20160*tc^10*(-1 + tc^2)*\[Rho]*(-39 - 124*\[Rho] + 
      65*\[Rho]^2 + 320*\[Rho]^3 + 270*\[Rho]^4)*Log[tc]^2))/
  (1260*mb^5*(-1 + tc^2)*
   (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*\[Rho]^(3/2)*Log[tc])^2) + 
 (r2*(-((-1 + tc^2)*(2200*\[Rho]^4 + 2200*tc^24*\[Rho]^4 - 
       8*tc*\[Rho]^(7/2)*(3185 + 2501*\[Rho]) - 8*tc^23*\[Rho]^(7/2)*
        (3185 + 2501*\[Rho]) + tc^2*\[Rho]^3*(125135 + 242196*\[Rho] + 
         98561*\[Rho]^2) + tc^22*\[Rho]^3*(125135 + 242196*\[Rho] + 
         98561*\[Rho]^2) - 2*tc^3*\[Rho]^(3/2)*(4080 + 206955*\[Rho] + 
         596875*\[Rho]^2 + 503293*\[Rho]^3 + 127645*\[Rho]^4) - 
       2*tc^21*\[Rho]^(3/2)*(4080 + 206955*\[Rho] + 596875*\[Rho]^2 + 
         503293*\[Rho]^3 + 127645*\[Rho]^4) + 10*tc^4*\[Rho]*
        (4284 + 114338*\[Rho] + 359983*\[Rho]^2 + 415682*\[Rho]^3 + 
         192177*\[Rho]^4 + 33124*\[Rho]^5) + 10*tc^20*\[Rho]*
        (4284 + 114338*\[Rho] + 359983*\[Rho]^2 + 415682*\[Rho]^3 + 
         192177*\[Rho]^4 + 33124*\[Rho]^5) - 40*tc^8*(6678 + 242676*\[Rho] + 
         317244*\[Rho]^2 - 846868*\[Rho]^3 - 611675*\[Rho]^4 + 
         148632*\[Rho]^5 + 3416*\[Rho]^6) - 40*tc^16*(6678 + 242676*\[Rho] + 
         317244*\[Rho]^2 - 846868*\[Rho]^3 - 611675*\[Rho]^4 + 
         148632*\[Rho]^5 + 3416*\[Rho]^6) - 10*tc^7*Sqrt[\[Rho]]*
        (-168 + 502109*\[Rho] + 2181083*\[Rho]^2 + 1130750*\[Rho]^3 - 
         1491446*\[Rho]^4 - 716807*\[Rho]^5 + 9639*\[Rho]^6) - 
       10*tc^17*Sqrt[\[Rho]]*(-168 + 502109*\[Rho] + 2181083*\[Rho]^2 + 
         1130750*\[Rho]^3 - 1491446*\[Rho]^4 - 716807*\[Rho]^5 + 
         9639*\[Rho]^6) - 2*tc^5*Sqrt[\[Rho]]*(42840 + 1301045*\[Rho] + 
         4135150*\[Rho]^2 + 4181805*\[Rho]^3 + 2014507*\[Rho]^4 + 
         456470*\[Rho]^5 + 87255*\[Rho]^6) - 2*tc^19*Sqrt[\[Rho]]*
        (42840 + 1301045*\[Rho] + 4135150*\[Rho]^2 + 4181805*\[Rho]^3 + 
         2014507*\[Rho]^4 + 456470*\[Rho]^5 + 87255*\[Rho]^6) + 
       2*tc^9*Sqrt[\[Rho]]*(-47880 + 12342105*\[Rho] + 21574095*\[Rho]^2 - 
         8437670*\[Rho]^3 - 10141658*\[Rho]^4 - 4641035*\[Rho]^5 + 
         151515*\[Rho]^6) + 2*tc^15*Sqrt[\[Rho]]*(-47880 + 12342105*\[Rho] + 
         21574095*\[Rho]^2 - 8437670*\[Rho]^3 - 10141658*\[Rho]^4 - 
         4641035*\[Rho]^5 + 151515*\[Rho]^6) - 
       5*tc^6*(-12852 - 534156*\[Rho] - 2525008*\[Rho]^2 - 3326443*\[Rho]^3 - 
         92296*\[Rho]^4 + 952311*\[Rho]^5 + 174328*\[Rho]^6) - 
       5*tc^18*(-12852 - 534156*\[Rho] - 2525008*\[Rho]^2 - 
         3326443*\[Rho]^3 - 92296*\[Rho]^4 + 952311*\[Rho]^5 + 
         174328*\[Rho]^6) + 2*tc^11*Sqrt[\[Rho]]*(513240 - 16852515*\[Rho] - 
         75193135*\[Rho]^2 - 96190440*\[Rho]^3 - 42062968*\[Rho]^4 - 
         757925*\[Rho]^5 + 225855*\[Rho]^6) + 2*tc^13*Sqrt[\[Rho]]*
        (513240 - 16852515*\[Rho] - 75193135*\[Rho]^2 - 96190440*\[Rho]^3 - 
         42062968*\[Rho]^4 - 757925*\[Rho]^5 + 225855*\[Rho]^6) + 
       10*tc^10*(97398 + 1520442*\[Rho] - 561080*\[Rho]^2 - 
         5432023*\[Rho]^3 - 1335766*\[Rho]^4 + 2861461*\[Rho]^5 + 
         439180*\[Rho]^6) + 10*tc^14*(97398 + 1520442*\[Rho] - 
         561080*\[Rho]^2 - 5432023*\[Rho]^3 - 1335766*\[Rho]^4 + 
         2861461*\[Rho]^5 + 439180*\[Rho]^6) - 
       4*tc^12*(476280 + 3621660*\[Rho] - 33161270*\[Rho]^2 - 
         105843845*\[Rho]^3 - 80486142*\[Rho]^4 - 6325227*\[Rho]^5 + 
         2431940*\[Rho]^6))) + 
    24*tc^3*(40*\[Rho]^(5/2)*(-35 + 151*\[Rho]^2) + 40*tc^20*\[Rho]^(5/2)*
       (-35 + 151*\[Rho]^2) - 70*tc*\[Rho]^2*(-105 - 105*\[Rho] + 
        673*\[Rho]^2 + 453*\[Rho]^3) - 70*tc^19*\[Rho]^2*
       (-105 - 105*\[Rho] + 673*\[Rho]^2 + 453*\[Rho]^3) + 
      4*tc^2*\[Rho]^(3/2)*(-3675 - 8750*\[Rho] + 37310*\[Rho]^2 + 
        59688*\[Rho]^3 + 15855*\[Rho]^4) + 4*tc^18*\[Rho]^(3/2)*
       (-3675 - 8750*\[Rho] + 37310*\[Rho]^2 + 59688*\[Rho]^3 + 
        15855*\[Rho]^4) - 35*tc^3*\[Rho]*(265 + 392*\[Rho] + 3136*\[Rho]^2 + 
        15278*\[Rho]^3 + 9743*\[Rho]^4 + 906*\[Rho]^5) - 
      35*tc^17*\[Rho]*(265 + 392*\[Rho] + 3136*\[Rho]^2 + 15278*\[Rho]^3 + 
        9743*\[Rho]^4 + 906*\[Rho]^5) + 35*tc^5*\[Rho]*
       (-1525 - 4150*\[Rho] + 10106*\[Rho]^2 + 25136*\[Rho]^3 + 
        15411*\[Rho]^4 + 3006*\[Rho]^5) + 35*tc^15*\[Rho]*
       (-1525 - 4150*\[Rho] + 10106*\[Rho]^2 + 25136*\[Rho]^3 + 
        15411*\[Rho]^4 + 3006*\[Rho]^5) + 2*tc^4*Sqrt[\[Rho]]*
       (20300 + 81795*\[Rho] + 52990*\[Rho]^2 + 91175*\[Rho]^3 + 
        125057*\[Rho]^4 + 15330*\[Rho]^5 - 15855*\[Rho]^6) + 
      2*tc^16*Sqrt[\[Rho]]*(20300 + 81795*\[Rho] + 52990*\[Rho]^2 + 
        91175*\[Rho]^3 + 125057*\[Rho]^4 + 15330*\[Rho]^5 - 15855*\[Rho]^6) - 
      140*tc^10*Sqrt[\[Rho]]*(3688 + 46273*\[Rho] - 48487*\[Rho]^2 - 
        169582*\[Rho]^3 + 10418*\[Rho]^4 + 13785*\[Rho]^5 + 105*\[Rho]^6) - 
      35*tc^7*(-612 - 7281*\[Rho] - 90382*\[Rho]^2 - 291550*\[Rho]^3 - 
        186644*\[Rho]^4 - 9097*\[Rho]^5 + 1806*\[Rho]^6) - 
      35*tc^13*(-612 - 7281*\[Rho] - 90382*\[Rho]^2 - 291550*\[Rho]^3 - 
        186644*\[Rho]^4 - 9097*\[Rho]^5 + 1806*\[Rho]^6) - 
      35*tc^9*(1044 + 3187*\[Rho] - 61070*\[Rho]^2 - 205078*\[Rho]^3 - 
        226140*\[Rho]^4 - 63709*\[Rho]^5 + 3030*\[Rho]^6) - 
      35*tc^11*(1044 + 3187*\[Rho] - 61070*\[Rho]^2 - 205078*\[Rho]^3 - 
        226140*\[Rho]^4 - 63709*\[Rho]^5 + 3030*\[Rho]^6) + 
      14*tc^8*Sqrt[\[Rho]]*(37980 + 226715*\[Rho] - 1021590*\[Rho]^2 - 
        2290945*\[Rho]^3 - 477403*\[Rho]^4 + 62130*\[Rho]^5 + 
        4545*\[Rho]^6) + 14*tc^12*Sqrt[\[Rho]]*(37980 + 226715*\[Rho] - 
        1021590*\[Rho]^2 - 2290945*\[Rho]^3 - 477403*\[Rho]^4 + 
        62130*\[Rho]^5 + 4545*\[Rho]^6) + 2*tc^6*Sqrt[\[Rho]]*
       (-121800 - 735735*\[Rho] - 319585*\[Rho]^2 + 346010*\[Rho]^3 - 
        480602*\[Rho]^4 - 199395*\[Rho]^5 + 7875*\[Rho]^6) + 
      2*tc^14*Sqrt[\[Rho]]*(-121800 - 735735*\[Rho] - 319585*\[Rho]^2 + 
        346010*\[Rho]^3 - 480602*\[Rho]^4 - 199395*\[Rho]^5 + 7875*\[Rho]^6))*
     Log[tc] + 20160*tc^10*(-1 + tc^2)^3*\[Rho]*(475 + 1092*\[Rho] - 
      4805*\[Rho]^2 - 2880*\[Rho]^3 + 450*\[Rho]^4)*Log[tc]^2))/
  (2100*mb^5*(-1 + tc^2)^3*
   (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*\[Rho]^(3/2)*Log[tc])^2) + 
 (r14*((-1 + tc^2)*(680*\[Rho]^4 + 680*tc^20*\[Rho]^4 - 
      8*tc*\[Rho]^(7/2)*(787 + 859*\[Rho]) - 8*tc^19*\[Rho]^(7/2)*
       (787 + 859*\[Rho]) + 7*tc^2*\[Rho]^3*(2631 + 11468*\[Rho] + 
        5937*\[Rho]^2) + 7*tc^18*\[Rho]^3*(2631 + 11468*\[Rho] + 
        5937*\[Rho]^2) - 2*tc^3*\[Rho]^(3/2)*(240 + 10085*\[Rho] + 
        145557*\[Rho]^2 + 172539*\[Rho]^3 + 60795*\[Rho]^4) - 
      2*tc^17*\[Rho]^(3/2)*(240 + 10085*\[Rho] + 145557*\[Rho]^2 + 
        172539*\[Rho]^3 + 60795*\[Rho]^4) + 4*tc^4*\[Rho]*
       (630 + 2405*\[Rho] + 109481*\[Rho]^2 + 212053*\[Rho]^3 + 
        131007*\[Rho]^4 + 42210*\[Rho]^5) + 4*tc^16*\[Rho]*
       (630 + 2405*\[Rho] + 109481*\[Rho]^2 + 212053*\[Rho]^3 + 
        131007*\[Rho]^4 + 42210*\[Rho]^5) + 2*tc^7*Sqrt[\[Rho]]*
       (5040 - 32925*\[Rho] + 714900*\[Rho]^2 + 5640217*\[Rho]^3 + 
        7726279*\[Rho]^4 + 1874880*\[Rho]^5 - 120015*\[Rho]^6) + 
      2*tc^13*Sqrt[\[Rho]]*(5040 - 32925*\[Rho] + 714900*\[Rho]^2 + 
        5640217*\[Rho]^3 + 7726279*\[Rho]^4 + 1874880*\[Rho]^5 - 
        120015*\[Rho]^6) - 10*tc^5*Sqrt[\[Rho]]*(504 + 4695*\[Rho] + 
        16900*\[Rho]^2 - 32235*\[Rho]^3 - 158781*\[Rho]^4 - 40320*\[Rho]^5 + 
        9261*\[Rho]^6) - 10*tc^15*Sqrt[\[Rho]]*(504 + 4695*\[Rho] + 
        16900*\[Rho]^2 - 32235*\[Rho]^3 - 158781*\[Rho]^4 - 40320*\[Rho]^5 + 
        9261*\[Rho]^6) + 2*tc^9*Sqrt[\[Rho]]*(12600 + 69240*\[Rho] - 
        1555235*\[Rho]^2 - 2084367*\[Rho]^3 - 1263009*\[Rho]^4 - 
        677565*\[Rho]^5 + 52920*\[Rho]^6) + 2*tc^11*Sqrt[\[Rho]]*
       (12600 + 69240*\[Rho] - 1555235*\[Rho]^2 - 2084367*\[Rho]^3 - 
        1263009*\[Rho]^4 - 677565*\[Rho]^5 + 52920*\[Rho]^6) - 
      10*tc^10*(-4788 - 5124*\[Rho] + 112480*\[Rho]^2 - 84755*\[Rho]^3 + 
        106472*\[Rho]^4 + 323871*\[Rho]^5 + 180432*\[Rho]^6) - 
      4*tc^6*(-945 - 19005*\[Rho] + 12540*\[Rho]^2 + 700356*\[Rho]^3 + 
        2260853*\[Rho]^4 + 1678017*\[Rho]^5 + 279720*\[Rho]^6) - 
      4*tc^14*(-945 - 19005*\[Rho] + 12540*\[Rho]^2 + 700356*\[Rho]^3 + 
        2260853*\[Rho]^4 + 1678017*\[Rho]^5 + 279720*\[Rho]^6) + 
      4*tc^8*(-3150 - 92820*\[Rho] + 415335*\[Rho]^2 + 490407*\[Rho]^3 - 
        1511249*\[Rho]^4 - 58161*\[Rho]^5 + 440370*\[Rho]^6) + 
      4*tc^12*(-3150 - 92820*\[Rho] + 415335*\[Rho]^2 + 490407*\[Rho]^3 - 
        1511249*\[Rho]^4 - 58161*\[Rho]^5 + 440370*\[Rho]^6)) - 
    24*tc^3*(40*\[Rho]^(5/2)*(-5 + 117*\[Rho]^2) + 40*tc^16*\[Rho]^(5/2)*
       (-5 + 117*\[Rho]^2) - 70*tc*\[Rho]^2*(-15 - 15*\[Rho] + 419*\[Rho]^2 + 
        351*\[Rho]^3) - 70*tc^15*\[Rho]^2*(-15 - 15*\[Rho] + 419*\[Rho]^2 + 
        351*\[Rho]^3) + 12*tc^2*\[Rho]^(3/2)*(-175 - 450*\[Rho] + 
        6202*\[Rho]^2 + 12924*\[Rho]^3 + 4095*\[Rho]^4) + 
      12*tc^14*\[Rho]^(3/2)*(-175 - 450*\[Rho] + 6202*\[Rho]^2 + 
        12924*\[Rho]^3 + 4095*\[Rho]^4) + 105*tc^5*\[Rho]*
       (-39 + 476*\[Rho] + 996*\[Rho]^2 - 1022*\[Rho]^3 - 189*\[Rho]^4 + 
        234*\[Rho]^5) + 105*tc^11*\[Rho]*(-39 + 476*\[Rho] + 996*\[Rho]^2 - 
        1022*\[Rho]^3 - 189*\[Rho]^4 + 234*\[Rho]^5) - 
      105*tc^3*\[Rho]*(-7 - 104*\[Rho] + 472*\[Rho]^2 + 2606*\[Rho]^3 + 
        1863*\[Rho]^4 + 234*\[Rho]^5) - 105*tc^13*\[Rho]*
       (-7 - 104*\[Rho] + 472*\[Rho]^2 + 2606*\[Rho]^3 + 1863*\[Rho]^4 + 
        234*\[Rho]^5) - 420*tc^8*Sqrt[\[Rho]]*(-36 + 2153*\[Rho]^2 + 
        2393*\[Rho]^3 + 1295*\[Rho]^4 + 891*\[Rho]^5) + 
      70*tc^6*Sqrt[\[Rho]]*(-96 + 153*\[Rho] + 5115*\[Rho]^2 + 
        13444*\[Rho]^3 + 15400*\[Rho]^4 + 5271*\[Rho]^5 + 81*\[Rho]^6) + 
      70*tc^10*Sqrt[\[Rho]]*(-96 + 153*\[Rho] + 5115*\[Rho]^2 + 
        13444*\[Rho]^3 + 15400*\[Rho]^4 + 5271*\[Rho]^5 + 81*\[Rho]^6) - 
      70*tc^7*(-18 + 270*\[Rho] - 375*\[Rho]^2 + 753*\[Rho]^3 + 
        11629*\[Rho]^4 + 6093*\[Rho]^5 + 108*\[Rho]^6) - 
      70*tc^9*(-18 + 270*\[Rho] - 375*\[Rho]^2 + 753*\[Rho]^3 + 
        11629*\[Rho]^4 + 6093*\[Rho]^5 + 108*\[Rho]^6) - 
      14*tc^4*Sqrt[\[Rho]]*(-120 + 465*\[Rho] + 4010*\[Rho]^2 - 
        5839*\[Rho]^3 - 15313*\[Rho]^4 + 570*\[Rho]^5 + 1755*\[Rho]^6) - 
      14*tc^12*Sqrt[\[Rho]]*(-120 + 465*\[Rho] + 4010*\[Rho]^2 - 
        5839*\[Rho]^3 - 15313*\[Rho]^4 + 570*\[Rho]^5 + 1755*\[Rho]^6))*
     Log[tc] + 20160*tc^10*(-1 + tc^2)*\[Rho]*(-9 + 152*\[Rho] + 
      815*\[Rho]^2 + 860*\[Rho]^3 + 450*\[Rho]^4)*Log[tc]^2))/
  (1260*mb^5*(-1 + tc^2)*
   (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*\[Rho]^(3/2)*Log[tc])^2) - 
 (r1*((-1 + tc^2)*(17000*\[Rho]^4 + 17000*tc^28*\[Rho]^4 - 
      1432*tc*\[Rho]^(7/2)*(125 + 107*\[Rho]) - 1432*tc^27*\[Rho]^(7/2)*
       (125 + 107*\[Rho]) + 3*tc^2*\[Rho]^3*(253075 + 590836*\[Rho] + 
        279461*\[Rho]^2) + 3*tc^26*\[Rho]^3*(253075 + 590836*\[Rho] + 
        279461*\[Rho]^2) - 10*tc^3*\[Rho]^(5/2)*(173545 + 762697*\[Rho] + 
        736615*\[Rho]^2 + 234927*\[Rho]^3) - 10*tc^25*\[Rho]^(5/2)*
       (173545 + 762697*\[Rho] + 736615*\[Rho]^2 + 234927*\[Rho]^3) + 
      4*tc^4*\[Rho]^2*(559325 + 4177805*\[Rho] + 5556326*\[Rho]^2 + 
        2949051*\[Rho]^3 + 799155*\[Rho]^4) + 4*tc^24*\[Rho]^2*
       (559325 + 4177805*\[Rho] + 5556326*\[Rho]^2 + 2949051*\[Rho]^3 + 
        799155*\[Rho]^4) - 30*tc^5*\[Rho]^(3/2)*(33565 + 611116*\[Rho] + 
        530315*\[Rho]^2 - 445203*\[Rho]^3 - 161700*\[Rho]^4 + 
        57771*\[Rho]^5) - 30*tc^23*\[Rho]^(3/2)*(33565 + 611116*\[Rho] + 
        530315*\[Rho]^2 - 445203*\[Rho]^3 - 161700*\[Rho]^4 + 
        57771*\[Rho]^5) - 2*tc^6*\[Rho]*(-224910 - 6070190*\[Rho] + 
        22646605*\[Rho]^2 + 77710036*\[Rho]^3 + 56389161*\[Rho]^4 + 
        11184390*\[Rho]^5) - 2*tc^22*\[Rho]*(-224910 - 6070190*\[Rho] + 
        22646605*\[Rho]^2 + 77710036*\[Rho]^3 + 56389161*\[Rho]^4 + 
        11184390*\[Rho]^5) + 60*tc^13*Sqrt[\[Rho]]*(58674 + 3748086*\[Rho] + 
        18016733*\[Rho]^2 + 22185057*\[Rho]^3 + 3976541*\[Rho]^4 - 
        1722147*\[Rho]^5 + 41832*\[Rho]^6) + 60*tc^15*Sqrt[\[Rho]]*
       (58674 + 3748086*\[Rho] + 18016733*\[Rho]^2 + 22185057*\[Rho]^3 + 
        3976541*\[Rho]^4 - 1722147*\[Rho]^5 + 41832*\[Rho]^6) + 
      10*tc^9*Sqrt[\[Rho]]*(1201284 + 10506882*\[Rho] + 3024153*\[Rho]^2 - 
        59349781*\[Rho]^3 - 77792815*\[Rho]^4 - 22011885*\[Rho]^5 + 
        596106*\[Rho]^6) + 10*tc^19*Sqrt[\[Rho]]*(1201284 + 10506882*\[Rho] + 
        3024153*\[Rho]^2 - 59349781*\[Rho]^3 - 77792815*\[Rho]^4 - 
        22011885*\[Rho]^5 + 596106*\[Rho]^6) - 12*tc^11*Sqrt[\[Rho]]*
       (1646190 + 12396095*\[Rho] + 12363440*\[Rho]^2 - 36319475*\[Rho]^3 - 
        67832019*\[Rho]^4 - 23559690*\[Rho]^5 + 942795*\[Rho]^6) - 
      12*tc^17*Sqrt[\[Rho]]*(1646190 + 12396095*\[Rho] + 12363440*\[Rho]^2 - 
        36319475*\[Rho]^3 - 67832019*\[Rho]^4 - 23559690*\[Rho]^5 + 
        942795*\[Rho]^6) + 60*tc^8*(8820 + 330414*\[Rho] - 698355*\[Rho]^2 - 
        2597013*\[Rho]^3 + 1325274*\[Rho]^4 + 3487679*\[Rho]^5 + 
        1043763*\[Rho]^6) + 60*tc^20*(8820 + 330414*\[Rho] - 
        698355*\[Rho]^2 - 2597013*\[Rho]^3 + 1325274*\[Rho]^4 + 
        3487679*\[Rho]^5 + 1043763*\[Rho]^6) + 2*tc^7*Sqrt[\[Rho]]*
       (-1155420 - 9537585*\[Rho] + 43519070*\[Rho]^2 + 147995015*\[Rho]^3 + 
        115587773*\[Rho]^4 + 28549710*\[Rho]^5 + 1199205*\[Rho]^6) + 
      2*tc^21*Sqrt[\[Rho]]*(-1155420 - 9537585*\[Rho] + 43519070*\[Rho]^2 + 
        147995015*\[Rho]^3 + 115587773*\[Rho]^4 + 28549710*\[Rho]^5 + 
        1199205*\[Rho]^6) + 24*tc^12*(345870 + 11481645*\[Rho] + 
        19447680*\[Rho]^2 - 24558755*\[Rho]^3 - 54926929*\[Rho]^4 - 
        15159474*\[Rho]^5 + 3078600*\[Rho]^6) + 
      24*tc^16*(345870 + 11481645*\[Rho] + 19447680*\[Rho]^2 - 
        24558755*\[Rho]^3 - 54926929*\[Rho]^4 - 15159474*\[Rho]^5 + 
        3078600*\[Rho]^6) - 12*tc^14*(473760 + 32458650*\[Rho] + 
        127924650*\[Rho]^2 + 167263985*\[Rho]^3 + 38673764*\[Rho]^4 - 
        12490371*\[Rho]^5 + 3164910*\[Rho]^6) - 
      5*tc^10*(762048 + 23990400*\[Rho] + 36666720*\[Rho]^2 - 
        66184731*\[Rho]^3 - 114464852*\[Rho]^4 - 3729885*\[Rho]^5 + 
        18363744*\[Rho]^6) - 5*tc^18*(762048 + 23990400*\[Rho] + 
        36666720*\[Rho]^2 - 66184731*\[Rho]^3 - 114464852*\[Rho]^4 - 
        3729885*\[Rho]^5 + 18363744*\[Rho]^6)) - 
    24*tc^3*(40*\[Rho]^(5/2)*(-5 + 1743*\[Rho]^2) + 40*tc^24*\[Rho]^(5/2)*
       (-5 + 1743*\[Rho]^2) - 70*tc*\[Rho]^2*(-15 - 15*\[Rho] + 
        6929*\[Rho]^2 + 5229*\[Rho]^3) - 70*tc^23*\[Rho]^2*
       (-15 - 15*\[Rho] + 6929*\[Rho]^2 + 5229*\[Rho]^3) + 
      4*tc^2*\[Rho]^(3/2)*(-525 - 1150*\[Rho] + 366240*\[Rho]^2 + 
        569604*\[Rho]^3 + 183015*\[Rho]^4) + 4*tc^22*\[Rho]^(3/2)*
       (-525 - 1150*\[Rho] + 366240*\[Rho]^2 + 569604*\[Rho]^3 + 
        183015*\[Rho]^4) - 350*tc^7*\[Rho]*(-3837 - 16671*\[Rho] + 
        10353*\[Rho]^2 + 52627*\[Rho]^3 + 48102*\[Rho]^4 + 9090*\[Rho]^5) - 
      350*tc^17*\[Rho]*(-3837 - 16671*\[Rho] + 10353*\[Rho]^2 + 
        52627*\[Rho]^3 + 48102*\[Rho]^4 + 9090*\[Rho]^5) - 
      35*tc^3*\[Rho]*(-915 - 5814*\[Rho] + 58278*\[Rho]^2 + 119348*\[Rho]^3 + 
        63453*\[Rho]^4 + 10458*\[Rho]^5) - 35*tc^21*\[Rho]*
       (-915 - 5814*\[Rho] + 58278*\[Rho]^2 + 119348*\[Rho]^3 + 
        63453*\[Rho]^4 + 10458*\[Rho]^5) + 105*tc^5*\[Rho]*
       (-365 - 26*\[Rho] + 73398*\[Rho]^2 + 164816*\[Rho]^3 + 
        103471*\[Rho]^4 + 16698*\[Rho]^5) + 105*tc^19*\[Rho]*
       (-365 - 26*\[Rho] + 73398*\[Rho]^2 + 164816*\[Rho]^3 + 
        103471*\[Rho]^4 + 16698*\[Rho]^5) + 
      140*tc^11*(2052 + 13251*\[Rho] - 116376*\[Rho]^2 - 557751*\[Rho]^3 - 
        572707*\[Rho]^4 - 169914*\[Rho]^5 + 153*\[Rho]^6) + 
      140*tc^13*(2052 + 13251*\[Rho] - 116376*\[Rho]^2 - 557751*\[Rho]^3 - 
        572707*\[Rho]^4 - 169914*\[Rho]^5 + 153*\[Rho]^6) - 
      28*tc^12*Sqrt[\[Rho]]*(264750 + 2660625*\[Rho] + 2410250*\[Rho]^2 - 
        2665685*\[Rho]^3 - 2034881*\[Rho]^4 + 171840*\[Rho]^5 + 
        1125*\[Rho]^6) + 10*tc^10*Sqrt[\[Rho]]*(471072 + 6734427*\[Rho] + 
        13451899*\[Rho]^2 + 7577948*\[Rho]^3 + 1261148*\[Rho]^4 + 
        788361*\[Rho]^5 + 12537*\[Rho]^6) + 10*tc^14*Sqrt[\[Rho]]*
       (471072 + 6734427*\[Rho] + 13451899*\[Rho]^2 + 7577948*\[Rho]^3 + 
        1261148*\[Rho]^4 + 788361*\[Rho]^5 + 12537*\[Rho]^6) + 
      70*tc^9*(-1512 - 68061*\[Rho] - 462606*\[Rho]^2 - 634794*\[Rho]^3 + 
        1912*\[Rho]^4 + 270279*\[Rho]^5 + 33102*\[Rho]^6) + 
      70*tc^15*(-1512 - 68061*\[Rho] - 462606*\[Rho]^2 - 634794*\[Rho]^3 + 
        1912*\[Rho]^4 + 270279*\[Rho]^5 + 33102*\[Rho]^6) - 
      10*tc^4*Sqrt[\[Rho]]*(6090 + 45423*\[Rho] - 69884*\[Rho]^2 - 
        581*\[Rho]^3 + 314755*\[Rho]^4 + 214914*\[Rho]^5 + 36603*\[Rho]^6) - 
      10*tc^20*Sqrt[\[Rho]]*(6090 + 45423*\[Rho] - 69884*\[Rho]^2 - 
        581*\[Rho]^3 + 314755*\[Rho]^4 + 214914*\[Rho]^5 + 36603*\[Rho]^6) - 
      20*tc^8*Sqrt[\[Rho]]*(98742 + 973539*\[Rho] + 664021*\[Rho]^2 - 
        998242*\[Rho]^3 - 473662*\[Rho]^4 + 274911*\[Rho]^5 + 
        56007*\[Rho]^6) - 20*tc^16*Sqrt[\[Rho]]*(98742 + 973539*\[Rho] + 
        664021*\[Rho]^2 - 998242*\[Rho]^3 - 473662*\[Rho]^4 + 
        274911*\[Rho]^5 + 56007*\[Rho]^6) + 10*tc^6*Sqrt[\[Rho]]*
       (48720 + 325815*\[Rho] - 236799*\[Rho]^2 - 1405852*\[Rho]^3 - 
        713524*\[Rho]^4 + 300993*\[Rho]^5 + 119511*\[Rho]^6) + 
      10*tc^18*Sqrt[\[Rho]]*(48720 + 325815*\[Rho] - 236799*\[Rho]^2 - 
        1405852*\[Rho]^3 - 713524*\[Rho]^4 + 300993*\[Rho]^5 + 
        119511*\[Rho]^6))*Log[tc] + 20160*tc^10*(-1 + tc^2)^5*\[Rho]*
     (885 + 5774*\[Rho] + 4445*\[Rho]^2 + 1850*\[Rho]^3 + 450*\[Rho]^4)*
     Log[tc]^2))/(6300*mb^5*(-1 + tc^2)^5*
   (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*\[Rho]^(3/2)*Log[tc])^2) - 
 (r3*((-1 + tc^2)*(700*\[Rho]^4 + 700*tc^24*\[Rho]^4 - 
      4*tc*\[Rho]^(7/2)*(1525 + 1714*\[Rho]) - 4*tc^23*\[Rho]^(7/2)*
       (1525 + 1714*\[Rho]) + 2*tc^2*\[Rho]^3*(6825 + 40201*\[Rho] + 
        22476*\[Rho]^2) + 2*tc^22*\[Rho]^3*(6825 + 40201*\[Rho] + 
        22476*\[Rho]^2) - 4*tc^3*\[Rho]^(3/2)*(-1620 - 9745*\[Rho] + 
        65920*\[Rho]^2 + 84163*\[Rho]^3 + 34545*\[Rho]^4) - 
      4*tc^21*\[Rho]^(3/2)*(-1620 - 9745*\[Rho] + 65920*\[Rho]^2 + 
        84163*\[Rho]^3 + 34545*\[Rho]^4) + 5*tc^4*\[Rho]*
       (-6804 - 72463*\[Rho] + 19277*\[Rho]^2 + 108893*\[Rho]^3 + 
        74913*\[Rho]^4 + 39396*\[Rho]^5) + 5*tc^20*\[Rho]*
       (-6804 - 72463*\[Rho] + 19277*\[Rho]^2 + 108893*\[Rho]^3 + 
        74913*\[Rho]^4 + 39396*\[Rho]^5) + 2*tc^11*Sqrt[\[Rho]]*
       (-122220 + 7684695*\[Rho] + 26844580*\[Rho]^2 + 31775030*\[Rho]^3 + 
        21131474*\[Rho]^4 + 3930675*\[Rho]^5 - 285390*\[Rho]^6) + 
      2*tc^13*Sqrt[\[Rho]]*(-122220 + 7684695*\[Rho] + 26844580*\[Rho]^2 + 
        31775030*\[Rho]^3 + 21131474*\[Rho]^4 + 3930675*\[Rho]^5 - 
        285390*\[Rho]^6) + 2*tc^5*Sqrt[\[Rho]]*(34020 + 618585*\[Rho] + 
        915250*\[Rho]^2 + 803530*\[Rho]^3 + 1677676*\[Rho]^4 + 
        517335*\[Rho]^5 - 54810*\[Rho]^6) + 2*tc^19*Sqrt[\[Rho]]*
       (34020 + 618585*\[Rho] + 915250*\[Rho]^2 + 803530*\[Rho]^3 + 
        1677676*\[Rho]^4 + 517335*\[Rho]^5 - 54810*\[Rho]^6) - 
      10*tc^7*Sqrt[\[Rho]]*(11844 - 104847*\[Rho] - 1313054*\[Rho]^2 - 
        2865400*\[Rho]^3 - 1983742*\[Rho]^4 - 339339*\[Rho]^5 + 
        6048*\[Rho]^6) - 10*tc^17*Sqrt[\[Rho]]*(11844 - 104847*\[Rho] - 
        1313054*\[Rho]^2 - 2865400*\[Rho]^3 - 1983742*\[Rho]^4 - 
        339339*\[Rho]^5 + 6048*\[Rho]^6) - 10*tc^6*(5103 + 140049*\[Rho] + 
        462557*\[Rho]^2 + 947432*\[Rho]^3 + 1499089*\[Rho]^4 + 
        1003416*\[Rho]^5 + 195888*\[Rho]^6) - 
      10*tc^18*(5103 + 140049*\[Rho] + 462557*\[Rho]^2 + 947432*\[Rho]^3 + 
        1499089*\[Rho]^4 + 1003416*\[Rho]^5 + 195888*\[Rho]^6) + 
      20*tc^8*(11718 + 319536*\[Rho] + 396494*\[Rho]^2 - 1025668*\[Rho]^3 - 
        705285*\[Rho]^4 + 687672*\[Rho]^5 + 284466*\[Rho]^6) + 
      20*tc^16*(11718 + 319536*\[Rho] + 396494*\[Rho]^2 - 1025668*\[Rho]^3 - 
        705285*\[Rho]^4 + 687672*\[Rho]^5 + 284466*\[Rho]^6) + 
      2*tc^9*Sqrt[\[Rho]]*(11340 - 5474115*\[Rho] - 12889310*\[Rho]^2 - 
        16651630*\[Rho]^3 - 21896506*\[Rho]^4 - 5682495*\[Rho]^5 + 
        325080*\[Rho]^6) + 2*tc^15*Sqrt[\[Rho]]*(11340 - 5474115*\[Rho] - 
        12889310*\[Rho]^2 - 16651630*\[Rho]^3 - 21896506*\[Rho]^4 - 
        5682495*\[Rho]^5 + 325080*\[Rho]^6) - 
      10*tc^10*(87129 + 1104831*\[Rho] + 266315*\[Rho]^2 - 5411539*\[Rho]^3 - 
        6534948*\[Rho]^4 + 56628*\[Rho]^5 + 877800*\[Rho]^6) - 
      10*tc^14*(87129 + 1104831*\[Rho] + 266315*\[Rho]^2 - 5411539*\[Rho]^3 - 
        6534948*\[Rho]^4 + 56628*\[Rho]^5 + 877800*\[Rho]^6) + 
      2*tc^12*(778680 + 5305860*\[Rho] - 21598045*\[Rho]^2 - 
        84475825*\[Rho]^3 - 79789017*\[Rho]^4 - 10285797*\[Rho]^5 + 
        5122740*\[Rho]^6)) - 12*tc^3*(40*\[Rho]^(5/2)*(25 + 294*\[Rho]^2) + 
      40*tc^20*\[Rho]^(5/2)*(25 + 294*\[Rho]^2) - 
      70*tc*\[Rho]^2*(75 + 75*\[Rho] + 1022*\[Rho]^2 + 882*\[Rho]^3) - 
      70*tc^19*\[Rho]^2*(75 + 75*\[Rho] + 1022*\[Rho]^2 + 882*\[Rho]^3) + 
      4*tc^2*\[Rho]^(3/2)*(2625 + 6250*\[Rho] + 47145*\[Rho]^2 + 
        88032*\[Rho]^3 + 30870*\[Rho]^4) + 4*tc^18*\[Rho]^(3/2)*
       (2625 + 6250*\[Rho] + 47145*\[Rho]^2 + 88032*\[Rho]^3 + 
        30870*\[Rho]^4) - 35*tc^3*\[Rho]*(-555 - 1437*\[Rho] + 
        8439*\[Rho]^2 + 17617*\[Rho]^3 + 9732*\[Rho]^4 + 1764*\[Rho]^5) - 
      35*tc^17*\[Rho]*(-555 - 1437*\[Rho] + 8439*\[Rho]^2 + 17617*\[Rho]^3 + 
        9732*\[Rho]^4 + 1764*\[Rho]^5) + 35*tc^5*\[Rho]*
       (1455 + 6105*\[Rho] + 14109*\[Rho]^2 + 24689*\[Rho]^3 + 
        23034*\[Rho]^4 + 5004*\[Rho]^5) + 35*tc^15*\[Rho]*
       (1455 + 6105*\[Rho] + 14109*\[Rho]^2 + 24689*\[Rho]^3 + 
        23034*\[Rho]^4 + 5004*\[Rho]^5) + 280*tc^10*Sqrt[\[Rho]]*
       (3504 + 33324*\[Rho] - 9126*\[Rho]^2 - 97081*\[Rho]^3 - 
        11926*\[Rho]^4 + 13185*\[Rho]^5 + 90*\[Rho]^6) + 
      35*tc^9*(1404 - 1623*\[Rho] - 48195*\[Rho]^2 - 61023*\[Rho]^3 - 
        4075*\[Rho]^4 + 15336*\[Rho]^5 + 3780*\[Rho]^6) + 
      35*tc^11*(1404 - 1623*\[Rho] - 48195*\[Rho]^2 - 61023*\[Rho]^3 - 
        4075*\[Rho]^4 + 15336*\[Rho]^5 + 3780*\[Rho]^6) - 
      28*tc^8*Sqrt[\[Rho]]*(28890 + 183870*\[Rho] - 277145*\[Rho]^2 - 
        893370*\[Rho]^3 - 156654*\[Rho]^4 + 95940*\[Rho]^5 + 4185*\[Rho]^6) - 
      28*tc^12*Sqrt[\[Rho]]*(28890 + 183870*\[Rho] - 277145*\[Rho]^2 - 
        893370*\[Rho]^3 - 156654*\[Rho]^4 + 95940*\[Rho]^5 + 4185*\[Rho]^6) - 
      35*tc^7*(972 + 4131*\[Rho] + 60717*\[Rho]^2 + 231345*\[Rho]^3 + 
        205289*\[Rho]^4 + 58842*\[Rho]^5 + 5724*\[Rho]^6) - 
      35*tc^13*(972 + 4131*\[Rho] + 60717*\[Rho]^2 + 231345*\[Rho]^3 + 
        205289*\[Rho]^4 + 58842*\[Rho]^5 + 5724*\[Rho]^6) - 
      4*tc^4*Sqrt[\[Rho]]*(13650 + 55860*\[Rho] + 2295*\[Rho]^2 - 
        73010*\[Rho]^3 + 11326*\[Rho]^4 + 71190*\[Rho]^5 + 15435*\[Rho]^6) - 
      4*tc^16*Sqrt[\[Rho]]*(13650 + 55860*\[Rho] + 2295*\[Rho]^2 - 
        73010*\[Rho]^3 + 11326*\[Rho]^4 + 71190*\[Rho]^5 + 15435*\[Rho]^6) + 
      4*tc^6*Sqrt[\[Rho]]*(81900 + 453705*\[Rho] + 163130*\[Rho]^2 - 
        465990*\[Rho]^3 + 129486*\[Rho]^4 + 283185*\[Rho]^5 + 
        37800*\[Rho]^6) + 4*tc^14*Sqrt[\[Rho]]*(81900 + 453705*\[Rho] + 
        163130*\[Rho]^2 - 465990*\[Rho]^3 + 129486*\[Rho]^4 + 
        283185*\[Rho]^5 + 37800*\[Rho]^6))*Log[tc] + 
    10080*tc^10*(-1 + tc^2)^3*\[Rho]*(705 + 1937*\[Rho] - 3055*\[Rho]^2 - 
      2155*\[Rho]^3 + 900*\[Rho]^4)*Log[tc]^2))/
  (1575*mb^5*(-1 + tc^2)^3*
   (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*\[Rho]^(3/2)*Log[tc])^2) + 
 (r6*((-1 + tc^2)*(2500*\[Rho]^4 + 2500*tc^24*\[Rho]^4 - 
      4*tc*\[Rho]^(7/2)*(6655 + 5926*\[Rho]) - 4*tc^23*\[Rho]^(7/2)*
       (6655 + 5926*\[Rho]) + 8*tc^2*\[Rho]^3*(14805 + 35026*\[Rho] + 
        16371*\[Rho]^2) + 8*tc^22*\[Rho]^3*(14805 + 35026*\[Rho] + 
        16371*\[Rho]^2) - 4*tc^3*\[Rho]^(3/2)*(1620 + 66770*\[Rho] + 
        320290*\[Rho]^2 + 303442*\[Rho]^3 + 91455*\[Rho]^4) - 
      4*tc^21*\[Rho]^(3/2)*(1620 + 66770*\[Rho] + 320290*\[Rho]^2 + 
        303442*\[Rho]^3 + 91455*\[Rho]^4) + 5*tc^4*\[Rho]*
       (6804 + 63083*\[Rho] + 572363*\[Rho]^2 + 873467*\[Rho]^3 + 
        440787*\[Rho]^4 + 99204*\[Rho]^5) + 5*tc^20*\[Rho]*
       (6804 + 63083*\[Rho] + 572363*\[Rho]^2 + 873467*\[Rho]^3 + 
        440787*\[Rho]^4 + 99204*\[Rho]^5) + 
      tc^12*(-1179360 + 50725080*\[Rho] + 263723890*\[Rho]^2 + 
        326803570*\[Rho]^3 + 107841714*\[Rho]^4 - 24297246*\[Rho]^5 - 
        5457480*\[Rho]^6) - 10*tc^7*Sqrt[\[Rho]]*(79506 + 1311777*\[Rho] + 
        2321104*\[Rho]^2 - 1350460*\[Rho]^3 - 3358768*\[Rho]^4 - 
        1001931*\[Rho]^5 + 14742*\[Rho]^6) - 10*tc^17*Sqrt[\[Rho]]*
       (79506 + 1311777*\[Rho] + 2321104*\[Rho]^2 - 1350460*\[Rho]^3 - 
        3358768*\[Rho]^4 - 1001931*\[Rho]^5 + 14742*\[Rho]^6) + 
      20*tc^8*(-2268 + 493164*\[Rho] + 2842676*\[Rho]^2 + 2617508*\[Rho]^3 - 
        399045*\[Rho]^4 - 291012*\[Rho]^5 + 131964*\[Rho]^6) + 
      20*tc^16*(-2268 + 493164*\[Rho] + 2842676*\[Rho]^2 + 2617508*\[Rho]^3 - 
        399045*\[Rho]^4 - 291012*\[Rho]^5 + 131964*\[Rho]^6) - 
      2*tc^5*Sqrt[\[Rho]]*(34020 + 66435*\[Rho] + 1078100*\[Rho]^2 + 
        2877410*\[Rho]^3 + 937166*\[Rho]^4 + 136185*\[Rho]^5 + 
        134190*\[Rho]^6) - 2*tc^19*Sqrt[\[Rho]]*(34020 + 66435*\[Rho] + 
        1078100*\[Rho]^2 + 2877410*\[Rho]^3 + 937166*\[Rho]^4 + 
        136185*\[Rho]^5 + 134190*\[Rho]^6) + 2*tc^11*Sqrt[\[Rho]]*
       (-646380 - 13675245*\[Rho] - 40271480*\[Rho]^2 - 57734650*\[Rho]^3 - 
        23385934*\[Rho]^4 + 1131375*\[Rho]^5 + 134190*\[Rho]^6) + 
      2*tc^13*Sqrt[\[Rho]]*(-646380 - 13675245*\[Rho] - 40271480*\[Rho]^2 - 
        57734650*\[Rho]^3 - 23385934*\[Rho]^4 + 1131375*\[Rho]^5 + 
        134190*\[Rho]^6) + 10*tc^10*(3969 - 2967489*\[Rho] - 
        12721925*\[Rho]^2 - 7940489*\[Rho]^3 + 7337862*\[Rho]^4 + 
        5307528*\[Rho]^5 + 135660*\[Rho]^6) + 
      10*tc^14*(3969 - 2967489*\[Rho] - 12721925*\[Rho]^2 - 
        7940489*\[Rho]^3 + 7337862*\[Rho]^4 + 5307528*\[Rho]^5 + 
        135660*\[Rho]^6) - 10*tc^6*(-5103 - 34209*\[Rho] - 360757*\[Rho]^2 - 
        276037*\[Rho]^3 + 1165726*\[Rho]^4 + 1127364*\[Rho]^5 + 
        218652*\[Rho]^6) - 10*tc^18*(-5103 - 34209*\[Rho] - 360757*\[Rho]^2 - 
        276037*\[Rho]^3 + 1165726*\[Rho]^4 + 1127364*\[Rho]^5 + 
        218652*\[Rho]^6) + 2*tc^9*Sqrt[\[Rho]]*(1289610 + 7219965*\[Rho] - 
        3067040*\[Rho]^2 - 16530190*\[Rho]^3 - 24561604*\[Rho]^4 - 
        8785455*\[Rho]^5 + 345870*\[Rho]^6) + 2*tc^15*Sqrt[\[Rho]]*
       (1289610 + 7219965*\[Rho] - 3067040*\[Rho]^2 - 16530190*\[Rho]^3 - 
        24561604*\[Rho]^4 - 8785455*\[Rho]^5 + 345870*\[Rho]^6)) - 
    12*tc^3*(40*\[Rho]^(5/2)*(25 + 516*\[Rho]^2) + 40*tc^20*\[Rho]^(5/2)*
       (25 + 516*\[Rho]^2) - 70*tc*\[Rho]^2*(75 + 75*\[Rho] + 2048*\[Rho]^2 + 
        1548*\[Rho]^3) - 70*tc^19*\[Rho]^2*(75 + 75*\[Rho] + 2048*\[Rho]^2 + 
        1548*\[Rho]^3) + 4*tc^2*\[Rho]^(3/2)*(2625 + 6250*\[Rho] + 
        111195*\[Rho]^2 + 179988*\[Rho]^3 + 54180*\[Rho]^4) + 
      4*tc^18*\[Rho]^(3/2)*(2625 + 6250*\[Rho] + 111195*\[Rho]^2 + 
        179988*\[Rho]^3 + 54180*\[Rho]^4) - 35*tc^3*\[Rho]*
       (15 - 6483*\[Rho] + 9021*\[Rho]^2 + 45283*\[Rho]^3 + 26628*\[Rho]^4 + 
        3096*\[Rho]^5) - 35*tc^17*\[Rho]*(15 - 6483*\[Rho] + 9021*\[Rho]^2 + 
        45283*\[Rho]^3 + 26628*\[Rho]^4 + 3096*\[Rho]^5) + 
      35*tc^5*\[Rho]*(885 + 10515*\[Rho] + 36531*\[Rho]^2 + 61871*\[Rho]^3 + 
        43386*\[Rho]^4 + 8496*\[Rho]^5) + 35*tc^15*\[Rho]*
       (885 + 10515*\[Rho] + 36531*\[Rho]^2 + 61871*\[Rho]^3 + 
        43386*\[Rho]^4 + 8496*\[Rho]^5) - 280*tc^10*Sqrt[\[Rho]]*
       (-1896 - 74136*\[Rho] - 233346*\[Rho]^2 - 54881*\[Rho]^3 + 
        76534*\[Rho]^4 + 12045*\[Rho]^5 + 90*\[Rho]^6) - 
      35*tc^9*(3564 - 363*\[Rho] - 61695*\[Rho]^2 - 274863*\[Rho]^3 - 
        407675*\[Rho]^4 - 139644*\[Rho]^5 + 1080*\[Rho]^6) - 
      35*tc^11*(3564 - 363*\[Rho] - 61695*\[Rho]^2 - 274863*\[Rho]^3 - 
        407675*\[Rho]^4 - 139644*\[Rho]^5 + 1080*\[Rho]^6) + 
      28*tc^8*Sqrt[\[Rho]]*(-9585 - 612780*\[Rho] - 2055520*\[Rho]^2 - 
        1154490*\[Rho]^3 + 74811*\[Rho]^4 + 34290*\[Rho]^5 + 3510*\[Rho]^6) + 
      28*tc^12*Sqrt[\[Rho]]*(-9585 - 612780*\[Rho] - 2055520*\[Rho]^2 - 
        1154490*\[Rho]^3 + 74811*\[Rho]^4 + 34290*\[Rho]^5 + 3510*\[Rho]^6) - 
      35*tc^7*(-972 - 26991*\[Rho] - 232977*\[Rho]^2 - 374385*\[Rho]^3 - 
        114649*\[Rho]^4 + 28698*\[Rho]^5 + 6336*\[Rho]^6) - 
      35*tc^13*(-972 - 26991*\[Rho] - 232977*\[Rho]^2 - 374385*\[Rho]^3 - 
        114649*\[Rho]^4 + 28698*\[Rho]^5 + 6336*\[Rho]^6) - 
      4*tc^4*Sqrt[\[Rho]]*(3675 + 134190*\[Rho] + 206730*\[Rho]^2 - 
        91070*\[Rho]^3 - 181541*\[Rho]^4 + 22260*\[Rho]^5 + 27090*\[Rho]^6) - 
      4*tc^16*Sqrt[\[Rho]]*(3675 + 134190*\[Rho] + 206730*\[Rho]^2 - 
        91070*\[Rho]^3 - 181541*\[Rho]^4 + 22260*\[Rho]^5 + 27090*\[Rho]^6) + 
      4*tc^6*Sqrt[\[Rho]]*(22050 + 735945*\[Rho] + 1742120*\[Rho]^2 + 
        38010*\[Rho]^3 - 937476*\[Rho]^4 - 97335*\[Rho]^5 + 28350*\[Rho]^6) + 
      4*tc^14*Sqrt[\[Rho]]*(22050 + 735945*\[Rho] + 1742120*\[Rho]^2 + 
        38010*\[Rho]^3 - 937476*\[Rho]^4 - 97335*\[Rho]^5 + 28350*\[Rho]^6))*
     Log[tc] - 10080*tc^10*(-1 + tc^2)^3*\[Rho]*(-135 - 6983*\[Rho] - 
      10355*\[Rho]^2 + 145*\[Rho]^3 + 900*\[Rho]^4)*Log[tc]^2))/
  (3150*mb^5*(-1 + tc^2)^3*
   (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*\[Rho]^(3/2)*Log[tc])^2) + 
 (r4*((-1 + tc^2)*(5000*\[Rho]^4 + 5000*tc^24*\[Rho]^4 - 
      8*tc*\[Rho]^(7/2)*(6115 + 6187*\[Rho]) - 8*tc^23*\[Rho]^(7/2)*
       (6115 + 6187*\[Rho]) + tc^2*\[Rho]^3*(159165 + 583972*\[Rho] + 
        306507*\[Rho]^2) + tc^22*\[Rho]^3*(159165 + 583972*\[Rho] + 
        306507*\[Rho]^2) - 2*tc^3*\[Rho]^(3/2)*(-12240 + 94385*\[Rho] + 
        1094185*\[Rho]^2 + 1251991*\[Rho]^3 + 456015*\[Rho]^4) - 
      2*tc^21*\[Rho]^(3/2)*(-12240 + 94385*\[Rho] + 1094185*\[Rho]^2 + 
        1251991*\[Rho]^3 + 456015*\[Rho]^4) + 10*tc^4*\[Rho]*
       (-12852 - 39034*\[Rho] + 362681*\[Rho]^2 + 596234*\[Rho]^3 + 
        364959*\[Rho]^4 + 127848*\[Rho]^5) + 10*tc^20*\[Rho]*
       (-12852 - 39034*\[Rho] + 362681*\[Rho]^2 + 596234*\[Rho]^3 + 
        364959*\[Rho]^4 + 127848*\[Rho]^5) + 2*tc^11*Sqrt[\[Rho]]*
       (425880 + 24907095*\[Rho] + 54443555*\[Rho]^2 + 52195960*\[Rho]^3 + 
        44210584*\[Rho]^4 + 13577025*\[Rho]^5 - 894915*\[Rho]^6) + 
      2*tc^13*Sqrt[\[Rho]]*(425880 + 24907095*\[Rho] + 54443555*\[Rho]^2 + 
        52195960*\[Rho]^3 + 44210584*\[Rho]^4 + 13577025*\[Rho]^5 - 
        894915*\[Rho]^6) + 2*tc^5*Sqrt[\[Rho]]*(128520 + 1203585*\[Rho] - 
        740650*\[Rho]^2 + 556625*\[Rho]^3 + 6408191*\[Rho]^4 + 
        1883910*\[Rho]^5 - 352485*\[Rho]^6) + 2*tc^19*Sqrt[\[Rho]]*
       (128520 + 1203585*\[Rho] - 740650*\[Rho]^2 + 556625*\[Rho]^3 + 
        6408191*\[Rho]^4 + 1883910*\[Rho]^5 - 352485*\[Rho]^6) - 
      10*tc^7*Sqrt[\[Rho]]*(504 - 868137*\[Rho] - 5025439*\[Rho]^2 - 
        10548710*\[Rho]^3 - 8935442*\[Rho]^4 - 2065749*\[Rho]^5 + 
        41013*\[Rho]^6) - 10*tc^17*Sqrt[\[Rho]]*(504 - 868137*\[Rho] - 
        5025439*\[Rho]^2 - 10548710*\[Rho]^3 - 8935442*\[Rho]^4 - 
        2065749*\[Rho]^5 + 41013*\[Rho]^6) + 
      40*tc^8*(20034 + 236628*\[Rho] - 635248*\[Rho]^2 - 1706644*\[Rho]^3 + 
        436965*\[Rho]^4 + 1921896*\[Rho]^5 + 633108*\[Rho]^6) + 
      40*tc^16*(20034 + 236628*\[Rho] - 635248*\[Rho]^2 - 1706644*\[Rho]^3 + 
        436965*\[Rho]^4 + 1921896*\[Rho]^5 + 633108*\[Rho]^6) + 
      2*tc^9*Sqrt[\[Rho]]*(-914760 - 15162165*\[Rho] - 27872035*\[Rho]^2 - 
        88168850*\[Rho]^3 - 107929646*\[Rho]^4 - 27813345*\[Rho]^5 + 
        1633905*\[Rho]^6) + 2*tc^15*Sqrt[\[Rho]]*(-914760 - 15162165*\[Rho] - 
        27872035*\[Rho]^2 - 88168850*\[Rho]^3 - 107929646*\[Rho]^4 - 
        27813345*\[Rho]^5 + 1633905*\[Rho]^6) - 
      5*tc^6*(38556 + 647388*\[Rho] + 1448504*\[Rho]^2 + 5231519*\[Rho]^3 + 
        13512088*\[Rho]^4 + 10204077*\[Rho]^5 + 1965936*\[Rho]^6) - 
      5*tc^18*(38556 + 647388*\[Rho] + 1448504*\[Rho]^2 + 5231519*\[Rho]^3 + 
        13512088*\[Rho]^4 + 10204077*\[Rho]^5 + 1965936*\[Rho]^6) - 
      10*tc^10*(292194 + 785106*\[Rho] - 7897100*\[Rho]^2 - 
        19261859*\[Rho]^3 - 17546898*\[Rho]^4 + 2141553*\[Rho]^5 + 
        3507000*\[Rho]^6) - 10*tc^14*(292194 + 785106*\[Rho] - 
        7897100*\[Rho]^2 - 19261859*\[Rho]^3 - 17546898*\[Rho]^4 + 
        2141553*\[Rho]^5 + 3507000*\[Rho]^6) + 
      4*tc^12*(1428840 - 2390220*\[Rho] - 58193710*\[Rho]^2 - 
        95020045*\[Rho]^3 - 58016106*\[Rho]^4 + 4390149*\[Rho]^5 + 
        9057720*\[Rho]^6)) - 24*tc^3*(40*\[Rho]^(5/2)*(-5 + 837*\[Rho]^2) + 
      40*tc^20*\[Rho]^(5/2)*(-5 + 837*\[Rho]^2) - 
      70*tc*\[Rho]^2*(-15 - 15*\[Rho] + 3011*\[Rho]^2 + 2511*\[Rho]^3) - 
      70*tc^19*\[Rho]^2*(-15 - 15*\[Rho] + 3011*\[Rho]^2 + 2511*\[Rho]^3) + 
      4*tc^2*\[Rho]^(3/2)*(-525 - 1250*\[Rho] + 139230*\[Rho]^2 + 
        261456*\[Rho]^3 + 87885*\[Rho]^4) + 4*tc^18*\[Rho]^(3/2)*
       (-525 - 1250*\[Rho] + 139230*\[Rho]^2 + 261456*\[Rho]^3 + 
        87885*\[Rho]^4) - 35*tc^3*\[Rho]*(-1065 - 396*\[Rho] + 
        21852*\[Rho]^2 + 49486*\[Rho]^3 + 31221*\[Rho]^4 + 5022*\[Rho]^5) - 
      35*tc^17*\[Rho]*(-1065 - 396*\[Rho] + 21852*\[Rho]^2 + 49486*\[Rho]^3 + 
        31221*\[Rho]^4 + 5022*\[Rho]^5) + 35*tc^5*\[Rho]*
       (885 + 5130*\[Rho] + 39762*\[Rho]^2 + 82772*\[Rho]^3 + 
        67497*\[Rho]^4 + 13842*\[Rho]^5) + 35*tc^15*\[Rho]*
       (885 + 5130*\[Rho] + 39762*\[Rho]^2 + 82772*\[Rho]^3 + 
        67497*\[Rho]^4 + 13842*\[Rho]^5) + 140*tc^10*Sqrt[\[Rho]]*
       (10344 + 37989*\[Rho] - 148731*\[Rho]^2 - 150926*\[Rho]^3 + 
        57994*\[Rho]^4 + 51285*\[Rho]^5 + 405*\[Rho]^6) + 
      35*tc^9*(3132 - 8349*\[Rho] - 57210*\[Rho]^2 + 45606*\[Rho]^3 + 
        205520*\[Rho]^4 + 105423*\[Rho]^5 + 4230*\[Rho]^6) + 
      35*tc^11*(3132 - 8349*\[Rho] - 57210*\[Rho]^2 + 45606*\[Rho]^3 + 
        205520*\[Rho]^4 + 105423*\[Rho]^5 + 4230*\[Rho]^6) - 
      14*tc^8*Sqrt[\[Rho]]*(81540 + 82695*\[Rho] - 1441870*\[Rho]^2 - 
        974325*\[Rho]^3 + 711561*\[Rho]^4 + 435690*\[Rho]^5 + 
        12285*\[Rho]^6) - 14*tc^12*Sqrt[\[Rho]]*(81540 + 82695*\[Rho] - 
        1441870*\[Rho]^2 - 974325*\[Rho]^3 + 711561*\[Rho]^4 + 
        435690*\[Rho]^5 + 12285*\[Rho]^6) - 
      35*tc^7*(1836 + 9153*\[Rho] + 116106*\[Rho]^2 + 273210*\[Rho]^3 + 
        194912*\[Rho]^4 + 95781*\[Rho]^5 + 13482*\[Rho]^6) - 
      35*tc^13*(1836 + 9153*\[Rho] + 116106*\[Rho]^2 + 273210*\[Rho]^3 + 
        194912*\[Rho]^4 + 95781*\[Rho]^5 + 13482*\[Rho]^6) - 
      2*tc^4*Sqrt[\[Rho]]*(35700 + 42735*\[Rho] - 193530*\[Rho]^2 - 
        277165*\[Rho]^3 + 117941*\[Rho]^4 + 333690*\[Rho]^5 + 
        87885*\[Rho]^6) - 2*tc^16*Sqrt[\[Rho]]*(35700 + 42735*\[Rho] - 
        193530*\[Rho]^2 - 277165*\[Rho]^3 + 117941*\[Rho]^4 + 
        333690*\[Rho]^5 + 87885*\[Rho]^6) + 2*tc^6*Sqrt[\[Rho]]*
       (214200 + 568155*\[Rho] - 839795*\[Rho]^2 - 742770*\[Rho]^3 + 
        1370226*\[Rho]^4 + 1206135*\[Rho]^5 + 174825*\[Rho]^6) + 
      2*tc^14*Sqrt[\[Rho]]*(214200 + 568155*\[Rho] - 839795*\[Rho]^2 - 
        742770*\[Rho]^3 + 1370226*\[Rho]^4 + 1206135*\[Rho]^5 + 
        174825*\[Rho]^6))*Log[tc] + 20160*tc^10*(-1 + tc^2)^3*\[Rho]*
     (1035 + 296*\[Rho] - 3565*\[Rho]^2 + 2060*\[Rho]^3 + 2250*\[Rho]^4)*
     Log[tc]^2))/(6300*mb^5*(-1 + tc^2)^3*
   (tc*(-1 + tc^2)*\[Rho]*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
       5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
       4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
     24*tc^5*\[Rho]^(3/2)*Log[tc])^2) + 
 (\[Mu]2G^2*(-((-1 + tc^2)^3*(120*\[Rho]^(9/2) + 120*tc^20*\[Rho]^(9/2) - 
       5*tc*\[Rho]^3*(-45 + 416*\[Rho] + 281*\[Rho]^2) - 
       5*tc^19*\[Rho]^3*(-45 + 416*\[Rho] + 281*\[Rho]^2) + 
       12*tc^2*\[Rho]^(5/2)*(-125 + 765*\[Rho] + 1281*\[Rho]^2 + 
         515*\[Rho]^3) + 12*tc^18*\[Rho]^(5/2)*(-125 + 765*\[Rho] + 
         1281*\[Rho]^2 + 515*\[Rho]^3) - tc^3*\[Rho]^2*
        (-3850 + 14723*\[Rho] + 55666*\[Rho]^2 + 40685*\[Rho]^3 + 
         13300*\[Rho]^4) - tc^17*\[Rho]^2*(-3850 + 14723*\[Rho] + 
         55666*\[Rho]^2 + 40685*\[Rho]^3 + 13300*\[Rho]^4) + 
       2*tc^4*\[Rho]^(3/2)*(-2095 + 1033*\[Rho] + 28600*\[Rho]^2 - 
         6620*\[Rho]^3 + 10031*\[Rho]^4 + 7175*\[Rho]^5) + 
       2*tc^16*\[Rho]^(3/2)*(-2095 + 1033*\[Rho] + 28600*\[Rho]^2 - 
         6620*\[Rho]^3 + 10031*\[Rho]^4 + 7175*\[Rho]^5) + 
       2*tc^5*\[Rho]*(210 + 10675*\[Rho] + 21316*\[Rho]^2 + 244169*\[Rho]^3 + 
         269722*\[Rho]^4 + 36330*\[Rho]^5 - 3150*\[Rho]^6) + 
       2*tc^15*\[Rho]*(210 + 10675*\[Rho] + 21316*\[Rho]^2 + 
         244169*\[Rho]^3 + 269722*\[Rho]^4 + 36330*\[Rho]^5 - 
         3150*\[Rho]^6) + 8*tc^10*Sqrt[\[Rho]]*(-5460 + 535*\[Rho] + 
         143940*\[Rho]^2 - 704775*\[Rho]^3 - 1552239*\[Rho]^4 - 
         447280*\[Rho]^5 + 5075*\[Rho]^6) - 4*tc^6*Sqrt[\[Rho]]*
        (-700 + 7785*\[Rho] + 4979*\[Rho]^2 + 265680*\[Rho]^3 + 
         663468*\[Rho]^4 + 264903*\[Rho]^5 + 15645*\[Rho]^6) - 
       4*tc^14*Sqrt[\[Rho]]*(-700 + 7785*\[Rho] + 4979*\[Rho]^2 + 
         265680*\[Rho]^3 + 663468*\[Rho]^4 + 264903*\[Rho]^5 + 
         15645*\[Rho]^6) + 2*tc^8*Sqrt[\[Rho]]*(-560 + 42635*\[Rho] + 
         397995*\[Rho]^2 - 1788280*\[Rho]^3 - 4235152*\[Rho]^4 - 
         1060875*\[Rho]^5 + 97125*\[Rho]^6) + 2*tc^12*Sqrt[\[Rho]]*
        (-560 + 42635*\[Rho] + 397995*\[Rho]^2 - 1788280*\[Rho]^3 - 
         4235152*\[Rho]^4 - 1060875*\[Rho]^5 + 97125*\[Rho]^6) + 
       tc^9*(-8400 + 115360*\[Rho] - 858410*\[Rho]^2 + 497794*\[Rho]^3 + 
         9908146*\[Rho]^4 + 6546538*\[Rho]^5 + 515620*\[Rho]^6 - 
         50400*\[Rho]^7) + tc^11*(-8400 + 115360*\[Rho] - 858410*\[Rho]^2 + 
         497794*\[Rho]^3 + 9908146*\[Rho]^4 + 6546538*\[Rho]^5 + 
         515620*\[Rho]^6 - 50400*\[Rho]^7) + 
       tc^7*(-1680 + 21980*\[Rho] - 168070*\[Rho]^2 + 519032*\[Rho]^3 + 
         4727502*\[Rho]^4 + 4060908*\[Rho]^5 + 564060*\[Rho]^6 - 
         34020*\[Rho]^7) + tc^13*(-1680 + 21980*\[Rho] - 168070*\[Rho]^2 + 
         519032*\[Rho]^3 + 4727502*\[Rho]^4 + 4060908*\[Rho]^5 + 
         564060*\[Rho]^6 - 34020*\[Rho]^7))) - 24*tc^2*(-1 + tc^2)^2*
     (200*\[Rho]^(9/2) + 200*tc^18*\[Rho]^(9/2) - 1450*tc*\[Rho]^4*
       (1 + \[Rho]) - 1450*tc^17*\[Rho]^4*(1 + \[Rho]) + 
      8*tc^2*\[Rho]^(7/2)*(525 + 1447*\[Rho] + 525*\[Rho]^2) + 
      8*tc^16*\[Rho]^(7/2)*(525 + 1447*\[Rho] + 525*\[Rho]^2) - 
      tc^3*\[Rho]^2*(175 + 4800*\[Rho] + 31217*\[Rho]^2 + 30742*\[Rho]^3 + 
        5250*\[Rho]^4) - tc^15*\[Rho]^2*(175 + 4800*\[Rho] + 31217*\[Rho]^2 + 
        30742*\[Rho]^3 + 5250*\[Rho]^4) + 2*tc^4*\[Rho]^(3/2)*
       (350 - 385*\[Rho] + 16660*\[Rho]^2 + 43592*\[Rho]^3 + 15890*\[Rho]^4 + 
        525*\[Rho]^5) + 2*tc^14*\[Rho]^(3/2)*(350 - 385*\[Rho] + 
        16660*\[Rho]^2 + 43592*\[Rho]^3 + 15890*\[Rho]^4 + 525*\[Rho]^5) + 
      4*tc^8*Sqrt[\[Rho]]*(70 + 1050*\[Rho] - 17605*\[Rho]^2 + 
        93870*\[Rho]^3 + 247722*\[Rho]^4 + 68600*\[Rho]^5 - 3255*\[Rho]^6) + 
      4*tc^10*Sqrt[\[Rho]]*(70 + 1050*\[Rho] - 17605*\[Rho]^2 + 
        93870*\[Rho]^3 + 247722*\[Rho]^4 + 68600*\[Rho]^5 - 3255*\[Rho]^6) + 
      2*tc^6*Sqrt[\[Rho]]*(-140 + 1050*\[Rho] - 10465*\[Rho]^2 + 
        57820*\[Rho]^3 + 166276*\[Rho]^4 + 45150*\[Rho]^5 - 2835*\[Rho]^6) + 
      2*tc^12*Sqrt[\[Rho]]*(-140 + 1050*\[Rho] - 10465*\[Rho]^2 + 
        57820*\[Rho]^3 + 166276*\[Rho]^4 + 45150*\[Rho]^5 - 2835*\[Rho]^6) + 
      2*tc^5*\[Rho]*(-350 + 2065*\[Rho] - 2456*\[Rho]^2 - 60563*\[Rho]^3 - 
        53546*\[Rho]^4 - 3920*\[Rho]^5 + 1050*\[Rho]^6) + 
      2*tc^13*\[Rho]*(-350 + 2065*\[Rho] - 2456*\[Rho]^2 - 60563*\[Rho]^3 - 
        53546*\[Rho]^4 - 3920*\[Rho]^5 + 1050*\[Rho]^6) + 
      4*tc^9*(140 - 2940*\[Rho] + 23905*\[Rho]^2 - 8158*\[Rho]^3 - 
        200182*\[Rho]^4 - 114371*\[Rho]^5 - 5460*\[Rho]^6 + 1260*\[Rho]^7) + 
      tc^7*(560 - 4900*\[Rho] + 18235*\[Rho]^2 - 64412*\[Rho]^3 - 
        551843*\[Rho]^4 - 470014*\[Rho]^5 - 75950*\[Rho]^6 + 2940*\[Rho]^7) + 
      tc^11*(560 - 4900*\[Rho] + 18235*\[Rho]^2 - 64412*\[Rho]^3 - 
        551843*\[Rho]^4 - 470014*\[Rho]^5 - 75950*\[Rho]^6 + 2940*\[Rho]^7))*
     Log[tc] + 576*tc^6*(-1 + tc^2)*Sqrt[\[Rho]]*
     (40*\[Rho]^4 + 40*tc^12*\[Rho]^4 - 210*tc*\[Rho]^(7/2)*(1 + \[Rho]) - 
      210*tc^11*\[Rho]^(7/2)*(1 + \[Rho]) + 4*tc^2*\[Rho]^3*
       (105 + 304*\[Rho] + 105*\[Rho]^2) + 4*tc^10*\[Rho]^3*
       (105 + 304*\[Rho] + 105*\[Rho]^2) - 35*tc^5*\[Rho]^(3/2)*
       (32 + 3*\[Rho] - 418*\[Rho]^2 - 267*\[Rho]^3 + 6*\[Rho]^4) - 
      35*tc^7*\[Rho]^(3/2)*(32 + 3*\[Rho] - 418*\[Rho]^2 - 267*\[Rho]^3 + 
        6*\[Rho]^4) - 35*tc^3*\[Rho]^(3/2)*(6 + 5*\[Rho] - 34*\[Rho]^2 - 
        7*\[Rho]^3 + 6*\[Rho]^4) - 35*tc^9*\[Rho]^(3/2)*
       (6 + 5*\[Rho] - 34*\[Rho]^2 - 7*\[Rho]^3 + 6*\[Rho]^4) - 
      2*tc^4*\[Rho]*(-210 - 35*\[Rho] + 2590*\[Rho]^2 + 3242*\[Rho]^3 + 
        1680*\[Rho]^4 + 105*\[Rho]^5) - 2*tc^8*\[Rho]*
       (-210 - 35*\[Rho] + 2590*\[Rho]^2 + 3242*\[Rho]^3 + 1680*\[Rho]^4 + 
        105*\[Rho]^5) + tc^6*(-280 + 1050*\[Rho] + 3290*\[Rho]^2 - 
        5040*\[Rho]^3 + 6816*\[Rho]^4 + 3990*\[Rho]^5 - 210*\[Rho]^6))*
     Log[tc]^2 - 483840*tc^13*\[Rho]^2*(-1 + 15*\[Rho]^2 + 10*\[Rho]^3)*
     Log[tc]^3))/(70*mb^4*tc*\[Rho]^(3/2)*
   ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
       tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
       2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^3) + 
 \[Mu]2\[Pi]*
  ((\[Mu]2G*((-1 + tc^2)^2*(24*\[Rho]^3 + 24*tc^14*\[Rho]^3 + 
        tc*\[Rho]^(3/2)*(45 - 368*\[Rho] - 233*\[Rho]^2) + 
        tc^13*\[Rho]^(3/2)*(45 - 368*\[Rho] - 233*\[Rho]^2) + 
        2*tc^2*\[Rho]*(-105 + 595*\[Rho] + 857*\[Rho]^2 + 385*\[Rho]^3) + 
        2*tc^12*\[Rho]*(-105 + 595*\[Rho] + 857*\[Rho]^2 + 385*\[Rho]^3) - 
        20*tc^7*Sqrt[\[Rho]]*(273 + 500*\[Rho] - 2671*\[Rho]^2 - 
          1066*\[Rho]^3 + 420*\[Rho]^4) - 2*tc^3*Sqrt[\[Rho]]*
         (-175 + 660*\[Rho] + 1381*\[Rho]^2 + 806*\[Rho]^3 + 560*\[Rho]^4) - 
        2*tc^11*Sqrt[\[Rho]]*(-175 + 660*\[Rho] + 1381*\[Rho]^2 + 
          806*\[Rho]^3 + 560*\[Rho]^4) + 5*tc^5*Sqrt[\[Rho]]*
         (-28 + 1927*\[Rho] + 13260*\[Rho]^2 + 12685*\[Rho]^3 + 
          2072*\[Rho]^4) + 5*tc^9*Sqrt[\[Rho]]*(-28 + 1927*\[Rho] + 
          13260*\[Rho]^2 + 12685*\[Rho]^3 + 2072*\[Rho]^4) + 
        tc^4*(-210 + 700*\[Rho] - 6230*\[Rho]^2 - 24466*\[Rho]^3 - 
          6720*\[Rho]^4 + 630*\[Rho]^5) + tc^10*(-210 + 700*\[Rho] - 
          6230*\[Rho]^2 - 24466*\[Rho]^3 - 6720*\[Rho]^4 + 630*\[Rho]^5) + 
        2*tc^6*(-525 + 4585*\[Rho] - 21000*\[Rho]^2 - 65916*\[Rho]^3 - 
          16555*\[Rho]^4 + 1575*\[Rho]^5) + 2*tc^8*(-525 + 4585*\[Rho] - 
          21000*\[Rho]^2 - 65916*\[Rho]^3 - 16555*\[Rho]^4 + 
          1575*\[Rho]^5)) + 24*tc^2*(-1 + tc^2)*(40*\[Rho]^3 + 
        40*tc^12*\[Rho]^3 - 210*tc*\[Rho]^(5/2)*(1 + \[Rho]) - 
        210*tc^11*\[Rho]^(5/2)*(1 + \[Rho]) + 4*tc^2*\[Rho]^2*
         (105 + 304*\[Rho] + 105*\[Rho]^2) + 4*tc^10*\[Rho]^2*
         (105 + 304*\[Rho] + 105*\[Rho]^2) - 35*tc^3*Sqrt[\[Rho]]*
         (1 + 5*\[Rho] + 41*\[Rho]^2 + 43*\[Rho]^3 + 6*\[Rho]^4) - 
        35*tc^9*Sqrt[\[Rho]]*(1 + 5*\[Rho] + 41*\[Rho]^2 + 43*\[Rho]^3 + 
          6*\[Rho]^4) - 35*tc^5*Sqrt[\[Rho]]*(-1 + 3*\[Rho] + 77*\[Rho]^2 + 
          63*\[Rho]^3 + 6*\[Rho]^4) - 35*tc^7*Sqrt[\[Rho]]*
         (-1 + 3*\[Rho] + 77*\[Rho]^2 + 63*\[Rho]^3 + 6*\[Rho]^4) + 
        tc^4*(70 - 280*\[Rho] + 70*\[Rho]^2 + 2266*\[Rho]^3 + 140*\[Rho]^4 - 
          210*\[Rho]^5) + tc^8*(70 - 280*\[Rho] + 70*\[Rho]^2 + 
          2266*\[Rho]^3 + 140*\[Rho]^4 - 210*\[Rho]^5) + 
        tc^6*(70 - 1050*\[Rho] + 6860*\[Rho]^2 + 18716*\[Rho]^3 + 
          5390*\[Rho]^4 - 210*\[Rho]^5))*Log[tc] - 20160*tc^9*Sqrt[\[Rho]]*
       (-1 + 15*\[Rho]^2 + 10*\[Rho]^3)*Log[tc]^2))/
    (70*mb^4*tc*Sqrt[\[Rho]]*
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
         tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
         2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
   (\[Rho]3LS*(-((-1 + tc^2)^2*(24*\[Rho]^3 + 24*tc^14*\[Rho]^3 + 
         tc*\[Rho]^(3/2)*(45 - 368*\[Rho] - 233*\[Rho]^2) + 
         tc^13*\[Rho]^(3/2)*(45 - 368*\[Rho] - 233*\[Rho]^2) + 
         2*tc^2*\[Rho]*(-105 + 595*\[Rho] + 857*\[Rho]^2 + 385*\[Rho]^3) + 
         2*tc^12*\[Rho]*(-105 + 595*\[Rho] + 857*\[Rho]^2 + 385*\[Rho]^3) - 
         20*tc^7*Sqrt[\[Rho]]*(273 + 500*\[Rho] - 2671*\[Rho]^2 - 
           1066*\[Rho]^3 + 420*\[Rho]^4) - 2*tc^3*Sqrt[\[Rho]]*
          (-175 + 660*\[Rho] + 1381*\[Rho]^2 + 806*\[Rho]^3 + 560*\[Rho]^4) - 
         2*tc^11*Sqrt[\[Rho]]*(-175 + 660*\[Rho] + 1381*\[Rho]^2 + 
           806*\[Rho]^3 + 560*\[Rho]^4) + 5*tc^5*Sqrt[\[Rho]]*
          (-28 + 1927*\[Rho] + 13260*\[Rho]^2 + 12685*\[Rho]^3 + 
           2072*\[Rho]^4) + 5*tc^9*Sqrt[\[Rho]]*(-28 + 1927*\[Rho] + 
           13260*\[Rho]^2 + 12685*\[Rho]^3 + 2072*\[Rho]^4) + 
         tc^4*(-210 + 700*\[Rho] - 6230*\[Rho]^2 - 24466*\[Rho]^3 - 
           6720*\[Rho]^4 + 630*\[Rho]^5) + tc^10*(-210 + 700*\[Rho] - 
           6230*\[Rho]^2 - 24466*\[Rho]^3 - 6720*\[Rho]^4 + 630*\[Rho]^5) + 
         2*tc^6*(-525 + 4585*\[Rho] - 21000*\[Rho]^2 - 65916*\[Rho]^3 - 
           16555*\[Rho]^4 + 1575*\[Rho]^5) + 2*tc^8*(-525 + 4585*\[Rho] - 
           21000*\[Rho]^2 - 65916*\[Rho]^3 - 16555*\[Rho]^4 + 
           1575*\[Rho]^5))) - 24*tc^2*(-1 + tc^2)*(40*\[Rho]^3 + 
        40*tc^12*\[Rho]^3 - 210*tc*\[Rho]^(5/2)*(1 + \[Rho]) - 
        210*tc^11*\[Rho]^(5/2)*(1 + \[Rho]) + 4*tc^2*\[Rho]^2*
         (105 + 304*\[Rho] + 105*\[Rho]^2) + 4*tc^10*\[Rho]^2*
         (105 + 304*\[Rho] + 105*\[Rho]^2) - 35*tc^3*Sqrt[\[Rho]]*
         (1 + 5*\[Rho] + 41*\[Rho]^2 + 43*\[Rho]^3 + 6*\[Rho]^4) - 
        35*tc^9*Sqrt[\[Rho]]*(1 + 5*\[Rho] + 41*\[Rho]^2 + 43*\[Rho]^3 + 
          6*\[Rho]^4) - 35*tc^5*Sqrt[\[Rho]]*(-1 + 3*\[Rho] + 77*\[Rho]^2 + 
          63*\[Rho]^3 + 6*\[Rho]^4) - 35*tc^7*Sqrt[\[Rho]]*
         (-1 + 3*\[Rho] + 77*\[Rho]^2 + 63*\[Rho]^3 + 6*\[Rho]^4) + 
        tc^4*(70 - 280*\[Rho] + 70*\[Rho]^2 + 2266*\[Rho]^3 + 140*\[Rho]^4 - 
          210*\[Rho]^5) + tc^8*(70 - 280*\[Rho] + 70*\[Rho]^2 + 
          2266*\[Rho]^3 + 140*\[Rho]^4 - 210*\[Rho]^5) + 
        tc^6*(70 - 1050*\[Rho] + 6860*\[Rho]^2 + 18716*\[Rho]^3 + 
          5390*\[Rho]^4 - 210*\[Rho]^5))*Log[tc] + 20160*tc^9*Sqrt[\[Rho]]*
       (-1 + 15*\[Rho]^2 + 10*\[Rho]^3)*Log[tc]^2))/
    (70*mb^5*tc*Sqrt[\[Rho]]*
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
         tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
         2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
   (\[Rho]3D*(-((-1 + tc^2)*(20*\[Rho]^3 + 20*tc^20*\[Rho]^3 - 
         4*tc*\[Rho]^(5/2)*(59 + 44*\[Rho]) - 4*tc^19*\[Rho]^(5/2)*
          (59 + 44*\[Rho]) + 2*tc^2*\[Rho]^2*(681 + 1092*\[Rho] + 
           401*\[Rho]^2) + 2*tc^18*\[Rho]^2*(681 + 1092*\[Rho] + 
           401*\[Rho]^2) - 4*tc^3*\[Rho]^(3/2)*(935 + 3211*\[Rho] + 
           2281*\[Rho]^2 + 490*\[Rho]^3) - 4*tc^17*\[Rho]^(3/2)*
          (935 + 3211*\[Rho] + 2281*\[Rho]^2 + 490*\[Rho]^3) + 
         tc^4*\[Rho]*(4515 + 38089*\[Rho] + 51133*\[Rho]^2 + 18949*\[Rho]^3 + 
           2450*\[Rho]^4) + tc^16*\[Rho]*(4515 + 38089*\[Rho] + 
           51133*\[Rho]^2 + 18949*\[Rho]^3 + 2450*\[Rho]^4) + 
         2*tc^7*Sqrt[\[Rho]]*(315 + 82920*\[Rho] + 221362*\[Rho]^2 + 
           192112*\[Rho]^3 + 43995*\[Rho]^4 - 1260*\[Rho]^5) + 
         2*tc^13*Sqrt[\[Rho]]*(315 + 82920*\[Rho] + 221362*\[Rho]^2 + 
           192112*\[Rho]^3 + 43995*\[Rho]^4 - 1260*\[Rho]^5) - 
         10*tc^5*Sqrt[\[Rho]]*(21 + 5830*\[Rho] + 16506*\[Rho]^2 + 
           9944*\[Rho]^3 + 1561*\[Rho]^4 + 126*\[Rho]^5) - 
         10*tc^15*Sqrt[\[Rho]]*(21 + 5830*\[Rho] + 16506*\[Rho]^2 + 
           9944*\[Rho]^3 + 1561*\[Rho]^4 + 126*\[Rho]^5) - 
         4*tc^9*Sqrt[\[Rho]]*(1995 - 71700*\[Rho] - 276574*\[Rho]^2 - 
           157929*\[Rho]^3 - 4445*\[Rho]^4 + 945*\[Rho]^5) - 
         4*tc^11*Sqrt[\[Rho]]*(1995 - 71700*\[Rho] - 276574*\[Rho]^2 - 
           157929*\[Rho]^3 - 4445*\[Rho]^4 + 945*\[Rho]^5) + 
         2*tc^6*(-1575 + 17535*\[Rho] + 76828*\[Rho]^2 + 71676*\[Rho]^3 + 
           19063*\[Rho]^4 + 945*\[Rho]^5) + 2*tc^14*(-1575 + 17535*\[Rho] + 
           76828*\[Rho]^2 + 71676*\[Rho]^3 + 19063*\[Rho]^4 + 945*\[Rho]^5) + 
         20*tc^10*(-315 + 12579*\[Rho] + 37871*\[Rho]^2 + 34400*\[Rho]^3 + 
           23390*\[Rho]^4 + 3661*\[Rho]^5) - tc^8*(-13860 + 253575*\[Rho] + 
           1479017*\[Rho]^2 + 1911569*\[Rho]^3 + 682377*\[Rho]^4 + 
           33390*\[Rho]^5) - tc^12*(-13860 + 253575*\[Rho] + 
           1479017*\[Rho]^2 + 1911569*\[Rho]^3 + 682377*\[Rho]^4 + 
           33390*\[Rho]^5))) + 12*tc^3*(40*\[Rho]^(3/2)*(1 + 2*\[Rho]^2) + 
        40*tc^16*\[Rho]^(3/2)*(1 + 2*\[Rho]^2) - 70*tc*\[Rho]*
         (3 + 3*\[Rho] + 10*\[Rho]^2 + 6*\[Rho]^3) - 70*tc^15*\[Rho]*
         (3 + 3*\[Rho] + 10*\[Rho]^2 + 6*\[Rho]^3) + 560*tc^8*Sqrt[\[Rho]]*
         (21 + 440*\[Rho] + 1316*\[Rho]^2 + 839*\[Rho]^3 + 93*\[Rho]^4) + 
        4*tc^2*Sqrt[\[Rho]]*(105 + 270*\[Rho] + 777*\[Rho]^2 + 932*\[Rho]^3 + 
          210*\[Rho]^4) + 4*tc^14*Sqrt[\[Rho]]*(105 + 270*\[Rho] + 
          777*\[Rho]^2 + 932*\[Rho]^3 + 210*\[Rho]^4) - 
        140*tc^6*Sqrt[\[Rho]]*(62 + 566*\[Rho] + 1373*\[Rho]^2 + 
          894*\[Rho]^3 + 133*\[Rho]^4 + 6*\[Rho]^5) - 140*tc^10*Sqrt[\[Rho]]*
         (62 + 566*\[Rho] + 1373*\[Rho]^2 + 894*\[Rho]^3 + 133*\[Rho]^4 + 
          6*\[Rho]^5) + 70*tc^7*(18 - 142*\[Rho] - 1606*\[Rho]^2 - 
          2435*\[Rho]^3 - 677*\[Rho]^4 + 12*\[Rho]^5) + 
        70*tc^9*(18 - 142*\[Rho] - 1606*\[Rho]^2 - 2435*\[Rho]^3 - 
          677*\[Rho]^4 + 12*\[Rho]^5) - 35*tc^3*(9 + 55*\[Rho] + 
          371*\[Rho]^2 + 617*\[Rho]^3 + 232*\[Rho]^4 + 12*\[Rho]^5) - 
        35*tc^13*(9 + 55*\[Rho] + 371*\[Rho]^2 + 617*\[Rho]^3 + 
          232*\[Rho]^4 + 12*\[Rho]^5) - 28*tc^4*Sqrt[\[Rho]]*
         (-40 - 715*\[Rho] - 1754*\[Rho]^2 - 1344*\[Rho]^3 - 230*\[Rho]^4 + 
          15*\[Rho]^5) - 28*tc^12*Sqrt[\[Rho]]*(-40 - 715*\[Rho] - 
          1754*\[Rho]^2 - 1344*\[Rho]^3 - 230*\[Rho]^4 + 15*\[Rho]^5) + 
        35*tc^5*(9 - 75*\[Rho] - 731*\[Rho]^2 - 1021*\[Rho]^3 - 
          262*\[Rho]^4 + 24*\[Rho]^5) + 35*tc^11*(9 - 75*\[Rho] - 
          731*\[Rho]^2 - 1021*\[Rho]^3 - 262*\[Rho]^4 + 24*\[Rho]^5))*
       Log[tc] + 10080*tc^10*(-1 + tc^2)*(3 + 23*\[Rho] + 175*\[Rho]^2 + 
        255*\[Rho]^3 + 60*\[Rho]^4)*Log[tc]^2))/(105*mb^5*(-1 + tc^2)*\[Rho]*
     (tc*(-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 
         5*tc^4*Sqrt[\[Rho]] + tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 
         4*tc^3*(1 + \[Rho]) - 2*tc^5*(1 + \[Rho])) - 
       24*tc^5*Sqrt[\[Rho]]*Log[tc])^2)) + 
 \[Mu]2G*(((-1 + tc^2)^2*(24*\[Rho]^3 + 24*tc^14*\[Rho]^3 + 
       tc*\[Rho]^(3/2)*(45 - 368*\[Rho] - 233*\[Rho]^2) + 
       tc^13*\[Rho]^(3/2)*(45 - 368*\[Rho] - 233*\[Rho]^2) + 
       2*tc^2*\[Rho]*(-105 + 595*\[Rho] + 857*\[Rho]^2 + 385*\[Rho]^3) + 
       2*tc^12*\[Rho]*(-105 + 595*\[Rho] + 857*\[Rho]^2 + 385*\[Rho]^3) - 
       20*tc^7*Sqrt[\[Rho]]*(273 + 500*\[Rho] - 2671*\[Rho]^2 - 
         1066*\[Rho]^3 + 420*\[Rho]^4) - 2*tc^3*Sqrt[\[Rho]]*
        (-175 + 660*\[Rho] + 1381*\[Rho]^2 + 806*\[Rho]^3 + 560*\[Rho]^4) - 
       2*tc^11*Sqrt[\[Rho]]*(-175 + 660*\[Rho] + 1381*\[Rho]^2 + 
         806*\[Rho]^3 + 560*\[Rho]^4) + 5*tc^5*Sqrt[\[Rho]]*
        (-28 + 1927*\[Rho] + 13260*\[Rho]^2 + 12685*\[Rho]^3 + 
         2072*\[Rho]^4) + 5*tc^9*Sqrt[\[Rho]]*(-28 + 1927*\[Rho] + 
         13260*\[Rho]^2 + 12685*\[Rho]^3 + 2072*\[Rho]^4) + 
       tc^4*(-210 + 700*\[Rho] - 6230*\[Rho]^2 - 24466*\[Rho]^3 - 
         6720*\[Rho]^4 + 630*\[Rho]^5) + tc^10*(-210 + 700*\[Rho] - 
         6230*\[Rho]^2 - 24466*\[Rho]^3 - 6720*\[Rho]^4 + 630*\[Rho]^5) + 
       2*tc^6*(-525 + 4585*\[Rho] - 21000*\[Rho]^2 - 65916*\[Rho]^3 - 
         16555*\[Rho]^4 + 1575*\[Rho]^5) + 2*tc^8*(-525 + 4585*\[Rho] - 
         21000*\[Rho]^2 - 65916*\[Rho]^3 - 16555*\[Rho]^4 + 1575*\[Rho]^5)) + 
     24*tc^2*(-1 + tc^2)*(40*\[Rho]^3 + 40*tc^12*\[Rho]^3 - 
       210*tc*\[Rho]^(5/2)*(1 + \[Rho]) - 210*tc^11*\[Rho]^(5/2)*
        (1 + \[Rho]) + 4*tc^2*\[Rho]^2*(105 + 304*\[Rho] + 105*\[Rho]^2) + 
       4*tc^10*\[Rho]^2*(105 + 304*\[Rho] + 105*\[Rho]^2) - 
       35*tc^3*Sqrt[\[Rho]]*(1 + 5*\[Rho] + 41*\[Rho]^2 + 43*\[Rho]^3 + 
         6*\[Rho]^4) - 35*tc^9*Sqrt[\[Rho]]*(1 + 5*\[Rho] + 41*\[Rho]^2 + 
         43*\[Rho]^3 + 6*\[Rho]^4) - 35*tc^5*Sqrt[\[Rho]]*
        (-1 + 3*\[Rho] + 77*\[Rho]^2 + 63*\[Rho]^3 + 6*\[Rho]^4) - 
       35*tc^7*Sqrt[\[Rho]]*(-1 + 3*\[Rho] + 77*\[Rho]^2 + 63*\[Rho]^3 + 
         6*\[Rho]^4) + tc^4*(70 - 280*\[Rho] + 70*\[Rho]^2 + 2266*\[Rho]^3 + 
         140*\[Rho]^4 - 210*\[Rho]^5) + tc^8*(70 - 280*\[Rho] + 70*\[Rho]^2 + 
         2266*\[Rho]^3 + 140*\[Rho]^4 - 210*\[Rho]^5) + 
       tc^6*(70 - 1050*\[Rho] + 6860*\[Rho]^2 + 18716*\[Rho]^3 + 
         5390*\[Rho]^4 - 210*\[Rho]^5))*Log[tc] - 20160*tc^9*Sqrt[\[Rho]]*
      (-1 + 15*\[Rho]^2 + 10*\[Rho]^3)*Log[tc]^2)/(35*mb^2*tc*Sqrt[\[Rho]]*
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
         tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
         2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^2) + 
   (\[Rho]3LS*((-1 + tc^2)^3*(120*\[Rho]^(9/2) + 120*tc^20*\[Rho]^(9/2) - 
        5*tc*\[Rho]^3*(-45 + 416*\[Rho] + 281*\[Rho]^2) - 
        5*tc^19*\[Rho]^3*(-45 + 416*\[Rho] + 281*\[Rho]^2) + 
        12*tc^2*\[Rho]^(5/2)*(-125 + 765*\[Rho] + 1281*\[Rho]^2 + 
          515*\[Rho]^3) + 12*tc^18*\[Rho]^(5/2)*(-125 + 765*\[Rho] + 
          1281*\[Rho]^2 + 515*\[Rho]^3) - tc^3*\[Rho]^2*
         (-3850 + 14723*\[Rho] + 55666*\[Rho]^2 + 40685*\[Rho]^3 + 
          13300*\[Rho]^4) - tc^17*\[Rho]^2*(-3850 + 14723*\[Rho] + 
          55666*\[Rho]^2 + 40685*\[Rho]^3 + 13300*\[Rho]^4) + 
        2*tc^4*\[Rho]^(3/2)*(-2095 + 1033*\[Rho] + 28600*\[Rho]^2 - 
          6620*\[Rho]^3 + 10031*\[Rho]^4 + 7175*\[Rho]^5) + 
        2*tc^16*\[Rho]^(3/2)*(-2095 + 1033*\[Rho] + 28600*\[Rho]^2 - 
          6620*\[Rho]^3 + 10031*\[Rho]^4 + 7175*\[Rho]^5) + 
        2*tc^5*\[Rho]*(210 + 10675*\[Rho] + 21316*\[Rho]^2 + 
          244169*\[Rho]^3 + 269722*\[Rho]^4 + 36330*\[Rho]^5 - 
          3150*\[Rho]^6) + 2*tc^15*\[Rho]*(210 + 10675*\[Rho] + 
          21316*\[Rho]^2 + 244169*\[Rho]^3 + 269722*\[Rho]^4 + 
          36330*\[Rho]^5 - 3150*\[Rho]^6) + 8*tc^10*Sqrt[\[Rho]]*
         (-5460 + 535*\[Rho] + 143940*\[Rho]^2 - 704775*\[Rho]^3 - 
          1552239*\[Rho]^4 - 447280*\[Rho]^5 + 5075*\[Rho]^6) - 
        4*tc^6*Sqrt[\[Rho]]*(-700 + 7785*\[Rho] + 4979*\[Rho]^2 + 
          265680*\[Rho]^3 + 663468*\[Rho]^4 + 264903*\[Rho]^5 + 
          15645*\[Rho]^6) - 4*tc^14*Sqrt[\[Rho]]*(-700 + 7785*\[Rho] + 
          4979*\[Rho]^2 + 265680*\[Rho]^3 + 663468*\[Rho]^4 + 
          264903*\[Rho]^5 + 15645*\[Rho]^6) + 2*tc^8*Sqrt[\[Rho]]*
         (-560 + 42635*\[Rho] + 397995*\[Rho]^2 - 1788280*\[Rho]^3 - 
          4235152*\[Rho]^4 - 1060875*\[Rho]^5 + 97125*\[Rho]^6) + 
        2*tc^12*Sqrt[\[Rho]]*(-560 + 42635*\[Rho] + 397995*\[Rho]^2 - 
          1788280*\[Rho]^3 - 4235152*\[Rho]^4 - 1060875*\[Rho]^5 + 
          97125*\[Rho]^6) + tc^9*(-8400 + 115360*\[Rho] - 858410*\[Rho]^2 + 
          497794*\[Rho]^3 + 9908146*\[Rho]^4 + 6546538*\[Rho]^5 + 
          515620*\[Rho]^6 - 50400*\[Rho]^7) + tc^11*(-8400 + 115360*\[Rho] - 
          858410*\[Rho]^2 + 497794*\[Rho]^3 + 9908146*\[Rho]^4 + 
          6546538*\[Rho]^5 + 515620*\[Rho]^6 - 50400*\[Rho]^7) + 
        tc^7*(-1680 + 21980*\[Rho] - 168070*\[Rho]^2 + 519032*\[Rho]^3 + 
          4727502*\[Rho]^4 + 4060908*\[Rho]^5 + 564060*\[Rho]^6 - 
          34020*\[Rho]^7) + tc^13*(-1680 + 21980*\[Rho] - 168070*\[Rho]^2 + 
          519032*\[Rho]^3 + 4727502*\[Rho]^4 + 4060908*\[Rho]^5 + 
          564060*\[Rho]^6 - 34020*\[Rho]^7)) + 24*tc^2*(-1 + tc^2)^2*
       (200*\[Rho]^(9/2) + 200*tc^18*\[Rho]^(9/2) - 1450*tc*\[Rho]^4*
         (1 + \[Rho]) - 1450*tc^17*\[Rho]^4*(1 + \[Rho]) + 
        8*tc^2*\[Rho]^(7/2)*(525 + 1447*\[Rho] + 525*\[Rho]^2) + 
        8*tc^16*\[Rho]^(7/2)*(525 + 1447*\[Rho] + 525*\[Rho]^2) - 
        tc^3*\[Rho]^2*(175 + 4800*\[Rho] + 31217*\[Rho]^2 + 30742*\[Rho]^3 + 
          5250*\[Rho]^4) - tc^15*\[Rho]^2*(175 + 4800*\[Rho] + 
          31217*\[Rho]^2 + 30742*\[Rho]^3 + 5250*\[Rho]^4) + 
        2*tc^4*\[Rho]^(3/2)*(350 - 385*\[Rho] + 16660*\[Rho]^2 + 
          43592*\[Rho]^3 + 15890*\[Rho]^4 + 525*\[Rho]^5) + 
        2*tc^14*\[Rho]^(3/2)*(350 - 385*\[Rho] + 16660*\[Rho]^2 + 
          43592*\[Rho]^3 + 15890*\[Rho]^4 + 525*\[Rho]^5) + 
        4*tc^8*Sqrt[\[Rho]]*(70 + 1050*\[Rho] - 17605*\[Rho]^2 + 
          93870*\[Rho]^3 + 247722*\[Rho]^4 + 68600*\[Rho]^5 - 
          3255*\[Rho]^6) + 4*tc^10*Sqrt[\[Rho]]*(70 + 1050*\[Rho] - 
          17605*\[Rho]^2 + 93870*\[Rho]^3 + 247722*\[Rho]^4 + 
          68600*\[Rho]^5 - 3255*\[Rho]^6) + 2*tc^6*Sqrt[\[Rho]]*
         (-140 + 1050*\[Rho] - 10465*\[Rho]^2 + 57820*\[Rho]^3 + 
          166276*\[Rho]^4 + 45150*\[Rho]^5 - 2835*\[Rho]^6) + 
        2*tc^12*Sqrt[\[Rho]]*(-140 + 1050*\[Rho] - 10465*\[Rho]^2 + 
          57820*\[Rho]^3 + 166276*\[Rho]^4 + 45150*\[Rho]^5 - 
          2835*\[Rho]^6) + 2*tc^5*\[Rho]*(-350 + 2065*\[Rho] - 
          2456*\[Rho]^2 - 60563*\[Rho]^3 - 53546*\[Rho]^4 - 3920*\[Rho]^5 + 
          1050*\[Rho]^6) + 2*tc^13*\[Rho]*(-350 + 2065*\[Rho] - 
          2456*\[Rho]^2 - 60563*\[Rho]^3 - 53546*\[Rho]^4 - 3920*\[Rho]^5 + 
          1050*\[Rho]^6) + 4*tc^9*(140 - 2940*\[Rho] + 23905*\[Rho]^2 - 
          8158*\[Rho]^3 - 200182*\[Rho]^4 - 114371*\[Rho]^5 - 5460*\[Rho]^6 + 
          1260*\[Rho]^7) + tc^7*(560 - 4900*\[Rho] + 18235*\[Rho]^2 - 
          64412*\[Rho]^3 - 551843*\[Rho]^4 - 470014*\[Rho]^5 - 
          75950*\[Rho]^6 + 2940*\[Rho]^7) + tc^11*(560 - 4900*\[Rho] + 
          18235*\[Rho]^2 - 64412*\[Rho]^3 - 551843*\[Rho]^4 - 
          470014*\[Rho]^5 - 75950*\[Rho]^6 + 2940*\[Rho]^7))*Log[tc] - 
      576*tc^6*(-1 + tc^2)*Sqrt[\[Rho]]*(40*\[Rho]^4 + 40*tc^12*\[Rho]^4 - 
        210*tc*\[Rho]^(7/2)*(1 + \[Rho]) - 210*tc^11*\[Rho]^(7/2)*
         (1 + \[Rho]) + 4*tc^2*\[Rho]^3*(105 + 304*\[Rho] + 105*\[Rho]^2) + 
        4*tc^10*\[Rho]^3*(105 + 304*\[Rho] + 105*\[Rho]^2) - 
        35*tc^5*\[Rho]^(3/2)*(32 + 3*\[Rho] - 418*\[Rho]^2 - 267*\[Rho]^3 + 
          6*\[Rho]^4) - 35*tc^7*\[Rho]^(3/2)*(32 + 3*\[Rho] - 418*\[Rho]^2 - 
          267*\[Rho]^3 + 6*\[Rho]^4) - 35*tc^3*\[Rho]^(3/2)*
         (6 + 5*\[Rho] - 34*\[Rho]^2 - 7*\[Rho]^3 + 6*\[Rho]^4) - 
        35*tc^9*\[Rho]^(3/2)*(6 + 5*\[Rho] - 34*\[Rho]^2 - 7*\[Rho]^3 + 
          6*\[Rho]^4) - 2*tc^4*\[Rho]*(-210 - 35*\[Rho] + 2590*\[Rho]^2 + 
          3242*\[Rho]^3 + 1680*\[Rho]^4 + 105*\[Rho]^5) - 
        2*tc^8*\[Rho]*(-210 - 35*\[Rho] + 2590*\[Rho]^2 + 3242*\[Rho]^3 + 
          1680*\[Rho]^4 + 105*\[Rho]^5) + tc^6*(-280 + 1050*\[Rho] + 
          3290*\[Rho]^2 - 5040*\[Rho]^3 + 6816*\[Rho]^4 + 3990*\[Rho]^5 - 
          210*\[Rho]^6))*Log[tc]^2 + 483840*tc^13*\[Rho]^2*
       (-1 + 15*\[Rho]^2 + 10*\[Rho]^3)*Log[tc]^3))/
    (35*mb^5*tc*\[Rho]^(3/2)*
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
         tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
         2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^3) + 
   (\[Rho]3D*((-1 + tc^2)^2*(200*\[Rho]^(9/2) + 200*tc^26*\[Rho]^(9/2) - 
        120*tc*\[Rho]^4*(23 + 19*\[Rho]) - 120*tc^25*\[Rho]^4*
         (23 + 19*\[Rho]) + tc^2*\[Rho]^(7/2)*(18115 + 34248*\[Rho] + 
          12945*\[Rho]^2) + tc^24*\[Rho]^(7/2)*(18115 + 34248*\[Rho] + 
          12945*\[Rho]^2) - 4*tc^3*\[Rho]^3*(15345 + 59973*\[Rho] + 
          46763*\[Rho]^2 + 10455*\[Rho]^3) - 4*tc^23*\[Rho]^3*
         (15345 + 59973*\[Rho] + 46763*\[Rho]^2 + 10455*\[Rho]^3) + 
        tc^4*\[Rho]^(5/2)*(100204 + 912219*\[Rho] + 1274852*\[Rho]^2 + 
          546529*\[Rho]^3 + 77000*\[Rho]^4) + tc^22*\[Rho]^(5/2)*
         (100204 + 912219*\[Rho] + 1274852*\[Rho]^2 + 546529*\[Rho]^3 + 
          77000*\[Rho]^4) - 2*tc^5*\[Rho]^2*(10149 + 983677*\[Rho] + 
          2493804*\[Rho]^2 + 1693164*\[Rho]^3 + 417807*\[Rho]^4 + 
          37975*\[Rho]^5) - 2*tc^21*\[Rho]^2*(10149 + 983677*\[Rho] + 
          2493804*\[Rho]^2 + 1693164*\[Rho]^3 + 417807*\[Rho]^4 + 
          37975*\[Rho]^5) + tc^6*\[Rho]^(3/2)*(-183800 + 2169520*\[Rho] + 
          10167263*\[Rho]^2 + 10690724*\[Rho]^3 + 3946633*\[Rho]^4 + 
          590660*\[Rho]^5 + 31500*\[Rho]^6) + tc^20*\[Rho]^(3/2)*
         (-183800 + 2169520*\[Rho] + 10167263*\[Rho]^2 + 10690724*\[Rho]^3 + 
          3946633*\[Rho]^4 + 590660*\[Rho]^5 + 31500*\[Rho]^6) - 
        4*tc^7*\[Rho]*(-60830 + 128714*\[Rho] + 1986037*\[Rho]^2 + 
          2921585*\[Rho]^3 + 682477*\[Rho]^4 + 18129*\[Rho]^5 + 
          50120*\[Rho]^6) - 4*tc^19*\[Rho]*(-60830 + 128714*\[Rho] + 
          1986037*\[Rho]^2 + 2921585*\[Rho]^3 + 682477*\[Rho]^4 + 
          18129*\[Rho]^5 + 50120*\[Rho]^6) + 4*tc^13*\[Rho]*
         (835520 + 1411885*\[Rho] + 37858613*\[Rho]^2 + 113208556*\[Rho]^3 + 
          70246316*\[Rho]^4 + 10443015*\[Rho]^5 + 159775*\[Rho]^6) + 
        8*tc^9*(-5040 + 78960*\[Rho] + 756962*\[Rho]^2 + 7404430*\[Rho]^3 + 
          18507305*\[Rho]^4 + 14765581*\[Rho]^5 + 3469182*\[Rho]^6 + 
          56210*\[Rho]^7) + 8*tc^17*(-5040 + 78960*\[Rho] + 756962*\[Rho]^2 + 
          7404430*\[Rho]^3 + 18507305*\[Rho]^4 + 14765581*\[Rho]^5 + 
          3469182*\[Rho]^6 + 56210*\[Rho]^7) + tc^8*Sqrt[\[Rho]]*
         (-63840 - 1018320*\[Rho] - 3852660*\[Rho]^2 - 21100105*\[Rho]^3 - 
          42291880*\[Rho]^4 - 22850031*\[Rho]^5 - 2744140*\[Rho]^6 + 
          127260*\[Rho]^7) + tc^18*Sqrt[\[Rho]]*(-63840 - 1018320*\[Rho] - 
          3852660*\[Rho]^2 - 21100105*\[Rho]^3 - 42291880*\[Rho]^4 - 
          22850031*\[Rho]^5 - 2744140*\[Rho]^6 + 127260*\[Rho]^7) + 
        2*tc^12*Sqrt[\[Rho]]*(-94080 + 4865020*\[Rho] - 11153342*\[Rho]^2 - 
          139427917*\[Rho]^3 - 177109380*\[Rho]^4 - 47112053*\[Rho]^5 + 
          134890*\[Rho]^6 + 130410*\[Rho]^7) + 2*tc^14*Sqrt[\[Rho]]*
         (-94080 + 4865020*\[Rho] - 11153342*\[Rho]^2 - 139427917*\[Rho]^3 - 
          177109380*\[Rho]^4 - 47112053*\[Rho]^5 + 134890*\[Rho]^6 + 
          130410*\[Rho]^7) + 2*tc^10*Sqrt[\[Rho]]*(-115920 + 2560200*\[Rho] - 
          14394230*\[Rho]^2 - 99063309*\[Rho]^3 - 129982132*\[Rho]^4 - 
          44485745*\[Rho]^5 - 1546090*\[Rho]^6 + 153090*\[Rho]^7) + 
        2*tc^16*Sqrt[\[Rho]]*(-115920 + 2560200*\[Rho] - 14394230*\[Rho]^2 - 
          99063309*\[Rho]^3 - 129982132*\[Rho]^4 - 44485745*\[Rho]^5 - 
          1546090*\[Rho]^6 + 153090*\[Rho]^7) - 
        8*tc^11*(-35280 + 701295*\[Rho] + 2607959*\[Rho]^2 - 
          13158447*\[Rho]^3 - 39463051*\[Rho]^4 - 22590636*\[Rho]^5 - 
          1329168*\[Rho]^6 + 416920*\[Rho]^7) - 
        8*tc^15*(-35280 + 701295*\[Rho] + 2607959*\[Rho]^2 - 
          13158447*\[Rho]^3 - 39463051*\[Rho]^4 - 22590636*\[Rho]^5 - 
          1329168*\[Rho]^6 + 416920*\[Rho]^7)) - 24*tc^3*(-1 + tc^2)*
       (-10*tc*\[Rho]^(5/2)*(145 + 145*\[Rho] + 699*\[Rho]^2 + 
          435*\[Rho]^3) - 10*tc^21*\[Rho]^(5/2)*(145 + 145*\[Rho] + 
          699*\[Rho]^2 + 435*\[Rho]^3) + 8*tc^2*\[Rho]^2*
         (525 + 1377*\[Rho] + 4986*\[Rho]^2 + 6625*\[Rho]^3 + 
          1575*\[Rho]^4) + 8*tc^20*\[Rho]^2*(525 + 1377*\[Rho] + 
          4986*\[Rho]^2 + 6625*\[Rho]^3 + 1575*\[Rho]^4) + 
        200*(\[Rho]^3 + 3*\[Rho]^5) + 200*tc^22*(\[Rho]^3 + 3*\[Rho]^5) - 
        tc^3*\[Rho]^(3/2)*(5275 + 34322*\[Rho] + 163363*\[Rho]^2 + 
          316568*\[Rho]^3 + 159070*\[Rho]^4 + 15750*\[Rho]^5) - 
        tc^19*\[Rho]^(3/2)*(5275 + 34322*\[Rho] + 163363*\[Rho]^2 + 
          316568*\[Rho]^3 + 159070*\[Rho]^4 + 15750*\[Rho]^5) + 
        2*tc^4*\[Rho]*(315 + 26320*\[Rho] + 194067*\[Rho]^2 + 
          526838*\[Rho]^3 + 469947*\[Rho]^4 + 110810*\[Rho]^5 + 
          1575*\[Rho]^6) + 2*tc^18*\[Rho]*(315 + 26320*\[Rho] + 
          194067*\[Rho]^2 + 526838*\[Rho]^3 + 469947*\[Rho]^4 + 
          110810*\[Rho]^5 + 1575*\[Rho]^6) + tc^8*(3360 + 6090*\[Rho] - 
          477820*\[Rho]^2 + 2938382*\[Rho]^3 + 10137164*\[Rho]^4 + 
          7461786*\[Rho]^5 + 1276800*\[Rho]^6 - 92610*\[Rho]^7) + 
        tc^14*(3360 + 6090*\[Rho] - 477820*\[Rho]^2 + 2938382*\[Rho]^3 + 
          10137164*\[Rho]^4 + 7461786*\[Rho]^5 + 1276800*\[Rho]^6 - 
          92610*\[Rho]^7) + 2*tc^10*(10080 - 85855*\[Rho] - 210980*\[Rho]^2 + 
          7013165*\[Rho]^3 + 20125386*\[Rho]^4 + 12268925*\[Rho]^5 + 
          1432130*\[Rho]^6 - 64995*\[Rho]^7) + 
        2*tc^12*(10080 - 85855*\[Rho] - 210980*\[Rho]^2 + 7013165*\[Rho]^3 + 
          20125386*\[Rho]^4 + 12268925*\[Rho]^5 + 1432130*\[Rho]^6 - 
          64995*\[Rho]^7) + 2*tc^6*(-1680 + 5215*\[Rho] - 6930*\[Rho]^2 + 
          556289*\[Rho]^3 + 1666770*\[Rho]^4 + 1294635*\[Rho]^5 + 
          229880*\[Rho]^6 - 16275*\[Rho]^7) + 2*tc^16*(-1680 + 5215*\[Rho] - 
          6930*\[Rho]^2 + 556289*\[Rho]^3 + 1666770*\[Rho]^4 + 
          1294635*\[Rho]^5 + 229880*\[Rho]^6 - 16275*\[Rho]^7) + 
        2*tc^5*Sqrt[\[Rho]]*(2380 - 17960*\[Rho] - 205495*\[Rho]^2 - 
          945387*\[Rho]^3 - 1389067*\[Rho]^4 - 593919*\[Rho]^5 - 
          54390*\[Rho]^6 + 3150*\[Rho]^7) + 2*tc^17*Sqrt[\[Rho]]*
         (2380 - 17960*\[Rho] - 205495*\[Rho]^2 - 945387*\[Rho]^3 - 
          1389067*\[Rho]^4 - 593919*\[Rho]^5 - 54390*\[Rho]^6 + 
          3150*\[Rho]^7) + 4*tc^9*Sqrt[\[Rho]]*(-26950 - 94080*\[Rho] - 
          1210902*\[Rho]^2 - 5684688*\[Rho]^3 - 7760743*\[Rho]^4 - 
          2999149*\[Rho]^5 - 211785*\[Rho]^6 + 3465*\[Rho]^7) + 
        4*tc^13*Sqrt[\[Rho]]*(-26950 - 94080*\[Rho] - 1210902*\[Rho]^2 - 
          5684688*\[Rho]^3 - 7760743*\[Rho]^4 - 2999149*\[Rho]^5 - 
          211785*\[Rho]^6 + 3465*\[Rho]^7) + 4*tc^7*Sqrt[\[Rho]]*
         (-2660 + 70175*\[Rho] + 190150*\[Rho]^2 - 431109*\[Rho]^3 - 
          903164*\[Rho]^4 - 168987*\[Rho]^5 + 49770*\[Rho]^6 + 
          5985*\[Rho]^7) + 4*tc^15*Sqrt[\[Rho]]*(-2660 + 70175*\[Rho] + 
          190150*\[Rho]^2 - 431109*\[Rho]^3 - 903164*\[Rho]^4 - 
          168987*\[Rho]^5 + 49770*\[Rho]^6 + 5985*\[Rho]^7) + 
        2*tc^11*Sqrt[\[Rho]]*(53200 + 1087695*\[Rho] + 165130*\[Rho]^2 - 
          12652105*\[Rho]^3 - 15162680*\[Rho]^4 - 2544358*\[Rho]^5 + 
          379470*\[Rho]^6 + 16380*\[Rho]^7))*Log[tc] - 
      576*tc^7*(40*\[Rho]^3*(3 + \[Rho]^2) + 40*tc^16*\[Rho]^3*
         (3 + \[Rho]^2) - 70*tc*\[Rho]^(5/2)*(9 + 9*\[Rho] - \[Rho]^2 + 
          3*\[Rho]^3) - 70*tc^15*\[Rho]^(5/2)*(9 + 9*\[Rho] - \[Rho]^2 + 
          3*\[Rho]^3) + 4*tc^2*\[Rho]^2*(315 + 866*\[Rho] - 42*\[Rho]^2 - 
          80*\[Rho]^3 + 105*\[Rho]^4) + 4*tc^14*\[Rho]^2*
         (315 + 866*\[Rho] - 42*\[Rho]^2 - 80*\[Rho]^3 + 105*\[Rho]^4) - 
        35*tc^5*Sqrt[\[Rho]]*(-12 - 208*\[Rho] - 704*\[Rho]^2 - 
          3045*\[Rho]^3 - 4282*\[Rho]^4 - 743*\[Rho]^5 + 6*\[Rho]^6) - 
        35*tc^11*Sqrt[\[Rho]]*(-12 - 208*\[Rho] - 704*\[Rho]^2 - 
          3045*\[Rho]^3 - 4282*\[Rho]^4 - 743*\[Rho]^5 + 6*\[Rho]^6) - 
        35*tc^3*Sqrt[\[Rho]]*(4 - 4*\[Rho] - 56*\[Rho]^2 - 1107*\[Rho]^3 - 
          1706*\[Rho]^4 - 389*\[Rho]^5 + 6*\[Rho]^6) - 35*tc^13*Sqrt[\[Rho]]*
         (4 - 4*\[Rho] - 56*\[Rho]^2 - 1107*\[Rho]^3 - 1706*\[Rho]^4 - 
          389*\[Rho]^5 + 6*\[Rho]^6) - 70*tc^7*Sqrt[\[Rho]]*
         (-20 - 116*\[Rho] + 401*\[Rho]^2 + 3747*\[Rho]^3 + 3931*\[Rho]^4 + 
          833*\[Rho]^5 + 12*\[Rho]^6) - 70*tc^9*Sqrt[\[Rho]]*
         (-20 - 116*\[Rho] + 401*\[Rho]^2 + 3747*\[Rho]^3 + 3931*\[Rho]^4 + 
          833*\[Rho]^5 + 12*\[Rho]^6) - 140*tc^8*(12 + 37*\[Rho] + 
          1061*\[Rho]^2 + 1932*\[Rho]^3 + 2860*\[Rho]^4 + 3551*\[Rho]^5 + 
          867*\[Rho]^6) - 14*tc^4*(-20 + 155*\[Rho] + 1040*\[Rho]^2 + 
          6501*\[Rho]^3 + 13048*\[Rho]^4 + 9225*\[Rho]^5 + 1860*\[Rho]^6 + 
          15*\[Rho]^7) - 14*tc^12*(-20 + 155*\[Rho] + 1040*\[Rho]^2 + 
          6501*\[Rho]^3 + 13048*\[Rho]^4 + 9225*\[Rho]^5 + 1860*\[Rho]^6 + 
          15*\[Rho]^7) + 70*tc^6*(8 - 52*\[Rho] + 1029*\[Rho]^2 + 
          4027*\[Rho]^3 + 7008*\[Rho]^4 + 6000*\[Rho]^5 + 1263*\[Rho]^6 + 
          21*\[Rho]^7) + 70*tc^10*(8 - 52*\[Rho] + 1029*\[Rho]^2 + 
          4027*\[Rho]^3 + 7008*\[Rho]^4 + 6000*\[Rho]^5 + 1263*\[Rho]^6 + 
          21*\[Rho]^7))*Log[tc]^2 + 483840*tc^14*(-1 + tc^2)*Sqrt[\[Rho]]*
       (-4 + 3*\[Rho] + 80*\[Rho]^2 + 215*\[Rho]^3 + 300*\[Rho]^4 + 
        90*\[Rho]^5)*Log[tc]^3))/(210*mb^5*tc^2*(-1 + tc^2)*\[Rho]^2*
     ((-1 + tc^2)*(Sqrt[\[Rho]] + 5*tc^2*Sqrt[\[Rho]] + 5*tc^4*Sqrt[\[Rho]] + 
         tc^6*Sqrt[\[Rho]] - 2*tc*(1 + \[Rho]) + 4*tc^3*(1 + \[Rho]) - 
         2*tc^5*(1 + \[Rho])) - 24*tc^4*Sqrt[\[Rho]]*Log[tc])^3))


==> anc/Results/ResultsWi/W1.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{(-60*m4*mb + 176*m6*mb + 28*m7*mb - 11*m8*mb - 44*m9*mb + 240*mb^5 + 
   160*m2*mb*q2h + 60*m4*mb*q2h - 240*m5*mb*q2h - 384*m6*mb*q2h - 
   12*m7*mb*q2h - 21*m8*mb*q2h - 4*m9*mb*q2h - 240*mb^5*q2h + 224*r1 - 
   1776*q2h*r1 - 88*r10 - 120*q2h*r10 + 120*r11 - 840*q2h*r11 - 8*r12 - 
   872*q2h*r12 - 152*r13 + 760*q2h*r13 - 96*r14 + 768*q2h*r14 + 160*r15 + 
   160*q2h*r15 - 128*r16 + 320*q2h*r16 - 128*r17 + 400*q2h*r17 + 224*r18 - 
   720*q2h*r18 + 120*r2 - 280*q2h*r2 - 40*r3 - 760*q2h*r3 - 160*r4 + 
   960*q2h*r4 + 96*r5 - 64*q2h*r5 - 64*r6 + 496*q2h*r6 + 96*r7 - 304*q2h*r7 + 
   224*r8 - 1008*q2h*r8 + 184*r9 + 408*q2h*r9 + 80*mb^3*\[Mu]2G - 
   400*mb^3*q2h*\[Mu]2G + 160*mb^3*\[Mu]2\[Pi] + 160*mb^3*q2h*\[Mu]2\[Pi] + 
   20*m3*mb*(-7 + 15*q2h - 15*\[Rho]) - 48*m1*mb*(1 + q2h - \[Rho]) - 
   160*m2*mb*\[Rho] - 60*m4*mb*\[Rho] + 240*m5*mb*\[Rho] + 384*m6*mb*\[Rho] + 
   12*m7*mb*\[Rho] + 21*m8*mb*\[Rho] + 4*m9*mb*\[Rho] + 240*mb^5*\[Rho] + 
   1776*r1*\[Rho] + 120*r10*\[Rho] + 840*r11*\[Rho] + 872*r12*\[Rho] - 
   760*r13*\[Rho] - 768*r14*\[Rho] - 160*r15*\[Rho] - 320*r16*\[Rho] - 
   400*r17*\[Rho] + 720*r18*\[Rho] + 280*r2*\[Rho] + 760*r3*\[Rho] - 
   960*r4*\[Rho] + 64*r5*\[Rho] - 496*r6*\[Rho] + 304*r7*\[Rho] + 
   1008*r8*\[Rho] - 408*r9*\[Rho] + 400*mb^3*\[Mu]2G*\[Rho] - 
   160*mb^3*\[Mu]2\[Pi]*\[Rho] + 320*mb^2*q2h*\[Rho]3LS - 
   320*mb^2*\[Rho]*\[Rho]3LS)/(960*mb^5), 
 (1320*m3*mb + 500*m4*mb - 420*m5*mb - 1164*m6*mb - 72*m7*mb - 81*m8*mb + 
   696*m9*mb - 2880*m3*mb*q2h - 640*m4*mb*q2h + 1440*m5*mb*q2h + 
   3744*m6*mb*q2h + 192*m7*mb*q2h - 144*m8*mb*q2h - 96*m9*mb*q2h + 
   2520*m3*mb*q2h^2 + 780*m4*mb*q2h^2 - 2460*m5*mb*q2h^2 - 2196*m6*mb*q2h^2 + 
   72*m7*mb*q2h^2 + 81*m8*mb*q2h^2 - 216*m9*mb*q2h^2 - 4380*r1 + 
   13536*q2h*r1 - 17412*q2h^2*r1 - 1440*r10 - 96*q2h*r10 - 4320*q2h^2*r10 - 
   864*r11 + 6816*q2h*r11 - 7200*q2h^2*r11 - 768*r12 + 5664*q2h*r12 - 
   7488*q2h^2*r12 + 2496*r13 - 6528*q2h*r13 + 6240*q2h^2*r13 + 192*r14 - 
   4992*q2h*r14 + 5472*q2h^2*r14 - 504*r15 + 2496*q2h*r15 + 600*q2h^2*r15 + 
   324*r16 - 4032*q2h*r16 + 3180*q2h^2*r16 - 60*r17 - 4896*q2h*r17 + 
   3660*q2h^2*r17 + 984*r18 + 8352*q2h*r18 - 7320*q2h^2*r18 - 2544*r2 + 
   1920*q2h*r2 - 4848*q2h^2*r2 - 864*r3 + 4800*q2h*r3 - 5568*q2h^2*r3 + 
   1536*r4 - 7680*q2h*r4 + 8352*q2h^2*r4 - 156*r5 + 1344*q2h*r5 - 
   1140*q2h^2*r5 + 1764*r6 - 3936*q2h*r6 + 5100*q2h^2*r6 + 444*r7 + 
   3744*q2h*r7 - 2700*q2h^2*r7 + 228*r8 + 8928*q2h*r8 - 5892*q2h^2*r8 + 
   816*r9 - 288*q2h*r9 + 2832*q2h^2*r9 - 1680*mb^3*\[Mu]2G + 
   2880*mb^3*q2h*\[Mu]2G - 1200*mb^3*q2h^2*\[Mu]2G + 240*mb^3*\[Mu]2\[Pi] - 
   240*mb^3*q2h^2*\[Mu]2\[Pi] + 960*m3*mb*\[Rho] + 160*m4*mb*\[Rho] + 
   1920*m5*mb*\[Rho] - 2016*m6*mb*\[Rho] - 288*m7*mb*\[Rho] + 
   96*m8*mb*\[Rho] + 384*m9*mb*\[Rho] - 5040*m3*mb*q2h*\[Rho] - 
   1560*m4*mb*q2h*\[Rho] + 4920*m5*mb*q2h*\[Rho] + 4392*m6*mb*q2h*\[Rho] - 
   144*m7*mb*q2h*\[Rho] - 162*m8*mb*q2h*\[Rho] + 432*m9*mb*q2h*\[Rho] - 
   6720*r1*\[Rho] + 34824*q2h*r1*\[Rho] - 1536*r10*\[Rho] + 
   8640*q2h*r10*\[Rho] + 192*r11*\[Rho] + 14400*q2h*r11*\[Rho] + 
   1728*r12*\[Rho] + 14976*q2h*r12*\[Rho] + 288*r13*\[Rho] - 
   12480*q2h*r13*\[Rho] - 768*r14*\[Rho] - 10944*q2h*r14*\[Rho] - 
   288*r15*\[Rho] - 1200*q2h*r15*\[Rho] + 3792*r16*\[Rho] - 
   6360*q2h*r16*\[Rho] + 4464*r17*\[Rho] - 7320*q2h*r17*\[Rho] - 
   7104*r18*\[Rho] + 14640*q2h*r18*\[Rho] - 2496*r2*\[Rho] + 
   9696*q2h*r2*\[Rho] + 1824*r3*\[Rho] + 11136*q2h*r3*\[Rho] + 
   384*r4*\[Rho] - 16704*q2h*r4*\[Rho] + 336*r5*\[Rho] + 2280*q2h*r5*\[Rho] + 
   2736*r6*\[Rho] - 10200*q2h*r6*\[Rho] - 3504*r7*\[Rho] + 
   5400*q2h*r7*\[Rho] - 6336*r8*\[Rho] + 11784*q2h*r8*\[Rho] - 
   3360*r9*\[Rho] - 5664*q2h*r9*\[Rho] - 960*mb^3*\[Mu]2G*\[Rho] + 
   2400*mb^3*q2h*\[Mu]2G*\[Rho] + 480*mb^3*q2h*\[Mu]2\[Pi]*\[Rho] + 
   2520*m3*mb*\[Rho]^2 + 780*m4*mb*\[Rho]^2 - 2460*m5*mb*\[Rho]^2 - 
   2196*m6*mb*\[Rho]^2 + 72*m7*mb*\[Rho]^2 + 81*m8*mb*\[Rho]^2 - 
   216*m9*mb*\[Rho]^2 - 17412*r1*\[Rho]^2 - 4320*r10*\[Rho]^2 - 
   7200*r11*\[Rho]^2 - 7488*r12*\[Rho]^2 + 6240*r13*\[Rho]^2 + 
   5472*r14*\[Rho]^2 + 600*r15*\[Rho]^2 + 3180*r16*\[Rho]^2 + 
   3660*r17*\[Rho]^2 - 7320*r18*\[Rho]^2 - 4848*r2*\[Rho]^2 - 
   5568*r3*\[Rho]^2 + 8352*r4*\[Rho]^2 - 1140*r5*\[Rho]^2 + 
   5100*r6*\[Rho]^2 - 2700*r7*\[Rho]^2 - 5892*r8*\[Rho]^2 + 
   2832*r9*\[Rho]^2 - 1200*mb^3*\[Mu]2G*\[Rho]^2 - 
   240*mb^3*\[Mu]2\[Pi]*\[Rho]^2 + 12*m1*mb*(-25 + 9*q2h^2 + 16*\[Rho] + 
     9*\[Rho]^2 - 2*q2h*(8 + 9*\[Rho])) + 
   60*m2*mb*(17 + 39*q2h^2 + 40*\[Rho] + 39*\[Rho]^2 - 
     2*q2h*(8 + 39*\[Rho])) - 1680*mb^2*\[Rho]3D - 1200*mb^2*q2h^2*\[Rho]3D - 
   960*mb^2*\[Rho]*\[Rho]3D + 2400*mb^2*q2h*\[Rho]*\[Rho]3D - 
   1200*mb^2*\[Rho]^2*\[Rho]3D + 1200*mb^2*\[Rho]3LS - 
   1920*mb^2*q2h*\[Rho]3LS + 1680*mb^2*q2h^2*\[Rho]3LS - 
   960*mb^2*\[Rho]*\[Rho]3LS - 3360*mb^2*q2h*\[Rho]*\[Rho]3LS + 
   1680*mb^2*\[Rho]^2*\[Rho]3LS)/(5760*mb^5), 
 -1/1440*(135*m3*mb - 10*m4*mb - 45*m5*mb - 195*m6*mb + 45*m7*mb - 30*m8*mb + 
    15*m9*mb - 345*m3*mb*q2h - 10*m4*mb*q2h + 255*m5*mb*q2h + 417*m6*mb*q2h - 
    39*m7*mb*q2h - 12*m8*mb*q2h + 27*m9*mb*q2h + 405*m3*mb*q2h^2 + 
    110*m4*mb*q2h^2 - 435*m5*mb*q2h^2 - 285*m6*mb*q2h^2 + 15*m7*mb*q2h^2 + 
    75*m8*mb*q2h^2 - 75*m9*mb*q2h^2 - 195*m3*mb*q2h^3 - 90*m4*mb*q2h^3 + 
    225*m5*mb*q2h^3 + 63*m6*mb*q2h^3 - 21*m7*mb*q2h^3 - 33*m8*mb*q2h^3 + 
    33*m9*mb*q2h^3 - 639*r1 + 2493*q2h*r1 - 3345*q2h^2*r1 + 1971*q2h^3*r1 - 
    138*r10 + 138*q2h*r10 - 1110*q2h^2*r10 + 870*q2h^3*r10 - 270*r11 + 
    918*q2h*r11 - 1266*q2h^2*r11 + 570*q2h^3*r11 - 126*r12 + 894*q2h*r12 - 
    1314*q2h^2*r12 + 594*q2h^3*r12 + 498*r13 - 1110*q2h*r13 + 
    1014*q2h^2*r13 - 450*q2h^3*r13 + 156*r14 - 588*q2h*r14 + 756*q2h^2*r14 - 
    276*q2h^3*r14 + 90*r15 + 258*q2h*r15 - 546*q2h^2*r15 + 150*q2h^3*r15 + 
    57*r16 - 615*q2h*r16 + 771*q2h^2*r16 - 285*q2h^3*r16 - 123*r17 - 
    447*q2h*r17 + 975*q2h^2*r17 - 285*q2h^3*r17 + 114*r18 + 1038*q2h*r18 - 
    1794*q2h^2*r18 + 690*q2h^3*r18 + 6*r2 + 270*q2h*r2 - 750*q2h^2*r2 + 
    714*q2h^3*r2 - 474*r3 + 990*q2h*r3 - 990*q2h^2*r3 + 234*q2h^3*r3 + 
    636*r4 - 1260*q2h*r4 + 1620*q2h^2*r4 - 756*q2h^3*r4 + 33*r5 + 57*q2h*r5 - 
    165*q2h^2*r5 + 195*q2h^3*r5 - 27*r6 - 783*q2h*r6 + 975*q2h^2*r6 - 
    525*q2h^3*r6 - 117*r7 + 567*q2h*r7 - 735*q2h^2*r7 + 165*q2h^3*r7 - 
    63*r8 + 765*q2h*r8 - 1041*q2h^2*r8 + 51*q2h^3*r8 + 66*r9 - 306*q2h*r9 + 
    222*q2h^2*r9 - 126*q2h^3*r9 - 60*mb^3*\[Mu]2\[Pi] + 
    180*mb^3*q2h*\[Mu]2\[Pi] - 180*mb^3*q2h^2*\[Mu]2\[Pi] + 
    60*mb^3*q2h^3*\[Mu]2\[Pi] + 165*m3*mb*\[Rho] - 10*m4*mb*\[Rho] + 
    105*m5*mb*\[Rho] - 9*m6*mb*\[Rho] + 3*m7*mb*\[Rho] + 9*m8*mb*\[Rho] - 
    39*m9*mb*\[Rho] - 390*m3*mb*q2h*\[Rho] - 40*m4*mb*q2h*\[Rho] + 
    270*m5*mb*q2h*\[Rho] + 498*m6*mb*q2h*\[Rho] + 54*m7*mb*q2h*\[Rho] - 
    63*m8*mb*q2h*\[Rho] + 18*m9*mb*q2h*\[Rho] + 585*m3*mb*q2h^2*\[Rho] + 
    270*m4*mb*q2h^2*\[Rho] - 675*m5*mb*q2h^2*\[Rho] - 
    189*m6*mb*q2h^2*\[Rho] + 63*m7*mb*q2h^2*\[Rho] + 99*m8*mb*q2h^2*\[Rho] - 
    99*m9*mb*q2h^2*\[Rho] - 1197*r1*\[Rho] + 4818*q2h*r1*\[Rho] - 
    5913*q2h^2*r1*\[Rho] - 354*r10*\[Rho] + 1572*q2h*r10*\[Rho] - 
    2610*q2h^2*r10*\[Rho] + 450*r11*\[Rho] + 1164*q2h*r11*\[Rho] - 
    1710*q2h^2*r11*\[Rho] + 90*r12*\[Rho] + 1164*q2h*r12*\[Rho] - 
    1782*q2h^2*r12*\[Rho] - 306*r13*\[Rho] - 948*q2h*r13*\[Rho] + 
    1350*q2h^2*r13*\[Rho] + 36*r14*\[Rho] - 864*q2h*r14*\[Rho] + 
    828*q2h^2*r14*\[Rho] + 150*r15*\[Rho] + 444*q2h*r15*\[Rho] - 
    450*q2h^2*r15*\[Rho] + 411*r16*\[Rho] - 1362*q2h*r16*\[Rho] + 
    855*q2h^2*r16*\[Rho] + 51*r17*\[Rho] - 1818*q2h*r17*\[Rho] + 
    855*q2h^2*r17*\[Rho] - 678*r18*\[Rho] + 2940*q2h*r18*\[Rho] - 
    2070*q2h^2*r18*\[Rho] - 126*r2*\[Rho] + 876*q2h*r2*\[Rho] - 
    2142*q2h^2*r2*\[Rho] - 246*r3*\[Rho] + 996*q2h*r3*\[Rho] - 
    702*q2h^2*r3*\[Rho] + 324*r4*\[Rho] - 1824*q2h*r4*\[Rho] + 
    2268*q2h^2*r4*\[Rho] - 117*r5*\[Rho] - 114*q2h*r5*\[Rho] - 
    585*q2h^2*r5*\[Rho] + 483*r6*\[Rho] - 1434*q2h*r6*\[Rho] + 
    1575*q2h^2*r6*\[Rho] - 507*r7*\[Rho] + 1386*q2h*r7*\[Rho] - 
    495*q2h^2*r7*\[Rho] - 237*r8*\[Rho] + 2322*q2h*r8*\[Rho] - 
    153*q2h^2*r8*\[Rho] - 174*r9*\[Rho] - 108*q2h*r9*\[Rho] + 
    378*q2h^2*r9*\[Rho] + 60*mb^3*\[Mu]2\[Pi]*\[Rho] + 
    120*mb^3*q2h*\[Mu]2\[Pi]*\[Rho] - 180*mb^3*q2h^2*\[Mu]2\[Pi]*\[Rho] - 
    15*m3*mb*\[Rho]^2 - 70*m4*mb*\[Rho]^2 + 165*m5*mb*\[Rho]^2 - 
    213*m6*mb*\[Rho]^2 - 69*m7*mb*\[Rho]^2 - 12*m8*mb*\[Rho]^2 + 
    57*m9*mb*\[Rho]^2 - 585*m3*mb*q2h*\[Rho]^2 - 270*m4*mb*q2h*\[Rho]^2 + 
    675*m5*mb*q2h*\[Rho]^2 + 189*m6*mb*q2h*\[Rho]^2 - 63*m7*mb*q2h*\[Rho]^2 - 
    99*m8*mb*q2h*\[Rho]^2 + 99*m9*mb*q2h*\[Rho]^2 - 1473*r1*\[Rho]^2 + 
    5913*q2h*r1*\[Rho]^2 - 462*r10*\[Rho]^2 + 2610*q2h*r10*\[Rho]^2 + 
    102*r11*\[Rho]^2 + 1710*q2h*r11*\[Rho]^2 + 150*r12*\[Rho]^2 + 
    1782*q2h*r12*\[Rho]^2 - 66*r13*\[Rho]^2 - 1350*q2h*r13*\[Rho]^2 + 
    108*r14*\[Rho]^2 - 828*q2h*r14*\[Rho]^2 + 102*r15*\[Rho]^2 + 
    450*q2h*r15*\[Rho]^2 + 591*r16*\[Rho]^2 - 855*q2h*r16*\[Rho]^2 + 
    843*r17*\[Rho]^2 - 855*q2h*r17*\[Rho]^2 - 1146*r18*\[Rho]^2 + 
    2070*q2h*r18*\[Rho]^2 - 126*r2*\[Rho]^2 + 2142*q2h*r2*\[Rho]^2 - 
    6*r3*\[Rho]^2 + 702*q2h*r3*\[Rho]^2 + 204*r4*\[Rho]^2 - 
    2268*q2h*r4*\[Rho]^2 + 279*r5*\[Rho]^2 + 585*q2h*r5*\[Rho]^2 + 
    459*r6*\[Rho]^2 - 1575*q2h*r6*\[Rho]^2 - 651*r7*\[Rho]^2 + 
    495*q2h*r7*\[Rho]^2 - 1281*r8*\[Rho]^2 + 153*q2h*r8*\[Rho]^2 - 
    114*r9*\[Rho]^2 - 378*q2h*r9*\[Rho]^2 + 60*mb^3*\[Mu]2\[Pi]*\[Rho]^2 + 
    180*mb^3*q2h*\[Mu]2\[Pi]*\[Rho]^2 + 195*m3*mb*\[Rho]^3 + 
    90*m4*mb*\[Rho]^3 - 225*m5*mb*\[Rho]^3 - 63*m6*mb*\[Rho]^3 + 
    21*m7*mb*\[Rho]^3 + 33*m8*mb*\[Rho]^3 - 33*m9*mb*\[Rho]^3 - 
    1971*r1*\[Rho]^3 - 870*r10*\[Rho]^3 - 570*r11*\[Rho]^3 - 
    594*r12*\[Rho]^3 + 450*r13*\[Rho]^3 + 276*r14*\[Rho]^3 - 
    150*r15*\[Rho]^3 + 285*r16*\[Rho]^3 + 285*r17*\[Rho]^3 - 
    690*r18*\[Rho]^3 - 714*r2*\[Rho]^3 - 234*r3*\[Rho]^3 + 756*r4*\[Rho]^3 - 
    195*r5*\[Rho]^3 + 525*r6*\[Rho]^3 - 165*r7*\[Rho]^3 - 51*r8*\[Rho]^3 + 
    126*r9*\[Rho]^3 - 60*mb^3*\[Mu]2\[Pi]*\[Rho]^3 + 
    3*m1*mb*(-3*q2h^3 + (-1 + \[Rho])^2*(-13 + 3*\[Rho]) + 
      q2h^2*(5 + 9*\[Rho]) + q2h*(11 + 14*\[Rho] - 9*\[Rho]^2)) - 
    15*m2*mb*(-9 + 25*q2h^3 - 7*\[Rho] - 23*\[Rho]^2 - 25*\[Rho]^3 - 
      q2h^2*(31 + 75*\[Rho]) + 3*q2h*(5 + 18*\[Rho] + 25*\[Rho]^2)) + 
    60*mb^2*\[Rho]3D + 60*mb^2*q2h*\[Rho]3D - 300*mb^2*q2h^2*\[Rho]3D + 
    180*mb^2*q2h^3*\[Rho]3D + 180*mb^2*\[Rho]*\[Rho]3D + 
    360*mb^2*q2h*\[Rho]*\[Rho]3D - 540*mb^2*q2h^2*\[Rho]*\[Rho]3D - 
    60*mb^2*\[Rho]^2*\[Rho]3D + 540*mb^2*q2h*\[Rho]^2*\[Rho]3D - 
    180*mb^2*\[Rho]^3*\[Rho]3D + 60*mb^2*\[Rho]3LS - 180*mb^2*q2h*\[Rho]3LS + 
    180*mb^2*q2h^2*\[Rho]3LS - 60*mb^2*q2h^3*\[Rho]3LS - 
    60*mb^2*\[Rho]*\[Rho]3LS - 120*mb^2*q2h*\[Rho]*\[Rho]3LS + 
    180*mb^2*q2h^2*\[Rho]*\[Rho]3LS - 60*mb^2*\[Rho]^2*\[Rho]3LS - 
    180*mb^2*q2h*\[Rho]^2*\[Rho]3LS + 60*mb^2*\[Rho]^3*\[Rho]3LS)/mb^5, 
 (20*m3*mb - 80*m5*mb + 56*m6*mb - 12*m7*mb + 39*m8*mb - 24*m9*mb - 
   120*m3*mb*q2h - 40*m4*mb*q2h + 320*m5*mb*q2h - 192*m6*mb*q2h + 
   24*m7*mb*q2h - 138*m8*mb*q2h + 88*m9*mb*q2h + 240*m3*mb*q2h^2 + 
   120*m4*mb*q2h^2 - 480*m5*mb*q2h^2 + 240*m6*mb*q2h^2 + 180*m8*mb*q2h^2 - 
   120*m9*mb*q2h^2 - 200*m3*mb*q2h^3 - 120*m4*mb*q2h^3 + 320*m5*mb*q2h^3 - 
   128*m6*mb*q2h^3 - 24*m7*mb*q2h^3 - 102*m8*mb*q2h^3 + 72*m9*mb*q2h^3 + 
   60*m3*mb*q2h^4 + 40*m4*mb*q2h^4 - 80*m5*mb*q2h^4 + 24*m6*mb*q2h^4 + 
   12*m7*mb*q2h^4 + 21*m8*mb*q2h^4 - 16*m9*mb*q2h^4 - 788*r1 + 2528*q2h*r1 - 
   4264*q2h^2*r1 + 4096*q2h^3*r1 - 1572*q2h^4*r1 + 296*r10 + 384*q2h*r10 - 
   2416*q2h^2*r10 + 2496*q2h^3*r10 - 760*q2h^4*r10 - 168*r11 + 544*q2h*r11 - 
   784*q2h^2*r11 + 608*q2h^3*r11 - 200*q2h^4*r11 - 112*r12 + 608*q2h*r12 - 
   1088*q2h^2*r12 + 800*q2h^3*r12 - 208*q2h^4*r12 + 296*r13 - 560*q2h*r13 + 
   352*q2h^2*r13 - 208*q2h^3*r13 + 120*q2h^4*r13 - 76*r14 + 32*q2h*r14 + 
   136*q2h^2*r14 - 64*q2h^3*r14 - 28*q2h^4*r14 + 72*r15 + 384*q2h*r15 - 
   1264*q2h^2*r15 + 1088*q2h^3*r15 - 280*q2h^4*r15 + 244*r16 - 720*q2h*r16 + 
   808*q2h^2*r16 - 432*q2h^3*r16 + 100*q2h^4*r16 + 156*r17 - 736*q2h*r17 + 
   1064*q2h^2*r17 - 544*q2h^3*r17 + 60*q2h^4*r17 - 360*r18 + 1424*q2h*r18 - 
   2048*q2h^2*r18 + 1264*q2h^3*r18 - 280*q2h^4*r18 + 148*r2 + 16*q2h*r2 - 
   904*q2h^2*r2 + 1168*q2h^3*r2 - 428*q2h^4*r2 - 272*r3 + 976*q2h*r3 - 
   944*q2h^2*r3 + 48*q2h^3*r3 + 192*q2h^4*r3 + 148*r4 - 864*q2h*r4 + 
   1736*q2h^2*r4 - 1472*q2h^3*r4 + 452*q2h^4*r4 - 60*r5 + 16*q2h*r5 + 
   8*q2h^2*r5 + 176*q2h^3*r5 - 140*q2h^4*r5 + 460*r6 - 1184*q2h*r6 + 
   1288*q2h^2*r6 - 864*q2h^3*r6 + 300*q2h^4*r6 - 260*r7 + 896*q2h*r7 - 
   952*q2h^2*r7 + 256*q2h^3*r7 + 60*q2h^4*r7 - 20*r8 + 224*q2h*r8 - 
   40*q2h^2*r8 - 512*q2h^3*r8 + 348*q2h^4*r8 + 52*r9 - 32*q2h*r9 - 
   120*q2h^2*r9 + 128*q2h^3*r9 - 28*q2h^4*r9 + 40*m3*mb*\[Rho] + 
   40*m4*mb*\[Rho] - 128*m6*mb*\[Rho] - 24*m7*mb*\[Rho] - 42*m8*mb*\[Rho] + 
   72*m9*mb*\[Rho] - 160*m3*mb*q2h*\[Rho] - 80*m4*mb*q2h*\[Rho] + 
   320*m5*mb*q2h*\[Rho] + 32*m6*mb*q2h*\[Rho] + 96*m7*mb*q2h*\[Rho] - 
   72*m8*mb*q2h*\[Rho] - 48*m9*mb*q2h*\[Rho] + 360*m3*mb*q2h^2*\[Rho] + 
   200*m4*mb*q2h^2*\[Rho] - 640*m5*mb*q2h^2*\[Rho] + 192*m6*mb*q2h^2*\[Rho] - 
   24*m7*mb*q2h^2*\[Rho] + 198*m8*mb*q2h^2*\[Rho] - 88*m9*mb*q2h^2*\[Rho] - 
   240*m3*mb*q2h^3*\[Rho] - 160*m4*mb*q2h^3*\[Rho] + 320*m5*mb*q2h^3*\[Rho] - 
   96*m6*mb*q2h^3*\[Rho] - 48*m7*mb*q2h^3*\[Rho] - 84*m8*mb*q2h^3*\[Rho] + 
   64*m9*mb*q2h^3*\[Rho] - 976*r1*\[Rho] + 4848*q2h*r1*\[Rho] - 
   9520*q2h^2*r1*\[Rho] + 6288*q2h^3*r1*\[Rho] + 800*r10*\[Rho] + 
   1824*q2h*r10*\[Rho] - 5664*q2h^2*r10*\[Rho] + 3040*q2h^3*r10*\[Rho] - 
   320*r11*\[Rho] + 96*q2h*r11*\[Rho] - 960*q2h^2*r11*\[Rho] + 
   800*q2h^3*r11*\[Rho] - 64*r12*\[Rho] + 448*q2h*r12*\[Rho] - 
   1472*q2h^2*r12*\[Rho] + 832*q2h^3*r12*\[Rho] + 400*r13*\[Rho] + 
   192*q2h*r13*\[Rho] + 144*q2h^2*r13*\[Rho] - 480*q2h^3*r13*\[Rho] + 
   176*r14*\[Rho] - 368*q2h*r14*\[Rho] + 464*q2h^2*r14*\[Rho] + 
   112*q2h^3*r14*\[Rho] + 736*q2h*r15*\[Rho] - 2240*q2h^2*r15*\[Rho] + 
   1120*q2h^3*r15*\[Rho] + 240*r16*\[Rho] - 1232*q2h*r16*\[Rho] + 
   1136*q2h^2*r16*\[Rho] - 400*q2h^3*r16*\[Rho] + 160*r17*\[Rho] - 
   1616*q2h*r17*\[Rho] + 1696*q2h^2*r17*\[Rho] - 240*q2h^3*r17*\[Rho] - 
   400*r18*\[Rho] + 2752*q2h*r18*\[Rho] - 3088*q2h^2*r18*\[Rho] + 
   1120*q2h^3*r18*\[Rho] - 64*r2*\[Rho] + 240*q2h*r2*\[Rho] - 
   2528*q2h^2*r2*\[Rho] + 1712*q2h^3*r2*\[Rho] + 656*r3*\[Rho] + 
   1120*q2h*r3*\[Rho] - 368*q2h^2*r3*\[Rho] - 768*q2h^3*r3*\[Rho] - 
   464*r4*\[Rho] - 1520*q2h*r4*\[Rho] + 3152*q2h^2*r4*\[Rho] - 
   1808*q2h^3*r4*\[Rho] + 80*r5*\[Rho] + 112*q2h*r5*\[Rho] - 
   112*q2h^2*r5*\[Rho] + 560*q2h^3*r5*\[Rho] + 1120*r6*\[Rho] - 
   1808*q2h*r6*\[Rho] + 1888*q2h^2*r6*\[Rho] - 1200*q2h^3*r6*\[Rho] - 
   1120*r7*\[Rho] + 1712*q2h*r7*\[Rho] - 992*q2h^2*r7*\[Rho] - 
   240*q2h^3*r7*\[Rho] - 336*r8*\[Rho] + 1264*q2h*r8*\[Rho] + 
   80*q2h^2*r8*\[Rho] - 1392*q2h^3*r8*\[Rho] + 176*r9*\[Rho] + 
   16*q2h*r9*\[Rho] - 176*q2h^2*r9*\[Rho] + 112*q2h^3*r9*\[Rho] - 
   80*m3*mb*\[Rho]^2 - 40*m4*mb*\[Rho]^2 + 160*m5*mb*\[Rho]^2 + 
   112*m6*mb*\[Rho]^2 + 96*m7*mb*\[Rho]^2 - 12*m8*mb*\[Rho]^2 - 
   88*m9*mb*\[Rho]^2 - 120*m3*mb*q2h*\[Rho]^2 - 40*m4*mb*q2h*\[Rho]^2 + 
   320*m5*mb*q2h*\[Rho]^2 + 120*m7*mb*q2h*\[Rho]^2 - 90*m8*mb*q2h*\[Rho]^2 - 
   40*m9*mb*q2h*\[Rho]^2 + 360*m3*mb*q2h^2*\[Rho]^2 + 
   240*m4*mb*q2h^2*\[Rho]^2 - 480*m5*mb*q2h^2*\[Rho]^2 + 
   144*m6*mb*q2h^2*\[Rho]^2 + 72*m7*mb*q2h^2*\[Rho]^2 + 
   126*m8*mb*q2h^2*\[Rho]^2 - 96*m9*mb*q2h^2*\[Rho]^2 - 456*r1*\[Rho]^2 + 
   6752*q2h*r1*\[Rho]^2 - 9432*q2h^2*r1*\[Rho]^2 + 336*r10*\[Rho]^2 + 
   3840*q2h*r10*\[Rho]^2 - 4560*q2h^2*r10*\[Rho]^2 + 432*r11*\[Rho]^2 + 
   96*q2h*r11*\[Rho]^2 - 1200*q2h^2*r11*\[Rho]^2 + 256*r12*\[Rho]^2 + 
   544*q2h*r12*\[Rho]^2 - 1248*q2h^2*r12*\[Rho]^2 - 544*r13*\[Rho]^2 + 
   336*q2h*r13*\[Rho]^2 + 720*q2h^2*r13*\[Rho]^2 - 408*r14*\[Rho]^2 - 
   736*q2h*r14*\[Rho]^2 - 168*q2h^2*r14*\[Rho]^2 + 272*r15*\[Rho]^2 + 
   1216*q2h*r15*\[Rho]^2 - 1680*q2h^2*r15*\[Rho]^2 + 424*r16*\[Rho]^2 - 
   976*q2h*r16*\[Rho]^2 + 600*q2h^2*r16*\[Rho]^2 + 296*r17*\[Rho]^2 - 
   1760*q2h*r17*\[Rho]^2 + 360*q2h^2*r17*\[Rho]^2 - 960*r18*\[Rho]^2 + 
   2384*q2h*r18*\[Rho]^2 - 1680*q2h^2*r18*\[Rho]^2 + 536*r2*\[Rho]^2 + 
   1552*q2h*r2*\[Rho]^2 - 2568*q2h^2*r2*\[Rho]^2 - 304*r3*\[Rho]^2 + 
   592*q2h*r3*\[Rho]^2 + 1152*q2h^2*r3*\[Rho]^2 - 344*r4*\[Rho]^2 - 
   1888*q2h*r4*\[Rho]^2 + 2712*q2h^2*r4*\[Rho]^2 - 120*r5*\[Rho]^2 - 
   304*q2h*r5*\[Rho]^2 - 840*q2h^2*r5*\[Rho]^2 + 520*r6*\[Rho]^2 - 
   1184*q2h*r6*\[Rho]^2 + 1800*q2h^2*r6*\[Rho]^2 - 760*r7*\[Rho]^2 + 
   1216*q2h*r7*\[Rho]^2 + 360*q2h^2*r7*\[Rho]^2 - 328*r8*\[Rho]^2 + 
   1376*q2h*r8*\[Rho]^2 + 2088*q2h^2*r8*\[Rho]^2 - 280*r9*\[Rho]^2 - 
   32*q2h*r9*\[Rho]^2 - 168*q2h^2*r9*\[Rho]^2 - 40*m3*mb*\[Rho]^3 - 
   40*m4*mb*\[Rho]^3 - 64*m6*mb*\[Rho]^3 - 72*m7*mb*\[Rho]^3 - 
   6*m8*mb*\[Rho]^3 + 56*m9*mb*\[Rho]^3 - 240*m3*mb*q2h*\[Rho]^3 - 
   160*m4*mb*q2h*\[Rho]^3 + 320*m5*mb*q2h*\[Rho]^3 - 96*m6*mb*q2h*\[Rho]^3 - 
   48*m7*mb*q2h*\[Rho]^3 - 84*m8*mb*q2h*\[Rho]^3 + 64*m9*mb*q2h*\[Rho]^3 - 
   1328*r1*\[Rho]^3 + 6288*q2h*r1*\[Rho]^3 - 672*r10*\[Rho]^3 + 
   3040*q2h*r10*\[Rho]^3 + 256*r11*\[Rho]^3 + 800*q2h*r11*\[Rho]^3 + 
   128*r12*\[Rho]^3 + 832*q2h*r12*\[Rho]^3 - 272*r13*\[Rho]^3 - 
   480*q2h*r13*\[Rho]^3 + 336*r14*\[Rho]^3 + 112*q2h*r14*\[Rho]^3 - 
   64*r15*\[Rho]^3 + 1120*q2h*r15*\[Rho]^3 + 272*r16*\[Rho]^3 - 
   400*q2h*r16*\[Rho]^3 + 608*r17*\[Rho]^3 - 240*q2h*r17*\[Rho]^3 - 
   560*r18*\[Rho]^3 + 1120*q2h*r18*\[Rho]^3 - 192*r2*\[Rho]^3 + 
   1712*q2h*r2*\[Rho]^3 - 272*r3*\[Rho]^3 - 768*q2h*r3*\[Rho]^3 + 
   208*r4*\[Rho]^3 - 1808*q2h*r4*\[Rho]^3 + 240*r5*\[Rho]^3 + 
   560*q2h*r5*\[Rho]^3 + 160*r6*\[Rho]^3 - 1200*q2h*r6*\[Rho]^3 - 
   480*r7*\[Rho]^3 - 240*q2h*r7*\[Rho]^3 - 944*r8*\[Rho]^3 - 
   1392*q2h*r8*\[Rho]^3 + 80*r9*\[Rho]^3 + 112*q2h*r9*\[Rho]^3 + 
   60*m3*mb*\[Rho]^4 + 40*m4*mb*\[Rho]^4 - 80*m5*mb*\[Rho]^4 + 
   24*m6*mb*\[Rho]^4 + 12*m7*mb*\[Rho]^4 + 21*m8*mb*\[Rho]^4 - 
   16*m9*mb*\[Rho]^4 - 1572*r1*\[Rho]^4 - 760*r10*\[Rho]^4 - 
   200*r11*\[Rho]^4 - 208*r12*\[Rho]^4 + 120*r13*\[Rho]^4 - 28*r14*\[Rho]^4 - 
   280*r15*\[Rho]^4 + 100*r16*\[Rho]^4 + 60*r17*\[Rho]^4 - 280*r18*\[Rho]^4 - 
   428*r2*\[Rho]^4 + 192*r3*\[Rho]^4 + 452*r4*\[Rho]^4 - 140*r5*\[Rho]^4 + 
   300*r6*\[Rho]^4 + 60*r7*\[Rho]^4 + 348*r8*\[Rho]^4 - 28*r9*\[Rho]^4 - 
   72*m1*mb*(q2h^4 + (-1 + \[Rho])^3*(1 + \[Rho]) - 2*q2h^3*(1 + 2*\[Rho]) + 
     2*q2h^2*\[Rho]*(1 + 3*\[Rho]) + q2h*(2 + 2*\[Rho]^2 - 4*\[Rho]^3)) + 
   80*m2*mb*(-1 + 4*q2h^4 - 3*\[Rho] - 3*\[Rho]^2 + 3*\[Rho]^3 + 4*\[Rho]^4 - 
     q2h^3*(11 + 16*\[Rho]) + q2h^2*(9 + 25*\[Rho] + 24*\[Rho]^2) - 
     q2h*(1 + 6*\[Rho] + 17*\[Rho]^2 + 16*\[Rho]^3)) - 80*mb^2*\[Rho]3D + 
   320*mb^2*q2h*\[Rho]3D - 480*mb^2*q2h^2*\[Rho]3D + 
   320*mb^2*q2h^3*\[Rho]3D - 80*mb^2*q2h^4*\[Rho]3D + 
   320*mb^2*q2h*\[Rho]*\[Rho]3D - 640*mb^2*q2h^2*\[Rho]*\[Rho]3D + 
   320*mb^2*q2h^3*\[Rho]*\[Rho]3D + 160*mb^2*\[Rho]^2*\[Rho]3D + 
   320*mb^2*q2h*\[Rho]^2*\[Rho]3D - 480*mb^2*q2h^2*\[Rho]^2*\[Rho]3D + 
   320*mb^2*q2h*\[Rho]^3*\[Rho]3D - 80*mb^2*\[Rho]^4*\[Rho]3D)/(5760*mb^5), 
 ((-1 + q2h - \[Rho])*(4*r1 + 28*q2h*r1 - 108*q2h^2*r1 + 116*q2h^3*r1 - 
    40*q2h^4*r1 - 19*r10 + 68*q2h*r10 - 90*q2h^2*r10 + 52*q2h^3*r10 - 
    11*q2h^4*r10 + 3*r11 - 8*q2h*r11 + 6*q2h^2*r11 - q2h^4*r11 - r12 + 
    4*q2h*r12 - 6*q2h^2*r12 + 4*q2h^3*r12 - q2h^4*r12 - 8*r13 + 24*q2h*r13 - 
    24*q2h^2*r13 + 8*q2h^3*r13 + 2*q2h*r14 - 6*q2h^2*r14 + 6*q2h^3*r14 - 
    2*q2h^4*r14 - 12*r15 + 42*q2h*r15 - 54*q2h^2*r15 + 30*q2h^3*r15 - 
    6*q2h^4*r15 - 2*r16 + 6*q2h*r16 - 6*q2h^2*r16 + 2*q2h^3*r16 + r17 - 
    2*q2h*r17 + 2*q2h^3*r17 - q2h^4*r17 - r18 + 4*q2h*r18 - 6*q2h^2*r18 + 
    4*q2h^3*r18 - q2h^4*r18 - 6*r2 + 18*q2h*r2 - 18*q2h^2*r2 + 6*q2h^3*r2 - 
    6*r3 + 8*q2h*r3 + 12*q2h^2*r3 - 24*q2h^3*r3 + 10*q2h^4*r3 + 4*r4 - 
    22*q2h*r4 + 42*q2h^2*r4 - 34*q2h^3*r4 + 10*q2h^4*r4 + 2*r5 - 6*q2h*r5 + 
    6*q2h^2*r5 - 2*q2h^3*r5 - 3*r6 + 4*q2h*r6 + 6*q2h^2*r6 - 12*q2h^3*r6 + 
    5*q2h^4*r6 - 3*r7 + 4*q2h*r7 + 6*q2h^2*r7 - 12*q2h^3*r7 + 5*q2h^4*r7 + 
    4*r8 - 20*q2h*r8 + 36*q2h^2*r8 - 28*q2h^3*r8 + 8*q2h^4*r8 - 3*r9 + 
    10*q2h*r9 - 12*q2h^2*r9 + 6*q2h^3*r9 - q2h^4*r9 + 8*r1*\[Rho] + 
    48*q2h*r1*\[Rho] - 216*q2h^2*r1*\[Rho] + 160*q2h^3*r1*\[Rho] + 
    12*r10*\[Rho] + 52*q2h*r10*\[Rho] - 108*q2h^2*r10*\[Rho] + 
    44*q2h^3*r10*\[Rho] - 12*q2h*r11*\[Rho] + 8*q2h^2*r11*\[Rho] + 
    4*q2h^3*r11*\[Rho] + 4*r12*\[Rho] - 4*q2h*r12*\[Rho] - 
    4*q2h^2*r12*\[Rho] + 4*q2h^3*r12*\[Rho] + 8*r13*\[Rho] + 
    16*q2h*r13*\[Rho] - 24*q2h^2*r13*\[Rho] + 6*r14*\[Rho] - 
    12*q2h*r14*\[Rho] - 2*q2h^2*r14*\[Rho] + 8*q2h^3*r14*\[Rho] + 
    10*r15*\[Rho] + 28*q2h*r15*\[Rho] - 62*q2h^2*r15*\[Rho] + 
    24*q2h^3*r15*\[Rho] + 2*r16*\[Rho] + 4*q2h*r16*\[Rho] - 
    6*q2h^2*r16*\[Rho] + 2*r17*\[Rho] - 8*q2h*r17*\[Rho] + 
    2*q2h^2*r17*\[Rho] + 4*q2h^3*r17*\[Rho] + 4*r18*\[Rho] - 
    4*q2h*r18*\[Rho] - 4*q2h^2*r18*\[Rho] + 4*q2h^3*r18*\[Rho] - 
    2*r2*\[Rho] + 28*q2h*r2*\[Rho] - 26*q2h^2*r2*\[Rho] + 8*r3*\[Rho] + 
    8*q2h*r3*\[Rho] + 24*q2h^2*r3*\[Rho] - 40*q2h^3*r3*\[Rho] - 2*r4*\[Rho] - 
    12*q2h*r4*\[Rho] + 54*q2h^2*r4*\[Rho] - 40*q2h^3*r4*\[Rho] - 
    6*r5*\[Rho] + 4*q2h*r5*\[Rho] + 2*q2h^2*r5*\[Rho] + 4*r6*\[Rho] + 
    4*q2h*r6*\[Rho] + 12*q2h^2*r6*\[Rho] - 20*q2h^3*r6*\[Rho] + 4*r7*\[Rho] + 
    4*q2h*r7*\[Rho] + 12*q2h^2*r7*\[Rho] - 20*q2h^3*r7*\[Rho] - 8*r8*\[Rho] + 
    40*q2h^2*r8*\[Rho] - 32*q2h^3*r8*\[Rho] + 6*r9*\[Rho] - 
    10*q2h^2*r9*\[Rho] + 4*q2h^3*r9*\[Rho] + 12*r1*\[Rho]^2 + 
    84*q2h*r1*\[Rho]^2 - 240*q2h^2*r1*\[Rho]^2 + 22*r10*\[Rho]^2 + 
    60*q2h*r10*\[Rho]^2 - 66*q2h^2*r10*\[Rho]^2 - 10*r11*\[Rho]^2 - 
    16*q2h*r11*\[Rho]^2 - 6*q2h^2*r11*\[Rho]^2 - 6*r12*\[Rho]^2 - 
    4*q2h*r12*\[Rho]^2 - 6*q2h^2*r12*\[Rho]^2 + 8*r13*\[Rho]^2 + 
    24*q2h*r13*\[Rho]^2 - 14*r14*\[Rho]^2 - 14*q2h*r14*\[Rho]^2 - 
    12*q2h^2*r14*\[Rho]^2 + 10*r15*\[Rho]^2 + 34*q2h*r15*\[Rho]^2 - 
    36*q2h^2*r15*\[Rho]^2 + 2*r16*\[Rho]^2 + 6*q2h*r16*\[Rho]^2 - 
    8*r17*\[Rho]^2 - 10*q2h*r17*\[Rho]^2 - 6*q2h^2*r17*\[Rho]^2 - 
    6*r18*\[Rho]^2 - 4*q2h*r18*\[Rho]^2 - 6*q2h^2*r18*\[Rho]^2 + 
    22*r2*\[Rho]^2 + 34*q2h*r2*\[Rho]^2 + 12*r3*\[Rho]^2 + 
    24*q2h*r3*\[Rho]^2 + 60*q2h^2*r3*\[Rho]^2 + 2*r4*\[Rho]^2 - 
    6*q2h*r4*\[Rho]^2 + 60*q2h^2*r4*\[Rho]^2 + 6*r5*\[Rho]^2 + 
    2*q2h*r5*\[Rho]^2 + 6*r6*\[Rho]^2 + 12*q2h*r6*\[Rho]^2 + 
    30*q2h^2*r6*\[Rho]^2 + 6*r7*\[Rho]^2 + 12*q2h*r7*\[Rho]^2 + 
    30*q2h^2*r7*\[Rho]^2 + 12*r8*\[Rho]^2 + 4*q2h*r8*\[Rho]^2 + 
    48*q2h^2*r8*\[Rho]^2 - 4*r9*\[Rho]^2 + 2*q2h*r9*\[Rho]^2 - 
    6*q2h^2*r9*\[Rho]^2 + 16*r1*\[Rho]^3 + 160*q2h*r1*\[Rho]^3 - 
    4*r10*\[Rho]^3 + 44*q2h*r10*\[Rho]^3 + 8*r11*\[Rho]^3 + 
    4*q2h*r11*\[Rho]^3 + 4*r12*\[Rho]^3 + 4*q2h*r12*\[Rho]^3 - 
    8*r13*\[Rho]^3 + 10*r14*\[Rho]^3 + 8*q2h*r14*\[Rho]^3 - 2*r15*\[Rho]^3 + 
    24*q2h*r15*\[Rho]^3 - 2*r16*\[Rho]^3 + 6*r17*\[Rho]^3 + 
    4*q2h*r17*\[Rho]^3 + 4*r18*\[Rho]^3 + 4*q2h*r18*\[Rho]^3 - 
    14*r2*\[Rho]^3 - 24*r3*\[Rho]^3 - 40*q2h*r3*\[Rho]^3 - 14*r4*\[Rho]^3 - 
    40*q2h*r4*\[Rho]^3 - 2*r5*\[Rho]^3 - 12*r6*\[Rho]^3 - 
    20*q2h*r6*\[Rho]^3 - 12*r7*\[Rho]^3 - 20*q2h*r7*\[Rho]^3 - 
    16*r8*\[Rho]^3 - 32*q2h*r8*\[Rho]^3 + 2*r9*\[Rho]^3 + 4*q2h*r9*\[Rho]^3 - 
    40*r1*\[Rho]^4 - 11*r10*\[Rho]^4 - r11*\[Rho]^4 - r12*\[Rho]^4 - 
    2*r14*\[Rho]^4 - 6*r15*\[Rho]^4 - r17*\[Rho]^4 - r18*\[Rho]^4 + 
    10*r3*\[Rho]^4 + 10*r4*\[Rho]^4 + 5*r6*\[Rho]^4 + 5*r7*\[Rho]^4 + 
    8*r8*\[Rho]^4 - r9*\[Rho]^4 + 5*m2*mb*(1 - q2h + \[Rho])^2*
     (q2h^2 + (-1 + \[Rho])^2 - 2*q2h*(1 + \[Rho])) - 
    3*m1*mb*(q2h^2 + (-1 + \[Rho])^2 - 2*q2h*(1 + \[Rho]))^2))/(1440*mb^5), 
 -1/7200*((1 - q2h + \[Rho])^2*(q2h^2 + (-1 + \[Rho])^2 - 2*q2h*(1 + \[Rho]))*
    (4*r1*(2 + 2*q2h^2 + \[Rho] + 2*\[Rho]^2 - 4*q2h*(1 + \[Rho])) - 
     (2*r2 + 2*r3 + 2*r4 + r5 + r6 + r7)*(q2h^2 + (-1 + \[Rho])^2 - 
       2*q2h*(1 + \[Rho]))))/mb^5}


==> anc/Results/ResultsWi/W2.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{1, (160*m3*mb + 60*m4*mb + 260*m5*mb - 132*m6*mb - 16*m7*mb + 7*m8*mb + 
   8*m9*mb - 160*m3*mb*q2h - 20*m4*mb*q2h + 100*m5*mb*q2h + 252*m6*mb*q2h + 
   16*m7*mb*q2h + 23*m8*mb*q2h - 8*m9*mb*q2h - 764*r1 + 884*q2h*r1 - 
   432*r10 - 48*q2h*r10 + 48*r11 + 432*q2h*r11 + 32*r12 + 448*q2h*r12 - 
   80*r13 - 400*q2h*r13 - 40*r14 - 440*q2h*r14 + 328*r15 - 88*q2h*r15 + 
   260*r16 - 140*q2h*r16 + 308*r17 - 188*q2h*r17 - 552*r18 + 312*q2h*r18 - 
   536*r2 + 56*q2h*r2 + 64*r3 + 416*q2h*r3 + 24*r4 - 504*q2h*r4 + 100*r5 + 
   20*q2h*r5 + 340*r6 - 220*q2h*r6 - 260*r7 + 140*q2h*r7 - 508*r8 + 
   628*q2h*r8 - 248*r9 - 232*q2h*r9 + 80*mb^3*\[Mu]2G + 
   400*mb^3*q2h*\[Mu]2G - 240*mb^3*\[Mu]2\[Pi] - 240*mb^3*q2h*\[Mu]2\[Pi] - 
   60*m2*mb*(-7 + q2h - \[Rho]) + 60*m1*mb*(1 + q2h - \[Rho]) + 
   160*m3*mb*\[Rho] + 20*m4*mb*\[Rho] - 100*m5*mb*\[Rho] - 252*m6*mb*\[Rho] - 
   16*m7*mb*\[Rho] - 23*m8*mb*\[Rho] + 8*m9*mb*\[Rho] - 884*r1*\[Rho] + 
   48*r10*\[Rho] - 432*r11*\[Rho] - 448*r12*\[Rho] + 400*r13*\[Rho] + 
   440*r14*\[Rho] + 88*r15*\[Rho] + 140*r16*\[Rho] + 188*r17*\[Rho] - 
   312*r18*\[Rho] - 56*r2*\[Rho] - 416*r3*\[Rho] + 504*r4*\[Rho] - 
   20*r5*\[Rho] + 220*r6*\[Rho] - 140*r7*\[Rho] - 628*r8*\[Rho] + 
   232*r9*\[Rho] - 400*mb^3*\[Mu]2G*\[Rho] + 240*mb^3*\[Mu]2\[Pi]*\[Rho] - 
   400*mb^2*\[Rho]3D - 80*mb^2*q2h*\[Rho]3D + 80*mb^2*\[Rho]*\[Rho]3D - 
   240*mb^2*\[Rho]3LS - 240*mb^2*q2h*\[Rho]3LS + 240*mb^2*\[Rho]*\[Rho]3LS)/
  (480*mb^5), -1/240*(30*m3*mb + 50*m5*mb - 34*m6*mb - 2*m7*mb - m8*mb + 
    6*m9*mb - 100*m3*mb*q2h - 40*m4*mb*q2h - 180*m5*mb*q2h + 100*m6*mb*q2h + 
    20*m7*mb*q2h - 10*m8*mb*q2h - 20*m9*mb*q2h + 70*m3*mb*q2h^2 + 
    20*m4*mb*q2h^2 - 70*m5*mb*q2h^2 - 66*m6*mb*q2h^2 + 2*m7*mb*q2h^2 + 
    m8*mb*q2h^2 - 6*m9*mb*q2h^2 - 162*r1 + 684*q2h*r1 - 446*q2h^2*r1 - 
    12*r10 + 176*q2h*r10 - 84*q2h^2*r10 + 12*r11 - 204*q2h^2*r11 - 28*r12 - 
    48*q2h*r12 - 212*q2h^2*r12 + 4*r13 + 24*q2h*r13 + 180*q2h^2*r13 - 
    72*q2h*r14 + 164*q2h^2*r14 + 52*r15 - 40*q2h*r15 + 36*q2h^2*r15 + 
    66*r16 - 164*q2h*r16 + 90*q2h^2*r16 + 58*r17 - 204*q2h*r17 + 
    106*q2h^2*r17 - 116*r18 + 352*q2h*r18 - 204*q2h^2*r18 + 4*r2 + 
    304*q2h*r2 - 112*q2h^2*r2 - 76*r3 - 56*q2h*r3 - 172*q2h^2*r3 + 64*r4 - 
    136*q2h*r4 + 228*q2h^2*r4 + 18*r5 + 12*q2h*r5 - 22*q2h^2*r5 + 58*r6 - 
    188*q2h*r6 + 138*q2h^2*r6 - 82*r7 + 172*q2h*r7 - 82*q2h^2*r7 - 98*r8 + 
    556*q2h*r8 - 190*q2h^2*r8 - 12*r9 + 248*q2h*r9 + 88*q2h^2*r9 - 
    40*mb^3*\[Mu]2\[Pi] + 80*mb^3*q2h*\[Mu]2\[Pi] - 
    40*mb^3*q2h^2*\[Mu]2\[Pi] - 20*m3*mb*\[Rho] - 20*m4*mb*\[Rho] + 
    100*m5*mb*\[Rho] + 20*m6*mb*\[Rho] - 140*m3*mb*q2h*\[Rho] - 
    40*m4*mb*q2h*\[Rho] + 140*m5*mb*q2h*\[Rho] + 132*m6*mb*q2h*\[Rho] - 
    4*m7*mb*q2h*\[Rho] - 2*m8*mb*q2h*\[Rho] + 12*m9*mb*q2h*\[Rho] - 
    352*r1*\[Rho] + 892*q2h*r1*\[Rho] - 16*r10*\[Rho] + 168*q2h*r10*\[Rho] + 
    48*r11*\[Rho] + 408*q2h*r11*\[Rho] + 424*q2h*r12*\[Rho] - 56*r13*\[Rho] - 
    360*q2h*r13*\[Rho] + 44*r14*\[Rho] - 328*q2h*r14*\[Rho] + 8*r15*\[Rho] - 
    72*q2h*r15*\[Rho] + 36*r16*\[Rho] - 180*q2h*r16*\[Rho] + 44*r17*\[Rho] - 
    212*q2h*r17*\[Rho] - 80*r18*\[Rho] + 408*q2h*r18*\[Rho] + 28*r2*\[Rho] + 
    224*q2h*r2*\[Rho] - 72*r3*\[Rho] + 344*q2h*r3*\[Rho] + 108*r4*\[Rho] - 
    456*q2h*r4*\[Rho] + 4*r5*\[Rho] + 44*q2h*r5*\[Rho] + 44*r6*\[Rho] - 
    276*q2h*r6*\[Rho] - 76*r7*\[Rho] + 164*q2h*r7*\[Rho] - 288*r8*\[Rho] + 
    380*q2h*r8*\[Rho] - 44*r9*\[Rho] - 176*q2h*r9*\[Rho] + 
    80*mb^3*\[Mu]2\[Pi]*\[Rho] + 80*mb^3*q2h*\[Mu]2\[Pi]*\[Rho] + 
    70*m3*mb*\[Rho]^2 + 20*m4*mb*\[Rho]^2 - 70*m5*mb*\[Rho]^2 - 
    66*m6*mb*\[Rho]^2 + 2*m7*mb*\[Rho]^2 + m8*mb*\[Rho]^2 - 
    6*m9*mb*\[Rho]^2 - 446*r1*\[Rho]^2 - 84*r10*\[Rho]^2 - 204*r11*\[Rho]^2 - 
    212*r12*\[Rho]^2 + 180*r13*\[Rho]^2 + 164*r14*\[Rho]^2 + 
    36*r15*\[Rho]^2 + 90*r16*\[Rho]^2 + 106*r17*\[Rho]^2 - 204*r18*\[Rho]^2 - 
    112*r2*\[Rho]^2 - 172*r3*\[Rho]^2 + 228*r4*\[Rho]^2 - 22*r5*\[Rho]^2 + 
    138*r6*\[Rho]^2 - 82*r7*\[Rho]^2 - 190*r8*\[Rho]^2 + 88*r9*\[Rho]^2 - 
    40*mb^3*\[Mu]2\[Pi]*\[Rho]^2 + 6*m1*mb*(q2h^2 + (-1 + \[Rho])^2 - 
      2*q2h*(3 + \[Rho])) + 10*m2*mb*(5 + 5*q2h^2 + 6*\[Rho] + 5*\[Rho]^2 - 
      2*q2h*(11 + 5*\[Rho])) - 40*mb^2*\[Rho]3D + 80*mb^2*q2h*\[Rho]3D - 
    40*mb^2*q2h^2*\[Rho]3D + 80*mb^2*\[Rho]*\[Rho]3D + 
    80*mb^2*q2h*\[Rho]*\[Rho]3D - 40*mb^2*\[Rho]^2*\[Rho]3D - 
    40*mb^2*\[Rho]3LS + 80*mb^2*q2h*\[Rho]3LS + 40*mb^2*q2h^2*\[Rho]3LS - 
    80*mb^2*q2h*\[Rho]*\[Rho]3LS + 40*mb^2*\[Rho]^2*\[Rho]3LS)/mb^5, 
 (20*m3*mb + 80*m5*mb - 56*m6*mb + 12*m7*mb - 9*m8*mb + 24*m9*mb - 
   100*m3*mb*q2h - 40*m4*mb*q2h - 240*m5*mb*q2h + 72*m6*mb*q2h + 
   36*m7*mb*q2h - 27*m8*mb*q2h - 48*m9*mb*q2h + 140*m3*mb*q2h^2 + 
   80*m4*mb*q2h^2 + 80*m5*mb*q2h^2 + 8*m6*mb*q2h^2 - 36*m7*mb*q2h^2 + 
   57*m8*mb*q2h^2 + 8*m9*mb*q2h^2 - 60*m3*mb*q2h^3 - 40*m4*mb*q2h^3 + 
   80*m5*mb*q2h^3 - 24*m6*mb*q2h^3 - 12*m7*mb*q2h^3 - 21*m8*mb*q2h^3 + 
   16*m9*mb*q2h^3 - 244*r1 + 1324*q2h*r1 - 1756*q2h^2*r1 + 676*q2h^3*r1 + 
   56*r10 + 280*q2h*r10 - 904*q2h^2*r10 + 408*q2h^3*r10 - 120*r11 - 
   24*q2h*r11 + 40*q2h^2*r11 + 168*q2h^3*r11 - 16*r12 - 80*q2h*r12 + 
   16*q2h^2*r12 + 176*q2h^3*r12 + 184*r13 - 24*q2h*r13 - 136*q2h^2*r13 - 
   120*q2h^3*r13 + 20*r14 - 140*q2h*r14 + 92*q2h^2*r14 - 36*q2h^3*r14 + 
   40*r15 + 136*q2h*r15 - 360*q2h^2*r15 + 88*q2h^3*r15 + 36*r16 - 
   236*q2h*r16 + 236*q2h^2*r16 - 100*q2h^3*r16 - 4*r17 - 260*q2h*r17 + 
   516*q2h^2*r17 - 92*q2h^3*r17 - 8*r18 + 424*q2h*r18 - 568*q2h^2*r18 + 
   248*q2h^3*r18 + 20*r2 + 356*q2h*r2 - 708*q2h^2*r2 + 332*q2h^3*r2 - 80*r3 - 
   64*q2h*r3 + 112*q2h^2*r3 + 32*q2h^3*r3 + 20*r4 - 204*q2h*r4 + 
   412*q2h^2*r4 - 228*q2h^3*r4 + 4*r5 + 20*q2h*r5 - 116*q2h^2*r5 + 
   92*q2h^3*r5 + 124*r6 - 420*q2h*r6 + 484*q2h^2*r6 - 188*q2h^3*r6 - 36*r7 + 
   220*q2h*r7 - 236*q2h^2*r7 + 52*q2h^3*r7 - 116*r8 + 940*q2h*r8 - 
   988*q2h^2*r8 - 92*q2h^3*r8 + 20*r9 + 244*q2h*r9 - 388*q2h^2*r9 - 
   4*q2h^3*r9 + 20*m3*mb*\[Rho] + 40*m4*mb*\[Rho] + 80*m5*mb*\[Rho] + 
   136*m6*mb*\[Rho] - 12*m7*mb*\[Rho] + 39*m8*mb*\[Rho] - 64*m9*mb*\[Rho] - 
   40*m3*mb*q2h*\[Rho] + 96*m6*mb*q2h*\[Rho] + 48*m7*mb*q2h*\[Rho] - 
   6*m8*mb*q2h*\[Rho] - 64*m9*mb*q2h*\[Rho] + 180*m3*mb*q2h^2*\[Rho] + 
   120*m4*mb*q2h^2*\[Rho] - 240*m5*mb*q2h^2*\[Rho] + 72*m6*mb*q2h^2*\[Rho] + 
   36*m7*mb*q2h^2*\[Rho] + 63*m8*mb*q2h^2*\[Rho] - 48*m9*mb*q2h^2*\[Rho] - 
   188*r1*\[Rho] + 1928*q2h*r1*\[Rho] - 2028*q2h^2*r1*\[Rho] - 
   72*r10*\[Rho] + 480*q2h*r10*\[Rho] - 1224*q2h^2*r10*\[Rho] + 
   328*r11*\[Rho] - 504*q2h^2*r11*\[Rho] + 176*r12*\[Rho] - 
   32*q2h*r12*\[Rho] - 528*q2h^2*r12*\[Rho] - 440*r13*\[Rho] + 
   360*q2h^2*r13*\[Rho] - 196*r14*\[Rho] - 232*q2h*r14*\[Rho] + 
   108*q2h^2*r14*\[Rho] - 232*r15*\[Rho] + 80*q2h*r15*\[Rho] - 
   264*q2h^2*r15*\[Rho] + 60*r16*\[Rho] - 360*q2h*r16*\[Rho] + 
   300*q2h^2*r16*\[Rho] + 68*r17*\[Rho] - 680*q2h*r17*\[Rho] + 
   276*q2h^2*r17*\[Rho] - 232*r18*\[Rho] + 720*q2h*r18*\[Rho] - 
   744*q2h^2*r18*\[Rho] - 52*r2*\[Rho] + 344*q2h*r2*\[Rho] - 
   996*q2h^2*r2*\[Rho] + 448*r3*\[Rho] + 224*q2h*r3*\[Rho] - 
   96*q2h^2*r3*\[Rho] - 452*r4*\[Rho] - 616*q2h*r4*\[Rho] + 
   684*q2h^2*r4*\[Rho] - 100*r5*\[Rho] - 72*q2h*r5*\[Rho] - 
   276*q2h^2*r5*\[Rho] + 260*r6*\[Rho] - 552*q2h*r6*\[Rho] + 
   564*q2h^2*r6*\[Rho] - 300*r7*\[Rho] + 488*q2h*r7*\[Rho] - 
   156*q2h^2*r7*\[Rho] - 252*r8*\[Rho] + 1352*q2h*r8*\[Rho] + 
   276*q2h^2*r8*\[Rho] - 164*r9*\[Rho] + 248*q2h*r9*\[Rho] + 
   12*q2h^2*r9*\[Rho] - 100*m3*mb*\[Rho]^2 - 80*m4*mb*\[Rho]^2 - 
   80*m5*mb*\[Rho]^2 - 104*m6*mb*\[Rho]^2 - 12*m7*mb*\[Rho]^2 - 
   51*m8*mb*\[Rho]^2 + 56*m9*mb*\[Rho]^2 - 180*m3*mb*q2h*\[Rho]^2 - 
   120*m4*mb*q2h*\[Rho]^2 + 240*m5*mb*q2h*\[Rho]^2 - 72*m6*mb*q2h*\[Rho]^2 - 
   36*m7*mb*q2h*\[Rho]^2 - 63*m8*mb*q2h*\[Rho]^2 + 48*m9*mb*q2h*\[Rho]^2 - 
   172*r1*\[Rho]^2 + 2028*q2h*r1*\[Rho]^2 + 424*r10*\[Rho]^2 + 
   1224*q2h*r10*\[Rho]^2 - 40*r11*\[Rho]^2 + 504*q2h*r11*\[Rho]^2 + 
   16*r12*\[Rho]^2 + 528*q2h*r12*\[Rho]^2 + 136*r13*\[Rho]^2 - 
   360*q2h*r13*\[Rho]^2 + 140*r14*\[Rho]^2 - 108*q2h*r14*\[Rho]^2 + 
   280*r15*\[Rho]^2 + 264*q2h*r15*\[Rho]^2 + 124*r16*\[Rho]^2 - 
   300*q2h*r16*\[Rho]^2 + 164*r17*\[Rho]^2 - 276*q2h*r17*\[Rho]^2 - 
   152*r18*\[Rho]^2 + 744*q2h*r18*\[Rho]^2 + 364*r2*\[Rho]^2 + 
   996*q2h*r2*\[Rho]^2 - 336*r3*\[Rho]^2 + 96*q2h*r3*\[Rho]^2 + 
   204*r4*\[Rho]^2 - 684*q2h*r4*\[Rho]^2 + 188*r5*\[Rho]^2 + 
   276*q2h*r5*\[Rho]^2 + 68*r6*\[Rho]^2 - 564*q2h*r6*\[Rho]^2 - 
   252*r7*\[Rho]^2 + 156*q2h*r7*\[Rho]^2 - 364*r8*\[Rho]^2 - 
   276*q2h*r8*\[Rho]^2 + 140*r9*\[Rho]^2 - 12*q2h*r9*\[Rho]^2 + 
   60*m3*mb*\[Rho]^3 + 40*m4*mb*\[Rho]^3 - 80*m5*mb*\[Rho]^3 + 
   24*m6*mb*\[Rho]^3 + 12*m7*mb*\[Rho]^3 + 21*m8*mb*\[Rho]^3 - 
   16*m9*mb*\[Rho]^3 - 676*r1*\[Rho]^3 - 408*r10*\[Rho]^3 - 
   168*r11*\[Rho]^3 - 176*r12*\[Rho]^3 + 120*r13*\[Rho]^3 + 36*r14*\[Rho]^3 - 
   88*r15*\[Rho]^3 + 100*r16*\[Rho]^3 + 92*r17*\[Rho]^3 - 248*r18*\[Rho]^3 - 
   332*r2*\[Rho]^3 - 32*r3*\[Rho]^3 + 228*r4*\[Rho]^3 - 92*r5*\[Rho]^3 + 
   188*r6*\[Rho]^3 - 52*r7*\[Rho]^3 + 92*r8*\[Rho]^3 + 4*r9*\[Rho]^3 - 
   24*m1*mb*(q2h^3 - (-1 + \[Rho])^3 - q2h^2*(1 + 3*\[Rho]) + 
     q2h*(-1 - 2*\[Rho] + 3*\[Rho]^2)) - 
   80*m2*mb*(2*q2h^3 - (-1 + \[Rho])^2*(1 + 2*\[Rho]) - 
     q2h^2*(5 + 6*\[Rho]) + 2*q2h*(2 + \[Rho] + 3*\[Rho]^2)) - 
   80*mb^2*\[Rho]3D + 240*mb^2*q2h*\[Rho]3D - 240*mb^2*q2h^2*\[Rho]3D + 
   80*mb^2*q2h^3*\[Rho]3D + 80*mb^2*\[Rho]*\[Rho]3D + 
   160*mb^2*q2h*\[Rho]*\[Rho]3D - 240*mb^2*q2h^2*\[Rho]*\[Rho]3D + 
   80*mb^2*\[Rho]^2*\[Rho]3D + 240*mb^2*q2h*\[Rho]^2*\[Rho]3D - 
   80*mb^2*\[Rho]^3*\[Rho]3D)/(1440*mb^5), 
 (12*r1 - 60*q2h*r1 + 108*q2h^2*r1 - 84*q2h^3*r1 + 24*q2h^4*r1 + r10 - 
   28*q2h*r10 + 64*q2h^2*r10 - 48*q2h^3*r10 + 11*q2h^4*r10 + 3*r11 - 
   8*q2h^2*r11 + 4*q2h^3*r11 + q2h^4*r11 - r12 + 4*q2h*r12 - 4*q2h^2*r12 + 
   q2h^4*r12 - 8*r13 + 8*q2h*r13 + 8*q2h^2*r13 - 8*q2h^3*r13 + 6*q2h*r14 - 
   10*q2h^2*r14 + 2*q2h^3*r14 + 2*q2h^4*r14 - 2*r15 - 10*q2h*r15 + 
   32*q2h^2*r15 - 26*q2h^3*r15 + 6*q2h^4*r15 - 2*r16 + 2*q2h*r16 + 
   2*q2h^2*r16 - 2*q2h^3*r16 + r17 + 2*q2h*r17 - 6*q2h^2*r17 + 2*q2h^3*r17 + 
   q2h^4*r17 - r18 + 4*q2h*r18 - 4*q2h^2*r18 + q2h^4*r18 + 2*r2 - 10*q2h*r2 + 
   18*q2h^2*r2 - 14*q2h^3*r2 + 4*q2h^4*r2 + 2*r3 - 12*q2h^2*r3 + 
   16*q2h^3*r3 - 6*q2h^4*r3 - 8*r4 + 30*q2h*r4 - 42*q2h^2*r4 + 26*q2h^3*r4 - 
   6*q2h^4*r4 - 4*r5 + 10*q2h*r5 - 6*q2h^2*r5 - 2*q2h^3*r5 + 2*q2h^4*r5 + 
   r6 - 6*q2h^2*r6 + 8*q2h^3*r6 - 3*q2h^4*r6 + r7 - 6*q2h^2*r7 + 8*q2h^3*r7 - 
   3*q2h^4*r7 + 4*r8 - 28*q2h*r8 + 36*q2h^2*r8 - 4*q2h^3*r8 - 8*q2h^4*r8 - 
   3*r9 + 6*q2h*r9 - 2*q2h^2*r9 - 2*q2h^3*r9 + q2h^4*r9 - 48*q2h*r1*\[Rho] + 
   144*q2h^2*r1*\[Rho] - 96*q2h^3*r1*\[Rho] + 10*r10*\[Rho] - 
   52*q2h*r10*\[Rho] + 86*q2h^2*r10*\[Rho] - 44*q2h^3*r10*\[Rho] - 
   2*r11*\[Rho] + 20*q2h*r11*\[Rho] - 6*q2h^2*r11*\[Rho] - 
   4*q2h^3*r11*\[Rho] + 2*r12*\[Rho] - 4*q2h*r12*\[Rho] - 
   2*q2h^2*r12*\[Rho] - 4*q2h^3*r12*\[Rho] + 8*r13*\[Rho] - 
   8*q2h*r13*\[Rho] + 8*q2h^2*r13*\[Rho] + 2*r14*\[Rho] + 4*q2h*r14*\[Rho] - 
   6*q2h^2*r14*\[Rho] - 8*q2h^3*r14*\[Rho] + 8*r15*\[Rho] - 
   20*q2h*r15*\[Rho] + 44*q2h^2*r15*\[Rho] - 24*q2h^3*r15*\[Rho] + 
   2*r16*\[Rho] - 12*q2h*r16*\[Rho] + 2*q2h^2*r16*\[Rho] + 8*q2h*r17*\[Rho] - 
   4*q2h^2*r17*\[Rho] - 4*q2h^3*r17*\[Rho] + 2*r18*\[Rho] - 
   4*q2h*r18*\[Rho] - 2*q2h^2*r18*\[Rho] - 4*q2h^3*r18*\[Rho] + 
   10*r2*\[Rho] - 28*q2h*r2*\[Rho] + 34*q2h^2*r2*\[Rho] - 
   16*q2h^3*r2*\[Rho] - 8*q2h*r3*\[Rho] - 16*q2h^2*r3*\[Rho] + 
   24*q2h^3*r3*\[Rho] + 10*r4*\[Rho] + 12*q2h*r4*\[Rho] - 
   46*q2h^2*r4*\[Rho] + 24*q2h^3*r4*\[Rho] + 10*r5*\[Rho] - 4*q2h*r5*\[Rho] + 
   2*q2h^2*r5*\[Rho] - 8*q2h^3*r5*\[Rho] - 4*q2h*r6*\[Rho] - 
   8*q2h^2*r6*\[Rho] + 12*q2h^3*r6*\[Rho] - 4*q2h*r7*\[Rho] - 
   8*q2h^2*r7*\[Rho] + 12*q2h^3*r7*\[Rho] + 8*r8*\[Rho] - 32*q2h*r8*\[Rho] + 
   32*q2h^3*r8*\[Rho] + 4*r9*\[Rho] - 16*q2h*r9*\[Rho] - 4*q2h^3*r9*\[Rho] - 
   12*r1*\[Rho]^2 - 36*q2h*r1*\[Rho]^2 + 144*q2h^2*r1*\[Rho]^2 - 
   12*r10*\[Rho]^2 - 28*q2h*r10*\[Rho]^2 + 66*q2h^2*r10*\[Rho]^2 - 
   4*r11*\[Rho]^2 + 6*q2h^2*r11*\[Rho]^2 + 4*q2h*r12*\[Rho]^2 + 
   6*q2h^2*r12*\[Rho]^2 + 8*r13*\[Rho]^2 + 8*q2h*r13*\[Rho]^2 - 
   2*r14*\[Rho]^2 + 6*q2h*r14*\[Rho]^2 + 12*q2h^2*r14*\[Rho]^2 - 
   4*r15*\[Rho]^2 - 10*q2h*r15*\[Rho]^2 + 36*q2h^2*r15*\[Rho]^2 + 
   2*r16*\[Rho]^2 + 2*q2h*r16*\[Rho]^2 - 2*r17*\[Rho]^2 + 
   2*q2h*r17*\[Rho]^2 + 6*q2h^2*r17*\[Rho]^2 + 4*q2h*r18*\[Rho]^2 + 
   6*q2h^2*r18*\[Rho]^2 - 22*r2*\[Rho]^2 - 26*q2h*r2*\[Rho]^2 + 
   24*q2h^2*r2*\[Rho]^2 - 12*r3*\[Rho]^2 - 16*q2h*r3*\[Rho]^2 - 
   36*q2h^2*r3*\[Rho]^2 - 2*r4*\[Rho]^2 + 14*q2h*r4*\[Rho]^2 - 
   36*q2h^2*r4*\[Rho]^2 - 6*r5*\[Rho]^2 + 2*q2h*r5*\[Rho]^2 + 
   12*q2h^2*r5*\[Rho]^2 - 6*r6*\[Rho]^2 - 8*q2h*r6*\[Rho]^2 - 
   18*q2h^2*r6*\[Rho]^2 - 6*r7*\[Rho]^2 - 8*q2h*r7*\[Rho]^2 - 
   18*q2h^2*r7*\[Rho]^2 + 4*r8*\[Rho]^2 + 12*q2h*r8*\[Rho]^2 - 
   48*q2h^2*r8*\[Rho]^2 + 2*r9*\[Rho]^2 + 6*q2h*r9*\[Rho]^2 + 
   6*q2h^2*r9*\[Rho]^2 - 24*r1*\[Rho]^3 - 96*q2h*r1*\[Rho]^3 - 
   10*r10*\[Rho]^3 - 44*q2h*r10*\[Rho]^3 + 2*r11*\[Rho]^3 - 
   4*q2h*r11*\[Rho]^3 - 2*r12*\[Rho]^3 - 4*q2h*r12*\[Rho]^3 - 
   8*r13*\[Rho]^3 - 2*r14*\[Rho]^3 - 8*q2h*r14*\[Rho]^3 - 8*r15*\[Rho]^3 - 
   24*q2h*r15*\[Rho]^3 - 2*r16*\[Rho]^3 - 4*q2h*r17*\[Rho]^3 - 
   2*r18*\[Rho]^3 - 4*q2h*r18*\[Rho]^3 + 6*r2*\[Rho]^3 - 16*q2h*r2*\[Rho]^3 + 
   16*r3*\[Rho]^3 + 24*q2h*r3*\[Rho]^3 + 6*r4*\[Rho]^3 + 24*q2h*r4*\[Rho]^3 - 
   2*r5*\[Rho]^3 - 8*q2h*r5*\[Rho]^3 + 8*r6*\[Rho]^3 + 12*q2h*r6*\[Rho]^3 + 
   8*r7*\[Rho]^3 + 12*q2h*r7*\[Rho]^3 - 8*r8*\[Rho]^3 + 32*q2h*r8*\[Rho]^3 - 
   4*r9*\[Rho]^3 - 4*q2h*r9*\[Rho]^3 + 24*r1*\[Rho]^4 + 11*r10*\[Rho]^4 + 
   r11*\[Rho]^4 + r12*\[Rho]^4 + 2*r14*\[Rho]^4 + 6*r15*\[Rho]^4 + 
   r17*\[Rho]^4 + r18*\[Rho]^4 + 4*r2*\[Rho]^4 - 6*r3*\[Rho]^4 - 
   6*r4*\[Rho]^4 + 2*r5*\[Rho]^4 - 3*r6*\[Rho]^4 - 3*r7*\[Rho]^4 - 
   8*r8*\[Rho]^4 + r9*\[Rho]^4 - 5*m2*mb*(1 - q2h + \[Rho])^2*
    (q2h^2 + (-1 + \[Rho])^2 - 2*q2h*(1 + \[Rho])) + 
   3*m1*mb*(q2h^2 + (-1 + \[Rho])^2 - 2*q2h*(1 + \[Rho]))^2)/(360*mb^5), 
 ((q2h^3 - 3*q2h^2*(1 + \[Rho]) - (-1 + \[Rho])^2*(1 + \[Rho]) + 
    q2h*(3 + 2*\[Rho] + 3*\[Rho]^2))*
   (4*r1*(2 + 2*q2h^2 + \[Rho] + 2*\[Rho]^2 - 4*q2h*(1 + \[Rho])) - 
    (2*r2 + 2*r3 + 2*r4 + r5 + r6 + r7)*(q2h^2 + (-1 + \[Rho])^2 - 
      2*q2h*(1 + \[Rho]))))/(1800*mb^5)}


==> anc/Results/ResultsWi/W3.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{-1/960*(-60*m1*mb + 60*m2*mb + 160*m3*mb + 20*m4*mb - 100*m5*mb - 
    252*m6*mb - 16*m7*mb - 23*m8*mb + 8*m9*mb - 480*mb^5 - 884*r1 + 48*r10 - 
    432*r11 - 448*r12 + 400*r13 + 440*r14 + 88*r15 + 140*r16 + 188*r17 - 
    312*r18 - 56*r2 - 416*r3 + 504*r4 - 20*r5 + 220*r6 - 140*r7 - 628*r8 + 
    232*r9 - 400*mb^3*\[Mu]2G + 240*mb^3*\[Mu]2\[Pi] + 80*mb^2*\[Rho]3D + 
    240*mb^2*\[Rho]3LS)/mb^5, 
 -1/960*(-440*m3*mb - 140*m4*mb + 100*m5*mb + 604*m6*mb + 72*m7*mb + m8*mb - 
    96*m9*mb + 440*m3*mb*q2h + 100*m4*mb*q2h - 380*m5*mb*q2h - 
    516*m6*mb*q2h - 8*m7*mb*q2h - 19*m8*mb*q2h - 16*m9*mb*q2h + 1332*r1 - 
    2668*q2h*r1 - 224*r10 - 288*q2h*r10 + 672*r11 - 1248*q2h*r11 + 432*r12 - 
    1296*q2h*r12 - 704*r13 + 1120*q2h*r13 - 632*r14 + 1096*q2h*r14 + 
    232*r15 + 232*q2h*r15 - 396*r16 + 500*q2h*r16 - 444*r17 + 612*q2h*r17 + 
    760*r18 - 1128*q2h*r18 + 296*r2 - 504*q2h*r2 + 336*r3 - 1104*q2h*r3 - 
    824*r4 + 1416*q2h*r4 + 212*r5 - 108*q2h*r5 - 348*r6 + 772*q2h*r6 + 
    332*r7 - 468*q2h*r7 + 1076*r8 - 1388*q2h*r8 + 136*r9 + 584*q2h*r9 + 
    560*mb^3*\[Mu]2G - 400*mb^3*q2h*\[Mu]2G + 80*mb^3*\[Mu]2\[Pi] + 
    80*mb^3*q2h*\[Mu]2\[Pi] + 20*m2*mb*(-3 + 13*q2h - 13*\[Rho]) - 
    36*m1*mb*(1 + q2h - \[Rho]) - 440*m3*mb*\[Rho] - 100*m4*mb*\[Rho] + 
    380*m5*mb*\[Rho] + 516*m6*mb*\[Rho] + 8*m7*mb*\[Rho] + 19*m8*mb*\[Rho] + 
    16*m9*mb*\[Rho] + 2668*r1*\[Rho] + 288*r10*\[Rho] + 1248*r11*\[Rho] + 
    1296*r12*\[Rho] - 1120*r13*\[Rho] - 1096*r14*\[Rho] - 232*r15*\[Rho] - 
    500*r16*\[Rho] - 612*r17*\[Rho] + 1128*r18*\[Rho] + 504*r2*\[Rho] + 
    1104*r3*\[Rho] - 1416*r4*\[Rho] + 108*r5*\[Rho] - 772*r6*\[Rho] + 
    468*r7*\[Rho] + 1388*r8*\[Rho] - 584*r9*\[Rho] + 
    400*mb^3*\[Mu]2G*\[Rho] - 80*mb^3*\[Mu]2\[Pi]*\[Rho] - 80*mb^2*\[Rho]3D - 
    80*mb^2*q2h*\[Rho]3D + 80*mb^2*\[Rho]*\[Rho]3D - 240*mb^2*\[Rho]3LS + 
    400*mb^2*q2h*\[Rho]3LS - 400*mb^2*\[Rho]*\[Rho]3LS)/mb^5, 
 -1/2880*(360*m3*mb - 120*m4*mb + 60*m5*mb - 804*m6*mb + 48*m7*mb + 9*m8*mb + 
    36*m9*mb - 960*m3*mb*q2h - 200*m4*mb*q2h + 840*m5*mb*q2h + 
    984*m6*mb*q2h - 48*m7*mb*q2h - 114*m8*mb*q2h + 144*m9*mb*q2h + 
    600*m3*mb*q2h^2 + 240*m4*mb*q2h^2 - 660*m5*mb*q2h^2 - 324*m6*mb*q2h^2 + 
    48*m7*mb*q2h^2 + 69*m8*mb*q2h^2 - 84*m9*mb*q2h^2 - 1176*r1 + 
    6120*q2h*r1 - 4704*q2h^2*r1 + 480*r10 + 864*q2h*r10 - 1728*q2h^2*r10 - 
    1536*r11 + 2976*q2h*r11 - 1728*q2h^2*r11 - 696*r12 + 2784*q2h*r12 - 
    1800*q2h^2*r12 + 1344*r13 - 2688*q2h*r13 + 1440*q2h^2*r13 + 1164*r14 - 
    1872*q2h*r14 + 1092*q2h^2*r14 - 576*r15 + 816*q2h*r15 - 48*q2h^2*r15 + 
    576*r16 - 1752*q2h*r16 + 840*q2h^2*r16 + 600*r17 - 2136*q2h*r17 + 
    912*q2h^2*r17 - 1344*r18 + 3792*q2h*r18 - 1968*q2h^2*r18 + 180*r2 + 
    1104*q2h*r2 - 1668*q2h^2*r2 - 1080*r3 + 2304*q2h*r3 - 1128*q2h^2*r3 + 
    780*r4 - 3216*q2h*r4 + 2052*q2h^2*r4 + 96*r5 + 456*q2h*r5 - 
    408*q2h^2*r5 + 696*r6 - 1944*q2h*r6 + 1392*q2h^2*r6 - 864*r7 + 
    1656*q2h*r7 - 648*q2h^2*r7 - 1944*r8 + 3048*q2h*r8 - 864*q2h^2*r8 - 
    300*r9 - 528*q2h*r9 + 540*q2h^2*r9 - 240*mb^3*\[Mu]2\[Pi] + 
    480*mb^3*q2h*\[Mu]2\[Pi] - 240*mb^3*q2h^2*\[Mu]2\[Pi] - 
    360*m4*mb*\[Rho] - 840*m5*mb*\[Rho] - 792*m6*mb*\[Rho] + 
    144*m7*mb*\[Rho] - 78*m8*mb*\[Rho] - 192*m9*mb*\[Rho] - 
    1200*m3*mb*q2h*\[Rho] - 480*m4*mb*q2h*\[Rho] + 1320*m5*mb*q2h*\[Rho] + 
    648*m6*mb*q2h*\[Rho] - 96*m7*mb*q2h*\[Rho] - 138*m8*mb*q2h*\[Rho] + 
    168*m9*mb*q2h*\[Rho] - 3480*r1*\[Rho] + 9408*q2h*r1*\[Rho] + 
    1248*r10*\[Rho] + 3456*q2h*r10*\[Rho] - 2784*r11*\[Rho] + 
    3456*q2h*r11*\[Rho] - 2496*r12*\[Rho] + 3600*q2h*r12*\[Rho] + 
    2688*r13*\[Rho] - 2880*q2h*r13*\[Rho] + 1632*r14*\[Rho] - 
    2184*q2h*r14*\[Rho] + 336*r15*\[Rho] + 96*q2h*r15*\[Rho] + 
    1752*r16*\[Rho] - 1680*q2h*r16*\[Rho] + 1848*r17*\[Rho] - 
    1824*q2h*r17*\[Rho] - 3600*r18*\[Rho] + 3936*q2h*r18*\[Rho] + 
    1248*r2*\[Rho] + 3336*q2h*r2*\[Rho] - 2592*r3*\[Rho] + 
    2256*q2h*r3*\[Rho] + 2208*r4*\[Rho] - 4104*q2h*r4*\[Rho] + 
    312*r5*\[Rho] + 816*q2h*r5*\[Rho] + 1272*r6*\[Rho] - 2784*q2h*r6*\[Rho] - 
    1848*r7*\[Rho] + 1296*q2h*r7*\[Rho] - 2520*r8*\[Rho] + 
    1728*q2h*r8*\[Rho] + 1536*r9*\[Rho] - 1080*q2h*r9*\[Rho] + 
    480*mb^3*\[Mu]2\[Pi]*\[Rho] + 480*mb^3*q2h*\[Mu]2\[Pi]*\[Rho] + 
    600*m3*mb*\[Rho]^2 + 240*m4*mb*\[Rho]^2 - 660*m5*mb*\[Rho]^2 - 
    324*m6*mb*\[Rho]^2 + 48*m7*mb*\[Rho]^2 + 69*m8*mb*\[Rho]^2 - 
    84*m9*mb*\[Rho]^2 - 4704*r1*\[Rho]^2 - 1728*r10*\[Rho]^2 - 
    1728*r11*\[Rho]^2 - 1800*r12*\[Rho]^2 + 1440*r13*\[Rho]^2 + 
    1092*r14*\[Rho]^2 - 48*r15*\[Rho]^2 + 840*r16*\[Rho]^2 + 
    912*r17*\[Rho]^2 - 1968*r18*\[Rho]^2 - 1668*r2*\[Rho]^2 - 
    1128*r3*\[Rho]^2 + 2052*r4*\[Rho]^2 - 408*r5*\[Rho]^2 + 
    1392*r6*\[Rho]^2 - 648*r7*\[Rho]^2 - 864*r8*\[Rho]^2 + 540*r9*\[Rho]^2 - 
    240*mb^3*\[Mu]2\[Pi]*\[Rho]^2 + 12*m1*mb*(9*q2h^2 + 9*(-1 + \[Rho])^2 - 
      2*q2h*(7 + 9*\[Rho])) + 60*m2*mb*(-7 + 13*q2h^2 - 6*\[Rho] + 
      13*\[Rho]^2 - 2*q2h*(5 + 13*\[Rho])) + 480*mb^2*q2h*\[Rho]3D - 
    480*mb^2*q2h^2*\[Rho]3D + 480*mb^2*\[Rho]*\[Rho]3D + 
    960*mb^2*q2h*\[Rho]*\[Rho]3D - 480*mb^2*\[Rho]^2*\[Rho]3D + 
    240*mb^2*\[Rho]3LS - 480*mb^2*q2h*\[Rho]3LS + 240*mb^2*q2h^2*\[Rho]3LS + 
    480*mb^2*\[Rho]*\[Rho]3LS - 480*mb^2*q2h*\[Rho]*\[Rho]3LS + 
    240*mb^2*\[Rho]^2*\[Rho]3LS)/mb^5, 
 (-80*m5*mb + 56*m6*mb - 12*m7*mb + 39*m8*mb - 24*m9*mb - 240*m2*mb*q2h - 
   40*m4*mb*q2h + 240*m5*mb*q2h - 136*m6*mb*q2h + 12*m7*mb*q2h - 
   99*m8*mb*q2h + 64*m9*mb*q2h + 480*m2*mb*q2h^2 + 80*m4*mb*q2h^2 - 
   240*m5*mb*q2h^2 + 104*m6*mb*q2h^2 + 12*m7*mb*q2h^2 + 81*m8*mb*q2h^2 - 
   56*m9*mb*q2h^2 - 240*m2*mb*q2h^3 - 40*m4*mb*q2h^3 + 80*m5*mb*q2h^3 - 
   24*m6*mb*q2h^3 - 12*m7*mb*q2h^3 - 21*m8*mb*q2h^3 + 16*m9*mb*q2h^3 - 
   148*r1 + 1292*q2h*r1 - 2204*q2h^2*r1 + 1060*q2h^3*r1 - 72*r10 + 
   920*q2h*r10 - 1432*q2h^2*r10 + 584*q2h^3*r10 - 184*r11 + 456*q2h*r11 - 
   456*q2h^2*r11 + 184*q2h^3*r11 - 192*r12 + 576*q2h*r12 - 576*q2h^2*r12 + 
   192*q2h^3*r12 + 168*r13 - 264*q2h*r13 + 216*q2h^2*r13 - 120*q2h^3*r13 + 
   116*r14 - 204*q2h*r14 + 92*q2h^2*r14 - 4*q2h^3*r14 - 184*r15 + 
   616*q2h*r15 - 616*q2h^2*r15 + 184*q2h^3*r15 + 212*r16 - 476*q2h*r16 + 
   364*q2h^2*r16 - 100*q2h^3*r16 + 268*r17 - 660*q2h*r17 + 468*q2h^2*r17 - 
   76*q2h^3*r17 - 440*r18 + 1144*q2h*r18 - 968*q2h^2*r18 + 264*q2h^3*r18 + 
   148*r2 + 196*q2h*r2 - 740*q2h^2*r2 + 396*q2h^3*r2 - 272*r3 + 576*q2h*r3 - 
   240*q2h^2*r3 - 64*q2h^3*r3 - 12*r4 - 524*q2h*r4 + 860*q2h^2*r4 - 
   324*q2h^3*r4 + 20*r5 - 28*q2h*r5 - 116*q2h^2*r5 + 124*q2h^3*r5 + 300*r6 - 
   628*q2h*r6 + 564*q2h^2*r6 - 236*q2h^3*r6 - 260*r7 + 572*q2h*r7 - 
   316*q2h^2*r7 + 4*q2h^3*r7 - 404*r8 + 524*q2h*r8 + 100*q2h^2*r8 - 
   220*q2h^3*r8 - 60*r9 + 100*q2h*r9 - 52*q2h^2*r9 + 12*q2h^3*r9 - 
   80*m2*mb*\[Rho] + 40*m4*mb*\[Rho] - 240*m5*mb*\[Rho] - 88*m6*mb*\[Rho] + 
   36*m7*mb*\[Rho] - 57*m8*mb*\[Rho] + 32*m9*mb*\[Rho] - 
   320*m2*mb*q2h*\[Rho] + 480*m5*mb*q2h*\[Rho] - 112*m6*mb*q2h*\[Rho] + 
   24*m7*mb*q2h*\[Rho] - 78*m8*mb*q2h*\[Rho] + 48*m9*mb*q2h*\[Rho] + 
   720*m2*mb*q2h^2*\[Rho] + 120*m4*mb*q2h^2*\[Rho] - 240*m5*mb*q2h^2*\[Rho] + 
   72*m6*mb*q2h^2*\[Rho] + 36*m7*mb*q2h^2*\[Rho] + 63*m8*mb*q2h^2*\[Rho] - 
   48*m9*mb*q2h^2*\[Rho] - 444*r1*\[Rho] + 2472*q2h*r1*\[Rho] - 
   3180*q2h^2*r1*\[Rho] + 680*r10*\[Rho] + 1456*q2h*r10*\[Rho] - 
   1752*q2h^2*r10*\[Rho] - 584*r11*\[Rho] + 784*q2h*r11*\[Rho] - 
   552*q2h^2*r11*\[Rho] - 480*r12*\[Rho] + 992*q2h*r12*\[Rho] - 
   576*q2h^2*r12*\[Rho] + 776*r13*\[Rho] - 432*q2h*r13*\[Rho] + 
   360*q2h^2*r13*\[Rho] + 220*r14*\[Rho] - 392*q2h*r14*\[Rho] + 
   12*q2h^2*r14*\[Rho] + 216*r15*\[Rho] + 464*q2h*r15*\[Rho] - 
   552*q2h^2*r15*\[Rho] + 604*r16*\[Rho] - 728*q2h*r16*\[Rho] + 
   300*q2h^2*r16*\[Rho] + 500*r17*\[Rho] - 904*q2h*r17*\[Rho] + 
   228*q2h^2*r17*\[Rho] - 1016*r18*\[Rho] + 1808*q2h*r18*\[Rho] - 
   792*q2h^2*r18*\[Rho] + 588*r2*\[Rho] + 440*q2h*r2*\[Rho] - 
   1188*q2h^2*r2*\[Rho] - 352*r3*\[Rho] + 960*q2h*r3*\[Rho] + 
   192*q2h^2*r3*\[Rho] + 28*r4*\[Rho] - 1160*q2h*r4*\[Rho] + 
   972*q2h^2*r4*\[Rho] - 164*r5*\[Rho] - 152*q2h*r5*\[Rho] - 
   372*q2h^2*r5*\[Rho] + 596*r6*\[Rho] - 712*q2h*r6*\[Rho] + 
   708*q2h^2*r6*\[Rho] - 444*r7*\[Rho] + 888*q2h*r7*\[Rho] - 
   12*q2h^2*r7*\[Rho] - 380*r8*\[Rho] - 24*q2h*r8*\[Rho] + 
   660*q2h^2*r8*\[Rho] + 364*r9*\[Rho] - 296*q2h*r9*\[Rho] - 
   36*q2h^2*r9*\[Rho] - 160*m2*mb*\[Rho]^2 - 80*m4*mb*\[Rho]^2 - 
   240*m5*mb*\[Rho]^2 + 8*m6*mb*\[Rho]^2 - 36*m7*mb*\[Rho]^2 - 
   3*m8*mb*\[Rho]^2 + 8*m9*mb*\[Rho]^2 - 720*m2*mb*q2h*\[Rho]^2 - 
   120*m4*mb*q2h*\[Rho]^2 + 240*m5*mb*q2h*\[Rho]^2 - 72*m6*mb*q2h*\[Rho]^2 - 
   36*m7*mb*q2h*\[Rho]^2 - 63*m8*mb*q2h*\[Rho]^2 + 48*m9*mb*q2h*\[Rho]^2 - 
   268*r1*\[Rho]^2 + 3180*q2h*r1*\[Rho]^2 - 24*r10*\[Rho]^2 + 
   1752*q2h*r10*\[Rho]^2 - 328*r11*\[Rho]^2 + 552*q2h*r11*\[Rho]^2 - 
   416*r12*\[Rho]^2 + 576*q2h*r12*\[Rho]^2 + 216*r13*\[Rho]^2 - 
   360*q2h*r13*\[Rho]^2 + 300*r14*\[Rho]^2 - 12*q2h*r14*\[Rho]^2 + 
   152*r15*\[Rho]^2 + 552*q2h*r15*\[Rho]^2 + 364*r16*\[Rho]^2 - 
   300*q2h*r16*\[Rho]^2 + 436*r17*\[Rho]^2 - 228*q2h*r17*\[Rho]^2 - 
   840*r18*\[Rho]^2 + 792*q2h*r18*\[Rho]^2 + 300*r2*\[Rho]^2 + 
   1188*q2h*r2*\[Rho]^2 - 720*r3*\[Rho]^2 - 192*q2h*r3*\[Rho]^2 + 
   300*r4*\[Rho]^2 - 972*q2h*r4*\[Rho]^2 + 268*r5*\[Rho]^2 + 
   372*q2h*r5*\[Rho]^2 + 148*r6*\[Rho]^2 - 708*q2h*r6*\[Rho]^2 - 
   572*r7*\[Rho]^2 + 12*q2h*r7*\[Rho]^2 - 76*r8*\[Rho]^2 - 
   660*q2h*r8*\[Rho]^2 + 348*r9*\[Rho]^2 + 36*q2h*r9*\[Rho]^2 + 
   240*m2*mb*\[Rho]^3 + 40*m4*mb*\[Rho]^3 - 80*m5*mb*\[Rho]^3 + 
   24*m6*mb*\[Rho]^3 + 12*m7*mb*\[Rho]^3 + 21*m8*mb*\[Rho]^3 - 
   16*m9*mb*\[Rho]^3 - 1060*r1*\[Rho]^3 - 584*r10*\[Rho]^3 - 
   184*r11*\[Rho]^3 - 192*r12*\[Rho]^3 + 120*r13*\[Rho]^3 + 4*r14*\[Rho]^3 - 
   184*r15*\[Rho]^3 + 100*r16*\[Rho]^3 + 76*r17*\[Rho]^3 - 264*r18*\[Rho]^3 - 
   396*r2*\[Rho]^3 + 64*r3*\[Rho]^3 + 324*r4*\[Rho]^3 - 124*r5*\[Rho]^3 + 
   236*r6*\[Rho]^3 - 4*r7*\[Rho]^3 + 220*r8*\[Rho]^3 - 12*r9*\[Rho]^3 + 
   24*m1*mb*(q2h^3 - (-1 + \[Rho])^3 - q2h^2*(1 + 3*\[Rho]) + 
     q2h*(-1 - 2*\[Rho] + 3*\[Rho]^2)) - 
   20*m3*mb*(3*q2h^3 - (-1 + \[Rho])^2*(1 + 3*\[Rho]) - 
     q2h^2*(7 + 9*\[Rho]) + q2h*(5 + 2*\[Rho] + 9*\[Rho]^2)) - 
   80*mb^2*\[Rho]3D + 240*mb^2*q2h*\[Rho]3D - 240*mb^2*q2h^2*\[Rho]3D + 
   80*mb^2*q2h^3*\[Rho]3D + 80*mb^2*\[Rho]*\[Rho]3D + 
   160*mb^2*q2h*\[Rho]*\[Rho]3D - 240*mb^2*q2h^2*\[Rho]*\[Rho]3D + 
   80*mb^2*\[Rho]^2*\[Rho]3D + 240*mb^2*q2h*\[Rho]^2*\[Rho]3D - 
   80*mb^2*\[Rho]^3*\[Rho]3D)/(2880*mb^5), 
 -1/720*(-4*r1 + 44*q2h*r1 - 108*q2h^2*r1 + 100*q2h^3*r1 - 32*q2h^4*r1 - 
    19*r10 + 68*q2h*r10 - 90*q2h^2*r10 + 52*q2h^3*r10 - 11*q2h^4*r10 + 
    3*r11 - 8*q2h*r11 + 6*q2h^2*r11 - q2h^4*r11 - r12 + 4*q2h*r12 - 
    6*q2h^2*r12 + 4*q2h^3*r12 - q2h^4*r12 - 8*r13 + 24*q2h*r13 - 
    24*q2h^2*r13 + 8*q2h^3*r13 + 2*q2h*r14 - 6*q2h^2*r14 + 6*q2h^3*r14 - 
    2*q2h^4*r14 - 12*r15 + 42*q2h*r15 - 54*q2h^2*r15 + 30*q2h^3*r15 - 
    6*q2h^4*r15 - 2*r16 + 6*q2h*r16 - 6*q2h^2*r16 + 2*q2h^3*r16 + r17 - 
    2*q2h*r17 + 2*q2h^3*r17 - q2h^4*r17 - r18 + 4*q2h*r18 - 6*q2h^2*r18 + 
    4*q2h^3*r18 - q2h^4*r18 - 4*r2 + 14*q2h*r2 - 18*q2h^2*r2 + 10*q2h^3*r2 - 
    2*q2h^4*r2 - 4*r3 + 4*q2h*r3 + 12*q2h^2*r3 - 20*q2h^3*r3 + 8*q2h^4*r3 + 
    6*r4 - 26*q2h*r4 + 42*q2h^2*r4 - 30*q2h^3*r4 + 8*q2h^4*r4 + 3*r5 - 
    8*q2h*r5 + 6*q2h^2*r5 - q2h^4*r5 - 2*r6 + 2*q2h*r6 + 6*q2h^2*r6 - 
    10*q2h^3*r6 + 4*q2h^4*r6 - 2*r7 + 2*q2h*r7 + 6*q2h^2*r7 - 10*q2h^3*r7 + 
    4*q2h^4*r7 + 4*r8 - 20*q2h*r8 + 36*q2h^2*r8 - 28*q2h^3*r8 + 8*q2h^4*r8 - 
    3*r9 + 10*q2h*r9 - 12*q2h^2*r9 + 6*q2h^3*r9 - q2h^4*r9 + 4*r1*\[Rho] + 
    48*q2h*r1*\[Rho] - 180*q2h^2*r1*\[Rho] + 128*q2h^3*r1*\[Rho] + 
    8*r10*\[Rho] + 60*q2h*r10*\[Rho] - 112*q2h^2*r10*\[Rho] + 
    44*q2h^3*r10*\[Rho] - 4*r11*\[Rho] - 4*q2h*r11*\[Rho] + 
    4*q2h^2*r11*\[Rho] + 4*q2h^3*r11*\[Rho] + 4*q2h*r12*\[Rho] - 
    8*q2h^2*r12*\[Rho] + 4*q2h^3*r12*\[Rho] + 8*r13*\[Rho] + 
    16*q2h*r13*\[Rho] - 24*q2h^2*r13*\[Rho] - 2*r14*\[Rho] + 
    4*q2h*r14*\[Rho] - 10*q2h^2*r14*\[Rho] + 8*q2h^3*r14*\[Rho] + 
    6*r15*\[Rho] + 36*q2h*r15*\[Rho] - 66*q2h^2*r15*\[Rho] + 
    24*q2h^3*r15*\[Rho] + 2*r16*\[Rho] + 4*q2h*r16*\[Rho] - 
    6*q2h^2*r16*\[Rho] - 2*r17*\[Rho] - 2*q2h^2*r17*\[Rho] + 
    4*q2h^3*r17*\[Rho] + 4*q2h*r18*\[Rho] - 8*q2h^2*r18*\[Rho] + 
    4*q2h^3*r18*\[Rho] - 6*r2*\[Rho] + 28*q2h*r2*\[Rho] - 
    30*q2h^2*r2*\[Rho] + 8*q2h^3*r2*\[Rho] + 4*r3*\[Rho] + 8*q2h*r3*\[Rho] + 
    20*q2h^2*r3*\[Rho] - 32*q2h^3*r3*\[Rho] - 6*r4*\[Rho] - 
    12*q2h*r4*\[Rho] + 50*q2h^2*r4*\[Rho] - 32*q2h^3*r4*\[Rho] - 
    8*r5*\[Rho] + 4*q2h*r5*\[Rho] + 4*q2h^3*r5*\[Rho] + 2*r6*\[Rho] + 
    4*q2h*r6*\[Rho] + 10*q2h^2*r6*\[Rho] - 16*q2h^3*r6*\[Rho] + 2*r7*\[Rho] + 
    4*q2h*r7*\[Rho] + 10*q2h^2*r7*\[Rho] - 16*q2h^3*r7*\[Rho] + 
    24*r8*\[Rho] - 64*q2h*r8*\[Rho] + 72*q2h^2*r8*\[Rho] - 
    32*q2h^3*r8*\[Rho] + 2*r9*\[Rho] + 8*q2h*r9*\[Rho] - 14*q2h^2*r9*\[Rho] + 
    4*q2h^3*r9*\[Rho] + 12*r1*\[Rho]^2 + 60*q2h*r1*\[Rho]^2 - 
    192*q2h^2*r1*\[Rho]^2 + 30*r10*\[Rho]^2 + 68*q2h*r10*\[Rho]^2 - 
    66*q2h^2*r10*\[Rho]^2 - 2*r11*\[Rho]^2 - 8*q2h*r11*\[Rho]^2 - 
    6*q2h^2*r11*\[Rho]^2 + 2*r12*\[Rho]^2 + 4*q2h*r12*\[Rho]^2 - 
    6*q2h^2*r12*\[Rho]^2 + 8*r13*\[Rho]^2 + 24*q2h*r13*\[Rho]^2 + 
    2*r14*\[Rho]^2 + 2*q2h*r14*\[Rho]^2 - 12*q2h^2*r14*\[Rho]^2 + 
    18*r15*\[Rho]^2 + 42*q2h*r15*\[Rho]^2 - 36*q2h^2*r15*\[Rho]^2 + 
    2*r16*\[Rho]^2 + 6*q2h*r16*\[Rho]^2 - 2*q2h*r17*\[Rho]^2 - 
    6*q2h^2*r17*\[Rho]^2 + 2*r18*\[Rho]^2 + 4*q2h*r18*\[Rho]^2 - 
    6*q2h^2*r18*\[Rho]^2 + 22*r2*\[Rho]^2 + 30*q2h*r2*\[Rho]^2 - 
    12*q2h^2*r2*\[Rho]^2 + 12*r3*\[Rho]^2 + 20*q2h*r3*\[Rho]^2 + 
    48*q2h^2*r3*\[Rho]^2 + 2*r4*\[Rho]^2 - 10*q2h*r4*\[Rho]^2 + 
    48*q2h^2*r4*\[Rho]^2 + 6*r5*\[Rho]^2 - 6*q2h^2*r5*\[Rho]^2 + 
    6*r6*\[Rho]^2 + 10*q2h*r6*\[Rho]^2 + 24*q2h^2*r6*\[Rho]^2 + 
    6*r7*\[Rho]^2 + 10*q2h*r7*\[Rho]^2 + 24*q2h^2*r7*\[Rho]^2 + 
    28*r8*\[Rho]^2 - 60*q2h*r8*\[Rho]^2 + 48*q2h^2*r8*\[Rho]^2 + 
    4*r9*\[Rho]^2 + 10*q2h*r9*\[Rho]^2 - 6*q2h^2*r9*\[Rho]^2 + 
    20*r1*\[Rho]^3 + 128*q2h*r1*\[Rho]^3 - 8*r10*\[Rho]^3 + 
    44*q2h*r10*\[Rho]^3 + 4*r11*\[Rho]^3 + 4*q2h*r11*\[Rho]^3 + 
    4*q2h*r12*\[Rho]^3 - 8*r13*\[Rho]^3 + 2*r14*\[Rho]^3 + 
    8*q2h*r14*\[Rho]^3 - 6*r15*\[Rho]^3 + 24*q2h*r15*\[Rho]^3 - 
    2*r16*\[Rho]^3 + 2*r17*\[Rho]^3 + 4*q2h*r17*\[Rho]^3 + 
    4*q2h*r18*\[Rho]^3 - 10*r2*\[Rho]^3 + 8*q2h*r2*\[Rho]^3 - 
    20*r3*\[Rho]^3 - 32*q2h*r3*\[Rho]^3 - 10*r4*\[Rho]^3 - 
    32*q2h*r4*\[Rho]^3 + 4*q2h*r5*\[Rho]^3 - 10*r6*\[Rho]^3 - 
    16*q2h*r6*\[Rho]^3 - 10*r7*\[Rho]^3 - 16*q2h*r7*\[Rho]^3 + 
    16*r8*\[Rho]^3 - 32*q2h*r8*\[Rho]^3 - 2*r9*\[Rho]^3 + 4*q2h*r9*\[Rho]^3 - 
    32*r1*\[Rho]^4 - 11*r10*\[Rho]^4 - r11*\[Rho]^4 - r12*\[Rho]^4 - 
    2*r14*\[Rho]^4 - 6*r15*\[Rho]^4 - r17*\[Rho]^4 - r18*\[Rho]^4 - 
    2*r2*\[Rho]^4 + 8*r3*\[Rho]^4 + 8*r4*\[Rho]^4 - r5*\[Rho]^4 + 
    4*r6*\[Rho]^4 + 4*r7*\[Rho]^4 + 8*r8*\[Rho]^4 - r9*\[Rho]^4 + 
    5*m2*mb*(1 - q2h + \[Rho])^2*(q2h^2 + (-1 + \[Rho])^2 - 
      2*q2h*(1 + \[Rho])) - 3*m1*mb*(q2h^2 + (-1 + \[Rho])^2 - 
       2*q2h*(1 + \[Rho]))^2)/mb^5, 
 ((q2h^3 - 3*q2h^2*(1 + \[Rho]) - (-1 + \[Rho])^2*(1 + \[Rho]) + 
    q2h*(3 + 2*\[Rho] + 3*\[Rho]^2))*
   (4*r1*(2 + 2*q2h^2 + \[Rho] + 2*\[Rho]^2 - 4*q2h*(1 + \[Rho])) - 
    (2*r2 + 2*r3 + 2*r4 + r5 + r6 + r7)*(q2h^2 + (-1 + \[Rho])^2 - 
      2*q2h*(1 + \[Rho]))))/(3600*mb^5)}


==> anc/Results/ResultsWi/W4.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{0, (48*m1*mb + 210*m2*mb + 40*m4*mb + 210*m5*mb + 84*m6*mb - 18*m7*mb + 
   21*m8*mb + 24*m9*mb + 96*r1 - 366*r10 + 414*r11 + 426*r12 - 390*r13 - 
   330*r14 - 6*r15 - 15*r16 + 9*r17 + 54*r18 - 330*r2 + 450*r3 - 330*r4 + 
   9*r5 + 9*r6 + 39*r7 + 96*r8 - 354*r9 + 120*mb^3*\[Mu]2G - 
   120*mb^3*\[Mu]2\[Pi] - 180*mb^2*\[Rho]3D - 180*mb^2*\[Rho]3LS)/(180*mb^5), 
 -1/180*(15*m4*mb + 30*m5*mb + 6*m6*mb + 3*m7*mb - 6*m8*mb + 21*m9*mb - 
    20*m4*mb*q2h - 150*m5*mb*q2h - 24*m6*mb*q2h + 18*m7*mb*q2h - 
    6*m8*mb*q2h - 24*m9*mb*q2h - 45*r1 + 60*q2h*r1 - 102*r10 + 234*q2h*r10 + 
    54*r11 - 306*q2h*r11 + 90*r12 - 318*q2h*r12 + 6*r13 + 270*q2h*r13 - 
    57*r14 + 186*q2h*r14 - 6*r15 + 54*q2h*r15 - 51*r16 + 45*q2h*r16 - 
    87*r17 + 9*q2h*r17 + 162*r18 - 126*q2h*r18 - 99*r2 + 186*q2h*r2 + 
    126*r3 - 354*q2h*r3 - 9*r4 + 186*q2h*r4 + 9*r5 + 9*q2h*r5 - 51*r6 + 
    9*q2h*r6 + 99*r7 - 81*q2h*r7 + 99*r8 + 60*q2h*r8 + 9*r9 + 222*q2h*r9 - 
    30*m2*mb*(-3 + 5*q2h - 5*\[Rho]) + 12*m1*mb*(-3 + q2h - \[Rho]) + 
    20*m4*mb*\[Rho] + 150*m5*mb*\[Rho] + 24*m6*mb*\[Rho] - 18*m7*mb*\[Rho] + 
    6*m8*mb*\[Rho] + 24*m9*mb*\[Rho] - 60*r1*\[Rho] - 234*r10*\[Rho] + 
    306*r11*\[Rho] + 318*r12*\[Rho] - 270*r13*\[Rho] - 186*r14*\[Rho] - 
    54*r15*\[Rho] - 45*r16*\[Rho] - 9*r17*\[Rho] + 126*r18*\[Rho] - 
    186*r2*\[Rho] + 354*r3*\[Rho] - 186*r4*\[Rho] - 9*r5*\[Rho] - 
    9*r6*\[Rho] + 81*r7*\[Rho] - 60*r8*\[Rho] - 222*r9*\[Rho] - 
    60*mb^2*\[Rho]3D + 60*mb^2*q2h*\[Rho]3D - 60*mb^2*\[Rho]*\[Rho]3D + 
    60*mb^2*q2h*\[Rho]3LS - 60*mb^2*\[Rho]*\[Rho]3LS)/mb^5, 
 -1/360*(16*m6*mb - 12*m7*mb + 9*m8*mb - 4*m9*mb + 40*m5*mb*q2h - 
    28*m6*mb*q2h + 6*m7*mb*q2h - 12*m8*mb*q2h + 12*m9*mb*q2h - 
    40*m5*mb*q2h^2 + 12*m6*mb*q2h^2 + 6*m7*mb*q2h^2 + 3*m8*mb*q2h^2 - 
    8*m9*mb*q2h^2 + 80*r1 - 216*q2h*r1 + 136*q2h^2*r1 - 8*r10 + 12*q2h*r10 + 
    36*q2h^2*r10 + 48*r11 + 20*q2h*r11 - 84*q2h^2*r11 - 16*r12 + 80*q2h*r12 - 
    88*q2h^2*r12 - 104*r13 + 68*q2h*r13 + 60*q2h^2*r13 + 16*r14 - 8*q2h*r14 + 
    8*q2h^2*r14 - 32*r15 + 40*q2h*r15 + 16*q2h^2*r15 + 24*r16 - 28*q2h*r16 + 
    20*q2h^2*r16 + 52*r17 - 88*q2h*r17 - 4*q2h^2*r17 - 104*r18 + 
    144*q2h*r18 - 64*q2h^2*r18 + 16*r2 - 24*q2h*r2 + 8*q2h^2*r2 - 24*r3 + 
    136*q2h*r3 - 112*q2h^2*r3 - 64*r4 + 56*q2h*r4 + 8*q2h^2*r4 - 16*r5 + 
    20*q2h*r5 - 4*q2h^2*r5 + 44*r6 - 40*q2h*r6 - 4*q2h^2*r6 - 56*r7 + 
    100*q2h*r7 - 44*q2h^2*r7 - 48*r8 - 24*q2h*r8 + 136*q2h^2*r8 - 32*r9 + 
    32*q2h*r9 + 32*q2h^2*r9 - 40*m5*mb*\[Rho] - 20*m6*mb*\[Rho] - 
    30*m7*mb*\[Rho] + 20*m9*mb*\[Rho] + 80*m5*mb*q2h*\[Rho] - 
    24*m6*mb*q2h*\[Rho] - 12*m7*mb*q2h*\[Rho] - 6*m8*mb*q2h*\[Rho] + 
    16*m9*mb*q2h*\[Rho] + 104*r1*\[Rho] - 272*q2h*r1*\[Rho] + 20*r10*\[Rho] - 
    72*q2h*r10*\[Rho] + 12*r11*\[Rho] + 168*q2h*r11*\[Rho] - 32*r12*\[Rho] + 
    176*q2h*r12*\[Rho] - 68*r13*\[Rho] - 120*q2h*r13*\[Rho] + 88*r14*\[Rho] - 
    16*q2h*r14*\[Rho] - 8*r15*\[Rho] - 32*q2h*r15*\[Rho] + 28*r16*\[Rho] - 
    40*q2h*r16*\[Rho] + 120*r17*\[Rho] + 8*q2h*r17*\[Rho] - 112*r18*\[Rho] + 
    128*q2h*r18*\[Rho] + 104*r2*\[Rho] - 16*q2h*r2*\[Rho] - 56*r3*\[Rho] + 
    224*q2h*r3*\[Rho] + 24*r4*\[Rho] - 16*q2h*r4*\[Rho] + 12*r5*\[Rho] + 
    8*q2h*r5*\[Rho] + 72*r6*\[Rho] + 8*q2h*r6*\[Rho] - 68*r7*\[Rho] + 
    88*q2h*r7*\[Rho] - 88*r8*\[Rho] - 272*q2h*r8*\[Rho] + 16*r9*\[Rho] - 
    64*q2h*r9*\[Rho] - 40*m5*mb*\[Rho]^2 + 12*m6*mb*\[Rho]^2 + 
    6*m7*mb*\[Rho]^2 + 3*m8*mb*\[Rho]^2 - 8*m9*mb*\[Rho]^2 + 
    136*r1*\[Rho]^2 + 36*r10*\[Rho]^2 - 84*r11*\[Rho]^2 - 88*r12*\[Rho]^2 + 
    60*r13*\[Rho]^2 + 8*r14*\[Rho]^2 + 16*r15*\[Rho]^2 + 20*r16*\[Rho]^2 - 
    4*r17*\[Rho]^2 - 64*r18*\[Rho]^2 + 8*r2*\[Rho]^2 - 112*r3*\[Rho]^2 + 
    8*r4*\[Rho]^2 - 4*r5*\[Rho]^2 - 4*r6*\[Rho]^2 - 44*r7*\[Rho]^2 + 
    136*r8*\[Rho]^2 + 32*r9*\[Rho]^2 - 40*m2*mb*(1 - q2h + \[Rho])^2 + 
    24*m1*mb*(q2h^2 + (-1 + \[Rho])^2 - 2*q2h*(1 + \[Rho])))/mb^5, 
 (4*r11 - 7*q2h*r11 + 2*q2h^2*r11 + q2h^3*r11 + q2h*r12 - 2*q2h^2*r12 + 
   q2h^3*r12 - 8*r13 + 16*q2h*r13 - 8*q2h^2*r13 + 2*r14 - 2*q2h*r14 - 
   2*q2h^2*r14 + 2*q2h^3*r14 - 6*r15 + 13*q2h*r15 - 8*q2h^2*r15 + q2h^3*r15 - 
   2*r16 + 4*q2h*r16 - 2*q2h^2*r16 + 2*r17 - 3*q2h*r17 + q2h^3*r17 + 
   q2h*r18 - 2*q2h^2*r18 + q2h^3*r18 - 2*r2 + 6*q2h*r2 - 6*q2h^2*r2 + 
   2*q2h^3*r2 - 2*r3 + 6*q2h*r3 - 6*q2h^2*r3 + 2*q2h^3*r3 - 2*r4 + 6*q2h*r4 - 
   6*q2h^2*r4 + 2*q2h^3*r4 - r5 + 3*q2h*r5 - 3*q2h^2*r5 + q2h^3*r5 - r6 + 
   3*q2h*r6 - 3*q2h^2*r6 + q2h^3*r6 - r7 + 3*q2h*r7 - 3*q2h^2*r7 + q2h^3*r7 - 
   4*r8 + 12*q2h^2*r8 - 8*q2h^3*r8 - 2*r9 + 5*q2h*r9 - 4*q2h^2*r9 + 
   q2h^3*r9 + 15*r11*\[Rho] - 8*q2h*r11*\[Rho] - 3*q2h^2*r11*\[Rho] - 
   r12*\[Rho] - 3*q2h^2*r12*\[Rho] - 12*r13*\[Rho] + 16*q2h*r13*\[Rho] + 
   6*r14*\[Rho] - 4*q2h*r14*\[Rho] - 6*q2h^2*r14*\[Rho] - 5*r15*\[Rho] + 
   12*q2h*r15*\[Rho] - 3*q2h^2*r15*\[Rho] - 8*r16*\[Rho] + 4*q2h*r16*\[Rho] + 
   7*r17*\[Rho] - 4*q2h*r17*\[Rho] - 3*q2h^2*r17*\[Rho] - r18*\[Rho] - 
   3*q2h^2*r18*\[Rho] + 2*r2*\[Rho] + 4*q2h*r2*\[Rho] - 6*q2h^2*r2*\[Rho] + 
   2*r3*\[Rho] + 4*q2h*r3*\[Rho] - 6*q2h^2*r3*\[Rho] + 2*r4*\[Rho] + 
   4*q2h*r4*\[Rho] - 6*q2h^2*r4*\[Rho] + r5*\[Rho] + 2*q2h*r5*\[Rho] - 
   3*q2h^2*r5*\[Rho] + r6*\[Rho] + 2*q2h*r6*\[Rho] - 3*q2h^2*r6*\[Rho] + 
   r7*\[Rho] + 2*q2h*r7*\[Rho] - 3*q2h^2*r7*\[Rho] - 8*r8*\[Rho] - 
   12*q2h*r8*\[Rho] + 24*q2h^2*r8*\[Rho] - 9*r9*\[Rho] + 4*q2h*r9*\[Rho] - 
   3*q2h^2*r9*\[Rho] + 6*r11*\[Rho]^2 + 3*q2h*r11*\[Rho]^2 + 2*r12*\[Rho]^2 + 
   3*q2h*r12*\[Rho]^2 - 8*r13*\[Rho]^2 + 6*r14*\[Rho]^2 + 
   6*q2h*r14*\[Rho]^2 - 4*r15*\[Rho]^2 + 3*q2h*r15*\[Rho]^2 - 
   2*r16*\[Rho]^2 + 4*r17*\[Rho]^2 + 3*q2h*r17*\[Rho]^2 + 2*r18*\[Rho]^2 + 
   3*q2h*r18*\[Rho]^2 + 2*r2*\[Rho]^2 + 6*q2h*r2*\[Rho]^2 + 2*r3*\[Rho]^2 + 
   6*q2h*r3*\[Rho]^2 + 2*r4*\[Rho]^2 + 6*q2h*r4*\[Rho]^2 + r5*\[Rho]^2 + 
   3*q2h*r5*\[Rho]^2 + r6*\[Rho]^2 + 3*q2h*r6*\[Rho]^2 + r7*\[Rho]^2 + 
   3*q2h*r7*\[Rho]^2 - 24*q2h*r8*\[Rho]^2 + 3*q2h*r9*\[Rho]^2 - 
   r11*\[Rho]^3 - r12*\[Rho]^3 - 2*r14*\[Rho]^3 - r15*\[Rho]^3 - 
   r17*\[Rho]^3 - r18*\[Rho]^3 - 2*r2*\[Rho]^3 - 2*r3*\[Rho]^3 - 
   2*r4*\[Rho]^3 - r5*\[Rho]^3 - r6*\[Rho]^3 - r7*\[Rho]^3 + 8*r8*\[Rho]^3 - 
   r9*\[Rho]^3 + r10*(-8 + q2h^3 - 13*\[Rho] - 6*\[Rho]^2 - \[Rho]^3 - 
     q2h^2*(10 + 3*\[Rho]) + q2h*(17 + 16*\[Rho] + 3*\[Rho]^2)) - 
   4*r1*(-2 + 2*q2h^3 - 3*\[Rho] - 3*\[Rho]^2 - 2*\[Rho]^3 - 
     6*q2h^2*(1 + \[Rho]) + q2h*(6 + 9*\[Rho] + 6*\[Rho]^2)))/(180*mb^5)}


==> anc/Results/ResultsWi/W5.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{-1/960*(60*m1*mb - 60*m2*mb - 160*m3*mb - 20*m4*mb + 100*m5*mb + 252*m6*mb + 
    16*m7*mb + 23*m8*mb - 8*m9*mb + 480*mb^5 + 884*r1 - 48*r10 + 432*r11 + 
    448*r12 - 400*r13 - 440*r14 - 88*r15 - 140*r16 - 188*r17 + 312*r18 + 
    56*r2 + 416*r3 - 504*r4 + 20*r5 - 220*r6 + 140*r7 + 628*r8 - 232*r9 + 
    400*mb^3*\[Mu]2G - 240*mb^3*\[Mu]2\[Pi] - 80*mb^2*\[Rho]3D - 
    240*mb^2*\[Rho]3LS)/mb^5, (-200*m3*mb - 140*m4*mb - 860*m5*mb + 
   124*m6*mb + 72*m7*mb - 59*m8*mb - 96*m9*mb + 440*m3*mb*q2h + 
   100*m4*mb*q2h - 380*m5*mb*q2h - 516*m6*mb*q2h - 8*m7*mb*q2h - 
   19*m8*mb*q2h - 16*m9*mb*q2h + 580*r1 - 2668*q2h*r1 + 576*r10 - 
   288*q2h*r10 - 768*r11 - 1248*q2h*r11 - 1008*r12 - 1296*q2h*r12 + 736*r13 + 
   1120*q2h*r13 + 568*r14 + 1096*q2h*r14 - 88*r15 + 232*q2h*r15 - 396*r16 + 
   500*q2h*r16 - 444*r17 + 612*q2h*r17 + 760*r18 - 1128*q2h*r18 + 984*r2 - 
   504*q2h*r2 - 976*r3 - 1104*q2h*r3 + 504*r4 + 1416*q2h*r4 - 44*r5 - 
   108*q2h*r5 - 284*r6 + 772*q2h*r6 + 396*r7 - 468*q2h*r7 + 836*r8 - 
   1388*q2h*r8 + 1336*r9 + 584*q2h*r9 - 400*mb^3*\[Mu]2G - 
   400*mb^3*q2h*\[Mu]2G + 720*mb^3*\[Mu]2\[Pi] + 80*mb^3*q2h*\[Mu]2\[Pi] + 
   20*m2*mb*(-35 + 13*q2h - 13*\[Rho]) - 12*m1*mb*(19 + 3*q2h - 3*\[Rho]) - 
   440*m3*mb*\[Rho] - 100*m4*mb*\[Rho] + 380*m5*mb*\[Rho] + 
   516*m6*mb*\[Rho] + 8*m7*mb*\[Rho] + 19*m8*mb*\[Rho] + 16*m9*mb*\[Rho] + 
   2668*r1*\[Rho] + 288*r10*\[Rho] + 1248*r11*\[Rho] + 1296*r12*\[Rho] - 
   1120*r13*\[Rho] - 1096*r14*\[Rho] - 232*r15*\[Rho] - 500*r16*\[Rho] - 
   612*r17*\[Rho] + 1128*r18*\[Rho] + 504*r2*\[Rho] + 1104*r3*\[Rho] - 
   1416*r4*\[Rho] + 108*r5*\[Rho] - 772*r6*\[Rho] + 468*r7*\[Rho] + 
   1388*r8*\[Rho] - 584*r9*\[Rho] + 400*mb^3*\[Mu]2G*\[Rho] - 
   80*mb^3*\[Mu]2\[Pi]*\[Rho] + 560*mb^2*\[Rho]3D - 80*mb^2*q2h*\[Rho]3D + 
   80*mb^2*\[Rho]*\[Rho]3D + 720*mb^2*\[Rho]3LS + 400*mb^2*q2h*\[Rho]3LS - 
   400*mb^2*\[Rho]*\[Rho]3LS)/(960*mb^5), 
 -1/2880*(-120*m3*mb - 80*m4*mb - 540*m5*mb + 36*m6*mb + 48*m7*mb - 
    21*m8*mb - 204*m9*mb + 720*m3*mb*q2h + 480*m4*mb*q2h + 2040*m5*mb*q2h - 
    216*m6*mb*q2h - 288*m7*mb*q2h + 246*m8*mb*q2h + 264*m9*mb*q2h - 
    600*m3*mb*q2h^2 - 240*m4*mb*q2h^2 + 660*m5*mb*q2h^2 + 324*m6*mb*q2h^2 - 
    48*m7*mb*q2h^2 - 69*m8*mb*q2h^2 + 84*m9*mb*q2h^2 + 384*r1 - 4704*q2h*r1 + 
    4704*q2h^2*r1 + 432*r10 - 3696*q2h*r10 + 1728*q2h^2*r10 - 624*r11 + 
    2352*q2h*r11 + 1728*q2h^2*r11 - 744*r12 + 2688*q2h*r12 + 1800*q2h^2*r12 + 
    144*r13 - 2352*q2h*r13 - 1440*q2h^2*r13 + 588*r14 - 1368*q2h*r14 - 
    1092*q2h^2*r14 + 96*r15 - 1008*q2h*r15 + 48*q2h^2*r15 - 144*r16 + 
    1032*q2h*r16 - 840*q2h^2*r16 + 72*r17 + 1944*q2h*r17 - 912*q2h^2*r17 - 
    192*r18 - 2064*q2h*r18 + 1968*q2h^2*r18 + 660*r2 - 3720*q2h*r2 + 
    1668*q2h^2*r2 - 840*r3 + 2880*q2h*r3 + 1128*q2h^2*r3 + 780*r4 - 
    600*q2h*r4 - 2052*q2h^2*r4 - 144*r5 - 216*q2h*r5 + 408*q2h^2*r5 - 
    504*r6 + 1464*q2h*r6 - 1392*q2h^2*r6 - 144*r7 - 936*q2h*r7 + 
    648*q2h^2*r7 - 3936*q2h*r8 + 864*q2h^2*r8 + 372*r9 - 3720*q2h*r9 - 
    540*q2h^2*r9 + 240*mb^3*\[Mu]2\[Pi] - 480*mb^3*q2h*\[Mu]2\[Pi] + 
    240*mb^3*q2h^2*\[Mu]2\[Pi] + 240*m3*mb*\[Rho] + 80*m4*mb*\[Rho] - 
    2040*m5*mb*\[Rho] + 24*m6*mb*\[Rho] + 192*m7*mb*\[Rho] - 
    54*m8*mb*\[Rho] - 216*m9*mb*\[Rho] + 1200*m3*mb*q2h*\[Rho] + 
    480*m4*mb*q2h*\[Rho] - 1320*m5*mb*q2h*\[Rho] - 648*m6*mb*q2h*\[Rho] + 
    96*m7*mb*q2h*\[Rho] + 138*m8*mb*q2h*\[Rho] - 168*m9*mb*q2h*\[Rho] + 
    2064*r1*\[Rho] - 9408*q2h*r1*\[Rho] + 1584*r10*\[Rho] - 
    3456*q2h*r10*\[Rho] - 2544*r11*\[Rho] - 3456*q2h*r11*\[Rho] - 
    2976*r12*\[Rho] - 3600*q2h*r12*\[Rho] + 2352*r13*\[Rho] + 
    2880*q2h*r13*\[Rho] + 1608*r14*\[Rho] + 2184*q2h*r14*\[Rho] - 
    144*r15*\[Rho] - 96*q2h*r15*\[Rho] - 1032*r16*\[Rho] + 
    1680*q2h*r16*\[Rho] - 1656*r17*\[Rho] + 1824*q2h*r17*\[Rho] + 
    1872*r18*\[Rho] - 3936*q2h*r18*\[Rho] + 1368*r2*\[Rho] - 
    3336*q2h*r2*\[Rho] - 2592*r3*\[Rho] - 2256*q2h*r3*\[Rho] + 
    1608*r4*\[Rho] + 4104*q2h*r4*\[Rho] - 552*r5*\[Rho] - 816*q2h*r5*\[Rho] - 
    792*r6*\[Rho] + 2784*q2h*r6*\[Rho] + 1128*r7*\[Rho] - 
    1296*q2h*r7*\[Rho] + 3408*r8*\[Rho] - 1728*q2h*r8*\[Rho] + 
    2712*r9*\[Rho] + 1080*q2h*r9*\[Rho] - 480*mb^3*\[Mu]2\[Pi]*\[Rho] - 
    480*mb^3*q2h*\[Mu]2\[Pi]*\[Rho] - 600*m3*mb*\[Rho]^2 - 
    240*m4*mb*\[Rho]^2 + 660*m5*mb*\[Rho]^2 + 324*m6*mb*\[Rho]^2 - 
    48*m7*mb*\[Rho]^2 - 69*m8*mb*\[Rho]^2 + 84*m9*mb*\[Rho]^2 + 
    4704*r1*\[Rho]^2 + 1728*r10*\[Rho]^2 + 1728*r11*\[Rho]^2 + 
    1800*r12*\[Rho]^2 - 1440*r13*\[Rho]^2 - 1092*r14*\[Rho]^2 + 
    48*r15*\[Rho]^2 - 840*r16*\[Rho]^2 - 912*r17*\[Rho]^2 + 
    1968*r18*\[Rho]^2 + 1668*r2*\[Rho]^2 + 1128*r3*\[Rho]^2 - 
    2052*r4*\[Rho]^2 + 408*r5*\[Rho]^2 - 1392*r6*\[Rho]^2 + 648*r7*\[Rho]^2 + 
    864*r8*\[Rho]^2 - 540*r9*\[Rho]^2 + 240*mb^3*\[Mu]2\[Pi]*\[Rho]^2 - 
    60*m2*mb*(9 - 42*q2h + 13*q2h^2 + 26*\[Rho] - 26*q2h*\[Rho] + 
      13*\[Rho]^2) - 12*m1*mb*(-7 + 9*q2h^2 - 2*\[Rho] + 9*\[Rho]^2 - 
      6*q2h*(5 + 3*\[Rho])) + 960*mb^2*\[Rho]3D - 1440*mb^2*q2h*\[Rho]3D + 
    480*mb^2*q2h^2*\[Rho]3D + 480*mb^2*\[Rho]*\[Rho]3D - 
    960*mb^2*q2h*\[Rho]*\[Rho]3D + 480*mb^2*\[Rho]^2*\[Rho]3D + 
    240*mb^2*\[Rho]3LS - 960*mb^2*q2h*\[Rho]3LS - 240*mb^2*q2h^2*\[Rho]3LS + 
    960*mb^2*\[Rho]*\[Rho]3LS + 480*mb^2*q2h*\[Rho]*\[Rho]3LS - 
    240*mb^2*\[Rho]^2*\[Rho]3LS)/mb^5, 
 (-20*m3*mb - 80*m5*mb + 120*m6*mb - 60*m7*mb + 45*m8*mb - 40*m9*mb + 
   100*m3*mb*q2h + 40*m4*mb*q2h + 400*m5*mb*q2h - 184*m6*mb*q2h - 
   12*m7*mb*q2h - 21*m8*mb*q2h + 96*m9*mb*q2h - 140*m3*mb*q2h^2 - 
   80*m4*mb*q2h^2 - 240*m5*mb*q2h^2 + 40*m6*mb*q2h^2 + 60*m7*mb*q2h^2 - 
   45*m8*mb*q2h^2 - 40*m9*mb*q2h^2 + 60*m3*mb*q2h^3 + 40*m4*mb*q2h^3 - 
   80*m5*mb*q2h^3 + 24*m6*mb*q2h^3 + 12*m7*mb*q2h^3 + 21*m8*mb*q2h^3 - 
   16*m9*mb*q2h^3 + 276*r1 - 1996*q2h*r1 + 2780*q2h^2*r1 - 1060*q2h^3*r1 + 
   152*r10 - 888*q2h*r10 + 1640*q2h^2*r10 - 584*q2h^3*r10 + 200*r11 + 
   312*q2h*r11 - 456*q2h^2*r11 - 184*q2h^3*r11 - 96*r12 + 480*q2h*r12 - 
   384*q2h^2*r12 - 192*q2h^3*r12 - 472*r13 + 40*q2h*r13 + 504*q2h^2*r13 + 
   120*q2h^3*r13 + 76*r14 + 12*q2h*r14 + 36*q2h^2*r14 + 4*q2h^3*r14 - 
   40*r15 - 328*q2h*r15 + 744*q2h^2*r15 - 184*q2h^3*r15 + 92*r16 + 
   60*q2h*r16 - 124*q2h^2*r16 + 100*q2h^3*r16 + 212*r17 - 108*q2h*r17 - 
   500*q2h^2*r17 + 76*q2h^3*r17 - 456*r18 + 232*q2h*r18 + 296*q2h^2*r18 - 
   264*q2h^3*r18 + 76*r2 - 580*q2h*r2 + 900*q2h^2*r2 - 396*q2h^3*r2 + 16*r3 + 
   640*q2h*r3 - 720*q2h^2*r3 + 64*q2h^3*r3 - 244*r4 + 460*q2h*r4 - 
   540*q2h^2*r4 + 324*q2h^3*r4 - 132*r5 + 156*q2h*r5 + 100*q2h^2*r5 - 
   124*q2h^3*r5 + 148*r6 + 116*q2h*r6 - 500*q2h^2*r6 + 236*q2h^3*r6 - 
   172*r7 + 196*q2h*r7 - 20*q2h^2*r7 - 4*q2h^3*r7 - 108*r8 - 844*q2h*r8 + 
   1244*q2h^2*r8 + 220*q2h^3*r8 - 164*r9 - 100*q2h*r9 + 532*q2h^2*r9 - 
   12*q2h^3*r9 - 20*m3*mb*\[Rho] - 40*m4*mb*\[Rho] - 400*m5*mb*\[Rho] - 
   232*m6*mb*\[Rho] - 36*m7*mb*\[Rho] - 63*m8*mb*\[Rho] + 128*m9*mb*\[Rho] + 
   40*m3*mb*q2h*\[Rho] + 480*m5*mb*q2h*\[Rho] - 176*m6*mb*q2h*\[Rho] - 
   168*m7*mb*q2h*\[Rho] + 6*m8*mb*q2h*\[Rho] + 144*m9*mb*q2h*\[Rho] - 
   180*m3*mb*q2h^2*\[Rho] - 120*m4*mb*q2h^2*\[Rho] + 240*m5*mb*q2h^2*\[Rho] - 
   72*m6*mb*q2h^2*\[Rho] - 36*m7*mb*q2h^2*\[Rho] - 63*m8*mb*q2h^2*\[Rho] + 
   48*m9*mb*q2h^2*\[Rho] + 380*r1*\[Rho] - 3624*q2h*r1*\[Rho] + 
   3180*q2h^2*r1*\[Rho] + 568*r10*\[Rho] - 1872*q2h*r10*\[Rho] + 
   1752*q2h^2*r10*\[Rho] - 568*r11*\[Rho] + 1040*q2h*r11*\[Rho] + 
   552*q2h^2*r11*\[Rho] - 192*r12*\[Rho] + 928*q2h*r12*\[Rho] + 
   576*q2h^2*r12*\[Rho] + 344*r13*\[Rho] - 1008*q2h*r13*\[Rho] - 
   360*q2h^2*r13*\[Rho] + 356*r14*\[Rho] + 136*q2h*r14*\[Rho] - 
   12*q2h^2*r14*\[Rho] + 392*r15*\[Rho] - 720*q2h*r15*\[Rho] + 
   552*q2h^2*r15*\[Rho] + 196*r16*\[Rho] + 248*q2h*r16*\[Rho] - 
   300*q2h^2*r16*\[Rho] + 268*r17*\[Rho] + 968*q2h*r17*\[Rho] - 
   228*q2h^2*r17*\[Rho] + 24*r18*\[Rho] - 464*q2h*r18*\[Rho] + 
   792*q2h^2*r18*\[Rho] + 308*r2*\[Rho] - 760*q2h*r2*\[Rho] + 
   1188*q2h^2*r2*\[Rho] - 352*r3*\[Rho] + 960*q2h*r3*\[Rho] - 
   192*q2h^2*r3*\[Rho] + 548*r4*\[Rho] + 520*q2h*r4*\[Rho] - 
   972*q2h^2*r4*\[Rho] + 292*r5*\[Rho] + 184*q2h*r5*\[Rho] + 
   372*q2h^2*r5*\[Rho] + 172*r6*\[Rho] + 584*q2h*r6*\[Rho] - 
   708*q2h^2*r6*\[Rho] - 68*r7*\[Rho] - 216*q2h*r7*\[Rho] + 
   12*q2h^2*r7*\[Rho] + 316*r8*\[Rho] - 2664*q2h*r8*\[Rho] - 
   660*q2h^2*r8*\[Rho] + 404*r9*\[Rho] - 664*q2h*r9*\[Rho] + 
   36*q2h^2*r9*\[Rho] + 100*m3*mb*\[Rho]^2 + 80*m4*mb*\[Rho]^2 - 
   240*m5*mb*\[Rho]^2 + 136*m6*mb*\[Rho]^2 + 108*m7*mb*\[Rho]^2 + 
   39*m8*mb*\[Rho]^2 - 104*m9*mb*\[Rho]^2 + 180*m3*mb*q2h*\[Rho]^2 + 
   120*m4*mb*q2h*\[Rho]^2 - 240*m5*mb*q2h*\[Rho]^2 + 72*m6*mb*q2h*\[Rho]^2 + 
   36*m7*mb*q2h*\[Rho]^2 + 63*m8*mb*q2h*\[Rho]^2 - 48*m9*mb*q2h*\[Rho]^2 + 
   844*r1*\[Rho]^2 - 3180*q2h*r1*\[Rho]^2 + 232*r10*\[Rho]^2 - 
   1752*q2h*r10*\[Rho]^2 - 584*r11*\[Rho]^2 - 552*q2h*r11*\[Rho]^2 - 
   544*r12*\[Rho]^2 - 576*q2h*r12*\[Rho]^2 + 504*r13*\[Rho]^2 + 
   360*q2h*r13*\[Rho]^2 - 172*r14*\[Rho]^2 + 12*q2h*r14*\[Rho]^2 - 
   24*r15*\[Rho]^2 - 552*q2h*r15*\[Rho]^2 - 124*r16*\[Rho]^2 + 
   300*q2h*r16*\[Rho]^2 - 468*r17*\[Rho]^2 + 228*q2h*r17*\[Rho]^2 + 
   168*r18*\[Rho]^2 - 792*q2h*r18*\[Rho]^2 - 140*r2*\[Rho]^2 - 
   1188*q2h*r2*\[Rho]^2 - 240*r3*\[Rho]^2 + 192*q2h*r3*\[Rho]^2 + 
   20*r4*\[Rho]^2 + 972*q2h*r4*\[Rho]^2 - 284*r5*\[Rho]^2 - 
   372*q2h*r5*\[Rho]^2 - 84*r6*\[Rho]^2 + 708*q2h*r6*\[Rho]^2 + 
   236*r7*\[Rho]^2 - 12*q2h*r7*\[Rho]^2 + 1420*r8*\[Rho]^2 + 
   660*q2h*r8*\[Rho]^2 + 132*r9*\[Rho]^2 - 36*q2h*r9*\[Rho]^2 - 
   60*m3*mb*\[Rho]^3 - 40*m4*mb*\[Rho]^3 + 80*m5*mb*\[Rho]^3 - 
   24*m6*mb*\[Rho]^3 - 12*m7*mb*\[Rho]^3 - 21*m8*mb*\[Rho]^3 + 
   16*m9*mb*\[Rho]^3 + 1060*r1*\[Rho]^3 + 584*r10*\[Rho]^3 + 
   184*r11*\[Rho]^3 + 192*r12*\[Rho]^3 - 120*r13*\[Rho]^3 - 4*r14*\[Rho]^3 + 
   184*r15*\[Rho]^3 - 100*r16*\[Rho]^3 - 76*r17*\[Rho]^3 + 264*r18*\[Rho]^3 + 
   396*r2*\[Rho]^3 - 64*r3*\[Rho]^3 - 324*r4*\[Rho]^3 + 124*r5*\[Rho]^3 - 
   236*r6*\[Rho]^3 + 4*r7*\[Rho]^3 - 220*r8*\[Rho]^3 + 12*r9*\[Rho]^3 - 
   24*m1*mb*(q2h^3 - 3*q2h^2*(3 + \[Rho]) - (-1 + \[Rho])^2*(7 + \[Rho]) + 
     q2h*(15 + 14*\[Rho] + 3*\[Rho]^2)) + 
   80*m2*mb*(-4 + 3*q2h^3 - 7*\[Rho] - 2*\[Rho]^2 - 3*\[Rho]^3 - 
     q2h^2*(10 + 9*\[Rho]) + q2h*(11 + 12*\[Rho] + 9*\[Rho]^2)) + 
   80*mb^2*\[Rho]3D - 240*mb^2*q2h*\[Rho]3D + 240*mb^2*q2h^2*\[Rho]3D - 
   80*mb^2*q2h^3*\[Rho]3D - 80*mb^2*\[Rho]*\[Rho]3D - 
   160*mb^2*q2h*\[Rho]*\[Rho]3D + 240*mb^2*q2h^2*\[Rho]*\[Rho]3D - 
   80*mb^2*\[Rho]^2*\[Rho]3D - 240*mb^2*q2h*\[Rho]^2*\[Rho]3D + 
   80*mb^2*\[Rho]^3*\[Rho]3D)/(2880*mb^5), 
 -1/720*(36*r1 - 140*q2h*r1 + 204*q2h^2*r1 - 132*q2h^3*r1 + 32*q2h^4*r1 - 
    15*r10 + 6*q2h*r10 + 44*q2h^2*r10 - 46*q2h^3*r10 + 11*q2h^4*r10 + 
    11*r11 - 14*q2h*r11 - 4*q2h^2*r11 + 6*q2h^3*r11 + q2h^4*r11 - r12 + 
    6*q2h*r12 - 8*q2h^2*r12 + 2*q2h^3*r12 + q2h^4*r12 - 24*r13 + 40*q2h*r13 - 
    8*q2h^2*r13 - 8*q2h^3*r13 + 4*r14 + 2*q2h*r14 - 14*q2h^2*r14 + 
    6*q2h^3*r14 + 2*q2h^4*r14 - 14*r15 + 16*q2h*r15 + 16*q2h^2*r15 - 
    24*q2h^3*r15 + 6*q2h^4*r15 - 6*r16 + 10*q2h*r16 - 2*q2h^2*r16 - 
    2*q2h^3*r16 + 5*r17 - 4*q2h*r17 - 6*q2h^2*r17 + 4*q2h^3*r17 + q2h^4*r17 - 
    r18 + 6*q2h*r18 - 8*q2h^2*r18 + 2*q2h^3*r18 + q2h^4*r18 - 4*r2 + 
    10*q2h*r2 - 6*q2h^2*r2 - 2*q2h^3*r2 + 2*q2h^4*r2 - 4*r3 + 20*q2h*r3 - 
    36*q2h^2*r3 + 28*q2h^3*r3 - 8*q2h^4*r3 - 14*r4 + 50*q2h*r4 - 
    66*q2h^2*r4 + 38*q2h^3*r4 - 8*q2h^4*r4 - 7*r5 + 20*q2h*r5 - 18*q2h^2*r5 + 
    4*q2h^3*r5 + q2h^4*r5 - 2*r6 + 10*q2h*r6 - 18*q2h^2*r6 + 14*q2h^3*r6 - 
    4*q2h^4*r6 - 2*r7 + 10*q2h*r7 - 18*q2h^2*r7 + 14*q2h^3*r7 - 4*q2h^4*r7 - 
    4*r8 - 28*q2h*r8 + 60*q2h^2*r8 - 20*q2h^3*r8 - 8*q2h^4*r8 - 7*r9 + 
    16*q2h*r9 - 10*q2h^2*r9 + q2h^4*r9 + 44*r1*\[Rho] - 192*q2h*r1*\[Rho] + 
    276*q2h^2*r1*\[Rho] - 128*q2h^3*r1*\[Rho] - 2*r10*\[Rho] - 
    48*q2h*r10*\[Rho] + 94*q2h^2*r10*\[Rho] - 44*q2h^3*r10*\[Rho] + 
    18*r11*\[Rho] + 24*q2h*r11*\[Rho] - 22*q2h^2*r11*\[Rho] - 
    4*q2h^3*r11*\[Rho] - 2*r12*\[Rho] - 10*q2h^2*r12*\[Rho] - 
    4*q2h^3*r12*\[Rho] - 8*q2h*r13*\[Rho] + 24*q2h^2*r13*\[Rho] + 
    6*r14*\[Rho] + 12*q2h*r14*\[Rho] - 26*q2h^2*r14*\[Rho] - 
    8*q2h^3*r14*\[Rho] + 8*r15*\[Rho] - 16*q2h*r15*\[Rho] + 
    48*q2h^2*r15*\[Rho] - 24*q2h^3*r15*\[Rho] - 10*r16*\[Rho] - 
    12*q2h*r16*\[Rho] + 6*q2h^2*r16*\[Rho] + 8*r17*\[Rho] + 
    12*q2h*r17*\[Rho] - 16*q2h^2*r17*\[Rho] - 4*q2h^3*r17*\[Rho] - 
    2*r18*\[Rho] - 10*q2h^2*r18*\[Rho] - 4*q2h^3*r18*\[Rho] + 14*r2*\[Rho] - 
    12*q2h*r2*\[Rho] + 6*q2h^2*r2*\[Rho] - 8*q2h^3*r2*\[Rho] + 4*r3*\[Rho] + 
    8*q2h*r3*\[Rho] - 44*q2h^2*r3*\[Rho] + 32*q2h^3*r3*\[Rho] + 
    14*r4*\[Rho] + 28*q2h*r4*\[Rho] - 74*q2h^2*r4*\[Rho] + 
    32*q2h^3*r4*\[Rho] + 12*r5*\[Rho] + 4*q2h*r5*\[Rho] - 
    12*q2h^2*r5*\[Rho] - 4*q2h^3*r5*\[Rho] + 2*r6*\[Rho] + 4*q2h*r6*\[Rho] - 
    22*q2h^2*r6*\[Rho] + 16*q2h^3*r6*\[Rho] + 2*r7*\[Rho] + 4*q2h*r7*\[Rho] - 
    22*q2h^2*r7*\[Rho] + 16*q2h^3*r7*\[Rho] + 16*r8*\[Rho] - 
    104*q2h*r8*\[Rho] + 72*q2h^2*r8*\[Rho] + 32*q2h^3*r8*\[Rho] - 
    12*r9*\[Rho] - 12*q2h*r9*\[Rho] - 4*q2h^2*r9*\[Rho] - 4*q2h^3*r9*\[Rho] + 
    36*r1*\[Rho]^2 - 156*q2h*r1*\[Rho]^2 + 192*q2h^2*r1*\[Rho]^2 + 
    4*r10*\[Rho]^2 - 50*q2h*r10*\[Rho]^2 + 66*q2h^2*r10*\[Rho]^2 - 
    20*r11*\[Rho]^2 + 26*q2h*r11*\[Rho]^2 + 6*q2h^2*r11*\[Rho]^2 + 
    8*r12*\[Rho]^2 + 14*q2h*r12*\[Rho]^2 + 6*q2h^2*r12*\[Rho]^2 + 
    16*r13*\[Rho]^2 - 24*q2h*r13*\[Rho]^2 + 2*r14*\[Rho]^2 + 
    34*q2h*r14*\[Rho]^2 + 12*q2h^2*r14*\[Rho]^2 - 24*q2h*r15*\[Rho]^2 + 
    36*q2h^2*r15*\[Rho]^2 + 14*r16*\[Rho]^2 - 6*q2h*r16*\[Rho]^2 - 
    6*r17*\[Rho]^2 + 20*q2h*r17*\[Rho]^2 + 6*q2h^2*r17*\[Rho]^2 + 
    8*r18*\[Rho]^2 + 14*q2h*r18*\[Rho]^2 + 6*q2h^2*r18*\[Rho]^2 - 
    14*r2*\[Rho]^2 - 6*q2h*r2*\[Rho]^2 + 12*q2h^2*r2*\[Rho]^2 - 
    4*r3*\[Rho]^2 + 4*q2h*r3*\[Rho]^2 - 48*q2h^2*r3*\[Rho]^2 + 
    6*r4*\[Rho]^2 + 34*q2h*r4*\[Rho]^2 - 48*q2h^2*r4*\[Rho]^2 - 
    2*r5*\[Rho]^2 + 12*q2h*r5*\[Rho]^2 + 6*q2h^2*r5*\[Rho]^2 - 
    2*r6*\[Rho]^2 + 2*q2h*r6*\[Rho]^2 - 24*q2h^2*r6*\[Rho]^2 - 
    2*r7*\[Rho]^2 + 2*q2h*r7*\[Rho]^2 - 24*q2h^2*r7*\[Rho]^2 + 
    44*r8*\[Rho]^2 - 84*q2h*r8*\[Rho]^2 - 48*q2h^2*r8*\[Rho]^2 + 
    22*r9*\[Rho]^2 + 8*q2h*r9*\[Rho]^2 + 6*q2h^2*r9*\[Rho]^2 + 
    12*r1*\[Rho]^3 - 128*q2h*r1*\[Rho]^3 + 2*r10*\[Rho]^3 - 
    44*q2h*r10*\[Rho]^3 - 10*r11*\[Rho]^3 - 4*q2h*r11*\[Rho]^3 - 
    6*r12*\[Rho]^3 - 4*q2h*r12*\[Rho]^3 + 8*r13*\[Rho]^3 - 14*r14*\[Rho]^3 - 
    8*q2h*r14*\[Rho]^3 - 24*q2h*r15*\[Rho]^3 + 2*r16*\[Rho]^3 - 
    8*r17*\[Rho]^3 - 4*q2h*r17*\[Rho]^3 - 6*r18*\[Rho]^3 - 
    4*q2h*r18*\[Rho]^3 + 2*r2*\[Rho]^3 - 8*q2h*r2*\[Rho]^3 + 12*r3*\[Rho]^3 + 
    32*q2h*r3*\[Rho]^3 + 2*r4*\[Rho]^3 + 32*q2h*r4*\[Rho]^3 - 4*r5*\[Rho]^3 - 
    4*q2h*r5*\[Rho]^3 + 6*r6*\[Rho]^3 + 16*q2h*r6*\[Rho]^3 + 6*r7*\[Rho]^3 + 
    16*q2h*r7*\[Rho]^3 + 32*r8*\[Rho]^3 + 32*q2h*r8*\[Rho]^3 - 
    4*r9*\[Rho]^3 - 4*q2h*r9*\[Rho]^3 + 32*r1*\[Rho]^4 + 11*r10*\[Rho]^4 + 
    r11*\[Rho]^4 + r12*\[Rho]^4 + 2*r14*\[Rho]^4 + 6*r15*\[Rho]^4 + 
    r17*\[Rho]^4 + r18*\[Rho]^4 + 2*r2*\[Rho]^4 - 8*r3*\[Rho]^4 - 
    8*r4*\[Rho]^4 + r5*\[Rho]^4 - 4*r6*\[Rho]^4 - 4*r7*\[Rho]^4 - 
    8*r8*\[Rho]^4 + r9*\[Rho]^4 - 5*m2*mb*(1 - q2h + \[Rho])^2*
     (q2h^2 + (-1 + \[Rho])^2 - 2*q2h*(1 + \[Rho])) + 
    3*m1*mb*(q2h^2 + (-1 + \[Rho])^2 - 2*q2h*(1 + \[Rho]))^2)/mb^5, 
 -1/3600*((q2h^3 - 3*q2h^2*(1 + \[Rho]) - (-1 + \[Rho])^2*(1 + \[Rho]) + 
     q2h*(3 + 2*\[Rho] + 3*\[Rho]^2))*
    (4*r1*(2 + 2*q2h^2 + \[Rho] + 2*\[Rho]^2 - 4*q2h*(1 + \[Rho])) - 
     (2*r2 + 2*r3 + 2*r4 + r5 + r6 + r7)*(q2h^2 + (-1 + \[Rho])^2 - 
       2*q2h*(1 + \[Rho]))))/mb^5}


==> anc/Results/Resultsq2ElcutMom/QElcut0.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(-8*Ech^3*m7*(160*Ech^5 + 5*(-1 + \[Rho])^3 + 10*Ech*(-1 + \[Rho])^2*
     (5 + \[Rho]) + 16*Ech^4*(-25 + 6*\[Rho]) + 
    Ech^2*(-200 + 204*\[Rho] + 6*\[Rho]^2 - 22*\[Rho]^3) + 
    4*Ech^3*(100 - 54*\[Rho] - 3*\[Rho]^2 + 3*\[Rho]^3)))/
  (15*(-1 + 2*Ech)^5*mb^4) + 
 (m9*(125 - 1370*Ech + 6080*Ech^2 - 13520*Ech^3 + 14960*Ech^4 - 8480*Ech^5 + 
    10880*Ech^6 - 20480*Ech^7 + 12800*Ech^8 - 240*\[Rho] + 2400*Ech*\[Rho] - 
    9600*Ech^2*\[Rho] + 19440*Ech^3*\[Rho] - 22560*Ech^4*\[Rho] + 
    21696*Ech^5*\[Rho] - 23424*Ech^6*\[Rho] + 13824*Ech^7*\[Rho] + 
    180*\[Rho]^2 - 1800*Ech*\[Rho]^2 + 7200*Ech^2*\[Rho]^2 - 
    15600*Ech^3*\[Rho]^2 + 19920*Ech^4*\[Rho]^2 - 14016*Ech^5*\[Rho]^2 + 
    4032*Ech^6*\[Rho]^2 - 80*\[Rho]^3 + 800*Ech*\[Rho]^3 - 
    3200*Ech^2*\[Rho]^3 + 7120*Ech^3*\[Rho]^3 - 7360*Ech^4*\[Rho]^3 + 
    3232*Ech^5*\[Rho]^3 - 192*Ech^6*\[Rho]^3 + 15*\[Rho]^4 - 
    150*Ech*\[Rho]^4 + 600*Ech^2*\[Rho]^4 - 1200*Ech^3*\[Rho]^4 + 
    1200*Ech^4*\[Rho]^4 - 480*Ech^5*\[Rho]^4 + 60*(-1 + 2*Ech)^5*
     Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^5*Log[\[Rho]]))/
  (90*(-1 + 2*Ech)^5*mb^4) + 
 (m3*(-13 + 154*Ech - 736*Ech^2 + 1816*Ech^3 - 2464*Ech^4 + 1888*Ech^5 - 
    1024*Ech^6 + 640*Ech^7 - 256*Ech^8 + 36*\[Rho] - 360*Ech*\[Rho] + 
    1440*Ech^2*\[Rho] - 2952*Ech^3*\[Rho] + 3120*Ech^4*\[Rho] - 
    1056*Ech^5*\[Rho] - 960*Ech^6*\[Rho] + 768*Ech^7*\[Rho] - 72*\[Rho]^2 + 
    720*Ech*\[Rho]^2 - 2880*Ech^2*\[Rho]^2 + 6360*Ech^3*\[Rho]^2 - 
    8160*Ech^4*\[Rho]^2 + 5424*Ech^5*\[Rho]^2 - 1440*Ech^6*\[Rho]^2 + 
    76*\[Rho]^3 - 760*Ech*\[Rho]^3 + 3040*Ech^2*\[Rho]^3 - 
    6920*Ech^3*\[Rho]^3 + 8720*Ech^4*\[Rho]^3 - 5648*Ech^5*\[Rho]^3 + 
    1440*Ech^6*\[Rho]^3 - 27*\[Rho]^4 + 270*Ech*\[Rho]^4 - 
    1080*Ech^2*\[Rho]^4 + 2160*Ech^3*\[Rho]^4 - 2160*Ech^4*\[Rho]^4 + 
    864*Ech^5*\[Rho]^4 - 12*(-1 + 2*Ech)^5*Log[1 - 2*Ech] + 
    12*(-1 + 2*Ech)^5*Log[\[Rho]]))/(9*(-1 + 2*Ech)^5*mb^4) + 
 (1 - 4*Ech + 4*Ech^2 - 16*Ech^3 + 80*Ech^4 - 128*Ech^5 + 64*Ech^6 - 
   8*\[Rho] + 32*Ech*\[Rho] - 32*Ech^2*\[Rho] + 16*Ech^3*\[Rho] - 
   64*Ech^4*\[Rho] + 64*Ech^5*\[Rho] + 24*Ech*\[Rho]^2 - 72*Ech^2*\[Rho]^2 + 
   48*Ech^3*\[Rho]^2 + 8*\[Rho]^3 - 32*Ech*\[Rho]^3 + 32*Ech^2*\[Rho]^3 - 
   16*Ech^3*\[Rho]^3 - \[Rho]^4 + 4*Ech*\[Rho]^4 - 4*Ech^2*\[Rho]^4 + 
   12*(1 - 2*Ech)^2*\[Rho]^2*Log[1 - 2*Ech] - 12*(1 - 2*Ech)^2*\[Rho]^2*
    Log[\[Rho]])/(1 - 2*Ech)^2 + 
 (\[Mu]2\[Pi]*(-3 + 24*Ech - 72*Ech^2 + 96*Ech^3 + 32*Ech^4 - 640*Ech^5 + 
    1920*Ech^6 - 2560*Ech^7 + 1280*Ech^8 + 24*\[Rho] - 192*Ech*\[Rho] + 
    576*Ech^2*\[Rho] - 768*Ech^3*\[Rho] + 384*Ech^4*\[Rho] - 
    72*Ech*\[Rho]^2 + 504*Ech^2*\[Rho]^2 - 1248*Ech^3*\[Rho]^2 + 
    1440*Ech^4*\[Rho]^2 - 768*Ech^5*\[Rho]^2 - 24*\[Rho]^3 + 
    192*Ech*\[Rho]^3 - 576*Ech^2*\[Rho]^3 + 768*Ech^3*\[Rho]^3 - 
    704*Ech^4*\[Rho]^3 + 256*Ech^5*\[Rho]^3 + 3*\[Rho]^4 - 24*Ech*\[Rho]^4 + 
    72*Ech^2*\[Rho]^4 - 96*Ech^3*\[Rho]^4 + 48*Ech^4*\[Rho]^4 - 
    36*(1 - 2*Ech)^4*\[Rho]^2*Log[1 - 2*Ech] + 36*(1 - 2*Ech)^4*\[Rho]^2*
     Log[\[Rho]]))/(6*(1 - 2*Ech)^4*mb^2) + 
 (\[Rho]3LS*(9 - 72*Ech + 216*Ech^2 - 288*Ech^3 + 160*Ech^4 - 128*Ech^5 + 
    384*Ech^6 - 512*Ech^7 + 256*Ech^8 - 24*\[Rho] + 192*Ech*\[Rho] - 
    576*Ech^2*\[Rho] + 768*Ech^3*\[Rho] - 384*Ech^4*\[Rho] + 72*\[Rho]^2 - 
    648*Ech*\[Rho]^2 + 2232*Ech^2*\[Rho]^2 - 3936*Ech^3*\[Rho]^2 + 
    3744*Ech^4*\[Rho]^2 - 1536*Ech^5*\[Rho]^2 - 72*\[Rho]^3 + 
    576*Ech*\[Rho]^3 - 1728*Ech^2*\[Rho]^3 + 2688*Ech^3*\[Rho]^3 - 
    1984*Ech^4*\[Rho]^3 + 512*Ech^5*\[Rho]^3 + 15*\[Rho]^4 - 
    120*Ech*\[Rho]^4 + 360*Ech^2*\[Rho]^4 - 480*Ech^3*\[Rho]^4 + 
    240*Ech^4*\[Rho]^4 - 36*(1 - 2*Ech)^4*\[Rho]^2*Log[1 - 2*Ech] + 
    36*(1 - 2*Ech)^4*\[Rho]^2*Log[\[Rho]]))/(6*(1 - 2*Ech)^4*mb^3) + 
 (m1*(5 - 60*Ech + 300*Ech^2 - 800*Ech^3 + 1280*Ech^4 - 1920*Ech^5 + 
    5120*Ech^6 - 12800*Ech^7 + 19200*Ech^8 - 15360*Ech^9 + 5120*Ech^10 - 
    40*\[Rho] + 480*Ech*\[Rho] - 2400*Ech^2*\[Rho] + 6400*Ech^3*\[Rho] - 
    9600*Ech^4*\[Rho] + 7680*Ech^5*\[Rho] - 2560*Ech^6*\[Rho] + 
    120*Ech*\[Rho]^2 - 1320*Ech^2*\[Rho]^2 + 5920*Ech^3*\[Rho]^2 - 
    13440*Ech^4*\[Rho]^2 + 18432*Ech^5*\[Rho]^2 - 16256*Ech^6*\[Rho]^2 + 
    6144*Ech^7*\[Rho]^2 + 40*\[Rho]^3 - 480*Ech*\[Rho]^3 + 
    2400*Ech^2*\[Rho]^3 - 6400*Ech^3*\[Rho]^3 + 9280*Ech^4*\[Rho]^3 - 
    11520*Ech^5*\[Rho]^3 + 7424*Ech^6*\[Rho]^3 - 2048*Ech^7*\[Rho]^3 - 
    5*\[Rho]^4 + 60*Ech*\[Rho]^4 - 300*Ech^2*\[Rho]^4 + 800*Ech^3*\[Rho]^4 - 
    1200*Ech^4*\[Rho]^4 + 960*Ech^5*\[Rho]^4 - 320*Ech^6*\[Rho]^4 + 
    60*(1 - 2*Ech)^6*\[Rho]^2*Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*\[Rho]^2*
     Log[\[Rho]]))/(40*(1 - 2*Ech)^6*mb^4) + 
 (\[Mu]2G*(9 - 54*Ech + 108*Ech^2 - 8*Ech^3 - 304*Ech^4 + 288*Ech^5 + 
    448*Ech^6 - 640*Ech^7 - 24*\[Rho] + 144*Ech*\[Rho] - 288*Ech^2*\[Rho] + 
    768*Ech^4*\[Rho] - 768*Ech^5*\[Rho] + 72*\[Rho]^2 - 504*Ech*\[Rho]^2 + 
    1224*Ech^2*\[Rho]^2 - 1296*Ech^3*\[Rho]^2 + 576*Ech^4*\[Rho]^2 - 
    72*\[Rho]^3 + 432*Ech*\[Rho]^3 - 864*Ech^2*\[Rho]^3 + 
    896*Ech^3*\[Rho]^3 - 320*Ech^4*\[Rho]^3 + 15*\[Rho]^4 - 90*Ech*\[Rho]^4 + 
    180*Ech^2*\[Rho]^4 - 120*Ech^3*\[Rho]^4 + 36*(-1 + 2*Ech)^3*\[Rho]^2*
     Log[1 - 2*Ech] - 36*(-1 + 2*Ech)^3*\[Rho]^2*Log[\[Rho]]))/
  (6*(-1 + 2*Ech)^3*mb^2) + 
 (m8*(-15 + 150*Ech - 600*Ech^2 + 880*Ech^3 + 1760*Ech^4 - 9920*Ech^5 + 
    16000*Ech^6 - 6400*Ech^7 - 8960*Ech^8 + 7680*Ech^9 + 120*\[Rho] - 
    1200*Ech*\[Rho] + 4800*Ech^2*\[Rho] - 8640*Ech^3*\[Rho] + 
    7680*Ech^4*\[Rho] - 10752*Ech^5*\[Rho] + 19968*Ech^6*\[Rho] - 
    12288*Ech^7*\[Rho] - 360*Ech*\[Rho]^2 + 3240*Ech^2*\[Rho]^2 - 
    10320*Ech^3*\[Rho]^2 + 15840*Ech^4*\[Rho]^2 - 13248*Ech^5*\[Rho]^2 + 
    5376*Ech^6*\[Rho]^2 - 120*\[Rho]^3 + 1200*Ech*\[Rho]^3 - 
    4800*Ech^2*\[Rho]^3 + 8000*Ech^3*\[Rho]^3 - 15680*Ech^4*\[Rho]^3 + 
    14336*Ech^5*\[Rho]^3 - 5376*Ech^6*\[Rho]^3 + 15*\[Rho]^4 - 
    150*Ech*\[Rho]^4 + 600*Ech^2*\[Rho]^4 - 1200*Ech^3*\[Rho]^4 + 
    1200*Ech^4*\[Rho]^4 - 480*Ech^5*\[Rho]^4 + 180*(-1 + 2*Ech)^5*\[Rho]^2*
     Log[1 - 2*Ech] - 180*(-1 + 2*Ech)^5*\[Rho]^2*Log[\[Rho]]))/
  (480*(-1 + 2*Ech)^5*mb^4) + 
 (m4*(67 - 766*Ech + 3544*Ech^2 - 8432*Ech^3 + 10848*Ech^4 - 7616*Ech^5 + 
    3968*Ech^6 - 2816*Ech^7 + 768*Ech^8 + 512*Ech^9 - 56*\[Rho] + 
    560*Ech*\[Rho] - 2240*Ech^2*\[Rho] + 4416*Ech^3*\[Rho] - 
    4608*Ech^4*\[Rho] + 3584*Ech^5*\[Rho] - 3584*Ech^6*\[Rho] + 
    2048*Ech^7*\[Rho] - 48*\[Rho]^2 + 456*Ech*\[Rho]^2 - 
    1704*Ech^2*\[Rho]^2 + 3920*Ech^3*\[Rho]^2 - 5408*Ech^4*\[Rho]^2 + 
    3392*Ech^5*\[Rho]^2 - 768*Ech^6*\[Rho]^2 + 56*\[Rho]^3 - 
    560*Ech*\[Rho]^3 + 2240*Ech^2*\[Rho]^3 - 5184*Ech^3*\[Rho]^3 + 
    6080*Ech^4*\[Rho]^3 - 3584*Ech^5*\[Rho]^3 + 768*Ech^6*\[Rho]^3 - 
    19*\[Rho]^4 + 190*Ech*\[Rho]^4 - 760*Ech^2*\[Rho]^4 + 
    1520*Ech^3*\[Rho]^4 - 1520*Ech^4*\[Rho]^4 + 608*Ech^5*\[Rho]^4 + 
    12*(-1 + 2*Ech)^5*(4 + \[Rho]^2)*Log[1 - 2*Ech] - 
    12*(-1 + 2*Ech)^5*(4 + \[Rho]^2)*Log[\[Rho]]))/(24*(-1 + 2*Ech)^5*mb^4) - 
 (2*r2*(-255 + 3570*Ech - 21420*Ech^2 + 71400*Ech^3 - 142800*Ech^4 + 
    171360*Ech^5 - 114240*Ech^6 + 32640*Ech^7 + 200*\[Rho] - 
    1750*Ech*\[Rho] + 3150*Ech^2*\[Rho] + 20620*Ech^3*\[Rho] - 
    132100*Ech^4*\[Rho] + 356440*Ech^5*\[Rho] - 572400*Ech^6*\[Rho] + 
    602400*Ech^7*\[Rho] - 431040*Ech^8*\[Rho] + 208000*Ech^9*\[Rho] - 
    65280*Ech^10*\[Rho] + 12800*Ech^11*\[Rho] - 100*\[Rho]^2 + 
    1400*Ech*\[Rho]^2 - 8400*Ech^2*\[Rho]^2 + 26120*Ech^3*\[Rho]^2 - 
    39080*Ech^4*\[Rho]^2 + 6096*Ech^5*\[Rho]^2 + 66688*Ech^6*\[Rho]^2 - 
    92032*Ech^7*\[Rho]^2 + 44160*Ech^8*\[Rho]^2 - 4352*Ech^9*\[Rho]^2 + 
    150*\[Rho]^3 - 2550*Ech*\[Rho]^3 + 18450*Ech^2*\[Rho]^3 - 
    68020*Ech^3*\[Rho]^3 + 141260*Ech^4*\[Rho]^3 - 180600*Ech^5*\[Rho]^3 + 
    154064*Ech^6*\[Rho]^3 - 85216*Ech^7*\[Rho]^3 + 22656*Ech^8*\[Rho]^3 + 
    175*\[Rho]^4 - 2450*Ech*\[Rho]^4 + 14700*Ech^2*\[Rho]^4 - 
    56120*Ech^3*\[Rho]^4 + 137800*Ech^4*\[Rho]^4 - 205440*Ech^5*\[Rho]^4 + 
    188160*Ech^6*\[Rho]^4 - 98560*Ech^7*\[Rho]^4 + 22400*Ech^8*\[Rho]^4 - 
    170*\[Rho]^5 + 2380*Ech*\[Rho]^5 - 14280*Ech^2*\[Rho]^5 + 
    47600*Ech^3*\[Rho]^5 - 95200*Ech^4*\[Rho]^5 + 114240*Ech^5*\[Rho]^5 - 
    76160*Ech^6*\[Rho]^5 + 21760*Ech^7*\[Rho]^5 + 75*(-1 + 2*Ech)^7*\[Rho]*
     (-7 + 3*\[Rho]^2)*Log[1 - 2*Ech] - 75*(-1 + 2*Ech)^7*\[Rho]*
     (-7 + 3*\[Rho]^2)*Log[\[Rho]]))/(75*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
 (r15*(-80 + 960*Ech - 4800*Ech^2 + 12800*Ech^3 - 19200*Ech^4 + 15360*Ech^5 - 
    5120*Ech^6 + 375*\[Rho] - 4980*Ech*\[Rho] + 27780*Ech^2*\[Rho] - 
    84320*Ech^3*\[Rho] + 152640*Ech^4*\[Rho] - 178816*Ech^5*\[Rho] + 
    167168*Ech^6*\[Rho] - 157184*Ech^7*\[Rho] + 111872*Ech^8*\[Rho] - 
    29696*Ech^9*\[Rho] - 5120*Ech^10*\[Rho] - 200*\[Rho]^2 + 
    2400*Ech*\[Rho]^2 - 12000*Ech^2*\[Rho]^2 + 35200*Ech^3*\[Rho]^2 - 
    71680*Ech^4*\[Rho]^2 + 109056*Ech^5*\[Rho]^2 - 119808*Ech^6*\[Rho]^2 + 
    81920*Ech^7*\[Rho]^2 - 24576*Ech^8*\[Rho]^2 - 280*\[Rho]^3 + 
    3720*Ech*\[Rho]^3 - 20760*Ech^2*\[Rho]^3 + 60640*Ech^3*\[Rho]^3 - 
    102080*Ech^4*\[Rho]^3 + 105984*Ech^5*\[Rho]^3 - 67456*Ech^6*\[Rho]^3 + 
    19456*Ech^7*\[Rho]^3 + 120*\[Rho]^4 - 1440*Ech*\[Rho]^4 + 
    7200*Ech^2*\[Rho]^4 - 18560*Ech^3*\[Rho]^4 + 14400*Ech^4*\[Rho]^4 + 
    6912*Ech^5*\[Rho]^4 - 20224*Ech^6*\[Rho]^4 + 10240*Ech^7*\[Rho]^4 + 
    65*\[Rho]^5 - 780*Ech*\[Rho]^5 + 3900*Ech^2*\[Rho]^5 - 
    10400*Ech^3*\[Rho]^5 + 15600*Ech^4*\[Rho]^5 - 12480*Ech^5*\[Rho]^5 + 
    4160*Ech^6*\[Rho]^5 + 60*(1 - 2*Ech)^6*\[Rho]*(-4 + 3*\[Rho]^2)*
     Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*\[Rho]*(-4 + 3*\[Rho]^2)*Log[\[Rho]]))/
  (60*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
 (r17*(-385 + 5100*Ech - 28380*Ech^2 + 84640*Ech^3 - 136640*Ech^4 + 
    75904*Ech^5 + 139008*Ech^6 - 331264*Ech^7 + 285952*Ech^8 - 91136*Ech^9 - 
    5120*Ech^10 + 920*\[Rho] - 11040*Ech*\[Rho] + 55200*Ech^2*\[Rho] - 
    154240*Ech^3*\[Rho] + 268160*Ech^4*\[Rho] - 291328*Ech^5*\[Rho] + 
    170496*Ech^6*\[Rho] - 22528*Ech^7*\[Rho] - 16384*Ech^8*\[Rho] - 
    600*\[Rho]^2 + 7560*Ech*\[Rho]^2 - 39960*Ech^2*\[Rho]^2 + 
    119520*Ech^3*\[Rho]^2 - 216000*Ech^4*\[Rho]^2 + 232704*Ech^5*\[Rho]^2 - 
    140160*Ech^6*\[Rho]^2 + 36864*Ech^7*\[Rho]^2 - 440*\[Rho]^3 + 
    5280*Ech*\[Rho]^3 - 26400*Ech^2*\[Rho]^3 + 86400*Ech^3*\[Rho]^3 - 
    187840*Ech^4*\[Rho]^3 + 240384*Ech^5*\[Rho]^3 - 169728*Ech^6*\[Rho]^3 + 
    51200*Ech^7*\[Rho]^3 + 505*\[Rho]^4 - 6060*Ech*\[Rho]^4 + 
    30300*Ech^2*\[Rho]^4 - 80800*Ech^3*\[Rho]^4 + 121200*Ech^4*\[Rho]^4 - 
    96960*Ech^5*\[Rho]^4 + 32320*Ech^6*\[Rho]^4 + 
    60*(1 - 2*Ech)^6*(4 + 3*\[Rho]^2)*Log[1 - 2*Ech] - 
    60*(1 - 2*Ech)^6*(4 + 3*\[Rho]^2)*Log[\[Rho]]))/
  (120*(1 - 2*Ech)^6*mb^5) + 
 (\[Rho]3D*(-77 + 866*Ech - 3944*Ech^2 + 8912*Ech^3 - 8736*Ech^4 - 
    2496*Ech^5 + 14208*Ech^6 - 12032*Ech^7 + 2816*Ech^8 + 512*Ech^9 + 
    88*\[Rho] - 880*Ech*\[Rho] + 3520*Ech^2*\[Rho] - 6784*Ech^3*\[Rho] + 
    5248*Ech^4*\[Rho] + 1792*Ech^5*\[Rho] - 5120*Ech^6*\[Rho] + 
    2048*Ech^7*\[Rho] - 24*\[Rho]^2 + 312*Ech*\[Rho]^2 - 
    1608*Ech^2*\[Rho]^2 + 3920*Ech^3*\[Rho]^2 - 4896*Ech^4*\[Rho]^2 + 
    3264*Ech^5*\[Rho]^2 - 1024*Ech^6*\[Rho]^2 + 8*\[Rho]^3 - 
    80*Ech*\[Rho]^3 + 320*Ech^2*\[Rho]^3 - 384*Ech^3*\[Rho]^3 + 
    320*Ech^4*\[Rho]^3 - 128*Ech^5*\[Rho]^3 + 5*\[Rho]^4 - 50*Ech*\[Rho]^4 + 
    200*Ech^2*\[Rho]^4 - 400*Ech^3*\[Rho]^4 + 400*Ech^4*\[Rho]^4 - 
    160*Ech^5*\[Rho]^4 - 12*(-1 + 2*Ech)^5*(4 + 3*\[Rho]^2)*Log[1 - 2*Ech] + 
    12*(-1 + 2*Ech)^5*(4 + 3*\[Rho]^2)*Log[\[Rho]]))/
  (6*(-1 + 2*Ech)^5*mb^3) - 
 (r5*(2880 - 40320*Ech + 241920*Ech^2 - 806400*Ech^3 + 1612800*Ech^4 - 
    1935360*Ech^5 + 1290240*Ech^6 - 368640*Ech^7 + 2425*\[Rho] - 
    50750*Ech*\[Rho] + 422100*Ech^2*\[Rho] - 1908120*Ech^3*\[Rho] + 
    5308800*Ech^4*\[Rho] - 9757440*Ech^5*\[Rho] + 12595200*Ech^6*\[Rho] - 
    12134400*Ech^7*\[Rho] + 8759040*Ech^8*\[Rho] - 4006400*Ech^9*\[Rho] + 
    609280*Ech^10*\[Rho] + 153600*Ech^11*\[Rho] - 3000*\[Rho]^2 + 
    42000*Ech*\[Rho]^2 - 252000*Ech^2*\[Rho]^2 + 847680*Ech^3*\[Rho]^2 - 
    1864320*Ech^4*\[Rho]^2 + 3158784*Ech^5*\[Rho]^2 - 
    4489728*Ech^6*\[Rho]^2 + 4733952*Ech^7*\[Rho]^2 - 
    2949120*Ech^8*\[Rho]^2 + 786432*Ech^9*\[Rho]^2 - 9000*\[Rho]^3 + 
    131400*Ech*\[Rho]^3 - 826200*Ech^2*\[Rho]^3 + 3012720*Ech^3*\[Rho]^3 - 
    6869760*Ech^4*\[Rho]^3 + 9813120*Ech^5*\[Rho]^3 - 
    8621184*Ech^6*\[Rho]^3 + 4429056*Ech^7*\[Rho]^3 - 
    1007616*Ech^8*\[Rho]^3 + 8600*\[Rho]^4 - 120400*Ech*\[Rho]^4 + 
    722400*Ech^2*\[Rho]^4 - 2492480*Ech^3*\[Rho]^4 + 5252800*Ech^4*\[Rho]^4 - 
    6672000*Ech^5*\[Rho]^4 + 5008640*Ech^6*\[Rho]^4 - 
    1922560*Ech^7*\[Rho]^4 + 245760*Ech^8*\[Rho]^4 - 1905*\[Rho]^5 + 
    26670*Ech*\[Rho]^5 - 160020*Ech^2*\[Rho]^5 + 533400*Ech^3*\[Rho]^5 - 
    1066800*Ech^4*\[Rho]^5 + 1280160*Ech^5*\[Rho]^5 - 853440*Ech^6*\[Rho]^5 + 
    243840*Ech^7*\[Rho]^5 - 300*(-1 + 2*Ech)^7*\[Rho]*(-28 + 9*\[Rho]^2)*
     Log[1 - 2*Ech] + 300*(-1 + 2*Ech)^7*\[Rho]*(-28 + 9*\[Rho]^2)*
     Log[\[Rho]]))/(1800*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
 (r16*(240 - 2400*Ech + 9600*Ech^2 - 19200*Ech^3 + 19200*Ech^4 - 7680*Ech^5 - 
    2605*\[Rho] + 28450*Ech*\[Rho] - 125800*Ech^2*\[Rho] + 
    283600*Ech^3*\[Rho] - 334240*Ech^4*\[Rho] + 192832*Ech^5*\[Rho] - 
    80512*Ech^6*\[Rho] + 89344*Ech^7*\[Rho] - 46336*Ech^8*\[Rho] - 
    7680*Ech^9*\[Rho] + 2040*\[Rho]^2 - 20400*Ech*\[Rho]^2 + 
    81600*Ech^2*\[Rho]^2 - 151680*Ech^3*\[Rho]^2 + 96000*Ech^4*\[Rho]^2 + 
    69120*Ech^5*\[Rho]^2 - 109056*Ech^6*\[Rho]^2 + 33792*Ech^7*\[Rho]^2 + 
    840*\[Rho]^3 - 9480*Ech*\[Rho]^3 + 43320*Ech^2*\[Rho]^3 - 
    116400*Ech^3*\[Rho]^3 + 211680*Ech^4*\[Rho]^3 - 214848*Ech^5*\[Rho]^3 + 
    89088*Ech^6*\[Rho]^3 + 760*\[Rho]^4 - 7600*Ech*\[Rho]^4 + 
    30400*Ech^2*\[Rho]^4 - 103040*Ech^3*\[Rho]^4 + 180800*Ech^4*\[Rho]^4 - 
    164480*Ech^5*\[Rho]^4 + 61440*Ech^6*\[Rho]^4 - 1275*\[Rho]^5 + 
    12750*Ech*\[Rho]^5 - 51000*Ech^2*\[Rho]^5 + 102000*Ech^3*\[Rho]^5 - 
    102000*Ech^4*\[Rho]^5 + 40800*Ech^5*\[Rho]^5 + 
    60*(-1 + 2*Ech)^5*\[Rho]*(-20 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
    60*(-1 + 2*Ech)^5*\[Rho]*(-20 + 9*\[Rho]^2)*Log[\[Rho]]))/
  (360*(-1 + 2*Ech)^5*mb^5*\[Rho]) + 
 (r10*(180 - 2160*Ech + 10800*Ech^2 - 28800*Ech^3 + 43200*Ech^4 - 
    34560*Ech^5 + 11520*Ech^6 - 785*\[Rho] + 10620*Ech*\[Rho] - 
    60300*Ech^2*\[Rho] + 187680*Ech^3*\[Rho] - 355200*Ech^4*\[Rho] + 
    446208*Ech^5*\[Rho] - 434304*Ech^6*\[Rho] + 379392*Ech^7*\[Rho] - 
    258816*Ech^8*\[Rho] + 99328*Ech^9*\[Rho] - 15360*Ech^10*\[Rho] + 
    360*\[Rho]^2 - 4320*Ech*\[Rho]^2 + 21600*Ech^2*\[Rho]^2 - 
    66240*Ech^3*\[Rho]^2 + 164640*Ech^4*\[Rho]^2 - 341376*Ech^5*\[Rho]^2 + 
    479232*Ech^6*\[Rho]^2 - 370176*Ech^7*\[Rho]^2 + 118272*Ech^8*\[Rho]^2 + 
    540*\[Rho]^3 - 7560*Ech*\[Rho]^3 + 44280*Ech^2*\[Rho]^3 - 
    126240*Ech^3*\[Rho]^3 + 185760*Ech^4*\[Rho]^3 - 142272*Ech^5*\[Rho]^3 + 
    53760*Ech^6*\[Rho]^3 - 6912*Ech^7*\[Rho]^3 + 20*\[Rho]^4 - 
    240*Ech*\[Rho]^4 + 1200*Ech^2*\[Rho]^4 - 19520*Ech^3*\[Rho]^4 + 
    44160*Ech^4*\[Rho]^4 - 53952*Ech^5*\[Rho]^4 + 38144*Ech^6*\[Rho]^4 - 
    11520*Ech^7*\[Rho]^4 - 315*\[Rho]^5 + 3780*Ech*\[Rho]^5 - 
    18900*Ech^2*\[Rho]^5 + 50400*Ech^3*\[Rho]^5 - 75600*Ech^4*\[Rho]^5 + 
    60480*Ech^5*\[Rho]^5 - 20160*Ech^6*\[Rho]^5 - 60*(1 - 2*Ech)^6*\[Rho]*
     (-10 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*\[Rho]*
     (-10 + 9*\[Rho]^2)*Log[\[Rho]]))/(90*(1 - 2*Ech)^6*mb^5*\[Rho]) - 
 (r11*(60 - 720*Ech + 3600*Ech^2 - 9600*Ech^3 + 14400*Ech^4 - 11520*Ech^5 + 
    3840*Ech^6 - 1265*\[Rho] + 16380*Ech*\[Rho] - 89100*Ech^2*\[Rho] + 
    260640*Ech^3*\[Rho] - 428160*Ech^4*\[Rho] + 347904*Ech^5*\[Rho] - 
    16512*Ech^6*\[Rho] - 198144*Ech^7*\[Rho] + 122112*Ech^8*\[Rho] + 
    1024*Ech^9*\[Rho] - 15360*Ech^10*\[Rho] + 1440*\[Rho]^2 - 
    17280*Ech*\[Rho]^2 + 86400*Ech^2*\[Rho]^2 - 233280*Ech^3*\[Rho]^2 + 
    370080*Ech^4*\[Rho]^2 - 353664*Ech^5*\[Rho]^2 + 202752*Ech^6*\[Rho]^2 - 
    69120*Ech^7*\[Rho]^2 + 13824*Ech^8*\[Rho]^2 + 1380*\[Rho]^3 - 
    17640*Ech*\[Rho]^3 + 94680*Ech^2*\[Rho]^3 - 287520*Ech^3*\[Rho]^3 + 
    537120*Ech^4*\[Rho]^3 - 616896*Ech^5*\[Rho]^3 + 405504*Ech^6*\[Rho]^3 - 
    117504*Ech^7*\[Rho]^3 - 2380*\[Rho]^4 + 28560*Ech*\[Rho]^4 - 
    142800*Ech^2*\[Rho]^4 + 404800*Ech^3*\[Rho]^4 - 693120*Ech^4*\[Rho]^4 + 
    697152*Ech^5*\[Rho]^4 - 373504*Ech^6*\[Rho]^4 + 80640*Ech^7*\[Rho]^4 + 
    765*\[Rho]^5 - 9180*Ech*\[Rho]^5 + 45900*Ech^2*\[Rho]^5 - 
    122400*Ech^3*\[Rho]^5 + 183600*Ech^4*\[Rho]^5 - 146880*Ech^5*\[Rho]^5 + 
    48960*Ech^6*\[Rho]^5 - 60*(1 - 2*Ech)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
     Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*\[Rho]*(-10 + 9*\[Rho]^2)*
     Log[\[Rho]]))/(90*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
 (r3*(-3240 + 45360*Ech - 272160*Ech^2 + 907200*Ech^3 - 1814400*Ech^4 + 
    2177280*Ech^5 - 1451520*Ech^6 + 414720*Ech^7 + 4175*\[Rho] - 
    52450*Ech*\[Rho] + 272700*Ech^2*\[Rho] - 737640*Ech^3*\[Rho] + 
    1029600*Ech^4*\[Rho] - 502080*Ech^5*\[Rho] - 278400*Ech^6*\[Rho] - 
    172800*Ech^7*\[Rho] + 1370880*Ech^8*\[Rho] - 1292800*Ech^9*\[Rho] + 
    220160*Ech^10*\[Rho] + 153600*Ech^11*\[Rho] - 2400*\[Rho]^2 + 
    33600*Ech*\[Rho]^2 - 201600*Ech^2*\[Rho]^2 + 694560*Ech^3*\[Rho]^2 - 
    1616640*Ech^4*\[Rho]^2 + 2936448*Ech^5*\[Rho]^2 - 
    4409856*Ech^6*\[Rho]^2 + 4944384*Ech^7*\[Rho]^2 - 
    3409920*Ech^8*\[Rho]^2 + 1050624*Ech^9*\[Rho]^2 + 8100*\[Rho]^3 - 
    118800*Ech*\[Rho]^3 + 750600*Ech^2*\[Rho]^3 - 2709360*Ech^3*\[Rho]^3 + 
    6288480*Ech^4*\[Rho]^3 - 9792000*Ech^5*\[Rho]^3 + 
    9954432*Ech^6*\[Rho]^3 - 5937408*Ech^7*\[Rho]^3 + 
    1571328*Ech^8*\[Rho]^3 - 9800*\[Rho]^4 + 137200*Ech*\[Rho]^4 - 
    823200*Ech^2*\[Rho]^4 + 2831840*Ech^3*\[Rho]^4 - 6203200*Ech^4*\[Rho]^4 + 
    8710080*Ech^5*\[Rho]^4 - 7521920*Ech^6*\[Rho]^4 + 
    3608320*Ech^7*\[Rho]^4 - 729600*Ech^8*\[Rho]^4 + 3165*\[Rho]^5 - 
    44310*Ech*\[Rho]^5 + 265860*Ech^2*\[Rho]^5 - 886200*Ech^3*\[Rho]^5 + 
    1772400*Ech^4*\[Rho]^5 - 2126880*Ech^5*\[Rho]^5 + 
    1417920*Ech^6*\[Rho]^5 - 405120*Ech^7*\[Rho]^5 + 
    300*(-1 + 2*Ech)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
    300*(-1 + 2*Ech)^7*\[Rho]*(-10 + 9*\[Rho]^2)*Log[\[Rho]]))/
  (450*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
 (m6*(-1285 + 13810*Ech - 60040*Ech^2 + 130960*Ech^3 - 135520*Ech^4 + 
    22720*Ech^5 + 68480*Ech^6 - 24320*Ech^7 - 37120*Ech^8 + 23040*Ech^9 + 
    1800*\[Rho] - 18000*Ech*\[Rho] + 72000*Ech^2*\[Rho] - 
    157440*Ech^3*\[Rho] + 243840*Ech^4*\[Rho] - 327936*Ech^5*\[Rho] + 
    313344*Ech^6*\[Rho] - 129024*Ech^7*\[Rho] + 1440*\[Rho]^2 - 
    15480*Ech*\[Rho]^2 + 67320*Ech^2*\[Rho]^2 - 150960*Ech^3*\[Rho]^2 + 
    181920*Ech^4*\[Rho]^2 - 110784*Ech^5*\[Rho]^2 + 27648*Ech^6*\[Rho]^2 - 
    3080*\[Rho]^3 + 30800*Ech*\[Rho]^3 - 123200*Ech^2*\[Rho]^3 + 
    275200*Ech^3*\[Rho]^3 - 370240*Ech^4*\[Rho]^3 + 258688*Ech^5*\[Rho]^3 - 
    73728*Ech^6*\[Rho]^3 + 1125*\[Rho]^4 - 11250*Ech*\[Rho]^4 + 
    45000*Ech^2*\[Rho]^4 - 90000*Ech^3*\[Rho]^4 + 90000*Ech^4*\[Rho]^4 - 
    36000*Ech^5*\[Rho]^4 + 60*(-1 + 2*Ech)^5*(-8 + 9*\[Rho]^2)*
     Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^5*(-8 + 9*\[Rho]^2)*Log[\[Rho]]))/
  (360*(-1 + 2*Ech)^5*mb^4) + 
 (r18*(120 - 1440*Ech + 7200*Ech^2 - 19200*Ech^3 + 28800*Ech^4 - 
    23040*Ech^5 + 7680*Ech^6 - 1225*\[Rho] + 15660*Ech*\[Rho] - 
    84060*Ech^2*\[Rho] + 244320*Ech^3*\[Rho] - 417600*Ech^4*\[Rho] + 
    451200*Ech^5*\[Rho] - 399360*Ech^6*\[Rho] + 407040*Ech^7*\[Rho] - 
    326400*Ech^8*\[Rho] + 97280*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] + 
    600*\[Rho]^2 - 7200*Ech*\[Rho]^2 + 36000*Ech^2*\[Rho]^2 - 
    83520*Ech^3*\[Rho]^2 + 54720*Ech^4*\[Rho]^2 + 123648*Ech^5*\[Rho]^2 - 
    250368*Ech^6*\[Rho]^2 + 147456*Ech^7*\[Rho]^2 - 21504*Ech^8*\[Rho]^2 + 
    600*\[Rho]^3 - 8280*Ech*\[Rho]^3 + 47880*Ech^2*\[Rho]^3 - 
    157920*Ech^3*\[Rho]^3 + 337920*Ech^4*\[Rho]^3 - 472320*Ech^5*\[Rho]^3 + 
    382848*Ech^6*\[Rho]^3 - 132096*Ech^7*\[Rho]^3 + 1360*\[Rho]^4 - 
    16320*Ech*\[Rho]^4 + 81600*Ech^2*\[Rho]^4 - 266560*Ech^3*\[Rho]^4 + 
    557760*Ech^4*\[Rho]^4 - 689664*Ech^5*\[Rho]^4 + 471808*Ech^6*\[Rho]^4 - 
    138240*Ech^7*\[Rho]^4 - 1455*\[Rho]^5 + 17460*Ech*\[Rho]^5 - 
    87300*Ech^2*\[Rho]^5 + 232800*Ech^3*\[Rho]^5 - 349200*Ech^4*\[Rho]^5 + 
    279360*Ech^5*\[Rho]^5 - 93120*Ech^6*\[Rho]^5 - 
    60*(1 - 2*Ech)^6*\[Rho]*(-8 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 
    60*(1 - 2*Ech)^6*\[Rho]*(-8 + 9*\[Rho]^2)*Log[\[Rho]]))/
  (180*(1 - 2*Ech)^6*mb^5*\[Rho]) - 
 (r13*(120 - 1200*Ech + 4800*Ech^2 - 9600*Ech^3 + 9600*Ech^4 - 3840*Ech^5 - 
    935*\[Rho] + 9830*Ech*\[Rho] - 41720*Ech^2*\[Rho] + 89360*Ech^3*\[Rho] - 
    93920*Ech^4*\[Rho] + 24128*Ech^5*\[Rho] + 42112*Ech^6*\[Rho] - 
    35584*Ech^7*\[Rho] + 256*Ech^8*\[Rho] + 7680*Ech^9*\[Rho] + 
    1080*\[Rho]^2 - 10800*Ech*\[Rho]^2 + 43200*Ech^2*\[Rho]^2 - 
    88800*Ech^3*\[Rho]^2 + 106560*Ech^4*\[Rho]^2 - 86400*Ech^5*\[Rho]^2 + 
    51456*Ech^6*\[Rho]^2 - 18432*Ech^7*\[Rho]^2 + 1140*\[Rho]^3 - 
    12480*Ech*\[Rho]^3 + 55320*Ech^2*\[Rho]^3 - 135120*Ech^3*\[Rho]^3 + 
    184800*Ech^4*\[Rho]^3 - 141312*Ech^5*\[Rho]^3 + 47232*Ech^6*\[Rho]^3 - 
    2080*\[Rho]^4 + 20800*Ech*\[Rho]^4 - 83200*Ech^2*\[Rho]^4 + 
    187040*Ech^3*\[Rho]^4 - 233600*Ech^4*\[Rho]^4 + 148160*Ech^5*\[Rho]^4 - 
    36480*Ech^6*\[Rho]^4 + 675*\[Rho]^5 - 6750*Ech*\[Rho]^5 + 
    27000*Ech^2*\[Rho]^5 - 54000*Ech^3*\[Rho]^5 + 54000*Ech^4*\[Rho]^5 - 
    21600*Ech^5*\[Rho]^5 + 60*(-1 + 2*Ech)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
     Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^5*\[Rho]*(-4 + 9*\[Rho]^2)*
     Log[\[Rho]]))/(90*(-1 + 2*Ech)^5*mb^5*\[Rho]) - 
 (r4*(-1530 + 21420*Ech - 128520*Ech^2 + 428400*Ech^3 - 856800*Ech^4 + 
    1028160*Ech^5 - 685440*Ech^6 + 195840*Ech^7 + 3275*\[Rho] - 
    46150*Ech*\[Rho] + 279000*Ech^2*\[Rho] - 931680*Ech^3*\[Rho] + 
    1817400*Ech^4*\[Rho] - 1905360*Ech^5*\[Rho] + 458400*Ech^6*\[Rho] + 
    1339200*Ech^7*\[Rho] - 1741440*Ech^8*\[Rho] + 992000*Ech^9*\[Rho] - 
    340480*Ech^10*\[Rho] + 76800*Ech^11*\[Rho] - 1800*\[Rho]^2 + 
    25200*Ech*\[Rho]^2 - 151200*Ech^2*\[Rho]^2 + 503520*Ech^3*\[Rho]^2 - 
    1014480*Ech^4*\[Rho]^2 + 1284576*Ech^5*\[Rho]^2 - 
    1078272*Ech^6*\[Rho]^2 + 695808*Ech^7*\[Rho]^2 - 387840*Ech^8*\[Rho]^2 + 
    127488*Ech^9*\[Rho]^2 + 3600*\[Rho]^3 - 53100*Ech*\[Rho]^3 + 
    337500*Ech^2*\[Rho]^3 - 1242120*Ech^3*\[Rho]^3 + 2941560*Ech^4*\[Rho]^3 - 
    4621200*Ech^5*\[Rho]^3 + 4687584*Ech^6*\[Rho]^3 - 
    2776896*Ech^7*\[Rho]^3 + 731136*Ech^8*\[Rho]^3 - 5750*\[Rho]^4 + 
    80500*Ech*\[Rho]^4 - 483000*Ech^2*\[Rho]^4 + 1681280*Ech^3*\[Rho]^4 - 
    3701200*Ech^4*\[Rho]^4 + 5235360*Ech^5*\[Rho]^4 - 
    4571840*Ech^6*\[Rho]^4 + 2227840*Ech^7*\[Rho]^4 - 460800*Ech^8*\[Rho]^4 + 
    2205*\[Rho]^5 - 30870*Ech*\[Rho]^5 + 185220*Ech^2*\[Rho]^5 - 
    617400*Ech^3*\[Rho]^5 + 1234800*Ech^4*\[Rho]^5 - 1481760*Ech^5*\[Rho]^5 + 
    987840*Ech^6*\[Rho]^5 - 282240*Ech^7*\[Rho]^5 + 
    150*(-1 + 2*Ech)^7*\[Rho]*(1 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
    150*(-1 + 2*Ech)^7*\[Rho]*(1 + 9*\[Rho]^2)*Log[\[Rho]]))/
  (225*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
 (r8*(985 - 11340*Ech + 53820*Ech^2 - 128160*Ech^3 + 120000*Ech^4 + 
    149376*Ech^5 - 599808*Ech^6 + 781824*Ech^7 - 460032*Ech^8 + 50176*Ech^9 + 
    46080*Ech^10 - 3720*\[Rho] + 44640*Ech*\[Rho] - 223200*Ech^2*\[Rho] + 
    604800*Ech^3*\[Rho] - 938880*Ech^4*\[Rho] + 751104*Ech^5*\[Rho] - 
    102912*Ech^6*\[Rho] - 276480*Ech^7*\[Rho] + 147456*Ech^8*\[Rho] + 
    720*\[Rho]^2 - 7560*Ech*\[Rho]^2 + 31320*Ech^2*\[Rho]^2 - 
    65760*Ech^3*\[Rho]^2 - 14400*Ech^4*\[Rho]^2 + 301824*Ech^5*\[Rho]^2 - 
    417408*Ech^6*\[Rho]^2 + 184320*Ech^7*\[Rho]^2 + 5000*\[Rho]^3 - 
    60000*Ech*\[Rho]^3 + 300000*Ech^2*\[Rho]^3 - 872960*Ech^3*\[Rho]^3 + 
    1709760*Ech^4*\[Rho]^3 - 2049792*Ech^5*\[Rho]^3 + 
    1360640*Ech^6*\[Rho]^3 - 387072*Ech^7*\[Rho]^3 - 2985*\[Rho]^4 + 
    35820*Ech*\[Rho]^4 - 179100*Ech^2*\[Rho]^4 + 477600*Ech^3*\[Rho]^4 - 
    716400*Ech^4*\[Rho]^4 + 573120*Ech^5*\[Rho]^4 - 191040*Ech^6*\[Rho]^4 + 
    60*(1 - 2*Ech)^6*(4 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
    60*(1 - 2*Ech)^6*(4 + 9*\[Rho]^2)*Log[\[Rho]]))/
  (360*(1 - 2*Ech)^6*mb^5) + 
 (r1*(5635 - 81290*Ech + 504540*Ech^2 - 1793160*Ech^3 + 4224000*Ech^4 - 
    7703040*Ech^5 + 12602880*Ech^6 - 18017280*Ech^7 + 18597120*Ech^8 - 
    10995200*Ech^9 + 2237440*Ech^10 + 460800*Ech^11 + 4200*\[Rho] - 
    58800*Ech*\[Rho] + 352800*Ech^2*\[Rho] - 1008960*Ech^3*\[Rho] + 
    627840*Ech^4*\[Rho] + 4676352*Ech^5*\[Rho] - 15757824*Ech^6*\[Rho] + 
    23172096*Ech^7*\[Rho] - 17264640*Ech^8*\[Rho] + 5308416*Ech^9*\[Rho] + 
    13680*\[Rho]^2 - 196920*Ech*\[Rho]^2 + 1219320*Ech^2*\[Rho]^2 - 
    4795440*Ech^3*\[Rho]^2 + 12961920*Ech^4*\[Rho]^2 - 
    23587200*Ech^5*\[Rho]^2 + 27297408*Ech^6*\[Rho]^2 - 
    17924352*Ech^7*\[Rho]^2 + 5087232*Ech^8*\[Rho]^2 - 58600*\[Rho]^3 + 
    820400*Ech*\[Rho]^3 - 4922400*Ech^2*\[Rho]^3 + 17632960*Ech^3*\[Rho]^3 - 
    40395200*Ech^4*\[Rho]^3 + 60247680*Ech^5*\[Rho]^3 - 
    56116480*Ech^6*\[Rho]^3 + 29672960*Ech^7*\[Rho]^3 - 
    6819840*Ech^8*\[Rho]^3 + 35085*\[Rho]^4 - 491190*Ech*\[Rho]^4 + 
    2947140*Ech^2*\[Rho]^4 - 9823800*Ech^3*\[Rho]^4 + 
    19647600*Ech^4*\[Rho]^4 - 23577120*Ech^5*\[Rho]^4 + 
    15718080*Ech^6*\[Rho]^4 - 4490880*Ech^7*\[Rho]^4 + 
    300*(-1 + 2*Ech)^7*(4 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
    300*(-1 + 2*Ech)^7*(4 + 9*\[Rho]^2)*Log[\[Rho]]))/
  (1800*(-1 + 2*Ech)^7*mb^5) + 
 (r9*(60 - 720*Ech + 3600*Ech^2 - 9600*Ech^3 + 14400*Ech^4 - 11520*Ech^5 + 
    3840*Ech^6 + 95*\[Rho] - 1440*Ech*\[Rho] + 9000*Ech^2*\[Rho] - 
    30000*Ech^3*\[Rho] + 57960*Ech^4*\[Rho] - 69024*Ech^5*\[Rho] + 
    63072*Ech^6*\[Rho] - 62976*Ech^7*\[Rho] + 48768*Ech^8*\[Rho] - 
    8704*Ech^9*\[Rho] - 7680*Ech^10*\[Rho] - 300*\[Rho]^2 + 
    3600*Ech*\[Rho]^2 - 18000*Ech^2*\[Rho]^2 + 49440*Ech^3*\[Rho]^2 - 
    85920*Ech^4*\[Rho]^2 + 112128*Ech^5*\[Rho]^2 - 126336*Ech^6*\[Rho]^2 + 
    104448*Ech^7*\[Rho]^2 - 39936*Ech^8*\[Rho]^2 + 660*\[Rho]^3 - 
    8460*Ech*\[Rho]^3 + 45540*Ech^2*\[Rho]^3 - 137280*Ech^3*\[Rho]^3 + 
    255960*Ech^4*\[Rho]^3 - 299520*Ech^5*\[Rho]^3 + 203808*Ech^6*\[Rho]^3 - 
    61056*Ech^7*\[Rho]^3 - 680*\[Rho]^4 + 8160*Ech*\[Rho]^4 - 
    40800*Ech^2*\[Rho]^4 + 113360*Ech^3*\[Rho]^4 - 190320*Ech^4*\[Rho]^4 + 
    187296*Ech^5*\[Rho]^4 - 96704*Ech^6*\[Rho]^4 + 19584*Ech^7*\[Rho]^4 + 
    165*\[Rho]^5 - 1980*Ech*\[Rho]^5 + 9900*Ech^2*\[Rho]^5 - 
    26400*Ech^3*\[Rho]^5 + 39600*Ech^4*\[Rho]^5 - 31680*Ech^5*\[Rho]^5 + 
    10560*Ech^6*\[Rho]^5 - 30*(1 - 2*Ech)^6*\[Rho]*(5 + 9*\[Rho]^2)*
     Log[1 - 2*Ech] + 30*(1 - 2*Ech)^6*\[Rho]*(5 + 9*\[Rho]^2)*Log[\[Rho]]))/
  (45*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
 (r14*(30 - 360*Ech + 1800*Ech^2 - 4800*Ech^3 + 7200*Ech^4 - 5760*Ech^5 + 
    1920*Ech^6 + 65*\[Rho] - 1080*Ech*\[Rho] + 7200*Ech^2*\[Rho] - 
    25200*Ech^3*\[Rho] + 49080*Ech^4*\[Rho] - 47136*Ech^5*\[Rho] - 
    672*Ech^6*\[Rho] + 55296*Ech^7*\[Rho] - 64128*Ech^8*\[Rho] + 
    34304*Ech^9*\[Rho] - 7680*Ech^10*\[Rho] - 180*\[Rho]^2 + 
    2160*Ech*\[Rho]^2 - 10800*Ech^2*\[Rho]^2 + 29280*Ech^3*\[Rho]^2 - 
    47280*Ech^4*\[Rho]^2 + 47040*Ech^5*\[Rho]^2 - 28032*Ech^6*\[Rho]^2 + 
    8448*Ech^7*\[Rho]^2 - 768*Ech^8*\[Rho]^2 + 780*\[Rho]^3 - 
    9900*Ech*\[Rho]^3 + 52740*Ech^2*\[Rho]^3 - 157440*Ech^3*\[Rho]^3 + 
    292920*Ech^4*\[Rho]^3 - 342432*Ech^5*\[Rho]^3 + 229536*Ech^6*\[Rho]^3 - 
    67584*Ech^7*\[Rho]^3 - 1010*\[Rho]^4 + 12120*Ech*\[Rho]^4 - 
    60600*Ech^2*\[Rho]^4 + 170480*Ech^3*\[Rho]^4 - 294000*Ech^4*\[Rho]^4 + 
    300480*Ech^5*\[Rho]^4 - 164672*Ech^6*\[Rho]^4 + 36864*Ech^7*\[Rho]^4 + 
    315*\[Rho]^5 - 3780*Ech*\[Rho]^5 + 18900*Ech^2*\[Rho]^5 - 
    50400*Ech^3*\[Rho]^5 + 75600*Ech^4*\[Rho]^5 - 60480*Ech^5*\[Rho]^5 + 
    20160*Ech^6*\[Rho]^5 - 30*(1 - 2*Ech)^6*\[Rho]*(5 + 9*\[Rho]^2)*
     Log[1 - 2*Ech] + 30*(1 - 2*Ech)^6*\[Rho]*(5 + 9*\[Rho]^2)*Log[\[Rho]]))/
  (45*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
 (r12*(-180 + 2160*Ech - 10800*Ech^2 + 28800*Ech^3 - 43200*Ech^4 + 
    34560*Ech^5 - 11520*Ech^6 - 25*\[Rho] + 1260*Ech*\[Rho] - 
    12060*Ech^2*\[Rho] + 51360*Ech^3*\[Rho] - 117600*Ech^4*\[Rho] + 
    159360*Ech^5*\[Rho] - 157440*Ech^6*\[Rho] + 161280*Ech^7*\[Rho] - 
    134400*Ech^8*\[Rho] + 35840*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] + 
    480*\[Rho]^2 - 5760*Ech*\[Rho]^2 + 28800*Ech^2*\[Rho]^2 - 
    78720*Ech^3*\[Rho]^2 + 137760*Ech^4*\[Rho]^2 - 192384*Ech^5*\[Rho]^2 + 
    244224*Ech^6*\[Rho]^2 - 219648*Ech^7*\[Rho]^2 + 87552*Ech^8*\[Rho]^2 - 
    1980*\[Rho]^3 + 24840*Ech*\[Rho]^3 - 130680*Ech^2*\[Rho]^3 + 
    388320*Ech^3*\[Rho]^3 - 720000*Ech^4*\[Rho]^3 + 836928*Ech^5*\[Rho]^3 - 
    559488*Ech^6*\[Rho]^3 + 163584*Ech^7*\[Rho]^3 + 2500*\[Rho]^4 - 
    30000*Ech*\[Rho]^4 + 150000*Ech^2*\[Rho]^4 - 424960*Ech^3*\[Rho]^4 + 
    726720*Ech^4*\[Rho]^4 - 729408*Ech^5*\[Rho]^4 + 389632*Ech^6*\[Rho]^4 - 
    83712*Ech^7*\[Rho]^4 - 795*\[Rho]^5 + 9540*Ech*\[Rho]^5 - 
    47700*Ech^2*\[Rho]^5 + 127200*Ech^3*\[Rho]^5 - 190800*Ech^4*\[Rho]^5 + 
    152640*Ech^5*\[Rho]^5 - 50880*Ech^6*\[Rho]^5 + 
    60*(1 - 2*Ech)^6*\[Rho]*(8 + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
    60*(1 - 2*Ech)^6*\[Rho]*(8 + 9*\[Rho]^2)*Log[\[Rho]]))/
  (90*(1 - 2*Ech)^6*mb^5*\[Rho]) - 
 (r6*(6480 - 90720*Ech + 544320*Ech^2 - 1814400*Ech^3 + 3628800*Ech^4 - 
    4354560*Ech^5 + 2903040*Ech^6 - 829440*Ech^7 - 14375*\[Rho] + 
    213250*Ech*\[Rho] - 1363500*Ech^2*\[Rho] + 4821480*Ech^3*\[Rho] - 
    9868800*Ech^4*\[Rho] + 10191360*Ech^5*\[Rho] + 691200*Ech^6*\[Rho] - 
    16435200*Ech^7*\[Rho] + 21507840*Ech^8*\[Rho] - 12915200*Ech^9*\[Rho] + 
    3066880*Ech^10*\[Rho] + 153600*Ech^11*\[Rho] + 6600*\[Rho]^2 - 
    92400*Ech*\[Rho]^2 + 554400*Ech^2*\[Rho]^2 - 1753920*Ech^3*\[Rho]^2 + 
    2810880*Ech^4*\[Rho]^2 - 969216*Ech^5*\[Rho]^2 - 4336128*Ech^6*\[Rho]^2 + 
    7959552*Ech^7*\[Rho]^2 - 5867520*Ech^8*\[Rho]^2 + 
    1708032*Ech^9*\[Rho]^2 + 5400*\[Rho]^3 - 70200*Ech*\[Rho]^3 + 
    383400*Ech^2*\[Rho]^3 - 1259280*Ech^3*\[Rho]^3 + 2730240*Ech^4*\[Rho]^3 - 
    3818880*Ech^5*\[Rho]^3 + 3206016*Ech^6*\[Rho]^3 - 
    1407744*Ech^7*\[Rho]^3 + 221184*Ech^8*\[Rho]^3 - 14200*\[Rho]^4 + 
    198800*Ech*\[Rho]^4 - 1192800*Ech^2*\[Rho]^4 + 4323520*Ech^3*\[Rho]^4 - 
    10203200*Ech^4*\[Rho]^4 + 15638400*Ech^5*\[Rho]^4 - 
    14882560*Ech^6*\[Rho]^4 + 8061440*Ech^7*\[Rho]^4 - 
    1904640*Ech^8*\[Rho]^4 + 10095*\[Rho]^5 - 141330*Ech*\[Rho]^5 + 
    847980*Ech^2*\[Rho]^5 - 2826600*Ech^3*\[Rho]^5 + 5653200*Ech^4*\[Rho]^5 - 
    6783840*Ech^5*\[Rho]^5 + 4522560*Ech^6*\[Rho]^5 - 
    1292160*Ech^7*\[Rho]^5 - 300*(-1 + 2*Ech)^7*\[Rho]*(20 + 9*\[Rho]^2)*
     Log[1 - 2*Ech] + 300*(-1 + 2*Ech)^7*\[Rho]*(20 + 9*\[Rho]^2)*
     Log[\[Rho]]))/(1800*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
 (r7*(720 - 10080*Ech + 60480*Ech^2 - 201600*Ech^3 + 403200*Ech^4 - 
    483840*Ech^5 + 322560*Ech^6 - 92160*Ech^7 - 175*\[Rho] + 
    19250*Ech*\[Rho] - 233100*Ech^2*\[Rho] + 1249320*Ech^3*\[Rho] - 
    3676800*Ech^4*\[Rho] + 6186240*Ech^5*\[Rho] - 5260800*Ech^6*\[Rho] + 
    230400*Ech^7*\[Rho] + 3874560*Ech^8*\[Rho] - 3289600*Ech^9*\[Rho] + 
    773120*Ech^10*\[Rho] + 153600*Ech^11*\[Rho] - 3000*\[Rho]^2 + 
    42000*Ech*\[Rho]^2 - 252000*Ech^2*\[Rho]^2 + 803520*Ech^3*\[Rho]^2 - 
    1390080*Ech^4*\[Rho]^2 + 1122816*Ech^5*\[Rho]^2 - 41472*Ech^6*\[Rho]^2 - 
    433152*Ech^7*\[Rho]^2 + 30720*Ech^8*\[Rho]^2 + 135168*Ech^9*\[Rho]^2 - 
    1800*\[Rho]^3 + 30600*Ech*\[Rho]^3 - 221400*Ech^2*\[Rho]^3 + 
    1002480*Ech^3*\[Rho]^3 - 2970240*Ech^4*\[Rho]^3 + 
    5700480*Ech^5*\[Rho]^3 - 6911616*Ech^6*\[Rho]^3 + 
    4825344*Ech^7*\[Rho]^3 - 1449984*Ech^8*\[Rho]^3 - 1400*\[Rho]^4 + 
    19600*Ech*\[Rho]^4 - 117600*Ech^2*\[Rho]^4 + 562880*Ech^3*\[Rho]^4 - 
    2094400*Ech^4*\[Rho]^4 + 4617600*Ech^5*\[Rho]^4 - 
    5815040*Ech^6*\[Rho]^4 + 3996160*Ech^7*\[Rho]^4 - 
    1167360*Ech^8*\[Rho]^4 + 5655*\[Rho]^5 - 79170*Ech*\[Rho]^5 + 
    475020*Ech^2*\[Rho]^5 - 1583400*Ech^3*\[Rho]^5 + 3166800*Ech^4*\[Rho]^5 - 
    3800160*Ech^5*\[Rho]^5 + 2533440*Ech^6*\[Rho]^5 - 723840*Ech^7*\[Rho]^5 - 
    300*(-1 + 2*Ech)^7*\[Rho]*(28 + 9*\[Rho]^2)*Log[1 - 2*Ech] + 
    300*(-1 + 2*Ech)^7*\[Rho]*(28 + 9*\[Rho]^2)*Log[\[Rho]]))/
  (1800*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
 (m2*(-533 + 6588*Ech - 34092*Ech^2 + 93984*Ech^3 - 140928*Ech^4 + 
    86400*Ech^5 + 59904*Ech^6 - 155136*Ech^7 + 122112*Ech^8 - 41984*Ech^9 + 
    3072*Ech^10 + 1032*\[Rho] - 12384*Ech*\[Rho] + 61920*Ech^2*\[Rho] - 
    162816*Ech^3*\[Rho] + 227712*Ech^4*\[Rho] - 127488*Ech^5*\[Rho] - 
    62976*Ech^6*\[Rho] + 122880*Ech^7*\[Rho] - 49152*Ech^8*\[Rho] - 
    720*\[Rho]^2 + 9288*Ech*\[Rho]^2 - 50328*Ech^2*\[Rho]^2 + 
    143328*Ech^3*\[Rho]^2 - 233472*Ech^4*\[Rho]^2 + 221184*Ech^5*\[Rho]^2 - 
    113280*Ech^6*\[Rho]^2 + 24576*Ech^7*\[Rho]^2 + 56*\[Rho]^3 - 
    672*Ech*\[Rho]^3 + 3360*Ech^2*\[Rho]^3 - 2048*Ech^3*\[Rho]^3 - 
    9024*Ech^4*\[Rho]^3 + 28416*Ech^5*\[Rho]^3 - 30976*Ech^6*\[Rho]^3 + 
    12288*Ech^7*\[Rho]^3 + 165*\[Rho]^4 - 1980*Ech*\[Rho]^4 + 
    9900*Ech^2*\[Rho]^4 - 26400*Ech^3*\[Rho]^4 + 39600*Ech^4*\[Rho]^4 - 
    31680*Ech^5*\[Rho]^4 + 10560*Ech^6*\[Rho]^4 + 
    12*(1 - 2*Ech)^6*(8 + 27*\[Rho]^2)*Log[1 - 2*Ech] - 
    12*(1 - 2*Ech)^6*(8 + 27*\[Rho]^2)*Log[\[Rho]]))/
  (72*(1 - 2*Ech)^6*mb^4) + 
 (m5*(397 - 4354*Ech + 19336*Ech^2 - 42640*Ech^3 + 42208*Ech^4 + 1088*Ech^5 - 
    34688*Ech^6 + 18176*Ech^7 + 256*Ech^8 + 1536*Ech^9 - 744*\[Rho] + 
    7440*Ech*\[Rho] - 29760*Ech^2*\[Rho] + 58368*Ech^3*\[Rho] - 
    51840*Ech^4*\[Rho] + 5376*Ech^5*\[Rho] + 18432*Ech^6*\[Rho] - 
    6144*Ech^7*\[Rho] + 1008*\[Rho]^2 - 10728*Ech*\[Rho]^2 + 
    46152*Ech^2*\[Rho]^2 - 106704*Ech^3*\[Rho]^2 + 141024*Ech^4*\[Rho]^2 - 
    100416*Ech^5*\[Rho]^2 + 30720*Ech^6*\[Rho]^2 - 856*\[Rho]^3 + 
    8560*Ech*\[Rho]^3 - 34240*Ech^2*\[Rho]^3 + 75008*Ech^3*\[Rho]^3 - 
    86720*Ech^4*\[Rho]^3 + 48512*Ech^5*\[Rho]^3 - 9216*Ech^6*\[Rho]^3 + 
    195*\[Rho]^4 - 1950*Ech*\[Rho]^4 + 7800*Ech^2*\[Rho]^4 - 
    15600*Ech^3*\[Rho]^4 + 15600*Ech^4*\[Rho]^4 - 6240*Ech^5*\[Rho]^4 + 
    12*(-1 + 2*Ech)^5*(16 + 27*\[Rho]^2)*Log[1 - 2*Ech] - 
    12*(-1 + 2*Ech)^5*(16 + 27*\[Rho]^2)*Log[\[Rho]]))/
  (72*(-1 + 2*Ech)^5*mb^4)


==> anc/Results/Resultsq2ElcutMom/QElcut1.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(8*Ech^4*m7*(-512*Ech^6 + 64*Ech^7 - 5*(-1 + \[Rho])^3*(-1 + 3*\[Rho]) - 
    48*Ech^5*(-25 + 4*\[Rho]) - 16*Ech^4*(85 - 42*\[Rho] - 9*\[Rho]^2 + 
      \[Rho]^3) + Ech*(61 - 228*\[Rho] + 252*\[Rho]^2 - 76*\[Rho]^3 - 
      9*\[Rho]^4) + 12*Ech^2*(-26 + 56*\[Rho] - 21*\[Rho]^2 - 9*\[Rho]^3 + 
      2*\[Rho]^4) - 4*Ech^3*(-215 + 240*\[Rho] + 24*\[Rho]^2 - 32*\[Rho]^3 + 
      3*\[Rho]^4)))/(15*(1 - 2*Ech)^6*mb^4) + 
 (m8*(9 - 108*Ech + 540*Ech^2 - 1440*Ech^3 + 3200*Ech^4 - 12800*Ech^5 + 
    46080*Ech^6 - 81920*Ech^7 + 24320*Ech^8 + 138240*Ech^9 - 203776*Ech^10 + 
    90112*Ech^11 - 135*\[Rho] + 1620*Ech*\[Rho] - 8100*Ech^2*\[Rho] + 
    21600*Ech^3*\[Rho] - 39840*Ech^4*\[Rho] + 72192*Ech^5*\[Rho] - 
    98688*Ech^6*\[Rho] + 23040*Ech^7*\[Rho] + 106752*Ech^8*\[Rho] - 
    95232*Ech^9*\[Rho] + 15360*Ech^10*\[Rho] - 720*\[Rho]^2 + 
    9720*Ech*\[Rho]^2 - 55080*Ech^2*\[Rho]^2 + 168480*Ech^3*\[Rho]^2 - 
    295200*Ech^4*\[Rho]^2 + 304512*Ech^5*\[Rho]^2 - 220032*Ech^6*\[Rho]^2 + 
    152064*Ech^7*\[Rho]^2 - 62976*Ech^8*\[Rho]^2 + 720*\[Rho]^3 - 
    7560*Ech*\[Rho]^3 + 31320*Ech^2*\[Rho]^3 - 61920*Ech^3*\[Rho]^3 + 
    66400*Ech^4*\[Rho]^3 - 25216*Ech^5*\[Rho]^3 - 44928*Ech^6*\[Rho]^3 + 
    45568*Ech^7*\[Rho]^3 - 11776*Ech^8*\[Rho]^3 + 135*\[Rho]^4 - 
    1620*Ech*\[Rho]^4 + 8100*Ech^2*\[Rho]^4 - 21600*Ech^3*\[Rho]^4 + 
    21360*Ech^4*\[Rho]^4 - 39744*Ech^5*\[Rho]^4 + 32064*Ech^6*\[Rho]^4 - 
    10752*Ech^7*\[Rho]^4 - 9*\[Rho]^5 + 108*Ech*\[Rho]^5 - 
    540*Ech^2*\[Rho]^5 + 1440*Ech^3*\[Rho]^5 - 2160*Ech^4*\[Rho]^5 + 
    1728*Ech^5*\[Rho]^5 - 576*Ech^6*\[Rho]^5 + 540*(1 - 2*Ech)^6*\[Rho]^2*
     (1 + \[Rho])*Log[1 - 2*Ech] - 540*(1 - 2*Ech)^6*\[Rho]^2*(1 + \[Rho])*
     Log[\[Rho]]))/(960*(1 - 2*Ech)^6*mb^4) + 
 (-3 + 18*Ech - 36*Ech^2 + 24*Ech^3 + 80*Ech^4 - 544*Ech^5 + 1344*Ech^6 - 
   1408*Ech^7 + 512*Ech^8 + 45*\[Rho] - 270*Ech*\[Rho] + 540*Ech^2*\[Rho] - 
   360*Ech^3*\[Rho] - 80*Ech^4*\[Rho] + 480*Ech^5*\[Rho] - 960*Ech^6*\[Rho] + 
   640*Ech^7*\[Rho] + 240*\[Rho]^2 - 1800*Ech*\[Rho]^2 + 
   4680*Ech^2*\[Rho]^2 - 4560*Ech^3*\[Rho]^2 + 480*Ech^4*\[Rho]^2 + 
   960*Ech^5*\[Rho]^2 - 240*\[Rho]^3 + 1080*Ech*\[Rho]^3 - 
   1080*Ech^2*\[Rho]^3 - 720*Ech^3*\[Rho]^3 + 1120*Ech^4*\[Rho]^3 - 
   320*Ech^5*\[Rho]^3 - 45*\[Rho]^4 + 270*Ech*\[Rho]^4 - 540*Ech^2*\[Rho]^4 + 
   360*Ech^3*\[Rho]^4 - 160*Ech^4*\[Rho]^4 + 3*\[Rho]^5 - 18*Ech*\[Rho]^5 + 
   36*Ech^2*\[Rho]^5 - 24*Ech^3*\[Rho]^5 + 180*(-1 + 2*Ech)^3*\[Rho]^2*
    (1 + \[Rho])*Log[1 - 2*Ech] - 180*(-1 + 2*Ech)^3*\[Rho]^2*(1 + \[Rho])*
    Log[\[Rho]])/(10*(-1 + 2*Ech)^3) + 
 (\[Mu]2\[Pi]*(9 - 90*Ech + 360*Ech^2 - 720*Ech^3 + 1120*Ech^4 - 5056*Ech^5 + 
    23680*Ech^6 - 62720*Ech^7 + 93440*Ech^8 - 74240*Ech^9 + 24576*Ech^10 - 
    135*\[Rho] + 1350*Ech*\[Rho] - 5400*Ech^2*\[Rho] + 10800*Ech^3*\[Rho] - 
    11200*Ech^4*\[Rho] + 8320*Ech^5*\[Rho] - 16000*Ech^6*\[Rho] + 
    32000*Ech^7*\[Rho] - 32000*Ech^8*\[Rho] + 12800*Ech^9*\[Rho] - 
    720*\[Rho]^2 + 8280*Ech*\[Rho]^2 - 38520*Ech^2*\[Rho]^2 + 
    91440*Ech^3*\[Rho]^2 - 114240*Ech^4*\[Rho]^2 + 65280*Ech^5*\[Rho]^2 - 
    1920*Ech^6*\[Rho]^2 - 11520*Ech^7*\[Rho]^2 + 720*\[Rho]^3 - 
    6120*Ech*\[Rho]^3 + 19080*Ech^2*\[Rho]^3 - 23760*Ech^3*\[Rho]^3 + 
    4160*Ech^4*\[Rho]^3 + 17920*Ech^5*\[Rho]^3 - 19840*Ech^6*\[Rho]^3 + 
    3840*Ech^7*\[Rho]^3 + 135*\[Rho]^4 - 1350*Ech*\[Rho]^4 + 
    5400*Ech^2*\[Rho]^4 - 10800*Ech^3*\[Rho]^4 + 10000*Ech^4*\[Rho]^4 - 
    7840*Ech^5*\[Rho]^4 + 2560*Ech^6*\[Rho]^4 - 9*\[Rho]^5 + 
    90*Ech*\[Rho]^5 - 360*Ech^2*\[Rho]^5 + 720*Ech^3*\[Rho]^5 - 
    720*Ech^4*\[Rho]^5 + 288*Ech^5*\[Rho]^5 - 540*(-1 + 2*Ech)^5*\[Rho]^2*
     (1 + \[Rho])*Log[1 - 2*Ech] + 540*(-1 + 2*Ech)^5*\[Rho]^2*(1 + \[Rho])*
     Log[\[Rho]]))/(60*(-1 + 2*Ech)^5*mb^2) + 
 (m1*(-3 + 42*Ech - 252*Ech^2 + 840*Ech^3 - 1600*Ech^4 + 384*Ech^5 + 
    12544*Ech^6 - 65024*Ech^7 + 188160*Ech^8 - 340480*Ech^9 + 379904*Ech^10 - 
    239616*Ech^11 + 65536*Ech^12 + 45*\[Rho] - 630*Ech*\[Rho] + 
    3780*Ech^2*\[Rho] - 12600*Ech^3*\[Rho] + 25120*Ech^4*\[Rho] - 
    29120*Ech^5*\[Rho] + 13440*Ech^6*\[Rho] + 16640*Ech^7*\[Rho] - 
    44800*Ech^8*\[Rho] + 53760*Ech^9*\[Rho] - 35840*Ech^10*\[Rho] + 
    10240*Ech^11*\[Rho] + 240*\[Rho]^2 - 3720*Ech*\[Rho]^2 + 
    24840*Ech^2*\[Rho]^2 - 92880*Ech^3*\[Rho]^2 + 210720*Ech^4*\[Rho]^2 - 
    296256*Ech^5*\[Rho]^2 + 250752*Ech^6*\[Rho]^2 - 105216*Ech^7*\[Rho]^2 - 
    4608*Ech^8*\[Rho]^2 + 15360*Ech^9*\[Rho]^2 - 240*\[Rho]^3 + 
    3000*Ech*\[Rho]^3 - 15480*Ech^2*\[Rho]^3 + 41520*Ech^3*\[Rho]^3 - 
    57440*Ech^4*\[Rho]^3 + 37824*Ech^5*\[Rho]^3 + 7040*Ech^6*\[Rho]^3 - 
    51968*Ech^7*\[Rho]^3 + 34304*Ech^8*\[Rho]^3 - 5120*Ech^9*\[Rho]^3 - 
    45*\[Rho]^4 + 630*Ech*\[Rho]^4 - 3780*Ech^2*\[Rho]^4 + 
    12600*Ech^3*\[Rho]^4 - 25360*Ech^4*\[Rho]^4 + 24800*Ech^5*\[Rho]^4 - 
    28224*Ech^6*\[Rho]^4 + 16256*Ech^7*\[Rho]^4 - 4096*Ech^8*\[Rho]^4 + 
    3*\[Rho]^5 - 42*Ech*\[Rho]^5 + 252*Ech^2*\[Rho]^5 - 840*Ech^3*\[Rho]^5 + 
    1680*Ech^4*\[Rho]^5 - 2016*Ech^5*\[Rho]^5 + 1344*Ech^6*\[Rho]^5 - 
    384*Ech^7*\[Rho]^5 + 180*(-1 + 2*Ech)^7*\[Rho]^2*(1 + \[Rho])*
     Log[1 - 2*Ech] - 180*(-1 + 2*Ech)^7*\[Rho]^2*(1 + \[Rho])*Log[\[Rho]]))/
  (80*(-1 + 2*Ech)^7*mb^4) + 
 (m9*(39 - 468*Ech + 2340*Ech^2 - 6240*Ech^3 + 8160*Ech^4 + 2976*Ech^5 - 
    29952*Ech^6 + 32640*Ech^7 + 34560*Ech^8 - 99840*Ech^9 + 64512*Ech^10 - 
    6144*Ech^11 + 905*\[Rho] - 11700*Ech*\[Rho] + 63540*Ech^2*\[Rho] - 
    186240*Ech^3*\[Rho] + 314640*Ech^4*\[Rho] - 298176*Ech^5*\[Rho] + 
    118464*Ech^6*\[Rho] + 69120*Ech^7*\[Rho] - 139776*Ech^8*\[Rho] + 
    75776*Ech^9*\[Rho] - 540*\[Rho]^2 + 4680*Ech*\[Rho]^2 - 
    12600*Ech^2*\[Rho]^2 - 2400*Ech^3*\[Rho]^2 + 78960*Ech^4*\[Rho]^2 - 
    171456*Ech^5*\[Rho]^2 + 172416*Ech^6*\[Rho]^2 - 91392*Ech^7*\[Rho]^2 + 
    23808*Ech^8*\[Rho]^2 - 480*\[Rho]^3 + 5760*Ech*\[Rho]^3 - 
    28800*Ech^2*\[Rho]^3 + 76800*Ech^3*\[Rho]^3 - 122160*Ech^4*\[Rho]^3 + 
    116928*Ech^5*\[Rho]^3 - 55296*Ech^6*\[Rho]^3 + 5376*Ech^7*\[Rho]^3 + 
    768*Ech^8*\[Rho]^3 + 85*\[Rho]^4 - 1020*Ech*\[Rho]^4 + 
    5100*Ech^2*\[Rho]^4 - 13600*Ech^3*\[Rho]^4 + 23520*Ech^4*\[Rho]^4 - 
    19488*Ech^5*\[Rho]^4 + 7168*Ech^6*\[Rho]^4 - 384*Ech^7*\[Rho]^4 - 
    9*\[Rho]^5 + 108*Ech*\[Rho]^5 - 540*Ech^2*\[Rho]^5 + 
    1440*Ech^3*\[Rho]^5 - 2160*Ech^4*\[Rho]^5 + 1728*Ech^5*\[Rho]^5 - 
    576*Ech^6*\[Rho]^5 - 60*(1 - 2*Ech)^6*\[Rho]*(7 + 15*\[Rho])*
     Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*\[Rho]*(7 + 15*\[Rho])*Log[\[Rho]]))/
  (180*(1 - 2*Ech)^6*mb^4) + 
 (m3*(799 - 10188*Ech + 54540*Ech^2 - 157440*Ech^3 + 260400*Ech^4 - 
    239856*Ech^5 + 112512*Ech^6 - 41280*Ech^7 + 46080*Ech^8 - 32000*Ech^9 + 
    9216*Ech^10 - 3072*Ech^11 + 55*\[Rho] - 2700*Ech*\[Rho] + 
    25740*Ech^2*\[Rho] - 109440*Ech^3*\[Rho] + 247920*Ech^4*\[Rho] - 
    308160*Ech^5*\[Rho] + 191040*Ech^6*\[Rho] - 30720*Ech^7*\[Rho] - 
    23040*Ech^8*\[Rho] + 10240*Ech^9*\[Rho] - 1440*\[Rho]^2 + 
    17280*Ech*\[Rho]^2 - 86400*Ech^2*\[Rho]^2 + 230400*Ech^3*\[Rho]^2 - 
    357840*Ech^4*\[Rho]^2 + 340800*Ech^5*\[Rho]^2 - 204480*Ech^6*\[Rho]^2 + 
    69120*Ech^7*\[Rho]^2 - 7680*Ech^8*\[Rho]^2 + 920*\[Rho]^3 - 
    11040*Ech*\[Rho]^3 + 55200*Ech^2*\[Rho]^3 - 147200*Ech^3*\[Rho]^3 + 
    245040*Ech^4*\[Rho]^3 - 272640*Ech^5*\[Rho]^3 + 184640*Ech^6*\[Rho]^3 - 
    65280*Ech^7*\[Rho]^3 + 7680*Ech^8*\[Rho]^3 - 415*\[Rho]^4 + 
    4980*Ech*\[Rho]^4 - 24900*Ech^2*\[Rho]^4 + 66400*Ech^3*\[Rho]^4 - 
    114000*Ech^4*\[Rho]^4 + 116400*Ech^5*\[Rho]^4 - 64000*Ech^6*\[Rho]^4 + 
    14400*Ech^7*\[Rho]^4 + 81*\[Rho]^5 - 972*Ech*\[Rho]^5 + 
    4860*Ech^2*\[Rho]^5 - 12960*Ech^3*\[Rho]^5 + 19440*Ech^4*\[Rho]^5 - 
    15552*Ech^5*\[Rho]^5 + 5184*Ech^6*\[Rho]^5 - 
    60*(1 - 2*Ech)^6*(5 + 17*\[Rho])*Log[1 - 2*Ech] + 
    60*(1 - 2*Ech)^6*(5 + 17*\[Rho])*Log[\[Rho]]))/(90*(1 - 2*Ech)^6*mb^4) - 
 (\[Mu]2G*(15 - 120*Ech + 360*Ech^2 - 480*Ech^3 + 352*Ech^4 - 768*Ech^5 + 
    1664*Ech^6 - 512*Ech^7 - 2304*Ech^8 + 2048*Ech^9 + 7*\[Rho] - 
    152*Ech*\[Rho] + 840*Ech^2*\[Rho] - 1888*Ech^3*\[Rho] + 
    1216*Ech^4*\[Rho] + 2432*Ech^5*\[Rho] - 4736*Ech^6*\[Rho] + 
    1536*Ech^7*\[Rho] + 1280*Ech^8*\[Rho] + 72*Ech*\[Rho]^2 - 
    504*Ech^2*\[Rho]^2 + 1248*Ech^3*\[Rho]^2 - 1344*Ech^4*\[Rho]^2 + 
    768*Ech^5*\[Rho]^2 - 384*Ech^6*\[Rho]^2 + 48*\[Rho]^3 - 
    600*Ech*\[Rho]^3 + 2664*Ech^2*\[Rho]^3 - 5280*Ech^3*\[Rho]^3 + 
    5696*Ech^4*\[Rho]^3 - 3840*Ech^5*\[Rho]^3 + 640*Ech^6*\[Rho]^3 - 
    79*\[Rho]^4 + 632*Ech*\[Rho]^4 - 1896*Ech^2*\[Rho]^4 + 
    2528*Ech^3*\[Rho]^4 - 2064*Ech^4*\[Rho]^4 + 640*Ech^5*\[Rho]^4 + 
    9*\[Rho]^5 - 72*Ech*\[Rho]^5 + 216*Ech^2*\[Rho]^5 - 288*Ech^3*\[Rho]^5 + 
    144*Ech^4*\[Rho]^5 - 12*(1 - 2*Ech)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*
     Log[1 - 2*Ech] + 12*(1 - 2*Ech)^4*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*
     Log[\[Rho]]))/(12*(1 - 2*Ech)^4*mb^2) - 
 (\[Rho]3LS*(15 - 150*Ech + 600*Ech^2 - 1200*Ech^3 + 1056*Ech^4 + 960*Ech^5 - 
    5760*Ech^6 + 11520*Ech^7 - 11520*Ech^8 + 4608*Ech^9 + 7*\[Rho] - 
    166*Ech*\[Rho] + 1144*Ech^2*\[Rho] - 3568*Ech^3*\[Rho] + 
    5696*Ech^4*\[Rho] - 5504*Ech^5*\[Rho] + 6272*Ech^6*\[Rho] - 
    8448*Ech^7*\[Rho] + 5376*Ech^8*\[Rho] - 512*Ech^9*\[Rho] + 
    72*Ech*\[Rho]^2 - 648*Ech^2*\[Rho]^2 + 2256*Ech^3*\[Rho]^2 - 
    4800*Ech^4*\[Rho]^2 + 8448*Ech^5*\[Rho]^2 - 10368*Ech^6*\[Rho]^2 + 
    5376*Ech^7*\[Rho]^2 + 48*\[Rho]^3 - 696*Ech*\[Rho]^3 + 
    3864*Ech^2*\[Rho]^3 - 10608*Ech^3*\[Rho]^3 + 17088*Ech^4*\[Rho]^3 - 
    16896*Ech^5*\[Rho]^3 + 8064*Ech^6*\[Rho]^3 - 768*Ech^7*\[Rho]^3 - 
    79*\[Rho]^4 + 790*Ech*\[Rho]^4 - 3160*Ech^2*\[Rho]^4 + 
    6320*Ech^3*\[Rho]^4 - 7440*Ech^4*\[Rho]^4 + 4512*Ech^5*\[Rho]^4 - 
    1024*Ech^6*\[Rho]^4 + 9*\[Rho]^5 - 90*Ech*\[Rho]^5 + 360*Ech^2*\[Rho]^5 - 
    720*Ech^3*\[Rho]^5 + 720*Ech^4*\[Rho]^5 - 288*Ech^5*\[Rho]^5 + 
    12*(-1 + 2*Ech)^5*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[1 - 2*Ech] - 
    12*(-1 + 2*Ech)^5*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*Log[\[Rho]]))/
  (12*(-1 + 2*Ech)^5*mb^3) + 
 (m4*(-3411 + 43812*Ech - 236340*Ech^2 + 687840*Ech^3 - 1142400*Ech^4 + 
    1008384*Ech^5 - 242688*Ech^6 - 414720*Ech^7 + 510720*Ech^8 - 
    230400*Ech^9 - 52224*Ech^10 + 73728*Ech^11 + 9125*\[Rho] - 
    109980*Ech*\[Rho] + 552780*Ech^2*\[Rho] - 1483680*Ech^3*\[Rho] + 
    2245920*Ech^4*\[Rho] - 1800960*Ech^5*\[Rho] + 462720*Ech^6*\[Rho] + 
    422400*Ech^7*\[Rho] - 464640*Ech^8*\[Rho] + 158720*Ech^9*\[Rho] + 
    15360*Ech^10*\[Rho] - 7200*\[Rho]^2 + 80280*Ech*\[Rho]^2 - 
    364680*Ech^2*\[Rho]^2 + 850080*Ech^3*\[Rho]^2 - 1087200*Ech^4*\[Rho]^2 + 
    796800*Ech^5*\[Rho]^2 - 355200*Ech^6*\[Rho]^2 + 69120*Ech^7*\[Rho]^2 + 
    7680*Ech^8*\[Rho]^2 + 2160*\[Rho]^3 - 24840*Ech*\[Rho]^3 + 
    117720*Ech^2*\[Rho]^3 - 292320*Ech^3*\[Rho]^3 + 487200*Ech^4*\[Rho]^3 - 
    570240*Ech^5*\[Rho]^3 + 359040*Ech^6*\[Rho]^3 - 115200*Ech^7*\[Rho]^3 + 
    7680*Ech^8*\[Rho]^3 - 845*\[Rho]^4 + 10140*Ech*\[Rho]^4 - 
    50700*Ech^2*\[Rho]^4 + 135200*Ech^3*\[Rho]^4 - 243600*Ech^4*\[Rho]^4 + 
    231360*Ech^5*\[Rho]^4 - 117440*Ech^6*\[Rho]^4 + 23040*Ech^7*\[Rho]^4 + 
    171*\[Rho]^5 - 2052*Ech*\[Rho]^5 + 10260*Ech^2*\[Rho]^5 - 
    27360*Ech^3*\[Rho]^5 + 41040*Ech^4*\[Rho]^5 - 32832*Ech^5*\[Rho]^5 + 
    10944*Ech^6*\[Rho]^5 + 60*(1 - 2*Ech)^6*(24 - 4*\[Rho] - 51*\[Rho]^2 + 
      9*\[Rho]^3)*Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*
     (24 - 4*\[Rho] - 51*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))/
  (720*(1 - 2*Ech)^6*mb^4) + 
 (r11*(40 - 560*Ech + 3360*Ech^2 - 11200*Ech^3 + 22400*Ech^4 - 26880*Ech^5 + 
    17920*Ech^6 - 5120*Ech^7 - 2173*\[Rho] + 31622*Ech*\[Rho] - 
    198132*Ech^2*\[Rho] + 694040*Ech^3*\[Rho] - 1473440*Ech^4*\[Rho] + 
    1919872*Ech^5*\[Rho] - 1511424*Ech^6*\[Rho] + 815104*Ech^7*\[Rho] - 
    602880*Ech^8*\[Rho] + 524800*Ech^9*\[Rho] - 166912*Ech^10*\[Rho] - 
    71680*Ech^11*\[Rho] + 40960*Ech^12*\[Rho] + 1415*\[Rho]^2 - 
    15010*Ech*\[Rho]^2 + 56460*Ech^2*\[Rho]^2 - 53800*Ech^3*\[Rho]^2 - 
    230400*Ech^4*\[Rho]^2 + 826880*Ech^5*\[Rho]^2 - 1112576*Ech^6*\[Rho]^2 + 
    607232*Ech^7*\[Rho]^2 + 45312*Ech^8*\[Rho]^2 - 151040*Ech^9*\[Rho]^2 + 
    13312*Ech^10*\[Rho]^2 + 10240*Ech^11*\[Rho]^2 + 680*\[Rho]^3 - 
    9880*Ech*\[Rho]^3 + 61800*Ech^2*\[Rho]^3 - 216080*Ech^3*\[Rho]^3 + 
    451520*Ech^4*\[Rho]^3 - 557824*Ech^5*\[Rho]^3 + 368640*Ech^6*\[Rho]^3 - 
    72192*Ech^7*\[Rho]^3 - 54784*Ech^8*\[Rho]^3 + 25600*Ech^9*\[Rho]^3 + 
    760*\[Rho]^4 - 11720*Ech*\[Rho]^4 + 77880*Ech^2*\[Rho]^4 - 
    289840*Ech^3*\[Rho]^4 + 692160*Ech^4*\[Rho]^4 - 1120000*Ech^5*\[Rho]^4 + 
    1203968*Ech^6*\[Rho]^4 - 794624*Ech^7*\[Rho]^4 + 268800*Ech^8*\[Rho]^4 - 
    27648*Ech^9*\[Rho]^4 - 875*\[Rho]^5 + 12250*Ech*\[Rho]^5 - 
    73500*Ech^2*\[Rho]^5 + 245000*Ech^3*\[Rho]^5 - 517680*Ech^4*\[Rho]^5 + 
    711136*Ech^5*\[Rho]^5 - 601664*Ech^6*\[Rho]^5 + 279424*Ech^7*\[Rho]^5 - 
    53760*Ech^8*\[Rho]^5 + 153*\[Rho]^6 - 2142*Ech*\[Rho]^6 + 
    12852*Ech^2*\[Rho]^6 - 42840*Ech^3*\[Rho]^6 + 85680*Ech^4*\[Rho]^6 - 
    102816*Ech^5*\[Rho]^6 + 68544*Ech^6*\[Rho]^6 - 19584*Ech^7*\[Rho]^6 + 
    60*(-1 + 2*Ech)^7*\[Rho]*(-10 - 40*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*
     Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*\[Rho]*(-10 - 40*\[Rho] + 
      3*\[Rho]^2 + 9*\[Rho]^3)*Log[\[Rho]]))/(60*(-1 + 2*Ech)^7*mb^5*
   \[Rho]) + (r13*(80 - 960*Ech + 4800*Ech^2 - 12800*Ech^3 + 19200*Ech^4 - 
    15360*Ech^5 + 5120*Ech^6 - 1515*\[Rho] + 18660*Ech*\[Rho] - 
    96180*Ech^2*\[Rho] + 266080*Ech^3*\[Rho] - 418560*Ech^4*\[Rho] + 
    361792*Ech^5*\[Rho] - 158976*Ech^6*\[Rho] + 72448*Ech^7*\[Rho] - 
    89344*Ech^8*\[Rho] + 38912*Ech^9*\[Rho] + 25600*Ech^10*\[Rho] - 
    20480*Ech^11*\[Rho] + 585*\[Rho]^2 - 2940*Ech*\[Rho]^2 - 
    9780*Ech^2*\[Rho]^2 + 107680*Ech^3*\[Rho]^2 - 325920*Ech^4*\[Rho]^2 + 
    465920*Ech^5*\[Rho]^2 - 306048*Ech^6*\[Rho]^2 + 42496*Ech^7*\[Rho]^2 + 
    35072*Ech^8*\[Rho]^2 - 1024*Ech^9*\[Rho]^2 - 5120*Ech^10*\[Rho]^2 + 
    1000*\[Rho]^3 - 12360*Ech*\[Rho]^3 + 63960*Ech^2*\[Rho]^3 - 
    177760*Ech^3*\[Rho]^3 + 275680*Ech^4*\[Rho]^3 - 236160*Ech^5*\[Rho]^3 + 
    108928*Ech^6*\[Rho]^3 - 18944*Ech^7*\[Rho]^3 + 1536*Ech^8*\[Rho]^3 + 
    480*\[Rho]^4 - 6840*Ech*\[Rho]^4 + 40680*Ech^2*\[Rho]^4 - 
    130080*Ech^3*\[Rho]^4 + 268320*Ech^4*\[Rho]^4 - 350848*Ech^5*\[Rho]^4 + 
    279168*Ech^6*\[Rho]^4 - 111104*Ech^7*\[Rho]^4 + 12800*Ech^8*\[Rho]^4 - 
    765*\[Rho]^5 + 9180*Ech*\[Rho]^5 - 45900*Ech^2*\[Rho]^5 + 
    122400*Ech^3*\[Rho]^5 - 206800*Ech^4*\[Rho]^5 + 209280*Ech^5*\[Rho]^5 - 
    112320*Ech^6*\[Rho]^5 + 24320*Ech^7*\[Rho]^5 + 135*\[Rho]^6 - 
    1620*Ech*\[Rho]^6 + 8100*Ech^2*\[Rho]^6 - 21600*Ech^3*\[Rho]^6 + 
    32400*Ech^4*\[Rho]^6 - 25920*Ech^5*\[Rho]^6 + 8640*Ech^6*\[Rho]^6 - 
    60*(1 - 2*Ech)^6*\[Rho]*(-4 - 34*\[Rho] + 3*\[Rho]^2 + 9*\[Rho]^3)*
     Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*\[Rho]*(-4 - 34*\[Rho] + 3*\[Rho]^2 + 
      9*\[Rho]^3)*Log[\[Rho]]))/(60*(1 - 2*Ech)^6*mb^5*\[Rho]) - 
 (m6*(-1825 + 22860*Ech - 120060*Ech^2 + 339360*Ech^3 - 550400*Ech^4 + 
    514944*Ech^5 - 319488*Ech^6 + 258560*Ech^7 - 188160*Ech^8 - 87040*Ech^9 + 
    228352*Ech^10 - 98304*Ech^11 + 1135*\[Rho] - 8820*Ech*\[Rho] + 
    15300*Ech^2*\[Rho] + 55200*Ech^3*\[Rho] - 282080*Ech^4*\[Rho] + 
    519168*Ech^5*\[Rho] - 559232*Ech^6*\[Rho] + 509440*Ech^7*\[Rho] - 
    413952*Ech^8*\[Rho] + 177152*Ech^9*\[Rho] - 15360*Ech^10*\[Rho] + 
    720*\[Rho]^2 - 9720*Ech*\[Rho]^2 + 55080*Ech^2*\[Rho]^2 - 
    168480*Ech^3*\[Rho]^2 + 311200*Ech^4*\[Rho]^2 - 404352*Ech^5*\[Rho]^2 + 
    442752*Ech^6*\[Rho]^2 - 356864*Ech^7*\[Rho]^2 + 124416*Ech^8*\[Rho]^2 + 
    880*\[Rho]^3 - 11640*Ech*\[Rho]^3 + 64680*Ech^2*\[Rho]^3 - 
    194080*Ech^3*\[Rho]^3 + 356640*Ech^4*\[Rho]^3 - 445824*Ech^5*\[Rho]^3 + 
    380288*Ech^6*\[Rho]^3 - 178688*Ech^7*\[Rho]^3 + 32256*Ech^8*\[Rho]^3 - 
    1135*\[Rho]^4 + 13620*Ech*\[Rho]^4 - 68100*Ech^2*\[Rho]^4 + 
    181600*Ech^3*\[Rho]^4 - 299760*Ech^4*\[Rho]^4 + 329664*Ech^5*\[Rho]^4 - 
    195904*Ech^6*\[Rho]^4 + 49152*Ech^7*\[Rho]^4 + 225*\[Rho]^5 - 
    2700*Ech*\[Rho]^5 + 13500*Ech^2*\[Rho]^5 - 36000*Ech^3*\[Rho]^5 + 
    54000*Ech^4*\[Rho]^5 - 43200*Ech^5*\[Rho]^5 + 14400*Ech^6*\[Rho]^5 - 
    60*(1 - 2*Ech)^6*(-8 - 40*\[Rho] + 9*\[Rho]^2 + 9*\[Rho]^3)*
     Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*(-8 - 40*\[Rho] + 9*\[Rho]^2 + 
      9*\[Rho]^3)*Log[\[Rho]]))/(240*(1 - 2*Ech)^6*mb^4) - 
 (r17*(2851 - 40874*Ech + 251964*Ech^2 - 866760*Ech^3 + 1801920*Ech^4 - 
    2260608*Ech^5 + 1436928*Ech^6 + 502272*Ech^7 - 2799360*Ech^8 + 
    4211200*Ech^9 - 3304448*Ech^10 + 1075200*Ech^11 - 605*\[Rho] + 
    1750*Ech*\[Rho] + 36540*Ech^2*\[Rho] - 309960*Ech^3*\[Rho] + 
    1026720*Ech^4*\[Rho] - 1548480*Ech^5*\[Rho] + 586368*Ech^6*\[Rho] + 
    920832*Ech^7*\[Rho] - 417024*Ech^8*\[Rho] - 879104*Ech^9*\[Rho] + 
    547840*Ech^10*\[Rho] + 30720*Ech^11*\[Rho] - 720*\[Rho]^2 + 
    1800*Ech*\[Rho]^2 + 47160*Ech^2*\[Rho]^2 - 389040*Ech^3*\[Rho]^2 + 
    1539360*Ech^4*\[Rho]^2 - 3803712*Ech^5*\[Rho]^2 + 
    5917824*Ech^6*\[Rho]^2 - 5412096*Ech^7*\[Rho]^2 + 
    2588160*Ech^8*\[Rho]^2 - 500736*Ech^9*\[Rho]^2 - 880*\[Rho]^3 + 
    15560*Ech*\[Rho]^3 - 116040*Ech^2*\[Rho]^3 + 477520*Ech^3*\[Rho]^3 - 
    1174880*Ech^4*\[Rho]^3 + 1634496*Ech^5*\[Rho]^3 - 
    1124224*Ech^6*\[Rho]^3 + 205568*Ech^7*\[Rho]^3 + 259584*Ech^8*\[Rho]^3 - 
    144384*Ech^9*\[Rho]^3 - 1555*\[Rho]^4 + 21770*Ech*\[Rho]^4 - 
    130620*Ech^2*\[Rho]^4 + 435400*Ech^3*\[Rho]^4 - 1035440*Ech^4*\[Rho]^4 + 
    1810848*Ech^5*\[Rho]^4 - 1930432*Ech^6*\[Rho]^4 + 
    1165952*Ech^7*\[Rho]^4 - 307200*Ech^8*\[Rho]^4 + 909*\[Rho]^5 - 
    12726*Ech*\[Rho]^5 + 76356*Ech^2*\[Rho]^5 - 254520*Ech^3*\[Rho]^5 + 
    509040*Ech^4*\[Rho]^5 - 610848*Ech^5*\[Rho]^5 + 407232*Ech^6*\[Rho]^5 - 
    116352*Ech^7*\[Rho]^5 - 60*(-1 + 2*Ech)^7*(-8 - 56*\[Rho] - 69*\[Rho]^2 + 
      27*\[Rho]^3)*Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^7*
     (-8 - 56*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))/
  (720*(-1 + 2*Ech)^7*mb^5) - 
 (\[Rho]3D*(-729 + 9324*Ech - 50076*Ech^2 + 145056*Ech^3 - 242304*Ech^4 + 
    238464*Ech^5 - 173568*Ech^6 + 195072*Ech^7 - 237312*Ech^8 + 
    150528*Ech^9 - 33792*Ech^10 + 1831*\[Rho] - 21780*Ech*\[Rho] + 
    107748*Ech^2*\[Rho] - 283488*Ech^3*\[Rho] + 420192*Ech^4*\[Rho] - 
    347904*Ech^5*\[Rho] + 180864*Ech^6*\[Rho] - 127488*Ech^7*\[Rho] + 
    99072*Ech^8*\[Rho] - 23552*Ech^9*\[Rho] - 3072*Ech^10*\[Rho] - 
    1296*\[Rho]^2 + 13896*Ech*\[Rho]^2 - 59544*Ech^2*\[Rho]^2 + 
    125664*Ech^3*\[Rho]^2 - 125856*Ech^4*\[Rho]^2 + 35712*Ech^5*\[Rho]^2 + 
    23424*Ech^6*\[Rho]^2 - 13824*Ech^7*\[Rho]^2 + 4608*Ech^8*\[Rho]^2 + 
    144*\[Rho]^3 - 1080*Ech*\[Rho]^3 + 1512*Ech^2*\[Rho]^3 + 
    8928*Ech^3*\[Rho]^3 - 33312*Ech^4*\[Rho]^3 + 46464*Ech^5*\[Rho]^3 - 
    38016*Ech^6*\[Rho]^3 + 16896*Ech^7*\[Rho]^3 - 1536*Ech^8*\[Rho]^3 + 
    41*\[Rho]^4 - 492*Ech*\[Rho]^4 + 2460*Ech^2*\[Rho]^4 - 
    6560*Ech^3*\[Rho]^4 + 6480*Ech^4*\[Rho]^4 - 4416*Ech^5*\[Rho]^4 + 
    1472*Ech^6*\[Rho]^4 + 9*\[Rho]^5 - 108*Ech*\[Rho]^5 + 
    540*Ech^2*\[Rho]^5 - 1440*Ech^3*\[Rho]^5 + 2160*Ech^4*\[Rho]^5 - 
    1728*Ech^5*\[Rho]^5 + 576*Ech^6*\[Rho]^5 + 12*(1 - 2*Ech)^6*
     (24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ech] - 
    12*(1 - 2*Ech)^6*(24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*
     Log[\[Rho]]))/(36*(1 - 2*Ech)^6*mb^3) - 
 (m5*(249 - 3180*Ech + 17052*Ech^2 - 49312*Ech^3 + 82688*Ech^4 - 
    84352*Ech^5 + 66560*Ech^6 - 59904*Ech^7 + 30464*Ech^8 + 21504*Ech^9 - 
    23552*Ech^10 - 567*\[Rho] + 6612*Ech*\[Rho] - 31908*Ech^2*\[Rho] + 
    81248*Ech^3*\[Rho] - 115872*Ech^4*\[Rho] + 94720*Ech^5*\[Rho] - 
    54656*Ech^6*\[Rho] + 31232*Ech^7*\[Rho] + 256*Ech^8*\[Rho] - 
    13312*Ech^9*\[Rho] - 1024*Ech^10*\[Rho] + 240*\[Rho]^2 - 
    1992*Ech*\[Rho]^2 + 4632*Ech^2*\[Rho]^2 + 5408*Ech^3*\[Rho]^2 - 
    47392*Ech^4*\[Rho]^2 + 100736*Ech^5*\[Rho]^2 - 108928*Ech^6*\[Rho]^2 + 
    68096*Ech^7*\[Rho]^2 - 24064*Ech^8*\[Rho]^2 + 336*\[Rho]^3 - 
    4680*Ech*\[Rho]^3 + 27288*Ech^2*\[Rho]^3 - 85728*Ech^3*\[Rho]^3 + 
    166752*Ech^4*\[Rho]^3 - 204928*Ech^5*\[Rho]^3 + 144000*Ech^6*\[Rho]^3 - 
    48640*Ech^7*\[Rho]^3 + 2560*Ech^8*\[Rho]^3 - 297*\[Rho]^4 + 
    3564*Ech*\[Rho]^4 - 17820*Ech^2*\[Rho]^4 + 47520*Ech^3*\[Rho]^4 - 
    79120*Ech^4*\[Rho]^4 + 74304*Ech^5*\[Rho]^4 - 35520*Ech^6*\[Rho]^4 + 
    6144*Ech^7*\[Rho]^4 + 39*\[Rho]^5 - 468*Ech*\[Rho]^5 + 
    2340*Ech^2*\[Rho]^5 - 6240*Ech^3*\[Rho]^5 + 9360*Ech^4*\[Rho]^5 - 
    7488*Ech^5*\[Rho]^5 + 2496*Ech^6*\[Rho]^5 - 
    12*(1 - 2*Ech)^6*(8 + 8*\[Rho] - 37*\[Rho]^2 + 27*\[Rho]^3)*
     Log[1 - 2*Ech] + 12*(1 - 2*Ech)^6*(8 + 8*\[Rho] - 37*\[Rho]^2 + 
      27*\[Rho]^3)*Log[\[Rho]]))/(48*(1 - 2*Ech)^6*mb^4) + 
 (r14*(-60 + 840*Ech - 5040*Ech^2 + 16800*Ech^3 - 33600*Ech^4 + 40320*Ech^5 - 
    26880*Ech^6 + 7680*Ech^7 - 416*\[Rho] + 6664*Ech*\[Rho] - 
    45864*Ech^2*\[Rho] + 176400*Ech^3*\[Rho] - 411360*Ech^4*\[Rho] + 
    587520*Ech^5*\[Rho] - 500352*Ech^6*\[Rho] + 298752*Ech^7*\[Rho] - 
    353280*Ech^8*\[Rho] + 593920*Ech^9*\[Rho] - 598016*Ech^10*\[Rho] + 
    319488*Ech^11*\[Rho] - 73728*Ech^12*\[Rho] + 1685*\[Rho]^2 - 
    24610*Ech*\[Rho]^2 + 154800*Ech^2*\[Rho]^2 - 544560*Ech^3*\[Rho]^2 + 
    1156920*Ech^4*\[Rho]^2 - 1470096*Ech^5*\[Rho]^2 + 971232*Ech^6*\[Rho]^2 - 
    95808*Ech^7*\[Rho]^2 - 251520*Ech^8*\[Rho]^2 + 73472*Ech^9*\[Rho]^2 + 
    43520*Ech^10*\[Rho]^2 - 15360*Ech^11*\[Rho]^2 - 750*\[Rho]^3 + 
    8340*Ech*\[Rho]^3 - 34920*Ech^2*\[Rho]^3 + 55920*Ech^3*\[Rho]^3 + 
    53640*Ech^4*\[Rho]^3 - 420528*Ech^5*\[Rho]^3 + 887424*Ech^6*\[Rho]^3 - 
    994560*Ech^7*\[Rho]^3 + 590208*Ech^8*\[Rho]^3 - 149760*Ech^9*\[Rho]^3 - 
    1420*\[Rho]^4 + 21500*Ech*\[Rho]^4 - 140340*Ech^2*\[Rho]^4 + 
    513160*Ech^3*\[Rho]^4 - 1178120*Ech^4*\[Rho]^4 + 1830192*Ech^5*\[Rho]^4 - 
    1944640*Ech^6*\[Rho]^4 + 1287296*Ech^7*\[Rho]^4 - 436608*Ech^8*\[Rho]^4 + 
    42240*Ech^9*\[Rho]^4 + 1150*\[Rho]^5 - 16100*Ech*\[Rho]^5 + 
    96600*Ech^2*\[Rho]^5 - 322000*Ech^3*\[Rho]^5 + 671480*Ech^4*\[Rho]^5 - 
    924240*Ech^5*\[Rho]^5 + 791392*Ech^6*\[Rho]^5 - 373568*Ech^7*\[Rho]^5 + 
    73728*Ech^8*\[Rho]^5 - 189*\[Rho]^6 + 2646*Ech*\[Rho]^6 - 
    15876*Ech^2*\[Rho]^6 + 52920*Ech^3*\[Rho]^6 - 105840*Ech^4*\[Rho]^6 + 
    127008*Ech^5*\[Rho]^6 - 84672*Ech^6*\[Rho]^6 + 24192*Ech^7*\[Rho]^6 - 
    30*(-1 + 2*Ech)^7*\[Rho]*(14 - 17*\[Rho] - 36*\[Rho]^2 + 27*\[Rho]^3)*
     Log[1 - 2*Ech] + 30*(-1 + 2*Ech)^7*\[Rho]*(14 - 17*\[Rho] - 
      36*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))/
  (90*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
 (r8*(8009 - 119806*Ech + 772596*Ech^2 - 2790360*Ech^3 + 6116160*Ech^4 - 
    8185728*Ech^5 + 6307584*Ech^6 - 2486784*Ech^7 + 1063680*Ech^8 - 
    2030080*Ech^9 + 2554880*Ech^10 - 1787904*Ech^11 + 589824*Ech^12 - 
    17615*\[Rho] + 249970*Ech*\[Rho] - 1523340*Ech^2*\[Rho] + 
    5171880*Ech^3*\[Rho] - 10594080*Ech^4*\[Rho] + 13130688*Ech^5*\[Rho] - 
    8980608*Ech^6*\[Rho] + 1902336*Ech^7*\[Rho] + 1618176*Ech^8*\[Rho] - 
    1134080*Ech^9*\[Rho] + 87040*Ech^10*\[Rho] + 92160*Ech^11*\[Rho] + 
    10080*\[Rho]^2 - 137160*Ech*\[Rho]^2 + 795240*Ech^2*\[Rho]^2 - 
    2539920*Ech^3*\[Rho]^2 + 4925280*Ech^4*\[Rho]^2 - 
    5892288*Ech^5*\[Rho]^2 + 3844992*Ech^6*\[Rho]^2 - 566016*Ech^7*\[Rho]^2 - 
    720384*Ech^8*\[Rho]^2 + 328704*Ech^9*\[Rho]^2 + 4240*\[Rho]^3 - 
    62600*Ech*\[Rho]^3 + 398280*Ech^2*\[Rho]^3 - 1418320*Ech^3*\[Rho]^3 + 
    3125600*Ech^4*\[Rho]^3 - 5265600*Ech^5*\[Rho]^3 + 
    7156096*Ech^6*\[Rho]^3 - 6106880*Ech^7*\[Rho]^3 + 
    2769408*Ech^8*\[Rho]^3 - 482304*Ech^9*\[Rho]^3 - 6505*\[Rho]^4 + 
    91070*Ech*\[Rho]^4 - 546420*Ech^2*\[Rho]^4 + 1821400*Ech^3*\[Rho]^4 - 
    3825680*Ech^4*\[Rho]^4 + 5830368*Ech^5*\[Rho]^4 - 
    5712448*Ech^6*\[Rho]^4 + 3180416*Ech^7*\[Rho]^4 - 774144*Ech^8*\[Rho]^4 + 
    1791*\[Rho]^5 - 25074*Ech*\[Rho]^5 + 150444*Ech^2*\[Rho]^5 - 
    501480*Ech^3*\[Rho]^5 + 1002960*Ech^4*\[Rho]^5 - 1203552*Ech^5*\[Rho]^5 + 
    802368*Ech^6*\[Rho]^5 - 229248*Ech^7*\[Rho]^5 + 
    60*(-1 + 2*Ech)^7*(64 - 28*\[Rho] - 33*\[Rho]^2 + 27*\[Rho]^3)*
     Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*(64 - 28*\[Rho] - 33*\[Rho]^2 + 
      27*\[Rho]^3)*Log[\[Rho]]))/(720*(-1 + 2*Ech)^7*mb^5) + 
 (r12*(360 - 5040*Ech + 30240*Ech^2 - 100800*Ech^3 + 201600*Ech^4 - 
    241920*Ech^5 + 161280*Ech^6 - 46080*Ech^7 + 2363*\[Rho] - 
    37162*Ech*\[Rho] + 251532*Ech^2*\[Rho] - 952680*Ech^3*\[Rho] + 
    2192160*Ech^4*\[Rho] - 3098496*Ech^5*\[Rho] + 2563584*Ech^6*\[Rho] - 
    1065984*Ech^7*\[Rho] + 103680*Ech^8*\[Rho] + 74240*Ech^9*\[Rho] + 
    5120*Ech^10*\[Rho] - 153600*Ech^11*\[Rho] + 122880*Ech^12*\[Rho] - 
    3325*\[Rho]^2 + 45350*Ech*\[Rho]^2 - 263700*Ech^2*\[Rho]^2 + 
    845400*Ech^3*\[Rho]^2 - 1602720*Ech^4*\[Rho]^2 + 1725888*Ech^5*\[Rho]^2 - 
    649344*Ech^6*\[Rho]^2 - 1006848*Ech^7*\[Rho]^2 + 1976064*Ech^8*\[Rho]^2 - 
    1556992*Ech^9*\[Rho]^2 + 465920*Ech^10*\[Rho]^2 + 30720*Ech^11*\[Rho]^2 - 
    720*\[Rho]^3 + 12600*Ech*\[Rho]^3 - 93240*Ech^2*\[Rho]^3 + 
    381360*Ech^3*\[Rho]^3 - 984480*Ech^4*\[Rho]^3 + 1790016*Ech^5*\[Rho]^3 - 
    2486016*Ech^6*\[Rho]^3 + 2574336*Ech^7*\[Rho]^3 - 
    1680384*Ech^8*\[Rho]^3 + 485376*Ech^9*\[Rho]^3 + 3640*\[Rho]^4 - 
    54200*Ech*\[Rho]^4 + 347880*Ech^2*\[Rho]^4 - 1250320*Ech^3*\[Rho]^4 + 
    2853920*Ech^4*\[Rho]^4 - 4414272*Ech^5*\[Rho]^4 + 
    4597504*Ech^6*\[Rho]^4 - 2948096*Ech^7*\[Rho]^4 + 952320*Ech^8*\[Rho]^4 - 
    86016*Ech^9*\[Rho]^4 - 2795*\[Rho]^5 + 39130*Ech*\[Rho]^5 - 
    234780*Ech^2*\[Rho]^5 + 782600*Ech^3*\[Rho]^5 - 1651600*Ech^4*\[Rho]^5 + 
    2262432*Ech^5*\[Rho]^5 - 1905344*Ech^6*\[Rho]^5 + 879232*Ech^7*\[Rho]^5 - 
    167424*Ech^8*\[Rho]^5 + 477*\[Rho]^6 - 6678*Ech*\[Rho]^6 + 
    40068*Ech^2*\[Rho]^6 - 133560*Ech^3*\[Rho]^6 + 267120*Ech^4*\[Rho]^6 - 
    320544*Ech^5*\[Rho]^6 + 213696*Ech^6*\[Rho]^6 - 61056*Ech^7*\[Rho]^6 + 
    60*(-1 + 2*Ech)^7*\[Rho]*(34 + 10*\[Rho] - 21*\[Rho]^2 + 27*\[Rho]^3)*
     Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*\[Rho]*(34 + 10*\[Rho] - 
      21*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))/(180*(-1 + 2*Ech)^7*mb^5*
   \[Rho]) - (r9*(120 - 1680*Ech + 10080*Ech^2 - 33600*Ech^3 + 67200*Ech^4 - 
    80640*Ech^5 + 53760*Ech^6 - 15360*Ech^7 + 776*\[Rho] - 12064*Ech*\[Rho] + 
    80784*Ech^2*\[Rho] - 302880*Ech^3*\[Rho] + 689520*Ech^4*\[Rho] - 
    958080*Ech^5*\[Rho] + 749568*Ech^6*\[Rho] - 211968*Ech^7*\[Rho] - 
    130560*Ech^8*\[Rho] + 112640*Ech^9*\[Rho] + 45056*Ech^10*\[Rho] - 
    122880*Ech^11*\[Rho] + 61440*Ech^12*\[Rho] - 755*\[Rho]^2 + 
    9430*Ech*\[Rho]^2 - 48600*Ech^2*\[Rho]^2 + 130080*Ech^3*\[Rho]^2 - 
    177240*Ech^4*\[Rho]^2 + 48336*Ech^5*\[Rho]^2 + 284064*Ech^6*\[Rho]^2 - 
    694464*Ech^7*\[Rho]^2 + 939648*Ech^8*\[Rho]^2 - 718592*Ech^9*\[Rho]^2 + 
    214528*Ech^10*\[Rho]^2 + 15360*Ech^11*\[Rho]^2 - 30*\[Rho]^3 + 
    780*Ech*\[Rho]^3 - 7200*Ech^2*\[Rho]^3 + 34080*Ech^3*\[Rho]^3 - 
    105960*Ech^4*\[Rho]^3 + 262512*Ech^5*\[Rho]^3 - 535104*Ech^6*\[Rho]^3 + 
    772992*Ech^7*\[Rho]^3 - 641664*Ech^8*\[Rho]^3 + 218880*Ech^9*\[Rho]^3 + 
    520*\[Rho]^4 - 8900*Ech*\[Rho]^4 + 64740*Ech^2*\[Rho]^4 - 
    261160*Ech^3*\[Rho]^4 + 659240*Ech^4*\[Rho]^4 - 1109232*Ech^5*\[Rho]^4 + 
    1245952*Ech^6*\[Rho]^4 - 856832*Ech^7*\[Rho]^4 + 286848*Ech^8*\[Rho]^4 - 
    22272*Ech^9*\[Rho]^4 - 730*\[Rho]^5 + 10220*Ech*\[Rho]^5 - 
    61320*Ech^2*\[Rho]^5 + 204400*Ech^3*\[Rho]^5 - 422600*Ech^4*\[Rho]^5 + 
    569424*Ech^5*\[Rho]^5 - 474208*Ech^6*\[Rho]^5 + 213824*Ech^7*\[Rho]^5 - 
    39168*Ech^8*\[Rho]^5 + 99*\[Rho]^6 - 1386*Ech*\[Rho]^6 + 
    8316*Ech^2*\[Rho]^6 - 27720*Ech^3*\[Rho]^6 + 55440*Ech^4*\[Rho]^6 - 
    66528*Ech^5*\[Rho]^6 + 44352*Ech^6*\[Rho]^6 - 12672*Ech^7*\[Rho]^6 + 
    30*(-1 + 2*Ech)^7*\[Rho]*(20 + 19*\[Rho] - 6*\[Rho]^2 + 27*\[Rho]^3)*
     Log[1 - 2*Ech] - 30*(-1 + 2*Ech)^7*\[Rho]*(20 + 19*\[Rho] - 6*\[Rho]^2 + 
      27*\[Rho]^3)*Log[\[Rho]]))/(90*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
 (r10*(-360 + 5040*Ech - 30240*Ech^2 + 100800*Ech^3 - 201600*Ech^4 + 
    241920*Ech^5 - 161280*Ech^6 + 46080*Ech^7 + 8351*\[Rho] - 
    122434*Ech*\[Rho] + 773244*Ech^2*\[Rho] - 2732040*Ech^3*\[Rho] + 
    5850720*Ech^4*\[Rho] - 7648128*Ech^5*\[Rho] + 5795328*Ech^6*\[Rho] - 
    2331648*Ech^7*\[Rho] + 825600*Ech^8*\[Rho] - 755200*Ech^9*\[Rho] + 
    238592*Ech^10*\[Rho] + 215040*Ech^11*\[Rho] - 122880*Ech^12*\[Rho] - 
    9645*\[Rho]^2 + 126390*Ech*\[Rho]^2 - 697860*Ech^2*\[Rho]^2 + 
    2084280*Ech^3*\[Rho]^2 - 3542400*Ech^4*\[Rho]^2 + 
    3083520*Ech^5*\[Rho]^2 - 294912*Ech^6*\[Rho]^2 - 2193408*Ech^7*\[Rho]^2 + 
    2370816*Ech^8*\[Rho]^2 - 1242624*Ech^9*\[Rho]^2 + 
    353280*Ech^10*\[Rho]^2 - 30720*Ech^11*\[Rho]^2 + 1080*\[Rho]^3 - 
    14040*Ech*\[Rho]^3 + 76680*Ech^2*\[Rho]^3 - 225360*Ech^3*\[Rho]^3 + 
    325440*Ech^4*\[Rho]^3 + 50688*Ech^5*\[Rho]^3 - 999936*Ech^6*\[Rho]^3 + 
    1534464*Ech^7*\[Rho]^3 - 990720*Ech^8*\[Rho]^3 + 267264*Ech^9*\[Rho]^3 + 
    280*\[Rho]^4 - 680*Ech*\[Rho]^4 - 18600*Ech^2*\[Rho]^4 + 
    152720*Ech^3*\[Rho]^4 - 425920*Ech^4*\[Rho]^4 + 569856*Ech^5*\[Rho]^4 - 
    475904*Ech^6*\[Rho]^4 + 283648*Ech^7*\[Rho]^4 - 93696*Ech^8*\[Rho]^4 + 
    9216*Ech^9*\[Rho]^4 + 105*\[Rho]^5 - 1470*Ech*\[Rho]^5 + 
    8820*Ech^2*\[Rho]^5 - 29400*Ech^3*\[Rho]^5 - 19440*Ech^4*\[Rho]^5 + 
    76128*Ech^5*\[Rho]^5 - 98112*Ech^6*\[Rho]^5 + 74112*Ech^7*\[Rho]^5 - 
    23040*Ech^8*\[Rho]^5 + 189*\[Rho]^6 - 2646*Ech*\[Rho]^6 + 
    15876*Ech^2*\[Rho]^6 - 52920*Ech^3*\[Rho]^6 + 105840*Ech^4*\[Rho]^6 - 
    127008*Ech^5*\[Rho]^6 + 84672*Ech^6*\[Rho]^6 - 24192*Ech^7*\[Rho]^6 - 
    60*(-1 + 2*Ech)^7*\[Rho]*(-46 - 72*\[Rho] + 9*\[Rho]^2 + 27*\[Rho]^3)*
     Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^7*\[Rho]*(-46 - 72*\[Rho] + 
      9*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))/(180*(-1 + 2*Ech)^7*mb^5*
   \[Rho]) + (r16*(-480 + 5760*Ech - 28800*Ech^2 + 76800*Ech^3 - 
    115200*Ech^4 + 92160*Ech^5 - 30720*Ech^6 + 18115*\[Rho] - 
    226980*Ech*\[Rho] + 1192500*Ech^2*\[Rho] - 3372000*Ech^3*\[Rho] + 
    5450880*Ech^4*\[Rho] - 4911744*Ech^5*\[Rho] + 2345472*Ech^6*\[Rho] - 
    1076736*Ech^7*\[Rho] + 1160448*Ech^8*\[Rho] - 656384*Ech^9*\[Rho] + 
    76800*Ech^10*\[Rho] - 17805*\[Rho]^2 + 181980*Ech*\[Rho]^2 - 
    719820*Ech^2*\[Rho]^2 + 1285920*Ech^3*\[Rho]^2 - 683040*Ech^4*\[Rho]^2 - 
    817920*Ech^5*\[Rho]^2 + 790656*Ech^6*\[Rho]^2 + 603648*Ech^7*\[Rho]^2 - 
    831744*Ech^8*\[Rho]^2 + 242688*Ech^9*\[Rho]^2 - 15360*Ech^10*\[Rho]^2 - 
    240*\[Rho]^3 + 9000*Ech*\[Rho]^3 - 81720*Ech^2*\[Rho]^3 + 
    340320*Ech^3*\[Rho]^3 - 656160*Ech^4*\[Rho]^3 + 240000*Ech^5*\[Rho]^3 + 
    998784*Ech^6*\[Rho]^3 - 1347072*Ech^7*\[Rho]^3 + 526848*Ech^8*\[Rho]^3 + 
    560*\[Rho]^4 - 3480*Ech*\[Rho]^4 - 2040*Ech^2*\[Rho]^4 + 
    70240*Ech^3*\[Rho]^4 - 208800*Ech^4*\[Rho]^4 + 395136*Ech^5*\[Rho]^4 - 
    409216*Ech^6*\[Rho]^4 + 96768*Ech^7*\[Rho]^4 + 53760*Ech^8*\[Rho]^4 - 
    915*\[Rho]^5 + 10980*Ech*\[Rho]^5 - 54900*Ech^2*\[Rho]^5 + 
    146400*Ech^3*\[Rho]^5 - 370800*Ech^4*\[Rho]^5 + 515520*Ech^5*\[Rho]^5 - 
    386880*Ech^6*\[Rho]^5 + 122880*Ech^7*\[Rho]^5 + 765*\[Rho]^6 - 
    9180*Ech*\[Rho]^6 + 45900*Ech^2*\[Rho]^6 - 122400*Ech^3*\[Rho]^6 + 
    183600*Ech^4*\[Rho]^6 - 146880*Ech^5*\[Rho]^6 + 48960*Ech^6*\[Rho]^6 + 
    60*(1 - 2*Ech)^6*\[Rho]*(-80 - 264*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
     Log[1 - 2*Ech] - 60*(1 - 2*Ech)^6*\[Rho]*(-80 - 264*\[Rho] + 
      51*\[Rho]^2 + 27*\[Rho]^3)*Log[\[Rho]]))/
  (720*(1 - 2*Ech)^6*mb^5*\[Rho]) + 
 (r18*(-240 + 3360*Ech - 20160*Ech^2 + 67200*Ech^3 - 134400*Ech^4 + 
    161280*Ech^5 - 107520*Ech^6 + 30720*Ech^7 + 10327*\[Rho] - 
    149858*Ech*\[Rho] + 936108*Ech^2*\[Rho] - 3268200*Ech^3*\[Rho] + 
    6908160*Ech^4*\[Rho] - 8907264*Ech^5*\[Rho] + 6675456*Ech^6*\[Rho] - 
    2727936*Ech^7*\[Rho] + 1102080*Ech^8*\[Rho] - 1134080*Ech^9*\[Rho] + 
    701440*Ech^10*\[Rho] - 153600*Ech^11*\[Rho] - 12825*\[Rho]^2 + 
    163710*Ech*\[Rho]^2 - 871380*Ech^2*\[Rho]^2 + 2461080*Ech^3*\[Rho]^2 - 
    3839520*Ech^4*\[Rho]^2 + 3026880*Ech^5*\[Rho]^2 - 876672*Ech^6*\[Rho]^2 + 
    458496*Ech^7*\[Rho]^2 - 1344768*Ech^8*\[Rho]^2 + 1181184*Ech^9*\[Rho]^2 - 
    402432*Ech^10*\[Rho]^2 + 30720*Ech^11*\[Rho]^2 + 1680*\[Rho]^3 - 
    17400*Ech*\[Rho]^3 + 61560*Ech^2*\[Rho]^3 - 33840*Ech^3*\[Rho]^3 - 
    264480*Ech^4*\[Rho]^3 + 350016*Ech^5*\[Rho]^3 + 963456*Ech^6*\[Rho]^3 - 
    2848512*Ech^7*\[Rho]^3 + 2655744*Ech^8*\[Rho]^3 - 881664*Ech^9*\[Rho]^3 + 
    1760*\[Rho]^4 - 21400*Ech*\[Rho]^4 + 105720*Ech^2*\[Rho]^4 - 
    261680*Ech^3*\[Rho]^4 + 364000*Ech^4*\[Rho]^4 - 259776*Ech^5*\[Rho]^4 - 
    75904*Ech^6*\[Rho]^4 + 225536*Ech^7*\[Rho]^4 + 62976*Ech^8*\[Rho]^4 - 
    119808*Ech^9*\[Rho]^4 - 1575*\[Rho]^5 + 22050*Ech*\[Rho]^5 - 
    132300*Ech^2*\[Rho]^5 + 441000*Ech^3*\[Rho]^5 - 1060080*Ech^4*\[Rho]^5 + 
    1786656*Ech^5*\[Rho]^5 - 1842624*Ech^6*\[Rho]^5 + 
    1079424*Ech^7*\[Rho]^5 - 276480*Ech^8*\[Rho]^5 + 873*\[Rho]^6 - 
    12222*Ech*\[Rho]^6 + 73332*Ech^2*\[Rho]^6 - 244440*Ech^3*\[Rho]^6 + 
    488880*Ech^4*\[Rho]^6 - 586656*Ech^5*\[Rho]^6 + 391104*Ech^6*\[Rho]^6 - 
    111744*Ech^7*\[Rho]^6 - 60*(-1 + 2*Ech)^7*\[Rho]*
     (-44 - 132*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ech] + 
    60*(-1 + 2*Ech)^7*\[Rho]*(-44 - 132*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
     Log[\[Rho]]))/(360*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
 (r15*(480 - 6720*Ech + 40320*Ech^2 - 134400*Ech^3 + 268800*Ech^4 - 
    322560*Ech^5 + 215040*Ech^6 - 61440*Ech^7 - 7883*\[Rho] + 
    115162*Ech*\[Rho] - 724572*Ech^2*\[Rho] + 2549640*Ech^3*\[Rho] - 
    5438400*Ech^4*\[Rho] + 7097472*Ech^5*\[Rho] - 5439744*Ech^6*\[Rho] + 
    2379264*Ech^7*\[Rho] - 1102080*Ech^8*\[Rho] + 1093120*Ech^9*\[Rho] - 
    668672*Ech^10*\[Rho] + 153600*Ech^11*\[Rho] + 13445*\[Rho]^2 - 
    184390*Ech*\[Rho]^2 + 1079460*Ech^2*\[Rho]^2 - 3490680*Ech^3*\[Rho]^2 + 
    6689760*Ech^4*\[Rho]^2 - 7433280*Ech^5*\[Rho]^2 + 
    4017024*Ech^6*\[Rho]^2 - 69888*Ech^7*\[Rho]^2 - 738048*Ech^8*\[Rho]^2 - 
    79360*Ech^9*\[Rho]^2 + 238592*Ech^10*\[Rho]^2 - 30720*Ech^11*\[Rho]^2 - 
    5520*\[Rho]^3 + 71160*Ech*\[Rho]^3 - 384120*Ech^2*\[Rho]^3 + 
    1109040*Ech^3*\[Rho]^3 - 1752480*Ech^4*\[Rho]^3 + 
    1310016*Ech^5*\[Rho]^3 - 259200*Ech^6*\[Rho]^3 + 300288*Ech^7*\[Rho]^3 - 
    812544*Ech^8*\[Rho]^3 + 414720*Ech^9*\[Rho]^3 + 80*\[Rho]^4 - 
    4360*Ech*\[Rho]^4 + 48840*Ech^2*\[Rho]^4 - 253520*Ech^3*\[Rho]^4 + 
    732640*Ech^4*\[Rho]^4 - 1237440*Ech^5*\[Rho]^4 + 1324928*Ech^6*\[Rho]^4 - 
    926464*Ech^7*\[Rho]^4 + 238080*Ech^8*\[Rho]^4 + 33792*Ech^9*\[Rho]^4 - 
    485*\[Rho]^5 + 6790*Ech*\[Rho]^5 - 40740*Ech^2*\[Rho]^5 + 
    135800*Ech^3*\[Rho]^5 - 281680*Ech^4*\[Rho]^5 + 199776*Ech^5*\[Rho]^5 + 
    16576*Ech^6*\[Rho]^5 - 127616*Ech^7*\[Rho]^5 + 61440*Ech^8*\[Rho]^5 - 
    117*\[Rho]^6 + 1638*Ech*\[Rho]^6 - 9828*Ech^2*\[Rho]^6 + 
    32760*Ech^3*\[Rho]^6 - 65520*Ech^4*\[Rho]^6 + 78624*Ech^5*\[Rho]^6 - 
    52416*Ech^6*\[Rho]^6 + 14976*Ech^7*\[Rho]^6 + 60*(-1 + 2*Ech)^7*\[Rho]*
     (-40 - 32*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*Log[1 - 2*Ech] - 
    60*(-1 + 2*Ech)^7*\[Rho]*(-40 - 32*\[Rho] + 51*\[Rho]^2 + 27*\[Rho]^3)*
     Log[\[Rho]]))/(360*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
 (r6*(4320 - 69120*Ech + 483840*Ech^2 - 1935360*Ech^3 + 4838400*Ech^4 - 
    7741440*Ech^5 + 7741440*Ech^6 - 4423680*Ech^7 + 1105920*Ech^8 - 
    35219*\[Rho] + 576944*Ech*\[Rho] - 4146128*Ech^2*\[Rho] + 
    17086272*Ech^3*\[Rho] - 44270800*Ech^4*\[Rho] + 74441728*Ech^5*\[Rho] - 
    81786368*Ech^6*\[Rho] + 61382656*Ech^7*\[Rho] - 42083584*Ech^8*\[Rho] + 
    38768640*Ech^9*\[Rho] - 32706560*Ech^10*\[Rho] + 16302080*Ech^11*\[Rho] - 
    3584000*Ech^12*\[Rho] + 38125*\[Rho]^2 - 571600*Ech*\[Rho]^2 + 
    3694000*Ech^2*\[Rho]^2 - 13342400*Ech^3*\[Rho]^2 + 
    29185360*Ech^4*\[Rho]^2 - 39253504*Ech^5*\[Rho]^2 + 
    32441344*Ech^6*\[Rho]^2 - 19806208*Ech^7*\[Rho]^2 + 
    17561344*Ech^8*\[Rho]^2 - 18173952*Ech^9*\[Rho]^2 + 
    10850304*Ech^10*\[Rho]^2 - 2605056*Ech^11*\[Rho]^2 - 
    102400*Ech^12*\[Rho]^2 - 10800*\[Rho]^3 + 159000*Ech*\[Rho]^3 - 
    1002600*Ech^2*\[Rho]^3 + 3495200*Ech^3*\[Rho]^3 - 
    7438080*Ech^4*\[Rho]^3 + 10302592*Ech^5*\[Rho]^3 - 
    9897216*Ech^6*\[Rho]^3 + 6831616*Ech^7*\[Rho]^3 - 
    3018752*Ech^8*\[Rho]^3 + 483328*Ech^9*\[Rho]^3 + 96256*Ech^10*\[Rho]^3 + 
    6800*\[Rho]^4 - 103400*Ech*\[Rho]^4 + 680600*Ech^2*\[Rho]^4 - 
    2520800*Ech^3*\[Rho]^4 + 6170240*Ech^4*\[Rho]^4 - 
    10968960*Ech^5*\[Rho]^4 + 14287104*Ech^6*\[Rho]^4 - 
    12952064*Ech^7*\[Rho]^4 + 7682048*Ech^8*\[Rho]^4 - 
    2875392*Ech^9*\[Rho]^4 + 563200*Ech^10*\[Rho]^4 - 5245*\[Rho]^5 + 
    83920*Ech*\[Rho]^5 - 587440*Ech^2*\[Rho]^5 + 2349760*Ech^3*\[Rho]^5 - 
    6310080*Ech^4*\[Rho]^5 + 11869440*Ech^5*\[Rho]^5 - 
    15298560*Ech^6*\[Rho]^5 + 12569600*Ech^7*\[Rho]^5 - 
    5999360*Ech^8*\[Rho]^5 + 1269760*Ech^9*\[Rho]^5 + 2019*\[Rho]^6 - 
    32304*Ech*\[Rho]^6 + 226128*Ech^2*\[Rho]^6 - 904512*Ech^3*\[Rho]^6 + 
    2261280*Ech^4*\[Rho]^6 - 3618048*Ech^5*\[Rho]^6 + 
    3618048*Ech^6*\[Rho]^6 - 2067456*Ech^7*\[Rho]^6 + 516864*Ech^8*\[Rho]^6 + 
    60*(1 - 2*Ech)^8*\[Rho]*(112 + 320*\[Rho] - 115*\[Rho]^2 + 45*\[Rho]^3)*
     Log[1 - 2*Ech] - 60*(1 - 2*Ech)^8*\[Rho]*(112 + 320*\[Rho] - 
      115*\[Rho]^2 + 45*\[Rho]^3)*Log[\[Rho]]))/
  (1200*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
 (m2*(-125 + 2518*Ech - 20484*Ech^2 + 89784*Ech^3 - 235968*Ech^4 + 
    400512*Ech^5 - 521472*Ech^6 + 726528*Ech^7 - 1060608*Ech^8 + 
    1102336*Ech^9 - 625664*Ech^10 + 141312*Ech^11 + 947*\[Rho] - 
    16330*Ech*\[Rho] + 119484*Ech^2*\[Rho] - 484296*Ech^3*\[Rho] + 
    1182048*Ech^4*\[Rho] - 1750848*Ech^5*\[Rho] + 1468800*Ech^6*\[Rho] - 
    509184*Ech^7*\[Rho] - 149760*Ech^8*\[Rho] + 212480*Ech^9*\[Rho] - 
    87040*Ech^10*\[Rho] + 6144*Ech^11*\[Rho] - 1008*\[Rho]^2 + 
    16776*Ech*\[Rho]^2 - 119304*Ech^2*\[Rho]^2 + 472272*Ech^3*\[Rho]^2 - 
    1118880*Ech^4*\[Rho]^2 + 1601088*Ech^5*\[Rho]^2 - 
    1353600*Ech^6*\[Rho]^2 + 652032*Ech^7*\[Rho]^2 - 173568*Ech^8*\[Rho]^2 + 
    21504*Ech^9*\[Rho]^2 + 368*\[Rho]^3 - 7096*Ech*\[Rho]^3 + 
    56184*Ech^2*\[Rho]^3 - 241712*Ech^3*\[Rho]^3 + 581344*Ech^4*\[Rho]^3 - 
    825024*Ech^5*\[Rho]^3 + 718976*Ech^6*\[Rho]^3 - 347392*Ech^7*\[Rho]^3 + 
    66048*Ech^8*\[Rho]^3 + 9216*Ech^9*\[Rho]^3 - 83*\[Rho]^4 + 
    1162*Ech*\[Rho]^4 - 6972*Ech^2*\[Rho]^4 + 23240*Ech^3*\[Rho]^4 - 
    16240*Ech^4*\[Rho]^4 - 17376*Ech^5*\[Rho]^4 + 67648*Ech^6*\[Rho]^4 - 
    68480*Ech^7*\[Rho]^4 + 24576*Ech^8*\[Rho]^4 - 99*\[Rho]^5 + 
    1386*Ech*\[Rho]^5 - 8316*Ech^2*\[Rho]^5 + 27720*Ech^3*\[Rho]^5 - 
    55440*Ech^4*\[Rho]^5 + 66528*Ech^5*\[Rho]^5 - 44352*Ech^6*\[Rho]^5 + 
    12672*Ech^7*\[Rho]^5 + 12*(-1 + 2*Ech)^7*(-32 + 128*\[Rho] - 
      111*\[Rho]^2 + 81*\[Rho]^3)*Log[1 - 2*Ech] - 
    12*(-1 + 2*Ech)^7*(-32 + 128*\[Rho] - 111*\[Rho]^2 + 81*\[Rho]^3)*
     Log[\[Rho]]))/(144*(-1 + 2*Ech)^7*mb^4) + 
 (r4*(-3060 + 48960*Ech - 342720*Ech^2 + 1370880*Ech^3 - 3427200*Ech^4 + 
    5483520*Ech^5 - 5483520*Ech^6 + 3133440*Ech^7 - 783360*Ech^8 + 
    3102*\[Rho] - 37752*Ech*\[Rho] + 169224*Ech^2*\[Rho] - 
    233376*Ech^3*\[Rho] - 720000*Ech^4*\[Rho] + 3487296*Ech^5*\[Rho] - 
    5237376*Ech^6*\[Rho] + 110592*Ech^7*\[Rho] + 11277312*Ech^8*\[Rho] - 
    18769920*Ech^9*\[Rho] + 16343040*Ech^10*\[Rho] - 9216000*Ech^11*\[Rho] + 
    3563520*Ech^12*\[Rho] - 737280*Ech^13*\[Rho] - 3475*\[Rho]^2 + 
    49900*Ech*\[Rho]^2 - 303700*Ech^2*\[Rho]^2 + 1002000*Ech^3*\[Rho]^2 - 
    1882680*Ech^4*\[Rho]^2 + 1853952*Ech^5*\[Rho]^2 - 498432*Ech^6*\[Rho]^2 - 
    723456*Ech^7*\[Rho]^2 + 811008*Ech^8*\[Rho]^2 - 523264*Ech^9*\[Rho]^2 + 
    160768*Ech^10*\[Rho]^2 + 217088*Ech^11*\[Rho]^2 - 
    153600*Ech^12*\[Rho]^2 + 1350*\[Rho]^3 - 10800*Ech*\[Rho]^3 - 
    10800*Ech^2*\[Rho]^3 + 446400*Ech^3*\[Rho]^3 - 2414760*Ech^4*\[Rho]^3 + 
    7065024*Ech^5*\[Rho]^3 - 13372512*Ech^6*\[Rho]^3 + 
    17306112*Ech^7*\[Rho]^3 - 15060864*Ech^8*\[Rho]^3 + 
    7965696*Ech^9*\[Rho]^3 - 1939968*Ech^10*\[Rho]^3 + 7500*\[Rho]^4 - 
    128100*Ech*\[Rho]^4 + 961500*Ech^2*\[Rho]^4 - 4148400*Ech^3*\[Rho]^4 + 
    11614680*Ech^4*\[Rho]^4 - 22455360*Ech^5*\[Rho]^4 + 
    30612768*Ech^6*\[Rho]^4 - 28670208*Ech^7*\[Rho]^4 + 
    16849536*Ech^8*\[Rho]^4 - 5167104*Ech^9*\[Rho]^4 + 
    483840*Ech^10*\[Rho]^4 - 6740*\[Rho]^5 + 107840*Ech*\[Rho]^5 - 
    754880*Ech^2*\[Rho]^5 + 3019520*Ech^3*\[Rho]^5 - 7807160*Ech^4*\[Rho]^5 + 
    13593920*Ech^5*\[Rho]^5 - 15941120*Ech^6*\[Rho]^5 + 
    11901440*Ech^7*\[Rho]^5 - 5048960*Ech^8*\[Rho]^5 + 
    921600*Ech^9*\[Rho]^5 + 1323*\[Rho]^6 - 21168*Ech*\[Rho]^6 + 
    148176*Ech^2*\[Rho]^6 - 592704*Ech^3*\[Rho]^6 + 1481760*Ech^4*\[Rho]^6 - 
    2370816*Ech^5*\[Rho]^6 + 2370816*Ech^6*\[Rho]^6 - 
    1354752*Ech^7*\[Rho]^6 + 338688*Ech^8*\[Rho]^6 - 
    30*(1 - 2*Ech)^8*\[Rho]*(-198 + 95*\[Rho] - 180*\[Rho]^2 + 135*\[Rho]^3)*
     Log[1 - 2*Ech] + 30*(1 - 2*Ech)^8*\[Rho]*(-198 + 95*\[Rho] - 
      180*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]))/
  (450*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
 (r1*(32531 - 574256*Ech + 4449872*Ech^2 - 19806528*Ech^3 + 55563600*Ech^4 - 
    101202432*Ech^5 + 118344192*Ech^6 - 83595264*Ech^7 + 28452096*Ech^8 + 
    7024640*Ech^9 - 24227840*Ech^10 + 30556160*Ech^11 - 20828160*Ech^12 + 
    5898240*Ech^13 - 14645*\[Rho] + 217520*Ech*\[Rho] - 
    1388240*Ech^2*\[Rho] + 4925760*Ech^3*\[Rho] - 10841040*Ech^4*\[Rho] + 
    17481216*Ech^5*\[Rho] - 29546496*Ech^6*\[Rho] + 57280512*Ech^7*\[Rho] - 
    88624896*Ech^8*\[Rho] + 86929408*Ech^9*\[Rho] - 47067136*Ech^10*\[Rho] + 
    9846784*Ech^11*\[Rho] + 921600*Ech^12*\[Rho] - 4320*\[Rho]^2 + 
    49320*Ech*\[Rho]^2 - 186840*Ech^2*\[Rho]^2 + 8160*Ech^3*\[Rho]^2 + 
    4033920*Ech^4*\[Rho]^2 - 23227008*Ech^5*\[Rho]^2 + 
    67163904*Ech^6*\[Rho]^2 - 113647104*Ech^7*\[Rho]^2 + 
    114751488*Ech^8*\[Rho]^2 - 64684032*Ech^9*\[Rho]^2 + 
    15968256*Ech^10*\[Rho]^2 - 61520*\[Rho]^3 + 1000520*Ech*\[Rho]^3 - 
    7133240*Ech^2*\[Rho]^3 + 29137760*Ech^3*\[Rho]^3 - 
    80130560*Ech^4*\[Rho]^3 + 159082880*Ech^5*\[Rho]^3 - 
    229158656*Ech^6*\[Rho]^3 + 230283776*Ech^7*\[Rho]^3 - 
    146481152*Ech^8*\[Rho]^3 + 50946048*Ech^9*\[Rho]^3 - 
    6789120*Ech^10*\[Rho]^3 + 69005*\[Rho]^4 - 1104080*Ech*\[Rho]^4 + 
    7728560*Ech^2*\[Rho]^4 - 30914240*Ech^3*\[Rho]^4 + 
    82070720*Ech^4*\[Rho]^4 - 148263680*Ech^5*\[Rho]^4 + 
    183203840*Ech^6*\[Rho]^4 - 145771520*Ech^7*\[Rho]^4 + 
    67132160*Ech^8*\[Rho]^4 - 13639680*Ech^9*\[Rho]^4 - 21051*\[Rho]^5 + 
    336816*Ech*\[Rho]^5 - 2357712*Ech^2*\[Rho]^5 + 9430848*Ech^3*\[Rho]^5 - 
    23577120*Ech^4*\[Rho]^5 + 37723392*Ech^5*\[Rho]^5 - 
    37723392*Ech^6*\[Rho]^5 + 21556224*Ech^7*\[Rho]^5 - 
    5389056*Ech^8*\[Rho]^5 + 60*(1 - 2*Ech)^8*(-448 - 140*\[Rho] - 
      165*\[Rho]^2 + 135*\[Rho]^3)*Log[1 - 2*Ech] - 
    60*(1 - 2*Ech)^8*(-448 - 140*\[Rho] - 165*\[Rho]^2 + 135*\[Rho]^3)*
     Log[\[Rho]]))/(3600*(1 - 2*Ech)^8*mb^5) + 
 (r3*(6480 - 103680*Ech + 725760*Ech^2 - 2903040*Ech^3 + 7257600*Ech^4 - 
    11612160*Ech^5 + 11612160*Ech^6 - 6635520*Ech^7 + 1658880*Ech^8 + 
    26899*\[Rho] - 484624*Ech*\[Rho] + 3826288*Ech^2*\[Rho] - 
    17330112*Ech^3*\[Rho] + 49371600*Ech^4*\[Rho] - 90823488*Ech^5*\[Rho] + 
    105443328*Ech^6*\[Rho] - 69835776*Ech^7*\[Rho] + 17681664*Ech^8*\[Rho] + 
    3880960*Ech^9*\[Rho] - 471040*Ech^10*\[Rho] - 327680*Ech^11*\[Rho] - 
    2150400*Ech^12*\[Rho] + 1228800*Ech^13*\[Rho] - 37925*\[Rho]^2 + 
    590000*Ech*\[Rho]^2 - 3995600*Ech^2*\[Rho]^2 + 15355200*Ech^3*\[Rho]^2 - 
    36582960*Ech^4*\[Rho]^2 + 55663104*Ech^5*\[Rho]^2 - 
    55294464*Ech^6*\[Rho]^2 + 41330688*Ech^7*\[Rho]^2 - 
    35107584*Ech^8*\[Rho]^2 + 33206272*Ech^9*\[Rho]^2 - 
    20107264*Ech^10*\[Rho]^2 + 4734976*Ech^11*\[Rho]^2 + 
    307200*Ech^12*\[Rho]^2 + 10800*\[Rho]^3 - 185400*Ech*\[Rho]^3 + 
    1398600*Ech^2*\[Rho]^3 - 6064800*Ech^3*\[Rho]^3 + 
    16733280*Ech^4*\[Rho]^3 - 31527552*Ech^5*\[Rho]^3 + 
    44021376*Ech^6*\[Rho]^3 - 48754176*Ech^7*\[Rho]^3 + 
    41206272*Ech^8*\[Rho]^3 - 22315008*Ech^9*\[Rho]^3 + 
    5566464*Ech^10*\[Rho]^3 - 16000*\[Rho]^4 + 272200*Ech*\[Rho]^4 - 
    2035000*Ech^2*\[Rho]^4 + 8744800*Ech^3*\[Rho]^4 - 
    23988640*Ech^4*\[Rho]^4 + 45066880*Ech^5*\[Rho]^4 - 
    60091264*Ech^6*\[Rho]^4 + 55273984*Ech^7*\[Rho]^4 - 
    31702528*Ech^8*\[Rho]^4 + 9326592*Ech^9*\[Rho]^4 - 
    798720*Ech^10*\[Rho]^4 + 11645*\[Rho]^5 - 186320*Ech*\[Rho]^5 + 
    1304240*Ech^2*\[Rho]^5 - 5216960*Ech^3*\[Rho]^5 + 
    13299680*Ech^4*\[Rho]^5 - 23034560*Ech^5*\[Rho]^5 + 
    26792960*Ech^6*\[Rho]^5 - 19742720*Ech^7*\[Rho]^5 + 
    8218880*Ech^8*\[Rho]^5 - 1459200*Ech^9*\[Rho]^5 - 1899*\[Rho]^6 + 
    30384*Ech*\[Rho]^6 - 212688*Ech^2*\[Rho]^6 + 850752*Ech^3*\[Rho]^6 - 
    2126880*Ech^4*\[Rho]^6 + 3403008*Ech^5*\[Rho]^6 - 
    3403008*Ech^6*\[Rho]^6 + 1944576*Ech^7*\[Rho]^6 - 486144*Ech^8*\[Rho]^6 + 
    60*(1 - 2*Ech)^8*\[Rho]*(-452 - 140*\[Rho] - 105*\[Rho]^2 + 135*\[Rho]^3)*
     Log[1 - 2*Ech] - 60*(1 - 2*Ech)^8*\[Rho]*(-452 - 140*\[Rho] - 
      105*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]))/
  (900*(1 - 2*Ech)^8*mb^5*\[Rho]) - 
 (r2*(3060 - 48960*Ech + 342720*Ech^2 - 1370880*Ech^3 + 3427200*Ech^4 - 
    5483520*Ech^5 + 5483520*Ech^6 - 3133440*Ech^7 + 783360*Ech^8 + 
    27013*\[Rho] - 471688*Ech*\[Rho] + 3617656*Ech^2*\[Rho] - 
    15944544*Ech^3*\[Rho] + 44259600*Ech^4*\[Rho] - 79393056*Ech^5*\[Rho] + 
    89847936*Ech^6*\[Rho] - 57626112*Ech^7*\[Rho] + 12787968*Ech^8*\[Rho] + 
    6046720*Ech^9*\[Rho] - 3604480*Ech^10*\[Rho] + 1392640*Ech^11*\[Rho] - 
    1536000*Ech^12*\[Rho] + 614400*Ech^13*\[Rho] - 35300*\[Rho]^2 + 
    547100*Ech*\[Rho]^2 - 3688100*Ech^2*\[Rho]^2 + 14091600*Ech^3*\[Rho]^2 - 
    33212520*Ech^4*\[Rho]^2 + 48872448*Ech^5*\[Rho]^2 - 
    42432768*Ech^6*\[Rho]^2 + 17389056*Ech^7*\[Rho]^2 + 
    321792*Ech^8*\[Rho]^2 - 1166336*Ech^9*\[Rho]^2 - 
    1235968*Ech^10*\[Rho]^2 + 397312*Ech^11*\[Rho]^2 + 
    153600*Ech^12*\[Rho]^2 + 3150*\[Rho]^3 - 52200*Ech*\[Rho]^3 + 
    379800*Ech^2*\[Rho]^3 - 1586400*Ech^3*\[Rho]^3 + 4040760*Ech^4*\[Rho]^3 - 
    6124224*Ech^5*\[Rho]^3 + 5082912*Ech^6*\[Rho]^3 - 
    2291712*Ech^7*\[Rho]^3 + 1716864*Ech^8*\[Rho]^3 - 
    1975296*Ech^9*\[Rho]^3 + 787968*Ech^10*\[Rho]^3 + 2300*\[Rho]^4 - 
    28700*Ech*\[Rho]^4 + 136100*Ech^2*\[Rho]^4 - 242000*Ech^3*\[Rho]^4 - 
    6280*Ech^4*\[Rho]^4 + 410560*Ech^5*\[Rho]^4 - 412768*Ech^6*\[Rho]^4 + 
    510208*Ech^7*\[Rho]^4 - 497536*Ech^8*\[Rho]^4 + 98304*Ech^9*\[Rho]^4 + 
    53760*Ech^10*\[Rho]^4 - 835*\[Rho]^5 + 13360*Ech*\[Rho]^5 - 
    93520*Ech^2*\[Rho]^5 + 374080*Ech^3*\[Rho]^5 - 1114840*Ech^4*\[Rho]^5 + 
    2402080*Ech^5*\[Rho]^5 - 3143680*Ech^6*\[Rho]^5 + 
    2575360*Ech^7*\[Rho]^5 - 1248640*Ech^8*\[Rho]^5 + 268800*Ech^9*\[Rho]^5 + 
    612*\[Rho]^6 - 9792*Ech*\[Rho]^6 + 68544*Ech^2*\[Rho]^6 - 
    274176*Ech^3*\[Rho]^6 + 685440*Ech^4*\[Rho]^6 - 1096704*Ech^5*\[Rho]^6 + 
    1096704*Ech^6*\[Rho]^6 - 626688*Ech^7*\[Rho]^6 + 156672*Ech^8*\[Rho]^6 + 
    30*(1 - 2*Ech)^8*\[Rho]*(-658 - 295*\[Rho] - 30*\[Rho]^2 + 135*\[Rho]^3)*
     Log[1 - 2*Ech] - 30*(1 - 2*Ech)^8*\[Rho]*(-658 - 295*\[Rho] - 
      30*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]))/
  (450*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
 (r5*(5760 - 92160*Ech + 645120*Ech^2 - 2580480*Ech^3 + 6451200*Ech^4 - 
    10321920*Ech^5 + 10321920*Ech^6 - 5898240*Ech^7 + 1474560*Ech^8 + 
    45943*\[Rho] - 805168*Ech*\[Rho] + 6196816*Ech^2*\[Rho] - 
    27403584*Ech^3*\[Rho] + 76304400*Ech^4*\[Rho] - 137174016*Ech^5*\[Rho] + 
    154999296*Ech^6*\[Rho] - 97554432*Ech^7*\[Rho] + 17826048*Ech^8*\[Rho] + 
    13496320*Ech^9*\[Rho] - 3911680*Ech^10*\[Rho] - 3522560*Ech^11*\[Rho] + 
    1536000*Ech^12*\[Rho] - 94425*\[Rho]^2 + 1510800*Ech*\[Rho]^2 - 
    10575600*Ech^2*\[Rho]^2 + 42302400*Ech^3*\[Rho]^2 - 
    105787920*Ech^4*\[Rho]^2 + 169241088*Ech^5*\[Rho]^2 - 
    167943168*Ech^6*\[Rho]^2 + 90494976*Ech^7*\[Rho]^2 - 
    12442368*Ech^8*\[Rho]^2 - 9056256*Ech^9*\[Rho]^2 + 
    602112*Ech^10*\[Rho]^2 + 2015232*Ech^11*\[Rho]^2 - 
    307200*Ech^12*\[Rho]^2 + 46800*\[Rho]^3 - 718200*Ech*\[Rho]^3 + 
    4782600*Ech^2*\[Rho]^3 - 17988000*Ech^3*\[Rho]^3 + 
    42140160*Ech^4*\[Rho]^3 - 64170624*Ech^5*\[Rho]^3 + 
    64426752*Ech^6*\[Rho]^3 - 43709952*Ech^7*\[Rho]^3 + 
    23506944*Ech^8*\[Rho]^3 - 12066816*Ech^9*\[Rho]^3 + 
    3360768*Ech^10*\[Rho]^3 - 12400*\[Rho]^4 + 214600*Ech*\[Rho]^4 - 
    1631800*Ech^2*\[Rho]^4 + 7132000*Ech^3*\[Rho]^4 - 
    20529280*Ech^4*\[Rho]^4 + 40616320*Ech^5*\[Rho]^4 - 
    53663488*Ech^6*\[Rho]^4 + 45726208*Ech^7*\[Rho]^4 - 
    24365056*Ech^8*\[Rho]^4 + 6119424*Ech^9*\[Rho]^4 - 
    153600*Ech^10*\[Rho]^4 + 9465*\[Rho]^5 - 151440*Ech*\[Rho]^5 + 
    1060080*Ech^2*\[Rho]^5 - 4240320*Ech^3*\[Rho]^5 + 
    10973760*Ech^4*\[Rho]^5 - 18689280*Ech^5*\[Rho]^5 + 
    19691520*Ech^6*\[Rho]^5 - 12672000*Ech^7*\[Rho]^5 + 
    4273920*Ech^8*\[Rho]^5 - 491520*Ech^9*\[Rho]^5 - 1143*\[Rho]^6 + 
    18288*Ech*\[Rho]^6 - 128016*Ech^2*\[Rho]^6 + 512064*Ech^3*\[Rho]^6 - 
    1280160*Ech^4*\[Rho]^6 + 2048256*Ech^5*\[Rho]^6 - 
    2048256*Ech^6*\[Rho]^6 + 1170432*Ech^7*\[Rho]^6 - 292608*Ech^8*\[Rho]^6 + 
    60*(1 - 2*Ech)^8*\[Rho]*(-584 + 255*\[Rho]^2 + 135*\[Rho]^3)*
     Log[1 - 2*Ech] - 60*(1 - 2*Ech)^8*\[Rho]*(-584 + 255*\[Rho]^2 + 
      135*\[Rho]^3)*Log[\[Rho]]))/(3600*(1 - 2*Ech)^8*mb^5*\[Rho]) - 
 (r7*(1440 - 23040*Ech + 161280*Ech^2 - 645120*Ech^3 + 1612800*Ech^4 - 
    2580480*Ech^5 + 2580480*Ech^6 - 1474560*Ech^7 + 368640*Ech^8 - 
    131393*\[Rho] + 2225168*Ech*\[Rho] - 16559216*Ech^2*\[Rho] + 
    70824384*Ech^3*\[Rho] - 190767600*Ech^4*\[Rho] + 332092416*Ech^5*\[Rho] - 
    365277696*Ech^6*\[Rho] + 229343232*Ech^7*\[Rho] - 51963648*Ech^8*\[Rho] - 
    23121920*Ech^9*\[Rho] + 17223680*Ech^10*\[Rho] - 5488640*Ech^11*\[Rho] + 
    1536000*Ech^12*\[Rho] + 116975*\[Rho]^2 - 1732400*Ech*\[Rho]^2 + 
    11013200*Ech^2*\[Rho]^2 - 38856000*Ech^3*\[Rho]^2 + 
    81339120*Ech^4*\[Rho]^2 - 96972288*Ech^5*\[Rho]^2 + 
    46906368*Ech^6*\[Rho]^2 + 29927424*Ech^7*\[Rho]^2 - 
    58405632*Ech^8*\[Rho]^2 + 37523456*Ech^9*\[Rho]^2 - 
    14323712*Ech^10*\[Rho]^2 + 3719168*Ech^11*\[Rho]^2 - 
    307200*Ech^12*\[Rho]^2 + 3600*\[Rho]^3 - 27000*Ech*\[Rho]^3 - 
    55800*Ech^2*\[Rho]^3 + 1365600*Ech^3*\[Rho]^3 - 6226560*Ech^4*\[Rho]^3 + 
    12657024*Ech^5*\[Rho]^3 - 8861952*Ech^6*\[Rho]^3 - 
    11662848*Ech^7*\[Rho]^3 + 30099456*Ech^8*\[Rho]^3 - 
    24797184*Ech^9*\[Rho]^3 + 7391232*Ech^10*\[Rho]^3 + 9200*\[Rho]^4 - 
    131000*Ech*\[Rho]^4 + 787400*Ech^2*\[Rho]^4 - 2544800*Ech^3*\[Rho]^4 + 
    4244480*Ech^4*\[Rho]^4 - 2453120*Ech^5*\[Rho]^4 - 
    3258112*Ech^6*\[Rho]^4 + 7854592*Ech^7*\[Rho]^4 - 
    5791744*Ech^8*\[Rho]^4 + 24576*Ech^9*\[Rho]^4 + 1075200*Ech^10*\[Rho]^4 - 
    3215*\[Rho]^5 + 51440*Ech*\[Rho]^5 - 360080*Ech^2*\[Rho]^5 + 
    1440320*Ech^3*\[Rho]^5 - 4141760*Ech^4*\[Rho]^5 + 
    9946880*Ech^5*\[Rho]^5 - 16363520*Ech^6*\[Rho]^5 + 
    16409600*Ech^7*\[Rho]^5 - 9355520*Ech^8*\[Rho]^5 + 
    2334720*Ech^9*\[Rho]^5 + 3393*\[Rho]^6 - 54288*Ech*\[Rho]^6 + 
    380016*Ech^2*\[Rho]^6 - 1520064*Ech^3*\[Rho]^6 + 3800160*Ech^4*\[Rho]^6 - 
    6080256*Ech^5*\[Rho]^6 + 6080256*Ech^6*\[Rho]^6 - 
    3474432*Ech^7*\[Rho]^6 + 868608*Ech^8*\[Rho]^6 + 
    60*(1 - 2*Ech)^8*\[Rho]*(1024 + 1160*\[Rho] + 255*\[Rho]^2 + 
      135*\[Rho]^3)*Log[1 - 2*Ech] - 60*(1 - 2*Ech)^8*\[Rho]*
     (1024 + 1160*\[Rho] + 255*\[Rho]^2 + 135*\[Rho]^3)*Log[\[Rho]]))/
  (3600*(1 - 2*Ech)^8*mb^5*\[Rho])


==> anc/Results/Resultsq2ElcutMom/QElcut2.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(8*Ech^5*m7*(-1 + 2*Ech + \[Rho])^2*(19 + 384*Ech^6 - 267*\[Rho] + 
    437*\[Rho]^2 - 189*\[Rho]^3 - 224*Ech^5*(7 + \[Rho]) + 
    16*Ech^4*(155 + 61*\[Rho] + 8*\[Rho]^2) - 
    8*Ech^3*(250 - 6*\[Rho] - 109*\[Rho]^2 + 9*\[Rho]^3) - 
    2*Ech*(101 - 641*\[Rho] + 359*\[Rho]^2 + 21*\[Rho]^3) + 
    4*Ech^2*(220 - 434*\[Rho] - 195*\[Rho]^2 + 39*\[Rho]^3)))/
  (75*(-1 + 2*Ech)^7*mb^4) + 
 (\[Rho]3LS*(15 - 180*Ech + 900*Ech^2 - 2400*Ech^3 + 3600*Ech^4 - 
    3264*Ech^5 + 5536*Ech^6 - 22656*Ech^7 + 59520*Ech^8 - 87040*Ech^9 + 
    66048*Ech^10 - 18432*Ech^11 - 2048*Ech^12 + 190*\[Rho] - 
    2520*Ech*\[Rho] + 14040*Ech^2*\[Rho] - 42240*Ech^3*\[Rho] + 
    72960*Ech^4*\[Rho] - 69120*Ech^5*\[Rho] + 23040*Ech^6*\[Rho] + 
    30720*Ech^7*\[Rho] - 69120*Ech^8*\[Rho] + 71680*Ech^9*\[Rho] - 
    30720*Ech^10*\[Rho] - 605*\[Rho]^2 + 7380*Ech*\[Rho]^2 - 
    37620*Ech^2*\[Rho]^2 + 102720*Ech^3*\[Rho]^2 - 158880*Ech^4*\[Rho]^2 + 
    130560*Ech^5*\[Rho]^2 - 31680*Ech^6*\[Rho]^2 - 42240*Ech^7*\[Rho]^2 + 
    49920*Ech^8*\[Rho]^2 - 20480*Ech^9*\[Rho]^2 + 520*\[Rho]^3 - 
    5760*Ech*\[Rho]^3 + 25920*Ech^2*\[Rho]^3 - 59520*Ech^3*\[Rho]^3 + 
    70080*Ech^4*\[Rho]^3 - 26880*Ech^5*\[Rho]^3 - 35200*Ech^6*\[Rho]^3 + 
    53760*Ech^7*\[Rho]^3 - 23040*Ech^8*\[Rho]^3 - 55*\[Rho]^4 + 
    300*Ech*\[Rho]^4 + 660*Ech^2*\[Rho]^4 - 8960*Ech^3*\[Rho]^4 + 
    27840*Ech^4*\[Rho]^4 - 46080*Ech^5*\[Rho]^4 + 45920*Ech^6*\[Rho]^4 - 
    21120*Ech^7*\[Rho]^4 + 1920*Ech^8*\[Rho]^4 - 70*\[Rho]^5 + 
    840*Ech*\[Rho]^5 - 4200*Ech^2*\[Rho]^5 + 11200*Ech^3*\[Rho]^5 - 
    16800*Ech^4*\[Rho]^5 + 15744*Ech^5*\[Rho]^5 - 7936*Ech^6*\[Rho]^5 + 
    1536*Ech^7*\[Rho]^5 + 5*\[Rho]^6 - 60*Ech*\[Rho]^6 + 300*Ech^2*\[Rho]^6 - 
    800*Ech^3*\[Rho]^6 + 1200*Ech^4*\[Rho]^6 - 960*Ech^5*\[Rho]^6 + 
    320*Ech^6*\[Rho]^6 - 60*(1 - 2*Ech)^6*(-1 + \[Rho])^2*\[Rho]*
     (2 + 3*\[Rho])*Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*(-1 + \[Rho])^2*\[Rho]*
     (2 + 3*\[Rho])*Log[\[Rho]]))/(15*(1 - 2*Ech)^6*mb^3) + 
 (\[Mu]2G*(3 - 30*Ech + 120*Ech^2 - 240*Ech^3 + 240*Ech^4 - 64*Ech^5 - 
    288*Ech^6 + 960*Ech^7 - 1280*Ech^8 + 1536*Ech^10 - 1024*Ech^11 + 
    38*\[Rho] - 428*Ech*\[Rho] + 1952*Ech^2*\[Rho] - 4544*Ech^3*\[Rho] + 
    5504*Ech^4*\[Rho] - 3168*Ech^5*\[Rho] + 1728*Ech^6*\[Rho] - 
    3840*Ech^7*\[Rho] + 4096*Ech^8*\[Rho] - 512*Ech^9*\[Rho] - 
    1024*Ech^10*\[Rho] - 121*\[Rho]^2 + 1234*Ech*\[Rho]^2 - 
    5056*Ech^2*\[Rho]^2 + 10432*Ech^3*\[Rho]^2 - 10912*Ech^4*\[Rho]^2 + 
    4864*Ech^5*\[Rho]^2 - 832*Ech^6*\[Rho]^2 + 1408*Ech^7*\[Rho]^2 - 
    1024*Ech^8*\[Rho]^2 + 104*\[Rho]^3 - 944*Ech*\[Rho]^3 + 
    3296*Ech^2*\[Rho]^3 - 5312*Ech^3*\[Rho]^3 + 3392*Ech^4*\[Rho]^3 + 
    704*Ech^5*\[Rho]^3 - 2560*Ech^6*\[Rho]^3 + 1792*Ech^7*\[Rho]^3 - 
    11*\[Rho]^4 + 38*Ech*\[Rho]^4 + 208*Ech^2*\[Rho]^4 - 
    1376*Ech^3*\[Rho]^4 + 2816*Ech^4*\[Rho]^4 - 3040*Ech^5*\[Rho]^4 + 
    2144*Ech^6*\[Rho]^4 - 320*Ech^7*\[Rho]^4 - 14*\[Rho]^5 + 
    140*Ech*\[Rho]^5 - 560*Ech^2*\[Rho]^5 + 1120*Ech^3*\[Rho]^5 - 
    1120*Ech^4*\[Rho]^5 + 736*Ech^5*\[Rho]^5 - 192*Ech^6*\[Rho]^5 + 
    \[Rho]^6 - 10*Ech*\[Rho]^6 + 40*Ech^2*\[Rho]^6 - 80*Ech^3*\[Rho]^6 + 
    80*Ech^4*\[Rho]^6 - 32*Ech^5*\[Rho]^6 + 12*(-1 + 2*Ech)^5*(-1 + \[Rho])^2*
     \[Rho]*(2 + 3*\[Rho])*Log[1 - 2*Ech] - 12*(-1 + 2*Ech)^5*(-1 + \[Rho])^2*
     \[Rho]*(2 + 3*\[Rho])*Log[\[Rho]]))/(3*(-1 + 2*Ech)^5*mb^2) + 
 (2*(1 - 8*Ech + 24*Ech^2 - 32*Ech^3 + 16*Ech^4 - 48*Ech^5 + 416*Ech^6 - 
    1408*Ech^7 + 2304*Ech^8 - 1792*Ech^9 + 512*Ech^10 - 24*\[Rho] + 
    192*Ech*\[Rho] - 576*Ech^2*\[Rho] + 768*Ech^3*\[Rho] - 384*Ech^4*\[Rho] + 
    48*Ech^5*\[Rho] - 384*Ech^6*\[Rho] + 1152*Ech^7*\[Rho] - 
    1536*Ech^8*\[Rho] + 768*Ech^9*\[Rho] - 375*\[Rho]^2 + 3360*Ech*\[Rho]^2 - 
    11520*Ech^2*\[Rho]^2 + 18240*Ech^3*\[Rho]^2 - 12000*Ech^4*\[Rho]^2 + 
    1440*Ech^5*\[Rho]^2 - 960*Ech^6*\[Rho]^2 + 1920*Ech^7*\[Rho]^2 + 
    960*Ech*\[Rho]^3 - 6720*Ech^2*\[Rho]^3 + 16640*Ech^3*\[Rho]^3 - 
    16000*Ech^4*\[Rho]^3 + 2400*Ech^5*\[Rho]^3 + 3200*Ech^6*\[Rho]^3 - 
    640*Ech^7*\[Rho]^3 + 375*\[Rho]^4 - 2640*Ech*\[Rho]^4 + 
    6480*Ech^2*\[Rho]^4 - 5760*Ech^3*\[Rho]^4 + 1680*Ech^5*\[Rho]^4 - 
    480*Ech^6*\[Rho]^4 + 24*\[Rho]^5 - 192*Ech*\[Rho]^5 + 
    576*Ech^2*\[Rho]^5 - 768*Ech^3*\[Rho]^5 + 384*Ech^4*\[Rho]^5 - 
    144*Ech^5*\[Rho]^5 - \[Rho]^6 + 8*Ech*\[Rho]^6 - 24*Ech^2*\[Rho]^6 + 
    32*Ech^3*\[Rho]^6 - 16*Ech^4*\[Rho]^6 + 60*(1 - 2*Ech)^4*\[Rho]^2*
     (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] - 60*(1 - 2*Ech)^4*\[Rho]^2*
     (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/(15*(1 - 2*Ech)^4) + 
 (\[Mu]2\[Pi]*(-1 + 12*Ech - 60*Ech^2 + 160*Ech^3 - 240*Ech^4 + 2464*Ech^6 - 
    14208*Ech^7 + 44160*Ech^8 - 81920*Ech^9 + 90624*Ech^10 - 55296*Ech^11 + 
    14336*Ech^12 + 24*\[Rho] - 288*Ech*\[Rho] + 1440*Ech^2*\[Rho] - 
    3840*Ech^3*\[Rho] + 5760*Ech^4*\[Rho] - 4416*Ech^5*\[Rho] - 
    768*Ech^6*\[Rho] + 11520*Ech^7*\[Rho] - 30720*Ech^8*\[Rho] + 
    46080*Ech^9*\[Rho] - 36864*Ech^10*\[Rho] + 12288*Ech^11*\[Rho] + 
    375*\[Rho]^2 - 4860*Ech*\[Rho]^2 + 26460*Ech^2*\[Rho]^2 - 
    77760*Ech^3*\[Rho]^2 + 131040*Ech^4*\[Rho]^2 - 120960*Ech^5*\[Rho]^2 + 
    45120*Ech^6*\[Rho]^2 + 11520*Ech^7*\[Rho]^2 - 11520*Ech^8*\[Rho]^2 - 
    960*Ech*\[Rho]^3 + 10560*Ech^2*\[Rho]^3 - 47360*Ech^3*\[Rho]^3 + 
    109440*Ech^4*\[Rho]^3 - 136320*Ech^5*\[Rho]^3 + 85120*Ech^6*\[Rho]^3 - 
    15360*Ech^7*\[Rho]^3 - 7680*Ech^8*\[Rho]^3 - 375*\[Rho]^4 + 
    4140*Ech*\[Rho]^4 - 18540*Ech^2*\[Rho]^4 + 42240*Ech^3*\[Rho]^4 - 
    48960*Ech^4*\[Rho]^4 + 24000*Ech^5*\[Rho]^4 + 2400*Ech^6*\[Rho]^4 - 
    9600*Ech^7*\[Rho]^4 + 1920*Ech^8*\[Rho]^4 - 24*\[Rho]^5 + 
    288*Ech*\[Rho]^5 - 1440*Ech^2*\[Rho]^5 + 3840*Ech^3*\[Rho]^5 - 
    5760*Ech^4*\[Rho]^5 + 4032*Ech^5*\[Rho]^5 - 2688*Ech^6*\[Rho]^5 + 
    768*Ech^7*\[Rho]^5 + \[Rho]^6 - 12*Ech*\[Rho]^6 + 60*Ech^2*\[Rho]^6 - 
    160*Ech^3*\[Rho]^6 + 240*Ech^4*\[Rho]^6 - 192*Ech^5*\[Rho]^6 + 
    64*Ech^6*\[Rho]^6 - 60*(1 - 2*Ech)^6*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
     Log[1 - 2*Ech] + 60*(1 - 2*Ech)^6*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*
     Log[\[Rho]]))/(15*(1 - 2*Ech)^6*mb^2) + 
 (m1*(5 - 80*Ech + 560*Ech^2 - 2240*Ech^3 + 5600*Ech^4 - 10880*Ech^5 + 
    43936*Ech^6 - 288256*Ech^7 + 1338112*Ech^8 - 4057088*Ech^9 + 
    8207360*Ech^10 - 11067392*Ech^11 + 9592832*Ech^12 - 4849664*Ech^13 + 
    1089536*Ech^14 - 120*\[Rho] + 1920*Ech*\[Rho] - 13440*Ech^2*\[Rho] + 
    53760*Ech^3*\[Rho] - 134400*Ech^4*\[Rho] + 216960*Ech^5*\[Rho] - 
    245760*Ech^6*\[Rho] + 337920*Ech^7*\[Rho] - 890880*Ech^8*\[Rho] + 
    2150400*Ech^9*\[Rho] - 3440640*Ech^10*\[Rho] + 3440640*Ech^11*\[Rho] - 
    1966080*Ech^12*\[Rho] + 491520*Ech^13*\[Rho] - 1875*\[Rho]^2 + 
    31800*Ech*\[Rho]^2 - 237000*Ech^2*\[Rho]^2 + 1015200*Ech^3*\[Rho]^2 - 
    2739600*Ech^4*\[Rho]^2 + 4798080*Ech^5*\[Rho]^2 - 
    5380800*Ech^6*\[Rho]^2 + 3540480*Ech^7*\[Rho]^2 - 890880*Ech^8*\[Rho]^2 - 
    368640*Ech^9*\[Rho]^2 + 230400*Ech^10*\[Rho]^2 + 4800*Ech*\[Rho]^3 - 
    72000*Ech^2*\[Rho]^3 + 467200*Ech^3*\[Rho]^3 - 1705600*Ech^4*\[Rho]^3 + 
    3777280*Ech^5*\[Rho]^3 - 5233280*Ech^6*\[Rho]^3 + 
    4597760*Ech^7*\[Rho]^3 - 2339840*Ech^8*\[Rho]^3 + 307200*Ech^9*\[Rho]^3 + 
    153600*Ech^10*\[Rho]^3 + 1875*\[Rho]^4 - 28200*Ech*\[Rho]^4 + 
    183000*Ech^2*\[Rho]^4 - 664800*Ech^3*\[Rho]^4 + 1460400*Ech^4*\[Rho]^4 - 
    1912320*Ech^5*\[Rho]^4 + 1504800*Ech^6*\[Rho]^4 - 645120*Ech^7*\[Rho]^4 - 
    218880*Ech^8*\[Rho]^4 + 245760*Ech^9*\[Rho]^4 - 38400*Ech^10*\[Rho]^4 + 
    120*\[Rho]^5 - 1920*Ech*\[Rho]^5 + 13440*Ech^2*\[Rho]^5 - 
    53760*Ech^3*\[Rho]^5 + 134400*Ech^4*\[Rho]^5 - 220800*Ech^5*\[Rho]^5 + 
    153984*Ech^6*\[Rho]^5 - 159744*Ech^7*\[Rho]^5 + 81408*Ech^8*\[Rho]^5 - 
    18432*Ech^9*\[Rho]^5 - 5*\[Rho]^6 + 80*Ech*\[Rho]^6 - 
    560*Ech^2*\[Rho]^6 + 2240*Ech^3*\[Rho]^6 - 5600*Ech^4*\[Rho]^6 + 
    8960*Ech^5*\[Rho]^6 - 8960*Ech^6*\[Rho]^6 + 5120*Ech^7*\[Rho]^6 - 
    1280*Ech^8*\[Rho]^6 + 300*(1 - 2*Ech)^8*\[Rho]^2*
     (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] - 300*(1 - 2*Ech)^8*\[Rho]^2*
     (3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/(300*(1 - 2*Ech)^8*mb^4) - 
 (m8*(5 - 70*Ech + 420*Ech^2 - 1400*Ech^3 + 2800*Ech^4 - 1216*Ech^5 - 
    24288*Ech^6 + 130624*Ech^7 - 307328*Ech^8 + 224000*Ech^9 + 
    512512*Ech^10 - 1383424*Ech^11 + 1288192*Ech^12 - 446464*Ech^13 - 
    120*\[Rho] + 1680*Ech*\[Rho] - 10080*Ech^2*\[Rho] + 33600*Ech^3*\[Rho] - 
    67200*Ech^4*\[Rho] + 53600*Ech^5*\[Rho] + 186560*Ech^6*\[Rho] - 
    804480*Ech^7*\[Rho] + 1258240*Ech^8*\[Rho] - 581120*Ech^9*\[Rho] - 
    629760*Ech^10*\[Rho] + 788480*Ech^11*\[Rho] - 225280*Ech^12*\[Rho] - 
    1875*\[Rho]^2 + 28050*Ech*\[Rho]^2 - 180900*Ech^2*\[Rho]^2 + 
    653400*Ech^3*\[Rho]^2 - 1432800*Ech^4*\[Rho]^2 + 1952640*Ech^5*\[Rho]^2 - 
    1636800*Ech^6*\[Rho]^2 + 635520*Ech^7*\[Rho]^2 + 564480*Ech^8*\[Rho]^2 - 
    1128960*Ech^9*\[Rho]^2 + 552960*Ech^10*\[Rho]^2 + 4800*Ech*\[Rho]^3 - 
    62400*Ech^2*\[Rho]^3 + 342400*Ech^3*\[Rho]^3 - 1020800*Ech^4*\[Rho]^3 + 
    1808320*Ech^5*\[Rho]^3 - 1995520*Ech^6*\[Rho]^3 + 
    1438720*Ech^7*\[Rho]^3 - 711680*Ech^8*\[Rho]^3 + 209920*Ech^9*\[Rho]^3 + 
    1875*\[Rho]^4 - 24450*Ech*\[Rho]^4 + 134100*Ech^2*\[Rho]^4 - 
    396600*Ech^3*\[Rho]^4 + 667200*Ech^4*\[Rho]^4 - 688160*Ech^5*\[Rho]^4 + 
    398560*Ech^6*\[Rho]^4 + 47040*Ech^7*\[Rho]^4 - 114560*Ech^8*\[Rho]^4 + 
    29440*Ech^9*\[Rho]^4 + 120*\[Rho]^5 - 1680*Ech*\[Rho]^5 + 
    10080*Ech^2*\[Rho]^5 - 33600*Ech^3*\[Rho]^5 + 67200*Ech^4*\[Rho]^5 - 
    44064*Ech^5*\[Rho]^5 + 76608*Ech^6*\[Rho]^5 - 54144*Ech^7*\[Rho]^5 + 
    16128*Ech^8*\[Rho]^5 - 5*\[Rho]^6 + 70*Ech*\[Rho]^6 - 
    420*Ech^2*\[Rho]^6 + 1400*Ech^3*\[Rho]^6 - 2800*Ech^4*\[Rho]^6 + 
    3360*Ech^5*\[Rho]^6 - 2240*Ech^6*\[Rho]^6 + 640*Ech^7*\[Rho]^6 - 
    300*(-1 + 2*Ech)^7*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[1 - 2*Ech] + 
    300*(-1 + 2*Ech)^7*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
  (1200*(-1 + 2*Ech)^7*mb^4) - 
 (2*m3*(418 - 6092*Ech + 38232*Ech^2 - 134160*Ech^3 + 285120*Ech^4 - 
    368796*Ech^5 + 270024*Ech^6 - 78384*Ech^7 - 36960*Ech^8 + 61120*Ech^9 - 
    41600*Ech^10 + 3840*Ech^11 + 7680*Ech^12 + 1141*\[Rho] - 
    18014*Ech*\[Rho] + 122364*Ech^2*\[Rho] - 465000*Ech^3*\[Rho] + 
    1072800*Ech^4*\[Rho] - 1514844*Ech^5*\[Rho] + 1231176*Ech^6*\[Rho] - 
    462576*Ech^7*\[Rho] + 11040*Ech^8*\[Rho] - 320*Ech^9*\[Rho] + 
    25984*Ech^10*\[Rho] - 5376*Ech^11*\[Rho] + 1536*Ech^12*\[Rho] - 
    845*\[Rho]^2 + 9070*Ech*\[Rho]^2 - 35100*Ech^2*\[Rho]^2 + 
    39720*Ech^3*\[Rho]^2 + 113760*Ech^4*\[Rho]^2 - 452760*Ech^5*\[Rho]^2 + 
    655440*Ech^6*\[Rho]^2 - 472800*Ech^7*\[Rho]^2 + 171840*Ech^8*\[Rho]^2 - 
    32000*Ech^9*\[Rho]^2 + 2560*Ech^10*\[Rho]^2 - 940*\[Rho]^3 + 
    13160*Ech*\[Rho]^3 - 78960*Ech^2*\[Rho]^3 + 263200*Ech^3*\[Rho]^3 - 
    526400*Ech^4*\[Rho]^3 + 648840*Ech^5*\[Rho]^3 - 512560*Ech^6*\[Rho]^3 + 
    285920*Ech^7*\[Rho]^3 - 114240*Ech^8*\[Rho]^3 + 23040*Ech^9*\[Rho]^3 + 
    290*\[Rho]^4 - 4060*Ech*\[Rho]^4 + 24360*Ech^2*\[Rho]^4 - 
    81200*Ech^3*\[Rho]^4 + 162400*Ech^4*\[Rho]^4 - 212940*Ech^5*\[Rho]^4 + 
    197480*Ech^6*\[Rho]^4 - 118000*Ech^7*\[Rho]^4 + 37920*Ech^8*\[Rho]^4 - 
    3840*Ech^9*\[Rho]^4 - 73*\[Rho]^5 + 1022*Ech*\[Rho]^5 - 
    6132*Ech^2*\[Rho]^5 + 20440*Ech^3*\[Rho]^5 - 40880*Ech^4*\[Rho]^5 + 
    55860*Ech^5*\[Rho]^5 - 47320*Ech^6*\[Rho]^5 + 22160*Ech^7*\[Rho]^5 - 
    4320*Ech^8*\[Rho]^5 + 9*\[Rho]^6 - 126*Ech*\[Rho]^6 + 
    756*Ech^2*\[Rho]^6 - 2520*Ech^3*\[Rho]^6 + 5040*Ech^4*\[Rho]^6 - 
    6048*Ech^5*\[Rho]^6 + 4032*Ech^6*\[Rho]^6 - 1152*Ech^7*\[Rho]^6 + 
    60*(-1 + 2*Ech)^7*(2 + 17*\[Rho] + 23*\[Rho]^2)*Log[1 - 2*Ech] - 
    60*(-1 + 2*Ech)^7*(2 + 17*\[Rho] + 23*\[Rho]^2)*Log[\[Rho]]))/
  (45*(-1 + 2*Ech)^7*mb^4) + 
 (m9*(-1255 + 18170*Ech - 113220*Ech^2 + 394200*Ech^3 - 830400*Ech^4 + 
    1070064*Ech^5 - 849088*Ech^6 + 596864*Ech^7 - 795648*Ech^8 + 
    883200*Ech^9 - 196608*Ech^10 - 528384*Ech^11 + 438272*Ech^12 - 
    77824*Ech^13 - 9035*\[Rho] + 136690*Ech*\[Rho] - 891540*Ech^2*\[Rho] + 
    3257400*Ech^3*\[Rho] - 7228800*Ech^4*\[Rho] + 9798960*Ech^5*\[Rho] - 
    7531680*Ech^6*\[Rho] + 2362560*Ech^7*\[Rho] + 397440*Ech^8*\[Rho] + 
    167680*Ech^9*\[Rho] - 965120*Ech^10*\[Rho] + 568320*Ech^11*\[Rho] - 
    30720*Ech^12*\[Rho] - 2150*\[Rho]^2 + 56500*Ech*\[Rho]^2 - 
    523800*Ech^2*\[Rho]^2 + 2485200*Ech^3*\[Rho]^2 - 6818400*Ech^4*\[Rho]^2 + 
    11137440*Ech^5*\[Rho]^2 - 10339200*Ech^6*\[Rho]^2 + 
    4389120*Ech^7*\[Rho]^2 + 238080*Ech^8*\[Rho]^2 - 796160*Ech^9*\[Rho]^2 + 
    194560*Ech^10*\[Rho]^2 + 11100*\[Rho]^3 - 142200*Ech*\[Rho]^3 + 
    760800*Ech^2*\[Rho]^3 - 2166400*Ech^3*\[Rho]^3 + 3408800*Ech^4*\[Rho]^3 - 
    2563680*Ech^5*\[Rho]^3 - 13120*Ech^6*\[Rho]^3 + 1301120*Ech^7*\[Rho]^3 - 
    564480*Ech^8*\[Rho]^3 - 46080*Ech^9*\[Rho]^3 + 1475*\[Rho]^4 - 
    20650*Ech*\[Rho]^4 + 123900*Ech^2*\[Rho]^4 - 413000*Ech^3*\[Rho]^4 + 
    826000*Ech^4*\[Rho]^4 - 1043760*Ech^5*\[Rho]^4 + 824960*Ech^6*\[Rho]^4 - 
    309760*Ech^7*\[Rho]^4 + 3840*Ech^8*\[Rho]^4 + 3840*Ech^9*\[Rho]^4 - 
    145*\[Rho]^5 + 2030*Ech*\[Rho]^5 - 12180*Ech^2*\[Rho]^5 + 
    40600*Ech^3*\[Rho]^5 - 81200*Ech^4*\[Rho]^5 + 114576*Ech^5*\[Rho]^5 - 
    79072*Ech^6*\[Rho]^5 + 24896*Ech^7*\[Rho]^5 - 1152*Ech^8*\[Rho]^5 + 
    10*\[Rho]^6 - 140*Ech*\[Rho]^6 + 840*Ech^2*\[Rho]^6 - 
    2800*Ech^3*\[Rho]^6 + 5600*Ech^4*\[Rho]^6 - 6720*Ech^5*\[Rho]^6 + 
    4480*Ech^6*\[Rho]^6 - 1280*Ech^7*\[Rho]^6 - 300*(-1 + 2*Ech)^7*
     (1 + 17*\[Rho] + 44*\[Rho]^2 + 22*\[Rho]^3)*Log[1 - 2*Ech] + 
    300*(-1 + 2*Ech)^7*(1 + 17*\[Rho] + 44*\[Rho]^2 + 22*\[Rho]^3)*
     Log[\[Rho]]))/(450*(-1 + 2*Ech)^7*mb^4) + 
 (m4*(1073 - 15742*Ech + 99492*Ech^2 - 351800*Ech^3 + 754000*Ech^4 - 
    987648*Ech^5 + 764064*Ech^6 - 388800*Ech^7 + 359808*Ech^8 - 
    497920*Ech^9 + 326144*Ech^10 + 46080*Ech^11 - 186368*Ech^12 + 
    77824*Ech^13 - 4966*\[Rho] + 69764*Ech*\[Rho] - 420264*Ech^2*\[Rho] + 
    1407600*Ech^3*\[Rho] - 2832000*Ech^4*\[Rho] + 3426144*Ech^5*\[Rho] - 
    2331456*Ech^6*\[Rho] + 817536*Ech^7*\[Rho] - 433920*Ech^8*\[Rho] + 
    642560*Ech^9*\[Rho] - 431104*Ech^10*\[Rho] + 55296*Ech^11*\[Rho] + 
    36864*Ech^12*\[Rho] - 3085*\[Rho]^2 + 58190*Ech*\[Rho]^2 - 
    454140*Ech^2*\[Rho]^2 + 1933800*Ech^3*\[Rho]^2 - 4917600*Ech^4*\[Rho]^2 + 
    7612800*Ech^5*\[Rho]^2 - 6932160*Ech^6*\[Rho]^2 + 
    3300480*Ech^7*\[Rho]^2 - 526080*Ech^8*\[Rho]^2 - 94720*Ech^9*\[Rho]^2 + 
    20480*Ech^10*\[Rho]^2 + 7640*\[Rho]^3 - 102640*Ech*\[Rho]^3 + 
    585600*Ech^2*\[Rho]^3 - 1831040*Ech^3*\[Rho]^3 + 3359680*Ech^4*\[Rho]^3 - 
    3625920*Ech^5*\[Rho]^3 + 2263040*Ech^6*\[Rho]^3 - 862720*Ech^7*\[Rho]^3 + 
    261120*Ech^8*\[Rho]^3 - 76800*Ech^9*\[Rho]^3 - 785*\[Rho]^4 + 
    10630*Ech*\[Rho]^4 - 61260*Ech^2*\[Rho]^4 + 194120*Ech^3*\[Rho]^4 - 
    363040*Ech^4*\[Rho]^4 + 464160*Ech^5*\[Rho]^4 - 440480*Ech^6*\[Rho]^4 + 
    237760*Ech^7*\[Rho]^4 - 71040*Ech^8*\[Rho]^4 + 3840*Ech^9*\[Rho]^4 + 
    142*\[Rho]^5 - 1988*Ech*\[Rho]^5 + 11928*Ech^2*\[Rho]^5 - 
    39760*Ech^3*\[Rho]^5 + 79520*Ech^4*\[Rho]^5 - 116448*Ech^5*\[Rho]^5 + 
    91840*Ech^6*\[Rho]^5 - 40064*Ech^7*\[Rho]^5 + 6912*Ech^8*\[Rho]^5 - 
    19*\[Rho]^6 + 266*Ech*\[Rho]^6 - 1596*Ech^2*\[Rho]^6 + 
    5320*Ech^3*\[Rho]^6 - 10640*Ech^4*\[Rho]^6 + 12768*Ech^5*\[Rho]^6 - 
    8512*Ech^6*\[Rho]^6 + 2432*Ech^7*\[Rho]^6 + 60*(-1 + 2*Ech)^7*
     (6 - 2*\[Rho] - 125*\[Rho]^2 - 36*\[Rho]^3 + 3*\[Rho]^4)*
     Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*(6 - 2*\[Rho] - 125*\[Rho]^2 - 
      36*\[Rho]^3 + 3*\[Rho]^4)*Log[\[Rho]]))/(180*(-1 + 2*Ech)^7*mb^4) - 
 (r17*(-22845 + 376320*Ech - 2720640*Ech^2 + 11285760*Ech^3 - 
    29424000*Ech^4 + 49488768*Ech^5 - 52634528*Ech^6 + 32631296*Ech^7 - 
    9983744*Ech^8 + 4843520*Ech^9 - 13208576*Ech^10 + 20013056*Ech^11 - 
    16351232*Ech^12 + 6422528*Ech^13 - 696320*Ech^14 - 53020*\[Rho] + 
    965920*Ech*\[Rho] - 7702240*Ech^2*\[Rho] + 35199360*Ech^3*\[Rho] - 
    101169600*Ech^4*\[Rho] + 188332800*Ech^5*\[Rho] - 
    224471040*Ech^6*\[Rho] + 161909760*Ech^7*\[Rho] - 61455360*Ech^8*\[Rho] + 
    6533120*Ech^9*\[Rho] + 6430720*Ech^10*\[Rho] - 8273920*Ech^11*\[Rho] + 
    3686400*Ech^12*\[Rho] + 47225*\[Rho]^2 - 657800*Ech*\[Rho]^2 + 
    3822200*Ech^2*\[Rho]^2 - 11637600*Ech^3*\[Rho]^2 + 
    18140400*Ech^4*\[Rho]^2 - 7689600*Ech^5*\[Rho]^2 - 
    17363520*Ech^6*\[Rho]^2 + 22341120*Ech^7*\[Rho]^2 + 
    2334720*Ech^8*\[Rho]^2 - 16076800*Ech^9*\[Rho]^2 + 
    6507520*Ech^10*\[Rho]^2 + 81920*Ech^11*\[Rho]^2 + 29200*\[Rho]^3 - 
    433600*Ech*\[Rho]^3 + 2766400*Ech^2*\[Rho]^3 - 9811200*Ech^3*\[Rho]^3 + 
    20764800*Ech^4*\[Rho]^3 - 25044480*Ech^5*\[Rho]^3 + 
    11419520*Ech^6*\[Rho]^3 + 10408960*Ech^7*\[Rho]^3 - 
    17751040*Ech^8*\[Rho]^3 + 9523200*Ech^9*\[Rho]^3 - 
    1812480*Ech^10*\[Rho]^3 - 1475*\[Rho]^4 + 18200*Ech*\[Rho]^4 - 
    84200*Ech^2*\[Rho]^4 + 135200*Ech^3*\[Rho]^4 + 266800*Ech^4*\[Rho]^4 - 
    1442560*Ech^5*\[Rho]^4 + 1769440*Ech^6*\[Rho]^4 + 5120*Ech^7*\[Rho]^4 - 
    1153280*Ech^8*\[Rho]^4 + 1075200*Ech^9*\[Rho]^4 - 
    360960*Ech^10*\[Rho]^4 + 1420*\[Rho]^5 - 22720*Ech*\[Rho]^5 + 
    159040*Ech^2*\[Rho]^5 - 636160*Ech^3*\[Rho]^5 + 1590400*Ech^4*\[Rho]^5 - 
    2929408*Ech^5*\[Rho]^5 + 4225408*Ech^6*\[Rho]^5 - 
    3813376*Ech^7*\[Rho]^5 + 1990144*Ech^8*\[Rho]^5 - 460800*Ech^9*\[Rho]^5 - 
    505*\[Rho]^6 + 8080*Ech*\[Rho]^6 - 56560*Ech^2*\[Rho]^6 + 
    226240*Ech^3*\[Rho]^6 - 565600*Ech^4*\[Rho]^6 + 904960*Ech^5*\[Rho]^6 - 
    904960*Ech^6*\[Rho]^6 + 517120*Ech^7*\[Rho]^6 - 129280*Ech^8*\[Rho]^6 - 
    300*(1 - 2*Ech)^8*(-18 - 196*\[Rho] - 163*\[Rho]^2 - 56*\[Rho]^3 + 
      9*\[Rho]^4)*Log[1 - 2*Ech] + 300*(1 - 2*Ech)^8*
     (-18 - 196*\[Rho] - 163*\[Rho]^2 - 56*\[Rho]^3 + 9*\[Rho]^4)*
     Log[\[Rho]]))/(900*(1 - 2*Ech)^8*mb^5) + 
 (\[Rho]3D*(-1119 + 16386*Ech - 103356*Ech^2 + 364680*Ech^3 - 779760*Ech^4 + 
    1013280*Ech^5 - 718880*Ech^6 + 49600*Ech^7 + 620160*Ech^8 - 
    1104640*Ech^9 + 1127936*Ech^10 - 635904*Ech^11 + 169984*Ech^12 - 
    20480*Ech^13 + 4420*\[Rho] - 61400*Ech*\[Rho] + 365040*Ech^2*\[Rho] - 
    1203360*Ech^3*\[Rho] + 2373120*Ech^4*\[Rho] - 2787840*Ech^5*\[Rho] + 
    1743360*Ech^6*\[Rho] - 199680*Ech^7*\[Rho] - 660480*Ech^8*\[Rho] + 
    808960*Ech^9*\[Rho] - 512000*Ech^10*\[Rho] + 122880*Ech^11*\[Rho] + 
    5275*\[Rho]^2 - 89570*Ech*\[Rho]^2 + 647460*Ech^2*\[Rho]^2 - 
    2598360*Ech^3*\[Rho]^2 + 6297120*Ech^4*\[Rho]^2 - 
    9326400*Ech^5*\[Rho]^2 + 8034240*Ech^6*\[Rho]^2 - 
    3431040*Ech^7*\[Rho]^2 + 387840*Ech^8*\[Rho]^2 + 17920*Ech^9*\[Rho]^2 + 
    40960*Ech^10*\[Rho]^2 - 9200*\[Rho]^3 + 122080*Ech*\[Rho]^3 - 
    685440*Ech^2*\[Rho]^3 + 2096640*Ech^3*\[Rho]^3 - 3722880*Ech^4*\[Rho]^3 + 
    3736320*Ech^5*\[Rho]^3 - 1816960*Ech^6*\[Rho]^3 + 154880*Ech^7*\[Rho]^3 + 
    161280*Ech^8*\[Rho]^3 - 46080*Ech^9*\[Rho]^3 + 575*\[Rho]^4 - 
    6970*Ech*\[Rho]^4 + 34260*Ech^2*\[Rho]^4 - 83960*Ech^3*\[Rho]^4 + 
    92320*Ech^4*\[Rho]^4 - 14400*Ech^5*\[Rho]^4 - 62560*Ech^6*\[Rho]^4 + 
    84800*Ech^7*\[Rho]^4 - 44160*Ech^8*\[Rho]^4 + 3840*Ech^9*\[Rho]^4 + 
    44*\[Rho]^5 - 616*Ech*\[Rho]^5 + 3696*Ech^2*\[Rho]^5 - 
    12320*Ech^3*\[Rho]^5 + 24640*Ech^4*\[Rho]^5 - 20352*Ech^5*\[Rho]^5 + 
    11648*Ech^6*\[Rho]^5 - 3328*Ech^7*\[Rho]^5 + 5*\[Rho]^6 - 
    70*Ech*\[Rho]^6 + 420*Ech^2*\[Rho]^6 - 1400*Ech^3*\[Rho]^6 + 
    2800*Ech^4*\[Rho]^6 - 3360*Ech^5*\[Rho]^6 + 2240*Ech^6*\[Rho]^6 - 
    640*Ech^7*\[Rho]^6 - 60*(-1 + 2*Ech)^7*(6 + 4*\[Rho] - 131*\[Rho]^2 - 
      56*\[Rho]^3 + 9*\[Rho]^4)*Log[1 - 2*Ech] + 
    60*(-1 + 2*Ech)^7*(6 + 4*\[Rho] - 131*\[Rho]^2 - 56*\[Rho]^3 + 
      9*\[Rho]^4)*Log[\[Rho]]))/(45*(-1 + 2*Ech)^7*mb^3) + 
 (r8*(-36875 + 612800*Ech - 4472000*Ech^2 + 18739200*Ech^3 - 49401600*Ech^4 + 
    84119808*Ech^5 - 90504160*Ech^6 + 54834688*Ech^7 - 6439168*Ech^8 - 
    23885824*Ech^9 + 34561024*Ech^10 - 29777920*Ech^11 + 15663104*Ech^12 - 
    5341184*Ech^13 + 1384448*Ech^14 + 23670*\[Rho] - 288720*Ech*\[Rho] + 
    1301040*Ech^2*\[Rho] - 1844160*Ech^3*\[Rho] - 5469600*Ech^4*\[Rho] + 
    28932480*Ech^5*\[Rho] - 55902720*Ech^6*\[Rho] + 54912000*Ech^7*\[Rho] - 
    24215040*Ech^8*\[Rho] + 675840*Ech^9*\[Rho] + 61440*Ech^10*\[Rho] + 
    4423680*Ech^11*\[Rho] - 4055040*Ech^12*\[Rho] + 1474560*Ech^13*\[Rho] + 
    34675*\[Rho]^2 - 602200*Ech*\[Rho]^2 + 4594600*Ech^2*\[Rho]^2 - 
    20148000*Ech^3*\[Rho]^2 + 55678800*Ech^4*\[Rho]^2 - 
    100095360*Ech^5*\[Rho]^2 + 116508480*Ech^6*\[Rho]^2 - 
    83596800*Ech^7*\[Rho]^2 + 31488000*Ech^8*\[Rho]^2 - 
    2355200*Ech^9*\[Rho]^2 - 1530880*Ech^10*\[Rho]^2 + 
    163840*Ech^11*\[Rho]^2 - 18200*\[Rho]^3 + 279200*Ech*\[Rho]^3 - 
    1858400*Ech^2*\[Rho]^3 + 6985600*Ech^3*\[Rho]^3 - 
    16120000*Ech^4*\[Rho]^3 + 23668480*Ech^5*\[Rho]^3 - 
    21025920*Ech^6*\[Rho]^3 + 6051840*Ech^7*\[Rho]^3 + 
    8202240*Ech^8*\[Rho]^3 - 7680000*Ech^9*\[Rho]^3 + 
    2119680*Ech^10*\[Rho]^3 - 8325*\[Rho]^4 + 138600*Ech*\[Rho]^4 - 
    1013400*Ech^2*\[Rho]^4 + 4255200*Ech^3*\[Rho]^4 - 
    11242800*Ech^4*\[Rho]^4 + 19309440*Ech^5*\[Rho]^4 - 
    25223520*Ech^6*\[Rho]^4 + 28001280*Ech^7*\[Rho]^4 - 
    20294400*Ech^8*\[Rho]^4 + 7956480*Ech^9*\[Rho]^4 - 
    1205760*Ech^10*\[Rho]^4 + 6050*\[Rho]^5 - 96800*Ech*\[Rho]^5 + 
    677600*Ech^2*\[Rho]^5 - 2710400*Ech^3*\[Rho]^5 + 6776000*Ech^4*\[Rho]^5 - 
    11116928*Ech^5*\[Rho]^5 + 13819520*Ech^6*\[Rho]^5 - 
    11429888*Ech^7*\[Rho]^5 + 5470208*Ech^8*\[Rho]^5 - 
    1161216*Ech^9*\[Rho]^5 - 995*\[Rho]^6 + 15920*Ech*\[Rho]^6 - 
    111440*Ech^2*\[Rho]^6 + 445760*Ech^3*\[Rho]^6 - 1114400*Ech^4*\[Rho]^6 + 
    1783040*Ech^5*\[Rho]^6 - 1783040*Ech^6*\[Rho]^6 + 
    1018880*Ech^7*\[Rho]^6 - 254720*Ech^8*\[Rho]^6 + 
    300*(1 - 2*Ech)^8*(38 + 150*\[Rho] - 79*\[Rho]^2 - 20*\[Rho]^3 + 
      9*\[Rho]^4)*Log[1 - 2*Ech] - 300*(1 - 2*Ech)^8*
     (38 + 150*\[Rho] - 79*\[Rho]^2 - 20*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
  (900*(1 - 2*Ech)^8*mb^5) + 
 (r12*(-450 + 7200*Ech - 50400*Ech^2 + 201600*Ech^3 - 504000*Ech^4 + 
    806400*Ech^5 - 806400*Ech^6 + 460800*Ech^7 - 115200*Ech^8 - 9685*\[Rho] + 
    164560*Ech*\[Rho] - 1228720*Ech^2*\[Rho] + 5273280*Ech^3*\[Rho] - 
    14258400*Ech^4*\[Rho] + 24958032*Ech^5*\[Rho] - 27744704*Ech^6*\[Rho] + 
    17805056*Ech^7*\[Rho] - 3799040*Ech^8*\[Rho] - 4242944*Ech^9*\[Rho] + 
    6419456*Ech^10*\[Rho] - 5599232*Ech^11*\[Rho] + 3125248*Ech^12*\[Rho] - 
    1208320*Ech^13*\[Rho] + 360448*Ech^14*\[Rho] + 10015*\[Rho]^2 - 
    146440*Ech*\[Rho]^2 + 914680*Ech^2*\[Rho]^2 - 3143520*Ech^3*\[Rho]^2 + 
    6313200*Ech^4*\[Rho]^2 - 7010640*Ech^5*\[Rho]^2 + 
    2950080*Ech^6*\[Rho]^2 + 1271040*Ech^7*\[Rho]^2 + 368640*Ech^8*\[Rho]^2 - 
    5465600*Ech^9*\[Rho]^2 + 7224320*Ech^10*\[Rho]^2 - 
    4198400*Ech^11*\[Rho]^2 + 614400*Ech^12*\[Rho]^2 + 
    307200*Ech^13*\[Rho]^2 + 2825*\[Rho]^3 - 48200*Ech*\[Rho]^3 + 
    361400*Ech^2*\[Rho]^3 - 1557600*Ech^3*\[Rho]^3 + 4230000*Ech^4*\[Rho]^3 - 
    7371360*Ech^5*\[Rho]^3 + 7600320*Ech^6*\[Rho]^3 - 
    2288640*Ech^7*\[Rho]^3 - 5706240*Ech^8*\[Rho]^3 + 
    9305600*Ech^9*\[Rho]^3 - 5995520*Ech^10*\[Rho]^3 + 
    1433600*Ech^11*\[Rho]^3 - 850*\[Rho]^4 + 4000*Ech*\[Rho]^4 + 
    48800*Ech^2*\[Rho]^4 - 553600*Ech^3*\[Rho]^4 + 2459200*Ech^4*\[Rho]^4 - 
    6403360*Ech^5*\[Rho]^4 + 11365440*Ech^6*\[Rho]^4 - 
    14676480*Ech^7*\[Rho]^4 + 13163520*Ech^8*\[Rho]^4 - 
    6950400*Ech^9*\[Rho]^4 + 1520640*Ech^10*\[Rho]^4 - 4075*\[Rho]^5 + 
    70600*Ech*\[Rho]^5 - 537400*Ech^2*\[Rho]^5 + 2351200*Ech^3*\[Rho]^5 - 
    6482800*Ech^4*\[Rho]^5 + 12044560*Ech^5*\[Rho]^5 - 
    15846400*Ech^6*\[Rho]^5 + 14583040*Ech^7*\[Rho]^5 - 
    8439040*Ech^8*\[Rho]^5 + 2484480*Ech^9*\[Rho]^5 - 
    215040*Ech^10*\[Rho]^5 + 2485*\[Rho]^6 - 39760*Ech*\[Rho]^6 + 
    278320*Ech^2*\[Rho]^6 - 1113280*Ech^3*\[Rho]^6 + 2783200*Ech^4*\[Rho]^6 - 
    4659472*Ech^5*\[Rho]^6 + 5279104*Ech^6*\[Rho]^6 - 
    3786496*Ech^7*\[Rho]^6 + 1511680*Ech^8*\[Rho]^6 - 251136*Ech^9*\[Rho]^6 - 
    265*\[Rho]^7 + 4240*Ech*\[Rho]^7 - 29680*Ech^2*\[Rho]^7 + 
    118720*Ech^3*\[Rho]^7 - 296800*Ech^4*\[Rho]^7 + 474880*Ech^5*\[Rho]^7 - 
    474880*Ech^6*\[Rho]^7 + 271360*Ech^7*\[Rho]^7 - 67840*Ech^8*\[Rho]^7 + 
    300*(1 - 2*Ech)^8*\[Rho]*(16 + 23*\[Rho] - 5*\[Rho]^2 - 16*\[Rho]^3 + 
      9*\[Rho]^4)*Log[1 - 2*Ech] - 300*(1 - 2*Ech)^8*\[Rho]*
     (16 + 23*\[Rho] - 5*\[Rho]^2 - 16*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
  (225*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
 (r13*(-60 + 840*Ech - 5040*Ech^2 + 16800*Ech^3 - 33600*Ech^4 + 40320*Ech^5 - 
    26880*Ech^6 + 7680*Ech^7 + 1931*\[Rho] - 27514*Ech*\[Rho] + 
    168444*Ech^2*\[Rho] - 574920*Ech^3*\[Rho] + 1183440*Ech^4*\[Rho] - 
    1474416*Ech^5*\[Rho] + 1041216*Ech^6*\[Rho] - 343680*Ech^7*\[Rho] + 
    33792*Ech^8*\[Rho] - 17920*Ech^9*\[Rho] + 32768*Ech^10*\[Rho] - 
    86016*Ech^11*\[Rho] + 98304*Ech^12*\[Rho] - 36864*Ech^13*\[Rho] + 
    7715*\[Rho]^2 - 121090*Ech*\[Rho]^2 + 818100*Ech^2*\[Rho]^2 - 
    3093240*Ech^3*\[Rho]^2 + 7102080*Ech^4*\[Rho]^2 - 
    9985104*Ech^5*\[Rho]^2 + 8104800*Ech^6*\[Rho]^2 - 
    3122496*Ech^7*\[Rho]^2 + 260736*Ech^8*\[Rho]^2 - 193792*Ech^9*\[Rho]^2 + 
    237056*Ech^10*\[Rho]^2 + 15360*Ech^11*\[Rho]^2 - 30720*Ech^12*\[Rho]^2 - 
    9475*\[Rho]^3 + 122450*Ech*\[Rho]^3 - 663300*Ech^2*\[Rho]^3 + 
    1925400*Ech^3*\[Rho]^3 - 3136800*Ech^4*\[Rho]^3 + 
    2624160*Ech^5*\[Rho]^3 - 575616*Ech^6*\[Rho]^3 - 661248*Ech^7*\[Rho]^3 + 
    459264*Ech^8*\[Rho]^3 - 122368*Ech^9*\[Rho]^3 + 51200*Ech^10*\[Rho]^3 - 
    320*\[Rho]^4 + 5200*Ech*\[Rho]^4 - 36240*Ech^2*\[Rho]^4 + 
    140960*Ech^3*\[Rho]^4 - 332320*Ech^4*\[Rho]^4 + 437280*Ech^5*\[Rho]^4 - 
    257984*Ech^6*\[Rho]^4 - 128*Ech^7*\[Rho]^4 + 88320*Ech^8*\[Rho]^4 - 
    24576*Ech^9*\[Rho]^4 - 155*\[Rho]^5 + 3250*Ech*\[Rho]^5 - 
    27060*Ech^2*\[Rho]^5 + 120440*Ech^3*\[Rho]^5 - 316480*Ech^4*\[Rho]^5 + 
    571056*Ech^5*\[Rho]^5 - 687872*Ech^6*\[Rho]^5 + 507136*Ech^7*\[Rho]^5 - 
    183552*Ech^8*\[Rho]^5 + 19200*Ech^9*\[Rho]^5 + 409*\[Rho]^6 - 
    5726*Ech*\[Rho]^6 + 34356*Ech^2*\[Rho]^6 - 114520*Ech^3*\[Rho]^6 + 
    229040*Ech^4*\[Rho]^6 - 307248*Ech^5*\[Rho]^6 + 257824*Ech^6*\[Rho]^6 - 
    117440*Ech^7*\[Rho]^6 + 21888*Ech^8*\[Rho]^6 - 45*\[Rho]^7 + 
    630*Ech*\[Rho]^7 - 3780*Ech^2*\[Rho]^7 + 12600*Ech^3*\[Rho]^7 - 
    25200*Ech^4*\[Rho]^7 + 30240*Ech^5*\[Rho]^7 - 20160*Ech^6*\[Rho]^7 + 
    5760*Ech^7*\[Rho]^7 - 60*(-1 + 2*Ech)^7*\[Rho]*
     (-4 - 109*\[Rho] - 85*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*
     Log[1 - 2*Ech] + 60*(-1 + 2*Ech)^7*\[Rho]*(-4 - 109*\[Rho] - 
      85*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
  (45*(-1 + 2*Ech)^7*mb^5*\[Rho]) + 
 (r11*(-150 + 2400*Ech - 16800*Ech^2 + 67200*Ech^3 - 168000*Ech^4 + 
    268800*Ech^5 - 268800*Ech^6 + 153600*Ech^7 - 38400*Ech^8 + 12570*\[Rho] - 
    206520*Ech*\[Rho] + 1488840*Ech^2*\[Rho] - 6156960*Ech^3*\[Rho] + 
    15997200*Ech^4*\[Rho] - 26796912*Ech^5*\[Rho] + 28288992*Ech^6*\[Rho] - 
    16760064*Ech^7*\[Rho] + 1925376*Ech^8*\[Rho] + 6781440*Ech^9*\[Rho] - 
    8933376*Ech^10*\[Rho] + 5861376*Ech^11*\[Rho] - 786432*Ech^12*\[Rho] - 
    1093632*Ech^13*\[Rho] + 368640*Ech^14*\[Rho] + 30230*\[Rho]^2 - 
    549680*Ech*\[Rho]^2 + 4375760*Ech^2*\[Rho]^2 - 19967040*Ech^3*\[Rho]^2 + 
    57309600*Ech^4*\[Rho]^2 - 106470480*Ech^5*\[Rho]^2 + 
    126150720*Ech^6*\[Rho]^2 - 89199360*Ech^7*\[Rho]^2 + 
    32505600*Ech^8*\[Rho]^2 - 6991360*Ech^9*\[Rho]^2 + 
    6200320*Ech^10*\[Rho]^2 - 3420160*Ech^11*\[Rho]^2 - 
    307200*Ech^12*\[Rho]^2 + 307200*Ech^13*\[Rho]^2 - 46325*\[Rho]^3 + 
    704600*Ech*\[Rho]^3 - 4639400*Ech^2*\[Rho]^3 + 17191200*Ech^3*\[Rho]^3 - 
    38878800*Ech^4*\[Rho]^3 + 53997600*Ech^5*\[Rho]^3 - 
    42858240*Ech^6*\[Rho]^3 + 14054400*Ech^7*\[Rho]^3 + 
    3601920*Ech^8*\[Rho]^3 - 3883520*Ech^9*\[Rho]^3 + 
    1034240*Ech^10*\[Rho]^3 - 327680*Ech^11*\[Rho]^3 + 3750*\[Rho]^4 - 
    56400*Ech*\[Rho]^4 + 366000*Ech^2*\[Rho]^4 - 1329600*Ech^3*\[Rho]^4 + 
    2920800*Ech^4*\[Rho]^4 - 4104480*Ech^5*\[Rho]^4 + 
    4261440*Ech^6*\[Rho]^4 - 4131840*Ech^7*\[Rho]^4 + 
    3617280*Ech^8*\[Rho]^4 - 2065920*Ech^9*\[Rho]^4 + 
    476160*Ech^10*\[Rho]^4 - 2150*\[Rho]^5 + 39800*Ech*\[Rho]^5 - 
    321800*Ech^2*\[Rho]^5 + 1488800*Ech^3*\[Rho]^5 - 4326800*Ech^4*\[Rho]^5 + 
    8561360*Ech^5*\[Rho]^5 - 12057440*Ech^6*\[Rho]^5 + 
    11697920*Ech^7*\[Rho]^5 - 7055360*Ech^8*\[Rho]^5 + 
    2177280*Ech^9*\[Rho]^5 - 207360*Ech^10*\[Rho]^5 + 2330*\[Rho]^6 - 
    37280*Ech*\[Rho]^6 + 260960*Ech^2*\[Rho]^6 - 1043840*Ech^3*\[Rho]^6 + 
    2609600*Ech^4*\[Rho]^6 - 4373648*Ech^5*\[Rho]^6 + 
    4969088*Ech^6*\[Rho]^6 - 3581696*Ech^7*\[Rho]^6 + 
    1439744*Ech^8*\[Rho]^6 - 241920*Ech^9*\[Rho]^6 - 255*\[Rho]^7 + 
    4080*Ech*\[Rho]^7 - 28560*Ech^2*\[Rho]^7 + 114240*Ech^3*\[Rho]^7 - 
    285600*Ech^4*\[Rho]^7 + 456960*Ech^5*\[Rho]^7 - 456960*Ech^6*\[Rho]^7 + 
    261120*Ech^7*\[Rho]^7 - 65280*Ech^8*\[Rho]^7 + 
    300*(1 - 2*Ech)^8*\[Rho]*(-9 - 110*\[Rho] - 61*\[Rho]^2 + 6*\[Rho]^3 + 
      9*\[Rho]^4)*Log[1 - 2*Ech] - 300*(1 - 2*Ech)^8*\[Rho]*
     (-9 - 110*\[Rho] - 61*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
  (225*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
 (r10*(450 - 7200*Ech + 50400*Ech^2 - 201600*Ech^3 + 504000*Ech^4 - 
    806400*Ech^5 + 806400*Ech^6 - 460800*Ech^7 + 115200*Ech^8 - 
    20630*\[Rho] + 340280*Ech*\[Rho] - 2463560*Ech^2*\[Rho] + 
    10235040*Ech^3*\[Rho] - 26730000*Ech^4*\[Rho] + 45039408*Ech^5*\[Rho] - 
    47889888*Ech^6*\[Rho] + 28682496*Ech^7*\[Rho] - 3458304*Ech^8*\[Rho] - 
    12177920*Ech^9*\[Rho] + 17936384*Ech^10*\[Rho] - 14987264*Ech^11*\[Rho] + 
    6094848*Ech^12*\[Rho] - 233472*Ech^13*\[Rho] - 368640*Ech^14*\[Rho] + 
    11130*\[Rho]^2 - 124080*Ech*\[Rho]^2 + 436560*Ech^2*\[Rho]^2 + 
    269760*Ech^3*\[Rho]^2 - 6722400*Ech^4*\[Rho]^2 + 
    22827600*Ech^5*\[Rho]^2 - 38706240*Ech^6*\[Rho]^2 + 
    34901760*Ech^7*\[Rho]^2 - 13474560*Ech^8*\[Rho]^2 - 
    545280*Ech^9*\[Rho]^2 + 107520*Ech^10*\[Rho]^2 + 
    1044480*Ech^11*\[Rho]^2 + 307200*Ech^12*\[Rho]^2 - 
    307200*Ech^13*\[Rho]^2 + 21725*\[Rho]^3 - 375800*Ech*\[Rho]^3 + 
    2856200*Ech^2*\[Rho]^3 - 12477600*Ech^3*\[Rho]^3 + 
    34352400*Ech^4*\[Rho]^3 - 61188000*Ech^5*\[Rho]^3 + 
    68743680*Ech^6*\[Rho]^3 - 43130880*Ech^7*\[Rho]^3 + 
    7288320*Ech^8*\[Rho]^3 + 8153600*Ech^9*\[Rho]^3 - 
    5396480*Ech^10*\[Rho]^3 + 1310720*Ech^11*\[Rho]^3 - 10450*\[Rho]^4 + 
    163600*Ech*\[Rho]^4 - 1116400*Ech^2*\[Rho]^4 + 4331200*Ech^3*\[Rho]^4 - 
    10424800*Ech^4*\[Rho]^4 + 15577120*Ech^5*\[Rho]^4 - 
    12969280*Ech^6*\[Rho]^4 + 3420160*Ech^7*\[Rho]^4 + 
    2716160*Ech^8*\[Rho]^4 - 2112000*Ech^9*\[Rho]^4 + 
    568320*Ech^10*\[Rho]^4 - 1950*\[Rho]^5 + 25800*Ech*\[Rho]^5 - 
    137400*Ech^2*\[Rho]^5 + 348000*Ech^3*\[Rho]^5 - 265200*Ech^4*\[Rho]^5 - 
    306960*Ech^5*\[Rho]^5 + 678240*Ech^6*\[Rho]^5 - 910080*Ech^7*\[Rho]^5 + 
    798720*Ech^8*\[Rho]^5 - 288000*Ech^9*\[Rho]^5 + 23040*Ech^10*\[Rho]^5 - 
    170*\[Rho]^6 + 2720*Ech*\[Rho]^6 - 19040*Ech^2*\[Rho]^6 + 
    76160*Ech^3*\[Rho]^6 - 190400*Ech^4*\[Rho]^6 + 67472*Ech^5*\[Rho]^6 + 
    62848*Ech^6*\[Rho]^6 - 123136*Ech^7*\[Rho]^6 + 108544*Ech^8*\[Rho]^6 - 
    34560*Ech^9*\[Rho]^6 - 105*\[Rho]^7 + 1680*Ech*\[Rho]^7 - 
    11760*Ech^2*\[Rho]^7 + 47040*Ech^3*\[Rho]^7 - 117600*Ech^4*\[Rho]^7 + 
    188160*Ech^5*\[Rho]^7 - 188160*Ech^6*\[Rho]^7 + 107520*Ech^7*\[Rho]^7 - 
    26880*Ech^8*\[Rho]^7 - 300*(1 - 2*Ech)^8*\[Rho]*
     (-17 - 90*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*
     Log[1 - 2*Ech] + 300*(1 - 2*Ech)^8*\[Rho]*(-17 - 90*\[Rho] + 
      47*\[Rho]^2 + 6*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
  (225*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
 (m6*(-10535 + 152290*Ech - 947340*Ech^2 + 3292200*Ech^3 - 6920400*Ech^4 + 
    8815968*Ech^5 - 6102816*Ech^6 + 412608*Ech^7 + 4742784*Ech^8 - 
    7289600*Ech^9 + 4847104*Ech^10 + 986112*Ech^11 - 3311616*Ech^12 + 
    1339392*Ech^13 - 32000*\[Rho] + 510400*Ech*\[Rho] - 
    3499200*Ech^2*\[Rho] + 13411200*Ech^3*\[Rho] - 31190400*Ech^4*\[Rho] + 
    44423040*Ech^5*\[Rho] - 36637440*Ech^6*\[Rho] + 14476800*Ech^7*\[Rho] - 
    568320*Ech^8*\[Rho] - 1955840*Ech^9*\[Rho] + 2928640*Ech^10*\[Rho] - 
    2580480*Ech^11*\[Rho] + 737280*Ech^12*\[Rho] + 55825*\[Rho]^2 - 
    753350*Ech*\[Rho]^2 + 4322700*Ech^2*\[Rho]^2 - 13619400*Ech^3*\[Rho]^2 + 
    25264800*Ech^4*\[Rho]^2 - 27021120*Ech^5*\[Rho]^2 + 
    13617600*Ech^6*\[Rho]^2 + 2451840*Ech^7*\[Rho]^2 - 
    9104640*Ech^8*\[Rho]^2 + 7022080*Ech^9*\[Rho]^2 - 
    2170880*Ech^10*\[Rho]^2 - 13600*\[Rho]^3 + 176000*Ech*\[Rho]^3 - 
    955200*Ech^2*\[Rho]^3 + 2780800*Ech^3*\[Rho]^3 - 4553600*Ech^4*\[Rho]^3 + 
    3824640*Ech^5*\[Rho]^3 - 691840*Ech^6*\[Rho]^3 - 1480960*Ech^7*\[Rho]^3 + 
    1251840*Ech^8*\[Rho]^3 - 322560*Ech^9*\[Rho]^3 + 2975*\[Rho]^4 - 
    47050*Ech*\[Rho]^4 + 320100*Ech^2*\[Rho]^4 - 1218200*Ech^3*\[Rho]^4 + 
    2814400*Ech^4*\[Rho]^4 - 4235520*Ech^5*\[Rho]^4 + 
    4687520*Ech^6*\[Rho]^4 - 3824320*Ech^7*\[Rho]^4 + 
    1630080*Ech^8*\[Rho]^4 - 241920*Ech^9*\[Rho]^4 - 3040*\[Rho]^5 + 
    42560*Ech*\[Rho]^5 - 255360*Ech^2*\[Rho]^5 + 851200*Ech^3*\[Rho]^5 - 
    1702400*Ech^4*\[Rho]^5 + 2205312*Ech^5*\[Rho]^5 - 
    2015104*Ech^6*\[Rho]^5 + 1018112*Ech^7*\[Rho]^5 - 221184*Ech^8*\[Rho]^5 + 
    375*\[Rho]^6 - 5250*Ech*\[Rho]^6 + 31500*Ech^2*\[Rho]^6 - 
    105000*Ech^3*\[Rho]^6 + 210000*Ech^4*\[Rho]^6 - 252000*Ech^5*\[Rho]^6 + 
    168000*Ech^6*\[Rho]^6 - 48000*Ech^7*\[Rho]^6 + 
    300*(-1 + 2*Ech)^7*(-8 - 104*\[Rho] - 47*\[Rho]^2 + 24*\[Rho]^3 + 
      9*\[Rho]^4)*Log[1 - 2*Ech] - 300*(-1 + 2*Ech)^7*
     (-8 - 104*\[Rho] - 47*\[Rho]^2 + 24*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
  (900*(-1 + 2*Ech)^7*mb^4) + 
 (r16*(120 - 1680*Ech + 10080*Ech^2 - 33600*Ech^3 + 67200*Ech^4 - 
    80640*Ech^5 + 53760*Ech^6 - 15360*Ech^7 - 9497*\[Rho] + 
    137038*Ech*\[Rho] - 850788*Ech^2*\[Rho] + 2950200*Ech^3*\[Rho] - 
    6186000*Ech^4*\[Rho] + 7874784*Ech^5*\[Rho] - 5639648*Ech^6*\[Rho] + 
    1500736*Ech^7*\[Rho] + 1109376*Ech^8*\[Rho] - 2039040*Ech^9*\[Rho] + 
    1927680*Ech^10*\[Rho] - 838656*Ech^11*\[Rho] + 10240*Ech^12*\[Rho] + 
    53248*Ech^13*\[Rho] - 15900*\[Rho]^2 + 267240*Ech*\[Rho]^2 - 
    1915920*Ech^2*\[Rho]^2 + 7636320*Ech^3*\[Rho]^2 - 
    18397440*Ech^4*\[Rho]^2 + 27081216*Ech^5*\[Rho]^2 - 
    23112960*Ech^6*\[Rho]^2 + 9782784*Ech^7*\[Rho]^2 - 
    1680384*Ech^8*\[Rho]^2 + 1333248*Ech^9*\[Rho]^2 - 
    1204224*Ech^10*\[Rho]^2 + 245760*Ech^11*\[Rho]^2 + 29525*\[Rho]^3 - 
    397630*Ech*\[Rho]^3 + 2275740*Ech^2*\[Rho]^3 - 7145640*Ech^3*\[Rho]^3 + 
    13190880*Ech^4*\[Rho]^3 - 14105280*Ech^5*\[Rho]^3 + 
    7927104*Ech^6*\[Rho]^3 - 2133888*Ech^7*\[Rho]^3 + 
    1169664*Ech^8*\[Rho]^3 - 1105408*Ech^9*\[Rho]^3 + 
    327680*Ech^10*\[Rho]^3 - 3720*\[Rho]^4 + 48240*Ech*\[Rho]^4 - 
    262560*Ech^2*\[Rho]^4 + 767680*Ech^3*\[Rho]^4 - 1266560*Ech^4*\[Rho]^4 + 
    1140480*Ech^5*\[Rho]^4 - 719744*Ech^6*\[Rho]^4 + 915712*Ech^7*\[Rho]^4 - 
    975360*Ech^8*\[Rho]^4 + 359424*Ech^9*\[Rho]^4 - 615*\[Rho]^5 + 
    7530*Ech*\[Rho]^5 - 37620*Ech^2*\[Rho]^5 + 95160*Ech^3*\[Rho]^5 - 
    114720*Ech^4*\[Rho]^5 + 77376*Ech^5*\[Rho]^5 + 7008*Ech^6*\[Rho]^5 - 
    93504*Ech^7*\[Rho]^5 + 10368*Ech^8*\[Rho]^5 + 26880*Ech^9*\[Rho]^5 + 
    172*\[Rho]^6 - 2408*Ech*\[Rho]^6 + 14448*Ech^2*\[Rho]^6 - 
    48160*Ech^3*\[Rho]^6 + 96320*Ech^4*\[Rho]^6 - 189312*Ech^5*\[Rho]^6 + 
    214144*Ech^6*\[Rho]^6 - 134912*Ech^7*\[Rho]^6 + 36864*Ech^8*\[Rho]^6 - 
    85*\[Rho]^7 + 1190*Ech*\[Rho]^7 - 7140*Ech^2*\[Rho]^7 + 
    23800*Ech^3*\[Rho]^7 - 47600*Ech^4*\[Rho]^7 + 57120*Ech^5*\[Rho]^7 - 
    38080*Ech^6*\[Rho]^7 + 10880*Ech^7*\[Rho]^7 + 60*(-1 + 2*Ech)^7*\[Rho]*
     (-34 - 372*\[Rho] - 131*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*
     Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*\[Rho]*(-34 - 372*\[Rho] - 
      131*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
  (180*(-1 + 2*Ech)^7*mb^5*\[Rho]) - 
 (r18*(-300 + 4800*Ech - 33600*Ech^2 + 134400*Ech^3 - 336000*Ech^4 + 
    537600*Ech^5 - 537600*Ech^6 + 307200*Ech^7 - 76800*Ech^8 + 32655*\[Rho] - 
    536880*Ech*\[Rho] + 3873360*Ech^2*\[Rho] - 16031040*Ech^3*\[Rho] + 
    41690400*Ech^4*\[Rho] - 69925056*Ech^5*\[Rho] + 74140576*Ech^6*\[Rho] - 
    45425152*Ech^7*\[Rho] + 10517248*Ech^8*\[Rho] + 6871040*Ech^9*\[Rho] - 
    11475968*Ech^10*\[Rho] + 10231808*Ech^11*\[Rho] - 4161536*Ech^12*\[Rho] - 
    311296*Ech^13*\[Rho] + 532480*Ech^14*\[Rho] + 48190*\[Rho]^2 - 
    921040*Ech*\[Rho]^2 + 7647280*Ech^2*\[Rho]^2 - 36189120*Ech^3*\[Rho]^2 + 
    107272800*Ech^4*\[Rho]^2 - 205253760*Ech^5*\[Rho]^2 + 
    250204800*Ech^6*\[Rho]^2 - 182069760*Ech^7*\[Rho]^2 + 
    67107840*Ech^8*\[Rho]^2 - 10496000*Ech^9*\[Rho]^2 + 
    8898560*Ech^10*\[Rho]^2 - 8560640*Ech^11*\[Rho]^2 + 
    2457600*Ech^12*\[Rho]^2 - 101725*\[Rho]^3 + 1592200*Ech*\[Rho]^3 - 
    10862200*Ech^2*\[Rho]^3 + 42127200*Ech^3*\[Rho]^3 - 
    101353200*Ech^4*\[Rho]^3 + 154464000*Ech^5*\[Rho]^3 - 
    145723200*Ech^6*\[Rho]^3 + 80555520*Ech^7*\[Rho]^3 - 
    28093440*Ech^8*\[Rho]^3 + 14581760*Ech^9*\[Rho]^3 - 
    9958400*Ech^10*\[Rho]^3 + 2908160*Ech^11*\[Rho]^3 + 16900*\[Rho]^4 - 
    251200*Ech*\[Rho]^4 + 1604800*Ech^2*\[Rho]^4 - 5702400*Ech^3*\[Rho]^4 + 
    12105600*Ech^4*\[Rho]^4 - 15267840*Ech^5*\[Rho]^4 + 
    11283200*Ech^6*\[Rho]^4 - 7569920*Ech^7*\[Rho]^4 + 
    9989120*Ech^8*\[Rho]^4 - 9431040*Ech^9*\[Rho]^4 + 
    3133440*Ech^10*\[Rho]^4 + 5225*\[Rho]^5 - 78200*Ech*\[Rho]^5 + 
    504200*Ech^2*\[Rho]^5 - 1815200*Ech^3*\[Rho]^5 + 3933200*Ech^4*\[Rho]^5 - 
    5541440*Ech^5*\[Rho]^5 + 5478560*Ech^6*\[Rho]^5 - 
    3415040*Ech^7*\[Rho]^5 + 992000*Ech^8*\[Rho]^5 - 522240*Ech^9*\[Rho]^5 + 
    299520*Ech^10*\[Rho]^5 - 1430*\[Rho]^6 + 22880*Ech*\[Rho]^6 - 
    160160*Ech^2*\[Rho]^6 + 640640*Ech^3*\[Rho]^6 - 1601600*Ech^4*\[Rho]^6 + 
    3003776*Ech^5*\[Rho]^6 - 4178816*Ech^6*\[Rho]^6 + 
    3648512*Ech^7*\[Rho]^6 - 1845248*Ech^8*\[Rho]^6 + 414720*Ech^9*\[Rho]^6 + 
    485*\[Rho]^7 - 7760*Ech*\[Rho]^7 + 54320*Ech^2*\[Rho]^7 - 
    217280*Ech^3*\[Rho]^7 + 543200*Ech^4*\[Rho]^7 - 869120*Ech^5*\[Rho]^7 + 
    869120*Ech^6*\[Rho]^7 - 496640*Ech^7*\[Rho]^7 + 124160*Ech^8*\[Rho]^7 + 
    300*(1 - 2*Ech)^8*\[Rho]*(-24 - 250*\[Rho] - 59*\[Rho]^2 + 32*\[Rho]^3 + 
      9*\[Rho]^4)*Log[1 - 2*Ech] - 300*(1 - 2*Ech)^8*\[Rho]*
     (-24 - 250*\[Rho] - 59*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*
     Log[\[Rho]]))/(450*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
 (r15*(-600 + 9600*Ech - 67200*Ech^2 + 268800*Ech^3 - 672000*Ech^4 + 
    1075200*Ech^5 - 1075200*Ech^6 + 614400*Ech^7 - 153600*Ech^8 + 
    19025*\[Rho] - 312800*Ech*\[Rho] + 2256800*Ech^2*\[Rho] - 
    9340800*Ech^3*\[Rho] + 24292800*Ech^4*\[Rho] - 40737024*Ech^5*\[Rho] + 
    43069984*Ech^6*\[Rho] - 25673728*Ech^7*\[Rho] + 3473152*Ech^8*\[Rho] + 
    9441280*Ech^9*\[Rho] - 13652992*Ech^10*\[Rho] + 11272192*Ech^11*\[Rho] - 
    4358144*Ech^12*\[Rho] - 262144*Ech^13*\[Rho] + 532480*Ech^14*\[Rho] - 
    25540*\[Rho]^2 + 367840*Ech*\[Rho]^2 - 2248480*Ech^2*\[Rho]^2 + 
    7470720*Ech^3*\[Rho]^2 - 14107200*Ech^4*\[Rho]^2 + 
    13463040*Ech^5*\[Rho]^2 - 1512960*Ech^6*\[Rho]^2 - 
    8939520*Ech^7*\[Rho]^2 + 7219200*Ech^8*\[Rho]^2 - 
    3973120*Ech^9*\[Rho]^2 + 6922240*Ech^10*\[Rho]^2 - 
    7045120*Ech^11*\[Rho]^2 + 2457600*Ech^12*\[Rho]^2 - 26225*\[Rho]^3 + 
    494600*Ech*\[Rho]^3 - 4062200*Ech^2*\[Rho]^3 + 19048800*Ech^3*\[Rho]^3 - 
    56022000*Ech^4*\[Rho]^3 + 106300800*Ech^5*\[Rho]^3 - 
    127980480*Ech^6*\[Rho]^3 + 91161600*Ech^7*\[Rho]^3 - 
    32808960*Ech^8*\[Rho]^3 + 5877760*Ech^9*\[Rho]^3 - 
    4049920*Ech^10*\[Rho]^3 + 2007040*Ech^11*\[Rho]^3 + 31400*\[Rho]^4 - 
    483200*Ech*\[Rho]^4 + 3228800*Ech^2*\[Rho]^4 - 12198400*Ech^3*\[Rho]^4 + 
    28345600*Ech^4*\[Rho]^4 - 40994560*Ech^5*\[Rho]^4 + 
    35402880*Ech^6*\[Rho]^4 - 17402880*Ech^7*\[Rho]^4 + 
    7541760*Ech^8*\[Rho]^4 - 5898240*Ech^9*\[Rho]^4 + 
    2181120*Ech^10*\[Rho]^4 + 1375*\[Rho]^5 - 16600*Ech*\[Rho]^5 + 
    73000*Ech^2*\[Rho]^5 - 90400*Ech^3*\[Rho]^5 - 378800*Ech^4*\[Rho]^5 + 
    1915520*Ech^5*\[Rho]^5 - 3651680*Ech^6*\[Rho]^5 + 
    3875840*Ech^7*\[Rho]^5 - 2789120*Ech^8*\[Rho]^5 + 706560*Ech^9*\[Rho]^5 + 
    84480*Ech^10*\[Rho]^5 + 500*\[Rho]^6 - 8000*Ech*\[Rho]^6 + 
    56000*Ech^2*\[Rho]^6 - 224000*Ech^3*\[Rho]^6 + 560000*Ech^4*\[Rho]^6 - 
    962816*Ech^5*\[Rho]^6 + 634496*Ech^6*\[Rho]^6 - 69632*Ech^7*\[Rho]^6 - 
    189952*Ech^8*\[Rho]^6 + 92160*Ech^9*\[Rho]^6 + 65*\[Rho]^7 - 
    1040*Ech*\[Rho]^7 + 7280*Ech^2*\[Rho]^7 - 29120*Ech^3*\[Rho]^7 + 
    72800*Ech^4*\[Rho]^7 - 116480*Ech^5*\[Rho]^7 + 116480*Ech^6*\[Rho]^7 - 
    66560*Ech^7*\[Rho]^7 + 16640*Ech^8*\[Rho]^7 + 300*(1 - 2*Ech)^8*\[Rho]*
     (-14 - 68*\[Rho] + 125*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*
     Log[1 - 2*Ech] - 300*(1 - 2*Ech)^8*\[Rho]*(-14 - 68*\[Rho] + 
      125*\[Rho]^2 + 32*\[Rho]^3 + 9*\[Rho]^4)*Log[\[Rho]]))/
  (450*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
 (r14*(300 - 4800*Ech + 33600*Ech^2 - 134400*Ech^3 + 336000*Ech^4 - 
    537600*Ech^5 + 537600*Ech^6 - 307200*Ech^7 + 76800*Ech^8 + 5615*\[Rho] - 
    96440*Ech*\[Rho] + 727880*Ech^2*\[Rho] - 3157920*Ech^3*\[Rho] + 
    8634000*Ech^4*\[Rho] - 15289920*Ech^5*\[Rho] + 17197536*Ech^6*\[Rho] - 
    10953216*Ech^7*\[Rho] + 797952*Ech^8*\[Rho] + 8486912*Ech^9*\[Rho] - 
    16256000*Ech^10*\[Rho] + 19202048*Ech^11*\[Rho] - 
    13897728*Ech^12*\[Rho] + 5554176*Ech^13*\[Rho] - 958464*Ech^14*\[Rho] - 
    28945*\[Rho]^2 + 474520*Ech*\[Rho]^2 - 3412840*Ech^2*\[Rho]^2 + 
    14076960*Ech^3*\[Rho]^2 - 36469200*Ech^4*\[Rho]^2 + 
    60941760*Ech^5*\[Rho]^2 - 64748160*Ech^6*\[Rho]^2 + 
    41748480*Ech^7*\[Rho]^2 - 16354560*Ech^8*\[Rho]^2 + 
    6103040*Ech^9*\[Rho]^2 - 1372160*Ech^10*\[Rho]^2 - 
    3481600*Ech^11*\[Rho]^2 + 3256320*Ech^12*\[Rho]^2 - 
    737280*Ech^13*\[Rho]^2 - 2800*\[Rho]^3 + 101200*Ech*\[Rho]^3 - 
    1159600*Ech^2*\[Rho]^3 + 6744000*Ech^3*\[Rho]^3 - 
    23176800*Ech^4*\[Rho]^3 + 49610880*Ech^5*\[Rho]^3 - 
    65371200*Ech^6*\[Rho]^3 + 47285760*Ech^7*\[Rho]^3 - 
    9200640*Ech^8*\[Rho]^3 - 10547200*Ech^9*\[Rho]^3 + 
    6323200*Ech^10*\[Rho]^3 - 655360*Ech^11*\[Rho]^3 + 23800*\[Rho]^4 - 
    348400*Ech*\[Rho]^4 + 2179600*Ech^2*\[Rho]^4 - 7508800*Ech^3*\[Rho]^4 + 
    15143200*Ech^4*\[Rho]^4 - 16650880*Ech^5*\[Rho]^4 + 
    4280320*Ech^6*\[Rho]^4 + 14466560*Ech^7*\[Rho]^4 - 
    21424640*Ech^8*\[Rho]^4 + 12595200*Ech^9*\[Rho]^4 - 
    2887680*Ech^10*\[Rho]^4 + 5725*\[Rho]^5 - 102400*Ech*\[Rho]^5 + 
    803200*Ech^2*\[Rho]^5 - 3616000*Ech^3*\[Rho]^5 + 
    10249600*Ech^4*\[Rho]^5 - 19307200*Ech^5*\[Rho]^5 + 
    25638880*Ech^6*\[Rho]^5 - 24378880*Ech^7*\[Rho]^5 + 
    14844160*Ech^8*\[Rho]^5 - 4669440*Ech^9*\[Rho]^5 + 
    422400*Ech^10*\[Rho]^5 - 4115*\[Rho]^6 + 65840*Ech*\[Rho]^6 - 
    460880*Ech^2*\[Rho]^6 + 1843520*Ech^3*\[Rho]^6 - 4608800*Ech^4*\[Rho]^6 + 
    7607360*Ech^5*\[Rho]^6 - 8638976*Ech^6*\[Rho]^6 + 
    6296576*Ech^7*\[Rho]^6 - 2569472*Ech^8*\[Rho]^6 + 442368*Ech^9*\[Rho]^6 + 
    420*\[Rho]^7 - 6720*Ech*\[Rho]^7 + 47040*Ech^2*\[Rho]^7 - 
    188160*Ech^3*\[Rho]^7 + 470400*Ech^4*\[Rho]^7 - 752640*Ech^5*\[Rho]^7 + 
    752640*Ech^6*\[Rho]^7 - 430080*Ech^7*\[Rho]^7 + 107520*Ech^8*\[Rho]^7 - 
    300*(1 - 2*Ech)^8*\[Rho]*(11 - 19*\[Rho] - 94*\[Rho]^2 - 54*\[Rho]^3 + 
      18*\[Rho]^4)*Log[1 - 2*Ech] + 300*(1 - 2*Ech)^8*\[Rho]*
     (11 - 19*\[Rho] - 94*\[Rho]^2 - 54*\[Rho]^3 + 18*\[Rho]^4)*Log[\[Rho]]))/
  (450*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
 (r9*(600 - 9600*Ech + 67200*Ech^2 - 268800*Ech^3 + 672000*Ech^4 - 
    1075200*Ech^5 + 1075200*Ech^6 - 614400*Ech^7 + 153600*Ech^8 + 
    11455*\[Rho] - 194680*Ech*\[Rho] + 1453960*Ech^2*\[Rho] - 
    6241440*Ech^3*\[Rho] + 16880400*Ech^4*\[Rho] - 29563296*Ech^5*\[Rho] + 
    32968352*Ech^6*\[Rho] - 21644288*Ech^7*\[Rho] + 5907200*Ech^8*\[Rho] + 
    3679232*Ech^9*\[Rho] - 9325568*Ech^10*\[Rho] + 12886016*Ech^11*\[Rho] - 
    10645504*Ech^12*\[Rho] + 4710400*Ech^13*\[Rho] - 876544*Ech^14*\[Rho] - 
    5945*\[Rho]^2 + 72920*Ech*\[Rho]^2 - 332840*Ech^2*\[Rho]^2 + 
    502560*Ech^3*\[Rho]^2 + 1230000*Ech^4*\[Rho]^2 - 6925920*Ech^5*\[Rho]^2 + 
    13328640*Ech^6*\[Rho]^2 - 11834880*Ech^7*\[Rho]^2 + 
    610560*Ech^8*\[Rho]^2 + 10408960*Ech^9*\[Rho]^2 - 
    12175360*Ech^10*\[Rho]^2 + 6062080*Ech^11*\[Rho]^2 - 
    307200*Ech^12*\[Rho]^2 - 614400*Ech^13*\[Rho]^2 - 10600*\[Rho]^3 + 
    168400*Ech*\[Rho]^3 - 1169200*Ech^2*\[Rho]^3 + 4632000*Ech^3*\[Rho]^3 - 
    11445600*Ech^4*\[Rho]^3 + 17983680*Ech^5*\[Rho]^3 - 
    17017920*Ech^6*\[Rho]^3 + 6581760*Ech^7*\[Rho]^3 + 
    6174720*Ech^8*\[Rho]^3 - 12559360*Ech^9*\[Rho]^3 + 
    9579520*Ech^10*\[Rho]^3 - 2867200*Ech^11*\[Rho]^3 + 7900*\[Rho]^4 - 
    120400*Ech*\[Rho]^4 + 794800*Ech^2*\[Rho]^4 - 2955200*Ech^3*\[Rho]^4 + 
    6716000*Ech^4*\[Rho]^4 - 9206720*Ech^5*\[Rho]^4 + 
    6003840*Ech^6*\[Rho]^4 + 2557440*Ech^7*\[Rho]^4 - 
    9100800*Ech^8*\[Rho]^4 + 7664640*Ech^9*\[Rho]^4 - 
    2304000*Ech^10*\[Rho]^4 - 1075*\[Rho]^5 + 6400*Ech*\[Rho]^5 + 
    41600*Ech^2*\[Rho]^5 - 569600*Ech^3*\[Rho]^5 + 2633600*Ech^4*\[Rho]^5 - 
    6895520*Ech^5*\[Rho]^5 + 11689760*Ech^6*\[Rho]^5 - 
    13061120*Ech^7*\[Rho]^5 + 8756480*Ech^8*\[Rho]^5 - 
    2803200*Ech^9*\[Rho]^5 + 222720*Ech^10*\[Rho]^5 - 2555*\[Rho]^6 + 
    40880*Ech*\[Rho]^6 - 286160*Ech^2*\[Rho]^6 + 1144640*Ech^3*\[Rho]^6 - 
    2861600*Ech^4*\[Rho]^6 + 4692896*Ech^5*\[Rho]^6 - 
    5230592*Ech^6*\[Rho]^6 + 3726848*Ech^7*\[Rho]^6 - 
    1460480*Ech^8*\[Rho]^6 + 235008*Ech^9*\[Rho]^6 + 220*\[Rho]^7 - 
    3520*Ech*\[Rho]^7 + 24640*Ech^2*\[Rho]^7 - 98560*Ech^3*\[Rho]^7 + 
    246400*Ech^4*\[Rho]^7 - 394240*Ech^5*\[Rho]^7 + 394240*Ech^6*\[Rho]^7 - 
    225280*Ech^7*\[Rho]^7 + 56320*Ech^8*\[Rho]^7 - 
    300*(1 - 2*Ech)^8*\[Rho]*(19 + 37*\[Rho] + 2*\[Rho]^2 - 10*\[Rho]^3 + 
      18*\[Rho]^4)*Log[1 - 2*Ech] + 300*(1 - 2*Ech)^8*\[Rho]*
     (19 + 37*\[Rho] + 2*\[Rho]^2 - 10*\[Rho]^3 + 18*\[Rho]^4)*Log[\[Rho]]))/
  (450*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
 (m5*(611 - 9034*Ech + 57564*Ech^2 - 205320*Ech^3 + 444240*Ech^4 - 
    578784*Ech^5 + 350368*Ech^6 + 298816*Ech^7 - 1137792*Ech^8 + 
    1519360*Ech^9 - 851456*Ech^10 - 138240*Ech^11 + 305152*Ech^12 - 
    45056*Ech^13 - 5240*\[Rho] + 75280*Ech*\[Rho] - 465120*Ech^2*\[Rho] + 
    1604160*Ech^3*\[Rho] - 3342720*Ech^4*\[Rho] + 4208640*Ech^5*\[Rho] - 
    2864640*Ech^6*\[Rho] + 368640*Ech^7*\[Rho] + 1044480*Ech^8*\[Rho] - 
    757760*Ech^9*\[Rho] - 81920*Ech^10*\[Rho] + 245760*Ech^11*\[Rho] - 
    5785*\[Rho]^2 + 98870*Ech*\[Rho]^2 - 718380*Ech^2*\[Rho]^2 + 
    2895240*Ech^3*\[Rho]^2 - 7042080*Ech^4*\[Rho]^2 + 
    10447680*Ech^5*\[Rho]^2 - 8928960*Ech^6*\[Rho]^2 + 
    3546240*Ech^7*\[Rho]^2 + 88320*Ech^8*\[Rho]^2 - 540160*Ech^9*\[Rho]^2 + 
    204800*Ech^10*\[Rho]^2 + 10880*\[Rho]^3 - 141760*Ech*\[Rho]^3 + 
    776640*Ech^2*\[Rho]^3 - 2293120*Ech^3*\[Rho]^3 + 3847040*Ech^4*\[Rho]^3 - 
    3344640*Ech^5*\[Rho]^3 + 612480*Ech^6*\[Rho]^3 + 1363200*Ech^7*\[Rho]^3 - 
    1098240*Ech^8*\[Rho]^3 + 322560*Ech^9*\[Rho]^3 + 245*\[Rho]^4 - 
    6670*Ech*\[Rho]^4 + 62700*Ech^2*\[Rho]^4 - 299720*Ech^3*\[Rho]^4 + 
    826240*Ech^4*\[Rho]^4 - 1486080*Ech^5*\[Rho]^4 + 1748960*Ech^6*\[Rho]^4 - 
    1161280*Ech^7*\[Rho]^4 + 374400*Ech^8*\[Rho]^4 - 19200*Ech^9*\[Rho]^4 - 
    776*\[Rho]^5 + 10864*Ech*\[Rho]^5 - 65184*Ech^2*\[Rho]^5 + 
    217280*Ech^3*\[Rho]^5 - 434560*Ech^4*\[Rho]^5 + 579072*Ech^5*\[Rho]^5 - 
    452480*Ech^6*\[Rho]^5 + 184576*Ech^7*\[Rho]^5 - 27648*Ech^8*\[Rho]^5 + 
    65*\[Rho]^6 - 910*Ech*\[Rho]^6 + 5460*Ech^2*\[Rho]^6 - 
    18200*Ech^3*\[Rho]^6 + 36400*Ech^4*\[Rho]^6 - 43680*Ech^5*\[Rho]^6 + 
    29120*Ech^6*\[Rho]^6 - 8320*Ech^7*\[Rho]^6 + 
    60*(-1 + 2*Ech)^7*(4 - 16*\[Rho] - 149*\[Rho]^2 - 88*\[Rho]^3 + 
      27*\[Rho]^4)*Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^7*
     (4 - 16*\[Rho] - 149*\[Rho]^2 - 88*\[Rho]^3 + 27*\[Rho]^4)*Log[\[Rho]]))/
  (180*(-1 + 2*Ech)^7*mb^4) + 
 (m2*(2629 - 44464*Ech + 330448*Ech^2 - 1411392*Ech^3 + 3797280*Ech^4 - 
    6601728*Ech^5 + 7158176*Ech^6 - 3689984*Ech^7 - 2571520*Ech^8 + 
    9168896*Ech^9 - 13214720*Ech^10 + 11608064*Ech^11 - 5791744*Ech^12 + 
    1343488*Ech^13 - 90112*Ech^14 - 17280*\[Rho] + 285120*Ech*\[Rho] - 
    2064960*Ech^2*\[Rho] + 8582400*Ech^3*\[Rho] - 22423680*Ech^4*\[Rho] + 
    37800960*Ech^5*\[Rho] - 40227840*Ech^6*\[Rho] + 24360960*Ech^7*\[Rho] - 
    4608000*Ech^8*\[Rho] - 4669440*Ech^9*\[Rho] + 4915200*Ech^10*\[Rho] - 
    2457600*Ech^11*\[Rho] + 491520*Ech^12*\[Rho] + 19425*\[Rho]^2 - 
    293160*Ech*\[Rho]^2 + 1911000*Ech^2*\[Rho]^2 - 6985440*Ech^3*\[Rho]^2 + 
    15487920*Ech^4*\[Rho]^2 - 20841600*Ech^5*\[Rho]^2 + 
    15577920*Ech^6*\[Rho]^2 - 4078080*Ech^7*\[Rho]^2 - 
    2365440*Ech^8*\[Rho]^2 + 2150400*Ech^9*\[Rho]^2 - 
    629760*Ech^10*\[Rho]^2 - 5600*\[Rho]^3 + 79040*Ech*\[Rho]^3 - 
    468800*Ech^2*\[Rho]^3 + 1480960*Ech^3*\[Rho]^3 - 2519680*Ech^4*\[Rho]^3 + 
    1768960*Ech^5*\[Rho]^3 + 1046400*Ech^6*\[Rho]^3 - 
    3194880*Ech^7*\[Rho]^3 + 2903040*Ech^8*\[Rho]^3 - 
    1351680*Ech^9*\[Rho]^3 + 276480*Ech^10*\[Rho]^3 + 675*\[Rho]^4 - 
    7560*Ech*\[Rho]^4 + 27000*Ech^2*\[Rho]^4 + 12960*Ech^3*\[Rho]^4 - 
    395280*Ech^4*\[Rho]^4 + 1180800*Ech^5*\[Rho]^4 - 1728480*Ech^6*\[Rho]^4 + 
    1566720*Ech^7*\[Rho]^4 - 771840*Ech^8*\[Rho]^4 + 153600*Ech^9*\[Rho]^4 + 
    23040*Ech^10*\[Rho]^4 + 96*\[Rho]^5 - 1536*Ech*\[Rho]^5 + 
    10752*Ech^2*\[Rho]^5 - 43008*Ech^3*\[Rho]^5 + 107520*Ech^4*\[Rho]^5 - 
    84480*Ech^5*\[Rho]^5 + 4992*Ech^6*\[Rho]^5 + 104448*Ech^7*\[Rho]^5 - 
    109056*Ech^8*\[Rho]^5 + 36864*Ech^9*\[Rho]^5 + 55*\[Rho]^6 - 
    880*Ech*\[Rho]^6 + 6160*Ech^2*\[Rho]^6 - 24640*Ech^3*\[Rho]^6 + 
    61600*Ech^4*\[Rho]^6 - 98560*Ech^5*\[Rho]^6 + 98560*Ech^6*\[Rho]^6 - 
    56320*Ech^7*\[Rho]^6 + 14080*Ech^8*\[Rho]^6 + 
    60*(1 - 2*Ech)^8*(-20 + 72*\[Rho] + 147*\[Rho]^2 - 88*\[Rho]^3 + 
      27*\[Rho]^4)*Log[1 - 2*Ech] - 60*(1 - 2*Ech)^8*
     (-20 + 72*\[Rho] + 147*\[Rho]^2 - 88*\[Rho]^3 + 27*\[Rho]^4)*
     Log[\[Rho]]))/(180*(1 - 2*Ech)^8*mb^4) + 
 (r6*(-3240 + 58320*Ech - 466560*Ech^2 + 2177280*Ech^3 - 6531840*Ech^4 + 
    13063680*Ech^5 - 17418240*Ech^6 + 14929920*Ech^7 - 7464960*Ech^8 + 
    1658880*Ech^9 + 61823*\[Rho] - 1131294*Ech*\[Rho] + 
    9216672*Ech^2*\[Rho] - 43898176*Ech^3*\[Rho] + 134799168*Ech^4*\[Rho] - 
    276979968*Ech^5*\[Rho] + 380743264*Ech^6*\[Rho] - 
    334126272*Ech^7*\[Rho] + 152284416*Ech^8*\[Rho] + 28923392*Ech^9*\[Rho] - 
    124701696*Ech^10*\[Rho] + 144119808*Ech^11*\[Rho] - 
    109133824*Ech^12*\[Rho] + 51904512*Ech^13*\[Rho] - 
    13541376*Ech^14*\[Rho] + 1392640*Ech^15*\[Rho] + 54848*\[Rho]^2 - 
    1225344*Ech*\[Rho]^2 + 11945472*Ech^2*\[Rho]^2 - 
    67173376*Ech^3*\[Rho]^2 + 241517568*Ech^4*\[Rho]^2 - 
    579211008*Ech^5*\[Rho]^2 + 934195968*Ech^6*\[Rho]^2 - 
    992755200*Ech^7*\[Rho]^2 + 659530752*Ech^8*\[Rho]^2 - 
    257099776*Ech^9*\[Rho]^2 + 80400384*Ech^10*\[Rho]^2 - 
    54927360*Ech^11*\[Rho]^2 + 31834112*Ech^12*\[Rho]^2 - 
    7372800*Ech^13*\[Rho]^2 - 148975*\[Rho]^3 + 2635350*Ech*\[Rho]^3 - 
    20667000*Ech^2*\[Rho]^3 + 94228400*Ech^3*\[Rho]^3 - 
    274923600*Ech^4*\[Rho]^3 + 531723936*Ech^5*\[Rho]^3 - 
    681887808*Ech^6*\[Rho]^3 + 561971328*Ech^7*\[Rho]^3 - 
    276667392*Ech^8*\[Rho]^3 + 71008256*Ech^9*\[Rho]^3 - 
    9815040*Ech^10*\[Rho]^3 + 4147200*Ech^11*\[Rho]^3 - 
    1835008*Ech^12*\[Rho]^3 + 41000*\[Rho]^4 - 704400*Ech*\[Rho]^4 + 
    5332800*Ech^2*\[Rho]^4 - 23273600*Ech^3*\[Rho]^4 + 
    64176000*Ech^4*\[Rho]^4 - 115790592*Ech^5*\[Rho]^4 + 
    137677952*Ech^6*\[Rho]^4 - 106001664*Ech^7*\[Rho]^4 + 
    49093632*Ech^8*\[Rho]^4 - 9517056*Ech^9*\[Rho]^4 - 
    2193408*Ech^10*\[Rho]^4 + 1093632*Ech^11*\[Rho]^4 - 7535*\[Rho]^5 + 
    130230*Ech*\[Rho]^5 - 993240*Ech^2*\[Rho]^5 + 4375920*Ech^3*\[Rho]^5 - 
    12220560*Ech^4*\[Rho]^5 + 23532960*Ech^5*\[Rho]^5 - 
    33826848*Ech^6*\[Rho]^5 + 37191744*Ech^7*\[Rho]^5 - 
    29521152*Ech^8*\[Rho]^5 + 15294976*Ech^9*\[Rho]^5 - 
    4981248*Ech^10*\[Rho]^5 + 844800*Ech^11*\[Rho]^5 + 2752*\[Rho]^6 - 
    49536*Ech*\[Rho]^6 + 396288*Ech^2*\[Rho]^6 - 1849344*Ech^3*\[Rho]^6 + 
    5548032*Ech^4*\[Rho]^6 - 11771136*Ech^5*\[Rho]^6 + 
    18212736*Ech^6*\[Rho]^6 - 20060928*Ech^7*\[Rho]^6 + 
    14344704*Ech^8*\[Rho]^6 - 6044672*Ech^9*\[Rho]^6 + 
    1142784*Ech^10*\[Rho]^6 - 673*\[Rho]^7 + 12114*Ech*\[Rho]^7 - 
    96912*Ech^2*\[Rho]^7 + 452256*Ech^3*\[Rho]^7 - 1356768*Ech^4*\[Rho]^7 + 
    2713536*Ech^5*\[Rho]^7 - 3618048*Ech^6*\[Rho]^7 + 
    3101184*Ech^7*\[Rho]^7 - 1550592*Ech^8*\[Rho]^7 + 344576*Ech^9*\[Rho]^7 + 
    60*(-1 + 2*Ech)^9*\[Rho]*(154 + 1984*\[Rho] + 385*\[Rho]^2 - 
      280*\[Rho]^3 + 45*\[Rho]^4)*Log[1 - 2*Ech] - 
    60*(-1 + 2*Ech)^9*\[Rho]*(154 + 1984*\[Rho] + 385*\[Rho]^2 - 
      280*\[Rho]^3 + 45*\[Rho]^4)*Log[\[Rho]]))/
  (900*(-1 + 2*Ech)^9*mb^5*\[Rho]) + 
 (r1*(-64389 + 1207242*Ech - 10092096*Ech^2 + 49411968*Ech^3 - 
    156340224*Ech^4 + 332102400*Ech^5 - 474809888*Ech^6 + 441305664*Ech^7 - 
    237687552*Ech^8 + 37664256*Ech^9 + 43742208*Ech^10 - 40200192*Ech^11 + 
    9977856*Ech^12 + 13074432*Ech^13 - 12066816*Ech^14 + 2768896*Ech^15 + 
    29386*\[Rho] - 403908*Ech*\[Rho] + 2105904*Ech^2*\[Rho] - 
    3825632*Ech^3*\[Rho] - 9529824*Ech^4*\[Rho] + 69605184*Ech^5*\[Rho] - 
    178216704*Ech^6*\[Rho] + 255406080*Ech^7*\[Rho] - 
    218159616*Ech^8*\[Rho] + 112964608*Ech^9*\[Rho] - 
    42504192*Ech^10*\[Rho] + 13885440*Ech^11*\[Rho] + 5300224*Ech^12*\[Rho] - 
    9584640*Ech^13*\[Rho] + 2949120*Ech^14*\[Rho] + 22925*\[Rho]^2 - 
    365250*Ech*\[Rho]^2 + 2495400*Ech^2*\[Rho]^2 - 9370000*Ech^3*\[Rho]^2 + 
    20146800*Ech^4*\[Rho]^2 - 21954528*Ech^5*\[Rho]^2 + 
    3762624*Ech^6*\[Rho]^2 + 9960576*Ech^7*\[Rho]^2 + 
    17611776*Ech^8*\[Rho]^2 - 61677568*Ech^9*\[Rho]^2 + 
    63912960*Ech^10*\[Rho]^2 - 30259200*Ech^11*\[Rho]^2 + 
    5832704*Ech^12*\[Rho]^2 + 2200*\[Rho]^3 - 27600*Ech*\[Rho]^3 + 
    112800*Ech^2*\[Rho]^3 + 49600*Ech^3*\[Rho]^3 - 2164800*Ech^4*\[Rho]^3 + 
    12084096*Ech^5*\[Rho]^3 - 42176896*Ech^6*\[Rho]^3 + 
    94762752*Ech^7*\[Rho]^3 - 134117376*Ech^8*\[Rho]^3 + 
    115294208*Ech^9*\[Rho]^3 - 54491136*Ech^10*\[Rho]^3 + 
    11218944*Ech^11*\[Rho]^3 + 19925*\[Rho]^4 - 364050*Ech*\[Rho]^4 + 
    2961000*Ech^2*\[Rho]^4 - 14077200*Ech^3*\[Rho]^4 + 
    43138800*Ech^4*\[Rho]^4 - 93297120*Ech^5*\[Rho]^4 + 
    150202464*Ech^6*\[Rho]^4 - 181225152*Ech^7*\[Rho]^4 + 
    158466816*Ech^8*\[Rho]^4 - 89579008*Ech^9*\[Rho]^4 + 
    28030464*Ech^10*\[Rho]^4 - 3394560*Ech^11*\[Rho]^4 - 12386*\[Rho]^5 + 
    222948*Ech*\[Rho]^5 - 1783584*Ech^2*\[Rho]^5 + 8323392*Ech^3*\[Rho]^5 - 
    24970176*Ech^4*\[Rho]^5 + 52538112*Ech^5*\[Rho]^5 - 
    77857152*Ech^6*\[Rho]^5 + 81536256*Ech^7*\[Rho]^5 - 
    56199168*Ech^8*\[Rho]^5 + 22718464*Ech^9*\[Rho]^5 - 
    4091904*Ech^10*\[Rho]^5 + 2339*\[Rho]^6 - 42102*Ech*\[Rho]^6 + 
    336816*Ech^2*\[Rho]^6 - 1571808*Ech^3*\[Rho]^6 + 4715424*Ech^4*\[Rho]^6 - 
    9430848*Ech^5*\[Rho]^6 + 12574464*Ech^6*\[Rho]^6 - 
    10778112*Ech^7*\[Rho]^6 + 5389056*Ech^8*\[Rho]^6 - 
    1197568*Ech^9*\[Rho]^6 + 60*(-1 + 2*Ech)^9*(-402 - 1042*\[Rho] - 
      395*\[Rho]^2 - 100*\[Rho]^3 + 45*\[Rho]^4)*Log[1 - 2*Ech] - 
    60*(-1 + 2*Ech)^9*(-402 - 1042*\[Rho] - 395*\[Rho]^2 - 100*\[Rho]^3 + 
      45*\[Rho]^4)*Log[\[Rho]]))/(900*(-1 + 2*Ech)^9*mb^5) + 
 (r3*(-1620 + 29160*Ech - 233280*Ech^2 + 1088640*Ech^3 - 3265920*Ech^4 + 
    6531840*Ech^5 - 8709120*Ech^6 + 7464960*Ech^7 - 3732480*Ech^8 + 
    829440*Ech^9 - 28176*\[Rho] + 536328*Ech*\[Rho] - 4553064*Ech^2*\[Rho] + 
    22647312*Ech^3*\[Rho] - 72840816*Ech^4*\[Rho] + 157457712*Ech^5*\[Rho] - 
    229795744*Ech^6*\[Rho] + 220945152*Ech^7*\[Rho] - 
    132988416*Ech^8*\[Rho] + 50277888*Ech^9*\[Rho] - 21900288*Ech^10*\[Rho] + 
    17166336*Ech^11*\[Rho] - 9596928*Ech^12*\[Rho] + 4583424*Ech^13*\[Rho] - 
    2629632*Ech^14*\[Rho] + 720896*Ech^15*\[Rho] + 33964*\[Rho]^2 - 
    571992*Ech*\[Rho]^2 + 4221696*Ech^2*\[Rho]^2 - 17811968*Ech^3*\[Rho]^2 + 
    46823424*Ech^4*\[Rho]^2 - 77747184*Ech^5*\[Rho]^2 + 
    76820064*Ech^6*\[Rho]^2 - 33273600*Ech^7*\[Rho]^2 - 
    14283264*Ech^8*\[Rho]^2 + 32108032*Ech^9*\[Rho]^2 - 
    30993408*Ech^10*\[Rho]^2 + 24023040*Ech^11*\[Rho]^2 - 
    10870784*Ech^12*\[Rho]^2 + 921600*Ech^13*\[Rho]^2 + 
    614400*Ech^14*\[Rho]^2 - 1575*\[Rho]^3 + 4950*Ech*\[Rho]^3 + 
    171000*Ech^2*\[Rho]^3 - 1921200*Ech^3*\[Rho]^3 + 9694800*Ech^4*\[Rho]^3 - 
    28908672*Ech^5*\[Rho]^3 + 55429056*Ech^6*\[Rho]^3 - 
    71778816*Ech^7*\[Rho]^3 + 67605504*Ech^8*\[Rho]^3 - 
    52342272*Ech^9*\[Rho]^3 + 34421760*Ech^10*\[Rho]^3 - 
    15544320*Ech^11*\[Rho]^3 + 3219456*Ech^12*\[Rho]^3 - 4300*\[Rho]^4 + 
    87000*Ech*\[Rho]^4 - 782400*Ech^2*\[Rho]^4 + 4112000*Ech^3*\[Rho]^4 - 
    13948800*Ech^4*\[Rho]^4 + 31869984*Ech^5*\[Rho]^4 - 
    50633024*Ech^6*\[Rho]^4 + 58937088*Ech^7*\[Rho]^4 - 
    53574144*Ech^8*\[Rho]^4 + 37284352*Ech^9*\[Rho]^4 - 
    16610304*Ech^10*\[Rho]^4 + 3342336*Ech^11*\[Rho]^4 + 3620*\[Rho]^5 - 
    70560*Ech*\[Rho]^5 + 613080*Ech^2*\[Rho]^5 - 3120240*Ech^3*\[Rho]^5 + 
    10267920*Ech^4*\[Rho]^5 - 22876560*Ech^5*\[Rho]^5 + 
    36103776*Ech^6*\[Rho]^5 - 41753088*Ech^7*\[Rho]^5 + 
    34312704*Ech^8*\[Rho]^5 - 17873152*Ech^9*\[Rho]^5 + 
    4824576*Ech^10*\[Rho]^5 - 399360*Ech^11*\[Rho]^5 - 2124*\[Rho]^6 + 
    38232*Ech*\[Rho]^6 - 305856*Ech^2*\[Rho]^6 + 1427328*Ech^3*\[Rho]^6 - 
    4281984*Ech^4*\[Rho]^6 + 8661456*Ech^5*\[Rho]^6 - 
    12342816*Ech^6*\[Rho]^6 + 12169728*Ech^7*\[Rho]^6 - 
    7755264*Ech^8*\[Rho]^6 + 2817792*Ech^9*\[Rho]^6 - 
    437760*Ech^10*\[Rho]^6 + 211*\[Rho]^7 - 3798*Ech*\[Rho]^7 + 
    30384*Ech^2*\[Rho]^7 - 141792*Ech^3*\[Rho]^7 + 425376*Ech^4*\[Rho]^7 - 
    850752*Ech^5*\[Rho]^7 + 1134336*Ech^6*\[Rho]^7 - 972288*Ech^7*\[Rho]^7 + 
    486144*Ech^8*\[Rho]^7 - 108032*Ech^9*\[Rho]^7 + 
    60*(-1 + 2*Ech)^9*\[Rho]*(-243 - 328*\[Rho] + 195*\[Rho]^2 - 
      80*\[Rho]^3 + 45*\[Rho]^4)*Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^9*\[Rho]*
     (-243 - 328*\[Rho] + 195*\[Rho]^2 - 80*\[Rho]^3 + 45*\[Rho]^4)*
     Log[\[Rho]]))/(225*(-1 + 2*Ech)^9*mb^5*\[Rho]) + 
 (r7*(360 - 6480*Ech + 51840*Ech^2 - 241920*Ech^3 + 725760*Ech^4 - 
    1451520*Ech^5 + 1935360*Ech^6 - 1658880*Ech^7 + 829440*Ech^8 - 
    184320*Ech^9 - 98267*\[Rho] + 1831926*Ech*\[Rho] - 
    15223488*Ech^2*\[Rho] + 74072704*Ech^3*\[Rho] - 232822272*Ech^4*\[Rho] + 
    491125632*Ech^5*\[Rho] - 697677536*Ech^6*\[Rho] + 
    649134528*Ech^7*\[Rho] - 370608384*Ech^8*\[Rho] + 
    121364992*Ech^9*\[Rho] - 39207936*Ech^10*\[Rho] + 
    30640128*Ech^11*\[Rho] - 15171584*Ech^12*\[Rho] + 2260992*Ech^13*\[Rho] + 
    1449984*Ech^14*\[Rho] - 1064960*Ech^15*\[Rho] - 1452*\[Rho]^2 + 
    289656*Ech*\[Rho]^2 - 4688928*Ech^2*\[Rho]^2 + 34530624*Ech^3*\[Rho]^2 - 
    147863232*Ech^4*\[Rho]^2 + 401803392*Ech^5*\[Rho]^2 - 
    710744832*Ech^6*\[Rho]^2 + 800448000*Ech^7*\[Rho]^2 - 
    517122048*Ech^8*\[Rho]^2 + 112717824*Ech^9*\[Rho]^2 + 
    77942784*Ech^10*\[Rho]^2 - 64757760*Ech^11*\[Rho]^2 + 
    22413312*Ech^12*\[Rho]^2 - 4915200*Ech^13*\[Rho]^2 + 83175*\[Rho]^3 - 
    1412550*Ech*\[Rho]^3 + 10539000*Ech^2*\[Rho]^3 - 
    45121200*Ech^3*\[Rho]^3 + 121150800*Ech^4*\[Rho]^3 - 
    207778464*Ech^5*\[Rho]^3 + 216528192*Ech^6*\[Rho]^3 - 
    106054272*Ech^7*\[Rho]^3 - 29832192*Ech^8*\[Rho]^3 + 
    80019456*Ech^9*\[Rho]^3 - 56355840*Ech^10*\[Rho]^3 + 
    23500800*Ech^11*\[Rho]^3 - 5111808*Ech^12*\[Rho]^3 + 11400*\[Rho]^4 - 
    186000*Ech*\[Rho]^4 + 1315200*Ech^2*\[Rho]^4 - 5216000*Ech^3*\[Rho]^4 + 
    12422400*Ech^4*\[Rho]^4 - 17736192*Ech^5*\[Rho]^4 + 
    14701952*Ech^6*\[Rho]^4 - 9195264*Ech^7*\[Rho]^4 + 
    14072832*Ech^8*\[Rho]^4 - 23853056*Ech^9*\[Rho]^4 + 
    19617792*Ech^10*\[Rho]^4 - 5664768*Ech^11*\[Rho]^4 + 5115*\[Rho]^5 - 
    86670*Ech*\[Rho]^5 + 644760*Ech^2*\[Rho]^5 - 2749680*Ech^3*\[Rho]^5 + 
    7341840*Ech^4*\[Rho]^5 - 12366240*Ech^5*\[Rho]^5 + 
    13198752*Ech^6*\[Rho]^5 - 9013056*Ech^7*\[Rho]^5 + 
    3080448*Ech^8*\[Rho]^5 + 62976*Ech^9*\[Rho]^5 + 625152*Ech^10*\[Rho]^5 - 
    537600*Ech^11*\[Rho]^5 - 708*\[Rho]^6 + 12744*Ech*\[Rho]^6 - 
    101952*Ech^2*\[Rho]^6 + 475776*Ech^3*\[Rho]^6 - 1427328*Ech^4*\[Rho]^6 + 
    3078144*Ech^5*\[Rho]^6 - 5675904*Ech^6*\[Rho]^6 + 
    7656192*Ech^7*\[Rho]^6 - 6483456*Ech^8*\[Rho]^6 + 
    3191808*Ech^9*\[Rho]^6 - 700416*Ech^10*\[Rho]^6 + 377*\[Rho]^7 - 
    6786*Ech*\[Rho]^7 + 54288*Ech^2*\[Rho]^7 - 253344*Ech^3*\[Rho]^7 + 
    760032*Ech^4*\[Rho]^7 - 1520064*Ech^5*\[Rho]^7 + 2026752*Ech^6*\[Rho]^7 - 
    1737216*Ech^7*\[Rho]^7 + 868608*Ech^8*\[Rho]^7 - 193024*Ech^9*\[Rho]^7 - 
    60*(-1 + 2*Ech)^9*\[Rho]*(526 + 2196*\[Rho] + 705*\[Rho]^2 + 
      160*\[Rho]^3 + 45*\[Rho]^4)*Log[1 - 2*Ech] + 
    60*(-1 + 2*Ech)^9*\[Rho]*(526 + 2196*\[Rho] + 705*\[Rho]^2 + 
      160*\[Rho]^3 + 45*\[Rho]^4)*Log[\[Rho]]))/
  (900*(-1 + 2*Ech)^9*mb^5*\[Rho]) + 
 (r5*(-1440 + 25920*Ech - 207360*Ech^2 + 967680*Ech^3 - 2903040*Ech^4 + 
    5806080*Ech^5 - 7741440*Ech^6 + 6635520*Ech^7 - 3317760*Ech^8 + 
    737280*Ech^9 - 28737*\[Rho] + 546786*Ech*\[Rho] - 4639968*Ech^2*\[Rho] + 
    23070144*Ech^3*\[Rho] - 74169792*Ech^4*\[Rho] + 160252032*Ech^5*\[Rho] - 
    233617696*Ech^6*\[Rho] + 223391808*Ech^7*\[Rho] - 
    129402624*Ech^8*\[Rho] + 34586112*Ech^9*\[Rho] + 8745984*Ech^10*\[Rho] - 
    20539392*Ech^11*\[Rho] + 19070976*Ech^12*\[Rho] - 7077888*Ech^13*\[Rho] - 
    1253376*Ech^14*\[Rho] + 1064960*Ech^15*\[Rho] + 79448*\[Rho]^2 - 
    1423344*Ech*\[Rho]^2 + 11326272*Ech^2*\[Rho]^2 - 
    52533376*Ech^3*\[Rho]^2 + 156471168*Ech^4*\[Rho]^2 - 
    310180608*Ech^5*\[Rho]^2 + 408557568*Ech^6*\[Rho]^2 - 
    342835200*Ech^7*\[Rho]^2 + 161482752*Ech^8*\[Rho]^2 - 
    21630976*Ech^9*\[Rho]^2 - 21282816*Ech^10*\[Rho]^2 + 
    23101440*Ech^11*\[Rho]^2 - 16089088*Ech^12*\[Rho]^2 + 
    4915200*Ech^13*\[Rho]^2 - 7375*\[Rho]^3 + 150*Ech*\[Rho]^3 + 
    1192200*Ech^2*\[Rho]^3 - 11928400*Ech^3*\[Rho]^3 + 
    58062000*Ech^4*\[Rho]^3 - 170016864*Ech^5*\[Rho]^3 + 
    319276992*Ech^6*\[Rho]^3 - 387737472*Ech^7*\[Rho]^3 + 
    294724608*Ech^8*\[Rho]^3 - 130822144*Ech^9*\[Rho]^3 + 
    34421760*Ech^10*\[Rho]^3 - 10598400*Ech^11*\[Rho]^3 + 
    3080192*Ech^12*\[Rho]^3 - 42400*\[Rho]^4 + 744000*Ech*\[Rho]^4 - 
    5779200*Ech^2*\[Rho]^4 + 26048000*Ech^3*\[Rho]^4 - 
    74918400*Ech^4*\[Rho]^4 + 142967808*Ech^5*\[Rho]^4 - 
    183390848*Ech^6*\[Rho]^4 + 157998336*Ech^7*\[Rho]^4 - 
    92525568*Ech^8*\[Rho]^4 + 41887744*Ech^9*\[Rho]^4 - 
    17860608*Ech^10*\[Rho]^4 + 4165632*Ech^11*\[Rho]^4 + 2065*\[Rho]^5 - 
    42570*Ech*\[Rho]^5 + 389160*Ech^2*\[Rho]^5 - 2075280*Ech^3*\[Rho]^5 + 
    7133040*Ech^4*\[Rho]^5 - 17161440*Ech^5*\[Rho]^5 + 
    29965152*Ech^6*\[Rho]^5 - 36209856*Ech^7*\[Rho]^5 + 
    28539648*Ech^8*\[Rho]^5 - 14503424*Ech^9*\[Rho]^5 + 
    3466752*Ech^10*\[Rho]^5 - 76800*Ech^11*\[Rho]^5 - 1688*\[Rho]^6 + 
    30384*Ech*\[Rho]^6 - 243072*Ech^2*\[Rho]^6 + 1134336*Ech^3*\[Rho]^6 - 
    3403008*Ech^4*\[Rho]^6 + 7017984*Ech^5*\[Rho]^6 - 
    10011264*Ech^6*\[Rho]^6 + 8969472*Ech^7*\[Rho]^6 - 
    5008896*Ech^8*\[Rho]^6 + 1481728*Ech^9*\[Rho]^6 - 
    147456*Ech^10*\[Rho]^6 + 127*\[Rho]^7 - 2286*Ech*\[Rho]^7 + 
    18288*Ech^2*\[Rho]^7 - 85344*Ech^3*\[Rho]^7 + 256032*Ech^4*\[Rho]^7 - 
    512064*Ech^5*\[Rho]^7 + 682752*Ech^6*\[Rho]^7 - 585216*Ech^7*\[Rho]^7 + 
    292608*Ech^8*\[Rho]^7 - 65024*Ech^9*\[Rho]^7 + 
    60*(-1 + 2*Ech)^9*\[Rho]*(-246 - 56*\[Rho] + 1105*\[Rho]^2 + 
      160*\[Rho]^3 + 45*\[Rho]^4)*Log[1 - 2*Ech] - 
    60*(-1 + 2*Ech)^9*\[Rho]*(-246 - 56*\[Rho] + 1105*\[Rho]^2 + 
      160*\[Rho]^3 + 45*\[Rho]^4)*Log[\[Rho]]))/
  (900*(-1 + 2*Ech)^9*mb^5*\[Rho]) + 
 (r4*(3060 - 55080*Ech + 440640*Ech^2 - 2056320*Ech^3 + 6168960*Ech^4 - 
    12337920*Ech^5 + 16450560*Ech^6 - 14100480*Ech^7 + 7050240*Ech^8 - 
    1566720*Ech^9 + 17413*\[Rho] - 345714*Ech*\[Rho] + 3056232*Ech^2*\[Rho] - 
    15811856*Ech^3*\[Rho] + 52858608*Ech^4*\[Rho] - 118783776*Ech^5*\[Rho] + 
    180787872*Ech^6*\[Rho] - 184358976*Ech^7*\[Rho] + 
    128548608*Ech^8*\[Rho] - 82425344*Ech^9*\[Rho] + 83303424*Ech^10*\[Rho] - 
    89683968*Ech^11*\[Rho] + 68030464*Ech^12*\[Rho] - 
    35315712*Ech^13*\[Rho] + 12066816*Ech^14*\[Rho] - 1916928*Ech^15*\[Rho] - 
    42787*\[Rho]^2 + 782286*Ech*\[Rho]^2 - 6367368*Ech^2*\[Rho]^2 + 
    30296144*Ech^3*\[Rho]^2 - 92924592*Ech^4*\[Rho]^2 + 
    190792992*Ech^5*\[Rho]^2 - 263146752*Ech^6*\[Rho]^2 + 
    237815040*Ech^7*\[Rho]^2 - 134370048*Ech^8*\[Rho]^2 + 
    49370624*Ech^9*\[Rho]^2 - 23986176*Ech^10*\[Rho]^2 + 
    21749760*Ech^11*\[Rho]^2 - 15659008*Ech^12*\[Rho]^2 + 
    7249920*Ech^13*\[Rho]^2 - 1474560*Ech^14*\[Rho]^2 + 45000*\[Rho]^3 - 
    813600*Ech*\[Rho]^3 + 6541200*Ech^2*\[Rho]^3 - 30698400*Ech^3*\[Rho]^3 + 
    92700000*Ech^4*\[Rho]^3 - 186778944*Ech^5*\[Rho]^3 + 
    250562112*Ech^6*\[Rho]^3 - 212706432*Ech^7*\[Rho]^3 + 
    93892608*Ech^8*\[Rho]^3 + 4601856*Ech^9*\[Rho]^3 - 
    29076480*Ech^10*\[Rho]^3 + 13916160*Ech^11*\[Rho]^3 - 
    2162688*Ech^12*\[Rho]^3 - 20200*\[Rho]^4 + 331200*Ech*\[Rho]^4 - 
    2358000*Ech^2*\[Rho]^4 + 9448800*Ech^3*\[Rho]^4 - 
    22903200*Ech^4*\[Rho]^4 + 32107968*Ech^5*\[Rho]^4 - 
    16117248*Ech^6*\[Rho]^4 - 28237824*Ech^7*\[Rho]^4 + 
    67149312*Ech^8*\[Rho]^4 - 65053696*Ech^9*\[Rho]^4 + 
    32366592*Ech^10*\[Rho]^4 - 6832128*Ech^11*\[Rho]^4 - 6785*\[Rho]^5 + 
    132930*Ech*\[Rho]^5 - 1160640*Ech^2*\[Rho]^5 + 5934720*Ech^3*\[Rho]^5 - 
    19618560*Ech^4*\[Rho]^5 + 44671680*Ech^5*\[Rho]^5 - 
    72951648*Ech^6*\[Rho]^5 + 86706624*Ech^7*\[Rho]^5 - 
    72974592*Ech^8*\[Rho]^5 + 39287296*Ech^9*\[Rho]^5 - 
    11125248*Ech^10*\[Rho]^5 + 967680*Ech^11*\[Rho]^5 + 4887*\[Rho]^6 - 
    87966*Ech*\[Rho]^6 + 703728*Ech^2*\[Rho]^6 - 3284064*Ech^3*\[Rho]^6 + 
    9852192*Ech^4*\[Rho]^6 - 20227968*Ech^5*\[Rho]^6 + 
    28971648*Ech^6*\[Rho]^6 - 28790784*Ech^7*\[Rho]^6 + 
    18600192*Ech^8*\[Rho]^6 - 6898176*Ech^9*\[Rho]^6 + 
    1105920*Ech^10*\[Rho]^6 - 588*\[Rho]^7 + 10584*Ech*\[Rho]^7 - 
    84672*Ech^2*\[Rho]^7 + 395136*Ech^3*\[Rho]^7 - 1185408*Ech^4*\[Rho]^7 + 
    2370816*Ech^5*\[Rho]^7 - 3161088*Ech^6*\[Rho]^7 + 
    2709504*Ech^7*\[Rho]^7 - 1354752*Ech^8*\[Rho]^7 + 301056*Ech^9*\[Rho]^7 - 
    60*(-1 + 2*Ech)^9*\[Rho]*(-269 + 101*\[Rho] - 30*\[Rho]^2 - 
      270*\[Rho]^3 + 90*\[Rho]^4)*Log[1 - 2*Ech] + 
    60*(-1 + 2*Ech)^9*\[Rho]*(-269 + 101*\[Rho] - 30*\[Rho]^2 - 
      270*\[Rho]^3 + 90*\[Rho]^4)*Log[\[Rho]]))/
  (450*(-1 + 2*Ech)^9*mb^5*\[Rho]) - 
 (r2*(-3060 + 55080*Ech - 440640*Ech^2 + 2056320*Ech^3 - 6168960*Ech^4 + 
    12337920*Ech^5 - 16450560*Ech^6 + 14100480*Ech^7 - 7050240*Ech^8 + 
    1566720*Ech^9 - 80543*\[Rho] + 1524054*Ech*\[Rho] - 
    12860952*Ech^2*\[Rho] + 63583216*Ech^3*\[Rho] - 203228688*Ech^4*\[Rho] + 
    436445376*Ech^5*\[Rho] - 632337952*Ech^6*\[Rho] + 
    601876416*Ech^7*\[Rho] - 352873728*Ech^8*\[Rho] + 
    115285504*Ech^9*\[Rho] - 23952384*Ech^10*\[Rho] + 5818368*Ech^11*\[Rho] + 
    3444736*Ech^12*\[Rho] + 294912*Ech^13*\[Rho] - 4694016*Ech^14*\[Rho] + 
    1753088*Ech^15*\[Rho] + 106697*\[Rho]^2 - 1809066*Ech*\[Rho]^2 + 
    13469208*Ech^2*\[Rho]^2 - 57505264*Ech^3*\[Rho]^2 + 
    153787152*Ech^4*\[Rho]^2 - 262684032*Ech^5*\[Rho]^2 + 
    275959872*Ech^6*\[Rho]^2 - 153811200*Ech^7*\[Rho]^2 + 
    19715328*Ech^8*\[Rho]^2 + 15643136*Ech^9*\[Rho]^2 - 
    4368384*Ech^10*\[Rho]^2 + 9093120*Ech^11*\[Rho]^2 - 
    8876032*Ech^12*\[Rho]^2 + 1228800*Ech^14*\[Rho]^2 - 10100*\[Rho]^3 + 
    89400*Ech*\[Rho]^3 + 116400*Ech^2*\[Rho]^3 - 4978400*Ech^3*\[Rho]^3 + 
    30458400*Ech^4*\[Rho]^3 - 97990656*Ech^5*\[Rho]^3 + 
    191460288*Ech^6*\[Rho]^3 - 231831168*Ech^7*\[Rho]^3 + 
    167073792*Ech^8*\[Rho]^3 - 66477056*Ech^9*\[Rho]^3 + 
    18017280*Ech^10*\[Rho]^3 - 8693760*Ech^11*\[Rho]^3 + 
    2572288*Ech^12*\[Rho]^3 - 6800*\[Rho]^4 + 128400*Ech*\[Rho]^4 - 
    1081200*Ech^2*\[Rho]^4 + 5333600*Ech^3*\[Rho]^4 - 
    17008800*Ech^4*\[Rho]^4 + 35701632*Ech^5*\[Rho]^4 - 
    47015552*Ech^6*\[Rho]^4 + 34151424*Ech^7*\[Rho]^4 - 
    10163712*Ech^8*\[Rho]^4 + 1898496*Ech^9*\[Rho]^4 - 
    3336192*Ech^10*\[Rho]^4 + 1302528*Ech^11*\[Rho]^4 - 6365*\[Rho]^5 + 
    103770*Ech*\[Rho]^5 - 732960*Ech^2*\[Rho]^5 + 2902080*Ech^3*\[Rho]^5 - 
    6891840*Ech^4*\[Rho]^5 + 10396320*Ech^5*\[Rho]^5 - 
    11422752*Ech^6*\[Rho]^5 + 9763776*Ech^7*\[Rho]^5 - 
    4708608*Ech^8*\[Rho]^5 + 738304*Ech^9*\[Rho]^5 - 87552*Ech^10*\[Rho]^5 + 
    107520*Ech^11*\[Rho]^5 + 443*\[Rho]^6 - 7974*Ech*\[Rho]^6 + 
    63792*Ech^2*\[Rho]^6 - 297696*Ech^3*\[Rho]^6 + 893088*Ech^4*\[Rho]^6 - 
    2179872*Ech^5*\[Rho]^6 + 4258752*Ech^6*\[Rho]^6 - 
    4962816*Ech^7*\[Rho]^6 + 3633408*Ech^8*\[Rho]^6 - 
    1613824*Ech^9*\[Rho]^6 + 322560*Ech^10*\[Rho]^6 - 272*\[Rho]^7 + 
    4896*Ech*\[Rho]^7 - 39168*Ech^2*\[Rho]^7 + 182784*Ech^3*\[Rho]^7 - 
    548352*Ech^4*\[Rho]^7 + 1096704*Ech^5*\[Rho]^7 - 1462272*Ech^6*\[Rho]^7 + 
    1253376*Ech^7*\[Rho]^7 - 626688*Ech^8*\[Rho]^7 + 139264*Ech^9*\[Rho]^7 + 
    60*(-1 + 2*Ech)^9*\[Rho]*(-619 - 929*\[Rho] + 770*\[Rho]^2 - 
      50*\[Rho]^3 + 90*\[Rho]^4)*Log[1 - 2*Ech] - 60*(-1 + 2*Ech)^9*\[Rho]*
     (-619 - 929*\[Rho] + 770*\[Rho]^2 - 50*\[Rho]^3 + 90*\[Rho]^4)*
     Log[\[Rho]]))/(450*(-1 + 2*Ech)^9*mb^5*\[Rho])


==> anc/Results/Resultsq2ElcutMom/QElcut3.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(16*Ech^6*m7*(-1 + 2*Ech + \[Rho])^3*(-1 + 384*Ech^6 - 312*\[Rho] + 
    537*\[Rho]^2 - 224*\[Rho]^3 - 32*Ech^5*(29 + 9*\[Rho]) + 
    16*Ech^4*(55 + 84*\[Rho] + 9*\[Rho]^2) - 
    16*Ech^3*(25 + 3*\[Rho] - 63*\[Rho]^2 + 3*\[Rho]^3) + 
    16*Ech^2*(5 - 129*\[Rho] - 48*\[Rho]^2 + 7*\[Rho]^3) - 
    2*Ech*(1 - 759*\[Rho] + 480*\[Rho]^2 + 8*\[Rho]^3)))/
  (75*(1 - 2*Ech)^8*mb^4) + 
 (m8*(75 - 1200*Ech + 8400*Ech^2 - 33600*Ech^3 + 84000*Ech^4 - 134400*Ech^5 + 
    238784*Ech^6 - 1565696*Ech^7 + 8810240*Ech^8 - 26464256*Ech^9 + 
    35710976*Ech^10 + 15941632*Ech^11 - 137740288*Ech^12 + 217907200*Ech^13 - 
    158875648*Ech^14 + 46399488*Ech^15 - 2625*\[Rho] + 42000*Ech*\[Rho] - 
    294000*Ech^2*\[Rho] + 1176000*Ech^3*\[Rho] - 2940000*Ech^4*\[Rho] + 
    4704000*Ech^5*\[Rho] - 6707904*Ech^6*\[Rho] + 25288704*Ech^7*\[Rho] - 
    105547008*Ech^8*\[Rho] + 252628992*Ech^9*\[Rho] - 
    317614080*Ech^10*\[Rho] + 150355968*Ech^11*\[Rho] + 
    83607552*Ech^12*\[Rho] - 122486784*Ech^13*\[Rho] + 
    37502976*Ech^14*\[Rho] - 82425*\[Rho]^2 + 1381800*Ech*\[Rho]^2 - 
    10176600*Ech^2*\[Rho]^2 + 43058400*Ech^3*\[Rho]^2 - 
    114702000*Ech^4*\[Rho]^2 + 197635200*Ech^5*\[Rho]^2 - 
    211975680*Ech^6*\[Rho]^2 + 102520320*Ech^7*\[Rho]^2 + 
    72387840*Ech^8*\[Rho]^2 - 145797120*Ech^9*\[Rho]^2 + 
    25589760*Ech^10*\[Rho]^2 + 101498880*Ech^11*\[Rho]^2 - 
    62361600*Ech^12*\[Rho]^2 - 118125*\[Rho]^3 + 2205000*Ech*\[Rho]^3 - 
    17955000*Ech^2*\[Rho]^3 + 83580000*Ech^3*\[Rho]^3 - 
    244230000*Ech^4*\[Rho]^3 + 461328000*Ech^5*\[Rho]^3 - 
    555358720*Ech^6*\[Rho]^3 + 390100480*Ech^7*\[Rho]^3 - 
    85630720*Ech^8*\[Rho]^3 - 129740800*Ech^9*\[Rho]^3 + 
    154900480*Ech^10*\[Rho]^3 - 57917440*Ech^11*\[Rho]^3 - 
    2150400*Ech^12*\[Rho]^3 + 118125*\[Rho]^4 - 1575000*Ech*\[Rho]^4 + 
    8505000*Ech^2*\[Rho]^4 - 22260000*Ech^3*\[Rho]^4 + 
    20370000*Ech^4*\[Rho]^4 + 37968000*Ech^5*\[Rho]^4 - 
    140575680*Ech^6*\[Rho]^4 + 199933440*Ech^7*\[Rho]^4 - 
    156817920*Ech^8*\[Rho]^4 + 65372160*Ech^9*\[Rho]^4 - 
    14945280*Ech^10*\[Rho]^4 + 82425*\[Rho]^5 - 1255800*Ech*\[Rho]^5 + 
    8286600*Ech^2*\[Rho]^5 - 30794400*Ech^3*\[Rho]^5 + 
    69930000*Ech^4*\[Rho]^5 - 97776000*Ech^5*\[Rho]^5 + 
    87358656*Ech^6*\[Rho]^5 - 47814144*Ech^7*\[Rho]^5 + 
    1559040*Ech^8*\[Rho]^5 + 6107136*Ech^9*\[Rho]^5 - 
    1483776*Ech^10*\[Rho]^5 + 2625*\[Rho]^6 - 42000*Ech*\[Rho]^6 + 
    294000*Ech^2*\[Rho]^6 - 1176000*Ech^3*\[Rho]^6 + 2940000*Ech^4*\[Rho]^6 - 
    4704000*Ech^5*\[Rho]^6 + 2207744*Ech^6*\[Rho]^6 - 
    3605504*Ech^7*\[Rho]^6 + 2256128*Ech^8*\[Rho]^6 - 602112*Ech^9*\[Rho]^6 - 
    75*\[Rho]^7 + 1200*Ech*\[Rho]^7 - 8400*Ech^2*\[Rho]^7 + 
    33600*Ech^3*\[Rho]^7 - 84000*Ech^4*\[Rho]^7 + 134400*Ech^5*\[Rho]^7 - 
    134400*Ech^6*\[Rho]^7 + 76800*Ech^7*\[Rho]^7 - 19200*Ech^8*\[Rho]^7 + 
    31500*(1 - 2*Ech)^8*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
     Log[1 - 2*Ech] - 31500*(1 - 2*Ech)^8*\[Rho]^2*
     (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[\[Rho]]))/
  (33600*(1 - 2*Ech)^8*mb^4) + (-5 + 50*Ech - 200*Ech^2 + 400*Ech^3 - 
   400*Ech^4 + 160*Ech^5 + 448*Ech^6 - 4736*Ech^7 + 20480*Ech^8 - 
   46080*Ech^9 + 56320*Ech^10 - 34816*Ech^11 + 8192*Ech^12 + 175*\[Rho] - 
   1750*Ech*\[Rho] + 7000*Ech^2*\[Rho] - 14000*Ech^3*\[Rho] + 
   14000*Ech^4*\[Rho] - 5600*Ech^5*\[Rho] - 448*Ech^6*\[Rho] + 
   4480*Ech^7*\[Rho] - 17920*Ech^8*\[Rho] + 35840*Ech^9*\[Rho] - 
   35840*Ech^10*\[Rho] + 14336*Ech^11*\[Rho] + 5495*\[Rho]^2 - 
   59150*Ech*\[Rho]^2 + 257600*Ech^2*\[Rho]^2 - 571200*Ech^3*\[Rho]^2 + 
   655200*Ech^4*\[Rho]^2 - 329280*Ech^5*\[Rho]^2 + 17920*Ech^6*\[Rho]^2 + 
   35840*Ech^7*\[Rho]^2 - 62720*Ech^8*\[Rho]^2 + 53760*Ech^9*\[Rho]^2 + 
   7875*\[Rho]^3 - 99750*Ech*\[Rho]^3 + 504000*Ech^2*\[Rho]^3 - 
   1288000*Ech^3*\[Rho]^3 + 1708000*Ech^4*\[Rho]^3 - 1019200*Ech^5*\[Rho]^3 + 
   125440*Ech^6*\[Rho]^3 - 35840*Ech^7*\[Rho]^3 + 116480*Ech^8*\[Rho]^3 - 
   17920*Ech^9*\[Rho]^3 - 7875*\[Rho]^4 + 57750*Ech*\[Rho]^4 - 
   126000*Ech^2*\[Rho]^4 - 28000*Ech^3*\[Rho]^4 + 448000*Ech^4*\[Rho]^4 - 
   515200*Ech^5*\[Rho]^4 + 96320*Ech^6*\[Rho]^4 + 85120*Ech^7*\[Rho]^4 - 
   17920*Ech^8*\[Rho]^4 - 5495*\[Rho]^5 + 50750*Ech*\[Rho]^5 - 
   182000*Ech^2*\[Rho]^5 + 308000*Ech^3*\[Rho]^5 - 224000*Ech^4*\[Rho]^5 + 
   22400*Ech^5*\[Rho]^5 + 30912*Ech^6*\[Rho]^5 - 8064*Ech^7*\[Rho]^5 - 
   175*\[Rho]^6 + 1750*Ech*\[Rho]^6 - 7000*Ech^2*\[Rho]^6 + 
   14000*Ech^3*\[Rho]^6 - 14000*Ech^4*\[Rho]^6 + 5600*Ech^5*\[Rho]^6 - 
   1792*Ech^6*\[Rho]^6 + 5*\[Rho]^7 - 50*Ech*\[Rho]^7 + 200*Ech^2*\[Rho]^7 - 
   400*Ech^3*\[Rho]^7 + 400*Ech^4*\[Rho]^7 - 160*Ech^5*\[Rho]^7 + 
   2100*(-1 + 2*Ech)^5*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
    Log[1 - 2*Ech] - 2100*(-1 + 2*Ech)^5*\[Rho]^2*
    (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[\[Rho]])/(70*(-1 + 2*Ech)^5) + 
 (\[Mu]2\[Pi]*(15 - 210*Ech + 1260*Ech^2 - 4200*Ech^3 + 8400*Ech^4 - 
    10080*Ech^5 + 16128*Ech^6 - 141824*Ech^7 + 904960*Ech^8 - 3322368*Ech^9 + 
    7562240*Ech^10 - 10909696*Ech^11 + 9719808*Ech^12 - 4874240*Ech^13 + 
    1048576*Ech^14 - 525*\[Rho] + 7350*Ech*\[Rho] - 44100*Ech^2*\[Rho] + 
    147000*Ech^3*\[Rho] - 294000*Ech^4*\[Rho] + 352800*Ech^5*\[Rho] - 
    244608*Ech^6*\[Rho] + 198912*Ech^7*\[Rho] - 790272*Ech^8*\[Rho] + 
    2634240*Ech^9*\[Rho] - 5268480*Ech^10*\[Rho] + 6322176*Ech^11*\[Rho] - 
    4214784*Ech^12*\[Rho] + 1204224*Ech^13*\[Rho] - 16485*\[Rho]^2 + 
    243390*Ech*\[Rho]^2 - 1548540*Ech^2*\[Rho]^2 + 5514600*Ech^3*\[Rho]^2 - 
    11911200*Ech^4*\[Rho]^2 + 15704640*Ech^5*\[Rho]^2 - 
    11975040*Ech^6*\[Rho]^2 + 5026560*Ech^7*\[Rho]^2 - 
    3037440*Ech^8*\[Rho]^2 + 4677120*Ech^9*\[Rho]^2 - 
    3763200*Ech^10*\[Rho]^2 + 1075200*Ech^11*\[Rho]^2 - 23625*\[Rho]^3 + 
    393750*Ech*\[Rho]^3 - 2803500*Ech^2*\[Rho]^3 + 11109000*Ech^3*\[Rho]^3 - 
    26628000*Ech^4*\[Rho]^3 + 39009600*Ech^5*\[Rho]^3 - 
    32780160*Ech^6*\[Rho]^3 + 11656960*Ech^7*\[Rho]^3 + 
    3162880*Ech^8*\[Rho]^3 - 4139520*Ech^9*\[Rho]^3 + 
    1254400*Ech^10*\[Rho]^3 - 358400*Ech^11*\[Rho]^3 + 23625*\[Rho]^4 - 
    267750*Ech*\[Rho]^4 + 1165500*Ech^2*\[Rho]^4 - 2121000*Ech^3*\[Rho]^4 - 
    168000*Ech^4*\[Rho]^4 + 7257600*Ech^5*\[Rho]^4 - 
    12223680*Ech^6*\[Rho]^4 + 8722560*Ech^7*\[Rho]^4 - 
    2177280*Ech^8*\[Rho]^4 - 483840*Ech^9*\[Rho]^4 + 16485*\[Rho]^5 - 
    218190*Ech*\[Rho]^5 + 1220940*Ech^2*\[Rho]^5 - 3717000*Ech^3*\[Rho]^5 + 
    6552000*Ech^4*\[Rho]^5 - 6451200*Ech^5*\[Rho]^5 + 
    3068352*Ech^6*\[Rho]^5 - 260736*Ech^7*\[Rho]^5 - 510720*Ech^8*\[Rho]^5 + 
    96768*Ech^9*\[Rho]^5 + 525*\[Rho]^6 - 7350*Ech*\[Rho]^6 + 
    44100*Ech^2*\[Rho]^6 - 147000*Ech^3*\[Rho]^6 + 294000*Ech^4*\[Rho]^6 - 
    352800*Ech^5*\[Rho]^6 + 197568*Ech^6*\[Rho]^6 - 113792*Ech^7*\[Rho]^6 + 
    28672*Ech^8*\[Rho]^6 - 15*\[Rho]^7 + 210*Ech*\[Rho]^7 - 
    1260*Ech^2*\[Rho]^7 + 4200*Ech^3*\[Rho]^7 - 8400*Ech^4*\[Rho]^7 + 
    10080*Ech^5*\[Rho]^7 - 6720*Ech^6*\[Rho]^7 + 1920*Ech^7*\[Rho]^7 - 
    6300*(-1 + 2*Ech)^7*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
     Log[1 - 2*Ech] + 6300*(-1 + 2*Ech)^7*\[Rho]^2*
     (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[\[Rho]]))/
  (420*(-1 + 2*Ech)^7*mb^2) + 
 (m1*(-25 + 450*Ech - 3600*Ech^2 + 16800*Ech^3 - 50400*Ech^4 + 100800*Ech^5 - 
    74816*Ech^6 - 1039232*Ech^7 + 9997056*Ech^8 - 51824128*Ech^9 + 
    175171584*Ech^10 - 405393408*Ech^11 + 650625024*Ech^12 - 
    714964992*Ech^13 + 514768896*Ech^14 - 219250688*Ech^15 + 
    41943040*Ech^16 + 875*\[Rho] - 15750*Ech*\[Rho] + 126000*Ech^2*\[Rho] - 
    588000*Ech^3*\[Rho] + 1764000*Ech^4*\[Rho] - 3528000*Ech^5*\[Rho] + 
    4644416*Ech^6*\[Rho] - 2959488*Ech^7*\[Rho] - 6564096*Ech^8*\[Rho] + 
    39592448*Ech^9*\[Rho] - 120121344*Ech^10*\[Rho] + 
    240242688*Ech^11*\[Rho] - 320323584*Ech^12*\[Rho] + 
    274563072*Ech^13*\[Rho] - 137281536*Ech^14*\[Rho] + 
    30507008*Ech^15*\[Rho] + 27475*\[Rho]^2 - 515550*Ech*\[Rho]^2 + 
    4313400*Ech^2*\[Rho]^2 - 21137200*Ech^3*\[Rho]^2 + 
    66939600*Ech^4*\[Rho]^2 - 142346400*Ech^5*\[Rho]^2 + 
    203311360*Ech^6*\[Rho]^2 - 185095680*Ech^7*\[Rho]^2 + 
    84215040*Ech^8*\[Rho]^2 + 20590080*Ech^9*\[Rho]^2 - 
    60426240*Ech^10*\[Rho]^2 + 45158400*Ech^11*\[Rho]^2 - 
    19353600*Ech^12*\[Rho]^2 + 4300800*Ech^13*\[Rho]^2 + 39375*\[Rho]^3 - 
    813750*Ech*\[Rho]^3 + 7455000*Ech^2*\[Rho]^3 - 39830000*Ech^3*\[Rho]^3 + 
    137130000*Ech^4*\[Rho]^3 - 316596000*Ech^5*\[Rho]^3 + 
    494475520*Ech^6*\[Rho]^3 - 513820160*Ech^7*\[Rho]^3 + 
    333338880*Ech^8*\[Rho]^3 - 106928640*Ech^9*\[Rho]^3 - 
    2222080*Ech^10*\[Rho]^3 + 2150400*Ech^11*\[Rho]^3 + 
    6451200*Ech^12*\[Rho]^3 - 1433600*Ech^13*\[Rho]^3 - 39375*\[Rho]^4 + 
    603750*Ech*\[Rho]^4 - 3885000*Ech^2*\[Rho]^4 + 13090000*Ech^3*\[Rho]^4 - 
    21630000*Ech^4*\[Rho]^4 + 924000*Ech^5*\[Rho]^4 + 
    67242560*Ech^6*\[Rho]^4 - 135703680*Ech^7*\[Rho]^4 + 
    141335040*Ech^8*\[Rho]^4 - 84331520*Ech^9*\[Rho]^4 + 
    16450560*Ech^10*\[Rho]^4 + 3225600*Ech^11*\[Rho]^4 - 27475*\[Rho]^5 + 
    473550*Ech*\[Rho]^5 - 3599400*Ech^2*\[Rho]^5 + 15789200*Ech^3*\[Rho]^5 - 
    43839600*Ech^4*\[Rho]^5 + 79212000*Ech^5*\[Rho]^5 - 
    90371904*Ech^6*\[Rho]^5 + 64536192*Ech^7*\[Rho]^5 - 
    28955136*Ech^8*\[Rho]^5 - 709632*Ech^9*\[Rho]^5 + 
    4279296*Ech^10*\[Rho]^5 - 645120*Ech^11*\[Rho]^5 - 875*\[Rho]^6 + 
    15750*Ech*\[Rho]^6 - 126000*Ech^2*\[Rho]^6 + 588000*Ech^3*\[Rho]^6 - 
    1764000*Ech^4*\[Rho]^6 + 3528000*Ech^5*\[Rho]^6 - 
    4942336*Ech^6*\[Rho]^6 + 2587648*Ech^7*\[Rho]^6 - 
    2467584*Ech^8*\[Rho]^6 + 1121792*Ech^9*\[Rho]^6 - 
    229376*Ech^10*\[Rho]^6 + 25*\[Rho]^7 - 450*Ech*\[Rho]^7 + 
    3600*Ech^2*\[Rho]^7 - 16800*Ech^3*\[Rho]^7 + 50400*Ech^4*\[Rho]^7 - 
    100800*Ech^5*\[Rho]^7 + 134400*Ech^6*\[Rho]^7 - 115200*Ech^7*\[Rho]^7 + 
    57600*Ech^8*\[Rho]^7 - 12800*Ech^9*\[Rho]^7 + 
    10500*(-1 + 2*Ech)^9*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*
     Log[1 - 2*Ech] - 10500*(-1 + 2*Ech)^9*\[Rho]^2*
     (1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3)*Log[\[Rho]]))/
  (2800*(-1 + 2*Ech)^9*mb^4) + 
 (m3*(18709 - 308584*Ech + 2234008*Ech^2 - 9280992*Ech^3 + 24237360*Ech^4 - 
    40849536*Ech^5 + 43625344*Ech^6 - 27511168*Ech^7 + 9340672*Ech^8 - 
    4515840*Ech^9 + 7526400*Ech^10 - 6623232*Ech^11 + 200704*Ech^12 + 
    4358144*Ech^13 - 2785280*Ech^14 + 294912*Ech^15 + 126189*\[Rho] - 
    2162664*Ech*\[Rho] + 16287768*Ech^2*\[Rho] - 70513632*Ech^3*\[Rho] + 
    192371760*Ech^4*\[Rho] - 339970176*Ech^5*\[Rho] + 
    382910976*Ech^6*\[Rho] - 255908352*Ech^7*\[Rho] + 83344128*Ech^8*\[Rho] - 
    4945920*Ech^9*\[Rho] - 2709504*Ech^10*\[Rho] + 3784704*Ech^11*\[Rho] - 
    1978368*Ech^12*\[Rho] - 688128*Ech^13*\[Rho] + 85365*\[Rho]^2 - 
    1781640*Ech*\[Rho]^2 + 15797880*Ech^2*\[Rho]^2 - 
    78714720*Ech^3*\[Rho]^2 + 243356400*Ech^4*\[Rho]^2 - 
    482509440*Ech^5*\[Rho]^2 + 606238080*Ech^6*\[Rho]^2 - 
    449191680*Ech^7*\[Rho]^2 + 153484800*Ech^8*\[Rho]^2 + 
    8171520*Ech^9*\[Rho]^2 - 15267840*Ech^10*\[Rho]^2 + 
    430080*Ech^11*\[Rho]^2 - 183575*\[Rho]^3 + 2639000*Ech*\[Rho]^3 - 
    16087400*Ech^2*\[Rho]^3 + 53216800*Ech^3*\[Rho]^3 - 
    99643600*Ech^4*\[Rho]^3 + 92632960*Ech^5*\[Rho]^3 - 
    2226560*Ech^6*\[Rho]^3 - 83668480*Ech^7*\[Rho]^3 + 
    80657920*Ech^8*\[Rho]^3 - 34764800*Ech^9*\[Rho]^3 + 
    8960000*Ech^10*\[Rho]^3 - 1433600*Ech^11*\[Rho]^3 - 55125*\[Rho]^4 + 
    882000*Ech*\[Rho]^4 - 6174000*Ech^2*\[Rho]^4 + 24696000*Ech^3*\[Rho]^4 - 
    61740000*Ech^4*\[Rho]^4 + 98784000*Ech^5*\[Rho]^4 - 
    100719360*Ech^6*\[Rho]^4 + 66622080*Ech^7*\[Rho]^4 - 
    32202240*Ech^8*\[Rho]^4 + 12203520*Ech^9*\[Rho]^4 - 
    2472960*Ech^10*\[Rho]^4 + 9891*\[Rho]^5 - 158256*Ech*\[Rho]^5 + 
    1107792*Ech^2*\[Rho]^5 - 4431168*Ech^3*\[Rho]^5 + 
    11077920*Ech^4*\[Rho]^5 - 17724672*Ech^5*\[Rho]^5 + 
    19092864*Ech^6*\[Rho]^5 - 14988288*Ech^7*\[Rho]^5 + 
    7859712*Ech^8*\[Rho]^5 - 2257920*Ech^9*\[Rho]^5 + 
    193536*Ech^10*\[Rho]^5 - 1589*\[Rho]^6 + 25424*Ech*\[Rho]^6 - 
    177968*Ech^2*\[Rho]^6 + 711872*Ech^3*\[Rho]^6 - 1779680*Ech^4*\[Rho]^6 + 
    2847488*Ech^5*\[Rho]^6 - 3223808*Ech^6*\[Rho]^6 + 
    2326016*Ech^7*\[Rho]^6 - 944384*Ech^8*\[Rho]^6 + 161280*Ech^9*\[Rho]^6 + 
    135*\[Rho]^7 - 2160*Ech*\[Rho]^7 + 15120*Ech^2*\[Rho]^7 - 
    60480*Ech^3*\[Rho]^7 + 151200*Ech^4*\[Rho]^7 - 241920*Ech^5*\[Rho]^7 + 
    241920*Ech^6*\[Rho]^7 - 138240*Ech^7*\[Rho]^7 + 34560*Ech^8*\[Rho]^7 - 
    420*(1 - 2*Ech)^8*(11 + 171*\[Rho] + 495*\[Rho]^2 + 355*\[Rho]^3)*
     Log[1 - 2*Ech] + 420*(1 - 2*Ech)^8*(11 + 171*\[Rho] + 495*\[Rho]^2 + 
      355*\[Rho]^3)*Log[\[Rho]]))/(630*(1 - 2*Ech)^8*mb^4) - 
 (\[Mu]2G*(345 - 4140*Ech + 20700*Ech^2 - 55200*Ech^3 + 82800*Ech^4 - 
    66240*Ech^5 + 27904*Ech^6 - 64768*Ech^7 + 288000*Ech^8 - 624640*Ech^9 + 
    578560*Ech^10 + 110592*Ech^11 - 610304*Ech^12 + 327680*Ech^13 + 
    12033*\[Rho] - 154476*Ech*\[Rho] + 832860*Ech^2*\[Rho] - 
    2422560*Ech^3*\[Rho] + 4037040*Ech^4*\[Rho] - 3713472*Ech^5*\[Rho] + 
    1513344*Ech^6*\[Rho] + 349440*Ech^7*\[Rho] - 1639680*Ech^8*\[Rho] + 
    2795520*Ech^9*\[Rho] - 2085888*Ech^10*\[Rho] + 86016*Ech^11*\[Rho] + 
    430080*Ech^12*\[Rho] - 28875*\[Rho]^2 + 333900*Ech*\[Rho]^2 - 
    1593900*Ech^2*\[Rho]^2 + 3998400*Ech^3*\[Rho]^2 - 
    5493600*Ech^4*\[Rho]^2 + 3790080*Ech^5*\[Rho]^2 - 792960*Ech^6*\[Rho]^2 - 
    645120*Ech^7*\[Rho]^2 + 1532160*Ech^8*\[Rho]^2 - 2042880*Ech^9*\[Rho]^2 + 
    967680*Ech^10*\[Rho]^2 - 33075*\[Rho]^3 + 485100*Ech*\[Rho]^3 - 
    2954700*Ech^2*\[Rho]^3 + 9643200*Ech^3*\[Rho]^3 - 
    17992800*Ech^4*\[Rho]^3 + 18627840*Ech^5*\[Rho]^3 - 
    8946560*Ech^6*\[Rho]^3 + 358400*Ech^7*\[Rho]^3 + 887040*Ech^8*\[Rho]^3 - 
    35840*Ech^9*\[Rho]^3 - 179200*Ech^10*\[Rho]^3 + 56175*\[Rho]^4 - 
    636300*Ech*\[Rho]^4 + 2954700*Ech^2*\[Rho]^4 - 7123200*Ech^3*\[Rho]^4 + 
    9172800*Ech^4*\[Rho]^4 - 5523840*Ech^5*\[Rho]^4 + 356160*Ech^6*\[Rho]^4 + 
    1424640*Ech^7*\[Rho]^4 - 940800*Ech^8*\[Rho]^4 - 5145*\[Rho]^5 + 
    49140*Ech*\[Rho]^5 - 170100*Ech^2*\[Rho]^5 + 201600*Ech^3*\[Rho]^5 + 
    201600*Ech^4*\[Rho]^5 - 766080*Ech^5*\[Rho]^5 + 885696*Ech^6*\[Rho]^5 - 
    628992*Ech^7*\[Rho]^5 + 80640*Ech^8*\[Rho]^5 - 1533*\[Rho]^6 + 
    18396*Ech*\[Rho]^6 - 91980*Ech^2*\[Rho]^6 + 245280*Ech^3*\[Rho]^6 - 
    367920*Ech^4*\[Rho]^6 + 294336*Ech^5*\[Rho]^6 - 160832*Ech^6*\[Rho]^6 + 
    35840*Ech^7*\[Rho]^6 + 75*\[Rho]^7 - 900*Ech*\[Rho]^7 + 
    4500*Ech^2*\[Rho]^7 - 12000*Ech^3*\[Rho]^7 + 18000*Ech^4*\[Rho]^7 - 
    14400*Ech^5*\[Rho]^7 + 4800*Ech^6*\[Rho]^7 - 1260*(1 - 2*Ech)^6*\[Rho]*
     (4 + 5*\[Rho] - 35*\[Rho]^2 - 15*\[Rho]^3 + 5*\[Rho]^4)*Log[1 - 2*Ech] + 
    1260*(1 - 2*Ech)^6*\[Rho]*(4 + 5*\[Rho] - 35*\[Rho]^2 - 15*\[Rho]^3 + 
      5*\[Rho]^4)*Log[\[Rho]]))/(420*(1 - 2*Ech)^6*mb^2) - 
 (\[Rho]3LS*(345 - 4830*Ech + 28980*Ech^2 - 96600*Ech^3 + 193200*Ech^4 - 
    231840*Ech^5 + 134400*Ech^6 + 236032*Ech^7 - 1664768*Ech^8 + 
    5472768*Ech^9 - 10716160*Ech^10 + 12400640*Ech^11 - 7655424*Ech^12 + 
    1662976*Ech^13 + 262144*Ech^14 + 12033*\[Rho] - 178542*Ech*\[Rho] + 
    1141812*Ech^2*\[Rho] - 4088280*Ech^3*\[Rho] + 8882160*Ech^4*\[Rho] - 
    11787552*Ech^5*\[Rho] + 9039744*Ech^6*\[Rho] - 3854592*Ech^7*\[Rho] + 
    3435264*Ech^8*\[Rho] - 8870400*Ech^9*\[Rho] + 13612032*Ech^10*\[Rho] - 
    10967040*Ech^11*\[Rho] + 3526656*Ech^12*\[Rho] + 172032*Ech^13*\[Rho] - 
    28875*\[Rho]^2 + 391650*Ech*\[Rho]^2 - 2261700*Ech^2*\[Rho]^2 + 
    7186200*Ech^3*\[Rho]^2 - 13490400*Ech^4*\[Rho]^2 + 
    14777280*Ech^5*\[Rho]^2 - 8561280*Ech^6*\[Rho]^2 + 
    2714880*Ech^7*\[Rho]^2 - 3843840*Ech^8*\[Rho]^2 + 
    7365120*Ech^9*\[Rho]^2 - 6558720*Ech^10*\[Rho]^2 + 
    2365440*Ech^11*\[Rho]^2 - 33075*\[Rho]^3 + 551250*Ech*\[Rho]^3 - 
    3924900*Ech^2*\[Rho]^3 + 15552600*Ech^3*\[Rho]^3 - 
    37279200*Ech^4*\[Rho]^3 + 54613440*Ech^5*\[Rho]^3 - 
    45924480*Ech^6*\[Rho]^3 + 16441600*Ech^7*\[Rho]^3 + 
    4399360*Ech^8*\[Rho]^3 - 5967360*Ech^9*\[Rho]^3 + 
    1469440*Ech^10*\[Rho]^3 + 71680*Ech^11*\[Rho]^3 + 56175*\[Rho]^4 - 
    748650*Ech*\[Rho]^4 + 4227300*Ech^2*\[Rho]^4 - 13032600*Ech^3*\[Rho]^4 + 
    23419200*Ech^4*\[Rho]^4 - 23869440*Ech^5*\[Rho]^4 + 
    11094720*Ech^6*\[Rho]^4 + 1921920*Ech^7*\[Rho]^4 - 
    4919040*Ech^8*\[Rho]^4 + 1774080*Ech^9*\[Rho]^4 - 5145*\[Rho]^5 + 
    59430*Ech*\[Rho]^5 - 268380*Ech^2*\[Rho]^5 + 541800*Ech^3*\[Rho]^5 - 
    201600*Ech^4*\[Rho]^5 - 1169280*Ech^5*\[Rho]^5 + 2614080*Ech^6*\[Rho]^5 - 
    2739072*Ech^7*\[Rho]^5 + 1198848*Ech^8*\[Rho]^5 - 96768*Ech^9*\[Rho]^5 - 
    1533*\[Rho]^6 + 21462*Ech*\[Rho]^6 - 128772*Ech^2*\[Rho]^6 + 
    429240*Ech^3*\[Rho]^6 - 858480*Ech^4*\[Rho]^6 + 1030176*Ech^5*\[Rho]^6 - 
    799680*Ech^6*\[Rho]^6 + 343168*Ech^7*\[Rho]^6 - 57344*Ech^8*\[Rho]^6 + 
    75*\[Rho]^7 - 1050*Ech*\[Rho]^7 + 6300*Ech^2*\[Rho]^7 - 
    21000*Ech^3*\[Rho]^7 + 42000*Ech^4*\[Rho]^7 - 50400*Ech^5*\[Rho]^7 + 
    33600*Ech^6*\[Rho]^7 - 9600*Ech^7*\[Rho]^7 + 1260*(-1 + 2*Ech)^7*\[Rho]*
     (4 + 5*\[Rho] - 35*\[Rho]^2 - 15*\[Rho]^3 + 5*\[Rho]^4)*Log[1 - 2*Ech] - 
    1260*(-1 + 2*Ech)^7*\[Rho]*(4 + 5*\[Rho] - 35*\[Rho]^2 - 15*\[Rho]^3 + 
      5*\[Rho]^4)*Log[\[Rho]]))/(420*(-1 + 2*Ech)^7*mb^3) - 
 (m9*(-37630 + 618880*Ech - 4466560*Ech^2 + 18493440*Ech^3 - 48115200*Ech^4 + 
    80747520*Ech^5 - 85583008*Ech^6 + 50797312*Ech^7 - 701440*Ech^8 - 
    47351808*Ech^9 + 91112448*Ech^10 - 98402304*Ech^11 + 47538176*Ech^12 + 
    8028160*Ech^13 - 17342464*Ech^14 + 4521984*Ech^15 - 412335*\[Rho] + 
    6987960*Ech*\[Rho] - 52040520*Ech^2*\[Rho] + 222744480*Ech^3*\[Rho] - 
    600608400*Ech^4*\[Rho] + 1048467840*Ech^5*\[Rho] - 
    1165853472*Ech^6*\[Rho] + 773939712*Ech^7*\[Rho] - 
    278793984*Ech^8*\[Rho] + 98574336*Ech^9*\[Rho] - 
    102036480*Ech^10*\[Rho] + 45072384*Ech^11*\[Rho] + 
    23310336*Ech^12*\[Rho] - 23396352*Ech^13*\[Rho] + 3268608*Ech^14*\[Rho] - 
    497700*\[Rho]^2 + 9475200*Ech*\[Rho]^2 - 78422400*Ech^2*\[Rho]^2 + 
    370137600*Ech^3*\[Rho]^2 - 1094688000*Ech^4*\[Rho]^2 + 
    2090188800*Ech^5*\[Rho]^2 - 2541215040*Ech^6*\[Rho]^2 + 
    1835151360*Ech^7*\[Rho]^2 - 641921280*Ech^8*\[Rho]^2 + 
    35696640*Ech^9*\[Rho]^2 - 7633920*Ech^10*\[Rho]^2 + 
    29245440*Ech^11*\[Rho]^2 - 6451200*Ech^12*\[Rho]^2 + 489125*\[Rho]^3 - 
    6293000*Ech*\[Rho]^3 + 31787000*Ech^2*\[Rho]^3 - 
    69916000*Ech^3*\[Rho]^3 + 3094000*Ech^4*\[Rho]^3 + 
    338441600*Ech^5*\[Rho]^3 - 794906560*Ech^6*\[Rho]^3 + 
    836362240*Ech^7*\[Rho]^3 - 374671360*Ech^8*\[Rho]^3 - 
    716800*Ech^9*\[Rho]^3 + 28349440*Ech^10*\[Rho]^3 + 
    8314880*Ech^11*\[Rho]^3 + 435750*\[Rho]^4 - 6594000*Ech*\[Rho]^4 + 
    43134000*Ech^2*\[Rho]^4 - 158424000*Ech^3*\[Rho]^4 + 
    353724000*Ech^4*\[Rho]^4 - 481286400*Ech^5*\[Rho]^4 + 
    365403360*Ech^6*\[Rho]^4 - 98138880*Ech^7*\[Rho]^4 - 
    45884160*Ech^8*\[Rho]^4 + 22471680*Ech^9*\[Rho]^4 + 
    5967360*Ech^10*\[Rho]^4 + 24255*\[Rho]^5 - 388080*Ech*\[Rho]^5 + 
    2716560*Ech^2*\[Rho]^5 - 10866240*Ech^3*\[Rho]^5 + 
    27165600*Ech^4*\[Rho]^5 - 43464960*Ech^5*\[Rho]^5 + 
    45574368*Ech^6*\[Rho]^5 - 30976512*Ech^7*\[Rho]^5 + 
    9945600*Ech^8*\[Rho]^5 + 258048*Ech^9*\[Rho]^5 - 96768*Ech^10*\[Rho]^5 - 
    1540*\[Rho]^6 + 24640*Ech*\[Rho]^6 - 172480*Ech^2*\[Rho]^6 + 
    689920*Ech^3*\[Rho]^6 - 1724800*Ech^4*\[Rho]^6 + 2759680*Ech^5*\[Rho]^6 - 
    3286528*Ech^6*\[Rho]^6 + 1942528*Ech^7*\[Rho]^6 - 534016*Ech^8*\[Rho]^6 + 
    21504*Ech^9*\[Rho]^6 + 75*\[Rho]^7 - 1200*Ech*\[Rho]^7 + 
    8400*Ech^2*\[Rho]^7 - 33600*Ech^3*\[Rho]^7 + 84000*Ech^4*\[Rho]^7 - 
    134400*Ech^5*\[Rho]^7 + 134400*Ech^6*\[Rho]^7 - 76800*Ech^7*\[Rho]^7 + 
    19200*Ech^8*\[Rho]^7 + 2100*(1 - 2*Ech)^8*(4 + 93*\[Rho] + 360*\[Rho]^2 + 
      365*\[Rho]^3 + 90*\[Rho]^4)*Log[1 - 2*Ech] - 
    2100*(1 - 2*Ech)^8*(4 + 93*\[Rho] + 360*\[Rho]^2 + 365*\[Rho]^3 + 
      90*\[Rho]^4)*Log[\[Rho]]))/(6300*(1 - 2*Ech)^8*mb^4) + 
 (m4*(-11547 + 191472*Ech - 1394064*Ech^2 + 5827136*Ech^3 - 15320480*Ech^4 + 
    26018048*Ech^5 - 27985216*Ech^6 + 17189888*Ech^7 - 2139904*Ech^8 - 
    9719808*Ech^9 + 17704960*Ech^10 - 15712256*Ech^11 + 573440*Ech^12 + 
    12386304*Ech^13 - 10502144*Ech^14 + 2883584*Ech^15 + 78701*\[Rho] - 
    1262576*Ech*\[Rho] + 8864912*Ech^2*\[Rho] - 35585088*Ech^3*\[Rho] + 
    89339040*Ech^4*\[Rho] - 143695104*Ech^5*\[Rho] + 144653376*Ech^6*\[Rho] - 
    82790400*Ech^7*\[Rho] + 16384256*Ech^8*\[Rho] + 16543744*Ech^9*\[Rho] - 
    31123456*Ech^10*\[Rho] + 30851072*Ech^11*\[Rho] - 
    12156928*Ech^12*\[Rho] - 2293760*Ech^13*\[Rho] + 2179072*Ech^14*\[Rho] + 
    343105*\[Rho]^2 - 5989480*Ech*\[Rho]^2 + 45924760*Ech^2*\[Rho]^2 - 
    202358240*Ech^3*\[Rho]^2 + 561873200*Ech^4*\[Rho]^2 - 
    1010952320*Ech^5*\[Rho]^2 + 1159594240*Ech^6*\[Rho]^2 - 
    785989120*Ech^7*\[Rho]^2 + 247770880*Ech^8*\[Rho]^2 + 
    716800*Ech^9*\[Rho]^2 - 2222080*Ech^10*\[Rho]^2 - 
    10895360*Ech^11*\[Rho]^2 + 2150400*Ech^12*\[Rho]^2 - 247975*\[Rho]^3 + 
    3299800*Ech*\[Rho]^3 - 17756200*Ech^2*\[Rho]^3 + 
    46093600*Ech^3*\[Rho]^3 - 40440400*Ech^4*\[Rho]^3 - 
    84882560*Ech^5*\[Rho]^3 + 286513920*Ech^6*\[Rho]^3 - 
    347809280*Ech^7*\[Rho]^3 + 202612480*Ech^8*\[Rho]^3 - 
    51466240*Ech^9*\[Rho]^3 + 6666240*Ech^10*\[Rho]^3 - 
    2867200*Ech^11*\[Rho]^3 - 143360*Ech^12*\[Rho]^3 - 171325*\[Rho]^4 + 
    2661400*Ech*\[Rho]^4 - 17991400*Ech^2*\[Rho]^4 + 
    68986400*Ech^3*\[Rho]^4 - 163528400*Ech^4*\[Rho]^4 + 
    243770240*Ech^5*\[Rho]^4 - 222837440*Ech^6*\[Rho]^4 + 
    119329280*Ech^7*\[Rho]^4 - 38187520*Ech^8*\[Rho]^4 + 
    10035200*Ech^9*\[Rho]^4 - 3046400*Ech^10*\[Rho]^4 + 9947*\[Rho]^5 - 
    154952*Ech*\[Rho]^5 + 1051064*Ech^2*\[Rho]^5 - 4047456*Ech^3*\[Rho]^5 + 
    9648240*Ech^4*\[Rho]^5 - 14496384*Ech^5*\[Rho]^5 + 
    15012032*Ech^6*\[Rho]^5 - 11809280*Ech^7*\[Rho]^5 + 
    5422592*Ech^8*\[Rho]^5 - 1462272*Ech^9*\[Rho]^5 + 64512*Ech^10*\[Rho]^5 - 
    1001*\[Rho]^6 + 16016*Ech*\[Rho]^6 - 112112*Ech^2*\[Rho]^6 + 
    448448*Ech^3*\[Rho]^6 - 1121120*Ech^4*\[Rho]^6 + 1793792*Ech^5*\[Rho]^6 - 
    2207744*Ech^6*\[Rho]^6 + 1483776*Ech^7*\[Rho]^6 - 564480*Ech^8*\[Rho]^6 + 
    86016*Ech^9*\[Rho]^6 + 95*\[Rho]^7 - 1520*Ech*\[Rho]^7 + 
    10640*Ech^2*\[Rho]^7 - 42560*Ech^3*\[Rho]^7 + 106400*Ech^4*\[Rho]^7 - 
    170240*Ech^5*\[Rho]^7 + 170240*Ech^6*\[Rho]^7 - 97280*Ech^7*\[Rho]^7 + 
    24320*Ech^8*\[Rho]^7 + 420*(1 - 2*Ech)^8*(8 - 4*\[Rho] - 595*\[Rho]^2 - 
      795*\[Rho]^3 - 95*\[Rho]^4 + 5*\[Rho]^5)*Log[1 - 2*Ech] - 
    420*(1 - 2*Ech)^8*(8 - 4*\[Rho] - 595*\[Rho]^2 - 795*\[Rho]^3 - 
      95*\[Rho]^4 + 5*\[Rho]^5)*Log[\[Rho]]))/(1680*(1 - 2*Ech)^8*mb^4) + 
 (r13*(8400 - 134400*Ech + 940800*Ech^2 - 3763200*Ech^3 + 9408000*Ech^4 - 
    15052800*Ech^5 + 15052800*Ech^6 - 8601600*Ech^7 + 2150400*Ech^8 - 
    400625*\[Rho] + 6494000*Ech*\[Rho] - 46130000*Ech^2*\[Rho] + 
    187656000*Ech^3*\[Rho] - 478548000*Ech^4*\[Rho] + 
    784492800*Ech^5*\[Rho] - 809203136*Ech^6*\[Rho] + 
    478992896*Ech^7*\[Rho] - 101580032*Ech^8*\[Rho] - 98660352*Ech^9*\[Rho] + 
    212244480*Ech^10*\[Rho] - 289701888*Ech^11*\[Rho] + 
    263323648*Ech^12*\[Rho] - 157351936*Ech^13*\[Rho] + 
    58015744*Ech^14*\[Rho] - 9830400*Ech^15*\[Rho] - 4846275*\[Rho]^2 + 
    82454400*Ech*\[Rho]^2 - 616492800*Ech^2*\[Rho]^2 + 
    2649427200*Ech^3*\[Rho]^2 - 7173936000*Ech^4*\[Rho]^2 + 
    12579033600*Ech^5*\[Rho]^2 - 14048166720*Ech^6*\[Rho]^2 + 
    9299727360*Ech^7*\[Rho]^2 - 3006339840*Ech^8*\[Rho]^2 + 
    221491200*Ech^9*\[Rho]^2 + 39352320*Ech^10*\[Rho]^2 - 
    139345920*Ech^11*\[Rho]^2 + 112680960*Ech^12*\[Rho]^2 + 
    20643840*Ech^13*\[Rho]^2 - 15482880*Ech^14*\[Rho]^2 + 1110375*\[Rho]^3 - 
    6111000*Ech*\[Rho]^3 - 50463000*Ech^2*\[Rho]^3 + 
    636972000*Ech^3*\[Rho]^3 - 2897790000*Ech^4*\[Rho]^3 + 
    7247184000*Ech^5*\[Rho]^3 - 10726974720*Ech^6*\[Rho]^3 + 
    9090224640*Ech^7*\[Rho]^3 - 3652104960*Ech^8*\[Rho]^3 + 
    105369600*Ech^9*\[Rho]^3 + 215255040*Ech^10*\[Rho]^3 + 
    34406400*Ech^11*\[Rho]^3 + 6451200*Ech^12*\[Rho]^3 + 4335625*\[Rho]^4 - 
    66745000*Ech*\[Rho]^4 + 446215000*Ech^2*\[Rho]^4 - 
    1686860000*Ech^3*\[Rho]^4 + 3923150000*Ech^4*\[Rho]^4 - 
    5689040000*Ech^5*\[Rho]^4 + 4915509760*Ech^6*\[Rho]^4 - 
    2157299200*Ech^7*\[Rho]^4 + 151648000*Ech^8*\[Rho]^4 + 
    245862400*Ech^9*\[Rho]^4 - 122214400*Ech^10*\[Rho]^4 + 
    44154880*Ech^11*\[Rho]^4 + 2150400*Ech^12*\[Rho]^4 - 152775*\[Rho]^5 + 
    2255400*Ech*\[Rho]^5 - 14275800*Ech^2*\[Rho]^5 + 
    50047200*Ech^3*\[Rho]^5 - 103950000*Ech^4*\[Rho]^5 + 
    123984000*Ech^5*\[Rho]^5 - 96774720*Ech^6*\[Rho]^5 + 
    97735680*Ech^7*\[Rho]^5 - 107251200*Ech^8*\[Rho]^5 + 
    72468480*Ech^9*\[Rho]^5 - 13870080*Ech^10*\[Rho]^5 - 13125*\[Rho]^6 + 
    21000*Ech*\[Rho]^6 + 1365000*Ech^2*\[Rho]^6 - 12516000*Ech^3*\[Rho]^6 + 
    52458000*Ech^4*\[Rho]^6 - 126268800*Ech^5*\[Rho]^6 + 
    210267456*Ech^6*\[Rho]^6 - 237866496*Ech^7*\[Rho]^6 + 
    162742272*Ech^8*\[Rho]^6 - 53157888*Ech^9*\[Rho]^6 + 
    4838400*Ech^10*\[Rho]^6 - 44975*\[Rho]^7 + 719600*Ech*\[Rho]^7 - 
    5037200*Ech^2*\[Rho]^7 + 20148800*Ech^3*\[Rho]^7 - 
    50372000*Ech^4*\[Rho]^7 + 80595200*Ech^5*\[Rho]^7 - 
    89438720*Ech^6*\[Rho]^7 + 63902720*Ech^7*\[Rho]^7 - 
    25168640*Ech^8*\[Rho]^7 + 4085760*Ech^9*\[Rho]^7 + 3375*\[Rho]^8 - 
    54000*Ech*\[Rho]^8 + 378000*Ech^2*\[Rho]^8 - 1512000*Ech^3*\[Rho]^8 + 
    3780000*Ech^4*\[Rho]^8 - 6048000*Ech^5*\[Rho]^8 + 
    6048000*Ech^6*\[Rho]^8 - 3456000*Ech^7*\[Rho]^8 + 864000*Ech^8*\[Rho]^8 - 
    10500*(1 - 2*Ech)^8*\[Rho]*(-4 - 234*\[Rho] - 555*\[Rho]^2 - 
      125*\[Rho]^3 + 9*\[Rho]^4 + 9*\[Rho]^5)*Log[1 - 2*Ech] + 
    10500*(1 - 2*Ech)^8*\[Rho]*(-4 - 234*\[Rho] - 555*\[Rho]^2 - 
      125*\[Rho]^3 + 9*\[Rho]^4 + 9*\[Rho]^5)*Log[\[Rho]]))/
  (6300*(1 - 2*Ech)^8*mb^5*\[Rho]) + 
 (\[Rho]3D*(11897 - 197072*Ech + 1433264*Ech^2 - 5983936*Ech^3 + 
    15712480*Ech^4 - 26645248*Ech^5 + 28699328*Ech^6 - 18788352*Ech^7 + 
    9841920*Ech^8 - 16371712*Ech^9 + 36284416*Ech^10 - 51724288*Ech^11 + 
    45989888*Ech^12 - 24313856*Ech^13 + 7061504*Ech^14 - 1048576*Ech^15 - 
    66843*\[Rho] + 1062768*Ech*\[Rho] - 7385616*Ech^2*\[Rho] + 
    29291584*Ech^3*\[Rho] - 72476320*Ech^4*\[Rho] + 114456832*Ech^5*\[Rho] - 
    112559552*Ech^6*\[Rho] + 63924224*Ech^7*\[Rho] - 22208256*Ech^8*\[Rho] + 
    21647360*Ech^9*\[Rho] - 37947392*Ech^10*\[Rho] + 38879232*Ech^11*\[Rho] - 
    22134784*Ech^12*\[Rho] + 5963776*Ech^13*\[Rho] - 573440*Ech^14*\[Rho] - 
    377475*\[Rho]^2 + 6531000*Ech*\[Rho]^2 - 49648200*Ech^2*\[Rho]^2 + 
    216938400*Ech^3*\[Rho]^2 - 597382800*Ech^4*\[Rho]^2 + 
    1065886080*Ech^5*\[Rho]^2 - 1212494080*Ech^6*\[Rho]^2 + 
    817420800*Ech^7*\[Rho]^2 - 263343360*Ech^8*\[Rho]^2 + 
    7598080*Ech^9*\[Rho]^2 + 7526400*Ech^10*\[Rho]^2 - 
    1720320*Ech^11*\[Rho]^2 + 2723840*Ech^12*\[Rho]^2 + 207025*\[Rho]^3 - 
    2535400*Ech*\[Rho]^3 + 11531800*Ech^2*\[Rho]^3 - 
    17119200*Ech^3*\[Rho]^3 - 44226000*Ech^4*\[Rho]^3 + 
    244809600*Ech^5*\[Rho]^3 - 477344000*Ech^6*\[Rho]^3 + 
    474145280*Ech^7*\[Rho]^3 - 221876480*Ech^8*\[Rho]^3 + 
    21934080*Ech^9*\[Rho]^3 + 9533440*Ech^10*\[Rho]^3 + 
    573440*Ech^11*\[Rho]^3 - 143360*Ech^12*\[Rho]^3 + 235375*\[Rho]^4 - 
    3627400*Ech*\[Rho]^4 + 24283000*Ech^2*\[Rho]^4 - 
    91957600*Ech^3*\[Rho]^4 + 214370800*Ech^4*\[Rho]^4 - 
    311946880*Ech^5*\[Rho]^4 + 271414080*Ech^6*\[Rho]^4 - 
    122841600*Ech^7*\[Rho]^4 + 15930880*Ech^8*\[Rho]^4 + 
    5304320*Ech^9*\[Rho]^4 - 1326080*Ech^10*\[Rho]^4 - 9597*\[Rho]^5 + 
    140952*Ech*\[Rho]^5 - 885864*Ech^2*\[Rho]^5 + 3073056*Ech^3*\[Rho]^5 - 
    6271440*Ech^4*\[Rho]^5 + 7211904*Ech^5*\[Rho]^5 - 
    4122944*Ech^6*\[Rho]^5 + 505344*Ech^7*\[Rho]^5 + 1300992*Ech^8*\[Rho]^5 - 
    831488*Ech^9*\[Rho]^5 + 64512*Ech^10*\[Rho]^5 - 357*\[Rho]^6 + 
    5712*Ech*\[Rho]^6 - 39984*Ech^2*\[Rho]^6 + 159936*Ech^3*\[Rho]^6 - 
    399840*Ech^4*\[Rho]^6 + 639744*Ech^5*\[Rho]^6 - 451584*Ech^6*\[Rho]^6 + 
    222208*Ech^7*\[Rho]^6 - 55552*Ech^8*\[Rho]^6 - 25*\[Rho]^7 + 
    400*Ech*\[Rho]^7 - 2800*Ech^2*\[Rho]^7 + 11200*Ech^3*\[Rho]^7 - 
    28000*Ech^4*\[Rho]^7 + 44800*Ech^5*\[Rho]^7 - 44800*Ech^6*\[Rho]^7 + 
    25600*Ech^7*\[Rho]^7 - 6400*Ech^8*\[Rho]^7 - 
    420*(1 - 2*Ech)^8*(8 + 8*\[Rho] - 585*\[Rho]^2 - 925*\[Rho]^3 - 
      165*\[Rho]^4 + 15*\[Rho]^5)*Log[1 - 2*Ech] + 
    420*(1 - 2*Ech)^8*(8 + 8*\[Rho] - 585*\[Rho]^2 - 925*\[Rho]^3 - 
      165*\[Rho]^4 + 15*\[Rho]^5)*Log[\[Rho]]))/(420*(1 - 2*Ech)^8*mb^3) + 
 (r17*(-530595 + 9785910*Ech - 80404080*Ech^2 + 386508640*Ech^3 - 
    1199039520*Ech^4 + 2492911680*Ech^5 - 3482201408*Ech^6 + 
    3168972416*Ech^7 - 1740939008*Ech^8 + 511757824*Ech^9 - 
    104036352*Ech^10 - 73142272*Ech^11 + 480657408*Ech^12 - 
    820936704*Ech^13 + 703578112*Ech^14 - 296452096*Ech^15 + 
    42991616*Ech^16 - 3650535*\[Rho] + 70111230*Ech*\[Rho] - 
    600504240*Ech^2*\[Rho] + 3013629920*Ech^3*\[Rho] - 
    9780358560*Ech^4*\[Rho] + 21335442240*Ech^5*\[Rho] - 
    31403413440*Ech^6*\[Rho] + 30279697280*Ech^7*\[Rho] - 
    17595800320*Ech^8*\[Rho] + 4853327360*Ech^9*\[Rho] - 
    25733120*Ech^10*\[Rho] + 44584960*Ech^11*\[Rho] - 
    455884800*Ech^12*\[Rho] + 466780160*Ech^13*\[Rho] - 
    216186880*Ech^14*\[Rho] + 19496960*Ech^15*\[Rho] + 1187025*\[Rho]^2 - 
    12861450*Ech*\[Rho]^2 + 26346600*Ech^2*\[Rho]^2 + 
    285289200*Ech^3*\[Rho]^2 - 2284707600*Ech^4*\[Rho]^2 + 
    7998631200*Ech^5*\[Rho]^2 - 16391155200*Ech^6*\[Rho]^2 + 
    20677816320*Ech^7*\[Rho]^2 - 15595050240*Ech^8*\[Rho]^2 + 
    6353195520*Ech^9*\[Rho]^2 - 1231964160*Ech^10*\[Rho]^2 + 
    241274880*Ech^11*\[Rho]^2 + 12472320*Ech^12*\[Rho]^2 - 
    73113600*Ech^13*\[Rho]^2 + 2183125*\[Rho]^3 - 36083250*Ech*\[Rho]^3 + 
    259749000*Ech^2*\[Rho]^3 - 1057938000*Ech^3*\[Rho]^3 + 
    2634030000*Ech^4*\[Rho]^3 - 3972578400*Ech^5*\[Rho]^3 + 
    3162324480*Ech^6*\[Rho]^3 - 421980160*Ech^7*\[Rho]^3 - 
    1099168000*Ech^8*\[Rho]^3 + 188070400*Ech^9*\[Rho]^3 + 
    672716800*Ech^10*\[Rho]^3 - 349941760*Ech^11*\[Rho]^3 + 
    21073920*Ech^12*\[Rho]^3 + 1433600*Ech^13*\[Rho]^3 + 840875*\[Rho]^4 - 
    14442750*Ech*\[Rho]^4 + 109305000*Ech^2*\[Rho]^4 - 
    476826000*Ech^3*\[Rho]^4 + 1314054000*Ech^4*\[Rho]^4 - 
    2348690400*Ech^5*\[Rho]^4 + 2650786880*Ech^6*\[Rho]^4 - 
    1662738560*Ech^7*\[Rho]^4 + 262689280*Ech^8*\[Rho]^4 + 
    344028160*Ech^9*\[Rho]^4 - 224967680*Ech^10*\[Rho]^4 + 
    38778880*Ech^11*\[Rho]^4 - 37905*\[Rho]^5 + 619290*Ech*\[Rho]^5 - 
    4387320*Ech^2*\[Rho]^5 + 17450160*Ech^3*\[Rho]^5 - 
    41766480*Ech^4*\[Rho]^5 + 58131360*Ech^5*\[Rho]^5 - 
    42219072*Ech^6*\[Rho]^5 + 30893184*Ech^7*\[Rho]^5 - 
    53770752*Ech^8*\[Rho]^5 + 43846656*Ech^9*\[Rho]^5 - 
    23159808*Ech^10*\[Rho]^5 + 6064128*Ech^11*\[Rho]^5 + 10535*\[Rho]^6 - 
    189630*Ech*\[Rho]^6 + 1517040*Ech^2*\[Rho]^6 - 7079520*Ech^3*\[Rho]^6 + 
    21238560*Ech^4*\[Rho]^6 - 42477120*Ech^5*\[Rho]^6 + 
    63598080*Ech^6*\[Rho]^6 - 77808640*Ech^7*\[Rho]^6 + 
    60721920*Ech^8*\[Rho]^6 - 27829760*Ech^9*\[Rho]^6 + 
    5734400*Ech^10*\[Rho]^6 - 2525*\[Rho]^7 + 45450*Ech*\[Rho]^7 - 
    363600*Ech^2*\[Rho]^7 + 1696800*Ech^3*\[Rho]^7 - 5090400*Ech^4*\[Rho]^7 + 
    10180800*Ech^5*\[Rho]^7 - 13574400*Ech^6*\[Rho]^7 + 
    11635200*Ech^7*\[Rho]^7 - 5817600*Ech^8*\[Rho]^7 + 
    1292800*Ech^9*\[Rho]^7 + 2100*(-1 + 2*Ech)^9*(-56 - 1048*\[Rho] - 
      2025*\[Rho]^2 - 765*\[Rho]^3 - 165*\[Rho]^4 + 15*\[Rho]^5)*
     Log[1 - 2*Ech] - 2100*(-1 + 2*Ech)^9*(-56 - 1048*\[Rho] - 
      2025*\[Rho]^2 - 765*\[Rho]^3 - 165*\[Rho]^4 + 15*\[Rho]^5)*
     Log[\[Rho]]))/(8400*(-1 + 2*Ech)^9*mb^5) + 
 (r15*(5600 - 100800*Ech + 806400*Ech^2 - 3763200*Ech^3 + 11289600*Ech^4 - 
    22579200*Ech^5 + 30105600*Ech^6 - 25804800*Ech^7 + 12902400*Ech^8 - 
    2867200*Ech^9 - 279955*\[Rho] + 5139990*Ech*\[Rho] - 
    42027120*Ech^2*\[Rho] + 200964960*Ech^3*\[Rho] - 619829280*Ech^4*\[Rho] + 
    1280301120*Ech^5*\[Rho] - 1775054400*Ech^6*\[Rho] + 
    1602736256*Ech^7*\[Rho] - 886759168*Ech^8*\[Rho] + 
    339398144*Ech^9*\[Rho] - 332552192*Ech^10*\[Rho] + 
    564637696*Ech^11*\[Rho] - 613466112*Ech^12*\[Rho] + 
    358055936*Ech^13*\[Rho] - 32063488*Ech^14*\[Rho] - 
    83460096*Ech^15*\[Rho] + 34603008*Ech^16*\[Rho] - 282975*\[Rho]^2 + 
    6437550*Ech*\[Rho]^2 - 63596400*Ech^2*\[Rho]^2 + 
    361295200*Ech^3*\[Rho]^2 - 1309677600*Ech^4*\[Rho]^2 + 
    3161256000*Ech^5*\[Rho]^2 - 5118348480*Ech^6*\[Rho]^2 + 
    5419621760*Ech^7*\[Rho]^2 - 3473191680*Ech^8*\[Rho]^2 + 
    1031779840*Ech^9*\[Rho]^2 + 236615680*Ech^10*\[Rho]^2 - 
    612003840*Ech^11*\[Rho]^2 + 669204480*Ech^12*\[Rho]^2 - 
    393379840*Ech^13*\[Rho]^2 + 70533120*Ech^14*\[Rho]^2 + 
    14909440*Ech^15*\[Rho]^2 + 3219825*\[Rho]^3 - 60203850*Ech*\[Rho]^3 + 
    501853800*Ech^2*\[Rho]^3 - 2449840400*Ech^3*\[Rho]^3 + 
    7727017200*Ech^4*\[Rho]^3 - 16360024800*Ech^5*\[Rho]^3 + 
    23326535680*Ech^6*\[Rho]^3 - 21744450560*Ech^7*\[Rho]^3 + 
    12241232640*Ech^8*\[Rho]^3 - 3396574720*Ech^9*\[Rho]^3 + 
    130242560*Ech^10*\[Rho]^3 + 170741760*Ech^11*\[Rho]^3 - 
    167587840*Ech^12*\[Rho]^3 + 75980800*Ech^13*\[Rho]^3 - 1939875*\[Rho]^4 + 
    30906750*Ech*\[Rho]^4 - 211155000*Ech^2*\[Rho]^4 + 
    792862000*Ech^3*\[Rho]^4 - 1704738000*Ech^4*\[Rho]^4 + 
    1792240800*Ech^5*\[Rho]^4 + 301772800*Ech^6*\[Rho]^4 - 
    3324697600*Ech^7*\[Rho]^4 + 3990112000*Ech^8*\[Rho]^4 - 
    2077017600*Ech^9*\[Rho]^4 + 522188800*Ech^10*\[Rho]^4 - 
    184217600*Ech^11*\[Rho]^4 + 62361600*Ech^12*\[Rho]^4 + 
    1433600*Ech^13*\[Rho]^4 - 690725*\[Rho]^5 + 12118050*Ech*\[Rho]^5 - 
    94109400*Ech^2*\[Rho]^5 + 424057200*Ech^3*\[Rho]^5 - 
    1219251600*Ech^4*\[Rho]^5 + 2311495200*Ech^5*\[Rho]^5 - 
    2872076480*Ech^6*\[Rho]^5 + 2238355840*Ech^7*\[Rho]^5 - 
    1025041920*Ech^8*\[Rho]^5 + 344744960*Ech^9*\[Rho]^5 - 
    192711680*Ech^10*\[Rho]^5 + 59136000*Ech^11*\[Rho]^5 - 27545*\[Rho]^6 + 
    432810*Ech*\[Rho]^6 - 2895480*Ech^2*\[Rho]^6 + 10488240*Ech^3*\[Rho]^6 - 
    20880720*Ech^4*\[Rho]^6 + 16359840*Ech^5*\[Rho]^6 + 
    25556160*Ech^6*\[Rho]^6 - 76644736*Ech^7*\[Rho]^6 + 
    81704448*Ech^8*\[Rho]^6 - 59945984*Ech^9*\[Rho]^6 + 
    14830592*Ech^10*\[Rho]^6 + 1419264*Ech^11*\[Rho]^6 - 4025*\[Rho]^7 + 
    72450*Ech*\[Rho]^7 - 579600*Ech^2*\[Rho]^7 + 2704800*Ech^3*\[Rho]^7 - 
    8114400*Ech^4*\[Rho]^7 + 16228800*Ech^5*\[Rho]^7 - 
    23708160*Ech^6*\[Rho]^7 + 14228480*Ech^7*\[Rho]^7 - 
    2499840*Ech^8*\[Rho]^7 - 2311680*Ech^9*\[Rho]^7 + 
    1146880*Ech^10*\[Rho]^7 - 325*\[Rho]^8 + 5850*Ech*\[Rho]^8 - 
    46800*Ech^2*\[Rho]^8 + 218400*Ech^3*\[Rho]^8 - 655200*Ech^4*\[Rho]^8 + 
    1310400*Ech^5*\[Rho]^8 - 1747200*Ech^6*\[Rho]^8 + 
    1497600*Ech^7*\[Rho]^8 - 748800*Ech^8*\[Rho]^8 + 166400*Ech^9*\[Rho]^8 + 
    2100*(-1 + 2*Ech)^9*\[Rho]*(-24 - 320*\[Rho] + 535*\[Rho]^2 + 
      955*\[Rho]^3 + 75*\[Rho]^4 + 15*\[Rho]^5)*Log[1 - 2*Ech] - 
    2100*(-1 + 2*Ech)^9*\[Rho]*(-24 - 320*\[Rho] + 535*\[Rho]^2 + 
      955*\[Rho]^3 + 75*\[Rho]^4 + 15*\[Rho]^5)*Log[\[Rho]]))/
  (4200*(-1 + 2*Ech)^9*mb^5*\[Rho]) - 
 (r14*(600 - 10800*Ech + 86400*Ech^2 - 403200*Ech^3 + 1209600*Ech^4 - 
    2419200*Ech^5 + 3225600*Ech^6 - 2764800*Ech^7 + 1382400*Ech^8 - 
    307200*Ech^9 + 23965*\[Rho] - 451770*Ech*\[Rho] + 3797760*Ech^2*\[Rho] - 
    18702080*Ech^3*\[Rho] + 59533440*Ech^4*\[Rho] - 127292160*Ech^5*\[Rho] + 
    183474976*Ech^6*\[Rho] - 173709888*Ech^7*\[Rho] + 
    104964864*Ech^8*\[Rho] - 59551232*Ech^9*\[Rho] + 
    100801536*Ech^10*\[Rho] - 203077632*Ech^11*\[Rho] + 
    276299776*Ech^12*\[Rho] - 243990528*Ech^13*\[Rho] + 
    131211264*Ech^14*\[Rho] - 37240832*Ech^15*\[Rho] + 
    3932160*Ech^16*\[Rho] - 118170*\[Rho]^2 + 2143260*Ech*\[Rho]^2 - 
    17291880*Ech^2*\[Rho]^2 + 81473040*Ech^3*\[Rho]^2 - 
    247140720*Ech^4*\[Rho]^2 + 500813280*Ech^5*\[Rho]^2 - 
    678543072*Ech^6*\[Rho]^2 + 592944576*Ech^7*\[Rho]^2 - 
    300476928*Ech^8*\[Rho]^2 + 58481664*Ech^9*\[Rho]^2 + 
    7799808*Ech^10*\[Rho]^2 + 29374464*Ech^11*\[Rho]^2 - 
    77402112*Ech^12*\[Rho]^2 + 78913536*Ech^13*\[Rho]^2 - 
    36691968*Ech^14*\[Rho]^2 + 5750784*Ech^15*\[Rho]^2 - 138825*\[Rho]^3 + 
    2885850*Ech*\[Rho]^3 - 26569800*Ech^2*\[Rho]^3 + 
    142568400*Ech^3*\[Rho]^3 - 492721200*Ech^4*\[Rho]^3 + 
    1141480800*Ech^5*\[Rho]^3 - 1782396480*Ech^6*\[Rho]^3 + 
    1829535360*Ech^7*\[Rho]^3 - 1161561600*Ech^8*\[Rho]^3 + 
    424934400*Ech^9*\[Rho]^3 - 132633600*Ech^10*\[Rho]^3 + 
    86722560*Ech^11*\[Rho]^3 - 30597120*Ech^12*\[Rho]^3 - 
    1228800*Ech^13*\[Rho]^3 + 100750*\[Rho]^4 - 1447500*Ech*\[Rho]^4 + 
    8286000*Ech^2*\[Rho]^4 - 21100000*Ech^3*\[Rho]^4 + 
    1812000*Ech^4*\[Rho]^4 + 143947200*Ech^5*\[Rho]^4 - 
    436984000*Ech^6*\[Rho]^4 + 645306240*Ech^7*\[Rho]^4 - 
    488451840*Ech^8*\[Rho]^4 + 103646720*Ech^9*\[Rho]^4 + 
    99671040*Ech^10*\[Rho]^4 - 60856320*Ech^11*\[Rho]^4 + 
    7598080*Ech^12*\[Rho]^4 - 614400*Ech^13*\[Rho]^4 + 130275*\[Rho]^5 - 
    2209950*Ech*\[Rho]^5 + 16464600*Ech^2*\[Rho]^5 - 
    70354800*Ech^3*\[Rho]^5 + 188384400*Ech^4*\[Rho]^5 - 
    322336800*Ech^5*\[Rho]^5 + 336924960*Ech^6*\[Rho]^5 - 
    165963840*Ech^7*\[Rho]^5 - 56705280*Ech^8*\[Rho]^5 + 
    142103040*Ech^9*\[Rho]^5 - 82245120*Ech^10*\[Rho]^5 + 
    17034240*Ech^11*\[Rho]^5 + 7410*\[Rho]^6 - 160380*Ech*\[Rho]^6 + 
    1526040*Ech^2*\[Rho]^6 - 8417520*Ech^3*\[Rho]^6 + 
    29788560*Ech^4*\[Rho]^6 - 70463520*Ech^5*\[Rho]^6 + 
    114378144*Ech^6*\[Rho]^6 - 134060352*Ech^7*\[Rho]^6 + 
    116246016*Ech^8*\[Rho]^6 - 65553408*Ech^9*\[Rho]^6 + 
    18983424*Ech^10*\[Rho]^6 - 1520640*Ech^11*\[Rho]^6 - 6455*\[Rho]^7 + 
    116190*Ech*\[Rho]^7 - 929520*Ech^2*\[Rho]^7 + 4337760*Ech^3*\[Rho]^7 - 
    13013280*Ech^4*\[Rho]^7 + 26026560*Ech^5*\[Rho]^7 - 
    35524608*Ech^6*\[Rho]^7 + 34258944*Ech^7*\[Rho]^7 - 
    21687552*Ech^8*\[Rho]^7 + 7768576*Ech^9*\[Rho]^7 - 
    1179648*Ech^10*\[Rho]^7 + 450*\[Rho]^8 - 8100*Ech*\[Rho]^8 + 
    64800*Ech^2*\[Rho]^8 - 302400*Ech^3*\[Rho]^8 + 907200*Ech^4*\[Rho]^8 - 
    1814400*Ech^5*\[Rho]^8 + 2419200*Ech^6*\[Rho]^8 - 
    2073600*Ech^7*\[Rho]^8 + 1036800*Ech^8*\[Rho]^8 - 230400*Ech^9*\[Rho]^8 + 
    300*(-1 + 2*Ech)^9*\[Rho]*(34 - 27*\[Rho] - 645*\[Rho]^2 - 610*\[Rho]^3 - 
      225*\[Rho]^4 + 45*\[Rho]^5)*Log[1 - 2*Ech] - 
    300*(-1 + 2*Ech)^9*\[Rho]*(34 - 27*\[Rho] - 645*\[Rho]^2 - 610*\[Rho]^3 - 
      225*\[Rho]^4 + 45*\[Rho]^5)*Log[\[Rho]]))/
  (900*(-1 + 2*Ech)^9*mb^5*\[Rho]) + 
 (r8*(2223815 - 41171070*Ech + 339650160*Ech^2 - 1639869280*Ech^3 + 
    5111531040*Ech^4 - 10683677760*Ech^5 + 15016484672*Ech^6 - 
    13810399872*Ech^7 + 8008778496*Ech^8 - 3980113408*Ech^9 + 
    5391611904*Ech^10 - 9106944000*Ech^11 + 9897918464*Ech^12 - 
    6336970752*Ech^13 + 1962295296*Ech^14 - 107511808*Ech^15 - 
    18874368*Ech^16 + 5787495*\[Rho] - 115918110*Ech*\[Rho] + 
    1033033680*Ech^2*\[Rho] - 5384497440*Ech^3*\[Rho] + 
    18126349920*Ech^4*\[Rho] - 40987558080*Ech^5*\[Rho] + 
    62537893824*Ech^6*\[Rho] - 62577228672*Ech^7*\[Rho] + 
    37785920256*Ech^8*\[Rho] - 10449212928*Ech^9*\[Rho] - 
    1668151296*Ech^10*\[Rho] + 3377590272*Ech^11*\[Rho] - 
    2905276416*Ech^12*\[Rho] + 1552416768*Ech^13*\[Rho] - 
    440745984*Ech^14*\[Rho] + 116293632*Ech^15*\[Rho] - 10613925*\[Rho]^2 + 
    184813650*Ech*\[Rho]^2 - 1422376200*Ech^2*\[Rho]^2 + 
    6338379600*Ech^3*\[Rho]^2 - 17967322800*Ech^4*\[Rho]^2 + 
    33419887200*Ech^5*\[Rho]^2 - 40346557440*Ech^6*\[Rho]^2 + 
    29629393920*Ech^7*\[Rho]^2 - 10750682880*Ech^8*\[Rho]^2 + 
    183805440*Ech^9*\[Rho]^2 + 502548480*Ech^10*\[Rho]^2 + 
    491581440*Ech^11*\[Rho]^2 - 330731520*Ech^12*\[Rho]^2 + 
    90316800*Ech^13*\[Rho]^2 + 1806875*\[Rho]^3 - 27336750*Ech*\[Rho]^3 + 
    172011000*Ech^2*\[Rho]^3 - 553742000*Ech^3*\[Rho]^3 + 
    789810000*Ech^4*\[Rho]^3 + 511778400*Ech^5*\[Rho]^3 - 
    4238205440*Ech^6*\[Rho]^3 + 8000563200*Ech^7*\[Rho]^3 - 
    7751089920*Ech^8*\[Rho]^3 + 3687093760*Ech^9*\[Rho]^3 - 
    461690880*Ech^10*\[Rho]^3 - 77844480*Ech^11*\[Rho]^3 + 
    19066880*Ech^12*\[Rho]^3 - 12902400*Ech^13*\[Rho]^3 + 632625*\[Rho]^4 - 
    10820250*Ech*\[Rho]^4 + 81459000*Ech^2*\[Rho]^4 - 
    352926000*Ech^3*\[Rho]^4 + 963522000*Ech^4*\[Rho]^4 - 
    1698429600*Ech^5*\[Rho]^4 + 1946159040*Ech^6*\[Rho]^4 - 
    1277216640*Ech^7*\[Rho]^4 - 266273280*Ech^8*\[Rho]^4 + 
    1435069440*Ech^9*\[Rho]^4 - 937681920*Ech^10*\[Rho]^4 + 
    218695680*Ech^11*\[Rho]^4 + 283185*\[Rho]^5 - 5286330*Ech*\[Rho]^5 + 
    43991640*Ech^2*\[Rho]^5 - 214366320*Ech^3*\[Rho]^5 + 
    674850960*Ech^4*\[Rho]^5 - 1425906720*Ech^5*\[Rho]^5 + 
    2020135488*Ech^6*\[Rho]^5 - 2176691328*Ech^7*\[Rho]^5 + 
    2092414464*Ech^8*\[Rho]^5 - 1339548672*Ech^9*\[Rho]^5 + 
    463389696*Ech^10*\[Rho]^5 - 60770304*Ech^11*\[Rho]^5 - 134995*\[Rho]^6 + 
    2429910*Ech*\[Rho]^6 - 19439280*Ech^2*\[Rho]^6 + 
    90716640*Ech^3*\[Rho]^6 - 272149920*Ech^4*\[Rho]^6 + 
    544299840*Ech^5*\[Rho]^6 - 732393984*Ech^6*\[Rho]^6 + 
    767757312*Ech^7*\[Rho]^6 - 549271296*Ech^8*\[Rho]^6 + 
    230440448*Ech^9*\[Rho]^6 - 43352064*Ech^10*\[Rho]^6 + 14925*\[Rho]^7 - 
    268650*Ech*\[Rho]^7 + 2149200*Ech^2*\[Rho]^7 - 10029600*Ech^3*\[Rho]^7 + 
    30088800*Ech^4*\[Rho]^7 - 60177600*Ech^5*\[Rho]^7 + 
    80236800*Ech^6*\[Rho]^7 - 68774400*Ech^7*\[Rho]^7 + 
    34387200*Ech^8*\[Rho]^7 - 7641600*Ech^9*\[Rho]^7 + 
    2100*(-1 + 2*Ech)^9*(272 + 2796*\[Rho] + 1485*\[Rho]^2 - 1235*\[Rho]^3 - 
      135*\[Rho]^4 + 45*\[Rho]^5)*Log[1 - 2*Ech] - 
    2100*(-1 + 2*Ech)^9*(272 + 2796*\[Rho] + 1485*\[Rho]^2 - 1235*\[Rho]^3 - 
      135*\[Rho]^4 + 45*\[Rho]^5)*Log[\[Rho]]))/(25200*(-1 + 2*Ech)^9*mb^5) + 
 (r12*(12600 - 226800*Ech + 1814400*Ech^2 - 8467200*Ech^3 + 25401600*Ech^4 - 
    50803200*Ech^5 + 67737600*Ech^6 - 58060800*Ech^7 + 29030400*Ech^8 - 
    6451200*Ech^9 + 591445*\[Rho] - 11091210*Ech*\[Rho] + 
    92736480*Ech^2*\[Rho] - 454139840*Ech^3*\[Rho] + 
    1437213120*Ech^4*\[Rho] - 3053930880*Ech^5*\[Rho] + 
    4371547264*Ech^6*\[Rho] - 4096655616*Ech^7*\[Rho] + 
    2362944768*Ech^8*\[Rho] - 901466624*Ech^9*\[Rho] + 
    801411072*Ech^10*\[Rho] - 1436639232*Ech^11*\[Rho] + 
    1745723392*Ech^12*\[Rho] - 1331183616*Ech^13*\[Rho] + 
    594444288*Ech^14*\[Rho] - 139526144*Ech^15*\[Rho] + 
    18874368*Ech^16*\[Rho] + 29925*\[Rho]^2 - 2176650*Ech*\[Rho]^2 + 
    32155200*Ech^2*\[Rho]^2 - 228681600*Ech^3*\[Rho]^2 + 
    961228800*Ech^4*\[Rho]^2 - 2582899200*Ech^5*\[Rho]^2 + 
    4544031744*Ech^6*\[Rho]^2 - 5147369472*Ech^7*\[Rho]^2 + 
    3496018176*Ech^8*\[Rho]^2 - 1159807488*Ech^9*\[Rho]^2 + 
    76468224*Ech^10*\[Rho]^2 - 63479808*Ech^11*\[Rho]^2 + 
    102703104*Ech^12*\[Rho]^2 - 4472832*Ech^13*\[Rho]^2 - 
    53673984*Ech^14*\[Rho]^2 + 30277632*Ech^15*\[Rho]^2 - 366975*\[Rho]^3 + 
    6038550*Ech*\[Rho]^3 - 43205400*Ech^2*\[Rho]^3 + 
    174409200*Ech^3*\[Rho]^3 - 427971600*Ech^4*\[Rho]^3 + 
    627328800*Ech^5*\[Rho]^3 - 457242240*Ech^6*\[Rho]^3 - 
    18466560*Ech^7*\[Rho]^3 + 188455680*Ech^8*\[Rho]^3 + 
    296808960*Ech^9*\[Rho]^3 - 938004480*Ech^10*\[Rho]^3 + 
    1029611520*Ech^11*\[Rho]^3 - 556953600*Ech^12*\[Rho]^3 + 
    116121600*Ech^13*\[Rho]^3 - 452375*\[Rho]^4 + 7743750*Ech*\[Rho]^4 - 
    58359000*Ech^2*\[Rho]^4 + 253190000*Ech^3*\[Rho]^4 - 
    692538000*Ech^4*\[Rho]^4 + 1224199200*Ech^5*\[Rho]^4 - 
    1348332160*Ech^6*\[Rho]^4 + 716970240*Ech^7*\[Rho]^4 + 
    340596480*Ech^8*\[Rho]^4 - 1081239040*Ech^9*\[Rho]^4 + 
    1027461120*Ech^10*\[Rho]^4 - 455024640*Ech^11*\[Rho]^4 + 
    65228800*Ech^12*\[Rho]^4 - 4300800*Ech^13*\[Rho]^4 + 142275*\[Rho]^5 - 
    1993950*Ech*\[Rho]^5 + 10848600*Ech^2*\[Rho]^5 - 
    23410800*Ech^3*\[Rho]^5 - 25023600*Ech^4*\[Rho]^5 + 
    278661600*Ech^5*\[Rho]^5 - 790298880*Ech^6*\[Rho]^5 + 
    1351257600*Ech^7*\[Rho]^5 - 1609574400*Ech^8*\[Rho]^5 + 
    1294540800*Ech^9*\[Rho]^5 - 588134400*Ech^10*\[Rho]^5 + 
    101928960*Ech^11*\[Rho]^5 + 93555*\[Rho]^6 - 1872990*Ech*\[Rho]^6 + 
    16684920*Ech^2*\[Rho]^6 - 86934960*Ech^3*\[Rho]^6 + 
    292556880*Ech^4*\[Rho]^6 - 661318560*Ech^5*\[Rho]^6 + 
    1044172416*Ech^6*\[Rho]^6 - 1201584384*Ech^7*\[Rho]^6 + 
    994194432*Ech^8*\[Rho]^6 - 523493376*Ech^9*\[Rho]^6 + 
    139603968*Ech^10*\[Rho]^6 - 10838016*Ech^11*\[Rho]^6 - 54425*\[Rho]^7 + 
    979650*Ech*\[Rho]^7 - 7837200*Ech^2*\[Rho]^7 + 36573600*Ech^3*\[Rho]^7 - 
    109720800*Ech^4*\[Rho]^7 + 219441600*Ech^5*\[Rho]^7 - 
    304141824*Ech^6*\[Rho]^7 + 293164032*Ech^7*\[Rho]^7 - 
    182681856*Ech^8*\[Rho]^7 + 64035328*Ech^9*\[Rho]^7 - 
    9375744*Ech^10*\[Rho]^7 + 3975*\[Rho]^8 - 71550*Ech*\[Rho]^8 + 
    572400*Ech^2*\[Rho]^8 - 2671200*Ech^3*\[Rho]^8 + 8013600*Ech^4*\[Rho]^8 - 
    16027200*Ech^5*\[Rho]^8 + 21369600*Ech^6*\[Rho]^8 - 
    18316800*Ech^7*\[Rho]^8 + 9158400*Ech^8*\[Rho]^8 - 
    2035200*Ech^9*\[Rho]^8 + 2100*(-1 + 2*Ech)^9*\[Rho]*
     (106 + 390*\[Rho] + 135*\[Rho]^2 + 95*\[Rho]^3 - 135*\[Rho]^4 + 
      45*\[Rho]^5)*Log[1 - 2*Ech] - 2100*(-1 + 2*Ech)^9*\[Rho]*
     (106 + 390*\[Rho] + 135*\[Rho]^2 + 95*\[Rho]^3 - 135*\[Rho]^4 + 
      45*\[Rho]^5)*Log[\[Rho]]))/(6300*(-1 + 2*Ech)^9*mb^5*\[Rho]) - 
 (r9*(8400 - 151200*Ech + 1209600*Ech^2 - 5644800*Ech^3 + 16934400*Ech^4 - 
    33868800*Ech^5 + 45158400*Ech^6 - 38707200*Ech^7 + 19353600*Ech^8 - 
    4300800*Ech^9 + 350905*\[Rho] - 6585090*Ech*\[Rho] + 
    55099920*Ech^2*\[Rho] - 270035360*Ech^3*\[Rho] + 855264480*Ech^4*\[Rho] - 
    1818909120*Ech^5*\[Rho] + 2605832992*Ech^6*\[Rho] - 
    2440729152*Ech^7*\[Rho] + 1388173056*Ech^8*\[Rho] - 
    473036288*Ech^9*\[Rho] + 421714944*Ech^10*\[Rho] - 
    1044019200*Ech^11*\[Rho] + 1720950784*Ech^12*\[Rho] - 
    1786724352*Ech^13*\[Rho] + 1100292096*Ech^14*\[Rho] - 
    340410368*Ech^15*\[Rho] + 32243712*Ech^16*\[Rho] + 126630*\[Rho]^2 - 
    3325140*Ech*\[Rho]^2 + 36013320*Ech^2*\[Rho]^2 - 
    218260560*Ech^3*\[Rho]^2 + 830476080*Ech^4*\[Rho]^2 - 
    2082618720*Ech^5*\[Rho]^2 + 3479786016*Ech^6*\[Rho]^2 - 
    3788893248*Ech^7*\[Rho]^2 + 2517010944*Ech^8*\[Rho]^2 - 
    895491072*Ech^9*\[Rho]^2 + 169645056*Ech^10*\[Rho]^2 - 
    7268352*Ech^11*\[Rho]^2 - 228716544*Ech^12*\[Rho]^2 + 
    352837632*Ech^13*\[Rho]^2 - 200073216*Ech^14*\[Rho]^2 + 
    36814848*Ech^15*\[Rho]^2 - 483525*\[Rho]^3 + 8262450*Ech*\[Rho]^3 - 
    62130600*Ech^2*\[Rho]^3 + 268774800*Ech^3*\[Rho]^3 - 
    732236400*Ech^4*\[Rho]^3 + 1286661600*Ech^5*\[Rho]^3 - 
    1419378240*Ech^6*\[Rho]^3 + 882161280*Ech^7*\[Rho]^3 - 
    225469440*Ech^8*\[Rho]^3 + 112465920*Ech^9*\[Rho]^3 - 
    429327360*Ech^10*\[Rho]^3 + 608348160*Ech^11*\[Rho]^3 - 
    404275200*Ech^12*\[Rho]^3 + 103219200*Ech^13*\[Rho]^3 - 250250*\[Rho]^4 + 
    4798500*Ech*\[Rho]^4 - 41034000*Ech^2*\[Rho]^4 + 
    205604000*Ech^3*\[Rho]^4 - 666204000*Ech^4*\[Rho]^4 + 
    1450948800*Ech^5*\[Rho]^4 - 2129848000*Ech^6*\[Rho]^4 + 
    2032759680*Ech^7*\[Rho]^4 - 1111246080*Ech^8*\[Rho]^4 + 
    133091840*Ech^9*\[Rho]^4 + 290196480*Ech^10*\[Rho]^4 - 
    238909440*Ech^11*\[Rho]^4 + 70389760*Ech^12*\[Rho]^4 - 
    4300800*Ech^13*\[Rho]^4 + 345975*\[Rho]^5 - 6038550*Ech*\[Rho]^5 + 
    46607400*Ech^2*\[Rho]^5 - 208429200*Ech^3*\[Rho]^5 + 
    593535600*Ech^4*\[Rho]^5 - 1110866400*Ech^5*\[Rho]^5 + 
    1346637600*Ech^6*\[Rho]^5 - 955053120*Ech^7*\[Rho]^5 + 
    204476160*Ech^8*\[Rho]^5 + 268638720*Ech^9*\[Rho]^5 - 
    246812160*Ech^10*\[Rho]^5 + 64404480*Ech^11*\[Rho]^5 - 72030*\[Rho]^6 + 
    1107540*Ech*\[Rho]^6 - 7159320*Ech^2*\[Rho]^6 + 24338160*Ech^3*\[Rho]^6 - 
    41262480*Ech^4*\[Rho]^6 + 6320160*Ech^5*\[Rho]^6 + 
    126530208*Ech^6*\[Rho]^6 - 303283008*Ech^7*\[Rho]^6 + 
    372847104*Ech^8*\[Rho]^6 - 249940992*Ech^9*\[Rho]^6 + 
    75833856*Ech^10*\[Rho]^6 - 5612544*Ech^11*\[Rho]^6 - 27755*\[Rho]^7 + 
    499590*Ech*\[Rho]^7 - 3996720*Ech^2*\[Rho]^7 + 18651360*Ech^3*\[Rho]^7 - 
    55954080*Ech^4*\[Rho]^7 + 111908160*Ech^5*\[Rho]^7 - 
    151958016*Ech^6*\[Rho]^7 + 144012288*Ech^7*\[Rho]^7 - 
    89397504*Ech^8*\[Rho]^7 + 30833152*Ech^9*\[Rho]^7 - 
    4386816*Ech^10*\[Rho]^7 + 1650*\[Rho]^8 - 29700*Ech*\[Rho]^8 + 
    237600*Ech^2*\[Rho]^8 - 1108800*Ech^3*\[Rho]^8 + 3326400*Ech^4*\[Rho]^8 - 
    6652800*Ech^5*\[Rho]^8 + 8870400*Ech^6*\[Rho]^8 - 
    7603200*Ech^7*\[Rho]^8 + 3801600*Ech^8*\[Rho]^8 - 844800*Ech^9*\[Rho]^8 + 
    2100*(-1 + 2*Ech)^9*\[Rho]*(64 + 249*\[Rho] + 105*\[Rho]^2 - 
      70*\[Rho]^3 - 45*\[Rho]^4 + 45*\[Rho]^5)*Log[1 - 2*Ech] - 
    2100*(-1 + 2*Ech)^9*\[Rho]*(64 + 249*\[Rho] + 105*\[Rho]^2 - 
      70*\[Rho]^3 - 45*\[Rho]^4 + 45*\[Rho]^5)*Log[\[Rho]]))/
  (6300*(-1 + 2*Ech)^9*mb^5*\[Rho]) - 
 (r11*(-4200 + 75600*Ech - 604800*Ech^2 + 2822400*Ech^3 - 8467200*Ech^4 + 
    16934400*Ech^5 - 22579200*Ech^6 + 19353600*Ech^7 - 9676800*Ech^8 + 
    2150400*Ech^9 + 448535*\[Rho] - 8233230*Ech*\[Rho] + 
    67302240*Ech^2*\[Rho] - 321737920*Ech^3*\[Rho] + 992026560*Ech^4*\[Rho] - 
    2048403840*Ech^5*\[Rho] + 2838772160*Ech^6*\[Rho] - 
    2561119104*Ech^7*\[Rho] + 1412358912*Ech^8*\[Rho] - 
    529040896*Ech^9*\[Rho] + 494635008*Ech^10*\[Rho] - 
    799002624*Ech^11*\[Rho] + 771104768*Ech^12*\[Rho] - 
    330645504*Ech^13*\[Rho] - 61882368*Ech^14*\[Rho] + 
    104628224*Ech^15*\[Rho] - 20447232*Ech^16*\[Rho] + 3716685*\[Rho]^2 - 
    71133930*Ech*\[Rho]^2 + 607173840*Ech^2*\[Rho]^2 - 
    3036690720*Ech^3*\[Rho]^2 + 9821316960*Ech^4*\[Rho]^2 - 
    21349621440*Ech^5*\[Rho]^2 + 31311685440*Ech^6*\[Rho]^2 - 
    30092227200*Ech^7*\[Rho]^2 + 17466220800*Ech^8*\[Rho]^2 - 
    4785984000*Ech^9*\[Rho]^2 - 438036480*Ech^10*\[Rho]^2 + 
    1227018240*Ech^11*\[Rho]^2 - 1088962560*Ech^12*\[Rho]^2 + 
    402554880*Ech^13*\[Rho]^2 + 56770560*Ech^14*\[Rho]^2 - 
    30965760*Ech^15*\[Rho]^2 - 2077425*\[Rho]^3 + 29392650*Ech*\[Rho]^3 - 
    163132200*Ech^2*\[Rho]^3 + 377235600*Ech^3*\[Rho]^3 + 
    212461200*Ech^4*\[Rho]^3 - 3650925600*Ech^5*\[Rho]^3 + 
    10241575680*Ech^6*\[Rho]^3 - 14887272960*Ech^7*\[Rho]^3 + 
    11879965440*Ech^8*\[Rho]^3 - 4264619520*Ech^9*\[Rho]^3 - 
    152893440*Ech^10*\[Rho]^3 + 347074560*Ech^11*\[Rho]^3 + 
    24514560*Ech^12*\[Rho]^3 + 12902400*Ech^13*\[Rho]^3 - 2587375*\[Rho]^4 + 
    46341750*Ech*\[Rho]^4 - 368655000*Ech^2*\[Rho]^4 + 
    1709302000*Ech^3*\[Rho]^4 - 5089098000*Ech^4*\[Rho]^4 + 
    10085056800*Ech^5*\[Rho]^4 - 13300044800*Ech^6*\[Rho]^4 + 
    11260032000*Ech^7*\[Rho]^4 - 5516179200*Ech^8*\[Rho]^4 + 
    1006835200*Ech^9*\[Rho]^4 + 383846400*Ech^10*\[Rho]^4 - 
    286003200*Ech^11*\[Rho]^4 + 72396800*Ech^12*\[Rho]^4 + 
    4300800*Ech^13*\[Rho]^4 + 489825*\[Rho]^5 - 8627850*Ech*\[Rho]^5 + 
    67321800*Ech^2*\[Rho]^5 - 305096400*Ech^3*\[Rho]^5 + 
    883537200*Ech^4*\[Rho]^5 - 1690869600*Ech^5*\[Rho]^5 + 
    2160889920*Ech^6*\[Rho]^5 - 1885484160*Ech^7*\[Rho]^5 + 
    1211374080*Ech^8*\[Rho]^5 - 631895040*Ech^9*\[Rho]^5 + 
    244177920*Ech^10*\[Rho]^5 - 41932800*Ech^11*\[Rho]^5 - 33285*\[Rho]^6 + 
    788130*Ech*\[Rho]^6 - 8006040*Ech^2*\[Rho]^6 + 46433520*Ech^3*\[Rho]^6 - 
    171052560*Ech^4*\[Rho]^6 + 418309920*Ech^5*\[Rho]^6 - 
    718589760*Ech^6*\[Rho]^6 + 904869504*Ech^7*\[Rho]^6 - 
    803561472*Ech^8*\[Rho]^6 + 445003776*Ech^9*\[Rho]^6 - 
    124443648*Ech^10*\[Rho]^6 + 10450944*Ech^11*\[Rho]^6 + 51065*\[Rho]^7 - 
    919170*Ech*\[Rho]^7 + 7353360*Ech^2*\[Rho]^7 - 34315680*Ech^3*\[Rho]^7 + 
    102947040*Ech^4*\[Rho]^7 - 205894080*Ech^5*\[Rho]^7 + 
    285626880*Ech^6*\[Rho]^7 - 276003840*Ech^7*\[Rho]^7 + 
    172811520*Ech^8*\[Rho]^7 - 60981760*Ech^9*\[Rho]^7 + 
    9031680*Ech^10*\[Rho]^7 - 3825*\[Rho]^8 + 68850*Ech*\[Rho]^8 - 
    550800*Ech^2*\[Rho]^8 + 2570400*Ech^3*\[Rho]^8 - 7711200*Ech^4*\[Rho]^8 + 
    15422400*Ech^5*\[Rho]^8 - 20563200*Ech^6*\[Rho]^8 + 
    17625600*Ech^7*\[Rho]^8 - 8812800*Ech^8*\[Rho]^8 + 
    1958400*Ech^9*\[Rho]^8 - 2100*(-1 + 2*Ech)^9*\[Rho]*
     (-38 - 1008*\[Rho] - 1905*\[Rho]^2 - 55*\[Rho]^3 + 45*\[Rho]^4 + 
      45*\[Rho]^5)*Log[1 - 2*Ech] + 2100*(-1 + 2*Ech)^9*\[Rho]*
     (-38 - 1008*\[Rho] - 1905*\[Rho]^2 - 55*\[Rho]^3 + 45*\[Rho]^4 + 
      45*\[Rho]^5)*Log[\[Rho]]))/(6300*(-1 + 2*Ech)^9*mb^5*\[Rho]) + 
 (r10*(-1800 + 32400*Ech - 259200*Ech^2 + 1209600*Ech^3 - 3628800*Ech^4 + 
    7257600*Ech^5 - 9676800*Ech^6 + 8294400*Ech^7 - 4147200*Ech^8 + 
    921600*Ech^9 + 125585*\[Rho] - 2312130*Ech*\[Rho] + 
    18961440*Ech^2*\[Rho] - 90963520*Ech^3*\[Rho] + 281559360*Ech^4*\[Rho] - 
    583923840*Ech^5*\[Rho] + 813411392*Ech^6*\[Rho] - 
    739618944*Ech^7*\[Rho] + 420156672*Ech^8*\[Rho] - 
    197986816*Ech^9*\[Rho] + 269334528*Ech^10*\[Rho] - 
    483766272*Ech^11*\[Rho] + 572776448*Ech^12*\[Rho] - 
    419610624*Ech^13*\[Rho] + 167657472*Ech^14*\[Rho] - 
    24150016*Ech^15*\[Rho] - 1572864*Ech^16*\[Rho] + 174555*\[Rho]^2 - 
    3746790*Ech*\[Rho]^2 + 35417520*Ech^2*\[Rho]^2 - 
    194312160*Ech^3*\[Rho]^2 + 684542880*Ech^4*\[Rho]^2 - 
    1612941120*Ech^5*\[Rho]^2 + 2556999360*Ech^6*\[Rho]^2 - 
    2655553920*Ech^7*\[Rho]^2 + 1668622080*Ech^8*\[Rho]^2 - 
    483171840*Ech^9*\[Rho]^2 - 108042240*Ech^10*\[Rho]^2 + 
    261795840*Ech^11*\[Rho]^2 - 267632640*Ech^12*\[Rho]^2 + 
    142049280*Ech^13*\[Rho]^2 - 19415040*Ech^14*\[Rho]^2 - 
    4423680*Ech^15*\[Rho]^2 - 1050975*\[Rho]^3 + 19430550*Ech*\[Rho]^3 - 
    160061400*Ech^2*\[Rho]^3 + 771577200*Ech^3*\[Rho]^3 - 
    2400915600*Ech^4*\[Rho]^3 + 5008672800*Ech^5*\[Rho]^3 - 
    7023379200*Ech^6*\[Rho]^3 + 6419243520*Ech^7*\[Rho]^3 - 
    3531651840*Ech^8*\[Rho]^3 + 987717120*Ech^9*\[Rho]^3 - 
    138332160*Ech^10*\[Rho]^3 + 79073280*Ech^11*\[Rho]^3 - 
    29921280*Ech^12*\[Rho]^3 + 1843200*Ech^13*\[Rho]^3 + 623375*\[Rho]^4 - 
    10173750*Ech*\[Rho]^4 + 71967000*Ech^2*\[Rho]^4 - 
    285590000*Ech^3*\[Rho]^4 + 680874000*Ech^4*\[Rho]^4 - 
    939597600*Ech^5*\[Rho]^4 + 551111680*Ech^6*\[Rho]^4 + 
    317168640*Ech^7*\[Rho]^4 - 714912000*Ech^8*\[Rho]^4 + 
    342899200*Ech^9*\[Rho]^4 + 45004800*Ech^10*\[Rho]^4 - 
    74280960*Ech^11*\[Rho]^4 + 18206720*Ech^12*\[Rho]^4 + 
    614400*Ech^13*\[Rho]^4 + 113175*\[Rho]^5 - 2010150*Ech*\[Rho]^5 + 
    15838200*Ech^2*\[Rho]^5 - 72615600*Ech^3*\[Rho]^5 + 
    213310800*Ech^4*\[Rho]^5 - 415735200*Ech^5*\[Rho]^5 + 
    530527680*Ech^6*\[Rho]^5 - 408178560*Ech^7*\[Rho]^5 + 
    146849280*Ech^8*\[Rho]^5 + 3548160*Ech^9*\[Rho]^5 - 
    14638080*Ech^10*\[Rho]^5 + 4577280*Ech^11*\[Rho]^5 + 15165*\[Rho]^6 - 
    245970*Ech*\[Rho]^6 + 1724760*Ech^2*\[Rho]^6 - 6752880*Ech^3*\[Rho]^6 + 
    15722640*Ech^4*\[Rho]^6 - 20558880*Ech^5*\[Rho]^6 + 
    15551808*Ech^6*\[Rho]^6 - 8032896*Ech^7*\[Rho]^6 - 
    2598912*Ech^8*\[Rho]^6 + 6567936*Ech^9*\[Rho]^6 - 
    2515968*Ech^10*\[Rho]^6 + 165888*Ech^11*\[Rho]^6 + 695*\[Rho]^7 - 
    12510*Ech*\[Rho]^7 + 100080*Ech^2*\[Rho]^7 - 467040*Ech^3*\[Rho]^7 + 
    1401120*Ech^4*\[Rho]^7 - 2802240*Ech^5*\[Rho]^7 + 
    1451520*Ech^6*\[Rho]^7 - 168960*Ech^7*\[Rho]^7 - 472320*Ech^8*\[Rho]^7 + 
    565760*Ech^9*\[Rho]^7 - 184320*Ech^10*\[Rho]^7 + 225*\[Rho]^8 - 
    4050*Ech*\[Rho]^8 + 32400*Ech^2*\[Rho]^8 - 151200*Ech^3*\[Rho]^8 + 
    453600*Ech^4*\[Rho]^8 - 907200*Ech^5*\[Rho]^8 + 1209600*Ech^6*\[Rho]^8 - 
    1036800*Ech^7*\[Rho]^8 + 518400*Ech^8*\[Rho]^8 - 115200*Ech^9*\[Rho]^8 - 
    300*(-1 + 2*Ech)^9*\[Rho]*(-86 - 1008*\[Rho] + 855*\[Rho]^2 + 
      1745*\[Rho]^3 + 45*\[Rho]^4 + 45*\[Rho]^5)*Log[1 - 2*Ech] + 
    300*(-1 + 2*Ech)^9*\[Rho]*(-86 - 1008*\[Rho] + 855*\[Rho]^2 + 
      1745*\[Rho]^3 + 45*\[Rho]^4 + 45*\[Rho]^5)*Log[\[Rho]]))/
  (900*(-1 + 2*Ech)^9*mb^5*\[Rho]) + 
 (r16*(-16800 + 268800*Ech - 1881600*Ech^2 + 7526400*Ech^3 - 18816000*Ech^4 + 
    30105600*Ech^5 - 30105600*Ech^6 + 17203200*Ech^7 - 4300800*Ech^8 + 
    2288785*\[Rho] - 37494160*Ech*\[Rho] + 269447920*Ech^2*\[Rho] - 
    1110406080*Ech^3*\[Rho] + 2873858400*Ech^4*\[Rho] - 
    4793859840*Ech^5*\[Rho] + 5056402624*Ech^6*\[Rho] - 
    3136835584*Ech^7*\[Rho] + 1052132608*Ech^8*\[Rho] - 
    620777472*Ech^9*\[Rho] + 1322280960*Ech^10*\[Rho] - 
    1801863168*Ech^11*\[Rho] + 1379811328*Ech^12*\[Rho] - 
    446365696*Ech^13*\[Rho] - 56508416*Ech^14*\[Rho] + 
    47185920*Ech^15*\[Rho] + 15734565*\[Rho]^2 - 271207440*Ech*\[Rho]^2 + 
    2054087280*Ech^2*\[Rho]^2 - 8942646720*Ech^3*\[Rho]^2 + 
    24535509600*Ech^4*\[Rho]^2 - 43614600960*Ech^5*\[Rho]^2 + 
    49424316480*Ech^6*\[Rho]^2 - 33205401600*Ech^7*\[Rho]^2 + 
    10646872320*Ech^8*\[Rho]^2 + 52039680*Ech^9*\[Rho]^2 - 
    1452165120*Ech^10*\[Rho]^2 + 1577533440*Ech^11*\[Rho]^2 - 
    941015040*Ech^12*\[Rho]^2 + 103219200*Ech^13*\[Rho]^2 + 
    22364160*Ech^14*\[Rho]^2 - 11410875*\[Rho]^3 + 151515000*Ech*\[Rho]^3 - 
    812133000*Ech^2*\[Rho]^3 + 2088996000*Ech^3*\[Rho]^3 - 
    1743882000*Ech^4*\[Rho]^3 - 4167004800*Ech^5*\[Rho]^3 + 
    13446209280*Ech^6*\[Rho]^3 - 15670556160*Ech^7*\[Rho]^3 + 
    8068381440*Ech^8*\[Rho]^3 - 1352601600*Ech^9*\[Rho]^3 + 
    501258240*Ech^10*\[Rho]^3 - 593510400*Ech^11*\[Rho]^3 + 
    113971200*Ech^12*\[Rho]^3 - 8243375*\[Rho]^4 + 131999000*Ech*\[Rho]^4 - 
    924833000*Ech^2*\[Rho]^4 + 3703252000*Ech^3*\[Rho]^4 - 
    9269890000*Ech^4*\[Rho]^4 + 14855344000*Ech^5*\[Rho]^4 - 
    14906205440*Ech^6*\[Rho]^4 + 8720499200*Ech^7*\[Rho]^4 - 
    2767520000*Ech^8*\[Rho]^4 + 903884800*Ech^9*\[Rho]^4 - 
    575948800*Ech^10*\[Rho]^4 + 147374080*Ech^11*\[Rho]^4 + 
    2150400*Ech^12*\[Rho]^4 + 1505175*\[Rho]^5 - 23137800*Ech*\[Rho]^5 + 
    154404600*Ech^2*\[Rho]^5 - 582338400*Ech^3*\[Rho]^5 + 
    1350006000*Ech^4*\[Rho]^5 - 1948329600*Ech^5*\[Rho]^5 + 
    1669980480*Ech^6*\[Rho]^5 - 819141120*Ech^7*\[Rho]^5 + 
    422284800*Ech^8*\[Rho]^5 - 356536320*Ech^9*\[Rho]^5 + 
    120529920*Ech^10*\[Rho]^5 + 155715*\[Rho]^6 - 2302440*Ech*\[Rho]^6 + 
    14605080*Ech^2*\[Rho]^6 - 51364320*Ech^3*\[Rho]^6 + 
    107242800*Ech^4*\[Rho]^6 - 129252480*Ech^5*\[Rho]^6 + 
    105422016*Ech^6*\[Rho]^6 - 59705856*Ech^7*\[Rho]^6 - 
    2999808*Ech^8*\[Rho]^6 - 1978368*Ech^9*\[Rho]^6 + 
    6773760*Ech^10*\[Rho]^6 - 19565*\[Rho]^7 + 313040*Ech*\[Rho]^7 - 
    2191280*Ech^2*\[Rho]^7 + 8765120*Ech^3*\[Rho]^7 - 
    21912800*Ech^4*\[Rho]^7 + 35060480*Ech^5*\[Rho]^7 - 
    55946240*Ech^6*\[Rho]^7 + 53150720*Ech^7*\[Rho]^7 - 
    28770560*Ech^8*\[Rho]^7 + 6881280*Ech^9*\[Rho]^7 + 6375*\[Rho]^8 - 
    102000*Ech*\[Rho]^8 + 714000*Ech^2*\[Rho]^8 - 2856000*Ech^3*\[Rho]^8 + 
    7140000*Ech^4*\[Rho]^8 - 11424000*Ech^5*\[Rho]^8 + 
    11424000*Ech^6*\[Rho]^8 - 6528000*Ech^7*\[Rho]^8 + 
    1632000*Ech^8*\[Rho]^8 + 2100*(1 - 2*Ech)^8*\[Rho]*
     (-208 - 4632*\[Rho] - 7395*\[Rho]^2 + 25*\[Rho]^3 + 225*\[Rho]^4 + 
      45*\[Rho]^5)*Log[1 - 2*Ech] - 2100*(1 - 2*Ech)^8*\[Rho]*
     (-208 - 4632*\[Rho] - 7395*\[Rho]^2 + 25*\[Rho]^3 + 225*\[Rho]^4 + 
      45*\[Rho]^5)*Log[\[Rho]]))/(25200*(1 - 2*Ech)^8*mb^5*\[Rho]) - 
 (r18*(8400 - 151200*Ech + 1209600*Ech^2 - 5644800*Ech^3 + 16934400*Ech^4 - 
    33868800*Ech^5 + 45158400*Ech^6 - 38707200*Ech^7 + 19353600*Ech^8 - 
    4300800*Ech^9 - 1789765*\[Rho] + 32938170*Ech*\[Rho] - 
    270006960*Ech^2*\[Rho] + 1294707680*Ech^3*\[Rho] - 
    4005486240*Ech^4*\[Rho] + 8302244160*Ech^5*\[Rho] - 
    11555352256*Ech^6*\[Rho] + 10464255360*Ech^7*\[Rho] - 
    5691244800*Ech^8*\[Rho] + 1669521920*Ech^9*\[Rho] - 
    755435520*Ech^10*\[Rho] + 1420038144*Ech^11*\[Rho] - 
    1755873280*Ech^12*\[Rho] + 1176698880*Ech^13*\[Rho] - 
    214548480*Ech^14*\[Rho] - 202670080*Ech^15*\[Rho] + 
    92798976*Ech^16*\[Rho] - 11693745*\[Rho]^2 + 225254610*Ech*\[Rho]^2 - 
    1934941680*Ech^2*\[Rho]^2 + 9738553440*Ech^3*\[Rho]^2 - 
    31696549920*Ech^4*\[Rho]^2 + 69347234880*Ech^5*\[Rho]^2 - 
    102387754560*Ech^6*\[Rho]^2 + 99116357760*Ech^7*\[Rho]^2 - 
    58125661440*Ech^8*\[Rho]^2 + 16783710720*Ech^9*\[Rho]^2 - 
    539965440*Ech^10*\[Rho]^2 - 1225297920*Ech^11*\[Rho]^2 + 
    1668710400*Ech^12*\[Rho]^2 - 1176698880*Ech^13*\[Rho]^2 + 
    184074240*Ech^14*\[Rho]^2 + 44728320*Ech^15*\[Rho]^2 + 9476775*\[Rho]^3 - 
    148342950*Ech*\[Rho]^3 + 986592600*Ech^2*\[Rho]^3 - 
    3536626800*Ech^3*\[Rho]^3 + 6873728400*Ech^4*\[Rho]^3 - 
    4780692000*Ech^5*\[Rho]^3 - 8576924160*Ech^6*\[Rho]^3 + 
    24486389760*Ech^7*\[Rho]^3 - 25252335360*Ech^8*\[Rho]^3 + 
    11737044480*Ech^9*\[Rho]^3 - 1851709440*Ech^10*\[Rho]^3 + 
    672215040*Ech^11*\[Rho]^3 - 826183680*Ech^12*\[Rho]^3 + 
    227942400*Ech^13*\[Rho]^3 + 5439875*\[Rho]^4 - 99282750*Ech*\[Rho]^4 + 
    806547000*Ech^2*\[Rho]^4 - 3829406000*Ech^3*\[Rho]^4 + 
    11717538000*Ech^4*\[Rho]^4 - 23985444000*Ech^5*\[Rho]^4 + 
    32921244160*Ech^6*\[Rho]^4 - 29474027520*Ech^7*\[Rho]^4 + 
    16302316800*Ech^8*\[Rho]^4 - 5572313600*Ech^9*\[Rho]^4 + 
    2026752000*Ech^10*\[Rho]^4 - 1087672320*Ech^11*\[Rho]^4 + 
    265072640*Ech^12*\[Rho]^4 + 4300800*Ech^13*\[Rho]^4 - 1234275*\[Rho]^5 + 
    21271950*Ech*\[Rho]^5 - 161670600*Ech^2*\[Rho]^5 + 
    709102800*Ech^3*\[Rho]^5 - 1968548400*Ech^4*\[Rho]^5 + 
    3556072800*Ech^5*\[Rho]^5 - 4101948480*Ech^6*\[Rho]^5 + 
    2828649600*Ech^7*\[Rho]^5 - 1172236800*Ech^8*\[Rho]^5 + 
    717696000*Ech^9*\[Rho]^5 - 662860800*Ech^10*\[Rho]^5 + 
    212674560*Ech^11*\[Rho]^5 - 231735*\[Rho]^6 + 3982230*Ech*\[Rho]^6 - 
    30156840*Ech^2*\[Rho]^6 + 131659920*Ech^3*\[Rho]^6 - 
    363227760*Ech^4*\[Rho]^6 + 650250720*Ech^5*\[Rho]^6 - 
    785179584*Ech^6*\[Rho]^6 + 686071680*Ech^7*\[Rho]^6 - 
    407877120*Ech^8*\[Rho]^6 + 120099840*Ech^9*\[Rho]^6 - 
    37309440*Ech^10*\[Rho]^6 + 15095808*Ech^11*\[Rho]^6 + 31745*\[Rho]^7 - 
    571410*Ech*\[Rho]^7 + 4571280*Ech^2*\[Rho]^7 - 21332640*Ech^3*\[Rho]^7 + 
    63997920*Ech^4*\[Rho]^7 - 127995840*Ech^5*\[Rho]^7 + 
    196062720*Ech^6*\[Rho]^7 - 231490560*Ech^7*\[Rho]^7 + 
    174746880*Ech^8*\[Rho]^7 - 77539840*Ech^9*\[Rho]^7 + 
    15482880*Ech^10*\[Rho]^7 - 7275*\[Rho]^8 + 130950*Ech*\[Rho]^8 - 
    1047600*Ech^2*\[Rho]^8 + 4888800*Ech^3*\[Rho]^8 - 
    14666400*Ech^4*\[Rho]^8 + 29332800*Ech^5*\[Rho]^8 - 
    39110400*Ech^6*\[Rho]^8 + 33523200*Ech^7*\[Rho]^8 - 
    16761600*Ech^8*\[Rho]^8 + 3724800*Ech^9*\[Rho]^8 + 
    2100*(-1 + 2*Ech)^9*\[Rho]*(-172 - 3516*\[Rho] - 5295*\[Rho]^2 + 
      325*\[Rho]^3 + 225*\[Rho]^4 + 45*\[Rho]^5)*Log[1 - 2*Ech] - 
    2100*(-1 + 2*Ech)^9*\[Rho]*(-172 - 3516*\[Rho] - 5295*\[Rho]^2 + 
      325*\[Rho]^3 + 225*\[Rho]^4 + 45*\[Rho]^5)*Log[\[Rho]]))/
  (12600*(-1 + 2*Ech)^9*mb^5*\[Rho]) - 
 (m6*(-403225 + 6619600*Ech - 47681200*Ech^2 + 196996800*Ech^3 - 
    511308000*Ech^4 + 855724800*Ech^5 - 907504192*Ech^6 + 584286208*Ech^7 - 
    311399680*Ech^8 + 533557248*Ech^9 - 1116960768*Ech^10 + 
    1386921984*Ech^11 - 840318976*Ech^12 - 29818880*Ech^13 + 
    328515584*Ech^14 - 127401984*Ech^15 - 3573045*\[Rho] + 
    61099920*Ech*\[Rho] - 459149040*Ech^2*\[Rho] + 1983360960*Ech^3*\[Rho] - 
    5398696800*Ech^4*\[Rho] + 9518503680*Ech^5*\[Rho] - 
    10689298368*Ech^6*\[Rho] + 7075074048*Ech^7*\[Rho] - 
    2066217216*Ech^8*\[Rho] - 491237376*Ech^9*\[Rho] + 
    954562560*Ech^10*\[Rho] - 685031424*Ech^11*\[Rho] + 
    27869184*Ech^12*\[Rho] + 284884992*Ech^13*\[Rho] - 
    112508928*Ech^14*\[Rho] + 2653875*\[Rho]^2 - 35091000*Ech*\[Rho]^2 + 
    186669000*Ech^2*\[Rho]^2 - 471492000*Ech^3*\[Rho]^2 + 
    353178000*Ech^4*\[Rho]^2 + 1086019200*Ech^5*\[Rho]^2 - 
    3282639360*Ech^6*\[Rho]^2 + 3706160640*Ech^7*\[Rho]^2 - 
    1595569920*Ech^8*\[Rho]^2 - 508784640*Ech^9*\[Rho]^2 + 
    998430720*Ech^10*\[Rho]^2 - 631357440*Ech^11*\[Rho]^2 + 
    187084800*Ech^12*\[Rho]^2 + 2867375*\[Rho]^3 - 47999000*Ech*\[Rho]^3 + 
    352961000*Ech^2*\[Rho]^3 - 1491028000*Ech^3*\[Rho]^3 + 
    3965122000*Ech^4*\[Rho]^3 - 6819299200*Ech^5*\[Rho]^3 + 
    7441871360*Ech^6*\[Rho]^3 - 4691939840*Ech^7*\[Rho]^3 + 
    1051823360*Ech^8*\[Rho]^3 + 696012800*Ech^9*\[Rho]^3 - 
    633866240*Ech^10*\[Rho]^3 + 162283520*Ech^11*\[Rho]^3 + 
    6451200*Ech^12*\[Rho]^3 - 1551375*\[Rho]^4 + 23877000*Ech*\[Rho]^4 - 
    159579000*Ech^2*\[Rho]^4 + 603036000*Ech^3*\[Rho]^4 - 
    1401750000*Ech^4*\[Rho]^4 + 2031120000*Ech^5*\[Rho]^4 - 
    1754477760*Ech^6*\[Rho]^4 + 794196480*Ech^7*\[Rho]^4 - 
    151011840*Ech^8*\[Rho]^4 + 42577920*Ech^9*\[Rho]^4 - 
    19676160*Ech^10*\[Rho]^4 + 67725*\[Rho]^5 - 1272600*Ech*\[Rho]^5 + 
    10420200*Ech^2*\[Rho]^5 - 48736800*Ech^3*\[Rho]^5 + 
    143010000*Ech^4*\[Rho]^5 - 271152000*Ech^5*\[Rho]^5 + 
    345089472*Ech^6*\[Rho]^5 - 335666688*Ech^7*\[Rho]^5 + 
    256381440*Ech^8*\[Rho]^5 - 98316288*Ech^9*\[Rho]^5 + 
    12192768*Ech^10*\[Rho]^5 - 66955*\[Rho]^6 + 1071280*Ech*\[Rho]^6 - 
    7498960*Ech^2*\[Rho]^6 + 29995840*Ech^3*\[Rho]^6 - 
    74989600*Ech^4*\[Rho]^6 + 119983360*Ech^5*\[Rho]^6 - 
    127547392*Ech^6*\[Rho]^6 + 99269632*Ech^7*\[Rho]^6 - 
    43396864*Ech^8*\[Rho]^6 + 8257536*Ech^9*\[Rho]^6 + 5625*\[Rho]^7 - 
    90000*Ech*\[Rho]^7 + 630000*Ech^2*\[Rho]^7 - 2520000*Ech^3*\[Rho]^7 + 
    6300000*Ech^4*\[Rho]^7 - 10080000*Ech^5*\[Rho]^7 + 
    10080000*Ech^6*\[Rho]^7 - 5760000*Ech^7*\[Rho]^7 + 
    1440000*Ech^8*\[Rho]^7 - 2100*(1 - 2*Ech)^8*(-40 - 936*\[Rho] - 
      1755*\[Rho]^2 + 505*\[Rho]^3 + 225*\[Rho]^4 + 45*\[Rho]^5)*
     Log[1 - 2*Ech] + 2100*(1 - 2*Ech)^8*(-40 - 936*\[Rho] - 1755*\[Rho]^2 + 
      505*\[Rho]^3 + 225*\[Rho]^4 + 45*\[Rho]^5)*Log[\[Rho]]))/
  (25200*(1 - 2*Ech)^8*mb^4) + 
 (r2*(-14280 + 285600*Ech - 2570400*Ech^2 + 13708800*Ech^3 - 47980800*Ech^4 + 
    115153920*Ech^5 - 191923200*Ech^6 + 219340800*Ech^7 - 164505600*Ech^8 + 
    73113600*Ech^9 - 14622720*Ech^10 - 738835*\[Rho] + 15322700*Ech*\[Rho] - 
    143364300*Ech^2*\[Rho] + 797369600*Ech^3*\[Rho] - 
    2921833600*Ech^4*\[Rho] + 7379312640*Ech^5*\[Rho] - 
    13032347552*Ech^6*\[Rho] + 15937564800*Ech^7*\[Rho] - 
    12969688960*Ech^8*\[Rho] + 6344279040*Ech^9*\[Rho] - 
    1277665280*Ech^10*\[Rho] - 304812032*Ech^11*\[Rho] + 
    118558720*Ech^12*\[Rho] + 268369920*Ech^13*\[Rho] - 
    337223680*Ech^14*\[Rho] + 110919680*Ech^15*\[Rho] + 
    32079872*Ech^16*\[Rho] - 15728640*Ech^17*\[Rho] + 739872*\[Rho]^2 - 
    13145160*Ech*\[Rho]^2 + 101783640*Ech^2*\[Rho]^2 - 
    443709280*Ech^3*\[Rho]^2 + 1156435280*Ech^4*\[Rho]^2 - 
    1665112512*Ech^5*\[Rho]^2 + 553962528*Ech^6*\[Rho]^2 + 
    2546477696*Ech^7*\[Rho]^2 - 5122341504*Ech^8*\[Rho]^2 + 
    4513904640*Ech^9*\[Rho]^2 - 1954735104*Ech^10*\[Rho]^2 + 
    286003200*Ech^11*\[Rho]^2 + 211140608*Ech^12*\[Rho]^2 - 
    353124352*Ech^13*\[Rho]^2 + 190095360*Ech^14*\[Rho]^2 + 
    17203200*Ech^15*\[Rho]^2 - 24543232*Ech^16*\[Rho]^2 + 2525355*\[Rho]^3 - 
    53871300*Ech*\[Rho]^3 + 518483700*Ech^2*\[Rho]^3 - 
    2967098400*Ech^3*\[Rho]^3 + 11192252400*Ech^4*\[Rho]^3 - 
    29122148160*Ech^5*\[Rho]^3 + 53059233920*Ech^6*\[Rho]^3 - 
    67103792896*Ech^7*\[Rho]^3 + 56791166208*Ech^8*\[Rho]^3 - 
    29483847680*Ech^9*\[Rho]^3 + 7353902080*Ech^10*\[Rho]^3 + 
    199987200*Ech^11*\[Rho]^3 - 538144768*Ech^12*\[Rho]^3 + 
    224559104*Ech^13*\[Rho]^3 - 68812800*Ech^14*\[Rho]^3 - 2417800*\[Rho]^4 + 
    45768800*Ech*\[Rho]^4 - 386047200*Ech^2*\[Rho]^4 + 
    1903686400*Ech^3*\[Rho]^4 - 6041974400*Ech^4*\[Rho]^4 + 
    12762140160*Ech^5*\[Rho]^4 - 17799539520*Ech^6*\[Rho]^4 + 
    15423674112*Ech^7*\[Rho]^4 - 6735719424*Ech^8*\[Rho]^4 - 
    175508480*Ech^9*\[Rho]^4 + 1399838720*Ech^10*\[Rho]^4 - 
    445706240*Ech^11*\[Rho]^4 + 75350016*Ech^12*\[Rho]^4 - 
    20529152*Ech^13*\[Rho]^4 + 2867200*Ech^14*\[Rho]^4 - 43645*\[Rho]^5 + 
    935900*Ech*\[Rho]^5 - 9053100*Ech^2*\[Rho]^5 + 52063200*Ech^3*\[Rho]^5 - 
    197341200*Ech^4*\[Rho]^5 + 515954880*Ech^5*\[Rho]^5 - 
    929457760*Ech^6*\[Rho]^5 + 1083223680*Ech^7*\[Rho]^5 - 
    688920960*Ech^8*\[Rho]^5 + 126336000*Ech^9*\[Rho]^5 + 
    44925440*Ech^10*\[Rho]^5 + 6236160*Ech^11*\[Rho]^5 - 
    4802560*Ech^12*\[Rho]^5 - 51240*\[Rho]^6 + 961800*Ech*\[Rho]^6 - 
    8026200*Ech^2*\[Rho]^6 + 39026400*Ech^3*\[Rho]^6 - 
    121472400*Ech^4*\[Rho]^6 + 249197760*Ech^5*\[Rho]^6 - 
    343951328*Ech^6*\[Rho]^6 + 340590208*Ech^7*\[Rho]^6 - 
    250911360*Ech^8*\[Rho]^6 + 110817280*Ech^9*\[Rho]^6 - 
    21056000*Ech^10*\[Rho]^6 + 2107392*Ech^11*\[Rho]^6 - 
    903168*Ech^12*\[Rho]^6 + 1253*\[Rho]^7 - 25060*Ech*\[Rho]^7 + 
    225540*Ech^2*\[Rho]^7 - 1202880*Ech^3*\[Rho]^7 + 4210080*Ech^4*\[Rho]^7 - 
    10104192*Ech^5*\[Rho]^7 + 20892032*Ech^6*\[Rho]^7 - 
    38062080*Ech^7*\[Rho]^7 + 40149760*Ech^8*\[Rho]^7 - 
    26485760*Ech^9*\[Rho]^7 + 10816512*Ech^10*\[Rho]^7 - 
    2007040*Ech^11*\[Rho]^7 - 680*\[Rho]^8 + 13600*Ech*\[Rho]^8 - 
    122400*Ech^2*\[Rho]^8 + 652800*Ech^3*\[Rho]^8 - 2284800*Ech^4*\[Rho]^8 + 
    5483520*Ech^5*\[Rho]^8 - 9139200*Ech^6*\[Rho]^8 + 
    10444800*Ech^7*\[Rho]^8 - 7833600*Ech^8*\[Rho]^8 + 
    3481600*Ech^9*\[Rho]^8 - 696320*Ech^10*\[Rho]^8 - 
    420*(1 - 2*Ech)^10*\[Rho]*(-650 - 1967*\[Rho] + 4005*\[Rho]^2 + 
      3080*\[Rho]^3 - 75*\[Rho]^4 + 75*\[Rho]^5)*Log[1 - 2*Ech] + 
    420*(1 - 2*Ech)^10*\[Rho]*(-650 - 1967*\[Rho] + 4005*\[Rho]^2 + 
      3080*\[Rho]^3 - 75*\[Rho]^4 + 75*\[Rho]^5)*Log[\[Rho]]))/
  (2100*(1 - 2*Ech)^10*mb^5*\[Rho]) + 
 (m5*(-4177 + 73552*Ech - 568624*Ech^2 + 2525376*Ech^3 - 7066080*Ech^4 + 
    12811008*Ech^5 - 15308608*Ech^6 + 17084416*Ech^7 - 44940544*Ech^8 + 
    138915840*Ech^9 - 276584448*Ech^10 + 325828608*Ech^11 - 
    200359936*Ech^12 + 30736384*Ech^13 + 25149440*Ech^14 - 7864320*Ech^15 + 
    442323*\[Rho] - 7339248*Ech*\[Rho] + 53471376*Ech^2*\[Rho] - 
    223669824*Ech^3*\[Rho] + 588527520*Ech^4*\[Rho] - 
    1000349952*Ech^5*\[Rho] + 1080007488*Ech^6*\[Rho] - 
    699740160*Ech^7*\[Rho] + 283868928*Ech^8*\[Rho] - 
    211857408*Ech^9*\[Rho] + 287250432*Ech^10*\[Rho] - 
    203341824*Ech^11*\[Rho] + 37502976*Ech^12*\[Rho] + 
    20643840*Ech^13*\[Rho] - 3784704*Ech^14*\[Rho] + 1028475*\[Rho]^2 - 
    18459000*Ech*\[Rho]^2 + 145240200*Ech^2*\[Rho]^2 - 
    655754400*Ech^3*\[Rho]^2 + 1863766800*Ech^4*\[Rho]^2 - 
    3430788480*Ech^5*\[Rho]^2 + 4028129280*Ech^6*\[Rho]^2 - 
    2805250560*Ech^7*\[Rho]^2 + 922548480*Ech^8*\[Rho]^2 + 
    7311360*Ech^9*\[Rho]^2 - 50104320*Ech^10*\[Rho]^2 - 
    18923520*Ech^11*\[Rho]^2 + 15052800*Ech^12*\[Rho]^2 - 606025*\[Rho]^3 + 
    7071400*Ech*\[Rho]^3 - 28499800*Ech^2*\[Rho]^3 + 
    15999200*Ech^3*\[Rho]^3 + 254002000*Ech^4*\[Rho]^3 - 
    994403200*Ech^5*\[Rho]^3 + 1774760960*Ech^6*\[Rho]^3 - 
    1663316480*Ech^7*\[Rho]^3 + 691846400*Ech^8*\[Rho]^3 + 
    14766080*Ech^9*\[Rho]^3 - 82503680*Ech^10*\[Rho]^3 + 
    17776640*Ech^11*\[Rho]^3 - 430080*Ech^12*\[Rho]^3 - 900375*\[Rho]^4 + 
    13763400*Ech*\[Rho]^4 - 91203000*Ech^2*\[Rho]^4 + 
    340821600*Ech^3*\[Rho]^4 - 780082800*Ech^4*\[Rho]^4 + 
    1104190080*Ech^5*\[Rho]^4 - 901763520*Ech^6*\[Rho]^4 + 
    302615040*Ech^7*\[Rho]^4 + 91338240*Ech^8*\[Rho]^4 - 
    96768000*Ech^9*\[Rho]^4 + 24622080*Ech^10*\[Rho]^4 + 23877*\[Rho]^5 - 
    268632*Ech*\[Rho]^5 + 973224*Ech^2*\[Rho]^5 + 340704*Ech^3*\[Rho]^5 - 
    13552560*Ech^4*\[Rho]^5 + 47085696*Ech^5*\[Rho]^5 - 
    90974016*Ech^6*\[Rho]^5 + 109036032*Ech^7*\[Rho]^5 - 
    69232128*Ech^8*\[Rho]^5 + 21073920*Ech^9*\[Rho]^5 - 
    967680*Ech^10*\[Rho]^5 + 16877*\[Rho]^6 - 270032*Ech*\[Rho]^6 + 
    1890224*Ech^2*\[Rho]^6 - 7560896*Ech^3*\[Rho]^6 + 
    18902240*Ech^4*\[Rho]^6 - 30243584*Ech^5*\[Rho]^6 + 
    33517568*Ech^6*\[Rho]^6 - 22356992*Ech^7*\[Rho]^6 + 
    7911680*Ech^8*\[Rho]^6 - 1032192*Ech^9*\[Rho]^6 - 975*\[Rho]^7 + 
    15600*Ech*\[Rho]^7 - 109200*Ech^2*\[Rho]^7 + 436800*Ech^3*\[Rho]^7 - 
    1092000*Ech^4*\[Rho]^7 + 1747200*Ech^5*\[Rho]^7 - 
    1747200*Ech^6*\[Rho]^7 + 998400*Ech^7*\[Rho]^7 - 249600*Ech^8*\[Rho]^7 + 
    420*(1 - 2*Ech)^8*(8 - 312*\[Rho] - 2385*\[Rho]^2 - 3125*\[Rho]^3 - 
      765*\[Rho]^4 + 135*\[Rho]^5)*Log[1 - 2*Ech] - 
    420*(1 - 2*Ech)^8*(8 - 312*\[Rho] - 2385*\[Rho]^2 - 3125*\[Rho]^3 - 
      765*\[Rho]^4 + 135*\[Rho]^5)*Log[\[Rho]]))/(5040*(1 - 2*Ech)^8*mb^4) + 
 (m2*(-158887 + 2967486*Ech - 24707568*Ech^2 + 120462944*Ech^3 - 
    379452192*Ech^4 + 802256448*Ech^5 - 1142728384*Ech^6 + 1074819456*Ech^7 - 
    692460288*Ech^8 + 588260864*Ech^9 - 1180010496*Ech^10 + 
    2120552448*Ech^11 - 2528296960*Ech^12 + 1923317760*Ech^13 - 
    867287040*Ech^14 + 200769536*Ech^15 - 18874368*Ech^16 + 1385685*\[Rho] - 
    25345530*Ech*\[Rho] + 206393040*Ech^2*\[Rho] - 982521120*Ech^3*\[Rho] + 
    3015300960*Ech^4*\[Rho] - 6193172160*Ech^5*\[Rho] + 
    8530033344*Ech^6*\[Rho] - 7642626432*Ech^7*\[Rho] + 
    4189952256*Ech^8*\[Rho] - 1539998208*Ech^9*\[Rho] + 
    1223706624*Ech^10*\[Rho] - 1676709888*Ech^11*\[Rho] + 
    1428209664*Ech^12*\[Rho] - 673677312*Ech^13*\[Rho] + 
    144162816*Ech^14*\[Rho] - 7569408*Ech^15*\[Rho] + 1378125*\[Rho]^2 - 
    29758050*Ech*\[Rho]^2 + 282630600*Ech^2*\[Rho]^2 - 
    1556629200*Ech^3*\[Rho]^2 + 5501790000*Ech^4*\[Rho]^2 - 
    13000145760*Ech^5*\[Rho]^2 + 20660424960*Ech^6*\[Rho]^2 - 
    21498355200*Ech^7*\[Rho]^2 + 13513409280*Ech^8*\[Rho]^2 - 
    3984637440*Ech^9*\[Rho]^2 - 270735360*Ech^10*\[Rho]^2 + 
    507064320*Ech^11*\[Rho]^2 - 163000320*Ech^12*\[Rho]^2 + 
    30105600*Ech^13*\[Rho]^2 - 3158575*\[Rho]^3 + 55212150*Ech*\[Rho]^3 - 
    426917400*Ech^2*\[Rho]^3 + 1913455600*Ech^3*\[Rho]^3 - 
    5464477200*Ech^4*\[Rho]^3 + 10266819360*Ech^5*\[Rho]^3 - 
    12590278400*Ech^6*\[Rho]^3 + 9546539520*Ech^7*\[Rho]^3 - 
    3806449920*Ech^8*\[Rho]^3 + 259033600*Ech^9*\[Rho]^3 + 
    364922880*Ech^10*\[Rho]^3 - 131174400*Ech^11*\[Rho]^3 + 
    13045760*Ech^12*\[Rho]^3 - 860160*Ech^13*\[Rho]^3 + 610575*\[Rho]^4 - 
    10347750*Ech*\[Rho]^4 + 76998600*Ech^2*\[Rho]^4 - 
    328482000*Ech^3*\[Rho]^4 + 877489200*Ech^4*\[Rho]^4 - 
    1495882080*Ech^5*\[Rho]^4 + 1577983680*Ech^6*\[Rho]^4 - 
    913745280*Ech^7*\[Rho]^4 + 126819840*Ech^8*\[Rho]^4 + 
    189127680*Ech^9*\[Rho]^4 - 119239680*Ech^10*\[Rho]^4 + 
    23439360*Ech^11*\[Rho]^4 - 53613*\[Rho]^5 + 851634*Ech*\[Rho]^5 - 
    5792472*Ech^2*\[Rho]^5 + 21588336*Ech^3*\[Rho]^5 - 
    45713808*Ech^4*\[Rho]^5 + 45704736*Ech^5*\[Rho]^5 - 
    1057728*Ech^6*\[Rho]^5 - 48289920*Ech^7*\[Rho]^5 + 
    68221440*Ech^8*\[Rho]^5 - 38599680*Ech^9*\[Rho]^5 + 
    8537088*Ech^10*\[Rho]^5 + 1161216*Ech^11*\[Rho]^5 - 2485*\[Rho]^6 + 
    44730*Ech*\[Rho]^6 - 357840*Ech^2*\[Rho]^6 + 1669920*Ech^3*\[Rho]^6 - 
    5009760*Ech^4*\[Rho]^6 + 10019520*Ech^5*\[Rho]^6 - 
    7601664*Ech^6*\[Rho]^6 + 2429952*Ech^7*\[Rho]^6 + 
    3757824*Ech^8*\[Rho]^6 - 4275712*Ech^9*\[Rho]^6 + 
    1376256*Ech^10*\[Rho]^6 - 825*\[Rho]^7 + 14850*Ech*\[Rho]^7 - 
    118800*Ech^2*\[Rho]^7 + 554400*Ech^3*\[Rho]^7 - 1663200*Ech^4*\[Rho]^7 + 
    3326400*Ech^5*\[Rho]^7 - 4435200*Ech^6*\[Rho]^7 + 
    3801600*Ech^7*\[Rho]^7 - 1900800*Ech^8*\[Rho]^7 + 422400*Ech^9*\[Rho]^7 + 
    420*(-1 + 2*Ech)^9*(-128 + 480*\[Rho] + 5895*\[Rho]^2 + 1955*\[Rho]^3 - 
      765*\[Rho]^4 + 135*\[Rho]^5)*Log[1 - 2*Ech] - 
    420*(-1 + 2*Ech)^9*(-128 + 480*\[Rho] + 5895*\[Rho]^2 + 1955*\[Rho]^3 - 
      765*\[Rho]^4 + 135*\[Rho]^5)*Log[\[Rho]]))/(5040*(-1 + 2*Ech)^9*mb^4) + 
 (r6*(90720 - 1814400*Ech + 16329600*Ech^2 - 87091200*Ech^3 + 
    304819200*Ech^4 - 731566080*Ech^5 + 1219276800*Ech^6 - 1393459200*Ech^7 + 
    1045094400*Ech^8 - 464486400*Ech^9 + 92897280*Ech^10 - 3255295*\[Rho] + 
    65979500*Ech*\[Rho] - 602551500*Ech^2*\[Rho] + 3266024000*Ech^3*\[Rho] - 
    11640748000*Ech^4*\[Rho] + 28524854400*Ech^5*\[Rho] - 
    48719715520*Ech^6*\[Rho] + 57425364224*Ech^7*\[Rho] - 
    45265351680*Ech^8*\[Rho] + 23636311040*Ech^9*\[Rho] - 
    12676817920*Ech^10*\[Rho] + 16730972160*Ech^11*\[Rho] - 
    24053456896*Ech^12*\[Rho] + 24224399360*Ech^13*\[Rho] - 
    16628858880*Ech^14*\[Rho] + 7459635200*Ech^15*\[Rho] - 
    2003107840*Ech^16*\[Rho] + 257949696*Ech^17*\[Rho] - 18994563*\[Rho]^2 + 
    405454140*Ech*\[Rho]^2 - 3904716060*Ech^2*\[Rho]^2 + 
    22358925120*Ech^3*\[Rho]^2 - 84391329120*Ech^4*\[Rho]^2 + 
    219717445248*Ech^5*\[Rho]^2 - 400542590784*Ech^6*\[Rho]^2 + 
    506722465536*Ech^7*\[Rho]^2 - 428428460544*Ech^8*\[Rho]^2 + 
    220721679360*Ech^9*\[Rho]^2 - 51487048704*Ech^10*\[Rho]^2 - 
    7702044672*Ech^11*\[Rho]^2 + 12184854528*Ech^12*\[Rho]^2 - 
    9753526272*Ech^13*\[Rho]^2 + 5334712320*Ech^14*\[Rho]^2 - 
    1355612160*Ech^15*\[Rho]^2 + 116981760*Ech^16*\[Rho]^2 + 
    13547205*\[Rho]^3 - 233862300*Ech*\[Rho]^3 + 1733942700*Ech^2*\[Rho]^3 - 
    7022786400*Ech^3*\[Rho]^3 + 15680120400*Ech^4*\[Rho]^3 - 
    12713319360*Ech^5*\[Rho]^3 - 28681369920*Ech^6*\[Rho]^3 + 
    104279583744*Ech^7*\[Rho]^3 - 150601957632*Ech^8*\[Rho]^3 + 
    116888325120*Ech^9*\[Rho]^3 - 45260651520*Ech^10*\[Rho]^3 + 
    5447393280*Ech^11*\[Rho]^3 - 451842048*Ech^12*\[Rho]^3 + 
    1318109184*Ech^13*\[Rho]^3 - 438681600*Ech^14*\[Rho]^3 + 
    11402825*\[Rho]^4 - 227178700*Ech*\[Rho]^4 + 2035830300*Ech^2*\[Rho]^4 - 
    10805093600*Ech^3*\[Rho]^4 + 37607155600*Ech^4*\[Rho]^4 - 
    89667291840*Ech^5*\[Rho]^4 + 148348419520*Ech^6*\[Rho]^4 - 
    168481768448*Ech^7*\[Rho]^4 + 126569700096*Ech^8*\[Rho]^4 - 
    57886868480*Ech^9*\[Rho]^4 + 12774200320*Ech^10*\[Rho]^4 + 
    372449280*Ech^11*\[Rho]^4 - 693489664*Ech^12*\[Rho]^4 + 
    4702208*Ech^13*\[Rho]^4 + 8601600*Ech^14*\[Rho]^4 - 3029145*\[Rho]^5 + 
    58503900*Ech*\[Rho]^5 - 505745100*Ech^2*\[Rho]^5 + 
    2572567200*Ech^3*\[Rho]^5 - 8505025200*Ech^4*\[Rho]^5 + 
    19014972480*Ech^5*\[Rho]^5 - 29024486400*Ech^6*\[Rho]^5 + 
    29935368960*Ech^7*\[Rho]^5 - 20224968960*Ech^8*\[Rho]^5 + 
    8294092800*Ech^9*\[Rho]^5 - 1545384960*Ech^10*\[Rho]^5 - 
    162140160*Ech^11*\[Rho]^5 + 77844480*Ech^12*\[Rho]^5 + 287595*\[Rho]^6 - 
    5562900*Ech*\[Rho]^6 + 48176100*Ech^2*\[Rho]^6 - 
    245599200*Ech^3*\[Rho]^6 + 814237200*Ech^4*\[Rho]^6 - 
    1827161280*Ech^5*\[Rho]^6 + 2903160960*Ech^6*\[Rho]^6 - 
    3475858176*Ech^7*\[Rho]^6 + 3249711360*Ech^8*\[Rho]^6 - 
    2255339520*Ech^9*\[Rho]^6 + 1016386560*Ech^10*\[Rho]^6 - 
    287207424*Ech^11*\[Rho]^6 + 42577920*Ech^12*\[Rho]^6 - 59437*\[Rho]^7 + 
    1188740*Ech*\[Rho]^7 - 10698660*Ech^2*\[Rho]^7 + 
    57059520*Ech^3*\[Rho]^7 - 199708320*Ech^4*\[Rho]^7 + 
    479299968*Ech^5*\[Rho]^7 - 839588736*Ech^6*\[Rho]^7 + 
    1099284480*Ech^7*\[Rho]^7 - 1054798080*Ech^8*\[Rho]^7 + 
    666014720*Ech^9*\[Rho]^7 - 250528768*Ech^10*\[Rho]^7 + 
    42663936*Ech^11*\[Rho]^7 + 10095*\[Rho]^8 - 201900*Ech*\[Rho]^8 + 
    1817100*Ech^2*\[Rho]^8 - 9691200*Ech^3*\[Rho]^8 + 
    33919200*Ech^4*\[Rho]^8 - 81406080*Ech^5*\[Rho]^8 + 
    135676800*Ech^6*\[Rho]^8 - 155059200*Ech^7*\[Rho]^8 + 
    116294400*Ech^8*\[Rho]^8 - 51686400*Ech^9*\[Rho]^8 + 
    10337280*Ech^10*\[Rho]^8 + 420*(1 - 2*Ech)^10*\[Rho]*
     (1040 + 30432*\[Rho] + 44145*\[Rho]^2 + 1045*\[Rho]^3 - 2475*\[Rho]^4 + 
      225*\[Rho]^5)*Log[1 - 2*Ech] - 420*(1 - 2*Ech)^10*\[Rho]*
     (1040 + 30432*\[Rho] + 44145*\[Rho]^2 + 1045*\[Rho]^3 - 2475*\[Rho]^4 + 
      225*\[Rho]^5)*Log[\[Rho]]))/(25200*(1 - 2*Ech)^10*mb^5*\[Rho]) + 
 (r4*(-6120 + 122400*Ech - 1101600*Ech^2 + 5875200*Ech^3 - 20563200*Ech^4 + 
    49351680*Ech^5 - 82252800*Ech^6 + 94003200*Ech^7 - 70502400*Ech^8 + 
    31334400*Ech^9 - 6266880*Ech^10 - 115135*\[Rho] + 2423900*Ech*\[Rho] - 
    23027100*Ech^2*\[Rho] + 130083200*Ech^3*\[Rho] - 484379200*Ech^4*\[Rho] + 
    1243956480*Ech^5*\[Rho] - 2235970528*Ech^6*\[Rho] + 
    2785189760*Ech^7*\[Rho] - 2300327040*Ech^8*\[Rho] + 
    1083407360*Ech^9*\[Rho] + 1034240*Ech^10*\[Rho] - 
    577794048*Ech^11*\[Rho] + 808202240*Ech^12*\[Rho] - 
    781189120*Ech^13*\[Rho] + 539566080*Ech^14*\[Rho] - 
    257720320*Ech^15*\[Rho] + 74743808*Ech^16*\[Rho] - 
    7864320*Ech^17*\[Rho] + 316098*\[Rho]^2 - 6301440*Ech*\[Rho]^2 + 
    56507760*Ech^2*\[Rho]^2 - 300143520*Ech^3*\[Rho]^2 + 
    1045577520*Ech^4*\[Rho]^2 - 2495596608*Ech^5*\[Rho]^2 + 
    4131488352*Ech^6*\[Rho]^2 - 4679001216*Ech^7*\[Rho]^2 + 
    3450912384*Ech^8*\[Rho]^2 - 1442365440*Ech^9*\[Rho]^2 + 
    126434304*Ech^10*\[Rho]^2 + 261795840*Ech^11*\[Rho]^2 - 
    307642368*Ech^12*\[Rho]^2 + 288571392*Ech^13*\[Rho]^2 - 
    197468160*Ech^14*\[Rho]^2 + 79134720*Ech^15*\[Rho]^2 - 
    11501568*Ech^16*\[Rho]^2 - 86805*\[Rho]^3 + 1266300*Ech*\[Rho]^3 - 
    6698700*Ech^2*\[Rho]^3 + 7538400*Ech^3*\[Rho]^3 + 
    86367600*Ech^4*\[Rho]^3 - 522987840*Ech^5*\[Rho]^3 + 
    1503022080*Ech^6*\[Rho]^3 - 2618313984*Ech^7*\[Rho]^3 + 
    2852351232*Ech^8*\[Rho]^3 - 1810053120*Ech^9*\[Rho]^3 + 
    455685120*Ech^10*\[Rho]^3 + 173568000*Ech^11*\[Rho]^3 - 
    158134272*Ech^12*\[Rho]^3 + 34799616*Ech^13*\[Rho]^3 + 
    2457600*Ech^14*\[Rho]^3 - 230950*\[Rho]^4 + 4728200*Ech*\[Rho]^4 - 
    43645800*Ech^2*\[Rho]^4 + 239329600*Ech^3*\[Rho]^4 - 
    863861600*Ech^4*\[Rho]^4 + 2146650240*Ech^5*\[Rho]^4 - 
    3722434880*Ech^6*\[Rho]^4 + 4444066048*Ech^7*\[Rho]^4 - 
    3457322496*Ech^8*\[Rho]^4 + 1461806080*Ech^9*\[Rho]^4 - 
    11448320*Ech^10*\[Rho]^4 - 320655360*Ech^11*\[Rho]^4 + 
    141860864*Ech^12*\[Rho]^4 - 20267008*Ech^13*\[Rho]^4 + 
    1228800*Ech^14*\[Rho]^4 + 119295*\[Rho]^5 - 2250900*Ech*\[Rho]^5 + 
    18908100*Ech^2*\[Rho]^5 - 92743200*Ech^3*\[Rho]^5 + 
    292201200*Ech^4*\[Rho]^5 - 610562880*Ech^5*\[Rho]^5 + 
    829995360*Ech^6*\[Rho]^5 - 645079680*Ech^7*\[Rho]^5 + 
    82700160*Ech^8*\[Rho]^5 + 397440000*Ech^9*\[Rho]^5 - 
    441469440*Ech^10*\[Rho]^5 + 208803840*Ech^11*\[Rho]^5 - 
    39229440*Ech^12*\[Rho]^5 + 10710*\[Rho]^6 - 241200*Ech*\[Rho]^6 + 
    2440800*Ech^2*\[Rho]^6 - 14637600*Ech^3*\[Rho]^6 + 
    57711600*Ech^4*\[Rho]^6 - 156651840*Ech^5*\[Rho]^6 + 
    303818208*Ech^6*\[Rho]^6 - 433024128*Ech^7*\[Rho]^6 + 
    458463360*Ech^8*\[Rho]^6 - 351252480*Ech^9*\[Rho]^6 + 
    174113280*Ech^10*\[Rho]^6 - 45238272*Ech^11*\[Rho]^6 + 
    3483648*Ech^12*\[Rho]^6 - 7723*\[Rho]^7 + 154460*Ech*\[Rho]^7 - 
    1390140*Ech^2*\[Rho]^7 + 7414080*Ech^3*\[Rho]^7 - 
    25949280*Ech^4*\[Rho]^7 + 62278272*Ech^5*\[Rho]^7 - 
    106038912*Ech^6*\[Rho]^7 + 128839680*Ech^7*\[Rho]^7 - 
    110895360*Ech^8*\[Rho]^7 + 63042560*Ech^9*\[Rho]^7 - 
    20718592*Ech^10*\[Rho]^7 + 2949120*Ech^11*\[Rho]^7 + 630*\[Rho]^8 - 
    12600*Ech*\[Rho]^8 + 113400*Ech^2*\[Rho]^8 - 604800*Ech^3*\[Rho]^8 + 
    2116800*Ech^4*\[Rho]^8 - 5080320*Ech^5*\[Rho]^8 + 
    8467200*Ech^6*\[Rho]^8 - 9676800*Ech^7*\[Rho]^8 + 
    7257600*Ech^8*\[Rho]^8 - 3225600*Ech^9*\[Rho]^8 + 
    645120*Ech^10*\[Rho]^8 - 60*(1 - 2*Ech)^10*\[Rho]*
     (-1010 - 171*\[Rho] + 3915*\[Rho]^2 - 910*\[Rho]^3 - 1125*\[Rho]^4 + 
      225*\[Rho]^5)*Log[1 - 2*Ech] + 60*(1 - 2*Ech)^10*\[Rho]*
     (-1010 - 171*\[Rho] + 3915*\[Rho]^2 - 910*\[Rho]^3 - 1125*\[Rho]^4 + 
      225*\[Rho]^5)*Log[\[Rho]]))/(900*(1 - 2*Ech)^10*mb^5*\[Rho]) - 
 (r1*(-4953145 + 101952500*Ech - 946468500*Ech^2 + 5221208000*Ech^3 - 
    18967732000*Ech^4 + 47464368000*Ech^5 - 82994841664*Ech^6 + 
    100467394304*Ech^7 - 81441638400*Ech^8 + 42511877120*Ech^9 - 
    18398387200*Ech^10 + 19118432256*Ech^11 - 26580606976*Ech^12 + 
    24623513600*Ech^13 - 13769687040*Ech^14 + 3895132160*Ech^15 - 
    332333056*Ech^16 + 37748736*Ech^17 - 5802489*\[Rho] + 
    135030420*Ech*\[Rho] - 1405080180*Ech^2*\[Rho] + 
    8632599360*Ech^3*\[Rho] - 34769451360*Ech^4*\[Rho] + 
    96201673344*Ech^5*\[Rho] - 185837631168*Ech^6*\[Rho] + 
    248712860928*Ech^7*\[Rho] - 222249764352*Ech^8*\[Rho] + 
    120321008640*Ech^9*\[Rho] - 26894257152*Ech^10*\[Rho] - 
    10002112512*Ech^11*\[Rho] + 11855929344*Ech^12*\[Rho] - 
    5981208576*Ech^13*\[Rho] + 528138240*Ech^14*\[Rho] + 
    997785600*Ech^15*\[Rho] - 232587264*Ech^16*\[Rho] + 6249915*\[Rho]^2 - 
    110672100*Ech*\[Rho]^2 + 852786900*Ech^2*\[Rho]^2 - 
    3688624800*Ech^3*\[Rho]^2 + 9471898800*Ech^4*\[Rho]^2 - 
    13105350720*Ech^5*\[Rho]^2 + 2549870400*Ech^6*\[Rho]^2 + 
    24963843072*Ech^7*\[Rho]^2 - 47838502656*Ech^8*\[Rho]^2 + 
    43650216960*Ech^9*\[Rho]^2 - 22666183680*Ech^10*\[Rho]^2 + 
    8693637120*Ech^11*\[Rho]^2 - 4278349824*Ech^12*\[Rho]^2 + 
    1676623872*Ech^13*\[Rho]^2 - 180633600*Ech^14*\[Rho]^2 + 
    4058075*\[Rho]^3 - 75974500*Ech*\[Rho]^3 + 631900500*Ech^2*\[Rho]^3 - 
    3058916000*Ech^3*\[Rho]^3 + 9461326000*Ech^4*\[Rho]^3 - 
    19221518400*Ech^5*\[Rho]^3 + 25235855680*Ech^6*\[Rho]^3 - 
    20177368064*Ech^7*\[Rho]^3 + 9398178048*Ech^8*\[Rho]^3 - 
    5363133440*Ech^9*\[Rho]^3 + 7588510720*Ech^10*\[Rho]^3 - 
    6627532800*Ech^11*\[Rho]^3 + 2539163648*Ech^12*\[Rho]^3 - 
    403357696*Ech^13*\[Rho]^3 + 25804800*Ech^14*\[Rho]^3 + 27825*\[Rho]^4 + 
    10500*Ech*\[Rho]^4 - 5764500*Ech^2*\[Rho]^4 + 64764000*Ech^3*\[Rho]^4 - 
    362754000*Ech^4*\[Rho]^4 + 1251633600*Ech^5*\[Rho]^4 - 
    3256646400*Ech^6*\[Rho]^4 + 7198705920*Ech^7*\[Rho]^4 - 
    12543578880*Ech^8*\[Rho]^4 + 15248486400*Ech^9*\[Rho]^4 - 
    11724733440*Ech^10*\[Rho]^4 + 4915384320*Ech^11*\[Rho]^4 - 
    891555840*Ech^12*\[Rho]^4 + 656145*\[Rho]^5 - 13311900*Ech*\[Rho]^5 + 
    121697100*Ech^2*\[Rho]^5 - 660391200*Ech^3*\[Rho]^5 + 
    2356729200*Ech^4*\[Rho]^5 - 5783158080*Ech^5*\[Rho]^5 + 
    10328889984*Ech^6*\[Rho]^5 - 14007947520*Ech^7*\[Rho]^5 + 
    14520119040*Ech^8*\[Rho]^5 - 11232399360*Ech^9*\[Rho]^5 + 
    5692001280*Ech^10*\[Rho]^5 - 1598607360*Ech^11*\[Rho]^5 + 
    171085824*Ech^12*\[Rho]^5 - 271411*\[Rho]^6 + 5428220*Ech*\[Rho]^6 - 
    48853980*Ech^2*\[Rho]^6 + 260554560*Ech^3*\[Rho]^6 - 
    911940960*Ech^4*\[Rho]^6 + 2188658304*Ech^5*\[Rho]^6 - 
    3813382272*Ech^6*\[Rho]^6 + 4782059520*Ech^7*\[Rho]^6 - 
    4337544960*Ech^8*\[Rho]^6 + 2632985600*Ech^9*\[Rho]^6 - 
    946699264*Ech^10*\[Rho]^6 + 152764416*Ech^11*\[Rho]^6 + 35085*\[Rho]^7 - 
    701700*Ech*\[Rho]^7 + 6315300*Ech^2*\[Rho]^7 - 33681600*Ech^3*\[Rho]^7 + 
    117885600*Ech^4*\[Rho]^7 - 282925440*Ech^5*\[Rho]^7 + 
    471542400*Ech^6*\[Rho]^7 - 538905600*Ech^7*\[Rho]^7 + 
    404179200*Ech^8*\[Rho]^7 - 179635200*Ech^9*\[Rho]^7 + 
    35927040*Ech^10*\[Rho]^7 - 420*(1 - 2*Ech)^10*(-3440 - 22596*\[Rho] - 
      17055*\[Rho]^2 - 6175*\[Rho]^3 - 675*\[Rho]^4 + 225*\[Rho]^5)*
     Log[1 - 2*Ech] + 420*(1 - 2*Ech)^10*(-3440 - 22596*\[Rho] - 
      17055*\[Rho]^2 - 6175*\[Rho]^3 - 675*\[Rho]^4 + 225*\[Rho]^5)*
     Log[\[Rho]]))/(25200*(1 - 2*Ech)^10*mb^5) + 
 (r3*(45360 - 907200*Ech + 8164800*Ech^2 - 43545600*Ech^3 + 152409600*Ech^4 - 
    365783040*Ech^5 + 609638400*Ech^6 - 696729600*Ech^7 + 522547200*Ech^8 - 
    232243200*Ech^9 + 46448640*Ech^10 + 1779485*\[Rho] - 
    36984100*Ech*\[Rho] + 346800900*Ech^2*\[Rho] - 1933268800*Ech^3*\[Rho] + 
    7101096800*Ech^4*\[Rho] - 17979669120*Ech^5*\[Rho] + 
    31838987264*Ech^6*\[Rho] - 39045560320*Ech^7*\[Rho] + 
    31822744320*Ech^8*\[Rho] - 15325588480*Ech^9*\[Rho] + 
    2045527040*Ech^10*\[Rho] + 3325722624*Ech^11*\[Rho] - 
    4326031360*Ech^12*\[Rho] + 3614965760*Ech^13*\[Rho] - 
    2107146240*Ech^14*\[Rho] + 905707520*Ech^15*\[Rho] - 
    289275904*Ech^16*\[Rho] + 39321600*Ech^17*\[Rho] - 957159*\[Rho]^2 + 
    14839020*Ech*\[Rho]^2 - 90509580*Ech^2*\[Rho]^2 + 
    224468160*Ech^3*\[Rho]^2 + 247359840*Ech^4*\[Rho]^2 - 
    3486059136*Ech^5*\[Rho]^2 + 11593540224*Ech^6*\[Rho]^2 - 
    21493850112*Ech^7*\[Rho]^2 + 24251205888*Ech^8*\[Rho]^2 - 
    15756948480*Ech^9*\[Rho]^2 + 3965273088*Ech^10*\[Rho]^2 + 
    2085027840*Ech^11*\[Rho]^2 - 2686795776*Ech^12*\[Rho]^2 + 
    1581318144*Ech^13*\[Rho]^2 - 371589120*Ech^14*\[Rho]^2 - 
    137625600*Ech^15*\[Rho]^2 + 60555264*Ech^16*\[Rho]^2 - 4771935*\[Rho]^3 + 
    99710100*Ech*\[Rho]^3 - 940104900*Ech^2*\[Rho]^3 + 
    5270176800*Ech^3*\[Rho]^3 - 19470754800*Ech^4*\[Rho]^3 + 
    49600192320*Ech^5*\[Rho]^3 - 88400975040*Ech^6*\[Rho]^3 + 
    109132595712*Ech^7*\[Rho]^3 - 89451806976*Ech^8*\[Rho]^3 + 
    43194332160*Ech^9*\[Rho]^3 - 6606351360*Ech^10*\[Rho]^3 - 
    5186764800*Ech^11*\[Rho]^3 + 3864784896*Ech^12*\[Rho]^3 - 
    1330495488*Ech^13*\[Rho]^3 + 232243200*Ech^14*\[Rho]^3 + 
    3798725*\[Rho]^4 - 71619100*Ech*\[Rho]^4 + 601017900*Ech^2*\[Rho]^4 - 
    2944104800*Ech^3*\[Rho]^4 + 9259070800*Ech^4*\[Rho]^4 - 
    19294941120*Ech^5*\[Rho]^4 + 26300491840*Ech^6*\[Rho]^4 - 
    21587761664*Ech^7*\[Rho]^4 + 7129129728*Ech^8*\[Rho]^4 + 
    4515804160*Ech^9*\[Rho]^4 - 6595312640*Ech^10*\[Rho]^4 + 
    3636756480*Ech^11*\[Rho]^4 - 1103613952*Ech^12*\[Rho]^4 + 
    167788544*Ech^13*\[Rho]^4 - 8601600*Ech^14*\[Rho]^4 + 143115*\[Rho]^5 - 
    3429300*Ech*\[Rho]^5 + 36533700*Ech^2*\[Rho]^5 - 
    228866400*Ech^3*\[Rho]^5 + 937112400*Ech^4*\[Rho]^5 - 
    2630093760*Ech^5*\[Rho]^5 + 5148669120*Ech^6*\[Rho]^5 - 
    7110888960*Ech^7*\[Rho]^5 + 7177605120*Ech^8*\[Rho]^5 - 
    5639424000*Ech^9*\[Rho]^5 + 3418705920*Ech^10*\[Rho]^5 - 
    1313464320*Ech^11*\[Rho]^5 + 216760320*Ech^12*\[Rho]^5 - 81585*\[Rho]^6 + 
    1820700*Ech*\[Rho]^6 - 18276300*Ech^2*\[Rho]^6 + 
    108813600*Ech^3*\[Rho]^6 - 426207600*Ech^4*\[Rho]^6 + 
    1149906240*Ech^5*\[Rho]^6 - 2177671104*Ech^6*\[Rho]^6 + 
    2983647744*Ech^7*\[Rho]^6 - 3064481280*Ech^8*\[Rho]^6 + 
    2288240640*Ech^9*\[Rho]^6 - 1092188160*Ech^10*\[Rho]^6 + 
    268886016*Ech^11*\[Rho]^6 - 20127744*Ech^12*\[Rho]^6 + 47159*\[Rho]^7 - 
    943180*Ech*\[Rho]^7 + 8488620*Ech^2*\[Rho]^7 - 45272640*Ech^3*\[Rho]^7 + 
    158454240*Ech^4*\[Rho]^7 - 380290176*Ech^5*\[Rho]^7 + 
    637693056*Ech^6*\[Rho]^7 - 771133440*Ech^7*\[Rho]^7 + 
    658855680*Ech^8*\[Rho]^7 - 369402880*Ech^9*\[Rho]^7 + 
    118823936*Ech^10*\[Rho]^7 - 16343040*Ech^11*\[Rho]^7 - 3165*\[Rho]^8 + 
    63300*Ech*\[Rho]^8 - 569700*Ech^2*\[Rho]^8 + 3038400*Ech^3*\[Rho]^8 - 
    10634400*Ech^4*\[Rho]^8 + 25522560*Ech^5*\[Rho]^8 - 
    42537600*Ech^6*\[Rho]^8 + 48614400*Ech^7*\[Rho]^8 - 
    36460800*Ech^8*\[Rho]^8 + 16204800*Ech^9*\[Rho]^8 - 
    3240960*Ech^10*\[Rho]^8 + 420*(1 - 2*Ech)^10*\[Rho]*
     (-1660 - 5124*\[Rho] + 5085*\[Rho]^2 + 5185*\[Rho]^3 - 675*\[Rho]^4 + 
      225*\[Rho]^5)*Log[1 - 2*Ech] - 420*(1 - 2*Ech)^10*\[Rho]*
     (-1660 - 5124*\[Rho] + 5085*\[Rho]^2 + 5185*\[Rho]^3 - 675*\[Rho]^4 + 
      225*\[Rho]^5)*Log[\[Rho]]))/(6300*(1 - 2*Ech)^10*mb^5*\[Rho]) - 
 (r7*(10080 - 201600*Ech + 1814400*Ech^2 - 9676800*Ech^3 + 33868800*Ech^4 - 
    81285120*Ech^5 + 135475200*Ech^6 - 154828800*Ech^7 + 116121600*Ech^8 - 
    51609600*Ech^9 + 10321920*Ech^10 - 5572895*\[Rho] + 
    114414700*Ech*\[Rho] - 1059300300*Ech^2*\[Rho] + 
    5827009600*Ech^3*\[Rho] - 21104165600*Ech^4*\[Rho] + 
    52636967040*Ech^5*\[Rho] - 91700504000*Ech^6*\[Rho] + 
    110451149056*Ech^7*\[Rho] - 88329861120*Ech^8*\[Rho] + 
    42272373760*Ech^9*\[Rho] - 7888962560*Ech^10*\[Rho] - 
    3503431680*Ech^11*\[Rho] + 4010008576*Ech^12*\[Rho] - 
    2273116160*Ech^13*\[Rho] + 268615680*Ech^14*\[Rho] + 
    618987520*Ech^15*\[Rho] - 515440640*Ech^16*\[Rho] + 
    182452224*Ech^17*\[Rho] - 13415787*\[Rho]^2 + 295672860*Ech*\[Rho]^2 - 
    2934626940*Ech^2*\[Rho]^2 + 17292770880*Ech^3*\[Rho]^2 - 
    67090406880*Ech^4*\[Rho]^2 + 179400961152*Ech^5*\[Rho]^2 - 
    335783870016*Ech^6*\[Rho]^2 + 436478724864*Ech^7*\[Rho]^2 - 
    381147680256*Ech^8*\[Rho]^2 + 209112099840*Ech^9*\[Rho]^2 - 
    67125789696*Ech^10*\[Rho]^2 + 20767875072*Ech^11*\[Rho]^2 - 
    16339427328*Ech^12*\[Rho]^2 + 9203023872*Ech^13*\[Rho]^2 - 
    2530590720*Ech^14*\[Rho]^2 + 323420160*Ech^15*\[Rho]^2 + 
    89456640*Ech^16*\[Rho]^2 + 12897045*\[Rho]^3 - 231140700*Ech*\[Rho]^3 + 
    1812264300*Ech^2*\[Rho]^3 - 8057397600*Ech^3*\[Rho]^3 + 
    21768843600*Ech^4*\[Rho]^3 - 34235490240*Ech^5*\[Rho]^3 + 
    21075069120*Ech^6*\[Rho]^3 + 26972230656*Ech^7*\[Rho]^3 - 
    69675610368*Ech^8*\[Rho]^3 + 59344481280*Ech^9*\[Rho]^3 - 
    14411873280*Ech^10*\[Rho]^3 - 11373895680*Ech^11*\[Rho]^3 + 
    9307189248*Ech^12*\[Rho]^3 - 2780381184*Ech^13*\[Rho]^3 + 
    455884800*Ech^14*\[Rho]^3 + 5003425*\[Rho]^4 - 94520300*Ech*\[Rho]^4 + 
    795200700*Ech^2*\[Rho]^4 - 3908178400*Ech^3*\[Rho]^4 + 
    12347056400*Ech^4*\[Rho]^4 - 25904544960*Ech^5*\[Rho]^4 + 
    35651295680*Ech^6*\[Rho]^4 - 29537815552*Ech^7*\[Rho]^4 + 
    9446056704*Ech^8*\[Rho]^4 + 7381498880*Ech^9*\[Rho]^4 - 
    10695838720*Ech^10*\[Rho]^4 + 6603448320*Ech^11*\[Rho]^4 - 
    2596622336*Ech^12*\[Rho]^4 + 459784192*Ech^13*\[Rho]^4 + 
    8601600*Ech^14*\[Rho]^4 + 865095*\[Rho]^5 - 16356900*Ech*\[Rho]^5 + 
    137762100*Ech^2*\[Rho]^5 - 678031200*Ech^3*\[Rho]^5 + 
    2146309200*Ech^4*\[Rho]^5 - 4516102080*Ech^5*\[Rho]^5 + 
    6321504000*Ech^6*\[Rho]^5 - 5771055360*Ech^7*\[Rho]^5 + 
    3420936960*Ech^8*\[Rho]^5 - 1842892800*Ech^9*\[Rho]^5 + 
    1821711360*Ech^10*\[Rho]^5 - 1467863040*Ech^11*\[Rho]^5 + 
    399544320*Ech^12*\[Rho]^5 + 224595*\[Rho]^6 - 4302900*Ech*\[Rho]^6 + 
    36836100*Ech^2*\[Rho]^6 - 185119200*Ech^3*\[Rho]^6 + 
    602557200*Ech^4*\[Rho]^6 - 1319129280*Ech^5*\[Rho]^6 + 
    1933196160*Ech^6*\[Rho]^6 - 1901915904*Ech^7*\[Rho]^6 + 
    1307792640*Ech^8*\[Rho]^6 - 574586880*Ech^9*\[Rho]^6 + 
    105907200*Ech^10*\[Rho]^6 - 47394816*Ech^11*\[Rho]^6 + 
    27095040*Ech^12*\[Rho]^6 - 17213*\[Rho]^7 + 344260*Ech*\[Rho]^7 - 
    3098340*Ech^2*\[Rho]^7 + 16524480*Ech^3*\[Rho]^7 - 
    57835680*Ech^4*\[Rho]^7 + 138805632*Ech^5*\[Rho]^7 - 
    241390464*Ech^6*\[Rho]^7 + 362987520*Ech^7*\[Rho]^7 - 
    417419520*Ech^8*\[Rho]^7 + 307041280*Ech^9*\[Rho]^7 - 
    133317632*Ech^10*\[Rho]^7 + 26148864*Ech^11*\[Rho]^7 + 5655*\[Rho]^8 - 
    113100*Ech*\[Rho]^8 + 1017900*Ech^2*\[Rho]^8 - 5428800*Ech^3*\[Rho]^8 + 
    19000800*Ech^4*\[Rho]^8 - 45601920*Ech^5*\[Rho]^8 + 
    76003200*Ech^6*\[Rho]^8 - 86860800*Ech^7*\[Rho]^8 + 
    65145600*Ech^8*\[Rho]^8 - 28953600*Ech^9*\[Rho]^8 + 
    5790720*Ech^10*\[Rho]^8 + 420*(1 - 2*Ech)^10*\[Rho]*
     (3520 + 32568*\[Rho] + 31905*\[Rho]^2 + 6605*\[Rho]^3 + 1125*\[Rho]^4 + 
      225*\[Rho]^5)*Log[1 - 2*Ech] - 420*(1 - 2*Ech)^10*\[Rho]*
     (3520 + 32568*\[Rho] + 31905*\[Rho]^2 + 6605*\[Rho]^3 + 1125*\[Rho]^4 + 
      225*\[Rho]^5)*Log[\[Rho]]))/(25200*(1 - 2*Ech)^10*mb^5*\[Rho]) + 
 (r5*(40320 - 806400*Ech + 7257600*Ech^2 - 38707200*Ech^3 + 135475200*Ech^4 - 
    325140480*Ech^5 + 541900800*Ech^6 - 619315200*Ech^7 + 464486400*Ech^8 - 
    206438400*Ech^9 + 41287680*Ech^10 + 1500185*\[Rho] - 
    31246900*Ech*\[Rho] + 293654100*Ech^2*\[Rho] - 1640747200*Ech^3*\[Rho] + 
    6040983200*Ech^4*\[Rho] - 15333790080*Ech^5*\[Rho] + 
    27227278400*Ech^6*\[Rho] - 33507479296*Ech^7*\[Rho] + 
    27561861120*Ech^8*\[Rho] - 14127170560*Ech^9*\[Rho] + 
    4607728640*Ech^10*\[Rho] - 3145605120*Ech^11*\[Rho] + 
    4854800384*Ech^12*\[Rho] - 4745789440*Ech^13*\[Rho] + 
    2181611520*Ech^14*\[Rho] + 307036160*Ech^15*\[Rho] - 
    772341760*Ech^16*\[Rho] + 226492416*Ech^17*\[Rho] - 5336163*\[Rho]^2 + 
    106078140*Ech*\[Rho]^2 - 948252060*Ech^2*\[Rho]^2 + 
    5018637120*Ech^3*\[Rho]^2 - 17410401120*Ech^4*\[Rho]^2 + 
    41351442048*Ech^5*\[Rho]^2 - 68057446464*Ech^6*\[Rho]^2 + 
    76612897536*Ech^7*\[Rho]^2 - 56659244544*Ech^8*\[Rho]^2 + 
    25998658560*Ech^9*\[Rho]^2 - 9068258304*Ech^10*\[Rho]^2 + 
    7619125248*Ech^11*\[Rho]^2 - 8889065472*Ech^12*\[Rho]^2 + 
    6761545728*Ech^13*\[Rho]^2 - 2957230080*Ech^14*\[Rho]^2 + 
    433520640*Ech^15*\[Rho]^2 + 89456640*Ech^16*\[Rho]^2 - 9699795*\[Rho]^3 + 
    214445700*Ech*\[Rho]^3 - 2134509300*Ech^2*\[Rho]^3 + 
    12611037600*Ech^3*\[Rho]^3 - 49046583600*Ech^4*\[Rho]^3 + 
    131454066240*Ech^5*\[Rho]^3 - 246540544320*Ech^6*\[Rho]^3 + 
    320671110144*Ech^7*\[Rho]^3 - 278157234432*Ech^8*\[Rho]^3 + 
    145578961920*Ech^9*\[Rho]^3 - 32547486720*Ech^10*\[Rho]^3 - 
    5923921920*Ech^11*\[Rho]^3 + 4984369152*Ech^12*\[Rho]^3 - 
    1640841216*Ech^13*\[Rho]^3 + 455884800*Ech^14*\[Rho]^3 + 
    10898825*\[Rho]^4 - 200970700*Ech*\[Rho]^4 + 1638678300*Ech^2*\[Rho]^4 - 
    7719269600*Ech^3*\[Rho]^4 + 22936051600*Ech^4*\[Rho]^4 - 
    43618626240*Ech^5*\[Rho]^4 + 49757686720*Ech^6*\[Rho]^4 - 
    23505026048*Ech^7*\[Rho]^4 - 17574837504*Ech^8*\[Rho]^4 + 
    34709355520*Ech^9*\[Rho]^4 - 22057978880*Ech^10*\[Rho]^4 + 
    6789242880*Ech^11*\[Rho]^4 - 1536446464*Ech^12*\[Rho]^4 + 
    279953408*Ech^13*\[Rho]^4 + 8601600*Ech^14*\[Rho]^4 + 2586255*\[Rho]^5 - 
    50780100*Ech*\[Rho]^5 + 447570900*Ech^2*\[Rho]^5 - 
    2330344800*Ech^3*\[Rho]^5 + 7929406800*Ech^4*\[Rho]^5 - 
    18395536320*Ech^5*\[Rho]^5 + 29489913600*Ech^6*\[Rho]^5 - 
    32560093440*Ech^7*\[Rho]^5 + 24430775040*Ech^8*\[Rho]^5 - 
    12392755200*Ech^9*\[Rho]^5 + 4723031040*Ech^10*\[Rho]^5 - 
    1753436160*Ech^11*\[Rho]^5 + 361697280*Ech^12*\[Rho]^5 - 24885*\[Rho]^6 + 
    686700*Ech*\[Rho]^6 - 8070300*Ech^2*\[Rho]^6 + 54381600*Ech^3*\[Rho]^6 - 
    235695600*Ech^4*\[Rho]^6 + 692677440*Ech^5*\[Rho]^6 - 
    1467231360*Ech^6*\[Rho]^6 + 2330329344*Ech^7*\[Rho]^6 - 
    2617117440*Ech^8*\[Rho]^6 + 1907834880*Ech^9*\[Rho]^6 - 
    918543360*Ech^10*\[Rho]^6 + 206524416*Ech^11*\[Rho]^6 - 
    3870720*Ech^12*\[Rho]^6 + 37163*\[Rho]^7 - 743260*Ech*\[Rho]^7 + 
    6689340*Ech^2*\[Rho]^7 - 35676480*Ech^3*\[Rho]^7 + 
    124867680*Ech^4*\[Rho]^7 - 299682432*Ech^5*\[Rho]^7 + 
    512905344*Ech^6*\[Rho]^7 - 629637120*Ech^7*\[Rho]^7 + 
    490264320*Ech^8*\[Rho]^7 - 241454080*Ech^9*\[Rho]^7 + 
    63429632*Ech^10*\[Rho]^7 - 5505024*Ech^11*\[Rho]^7 - 1905*\[Rho]^8 + 
    38100*Ech*\[Rho]^8 - 342900*Ech^2*\[Rho]^8 + 1828800*Ech^3*\[Rho]^8 - 
    6400800*Ech^4*\[Rho]^8 + 15361920*Ech^5*\[Rho]^8 - 
    25603200*Ech^6*\[Rho]^8 + 29260800*Ech^7*\[Rho]^8 - 
    21945600*Ech^8*\[Rho]^8 + 9753600*Ech^9*\[Rho]^8 - 
    1950720*Ech^10*\[Rho]^8 + 420*(1 - 2*Ech)^10*\[Rho]*
     (-1480 - 768*\[Rho] + 24345*\[Rho]^2 + 20245*\[Rho]^3 + 1125*\[Rho]^4 + 
      225*\[Rho]^5)*Log[1 - 2*Ech] - 420*(1 - 2*Ech)^10*\[Rho]*
     (-1480 - 768*\[Rho] + 24345*\[Rho]^2 + 20245*\[Rho]^3 + 1125*\[Rho]^4 + 
      225*\[Rho]^5)*Log[\[Rho]]))/(25200*(1 - 2*Ech)^10*mb^5*\[Rho])


==> anc/Results/Resultsq2Mom/Q0.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(-1/2*((2339*r1 + 420*r10 + 1020*r11 + 1060*r12 - 900*r13 - 840*r14 - 
       130*r15 - 425*r16 - 505*r17 + 970*r18 + 544*r2 + 844*r3 - 1176*r4 + 
       127*r5 - 673*r6 + 377*r7 + 995*r8 - 440*r9)*\[Rho]^3)/tc^4 + 
   ((2339*r1 + 420*r10 + 1020*r11 + 1060*r12 - 900*r13 - 840*r14 - 130*r15 - 
      425*r16 - 505*r17 + 970*r18 + 544*r2 + 844*r3 - 1176*r4 + 127*r5 - 
      673*r6 + 377*r7 + 995*r8 - 440*r9)*tc^4*\[Rho]^3)/2 - 
   (2*\[Rho]^2*(500*r11 + 720*r12 - 320*r13 - 610*r14 - 740*r15 - 430*r16 - 
      590*r17 + 1040*r18 + 1610*r2 + 460*r3 - 970*r4 - 50*r5 - 1090*r6 + 
      390*r7 + 1490*r8 - 130*r9 + 1820*r11*\[Rho] + 1960*r12*\[Rho] - 
      1520*r13*\[Rho] - 1530*r14*\[Rho] - 650*r15*\[Rho] - 925*r16*\[Rho] - 
      1125*r17*\[Rho] + 2150*r18*\[Rho] + 1698*r2*\[Rho] + 1388*r3*\[Rho] - 
      2162*r4*\[Rho] + 159*r5*\[Rho] - 1601*r6*\[Rho] + 789*r7*\[Rho] + 
      2105*r8*\[Rho] - 770*r9*\[Rho] + 20*r10*(79 + 77*\[Rho]) + 
      r1*(3650 + 5273*\[Rho])))/tc^2 + 2*tc^2*\[Rho]^2*
    (500*r11 + 720*r12 - 320*r13 - 610*r14 - 740*r15 - 430*r16 - 590*r17 + 
     1040*r18 + 1610*r2 + 460*r3 - 970*r4 - 50*r5 - 1090*r6 + 390*r7 + 
     1490*r8 - 130*r9 + 1820*r11*\[Rho] + 1960*r12*\[Rho] - 1520*r13*\[Rho] - 
     1530*r14*\[Rho] - 650*r15*\[Rho] - 925*r16*\[Rho] - 1125*r17*\[Rho] + 
     2150*r18*\[Rho] + 1698*r2*\[Rho] + 1388*r3*\[Rho] - 2162*r4*\[Rho] + 
     159*r5*\[Rho] - 1601*r6*\[Rho] + 789*r7*\[Rho] + 2105*r8*\[Rho] - 
     770*r9*\[Rho] + 20*r10*(79 + 77*\[Rho]) + r1*(3650 + 5273*\[Rho])) + 
   (\[Rho]^(5/2)*(4180*r11 + 4780*r12 - 3340*r13 - 3880*r14 - 1830*r15 - 
      2155*r16 - 2715*r17 + 5150*r18 + 4272*r2 + 3652*r3 - 5528*r4 + 301*r5 - 
      4019*r6 + 2011*r7 + 5945*r8 - 1720*r9 + 3060*r11*\[Rho] + 
      3180*r12*\[Rho] - 2700*r13*\[Rho] - 2520*r14*\[Rho] - 390*r15*\[Rho] - 
      1275*r16*\[Rho] - 1515*r17*\[Rho] + 2910*r18*\[Rho] + 1632*r2*\[Rho] + 
      2532*r3*\[Rho] - 3528*r4*\[Rho] + 381*r5*\[Rho] - 2019*r6*\[Rho] + 
      1131*r7*\[Rho] + 2985*r8*\[Rho] - 1320*r9*\[Rho] + 
      20*r10*(199 + 63*\[Rho]) + r1*(13817 + 7017*\[Rho])))/(3*tc^3) - 
   (tc^3*\[Rho]^(5/2)*(4180*r11 + 4780*r12 - 3340*r13 - 3880*r14 - 1830*r15 - 
      2155*r16 - 2715*r17 + 5150*r18 + 4272*r2 + 3652*r3 - 5528*r4 + 301*r5 - 
      4019*r6 + 2011*r7 + 5945*r8 - 1720*r9 + 3060*r11*\[Rho] + 
      3180*r12*\[Rho] - 2700*r13*\[Rho] - 2520*r14*\[Rho] - 390*r15*\[Rho] - 
      1275*r16*\[Rho] - 1515*r17*\[Rho] + 2910*r18*\[Rho] + 1632*r2*\[Rho] + 
      2532*r3*\[Rho] - 3528*r4*\[Rho] + 381*r5*\[Rho] - 2019*r6*\[Rho] + 
      1131*r7*\[Rho] + 2985*r8*\[Rho] - 1320*r9*\[Rho] + 
      20*r10*(199 + 63*\[Rho]) + r1*(13817 + 7017*\[Rho])))/3 + 
   (\[Rho]^(3/2)*(40*r11 - 80*r12 + 120*r13 + 140*r14 - 1120*r15 - 240*r16 - 
      840*r17 + 640*r18 + 3700*r2 - 560*r3 - 180*r4 - 80*r5 - 1960*r6 + 
      80*r7 + 2020*r8 + 500*r9 + 4060*r11*\[Rho] + 4900*r12*\[Rho] - 
      3140*r13*\[Rho] - 3640*r14*\[Rho] - 3370*r15*\[Rho] - 2765*r16*\[Rho] - 
      3485*r17*\[Rho] + 6450*r18*\[Rho] + 8112*r2*\[Rho] + 2732*r3*\[Rho] - 
      5448*r4*\[Rho] + 91*r5*\[Rho] - 5989*r6*\[Rho] + 2301*r7*\[Rho] + 
      6615*r8*\[Rho] - 1640*r9*\[Rho] + 660*r11*\[Rho]^2 + 660*r12*\[Rho]^2 - 
      540*r13*\[Rho]^2 - 420*r14*\[Rho]^2 - 810*r15*\[Rho]^2 - 
      1005*r16*\[Rho]^2 - 1125*r17*\[Rho]^2 + 2130*r18*\[Rho]^2 + 
      1692*r2*\[Rho]^2 + 252*r3*\[Rho]^2 - 948*r4*\[Rho]^2 - 69*r5*\[Rho]^2 - 
      1389*r6*\[Rho]^2 + 861*r7*\[Rho]^2 + 1395*r8*\[Rho]^2 - 
      60*r9*\[Rho]^2 + 20*r10*(166 + 389*\[Rho] + 87*\[Rho]^2) + 
      r1*(5540 + 18487*\[Rho] + 3987*\[Rho]^2)))/tc - 
   tc*\[Rho]^(3/2)*(40*r11 - 80*r12 + 120*r13 + 140*r14 - 1120*r15 - 
     240*r16 - 840*r17 + 640*r18 + 3700*r2 - 560*r3 - 180*r4 - 80*r5 - 
     1960*r6 + 80*r7 + 2020*r8 + 500*r9 + 4060*r11*\[Rho] + 4900*r12*\[Rho] - 
     3140*r13*\[Rho] - 3640*r14*\[Rho] - 3370*r15*\[Rho] - 2765*r16*\[Rho] - 
     3485*r17*\[Rho] + 6450*r18*\[Rho] + 8112*r2*\[Rho] + 2732*r3*\[Rho] - 
     5448*r4*\[Rho] + 91*r5*\[Rho] - 5989*r6*\[Rho] + 2301*r7*\[Rho] + 
     6615*r8*\[Rho] - 1640*r9*\[Rho] + 660*r11*\[Rho]^2 + 660*r12*\[Rho]^2 - 
     540*r13*\[Rho]^2 - 420*r14*\[Rho]^2 - 810*r15*\[Rho]^2 - 
     1005*r16*\[Rho]^2 - 1125*r17*\[Rho]^2 + 2130*r18*\[Rho]^2 + 
     1692*r2*\[Rho]^2 + 252*r3*\[Rho]^2 - 948*r4*\[Rho]^2 - 69*r5*\[Rho]^2 - 
     1389*r6*\[Rho]^2 + 861*r7*\[Rho]^2 + 1395*r8*\[Rho]^2 - 60*r9*\[Rho]^2 + 
     20*r10*(166 + 389*\[Rho] + 87*\[Rho]^2) + 
     r1*(5540 + 18487*\[Rho] + 3987*\[Rho]^2)) - 
   (2304*r1*(-1 - 21*\[Rho] - 35*\[Rho]^2 - 7*\[Rho]^3 + 
      tc*Sqrt[\[Rho]]*(7 + 35*\[Rho] + 21*\[Rho]^2 + \[Rho]^3)))/
    (-1 + tc^2)^5 - 
   (1152*r1*(4*tc*Sqrt[\[Rho]]*(7 + 35*\[Rho] + 21*\[Rho]^2 + \[Rho]^3) - 
      5*(1 + 21*\[Rho] + 35*\[Rho]^2 + 7*\[Rho]^3)))/(-1 + tc^2)^4 + 
   8*(15*r12 - 10*r13 - 5*r14 + 10*r15 + 5*r16 - 5*r18 + 51*r2 - 54*r3 + 
     51*r4 - 12*r5 - 27*r6 + 3*r7 - 10*r9 + 195*r1*\[Rho] + 5*r12*\[Rho] + 
     110*r13*\[Rho] + 40*r14*\[Rho] - 110*r15*\[Rho] - 80*r16*\[Rho] - 
     35*r17*\[Rho] + 65*r18*\[Rho] + 546*r2*\[Rho] - 284*r3*\[Rho] + 
     96*r4*\[Rho] - 67*r5*\[Rho] - 22*r6*\[Rho] - 172*r7*\[Rho] + 
     95*r8*\[Rho] + 5*r9*\[Rho] + 1930*r1*\[Rho]^2 + 225*r12*\[Rho]^2 - 
     50*r13*\[Rho]^2 - 85*r14*\[Rho]^2 - 350*r15*\[Rho]^2 - 
     195*r16*\[Rho]^2 - 310*r17*\[Rho]^2 + 405*r18*\[Rho]^2 + 
     1115*r2*\[Rho]^2 + 10*r3*\[Rho]^2 - 265*r4*\[Rho]^2 + 10*r5*\[Rho]^2 - 
     695*r6*\[Rho]^2 + 115*r7*\[Rho]^2 + 570*r8*\[Rho]^2 - 40*r9*\[Rho]^2 + 
     1851*r1*\[Rho]^3 + 395*r12*\[Rho]^3 - 330*r13*\[Rho]^3 - 
     270*r14*\[Rho]^3 - 350*r15*\[Rho]^3 - 370*r16*\[Rho]^3 - 
     455*r17*\[Rho]^3 + 815*r18*\[Rho]^3 + 808*r2*\[Rho]^3 + 
     168*r3*\[Rho]^3 - 482*r4*\[Rho]^3 - 11*r5*\[Rho]^3 - 616*r6*\[Rho]^3 + 
     294*r7*\[Rho]^3 + 655*r8*\[Rho]^3 - 115*r9*\[Rho]^3 + 
     5*r11*(1 - 35*\[Rho] + 19*\[Rho]^2 + 79*\[Rho]^3) + 
     5*r10*(-3 + 73*\[Rho] + 211*\[Rho]^2 + 159*\[Rho]^3)) + 
   (32*(15*r13 - 15*r15 - 15*r16 - 15*r17 + 30*r18 - 27*r2 + 18*r3 - 27*r4 + 
      9*r5 + 54*r6 - 36*r7 + 15*r8 - 60*r13*tc*Sqrt[\[Rho]] + 
      30*r15*tc*Sqrt[\[Rho]] + 70*r16*tc*Sqrt[\[Rho]] + 
      70*r17*tc*Sqrt[\[Rho]] - 140*r18*tc*Sqrt[\[Rho]] + 
      156*r2*tc*Sqrt[\[Rho]] - 84*r3*tc*Sqrt[\[Rho]] + 
      96*r4*tc*Sqrt[\[Rho]] - 42*r5*tc*Sqrt[\[Rho]] - 
      172*r6*tc*Sqrt[\[Rho]] + 88*r7*tc*Sqrt[\[Rho]] - 
      50*r8*tc*Sqrt[\[Rho]] + 225*r13*\[Rho] + 45*r15*\[Rho] - 
      255*r16*\[Rho] - 255*r17*\[Rho] + 510*r18*\[Rho] - 837*r2*\[Rho] + 
      378*r3*\[Rho] - 297*r4*\[Rho] + 189*r5*\[Rho] + 534*r6*\[Rho] - 
      156*r7*\[Rho] + 105*r8*\[Rho] - 200*r13*tc*\[Rho]^(3/2) - 
      250*r15*tc*\[Rho]^(3/2) + 150*r16*tc*\[Rho]^(3/2) + 
      150*r17*tc*\[Rho]^(3/2) - 300*r18*tc*\[Rho]^(3/2) + 
      1080*r2*tc*\[Rho]^(3/2) - 420*r3*tc*\[Rho]^(3/2) + 
      180*r4*tc*\[Rho]^(3/2) - 210*r5*tc*\[Rho]^(3/2) - 
      460*r6*tc*\[Rho]^(3/2) + 40*r7*tc*\[Rho]^(3/2) + 
      50*r8*tc*\[Rho]^(3/2) + 225*r13*\[Rho]^2 + 675*r15*\[Rho]^2 + 
      75*r16*\[Rho]^2 + 75*r17*\[Rho]^2 - 150*r18*\[Rho]^2 - 
      1845*r2*\[Rho]^2 + 630*r3*\[Rho]^2 - 45*r4*\[Rho]^2 + 315*r5*\[Rho]^2 + 
      690*r6*\[Rho]^2 - 60*r7*\[Rho]^2 - 375*r8*\[Rho]^2 - 
      60*r13*tc*\[Rho]^(5/2) - 390*r15*tc*\[Rho]^(5/2) - 
      190*r16*tc*\[Rho]^(5/2) - 190*r17*tc*\[Rho]^(5/2) + 
      380*r18*tc*\[Rho]^(5/2) + 828*r2*tc*\[Rho]^(5/2) - 
      252*r3*tc*\[Rho]^(5/2) - 72*r4*tc*\[Rho]^(5/2) - 
      126*r5*tc*\[Rho]^(5/2) - 356*r6*tc*\[Rho]^(5/2) + 
      104*r7*tc*\[Rho]^(5/2) + 290*r8*tc*\[Rho]^(5/2) + 15*r13*\[Rho]^3 + 
      255*r15*\[Rho]^3 + 195*r16*\[Rho]^3 + 195*r17*\[Rho]^3 - 
      390*r18*\[Rho]^3 - 459*r2*\[Rho]^3 + 126*r3*\[Rho]^3 + 81*r4*\[Rho]^3 + 
      63*r5*\[Rho]^3 + 258*r6*\[Rho]^3 - 132*r7*\[Rho]^3 - 225*r8*\[Rho]^3 - 
      30*r15*tc*\[Rho]^(7/2) - 30*r16*tc*\[Rho]^(7/2) - 
      30*r17*tc*\[Rho]^(7/2) + 60*r18*tc*\[Rho]^(7/2) + 
      48*r2*tc*\[Rho]^(7/2) - 12*r3*tc*\[Rho]^(7/2) - 12*r4*tc*\[Rho]^(7/2) - 
      6*r5*tc*\[Rho]^(7/2) - 36*r6*tc*\[Rho]^(7/2) + 24*r7*tc*\[Rho]^(7/2) + 
      30*r8*tc*\[Rho]^(7/2) + 4*r1*tc*Sqrt[\[Rho]]*(29 + 95*\[Rho] + 
        217*\[Rho]^2 + 27*\[Rho]^3) - 3*r1*(9 - 61*\[Rho] + 115*\[Rho]^2 + 
        193*\[Rho]^3) + 5*r10*(3 - 63*\[Rho] + 140*tc*\[Rho]^(3/2) - 
        315*\[Rho]^2 + 168*tc*\[Rho]^(5/2) - 105*\[Rho]^3 + 
        12*tc*\[Rho]^(7/2))))/(-1 + tc^2)^2 + 
   (64*(5*r13 - 5*r15 - 5*r16 - 5*r17 + 10*r18 - 9*r2 + 6*r3 - 9*r4 + 3*r5 + 
      18*r6 - 12*r7 + 5*r8 - 30*r13*tc*Sqrt[\[Rho]] + 
      15*r15*tc*Sqrt[\[Rho]] + 35*r16*tc*Sqrt[\[Rho]] + 
      35*r17*tc*Sqrt[\[Rho]] - 70*r18*tc*Sqrt[\[Rho]] + 
      78*r2*tc*Sqrt[\[Rho]] - 42*r3*tc*Sqrt[\[Rho]] + 48*r4*tc*Sqrt[\[Rho]] - 
      21*r5*tc*Sqrt[\[Rho]] - 86*r6*tc*Sqrt[\[Rho]] + 44*r7*tc*Sqrt[\[Rho]] - 
      25*r8*tc*Sqrt[\[Rho]] + 75*r13*\[Rho] + 15*r15*\[Rho] - 85*r16*\[Rho] - 
      85*r17*\[Rho] + 170*r18*\[Rho] - 279*r2*\[Rho] + 126*r3*\[Rho] - 
      99*r4*\[Rho] + 63*r5*\[Rho] + 178*r6*\[Rho] - 52*r7*\[Rho] + 
      35*r8*\[Rho] - 100*r13*tc*\[Rho]^(3/2) - 125*r15*tc*\[Rho]^(3/2) + 
      75*r16*tc*\[Rho]^(3/2) + 75*r17*tc*\[Rho]^(3/2) - 
      150*r18*tc*\[Rho]^(3/2) + 540*r2*tc*\[Rho]^(3/2) - 
      210*r3*tc*\[Rho]^(3/2) + 90*r4*tc*\[Rho]^(3/2) - 
      105*r5*tc*\[Rho]^(3/2) - 230*r6*tc*\[Rho]^(3/2) + 
      20*r7*tc*\[Rho]^(3/2) + 25*r8*tc*\[Rho]^(3/2) + 75*r13*\[Rho]^2 + 
      225*r15*\[Rho]^2 + 25*r16*\[Rho]^2 + 25*r17*\[Rho]^2 - 
      50*r18*\[Rho]^2 - 615*r2*\[Rho]^2 + 210*r3*\[Rho]^2 - 15*r4*\[Rho]^2 + 
      105*r5*\[Rho]^2 + 230*r6*\[Rho]^2 - 20*r7*\[Rho]^2 - 125*r8*\[Rho]^2 - 
      30*r13*tc*\[Rho]^(5/2) - 195*r15*tc*\[Rho]^(5/2) - 
      95*r16*tc*\[Rho]^(5/2) - 95*r17*tc*\[Rho]^(5/2) + 
      190*r18*tc*\[Rho]^(5/2) + 414*r2*tc*\[Rho]^(5/2) - 
      126*r3*tc*\[Rho]^(5/2) - 36*r4*tc*\[Rho]^(5/2) - 
      63*r5*tc*\[Rho]^(5/2) - 178*r6*tc*\[Rho]^(5/2) + 
      52*r7*tc*\[Rho]^(5/2) + 145*r8*tc*\[Rho]^(5/2) + 5*r13*\[Rho]^3 + 
      85*r15*\[Rho]^3 + 65*r16*\[Rho]^3 + 65*r17*\[Rho]^3 - 
      130*r18*\[Rho]^3 - 153*r2*\[Rho]^3 + 42*r3*\[Rho]^3 + 27*r4*\[Rho]^3 + 
      21*r5*\[Rho]^3 + 86*r6*\[Rho]^3 - 44*r7*\[Rho]^3 - 75*r8*\[Rho]^3 - 
      15*r15*tc*\[Rho]^(7/2) - 15*r16*tc*\[Rho]^(7/2) - 
      15*r17*tc*\[Rho]^(7/2) + 30*r18*tc*\[Rho]^(7/2) + 
      24*r2*tc*\[Rho]^(7/2) - 6*r3*tc*\[Rho]^(7/2) - 6*r4*tc*\[Rho]^(7/2) - 
      3*r5*tc*\[Rho]^(7/2) - 18*r6*tc*\[Rho]^(7/2) + 12*r7*tc*\[Rho]^(7/2) + 
      15*r8*tc*\[Rho]^(7/2) + 5*r10*(1 - 21*\[Rho] + 70*tc*\[Rho]^(3/2) - 
        105*\[Rho]^2 + 84*tc*\[Rho]^(5/2) - 35*\[Rho]^3 + 
        6*tc*\[Rho]^(7/2)) + r1*(51 + 1321*\[Rho] + 1985*\[Rho]^2 + 
        227*\[Rho]^3 + 2*tc*Sqrt[\[Rho]]*(-97 - 535*\[Rho] - 161*\[Rho]^2 + 
          9*\[Rho]^3))))/(-1 + tc^2)^3 - 
   (16*(-5*r11 - 15*r12 + 5*r14 + 5*r16 + 10*r17 - 15*r18 - 33*r2 + 42*r3 - 
      33*r4 + 6*r5 - 9*r6 + 21*r7 - 10*r8 + 10*r9 - 25*r11*tc*Sqrt[\[Rho]] + 
      45*r12*tc*Sqrt[\[Rho]] + 10*r13*tc*Sqrt[\[Rho]] - 
      10*r14*tc*Sqrt[\[Rho]] - 20*r15*tc*Sqrt[\[Rho]] - 
      25*r16*tc*Sqrt[\[Rho]] - 20*r17*tc*Sqrt[\[Rho]] + 
      35*r18*tc*Sqrt[\[Rho]] + 224*r2*tc*Sqrt[\[Rho]] - 
      176*r3*tc*Sqrt[\[Rho]] + 104*r4*tc*Sqrt[\[Rho]] - 
      38*r5*tc*Sqrt[\[Rho]] + 17*r6*tc*Sqrt[\[Rho]] - 93*r7*tc*Sqrt[\[Rho]] + 
      35*r8*tc*Sqrt[\[Rho]] - 25*r9*tc*Sqrt[\[Rho]] + 175*r11*\[Rho] - 
      5*r12*\[Rho] - 260*r13*\[Rho] - 40*r14*\[Rho] + 80*r15*\[Rho] + 
      250*r16*\[Rho] + 205*r17*\[Rho] - 405*r18*\[Rho] + 12*r2*\[Rho] + 
      32*r3*\[Rho] + 102*r4*\[Rho] - 59*r5*\[Rho] - 334*r6*\[Rho] + 
      276*r7*\[Rho] - 165*r8*\[Rho] - 5*r9*\[Rho] - 245*r11*tc*\[Rho]^(3/2) - 
      25*r12*tc*\[Rho]^(3/2) + 250*r13*tc*\[Rho]^(3/2) + 
      85*r14*tc*\[Rho]^(3/2) - 150*r15*tc*\[Rho]^(3/2) - 
      170*r16*tc*\[Rho]^(3/2) - 155*r17*tc*\[Rho]^(3/2) + 
      225*r18*tc*\[Rho]^(3/2) + 505*r2*tc*\[Rho]^(3/2) - 
      90*r3*tc*\[Rho]^(3/2) - 65*r4*tc*\[Rho]^(3/2) + 25*r5*tc*\[Rho]^(3/2) - 
      150*r6*tc*\[Rho]^(3/2) - 100*r7*tc*\[Rho]^(3/2) + 
      230*r8*tc*\[Rho]^(3/2) + 40*r9*tc*\[Rho]^(3/2) - 95*r11*\[Rho]^2 - 
      225*r12*\[Rho]^2 - 100*r13*\[Rho]^2 + 85*r14*\[Rho]^2 - 
      100*r15*\[Rho]^2 + 145*r16*\[Rho]^2 + 260*r17*\[Rho]^2 - 
      305*r18*\[Rho]^2 + 115*r2*\[Rho]^2 - 430*r3*\[Rho]^2 + 
      295*r4*\[Rho]^2 - 220*r5*\[Rho]^2 + 235*r6*\[Rho]^2 - 75*r7*\[Rho]^2 - 
      320*r8*\[Rho]^2 + 40*r9*\[Rho]^2 + 485*r11*tc*\[Rho]^(5/2) + 
      515*r12*tc*\[Rho]^(5/2) - 370*r13*tc*\[Rho]^(5/2) - 
      320*r14*tc*\[Rho]^(5/2) - 380*r15*tc*\[Rho]^(5/2) - 
      325*r16*tc*\[Rho]^(5/2) - 490*r17*tc*\[Rho]^(5/2) + 
      765*r18*tc*\[Rho]^(5/2) + 1074*r2*tc*\[Rho]^(5/2) + 
      244*r3*tc*\[Rho]^(5/2) - 546*r4*tc*\[Rho]^(5/2) + 
      32*r5*tc*\[Rho]^(5/2) - 803*r6*tc*\[Rho]^(5/2) + 
      267*r7*tc*\[Rho]^(5/2) + 795*r8*tc*\[Rho]^(5/2) - 
      145*r9*tc*\[Rho]^(5/2) - 395*r11*\[Rho]^3 - 395*r12*\[Rho]^3 + 
      320*r13*\[Rho]^3 + 270*r14*\[Rho]^3 + 180*r15*\[Rho]^3 + 
      240*r16*\[Rho]^3 + 325*r17*\[Rho]^3 - 555*r18*\[Rho]^3 - 
      502*r2*\[Rho]^3 - 252*r3*\[Rho]^3 + 428*r4*\[Rho]^3 - 31*r5*\[Rho]^3 + 
      444*r6*\[Rho]^3 - 206*r7*\[Rho]^3 - 505*r8*\[Rho]^3 + 115*r9*\[Rho]^3 + 
      105*r11*tc*\[Rho]^(7/2) + 105*r12*tc*\[Rho]^(7/2) - 
      90*r13*tc*\[Rho]^(7/2) - 75*r14*tc*\[Rho]^(7/2) - 
      90*r15*tc*\[Rho]^(7/2) - 120*r16*tc*\[Rho]^(7/2) - 
      135*r17*tc*\[Rho]^(7/2) + 255*r18*tc*\[Rho]^(7/2) + 
      189*r2*tc*\[Rho]^(7/2) + 54*r3*tc*\[Rho]^(7/2) - 
      141*r4*tc*\[Rho]^(7/2) - 3*r5*tc*\[Rho]^(7/2) - 
      168*r6*tc*\[Rho]^(7/2) + 102*r7*tc*\[Rho]^(7/2) + 
      180*r8*tc*\[Rho]^(7/2) - 30*r9*tc*\[Rho]^(7/2) + 
      5*r10*(1 - 31*\[Rho] - \[Rho]^2 - 89*\[Rho]^3 + 
        tc*Sqrt[\[Rho]]*(13 + 109*\[Rho] + 199*\[Rho]^2 + 39*\[Rho]^3)) + 
      r1*(42 + 187*\[Rho] - 860*\[Rho]^2 - 1297*\[Rho]^3 + 
        tc*Sqrt[\[Rho]]*(-61 + 670*\[Rho] + 2279*\[Rho]^2 + 504*\[Rho]^3))))/
    (-1 + tc^2) - 20*\[Rho]*(-40*r11 + 32*r12 + 16*r13 - 20*r14 - 24*r15 - 
     20*r16 + 12*r17 + 16*r18 + 84*r2 - 40*r3 - 4*r4 - 28*r5 + 20*r6 - 
     28*r7 + 4*r8 - 20*r9 + 36*r11*\[Rho]^2 + 36*r12*\[Rho]^2 - 
     36*r13*\[Rho]^2 - 36*r14*\[Rho]^2 + 18*r15*\[Rho]^2 + 9*r16*\[Rho]^2 + 
     9*r17*\[Rho]^2 - 18*r18*\[Rho]^2 - 36*r2*\[Rho]^2 + 36*r3*\[Rho]^2 - 
     36*r4*\[Rho]^2 + 9*r5*\[Rho]^2 + 9*r6*\[Rho]^2 - 9*r7*\[Rho]^2 + 
     9*r8*\[Rho]^2 - 36*r9*\[Rho]^2 + r10*(40 - 36*\[Rho]^2) + 
     r1*(4 + 9*\[Rho]^2))*Log[tc])/(60*mb^5*\[Rho]) + 
 (24*(1 + 10*\[Rho] + 5*\[Rho]^2)*\[Rho]3D - 
   (48*(-1 - 10*\[Rho] - 5*\[Rho]^2 + tc*Sqrt[\[Rho]]*
       (5 + 10*\[Rho] + \[Rho]^2))*\[Rho]3D)/(-1 + tc^2) - 
   (2*(6*mb^3*\[Rho]^2 + 3*mb*(7*\[Mu]2G - \[Mu]2\[Pi])*\[Rho]^2 + 
      30*\[Rho]*\[Rho]3D + \[Rho]^2*(25*\[Rho]3D - 21*\[Rho]3LS)))/tc^2 - 
   (\[Rho]^2*(6*mb^3 + 15*mb*\[Mu]2G - 3*mb*\[Mu]2\[Pi] + 5*\[Rho]3D - 
      15*\[Rho]3LS))/(2*tc^4) + 
   (tc^4*\[Rho]^2*(6*mb^3 + 15*mb*\[Mu]2G - 3*mb*\[Mu]2\[Pi] + 5*\[Rho]3D - 
      15*\[Rho]3LS))/2 + 2*tc^2*\[Rho]*(6*mb^3*\[Rho] + 
     3*mb*(7*\[Mu]2G - \[Mu]2\[Pi])*\[Rho] + 5*(6 + 5*\[Rho])*\[Rho]3D - 
     21*\[Rho]*\[Rho]3LS) + (\[Rho]^(3/2)*(6*mb^3*(1 + \[Rho]) + 
      3*mb*(5*\[Mu]2G - \[Mu]2\[Pi])*(1 + \[Rho]) + 
      (21 + 5*\[Rho])*\[Rho]3D - 15*(1 + \[Rho])*\[Rho]3LS))/tc^3 - 
   tc^3*\[Rho]^(3/2)*(6*mb^3*(1 + \[Rho]) + 3*mb*(5*\[Mu]2G - \[Mu]2\[Pi])*
      (1 + \[Rho]) + (21 + 5*\[Rho])*\[Rho]3D - 15*(1 + \[Rho])*\[Rho]3LS) + 
   tc*Sqrt[\[Rho]]*(-9*mb*\[Mu]2\[Pi]*\[Rho]*(1 + \[Rho]) + 
     18*mb^3*(\[Rho] + \[Rho]^2) + 3*mb*\[Mu]2G*(4 - 9*\[Rho] + 3*\[Rho]^2) - 
     (104 + 153*\[Rho] + 33*\[Rho]^2)*\[Rho]3D - 
     3*(4 - 9*\[Rho] + 3*\[Rho]^2)*\[Rho]3LS) + 
   (Sqrt[\[Rho]]*(9*mb*\[Mu]2\[Pi]*\[Rho]*(1 + \[Rho]) - 
      18*mb^3*(\[Rho] + \[Rho]^2) - 3*mb*\[Mu]2G*(4 - 9*\[Rho] + 
        3*\[Rho]^2) + (104 + 153*\[Rho] + 33*\[Rho]^2)*\[Rho]3D + 
      3*(4 - 9*\[Rho] + 3*\[Rho]^2)*\[Rho]3LS))/tc - 
   12*(6*mb^3*\[Rho]^2 + 3*mb*(\[Mu]2G - \[Mu]2\[Pi])*\[Rho]^2 - 
     (4 + 3*\[Rho]^2)*\[Rho]3D - 3*\[Rho]^2*\[Rho]3LS)*Log[tc])/(3*mb^3) + 
 ((-2*(3*m4 + 10*m5 + 8*m6 + 5*m9 + 30*m4*\[Rho] + 28*m5*\[Rho] - 
      8*m6*\[Rho] + 10*m9*\[Rho] + 15*m4*\[Rho]^2 - 6*m5*\[Rho]^2 - 
      32*m6*\[Rho]^2 + m9*\[Rho]^2 + 12*m3*(1 + 4*\[Rho] + 3*\[Rho]^2) + 
      6*m2*(5 + 22*\[Rho] + 17*\[Rho]^2)))/3 - 
   (((12*m1 - 220*m2 - 288*m3 - 76*m4 + 260*m5 + 300*m6 + 3*m8 + 16*m9)*
       \[Rho]^(5/2))/(2*tc^4) - ((12*m1 - 220*m2 - 288*m3 - 76*m4 + 260*m5 + 
        300*m6 + 3*m8 + 16*m9)*tc^4*\[Rho]^(5/2))/2 - 
     (\[Rho]^2*(-1376*m3 - 420*m4 + 652*m5 + 1156*m6 + 9*m8 + 112*m9 - 
        864*m3*\[Rho] - 228*m4*\[Rho] + 780*m5*\[Rho] + 900*m6*\[Rho] + 
        9*m8*\[Rho] + 48*m9*\[Rho] + 36*m1*(1 + \[Rho]) - 
        44*m2*(47 + 15*\[Rho])))/(3*tc^3) + 
     (tc^3*\[Rho]^2*(-1376*m3 - 420*m4 + 652*m5 + 1156*m6 + 9*m8 + 112*m9 - 
        864*m3*\[Rho] - 228*m4*\[Rho] + 780*m5*\[Rho] + 900*m6*\[Rho] + 
        9*m8*\[Rho] + 48*m9*\[Rho] + 36*m1*(1 + \[Rho]) - 
        44*m2*(47 + 15*\[Rho])))/3 + 
     (2*\[Rho]^(3/2)*(-120*m4 - 112*m5 + 128*m6 + 8*m9 + 12*m1*\[Rho] - 
        180*m4*\[Rho] + 388*m5*\[Rho] + 524*m6*\[Rho] + 3*m8*\[Rho] + 
        40*m9*\[Rho] - 288*m3*(1 + 2*\[Rho]) - 4*m2*(204 + 191*\[Rho])))/
      tc^2 + 2*tc^2*\[Rho]^(3/2)*(120*m4 + 112*m5 - 128*m6 - 8*m9 - 
       12*m1*\[Rho] + 180*m4*\[Rho] - 388*m5*\[Rho] - 524*m6*\[Rho] - 
       3*m8*\[Rho] - 40*m9*\[Rho] + 288*m3*(1 + 2*\[Rho]) + 
       m2*(816 + 764*\[Rho])) + (\[Rho]*(368*m4 + 832*m5 + 176*m9 + 
        36*m1*\[Rho] + 732*m4*\[Rho] - 436*m5*\[Rho] - 1148*m6*\[Rho] + 
        9*m8*\[Rho] - 80*m9*\[Rho] + 36*m1*\[Rho]^2 + 108*m4*\[Rho]^2 + 
        12*m5*\[Rho]^2 - 252*m6*\[Rho]^2 + 9*m8*\[Rho]^2 + 
        96*m3*(4 + 19*\[Rho] + 3*\[Rho]^2) + 4*m2*(496 + 939*\[Rho] + 
          219*\[Rho]^2)))/tc - tc*\[Rho]*(368*m4 + 832*m5 + 176*m9 + 
       36*m1*\[Rho] + 732*m4*\[Rho] - 436*m5*\[Rho] - 1148*m6*\[Rho] + 
       9*m8*\[Rho] - 80*m9*\[Rho] + 36*m1*\[Rho]^2 + 108*m4*\[Rho]^2 + 
       12*m5*\[Rho]^2 - 252*m6*\[Rho]^2 + 9*m8*\[Rho]^2 + 
       96*m3*(4 + 19*\[Rho] + 3*\[Rho]^2) + 
       4*m2*(496 + 939*\[Rho] + 219*\[Rho]^2)) + 
     (768*m2*(-3*Sqrt[\[Rho]]*(3 + 10*\[Rho] + 3*\[Rho]^2) + 
        tc*(1 + 15*\[Rho] + 15*\[Rho]^2 + \[Rho]^3)))/(-1 + tc^2)^2 + 
     (768*m2*(-2*Sqrt[\[Rho]]*(3 + 10*\[Rho] + 3*\[Rho]^2) + 
        tc*(1 + 15*\[Rho] + 15*\[Rho]^2 + \[Rho]^3)))/(-1 + tc^2)^3 - 
     (64*(m5*tc + m6*tc + m9*tc - 3*m4*Sqrt[\[Rho]] - 10*m5*Sqrt[\[Rho]] - 
        8*m6*Sqrt[\[Rho]] - 5*m9*Sqrt[\[Rho]] + 15*m4*tc*\[Rho] + 
        27*m5*tc*\[Rho] + 13*m6*tc*\[Rho] + 10*m9*tc*\[Rho] - 
        30*m4*\[Rho]^(3/2) - 28*m5*\[Rho]^(3/2) + 8*m6*\[Rho]^(3/2) - 
        10*m9*\[Rho]^(3/2) + 30*m4*tc*\[Rho]^2 + 7*m5*tc*\[Rho]^2 - 
        37*m6*tc*\[Rho]^2 + 5*m9*tc*\[Rho]^2 - 15*m4*\[Rho]^(5/2) + 
        6*m5*\[Rho]^(5/2) + 32*m6*\[Rho]^(5/2) - m9*\[Rho]^(5/2) + 
        3*m4*tc*\[Rho]^3 - 3*m5*tc*\[Rho]^3 - 9*m6*tc*\[Rho]^3 + 
        3*m3*(1 + 3*\[Rho])*(-4*(Sqrt[\[Rho]] + \[Rho]^(3/2)) + 
          tc*(1 + 6*\[Rho] + \[Rho]^2)) + 6*m2*(Sqrt[\[Rho]] - 
          2*\[Rho]^(3/2) - 11*\[Rho]^(5/2) + tc*(1 + 8*\[Rho] + 23*\[Rho]^2 + 
            4*\[Rho]^3))))/(-1 + tc^2) + 4*Sqrt[\[Rho]]*
      (-32*m3 + 48*m4 + 64*m5 - 32*m6 + 16*m9 + 36*m1*\[Rho]^2 + 
       12*m4*\[Rho]^2 + 108*m5*\[Rho]^2 + 36*m6*\[Rho]^2 + 9*m8*\[Rho]^2 + 
       4*m2*(8 + 27*\[Rho]^2))*Log[tc])/(48*Sqrt[\[Rho]]))/mb^4


==> anc/Results/Resultsq2Mom/Q1.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(2400*r11*tc^5 + 7200*r12*tc^5 - 4800*r13*tc^5 - 2400*r14*tc^5 + 
   4800*r15*tc^5 + 2400*r16*tc^5 - 2400*r18*tc^5 + 24480*r2*tc^5 - 
   25920*r3*tc^5 + 24480*r4*tc^5 - 5760*r5*tc^5 - 12960*r6*tc^5 + 
   1440*r7*tc^5 - 4800*r9*tc^5 - 40320*r1*tc^7 - 7200*r11*tc^7 - 
   21600*r12*tc^7 + 24000*r13*tc^7 + 7200*r14*tc^7 - 24000*r15*tc^7 - 
   16800*r16*tc^7 - 9600*r17*tc^7 + 26400*r18*tc^7 - 90720*r2*tc^7 + 
   89280*r3*tc^7 - 90720*r4*tc^7 + 23040*r5*tc^7 + 73440*r6*tc^7 - 
   27360*r7*tc^7 + 9600*r8*tc^7 + 14400*r9*tc^7 + 109440*r1*tc^9 + 
   4800*r11*tc^9 + 14400*r12*tc^9 - 19200*r13*tc^9 - 4800*r14*tc^9 + 
   19200*r15*tc^9 + 14400*r16*tc^9 + 9600*r17*tc^9 - 24000*r18*tc^9 + 
   66240*r2*tc^9 - 63360*r3*tc^9 + 66240*r4*tc^9 - 17280*r5*tc^9 - 
   60480*r6*tc^9 + 25920*r7*tc^9 - 9600*r8*tc^9 - 9600*r9*tc^9 + 
   109440*r1*tc^11 + 4800*r11*tc^11 + 14400*r12*tc^11 - 19200*r13*tc^11 - 
   4800*r14*tc^11 + 19200*r15*tc^11 + 14400*r16*tc^11 + 9600*r17*tc^11 - 
   24000*r18*tc^11 + 66240*r2*tc^11 - 63360*r3*tc^11 + 66240*r4*tc^11 - 
   17280*r5*tc^11 - 60480*r6*tc^11 + 25920*r7*tc^11 - 9600*r8*tc^11 - 
   9600*r9*tc^11 - 40320*r1*tc^13 - 7200*r11*tc^13 - 21600*r12*tc^13 + 
   24000*r13*tc^13 + 7200*r14*tc^13 - 24000*r15*tc^13 - 16800*r16*tc^13 - 
   9600*r17*tc^13 + 26400*r18*tc^13 - 90720*r2*tc^13 + 89280*r3*tc^13 - 
   90720*r4*tc^13 + 23040*r5*tc^13 + 73440*r6*tc^13 - 27360*r7*tc^13 + 
   9600*r8*tc^13 + 14400*r9*tc^13 + 2400*r11*tc^15 + 7200*r12*tc^15 - 
   4800*r13*tc^15 - 2400*r14*tc^15 + 4800*r15*tc^15 + 2400*r16*tc^15 - 
   2400*r18*tc^15 + 24480*r2*tc^15 - 25920*r3*tc^15 + 24480*r4*tc^15 - 
   5760*r5*tc^15 - 12960*r6*tc^15 + 1440*r7*tc^15 - 4800*r9*tc^15 + 
   139200*r1*tc^6*Sqrt[\[Rho]] + 14400*r11*tc^6*Sqrt[\[Rho]] - 
   72000*r12*tc^6*Sqrt[\[Rho]] - 9600*r13*tc^6*Sqrt[\[Rho]] + 
   19200*r14*tc^6*Sqrt[\[Rho]] + 19200*r15*tc^6*Sqrt[\[Rho]] + 
   33600*r16*tc^6*Sqrt[\[Rho]] + 38400*r17*tc^6*Sqrt[\[Rho]] - 
   62400*r18*tc^6*Sqrt[\[Rho]] - 278400*r2*tc^6*Sqrt[\[Rho]] + 
   249600*r3*tc^6*Sqrt[\[Rho]] - 163200*r4*tc^6*Sqrt[\[Rho]] + 
   48000*r5*tc^6*Sqrt[\[Rho]] - 33600*r6*tc^6*Sqrt[\[Rho]] + 
   129600*r7*tc^6*Sqrt[\[Rho]] - 52800*r8*tc^6*Sqrt[\[Rho]] + 
   43200*r9*tc^6*Sqrt[\[Rho]] - 264960*r1*tc^8*Sqrt[\[Rho]] - 
   57600*r11*tc^8*Sqrt[\[Rho]] + 288000*r12*tc^8*Sqrt[\[Rho]] - 
   115200*r13*tc^8*Sqrt[\[Rho]] - 76800*r14*tc^8*Sqrt[\[Rho]] + 
   19200*r15*tc^8*Sqrt[\[Rho]] + 38400*r16*tc^8*Sqrt[\[Rho]] + 
   19200*r17*tc^8*Sqrt[\[Rho]] - 96000*r18*tc^8*Sqrt[\[Rho]] + 
   1482240*r2*tc^8*Sqrt[\[Rho]] - 1205760*r3*tc^8*Sqrt[\[Rho]] + 
   906240*r4*tc^8*Sqrt[\[Rho]] - 295680*r5*tc^8*Sqrt[\[Rho]] - 
   334080*r6*tc^8*Sqrt[\[Rho]] - 257280*r7*tc^8*Sqrt[\[Rho]] + 
   76800*r8*tc^8*Sqrt[\[Rho]] - 172800*r9*tc^8*Sqrt[\[Rho]] - 
   992640*r1*tc^10*Sqrt[\[Rho]] + 86400*r11*tc^10*Sqrt[\[Rho]] - 
   432000*r12*tc^10*Sqrt[\[Rho]] + 249600*r13*tc^10*Sqrt[\[Rho]] + 
   115200*r14*tc^10*Sqrt[\[Rho]] - 76800*r15*tc^10*Sqrt[\[Rho]] - 
   144000*r16*tc^10*Sqrt[\[Rho]] - 115200*r17*tc^10*Sqrt[\[Rho]] + 
   316800*r18*tc^10*Sqrt[\[Rho]] - 2407680*r2*tc^10*Sqrt[\[Rho]] + 
   1912320*r3*tc^10*Sqrt[\[Rho]] - 1486080*r4*tc^10*Sqrt[\[Rho]] + 
   495360*r5*tc^10*Sqrt[\[Rho]] + 735360*r6*tc^10*Sqrt[\[Rho]] + 
   255360*r7*tc^10*Sqrt[\[Rho]] - 48000*r8*tc^10*Sqrt[\[Rho]] + 
   259200*r9*tc^10*Sqrt[\[Rho]] - 264960*r1*tc^12*Sqrt[\[Rho]] - 
   57600*r11*tc^12*Sqrt[\[Rho]] + 288000*r12*tc^12*Sqrt[\[Rho]] - 
   115200*r13*tc^12*Sqrt[\[Rho]] - 76800*r14*tc^12*Sqrt[\[Rho]] + 
   19200*r15*tc^12*Sqrt[\[Rho]] + 38400*r16*tc^12*Sqrt[\[Rho]] + 
   19200*r17*tc^12*Sqrt[\[Rho]] - 96000*r18*tc^12*Sqrt[\[Rho]] + 
   1482240*r2*tc^12*Sqrt[\[Rho]] - 1205760*r3*tc^12*Sqrt[\[Rho]] + 
   906240*r4*tc^12*Sqrt[\[Rho]] - 295680*r5*tc^12*Sqrt[\[Rho]] - 
   334080*r6*tc^12*Sqrt[\[Rho]] - 257280*r7*tc^12*Sqrt[\[Rho]] + 
   76800*r8*tc^12*Sqrt[\[Rho]] - 172800*r9*tc^12*Sqrt[\[Rho]] + 
   139200*r1*tc^14*Sqrt[\[Rho]] + 14400*r11*tc^14*Sqrt[\[Rho]] - 
   72000*r12*tc^14*Sqrt[\[Rho]] - 9600*r13*tc^14*Sqrt[\[Rho]] + 
   19200*r14*tc^14*Sqrt[\[Rho]] + 19200*r15*tc^14*Sqrt[\[Rho]] + 
   33600*r16*tc^14*Sqrt[\[Rho]] + 38400*r17*tc^14*Sqrt[\[Rho]] - 
   62400*r18*tc^14*Sqrt[\[Rho]] - 278400*r2*tc^14*Sqrt[\[Rho]] + 
   249600*r3*tc^14*Sqrt[\[Rho]] - 163200*r4*tc^14*Sqrt[\[Rho]] + 
   48000*r5*tc^14*Sqrt[\[Rho]] - 33600*r6*tc^14*Sqrt[\[Rho]] + 
   129600*r7*tc^14*Sqrt[\[Rho]] - 52800*r8*tc^14*Sqrt[\[Rho]] + 
   43200*r9*tc^14*Sqrt[\[Rho]] - 60960*r1*tc^5*\[Rho] - 
   105600*r11*tc^5*\[Rho] + 52800*r12*tc^5*\[Rho] + 86400*r13*tc^5*\[Rho] + 
   7200*r14*tc^5*\[Rho] - 81600*r15*tc^5*\[Rho] - 93600*r16*tc^5*\[Rho] - 
   69600*r17*tc^5*\[Rho] + 129600*r18*tc^5*\[Rho] + 426720*r2*tc^5*\[Rho] - 
   290880*r3*tc^5*\[Rho] + 124320*r4*tc^5*\[Rho] - 54240*r5*tc^5*\[Rho] + 
   75360*r6*tc^5*\[Rho] - 212640*r7*tc^5*\[Rho] + 103200*r8*tc^5*\[Rho] - 
   26400*r9*tc^5*\[Rho] - 366240*r1*tc^7*\[Rho] + 316800*r11*tc^7*\[Rho] - 
   158400*r12*tc^7*\[Rho] + 9600*r13*tc^7*\[Rho] - 21600*r14*tc^7*\[Rho] + 
   206400*r15*tc^7*\[Rho] - 26400*r16*tc^7*\[Rho] - 98400*r17*tc^7*\[Rho] + 
   225600*r18*tc^7*\[Rho] - 2132640*r2*tc^7*\[Rho] + 1287360*r3*tc^7*\[Rho] - 
   764640*r4*tc^7*\[Rho] + 370080*r5*tc^7*\[Rho] + 480480*r6*tc^7*\[Rho] + 
   346080*r7*tc^7*\[Rho] - 136800*r8*tc^7*\[Rho] + 79200*r9*tc^7*\[Rho] + 
   2915520*r1*tc^9*\[Rho] - 211200*r11*tc^9*\[Rho] + 105600*r12*tc^9*\[Rho] - 
   96000*r13*tc^9*\[Rho] + 14400*r14*tc^9*\[Rho] - 124800*r15*tc^9*\[Rho] + 
   120000*r16*tc^9*\[Rho] + 168000*r17*tc^9*\[Rho] - 355200*r18*tc^9*\[Rho] + 
   1705920*r2*tc^9*\[Rho] - 996480*r3*tc^9*\[Rho] + 640320*r4*tc^9*\[Rho] - 
   315840*r5*tc^9*\[Rho] - 555840*r6*tc^9*\[Rho] - 133440*r7*tc^9*\[Rho] + 
   33600*r8*tc^9*\[Rho] - 52800*r9*tc^9*\[Rho] + 2915520*r1*tc^11*\[Rho] - 
   211200*r11*tc^11*\[Rho] + 105600*r12*tc^11*\[Rho] - 
   96000*r13*tc^11*\[Rho] + 14400*r14*tc^11*\[Rho] - 
   124800*r15*tc^11*\[Rho] + 120000*r16*tc^11*\[Rho] + 
   168000*r17*tc^11*\[Rho] - 355200*r18*tc^11*\[Rho] + 
   1705920*r2*tc^11*\[Rho] - 996480*r3*tc^11*\[Rho] + 
   640320*r4*tc^11*\[Rho] - 315840*r5*tc^11*\[Rho] - 555840*r6*tc^11*\[Rho] - 
   133440*r7*tc^11*\[Rho] + 33600*r8*tc^11*\[Rho] - 52800*r9*tc^11*\[Rho] - 
   366240*r1*tc^13*\[Rho] + 316800*r11*tc^13*\[Rho] - 
   158400*r12*tc^13*\[Rho] + 9600*r13*tc^13*\[Rho] - 21600*r14*tc^13*\[Rho] + 
   206400*r15*tc^13*\[Rho] - 26400*r16*tc^13*\[Rho] - 
   98400*r17*tc^13*\[Rho] + 225600*r18*tc^13*\[Rho] - 
   2132640*r2*tc^13*\[Rho] + 1287360*r3*tc^13*\[Rho] - 
   764640*r4*tc^13*\[Rho] + 370080*r5*tc^13*\[Rho] + 480480*r6*tc^13*\[Rho] + 
   346080*r7*tc^13*\[Rho] - 136800*r8*tc^13*\[Rho] + 79200*r9*tc^13*\[Rho] - 
   60960*r1*tc^15*\[Rho] - 105600*r11*tc^15*\[Rho] + 52800*r12*tc^15*\[Rho] + 
   86400*r13*tc^15*\[Rho] + 7200*r14*tc^15*\[Rho] - 81600*r15*tc^15*\[Rho] - 
   93600*r16*tc^15*\[Rho] - 69600*r17*tc^15*\[Rho] + 
   129600*r18*tc^15*\[Rho] + 426720*r2*tc^15*\[Rho] - 
   290880*r3*tc^15*\[Rho] + 124320*r4*tc^15*\[Rho] - 54240*r5*tc^15*\[Rho] + 
   75360*r6*tc^15*\[Rho] - 212640*r7*tc^15*\[Rho] + 103200*r8*tc^15*\[Rho] - 
   26400*r9*tc^15*\[Rho] - 327600*r1*tc^4*\[Rho]^(3/2) - 
   50400*r11*tc^4*\[Rho]^(3/2) + 43200*r12*tc^4*\[Rho]^(3/2) + 
   12000*r13*tc^4*\[Rho]^(3/2) - 32400*r14*tc^4*\[Rho]^(3/2) + 
   38400*r15*tc^4*\[Rho]^(3/2) - 9600*r16*tc^4*\[Rho]^(3/2) + 
   64800*r17*tc^4*\[Rho]^(3/2) - 19200*r18*tc^4*\[Rho]^(3/2) - 
   121200*r2*tc^4*\[Rho]^(3/2) - 14400*r3*tc^4*\[Rho]^(3/2) + 
   6000*r4*tc^4*\[Rho]^(3/2) - 28800*r5*tc^4*\[Rho]^(3/2) + 
   141600*r6*tc^4*\[Rho]^(3/2) - 38400*r7*tc^4*\[Rho]^(3/2) - 
   116400*r8*tc^4*\[Rho]^(3/2) - 54000*r9*tc^4*\[Rho]^(3/2) + 
   1740000*r1*tc^6*\[Rho]^(3/2) + 897600*r11*tc^6*\[Rho]^(3/2) - 
   288000*r12*tc^6*\[Rho]^(3/2) - 820800*r13*tc^6*\[Rho]^(3/2) + 
   45600*r14*tc^6*\[Rho]^(3/2) + 86400*r15*tc^6*\[Rho]^(3/2) + 
   724800*r16*tc^6*\[Rho]^(3/2) + 172800*r17*tc^6*\[Rho]^(3/2) - 
   912000*r18*tc^6*\[Rho]^(3/2) + 50400*r2*tc^6*\[Rho]^(3/2) + 
   403200*r3*tc^6*\[Rho]^(3/2) + 122400*r4*tc^6*\[Rho]^(3/2) + 
   72000*r5*tc^6*\[Rho]^(3/2) - 1363200*r6*tc^6*\[Rho]^(3/2) + 
   945600*r7*tc^6*\[Rho]^(3/2) + 127200*r8*tc^6*\[Rho]^(3/2) + 
   300000*r9*tc^6*\[Rho]^(3/2) - 3527760*r1*tc^8*\[Rho]^(3/2) - 
   3136800*r11*tc^8*\[Rho]^(3/2) + 763200*r12*tc^8*\[Rho]^(3/2) + 
   2100000*r13*tc^8*\[Rho]^(3/2) + 109200*r14*tc^8*\[Rho]^(3/2) - 
   1228800*r15*tc^8*\[Rho]^(3/2) - 1737600*r16*tc^8*\[Rho]^(3/2) - 
   199200*r17*tc^8*\[Rho]^(3/2) + 1670400*r18*tc^8*\[Rho]^(3/2) + 
   5405040*r2*tc^8*\[Rho]^(3/2) - 3418560*r3*tc^8*\[Rho]^(3/2) + 
   746640*r4*tc^8*\[Rho]^(3/2) - 996480*r5*tc^8*\[Rho]^(3/2) + 
   1597920*r6*tc^8*\[Rho]^(3/2) - 2791680*r7*tc^8*\[Rho]^(3/2) + 
   270000*r8*tc^8*\[Rho]^(3/2) - 714000*r9*tc^8*\[Rho]^(3/2) - 
   7381440*r1*tc^10*\[Rho]^(3/2) + 4579200*r11*tc^10*\[Rho]^(3/2) - 
   1036800*r12*tc^10*\[Rho]^(3/2) - 2582400*r13*tc^10*\[Rho]^(3/2) - 
   244800*r14*tc^10*\[Rho]^(3/2) + 2208000*r15*tc^10*\[Rho]^(3/2) + 
   2044800*r16*tc^10*\[Rho]^(3/2) - 76800*r17*tc^10*\[Rho]^(3/2) - 
   1478400*r18*tc^10*\[Rho]^(3/2) - 10668480*r2*tc^10*\[Rho]^(3/2) + 
   6059520*r3*tc^10*\[Rho]^(3/2) - 1750080*r4*tc^10*\[Rho]^(3/2) + 
   1906560*r5*tc^10*\[Rho]^(3/2) - 752640*r6*tc^10*\[Rho]^(3/2) + 
   3768960*r7*tc^10*\[Rho]^(3/2) - 561600*r8*tc^10*\[Rho]^(3/2) + 
   936000*r9*tc^10*\[Rho]^(3/2) - 3527760*r1*tc^12*\[Rho]^(3/2) - 
   3136800*r11*tc^12*\[Rho]^(3/2) + 763200*r12*tc^12*\[Rho]^(3/2) + 
   2100000*r13*tc^12*\[Rho]^(3/2) + 109200*r14*tc^12*\[Rho]^(3/2) - 
   1228800*r15*tc^12*\[Rho]^(3/2) - 1737600*r16*tc^12*\[Rho]^(3/2) - 
   199200*r17*tc^12*\[Rho]^(3/2) + 1670400*r18*tc^12*\[Rho]^(3/2) + 
   5405040*r2*tc^12*\[Rho]^(3/2) - 3418560*r3*tc^12*\[Rho]^(3/2) + 
   746640*r4*tc^12*\[Rho]^(3/2) - 996480*r5*tc^12*\[Rho]^(3/2) + 
   1597920*r6*tc^12*\[Rho]^(3/2) - 2791680*r7*tc^12*\[Rho]^(3/2) + 
   270000*r8*tc^12*\[Rho]^(3/2) - 714000*r9*tc^12*\[Rho]^(3/2) + 
   1740000*r1*tc^14*\[Rho]^(3/2) + 897600*r11*tc^14*\[Rho]^(3/2) - 
   288000*r12*tc^14*\[Rho]^(3/2) - 820800*r13*tc^14*\[Rho]^(3/2) + 
   45600*r14*tc^14*\[Rho]^(3/2) + 86400*r15*tc^14*\[Rho]^(3/2) + 
   724800*r16*tc^14*\[Rho]^(3/2) + 172800*r17*tc^14*\[Rho]^(3/2) - 
   912000*r18*tc^14*\[Rho]^(3/2) + 50400*r2*tc^14*\[Rho]^(3/2) + 
   403200*r3*tc^14*\[Rho]^(3/2) + 122400*r4*tc^14*\[Rho]^(3/2) + 
   72000*r5*tc^14*\[Rho]^(3/2) - 1363200*r6*tc^14*\[Rho]^(3/2) + 
   945600*r7*tc^14*\[Rho]^(3/2) + 127200*r8*tc^14*\[Rho]^(3/2) + 
   300000*r9*tc^14*\[Rho]^(3/2) - 327600*r1*tc^16*\[Rho]^(3/2) - 
   50400*r11*tc^16*\[Rho]^(3/2) + 43200*r12*tc^16*\[Rho]^(3/2) + 
   12000*r13*tc^16*\[Rho]^(3/2) - 32400*r14*tc^16*\[Rho]^(3/2) + 
   38400*r15*tc^16*\[Rho]^(3/2) - 9600*r16*tc^16*\[Rho]^(3/2) + 
   64800*r17*tc^16*\[Rho]^(3/2) - 19200*r18*tc^16*\[Rho]^(3/2) - 
   121200*r2*tc^16*\[Rho]^(3/2) - 14400*r3*tc^16*\[Rho]^(3/2) + 
   6000*r4*tc^16*\[Rho]^(3/2) - 28800*r5*tc^16*\[Rho]^(3/2) + 
   141600*r6*tc^16*\[Rho]^(3/2) - 38400*r7*tc^16*\[Rho]^(3/2) - 
   116400*r8*tc^16*\[Rho]^(3/2) - 54000*r9*tc^16*\[Rho]^(3/2) + 
   604200*r1*tc^3*\[Rho]^2 + 61200*r11*tc^3*\[Rho]^2 + 
   84000*r12*tc^3*\[Rho]^2 - 34800*r13*tc^3*\[Rho]^2 - 
   69000*r14*tc^3*\[Rho]^2 - 122400*r15*tc^3*\[Rho]^2 - 
   58800*r16*tc^3*\[Rho]^2 - 96000*r17*tc^3*\[Rho]^2 + 
   144000*r18*tc^3*\[Rho]^2 + 304200*r2*tc^3*\[Rho]^2 + 
   38400*r3*tc^3*\[Rho]^2 - 121800*r4*tc^3*\[Rho]^2 - 8400*r5*tc^3*\[Rho]^2 - 
   189600*r6*tc^3*\[Rho]^2 + 49200*r7*tc^3*\[Rho]^2 + 
   239400*r8*tc^3*\[Rho]^2 - 600*r9*tc^3*\[Rho]^2 - 
   1741800*r1*tc^5*\[Rho]^2 - 579600*r11*tc^5*\[Rho]^2 - 
   333600*r12*tc^5*\[Rho]^2 + 538800*r13*tc^5*\[Rho]^2 + 
   405000*r14*tc^5*\[Rho]^2 + 367200*r15*tc^5*\[Rho]^2 - 
   73200*r16*tc^5*\[Rho]^2 + 93600*r17*tc^5*\[Rho]^2 - 
   134400*r18*tc^5*\[Rho]^2 - 757320*r2*tc^5*\[Rho]^2 - 
   208320*r3*tc^5*\[Rho]^2 + 379080*r4*tc^5*\[Rho]^2 + 
   139440*r5*tc^5*\[Rho]^2 + 680640*r6*tc^5*\[Rho]^2 - 
   388560*r7*tc^5*\[Rho]^2 - 681000*r8*tc^5*\[Rho]^2 + 
   24600*r9*tc^5*\[Rho]^2 - 120120*r1*tc^7*\[Rho]^2 + 
   1371600*r11*tc^7*\[Rho]^2 + 496800*r12*tc^7*\[Rho]^2 - 
   735600*r13*tc^7*\[Rho]^2 - 801000*r14*tc^7*\[Rho]^2 + 
   573600*r15*tc^7*\[Rho]^2 + 169200*r16*tc^7*\[Rho]^2 - 
   108000*r17*tc^7*\[Rho]^2 + 345600*r18*tc^7*\[Rho]^2 - 
   3343320*r2*tc^7*\[Rho]^2 + 1846080*r3*tc^7*\[Rho]^2 - 
   970920*r4*tc^7*\[Rho]^2 + 357840*r5*tc^7*\[Rho]^2 + 
   762240*r6*tc^7*\[Rho]^2 + 655440*r7*tc^7*\[Rho]^2 + 
   337800*r8*tc^7*\[Rho]^2 - 70200*r9*tc^7*\[Rho]^2 + 
   9966840*r1*tc^9*\[Rho]^2 - 853200*r11*tc^9*\[Rho]^2 - 
   247200*r12*tc^9*\[Rho]^2 + 231600*r13*tc^9*\[Rho]^2 + 
   465000*r14*tc^9*\[Rho]^2 - 818400*r15*tc^9*\[Rho]^2 - 
   37200*r16*tc^9*\[Rho]^2 + 110400*r17*tc^9*\[Rho]^2 - 
   355200*r18*tc^9*\[Rho]^2 + 3796440*r2*tc^9*\[Rho]^2 - 
   1676160*r3*tc^9*\[Rho]^2 + 713640*r4*tc^9*\[Rho]^2 - 
   488880*r5*tc^9*\[Rho]^2 - 1253280*r6*tc^9*\[Rho]^2 - 
   316080*r7*tc^9*\[Rho]^2 + 103800*r8*tc^9*\[Rho]^2 + 
   46200*r9*tc^9*\[Rho]^2 + 9966840*r1*tc^11*\[Rho]^2 - 
   853200*r11*tc^11*\[Rho]^2 - 247200*r12*tc^11*\[Rho]^2 + 
   231600*r13*tc^11*\[Rho]^2 + 465000*r14*tc^11*\[Rho]^2 - 
   818400*r15*tc^11*\[Rho]^2 - 37200*r16*tc^11*\[Rho]^2 + 
   110400*r17*tc^11*\[Rho]^2 - 355200*r18*tc^11*\[Rho]^2 + 
   3796440*r2*tc^11*\[Rho]^2 - 1676160*r3*tc^11*\[Rho]^2 + 
   713640*r4*tc^11*\[Rho]^2 - 488880*r5*tc^11*\[Rho]^2 - 
   1253280*r6*tc^11*\[Rho]^2 - 316080*r7*tc^11*\[Rho]^2 + 
   103800*r8*tc^11*\[Rho]^2 + 46200*r9*tc^11*\[Rho]^2 - 
   120120*r1*tc^13*\[Rho]^2 + 1371600*r11*tc^13*\[Rho]^2 + 
   496800*r12*tc^13*\[Rho]^2 - 735600*r13*tc^13*\[Rho]^2 - 
   801000*r14*tc^13*\[Rho]^2 + 573600*r15*tc^13*\[Rho]^2 + 
   169200*r16*tc^13*\[Rho]^2 - 108000*r17*tc^13*\[Rho]^2 + 
   345600*r18*tc^13*\[Rho]^2 - 3343320*r2*tc^13*\[Rho]^2 + 
   1846080*r3*tc^13*\[Rho]^2 - 970920*r4*tc^13*\[Rho]^2 + 
   357840*r5*tc^13*\[Rho]^2 + 762240*r6*tc^13*\[Rho]^2 + 
   655440*r7*tc^13*\[Rho]^2 + 337800*r8*tc^13*\[Rho]^2 - 
   70200*r9*tc^13*\[Rho]^2 - 1741800*r1*tc^15*\[Rho]^2 - 
   579600*r11*tc^15*\[Rho]^2 - 333600*r12*tc^15*\[Rho]^2 + 
   538800*r13*tc^15*\[Rho]^2 + 405000*r14*tc^15*\[Rho]^2 + 
   367200*r15*tc^15*\[Rho]^2 - 73200*r16*tc^15*\[Rho]^2 + 
   93600*r17*tc^15*\[Rho]^2 - 134400*r18*tc^15*\[Rho]^2 - 
   757320*r2*tc^15*\[Rho]^2 - 208320*r3*tc^15*\[Rho]^2 + 
   379080*r4*tc^15*\[Rho]^2 + 139440*r5*tc^15*\[Rho]^2 + 
   680640*r6*tc^15*\[Rho]^2 - 388560*r7*tc^15*\[Rho]^2 - 
   681000*r8*tc^15*\[Rho]^2 + 24600*r9*tc^15*\[Rho]^2 + 
   604200*r1*tc^17*\[Rho]^2 + 61200*r11*tc^17*\[Rho]^2 + 
   84000*r12*tc^17*\[Rho]^2 - 34800*r13*tc^17*\[Rho]^2 - 
   69000*r14*tc^17*\[Rho]^2 - 122400*r15*tc^17*\[Rho]^2 - 
   58800*r16*tc^17*\[Rho]^2 - 96000*r17*tc^17*\[Rho]^2 + 
   144000*r18*tc^17*\[Rho]^2 + 304200*r2*tc^17*\[Rho]^2 + 
   38400*r3*tc^17*\[Rho]^2 - 121800*r4*tc^17*\[Rho]^2 - 
   8400*r5*tc^17*\[Rho]^2 - 189600*r6*tc^17*\[Rho]^2 + 
   49200*r7*tc^17*\[Rho]^2 + 239400*r8*tc^17*\[Rho]^2 - 
   600*r9*tc^17*\[Rho]^2 - 568340*r1*tc^2*\[Rho]^(5/2) - 
   123600*r11*tc^2*\[Rho]^(5/2) - 153200*r12*tc^2*\[Rho]^(5/2) + 
   92400*r13*tc^2*\[Rho]^(5/2) + 126400*r14*tc^2*\[Rho]^(5/2) + 
   95800*r15*tc^2*\[Rho]^(5/2) + 77500*r16*tc^2*\[Rho]^(5/2) + 
   101500*r17*tc^2*\[Rho]^(5/2) - 186200*r18*tc^2*\[Rho]^(5/2) - 
   214240*r2*tc^2*\[Rho]^(5/2) - 109840*r3*tc^2*\[Rho]^(5/2) + 
   188160*r4*tc^2*\[Rho]^(5/2) - 2020*r5*tc^2*\[Rho]^(5/2) + 
   167580*r6*tc^2*\[Rho]^(5/2) - 71420*r7*tc^2*\[Rho]^(5/2) - 
   238100*r8*tc^2*\[Rho]^(5/2) + 44800*r9*tc^2*\[Rho]^(5/2) + 
   524080*r1*tc^4*\[Rho]^(5/2) + 252000*r11*tc^4*\[Rho]^(5/2) + 
   304000*r12*tc^4*\[Rho]^(5/2) - 204000*r13*tc^4*\[Rho]^(5/2) - 
   275600*r14*tc^4*\[Rho]^(5/2) - 32000*r15*tc^4*\[Rho]^(5/2) - 
   104000*r16*tc^4*\[Rho]^(5/2) - 106400*r17*tc^4*\[Rho]^(5/2) + 
   256000*r18*tc^4*\[Rho]^(5/2) - 23920*r2*tc^4*\[Rho]^(5/2) + 
   308480*r3*tc^4*\[Rho]^(5/2) - 370320*r4*tc^4*\[Rho]^(5/2) + 
   21440*r5*tc^4*\[Rho]^(5/2) - 99360*r6*tc^4*\[Rho]^(5/2) + 
   120640*r7*tc^4*\[Rho]^(5/2) + 314800*r8*tc^4*\[Rho]^(5/2) - 
   124400*r9*tc^4*\[Rho]^(5/2) + 3740080*r1*tc^6*\[Rho]^(5/2) + 
   547200*r11*tc^6*\[Rho]^(5/2) + 337600*r12*tc^6*\[Rho]^(5/2) - 
   700800*r13*tc^6*\[Rho]^(5/2) - 485600*r14*tc^6*\[Rho]^(5/2) - 
   1407200*r15*tc^6*\[Rho]^(5/2) - 172400*r16*tc^6*\[Rho]^(5/2) - 
   273200*r17*tc^6*\[Rho]^(5/2) + 652000*r18*tc^6*\[Rho]^(5/2) + 
   3133280*r2*tc^6*\[Rho]^(5/2) - 627520*r3*tc^6*\[Rho]^(5/2) - 
   388320*r4*tc^6*\[Rho]^(5/2) - 565360*r5*tc^6*\[Rho]^(5/2) - 
   1389360*r6*tc^6*\[Rho]^(5/2) + 400240*r7*tc^6*\[Rho]^(5/2) + 
   1274800*r8*tc^6*\[Rho]^(5/2) + 28000*r9*tc^6*\[Rho]^(5/2) - 
   7304240*r1*tc^8*\[Rho]^(5/2) - 2479200*r11*tc^8*\[Rho]^(5/2) - 
   1635200*r12*tc^8*\[Rho]^(5/2) + 2085600*r13*tc^8*\[Rho]^(5/2) + 
   2400400*r14*tc^8*\[Rho]^(5/2) + 1427200*r15*tc^8*\[Rho]^(5/2) + 
   116800*r16*tc^8*\[Rho]^(5/2) + 157600*r17*tc^8*\[Rho]^(5/2) - 
   1395200*r18*tc^8*\[Rho]^(5/2) - 503440*r2*tc^8*\[Rho]^(5/2) - 
   1411840*r3*tc^8*\[Rho]^(5/2) + 2198160*r4*tc^8*\[Rho]^(5/2) + 
   649280*r5*tc^8*\[Rho]^(5/2) + 437280*r6*tc^8*\[Rho]^(5/2) - 
   1113920*r7*tc^8*\[Rho]^(5/2) - 2510000*r8*tc^8*\[Rho]^(5/2) + 
   290800*r9*tc^8*\[Rho]^(5/2) - 10201400*r1*tc^10*\[Rho]^(5/2) + 
   3607200*r11*tc^10*\[Rho]^(5/2) + 2293600*r12*tc^10*\[Rho]^(5/2) - 
   2546400*r13*tc^10*\[Rho]^(5/2) - 3531200*r14*tc^10*\[Rho]^(5/2) - 
   167600*r15*tc^10*\[Rho]^(5/2) + 164200*r16*tc^10*\[Rho]^(5/2) + 
   241000*r17*tc^10*\[Rho]^(5/2) + 1346800*r18*tc^10*\[Rho]^(5/2) - 
   4783360*r2*tc^10*\[Rho]^(5/2) + 3681440*r3*tc^10*\[Rho]^(5/2) - 
   3255360*r4*tc^10*\[Rho]^(5/2) - 206680*r5*tc^10*\[Rho]^(5/2) + 
   1767720*r6*tc^10*\[Rho]^(5/2) + 1328920*r7*tc^10*\[Rho]^(5/2) + 
   2317000*r8*tc^10*\[Rho]^(5/2) - 478400*r9*tc^10*\[Rho]^(5/2) - 
   7304240*r1*tc^12*\[Rho]^(5/2) - 2479200*r11*tc^12*\[Rho]^(5/2) - 
   1635200*r12*tc^12*\[Rho]^(5/2) + 2085600*r13*tc^12*\[Rho]^(5/2) + 
   2400400*r14*tc^12*\[Rho]^(5/2) + 1427200*r15*tc^12*\[Rho]^(5/2) + 
   116800*r16*tc^12*\[Rho]^(5/2) + 157600*r17*tc^12*\[Rho]^(5/2) - 
   1395200*r18*tc^12*\[Rho]^(5/2) - 503440*r2*tc^12*\[Rho]^(5/2) - 
   1411840*r3*tc^12*\[Rho]^(5/2) + 2198160*r4*tc^12*\[Rho]^(5/2) + 
   649280*r5*tc^12*\[Rho]^(5/2) + 437280*r6*tc^12*\[Rho]^(5/2) - 
   1113920*r7*tc^12*\[Rho]^(5/2) - 2510000*r8*tc^12*\[Rho]^(5/2) + 
   290800*r9*tc^12*\[Rho]^(5/2) + 3740080*r1*tc^14*\[Rho]^(5/2) + 
   547200*r11*tc^14*\[Rho]^(5/2) + 337600*r12*tc^14*\[Rho]^(5/2) - 
   700800*r13*tc^14*\[Rho]^(5/2) - 485600*r14*tc^14*\[Rho]^(5/2) - 
   1407200*r15*tc^14*\[Rho]^(5/2) - 172400*r16*tc^14*\[Rho]^(5/2) - 
   273200*r17*tc^14*\[Rho]^(5/2) + 652000*r18*tc^14*\[Rho]^(5/2) + 
   3133280*r2*tc^14*\[Rho]^(5/2) - 627520*r3*tc^14*\[Rho]^(5/2) - 
   388320*r4*tc^14*\[Rho]^(5/2) - 565360*r5*tc^14*\[Rho]^(5/2) - 
   1389360*r6*tc^14*\[Rho]^(5/2) + 400240*r7*tc^14*\[Rho]^(5/2) + 
   1274800*r8*tc^14*\[Rho]^(5/2) + 28000*r9*tc^14*\[Rho]^(5/2) + 
   524080*r1*tc^16*\[Rho]^(5/2) + 252000*r11*tc^16*\[Rho]^(5/2) + 
   304000*r12*tc^16*\[Rho]^(5/2) - 204000*r13*tc^16*\[Rho]^(5/2) - 
   275600*r14*tc^16*\[Rho]^(5/2) - 32000*r15*tc^16*\[Rho]^(5/2) - 
   104000*r16*tc^16*\[Rho]^(5/2) - 106400*r17*tc^16*\[Rho]^(5/2) + 
   256000*r18*tc^16*\[Rho]^(5/2) - 23920*r2*tc^16*\[Rho]^(5/2) + 
   308480*r3*tc^16*\[Rho]^(5/2) - 370320*r4*tc^16*\[Rho]^(5/2) + 
   21440*r5*tc^16*\[Rho]^(5/2) - 99360*r6*tc^16*\[Rho]^(5/2) + 
   120640*r7*tc^16*\[Rho]^(5/2) + 314800*r8*tc^16*\[Rho]^(5/2) - 
   124400*r9*tc^16*\[Rho]^(5/2) - 568340*r1*tc^18*\[Rho]^(5/2) - 
   123600*r11*tc^18*\[Rho]^(5/2) - 153200*r12*tc^18*\[Rho]^(5/2) + 
   92400*r13*tc^18*\[Rho]^(5/2) + 126400*r14*tc^18*\[Rho]^(5/2) + 
   95800*r15*tc^18*\[Rho]^(5/2) + 77500*r16*tc^18*\[Rho]^(5/2) + 
   101500*r17*tc^18*\[Rho]^(5/2) - 186200*r18*tc^18*\[Rho]^(5/2) - 
   214240*r2*tc^18*\[Rho]^(5/2) - 109840*r3*tc^18*\[Rho]^(5/2) + 
   188160*r4*tc^18*\[Rho]^(5/2) - 2020*r5*tc^18*\[Rho]^(5/2) + 
   167580*r6*tc^18*\[Rho]^(5/2) - 71420*r7*tc^18*\[Rho]^(5/2) - 
   238100*r8*tc^18*\[Rho]^(5/2) + 44800*r9*tc^18*\[Rho]^(5/2) + 
   277425*r1*tc*\[Rho]^3 + 93300*r11*tc*\[Rho]^3 + 103500*r12*tc*\[Rho]^3 - 
   77100*r13*tc*\[Rho]^3 - 83400*r14*tc*\[Rho]^3 - 31350*r15*tc*\[Rho]^3 - 
   45075*r16*tc*\[Rho]^3 - 55875*r17*tc*\[Rho]^3 + 106350*r18*tc*\[Rho]^3 + 
   80400*r2*tc*\[Rho]^3 + 80100*r3*tc*\[Rho]^3 - 118200*r4*tc*\[Rho]^3 + 
   8325*r5*tc*\[Rho]^3 - 80475*r6*tc*\[Rho]^3 + 41475*r7*tc*\[Rho]^3 + 
   119025*r8*tc*\[Rho]^3 - 39000*r9*tc*\[Rho]^3 + 652755*r1*tc^3*\[Rho]^3 + 
   59100*r11*tc^3*\[Rho]^3 + 94500*r12*tc^3*\[Rho]^3 - 
   29700*r13*tc^3*\[Rho]^3 - 65400*r14*tc^3*\[Rho]^3 - 
   166050*r15*tc^3*\[Rho]^3 - 84825*r16*tc^3*\[Rho]^3 - 
   112425*r17*tc^3*\[Rho]^3 + 199050*r18*tc^3*\[Rho]^3 + 
   366480*r2*tc^3*\[Rho]^3 + 12780*r3*tc^3*\[Rho]^3 - 
   114120*r4*tc^3*\[Rho]^3 - 16785*r5*tc^3*\[Rho]^3 - 
   220785*r6*tc^3*\[Rho]^3 + 63465*r7*tc^3*\[Rho]^3 + 
   213075*r8*tc^3*\[Rho]^3 - 13800*r9*tc^3*\[Rho]^3 - 
   3960030*r1*tc^5*\[Rho]^3 - 994200*r11*tc^5*\[Rho]^3 - 
   1233000*r12*tc^5*\[Rho]^3 + 796200*r13*tc^5*\[Rho]^3 + 
   1100400*r14*tc^5*\[Rho]^3 + 786900*r15*tc^5*\[Rho]^3 + 
   608250*r16*tc^5*\[Rho]^3 + 653850*r17*tc^5*\[Rho]^3 - 
   1452900*r18*tc^5*\[Rho]^3 - 1481760*r2*tc^5*\[Rho]^3 - 
   824760*r3*tc^5*\[Rho]^3 + 1495440*r4*tc^5*\[Rho]^3 + 
   49770*r5*tc^5*\[Rho]^3 + 1081770*r6*tc^5*\[Rho]^3 - 
   536730*r7*tc^5*\[Rho]^3 - 1638750*r8*tc^5*\[Rho]^3 + 
   440400*r9*tc^5*\[Rho]^3 + 2205630*r1*tc^7*\[Rho]^3 + 
   1695000*r11*tc^7*\[Rho]^3 + 2097000*r12*tc^7*\[Rho]^3 - 
   1170600*r13*tc^7*\[Rho]^3 - 2074800*r14*tc^7*\[Rho]^3 + 
   293100*r15*tc^7*\[Rho]^3 - 327450*r16*tc^7*\[Rho]^3 - 
   190650*r17*tc^7*\[Rho]^3 + 1025700*r18*tc^7*\[Rho]^3 - 
   1621920*r2*tc^7*\[Rho]^3 + 2564280*r3*tc^7*\[Rho]^3 - 
   2458320*r4*tc^7*\[Rho]^3 + 351990*r5*tc^7*\[Rho]^3 + 
   174390*r6*tc^7*\[Rho]^3 + 492090*r7*tc^7*\[Rho]^3 + 
   1506750*r8*tc^7*\[Rho]^3 - 848400*r9*tc^7*\[Rho]^3 + 
   6630300*r1*tc^9*\[Rho]^3 - 853200*r11*tc^9*\[Rho]^3 - 
   1062000*r12*tc^9*\[Rho]^3 + 481200*r13*tc^9*\[Rho]^3 + 
   1123200*r14*tc^9*\[Rho]^3 - 882600*r15*tc^9*\[Rho]^3 - 
   150900*r16*tc^9*\[Rho]^3 - 294900*r17*tc^9*\[Rho]^3 + 
   121800*r18*tc^9*\[Rho]^3 + 2656800*r2*tc^9*\[Rho]^3 - 
   1832400*r3*tc^9*\[Rho]^3 + 1195200*r4*tc^9*\[Rho]^3 - 
   393300*r5*tc^9*\[Rho]^3 - 954900*r6*tc^9*\[Rho]^3 - 
   60300*r7*tc^9*\[Rho]^3 - 200100*r8*tc^9*\[Rho]^3 + 
   460800*r9*tc^9*\[Rho]^3 + 6630300*r1*tc^11*\[Rho]^3 - 
   853200*r11*tc^11*\[Rho]^3 - 1062000*r12*tc^11*\[Rho]^3 + 
   481200*r13*tc^11*\[Rho]^3 + 1123200*r14*tc^11*\[Rho]^3 - 
   882600*r15*tc^11*\[Rho]^3 - 150900*r16*tc^11*\[Rho]^3 - 
   294900*r17*tc^11*\[Rho]^3 + 121800*r18*tc^11*\[Rho]^3 + 
   2656800*r2*tc^11*\[Rho]^3 - 1832400*r3*tc^11*\[Rho]^3 + 
   1195200*r4*tc^11*\[Rho]^3 - 393300*r5*tc^11*\[Rho]^3 - 
   954900*r6*tc^11*\[Rho]^3 - 60300*r7*tc^11*\[Rho]^3 - 
   200100*r8*tc^11*\[Rho]^3 + 460800*r9*tc^11*\[Rho]^3 + 
   2205630*r1*tc^13*\[Rho]^3 + 1695000*r11*tc^13*\[Rho]^3 + 
   2097000*r12*tc^13*\[Rho]^3 - 1170600*r13*tc^13*\[Rho]^3 - 
   2074800*r14*tc^13*\[Rho]^3 + 293100*r15*tc^13*\[Rho]^3 - 
   327450*r16*tc^13*\[Rho]^3 - 190650*r17*tc^13*\[Rho]^3 + 
   1025700*r18*tc^13*\[Rho]^3 - 1621920*r2*tc^13*\[Rho]^3 + 
   2564280*r3*tc^13*\[Rho]^3 - 2458320*r4*tc^13*\[Rho]^3 + 
   351990*r5*tc^13*\[Rho]^3 + 174390*r6*tc^13*\[Rho]^3 + 
   492090*r7*tc^13*\[Rho]^3 + 1506750*r8*tc^13*\[Rho]^3 - 
   848400*r9*tc^13*\[Rho]^3 - 3960030*r1*tc^15*\[Rho]^3 - 
   994200*r11*tc^15*\[Rho]^3 - 1233000*r12*tc^15*\[Rho]^3 + 
   796200*r13*tc^15*\[Rho]^3 + 1100400*r14*tc^15*\[Rho]^3 + 
   786900*r15*tc^15*\[Rho]^3 + 608250*r16*tc^15*\[Rho]^3 + 
   653850*r17*tc^15*\[Rho]^3 - 1452900*r18*tc^15*\[Rho]^3 - 
   1481760*r2*tc^15*\[Rho]^3 - 824760*r3*tc^15*\[Rho]^3 + 
   1495440*r4*tc^15*\[Rho]^3 + 49770*r5*tc^15*\[Rho]^3 + 
   1081770*r6*tc^15*\[Rho]^3 - 536730*r7*tc^15*\[Rho]^3 - 
   1638750*r8*tc^15*\[Rho]^3 + 440400*r9*tc^15*\[Rho]^3 + 
   652755*r1*tc^17*\[Rho]^3 + 59100*r11*tc^17*\[Rho]^3 + 
   94500*r12*tc^17*\[Rho]^3 - 29700*r13*tc^17*\[Rho]^3 - 
   65400*r14*tc^17*\[Rho]^3 - 166050*r15*tc^17*\[Rho]^3 - 
   84825*r16*tc^17*\[Rho]^3 - 112425*r17*tc^17*\[Rho]^3 + 
   199050*r18*tc^17*\[Rho]^3 + 366480*r2*tc^17*\[Rho]^3 + 
   12780*r3*tc^17*\[Rho]^3 - 114120*r4*tc^17*\[Rho]^3 - 
   16785*r5*tc^17*\[Rho]^3 - 220785*r6*tc^17*\[Rho]^3 + 
   63465*r7*tc^17*\[Rho]^3 + 213075*r8*tc^17*\[Rho]^3 - 
   13800*r9*tc^17*\[Rho]^3 + 277425*r1*tc^19*\[Rho]^3 + 
   93300*r11*tc^19*\[Rho]^3 + 103500*r12*tc^19*\[Rho]^3 - 
   77100*r13*tc^19*\[Rho]^3 - 83400*r14*tc^19*\[Rho]^3 - 
   31350*r15*tc^19*\[Rho]^3 - 45075*r16*tc^19*\[Rho]^3 - 
   55875*r17*tc^19*\[Rho]^3 + 106350*r18*tc^19*\[Rho]^3 + 
   80400*r2*tc^19*\[Rho]^3 + 80100*r3*tc^19*\[Rho]^3 - 
   118200*r4*tc^19*\[Rho]^3 + 8325*r5*tc^19*\[Rho]^3 - 
   80475*r6*tc^19*\[Rho]^3 + 41475*r7*tc^19*\[Rho]^3 + 
   119025*r8*tc^19*\[Rho]^3 - 39000*r9*tc^19*\[Rho]^3 - 
   56136*r1*\[Rho]^(7/2) - 24480*r11*\[Rho]^(7/2) - 25440*r12*\[Rho]^(7/2) + 
   21600*r13*\[Rho]^(7/2) + 20160*r14*\[Rho]^(7/2) + 3120*r15*\[Rho]^(7/2) + 
   10200*r16*\[Rho]^(7/2) + 12120*r17*\[Rho]^(7/2) - 23280*r18*\[Rho]^(7/2) - 
   13056*r2*\[Rho]^(7/2) - 20256*r3*\[Rho]^(7/2) + 28224*r4*\[Rho]^(7/2) - 
   3048*r5*\[Rho]^(7/2) + 16152*r6*\[Rho]^(7/2) - 9048*r7*\[Rho]^(7/2) - 
   23880*r8*\[Rho]^(7/2) + 10560*r9*\[Rho]^(7/2) - 
   651400*r1*tc^2*\[Rho]^(7/2) - 208800*r11*tc^2*\[Rho]^(7/2) - 
   231200*r12*tc^2*\[Rho]^(7/2) + 170400*r13*tc^2*\[Rho]^(7/2) + 
   183200*r14*tc^2*\[Rho]^(7/2) + 86000*r15*tc^2*\[Rho]^(7/2) + 
   108600*r16*tc^2*\[Rho]^(7/2) + 134200*r17*tc^2*\[Rho]^(7/2) - 
   255600*r18*tc^2*\[Rho]^(7/2) - 210400*r2*tc^2*\[Rho]^(7/2) - 
   167200*r3*tc^2*\[Rho]^(7/2) + 260000*r4*tc^2*\[Rho]^(7/2) - 
   16200*r5*tc^2*\[Rho]^(7/2) + 195000*r6*tc^2*\[Rho]^(7/2) - 
   95800*r7*tc^2*\[Rho]^(7/2) - 267400*r8*tc^2*\[Rho]^(7/2) + 
   87200*r9*tc^2*\[Rho]^(7/2) + 1495880*r1*tc^4*\[Rho]^(7/2) + 
   734400*r11*tc^4*\[Rho]^(7/2) + 776800*r12*tc^4*\[Rho]^(7/2) - 
   633600*r13*tc^4*\[Rho]^(7/2) - 650800*r14*tc^4*\[Rho]^(7/2) - 
   48400*r15*tc^4*\[Rho]^(7/2) - 237000*r16*tc^4*\[Rho]^(7/2) - 
   295400*r17*tc^4*\[Rho]^(7/2) + 574800*r18*tc^4*\[Rho]^(7/2) + 
   208880*r2*tc^4*\[Rho]^(7/2) + 670880*r3*tc^4*\[Rho]^(7/2) - 
   863920*r4*tc^4*\[Rho]^(7/2) + 98040*r5*tc^4*\[Rho]^(7/2) - 
   379560*r6*tc^4*\[Rho]^(7/2) + 224840*r7*tc^4*\[Rho]^(7/2) + 
   720200*r8*tc^4*\[Rho]^(7/2) - 350800*r9*tc^4*\[Rho]^(7/2) + 
   1697600*r1*tc^6*\[Rho]^(7/2) - 331200*r11*tc^6*\[Rho]^(7/2) - 
   118400*r12*tc^6*\[Rho]^(7/2) + 369600*r13*tc^6*\[Rho]^(7/2) + 
   130400*r14*tc^6*\[Rho]^(7/2) - 788800*r15*tc^6*\[Rho]^(7/2) - 
   372000*r16*tc^6*\[Rho]^(7/2) - 293600*r17*tc^6*\[Rho]^(7/2) + 
   782400*r18*tc^6*\[Rho]^(7/2) + 1431200*r2*tc^6*\[Rho]^(7/2) - 
   438400*r3*tc^6*\[Rho]^(7/2) + 53600*r4*tc^6*\[Rho]^(7/2) - 
   199200*r5*tc^6*\[Rho]^(7/2) - 645600*r6*tc^6*\[Rho]^(7/2) + 
   269600*r7*tc^6*\[Rho]^(7/2) + 315200*r8*tc^6*\[Rho]^(7/2) + 
   221600*r9*tc^6*\[Rho]^(7/2) - 5071360*r1*tc^8*\[Rho]^(7/2) - 
   1332000*r11*tc^8*\[Rho]^(7/2) - 2182400*r12*tc^8*\[Rho]^(7/2) + 
   804000*r13*tc^8*\[Rho]^(7/2) + 1900400*r14*tc^8*\[Rho]^(7/2) + 
   677600*r15*tc^8*\[Rho]^(7/2) + 706800*r16*tc^8*\[Rho]^(7/2) + 
   461200*r17*tc^8*\[Rho]^(7/2) - 1788000*r18*tc^8*\[Rho]^(7/2) - 
   1054960*r2*tc^8*\[Rho]^(7/2) - 1932160*r3*tc^8*\[Rho]^(7/2) + 
   2326640*r4*tc^8*\[Rho]^(7/2) - 164880*r5*tc^8*\[Rho]^(7/2) + 
   1061520*r6*tc^8*\[Rho]^(7/2) - 759280*r7*tc^8*\[Rho]^(7/2) - 
   1676800*r8*tc^8*\[Rho]^(7/2) + 611600*r9*tc^8*\[Rho]^(7/2) + 
   194192*r1*tc^10*\[Rho]^(7/2) + 2324160*r11*tc^10*\[Rho]^(7/2) + 
   3561280*r12*tc^10*\[Rho]^(7/2) - 1464000*r13*tc^10*\[Rho]^(7/2) - 
   3166720*r14*tc^10*\[Rho]^(7/2) + 140960*r15*tc^10*\[Rho]^(7/2) - 
   433200*r16*tc^10*\[Rho]^(7/2) - 37040*r17*tc^10*\[Rho]^(7/2) + 
   1419360*r18*tc^10*\[Rho]^(7/2) - 723328*r2*tc^10*\[Rho]^(7/2) + 
   3774272*r3*tc^10*\[Rho]^(7/2) - 3609088*r4*tc^10*\[Rho]^(7/2) + 
   570576*r5*tc^10*\[Rho]^(7/2) - 495024*r6*tc^10*\[Rho]^(7/2) + 
   739376*r7*tc^10*\[Rho]^(7/2) + 1865360*r8*tc^10*\[Rho]^(7/2) - 
   1160320*r9*tc^10*\[Rho]^(7/2) - 5071360*r1*tc^12*\[Rho]^(7/2) - 
   1332000*r11*tc^12*\[Rho]^(7/2) - 2182400*r12*tc^12*\[Rho]^(7/2) + 
   804000*r13*tc^12*\[Rho]^(7/2) + 1900400*r14*tc^12*\[Rho]^(7/2) + 
   677600*r15*tc^12*\[Rho]^(7/2) + 706800*r16*tc^12*\[Rho]^(7/2) + 
   461200*r17*tc^12*\[Rho]^(7/2) - 1788000*r18*tc^12*\[Rho]^(7/2) - 
   1054960*r2*tc^12*\[Rho]^(7/2) - 1932160*r3*tc^12*\[Rho]^(7/2) + 
   2326640*r4*tc^12*\[Rho]^(7/2) - 164880*r5*tc^12*\[Rho]^(7/2) + 
   1061520*r6*tc^12*\[Rho]^(7/2) - 759280*r7*tc^12*\[Rho]^(7/2) - 
   1676800*r8*tc^12*\[Rho]^(7/2) + 611600*r9*tc^12*\[Rho]^(7/2) + 
   1697600*r1*tc^14*\[Rho]^(7/2) - 331200*r11*tc^14*\[Rho]^(7/2) - 
   118400*r12*tc^14*\[Rho]^(7/2) + 369600*r13*tc^14*\[Rho]^(7/2) + 
   130400*r14*tc^14*\[Rho]^(7/2) - 788800*r15*tc^14*\[Rho]^(7/2) - 
   372000*r16*tc^14*\[Rho]^(7/2) - 293600*r17*tc^14*\[Rho]^(7/2) + 
   782400*r18*tc^14*\[Rho]^(7/2) + 1431200*r2*tc^14*\[Rho]^(7/2) - 
   438400*r3*tc^14*\[Rho]^(7/2) + 53600*r4*tc^14*\[Rho]^(7/2) - 
   199200*r5*tc^14*\[Rho]^(7/2) - 645600*r6*tc^14*\[Rho]^(7/2) + 
   269600*r7*tc^14*\[Rho]^(7/2) + 315200*r8*tc^14*\[Rho]^(7/2) + 
   221600*r9*tc^14*\[Rho]^(7/2) + 1495880*r1*tc^16*\[Rho]^(7/2) + 
   734400*r11*tc^16*\[Rho]^(7/2) + 776800*r12*tc^16*\[Rho]^(7/2) - 
   633600*r13*tc^16*\[Rho]^(7/2) - 650800*r14*tc^16*\[Rho]^(7/2) - 
   48400*r15*tc^16*\[Rho]^(7/2) - 237000*r16*tc^16*\[Rho]^(7/2) - 
   295400*r17*tc^16*\[Rho]^(7/2) + 574800*r18*tc^16*\[Rho]^(7/2) + 
   208880*r2*tc^16*\[Rho]^(7/2) + 670880*r3*tc^16*\[Rho]^(7/2) - 
   863920*r4*tc^16*\[Rho]^(7/2) + 98040*r5*tc^16*\[Rho]^(7/2) - 
   379560*r6*tc^16*\[Rho]^(7/2) + 224840*r7*tc^16*\[Rho]^(7/2) + 
   720200*r8*tc^16*\[Rho]^(7/2) - 350800*r9*tc^16*\[Rho]^(7/2) - 
   651400*r1*tc^18*\[Rho]^(7/2) - 208800*r11*tc^18*\[Rho]^(7/2) - 
   231200*r12*tc^18*\[Rho]^(7/2) + 170400*r13*tc^18*\[Rho]^(7/2) + 
   183200*r14*tc^18*\[Rho]^(7/2) + 86000*r15*tc^18*\[Rho]^(7/2) + 
   108600*r16*tc^18*\[Rho]^(7/2) + 134200*r17*tc^18*\[Rho]^(7/2) - 
   255600*r18*tc^18*\[Rho]^(7/2) - 210400*r2*tc^18*\[Rho]^(7/2) - 
   167200*r3*tc^18*\[Rho]^(7/2) + 260000*r4*tc^18*\[Rho]^(7/2) - 
   16200*r5*tc^18*\[Rho]^(7/2) + 195000*r6*tc^18*\[Rho]^(7/2) - 
   95800*r7*tc^18*\[Rho]^(7/2) - 267400*r8*tc^18*\[Rho]^(7/2) + 
   87200*r9*tc^18*\[Rho]^(7/2) - 56136*r1*tc^20*\[Rho]^(7/2) - 
   24480*r11*tc^20*\[Rho]^(7/2) - 25440*r12*tc^20*\[Rho]^(7/2) + 
   21600*r13*tc^20*\[Rho]^(7/2) + 20160*r14*tc^20*\[Rho]^(7/2) + 
   3120*r15*tc^20*\[Rho]^(7/2) + 10200*r16*tc^20*\[Rho]^(7/2) + 
   12120*r17*tc^20*\[Rho]^(7/2) - 23280*r18*tc^20*\[Rho]^(7/2) - 
   13056*r2*tc^20*\[Rho]^(7/2) - 20256*r3*tc^20*\[Rho]^(7/2) + 
   28224*r4*tc^20*\[Rho]^(7/2) - 3048*r5*tc^20*\[Rho]^(7/2) + 
   16152*r6*tc^20*\[Rho]^(7/2) - 9048*r7*tc^20*\[Rho]^(7/2) - 
   23880*r8*tc^20*\[Rho]^(7/2) + 10560*r9*tc^20*\[Rho]^(7/2) + 
   175425*r1*tc*\[Rho]^4 + 76500*r11*tc*\[Rho]^4 + 79500*r12*tc*\[Rho]^4 - 
   67500*r13*tc*\[Rho]^4 - 63000*r14*tc*\[Rho]^4 - 9750*r15*tc*\[Rho]^4 - 
   31875*r16*tc*\[Rho]^4 - 37875*r17*tc*\[Rho]^4 + 72750*r18*tc*\[Rho]^4 + 
   40800*r2*tc*\[Rho]^4 + 63300*r3*tc*\[Rho]^4 - 88200*r4*tc*\[Rho]^4 + 
   9525*r5*tc*\[Rho]^4 - 50475*r6*tc*\[Rho]^4 + 28275*r7*tc*\[Rho]^4 + 
   74625*r8*tc*\[Rho]^4 - 33000*r9*tc*\[Rho]^4 + 85755*r1*tc^3*\[Rho]^4 - 
   52500*r11*tc^3*\[Rho]^4 - 47100*r12*tc^3*\[Rho]^4 + 
   57900*r13*tc^3*\[Rho]^4 + 43200*r14*tc^3*\[Rho]^4 - 
   65250*r15*tc^3*\[Rho]^4 - 20025*r16*tc^3*\[Rho]^4 - 
   24825*r17*tc^3*\[Rho]^4 + 45450*r18*tc^3*\[Rho]^4 + 
   99480*r2*tc^3*\[Rho]^4 - 66420*r3*tc^3*\[Rho]^4 + 47280*r4*tc^3*\[Rho]^4 - 
   19185*r5*tc^3*\[Rho]^4 - 41985*r6*tc^3*\[Rho]^4 + 13065*r7*tc^3*\[Rho]^4 + 
   10875*r8*tc^3*\[Rho]^4 + 31200*r9*tc^3*\[Rho]^4 - 
   1745430*r1*tc^5*\[Rho]^4 - 594600*r11*tc^5*\[Rho]^4 - 
   666600*r12*tc^5*\[Rho]^4 + 478200*r13*tc^5*\[Rho]^4 + 
   527400*r14*tc^5*\[Rho]^4 + 232500*r15*tc^5*\[Rho]^4 + 
   299850*r16*tc^5*\[Rho]^4 + 358650*r17*tc^5*\[Rho]^4 - 
   711300*r18*tc^5*\[Rho]^4 - 563160*r2*tc^5*\[Rho]^4 - 
   479160*r3*tc^5*\[Rho]^4 + 725640*r4*tc^5*\[Rho]^4 - 
   52230*r5*tc^5*\[Rho]^4 + 527370*r6*tc^5*\[Rho]^4 - 
   261930*r7*tc^5*\[Rho]^4 - 700950*r8*tc^5*\[Rho]^4 + 
   255000*r9*tc^5*\[Rho]^4 + 2239830*r1*tc^7*\[Rho]^4 + 
   1333800*r11*tc^7*\[Rho]^4 + 1487400*r12*tc^7*\[Rho]^4 - 
   1097400*r13*tc^7*\[Rho]^4 - 1211400*r14*tc^7*\[Rho]^4 + 
   12300*r15*tc^7*\[Rho]^4 - 278250*r16*tc^7*\[Rho]^4 - 
   365850*r17*tc^7*\[Rho]^4 + 768900*r18*tc^7*\[Rho]^4 + 
   298680*r2*tc^7*\[Rho]^4 + 1306680*r3*tc^7*\[Rho]^4 - 
   1503720*r4*tc^7*\[Rho]^4 + 228390*r5*tc^7*\[Rho]^4 - 
   591210*r6*tc^7*\[Rho]^4 + 294090*r7*tc^7*\[Rho]^4 + 
   1089750*r8*tc^7*\[Rho]^4 - 622200*r9*tc^7*\[Rho]^4 - 
   133500*r1*tc^9*\[Rho]^4 - 763200*r11*tc^9*\[Rho]^4 - 
   853200*r12*tc^9*\[Rho]^4 + 628800*r13*tc^9*\[Rho]^4 + 
   703800*r14*tc^9*\[Rho]^4 - 169800*r15*tc^9*\[Rho]^4 + 
   30300*r16*tc^9*\[Rho]^4 + 69900*r17*tc^9*\[Rho]^4 - 
   175800*r18*tc^9*\[Rho]^4 + 124200*r2*tc^9*\[Rho]^4 - 
   824400*r3*tc^9*\[Rho]^4 + 819000*r4*tc^9*\[Rho]^4 - 
   166500*r5*tc^9*\[Rho]^4 + 156300*r6*tc^9*\[Rho]^4 - 
   73500*r7*tc^9*\[Rho]^4 - 474300*r8*tc^9*\[Rho]^4 + 
   369000*r9*tc^9*\[Rho]^4 - 133500*r1*tc^11*\[Rho]^4 - 
   763200*r11*tc^11*\[Rho]^4 - 853200*r12*tc^11*\[Rho]^4 + 
   628800*r13*tc^11*\[Rho]^4 + 703800*r14*tc^11*\[Rho]^4 - 
   169800*r15*tc^11*\[Rho]^4 + 30300*r16*tc^11*\[Rho]^4 + 
   69900*r17*tc^11*\[Rho]^4 - 175800*r18*tc^11*\[Rho]^4 + 
   124200*r2*tc^11*\[Rho]^4 - 824400*r3*tc^11*\[Rho]^4 + 
   819000*r4*tc^11*\[Rho]^4 - 166500*r5*tc^11*\[Rho]^4 + 
   156300*r6*tc^11*\[Rho]^4 - 73500*r7*tc^11*\[Rho]^4 - 
   474300*r8*tc^11*\[Rho]^4 + 369000*r9*tc^11*\[Rho]^4 + 
   2239830*r1*tc^13*\[Rho]^4 + 1333800*r11*tc^13*\[Rho]^4 + 
   1487400*r12*tc^13*\[Rho]^4 - 1097400*r13*tc^13*\[Rho]^4 - 
   1211400*r14*tc^13*\[Rho]^4 + 12300*r15*tc^13*\[Rho]^4 - 
   278250*r16*tc^13*\[Rho]^4 - 365850*r17*tc^13*\[Rho]^4 + 
   768900*r18*tc^13*\[Rho]^4 + 298680*r2*tc^13*\[Rho]^4 + 
   1306680*r3*tc^13*\[Rho]^4 - 1503720*r4*tc^13*\[Rho]^4 + 
   228390*r5*tc^13*\[Rho]^4 - 591210*r6*tc^13*\[Rho]^4 + 
   294090*r7*tc^13*\[Rho]^4 + 1089750*r8*tc^13*\[Rho]^4 - 
   622200*r9*tc^13*\[Rho]^4 - 1745430*r1*tc^15*\[Rho]^4 - 
   594600*r11*tc^15*\[Rho]^4 - 666600*r12*tc^15*\[Rho]^4 + 
   478200*r13*tc^15*\[Rho]^4 + 527400*r14*tc^15*\[Rho]^4 + 
   232500*r15*tc^15*\[Rho]^4 + 299850*r16*tc^15*\[Rho]^4 + 
   358650*r17*tc^15*\[Rho]^4 - 711300*r18*tc^15*\[Rho]^4 - 
   563160*r2*tc^15*\[Rho]^4 - 479160*r3*tc^15*\[Rho]^4 + 
   725640*r4*tc^15*\[Rho]^4 - 52230*r5*tc^15*\[Rho]^4 + 
   527370*r6*tc^15*\[Rho]^4 - 261930*r7*tc^15*\[Rho]^4 - 
   700950*r8*tc^15*\[Rho]^4 + 255000*r9*tc^15*\[Rho]^4 + 
   85755*r1*tc^17*\[Rho]^4 - 52500*r11*tc^17*\[Rho]^4 - 
   47100*r12*tc^17*\[Rho]^4 + 57900*r13*tc^17*\[Rho]^4 + 
   43200*r14*tc^17*\[Rho]^4 - 65250*r15*tc^17*\[Rho]^4 - 
   20025*r16*tc^17*\[Rho]^4 - 24825*r17*tc^17*\[Rho]^4 + 
   45450*r18*tc^17*\[Rho]^4 + 99480*r2*tc^17*\[Rho]^4 - 
   66420*r3*tc^17*\[Rho]^4 + 47280*r4*tc^17*\[Rho]^4 - 
   19185*r5*tc^17*\[Rho]^4 - 41985*r6*tc^17*\[Rho]^4 + 
   13065*r7*tc^17*\[Rho]^4 + 10875*r8*tc^17*\[Rho]^4 + 
   31200*r9*tc^17*\[Rho]^4 + 175425*r1*tc^19*\[Rho]^4 + 
   76500*r11*tc^19*\[Rho]^4 + 79500*r12*tc^19*\[Rho]^4 - 
   67500*r13*tc^19*\[Rho]^4 - 63000*r14*tc^19*\[Rho]^4 - 
   9750*r15*tc^19*\[Rho]^4 - 31875*r16*tc^19*\[Rho]^4 - 
   37875*r17*tc^19*\[Rho]^4 + 72750*r18*tc^19*\[Rho]^4 + 
   40800*r2*tc^19*\[Rho]^4 + 63300*r3*tc^19*\[Rho]^4 - 
   88200*r4*tc^19*\[Rho]^4 + 9525*r5*tc^19*\[Rho]^4 - 
   50475*r6*tc^19*\[Rho]^4 + 28275*r7*tc^19*\[Rho]^4 + 
   74625*r8*tc^19*\[Rho]^4 - 33000*r9*tc^19*\[Rho]^4 - 
   140340*r1*tc^2*\[Rho]^(9/2) - 61200*r11*tc^2*\[Rho]^(9/2) - 
   63600*r12*tc^2*\[Rho]^(9/2) + 54000*r13*tc^2*\[Rho]^(9/2) + 
   50400*r14*tc^2*\[Rho]^(9/2) + 7800*r15*tc^2*\[Rho]^(9/2) + 
   25500*r16*tc^2*\[Rho]^(9/2) + 30300*r17*tc^2*\[Rho]^(9/2) - 
   58200*r18*tc^2*\[Rho]^(9/2) - 32640*r2*tc^2*\[Rho]^(9/2) - 
   50640*r3*tc^2*\[Rho]^(9/2) + 70560*r4*tc^2*\[Rho]^(9/2) - 
   7620*r5*tc^2*\[Rho]^(9/2) + 40380*r6*tc^2*\[Rho]^(9/2) - 
   22620*r7*tc^2*\[Rho]^(9/2) - 59700*r8*tc^2*\[Rho]^(9/2) + 
   26400*r9*tc^2*\[Rho]^(9/2) + 462480*r1*tc^4*\[Rho]^(9/2) + 
   266400*r11*tc^4*\[Rho]^(9/2) + 278400*r12*tc^4*\[Rho]^(9/2) - 
   237600*r13*tc^4*\[Rho]^(9/2) - 226800*r14*tc^4*\[Rho]^(9/2) + 
   9600*r15*tc^4*\[Rho]^(9/2) - 67200*r16*tc^4*\[Rho]^(9/2) - 
   84000*r17*tc^4*\[Rho]^(9/2) + 163200*r18*tc^4*\[Rho]^(9/2) + 
   61680*r2*tc^4*\[Rho]^(9/2) + 238080*r3*tc^4*\[Rho]^(9/2) - 
   295920*r4*tc^4*\[Rho]^(9/2) + 42240*r5*tc^4*\[Rho]^(9/2) - 
   118560*r6*tc^4*\[Rho]^(9/2) + 61440*r7*tc^4*\[Rho]^(9/2) + 
   214800*r8*tc^4*\[Rho]^(9/2) - 128400*r9*tc^4*\[Rho]^(9/2) - 
   451920*r1*tc^6*\[Rho]^(9/2) - 475200*r11*tc^6*\[Rho]^(9/2) - 
   499200*r12*tc^6*\[Rho]^(9/2) + 432000*r13*tc^6*\[Rho]^(9/2) + 
   424800*r14*tc^6*\[Rho]^(9/2) - 127200*r15*tc^6*\[Rho]^(9/2) + 
   8400*r16*tc^6*\[Rho]^(9/2) + 27600*r17*tc^6*\[Rho]^(9/2) - 
   60000*r18*tc^6*\[Rho]^(9/2) + 101280*r2*tc^6*\[Rho]^(9/2) - 
   467520*r3*tc^6*\[Rho]^(9/2) + 499680*r4*tc^6*\[Rho]^(9/2) - 
   98160*r5*tc^6*\[Rho]^(9/2) + 65040*r6*tc^6*\[Rho]^(9/2) - 
   14160*r7*tc^6*\[Rho]^(9/2) - 267600*r8*tc^6*\[Rho]^(9/2) + 
   271200*r9*tc^6*\[Rho]^(9/2) + 98160*r1*tc^8*\[Rho]^(9/2) + 
   482400*r11*tc^8*\[Rho]^(9/2) + 508800*r12*tc^8*\[Rho]^(9/2) - 
   453600*r13*tc^8*\[Rho]^(9/2) - 464400*r14*tc^8*\[Rho]^(9/2) + 
   240000*r15*tc^8*\[Rho]^(9/2) + 105600*r16*tc^8*\[Rho]^(9/2) + 
   103200*r17*tc^8*\[Rho]^(9/2) - 182400*r18*tc^8*\[Rho]^(9/2) - 
   345840*r2*tc^8*\[Rho]^(9/2) + 514560*r3*tc^8*\[Rho]^(9/2) - 
   487440*r4*tc^8*\[Rho]^(9/2) + 122880*r5*tc^8*\[Rho]^(9/2) + 
   91680*r6*tc^8*\[Rho]^(9/2) - 88320*r7*tc^8*\[Rho]^(9/2) + 
   150000*r8*tc^8*\[Rho]^(9/2) - 351600*r9*tc^8*\[Rho]^(9/2) - 
   75000*r1*tc^10*\[Rho]^(9/2) - 424800*r11*tc^10*\[Rho]^(9/2) - 
   448800*r12*tc^10*\[Rho]^(9/2) + 410400*r13*tc^10*\[Rho]^(9/2) + 
   432000*r14*tc^10*\[Rho]^(9/2) - 260400*r15*tc^10*\[Rho]^(9/2) - 
   144600*r16*tc^10*\[Rho]^(9/2) - 154200*r17*tc^10*\[Rho]^(9/2) + 
   274800*r18*tc^10*\[Rho]^(9/2) + 431040*r2*tc^10*\[Rho]^(9/2) - 
   468960*r3*tc^10*\[Rho]^(9/2) + 426240*r4*tc^10*\[Rho]^(9/2) - 
   118680*r5*tc^10*\[Rho]^(9/2) - 157080*r6*tc^10*\[Rho]^(9/2) + 
   127320*r7*tc^10*\[Rho]^(9/2) - 75000*r8*tc^10*\[Rho]^(9/2) + 
   364800*r9*tc^10*\[Rho]^(9/2) + 98160*r1*tc^12*\[Rho]^(9/2) + 
   482400*r11*tc^12*\[Rho]^(9/2) + 508800*r12*tc^12*\[Rho]^(9/2) - 
   453600*r13*tc^12*\[Rho]^(9/2) - 464400*r14*tc^12*\[Rho]^(9/2) + 
   240000*r15*tc^12*\[Rho]^(9/2) + 105600*r16*tc^12*\[Rho]^(9/2) + 
   103200*r17*tc^12*\[Rho]^(9/2) - 182400*r18*tc^12*\[Rho]^(9/2) - 
   345840*r2*tc^12*\[Rho]^(9/2) + 514560*r3*tc^12*\[Rho]^(9/2) - 
   487440*r4*tc^12*\[Rho]^(9/2) + 122880*r5*tc^12*\[Rho]^(9/2) + 
   91680*r6*tc^12*\[Rho]^(9/2) - 88320*r7*tc^12*\[Rho]^(9/2) + 
   150000*r8*tc^12*\[Rho]^(9/2) - 351600*r9*tc^12*\[Rho]^(9/2) - 
   451920*r1*tc^14*\[Rho]^(9/2) - 475200*r11*tc^14*\[Rho]^(9/2) - 
   499200*r12*tc^14*\[Rho]^(9/2) + 432000*r13*tc^14*\[Rho]^(9/2) + 
   424800*r14*tc^14*\[Rho]^(9/2) - 127200*r15*tc^14*\[Rho]^(9/2) + 
   8400*r16*tc^14*\[Rho]^(9/2) + 27600*r17*tc^14*\[Rho]^(9/2) - 
   60000*r18*tc^14*\[Rho]^(9/2) + 101280*r2*tc^14*\[Rho]^(9/2) - 
   467520*r3*tc^14*\[Rho]^(9/2) + 499680*r4*tc^14*\[Rho]^(9/2) - 
   98160*r5*tc^14*\[Rho]^(9/2) + 65040*r6*tc^14*\[Rho]^(9/2) - 
   14160*r7*tc^14*\[Rho]^(9/2) - 267600*r8*tc^14*\[Rho]^(9/2) + 
   271200*r9*tc^14*\[Rho]^(9/2) + 462480*r1*tc^16*\[Rho]^(9/2) + 
   266400*r11*tc^16*\[Rho]^(9/2) + 278400*r12*tc^16*\[Rho]^(9/2) - 
   237600*r13*tc^16*\[Rho]^(9/2) - 226800*r14*tc^16*\[Rho]^(9/2) + 
   9600*r15*tc^16*\[Rho]^(9/2) - 67200*r16*tc^16*\[Rho]^(9/2) - 
   84000*r17*tc^16*\[Rho]^(9/2) + 163200*r18*tc^16*\[Rho]^(9/2) + 
   61680*r2*tc^16*\[Rho]^(9/2) + 238080*r3*tc^16*\[Rho]^(9/2) - 
   295920*r4*tc^16*\[Rho]^(9/2) + 42240*r5*tc^16*\[Rho]^(9/2) - 
   118560*r6*tc^16*\[Rho]^(9/2) + 61440*r7*tc^16*\[Rho]^(9/2) + 
   214800*r8*tc^16*\[Rho]^(9/2) - 128400*r9*tc^16*\[Rho]^(9/2) - 
   140340*r1*tc^18*\[Rho]^(9/2) - 61200*r11*tc^18*\[Rho]^(9/2) - 
   63600*r12*tc^18*\[Rho]^(9/2) + 54000*r13*tc^18*\[Rho]^(9/2) + 
   50400*r14*tc^18*\[Rho]^(9/2) + 7800*r15*tc^18*\[Rho]^(9/2) + 
   25500*r16*tc^18*\[Rho]^(9/2) + 30300*r17*tc^18*\[Rho]^(9/2) - 
   58200*r18*tc^18*\[Rho]^(9/2) - 32640*r2*tc^18*\[Rho]^(9/2) - 
   50640*r3*tc^18*\[Rho]^(9/2) + 70560*r4*tc^18*\[Rho]^(9/2) - 
   7620*r5*tc^18*\[Rho]^(9/2) + 40380*r6*tc^18*\[Rho]^(9/2) - 
   22620*r7*tc^18*\[Rho]^(9/2) - 59700*r8*tc^18*\[Rho]^(9/2) + 
   26400*r9*tc^18*\[Rho]^(9/2) - 20*r10*(-1 + tc^2)^2*
    (504*\[Rho]^(7/2) + 504*tc^16*\[Rho]^(7/2) - 
     15*tc*\[Rho]^3*(241 + 105*\[Rho]) - 15*tc^15*\[Rho]^3*
      (241 + 105*\[Rho]) + 4*tc^2*\[Rho]^(5/2)*(2575 + 2682*\[Rho] + 
       315*\[Rho]^2) + 4*tc^14*\[Rho]^(5/2)*(2575 + 2682*\[Rho] + 
       315*\[Rho]^2) - 15*tc^3*\[Rho]^2*(964 + 1701*\[Rho] + 601*\[Rho]^2) - 
     15*tc^13*\[Rho]^2*(964 + 1701*\[Rho] + 601*\[Rho]^2) + 
     24*tc^4*\[Rho]^(3/2)*(315 + 890*\[Rho] + 583*\[Rho]^2 + 60*\[Rho]^3) + 
     24*tc^12*\[Rho]^(3/2)*(315 + 890*\[Rho] + 583*\[Rho]^2 + 60*\[Rho]^3) + 
     80*tc^8*Sqrt[\[Rho]]*(-42 - 1881*\[Rho] - 2566*\[Rho]^2 - 
       1032*\[Rho]^3 + 54*\[Rho]^4) + 15*tc^5*(24 - 768*\[Rho] - 4*\[Rho]^2 + 
       1749*\[Rho]^3 + 633*\[Rho]^4) + 15*tc^11*(24 - 768*\[Rho] - 
       4*\[Rho]^2 + 1749*\[Rho]^3 + 633*\[Rho]^4) - 
     12*tc^6*Sqrt[\[Rho]]*(-220 - 1160*\[Rho] + 8645*\[Rho]^2 + 
       5062*\[Rho]^3 + 645*\[Rho]^4) - 12*tc^10*Sqrt[\[Rho]]*
      (-220 - 1160*\[Rho] + 8645*\[Rho]^2 + 5062*\[Rho]^3 + 645*\[Rho]^4) + 
     15*tc^7*(-56 + 1408*\[Rho] + 9480*\[Rho]^2 + 10049*\[Rho]^3 + 
       1577*\[Rho]^4) + 15*tc^9*(-56 + 1408*\[Rho] + 9480*\[Rho]^2 + 
       10049*\[Rho]^3 + 1577*\[Rho]^4)) + 120*tc^5*(-1 + tc^2)^5*\[Rho]*
    (600*r11 - 680*r12 - 240*r13 + 280*r14 + 400*r15 + 400*r16 + 40*r17 - 
     440*r18 - 2632*r2 + 1808*r3 - 792*r4 + 584*r5 - 336*r6 + 1024*r7 - 
     320*r8 + 400*r9 + 2400*r11*\[Rho] - 200*r12*\[Rho] - 2040*r13*\[Rho] - 
     340*r14*\[Rho] + 320*r15*\[Rho] + 1320*r16*\[Rho] + 280*r17*\[Rho] - 
     1320*r18*\[Rho] - 1180*r2*\[Rho] + 560*r3*\[Rho] + 380*r4*\[Rho] - 
     960*r6*\[Rho] + 1160*r7*\[Rho] + 140*r8*\[Rho] + 380*r9*\[Rho] - 
     180*r11*\[Rho]^2 + 420*r12*\[Rho]^2 + 180*r13*\[Rho]^2 - 
     720*r14*\[Rho]^2 - 510*r15*\[Rho]^2 - 255*r16*\[Rho]^2 + 
     345*r17*\[Rho]^2 + 510*r18*\[Rho]^2 - 120*r2*\[Rho]^2 + 
     420*r3*\[Rho]^2 - 720*r4*\[Rho]^2 - 255*r5*\[Rho]^2 + 345*r6*\[Rho]^2 + 
     255*r7*\[Rho]^2 + 165*r8*\[Rho]^2 - 120*r9*\[Rho]^2 - 540*r11*\[Rho]^3 - 
     540*r12*\[Rho]^3 + 540*r13*\[Rho]^3 + 540*r14*\[Rho]^3 - 
     270*r15*\[Rho]^3 - 135*r16*\[Rho]^3 - 135*r17*\[Rho]^3 + 
     270*r18*\[Rho]^3 + 540*r2*\[Rho]^3 - 540*r3*\[Rho]^3 + 540*r4*\[Rho]^3 - 
     135*r5*\[Rho]^3 - 135*r6*\[Rho]^3 + 135*r7*\[Rho]^3 - 135*r8*\[Rho]^3 + 
     540*r9*\[Rho]^3 + r1*(448 + 140*\[Rho] + 165*\[Rho]^2 - 135*\[Rho]^3) + 
     20*r10*(-46 - 72*\[Rho] + 9*\[Rho]^2 + 27*\[Rho]^3))*Log[tc])/
  (3600*mb^5*tc^5*(-1 + tc^2)^5*\[Rho]) + 
 (24*(1 + 21*\[Rho] + 35*\[Rho]^2 + 7*\[Rho]^3)*\[Rho]3D - 
   (48*(-1 - 21*\[Rho] - 35*\[Rho]^2 - 7*\[Rho]^3 + 
      tc*Sqrt[\[Rho]]*(7 + 35*\[Rho] + 21*\[Rho]^2 + \[Rho]^3))*\[Rho]3D)/
    (-1 + tc^2) + (2*\[Rho]^(5/2)*(6*mb^3 + 15*mb*\[Mu]2G - 
      3*mb*\[Mu]2\[Pi] + 5*\[Rho]3D - 15*\[Rho]3LS))/(5*tc^5) - 
   (2*tc^5*\[Rho]^(5/2)*(6*mb^3 + 15*mb*\[Mu]2G - 3*mb*\[Mu]2\[Pi] + 
      5*\[Rho]3D - 15*\[Rho]3LS))/5 - 
   (\[Rho]^2*(30*mb^3*(1 + \[Rho]) + 15*mb*(5*\[Mu]2G - \[Mu]2\[Pi])*
       (1 + \[Rho]) + (73 + 25*\[Rho])*\[Rho]3D - 75*(1 + \[Rho])*\[Rho]3LS))/
    (4*tc^4) + (tc^4*\[Rho]^2*(30*mb^3*(1 + \[Rho]) + 
      15*mb*(5*\[Mu]2G - \[Mu]2\[Pi])*(1 + \[Rho]) + 
      (73 + 25*\[Rho])*\[Rho]3D - 75*(1 + \[Rho])*\[Rho]3LS))/4 - 
   (2*\[Rho]*(-3*mb*\[Mu]2\[Pi]*\[Rho]*(1 + \[Rho]) + 
      6*mb^3*(\[Rho] + \[Rho]^2) + mb*\[Mu]2G*(-3 + 39*\[Rho] + 
        30*\[Rho]^2) + (56 + 109*\[Rho] + 37*\[Rho]^2)*\[Rho]3D - 
      3*(-1 + 13*\[Rho] + 10*\[Rho]^2)*\[Rho]3LS))/tc^2 + 
   2*tc^2*\[Rho]*(-3*mb*\[Mu]2\[Pi]*\[Rho]*(1 + \[Rho]) + 
     6*mb^3*(\[Rho] + \[Rho]^2) + mb*\[Mu]2G*(-3 + 39*\[Rho] + 30*\[Rho]^2) + 
     (56 + 109*\[Rho] + 37*\[Rho]^2)*\[Rho]3D - 
     3*(-1 + 13*\[Rho] + 10*\[Rho]^2)*\[Rho]3LS) + 
   (\[Rho]^(3/2)*(18*mb^3*(1 + 4*\[Rho] + \[Rho]^2) - 
      9*mb*\[Mu]2\[Pi]*(1 + 4*\[Rho] + \[Rho]^2) + 
      3*mb*\[Mu]2G*(15 + 68*\[Rho] + 15*\[Rho]^2) + 
      (183 + 188*\[Rho] + 15*\[Rho]^2)*\[Rho]3D - 
      3*(15 + 68*\[Rho] + 15*\[Rho]^2)*\[Rho]3LS))/(3*tc^3) - 
   (tc^3*\[Rho]^(3/2)*(18*mb^3*(1 + 4*\[Rho] + \[Rho]^2) - 
      9*mb*\[Mu]2\[Pi]*(1 + 4*\[Rho] + \[Rho]^2) + 
      3*mb*\[Mu]2G*(15 + 68*\[Rho] + 15*\[Rho]^2) + 
      (183 + 188*\[Rho] + 15*\[Rho]^2)*\[Rho]3D - 
      3*(15 + 68*\[Rho] + 15*\[Rho]^2)*\[Rho]3LS))/3 + 
   tc*Sqrt[\[Rho]]*(6*mb^3*\[Rho]*(3 + 14*\[Rho] + 3*\[Rho]^2) - 
     3*mb*\[Mu]2\[Pi]*\[Rho]*(3 + 14*\[Rho] + 3*\[Rho]^2) + 
     3*mb*\[Mu]2G*(4 - 5*\[Rho] - 22*\[Rho]^2 + 3*\[Rho]^3) - 
     (152 + 377*\[Rho] + 322*\[Rho]^2 + 33*\[Rho]^3)*\[Rho]3D + 
     3*(-4 + 5*\[Rho] + 22*\[Rho]^2 - 3*\[Rho]^3)*\[Rho]3LS) + 
   (Sqrt[\[Rho]]*(-6*mb^3*\[Rho]*(3 + 14*\[Rho] + 3*\[Rho]^2) + 
      3*mb*\[Mu]2\[Pi]*\[Rho]*(3 + 14*\[Rho] + 3*\[Rho]^2) - 
      3*mb*\[Mu]2G*(4 - 5*\[Rho] - 22*\[Rho]^2 + 3*\[Rho]^3) + 
      (152 + 377*\[Rho] + 322*\[Rho]^2 + 33*\[Rho]^3)*\[Rho]3D + 
      3*(4 - 5*\[Rho] - 22*\[Rho]^2 + 3*\[Rho]^3)*\[Rho]3LS))/tc - 
   2*(54*mb^3*(\[Rho]^2 + \[Rho]^3) + 3*mb*(4*\[Mu]2G*\[Rho] - 
       3*(\[Mu]2G + 3*\[Mu]2\[Pi])*\[Rho]^2 + 9*(\[Mu]2G - \[Mu]2\[Pi])*
        \[Rho]^3) - (24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3)*\[Rho]3D - 
     3*\[Rho]*(4 - 3*\[Rho] + 9*\[Rho]^2)*\[Rho]3LS)*Log[tc])/(3*mb^3) + 
 ((-2*(3*m4 + 12*m5 + 10*m6 + 7*m9 + 63*m4*\[Rho] + 92*m5*\[Rho] + 
      26*m6*\[Rho] + 35*m9*\[Rho] + 105*m4*\[Rho]^2 + 36*m5*\[Rho]^2 - 
      114*m6*\[Rho]^2 + 21*m9*\[Rho]^2 + 21*m4*\[Rho]^3 - 12*m5*\[Rho]^3 - 
      50*m6*\[Rho]^3 + m9*\[Rho]^3 + 6*m3*(3 + \[Rho])*(1 + 3*\[Rho])^2 + 
      12*m2*(3 + 14*\[Rho] + 35*\[Rho]^2 + 12*\[Rho]^3)))/3 - 
   ((-2*(12*m1 - 220*m2 - 288*m3 - 76*m4 + 260*m5 + 300*m6 + 3*m8 + 16*m9)*
       \[Rho]^3)/(5*tc^5) + (2*(12*m1 - 220*m2 - 288*m3 - 76*m4 + 260*m5 + 
        300*m6 + 3*m8 + 16*m9)*tc^5*\[Rho]^3)/5 + 
     (\[Rho]^(5/2)*(-1952*m3 - 572*m4 + 1172*m5 + 1756*m6 + 15*m8 + 144*m9 - 
        1440*m3*\[Rho] - 380*m4*\[Rho] + 1300*m5*\[Rho] + 1500*m6*\[Rho] + 
        15*m8*\[Rho] + 80*m9*\[Rho] + 60*m1*(1 + \[Rho]) - 
        44*m2*(57 + 25*\[Rho])))/(4*tc^4) - 
     (tc^4*\[Rho]^(5/2)*(-1952*m3 - 572*m4 + 1172*m5 + 1756*m6 + 15*m8 + 
        144*m9 - 1440*m3*\[Rho] - 380*m4*\[Rho] + 1300*m5*\[Rho] + 
        1500*m6*\[Rho] + 15*m8*\[Rho] + 80*m9*\[Rho] + 60*m1*(1 + \[Rho]) - 
        44*m2*(57 + 25*\[Rho])))/4 - 
     (\[Rho]^2*(-2528*m3 - 900*m4 + 204*m5 + 1668*m6 + 9*m8 + 144*m9 - 
        5120*m3*\[Rho] - 1520*m4*\[Rho] + 3504*m5*\[Rho] + 4752*m6*\[Rho] + 
        36*m8*\[Rho] + 352*m9*\[Rho] - 864*m3*\[Rho]^2 - 228*m4*\[Rho]^2 + 
        780*m5*\[Rho]^2 + 900*m6*\[Rho]^2 + 9*m8*\[Rho]^2 + 48*m9*\[Rho]^2 + 
        36*m1*(1 + 4*\[Rho] + \[Rho]^2) - 4*m2*(1333 + 1556*\[Rho] + 
          165*\[Rho]^2)))/(3*tc^3) + 
     (tc^3*\[Rho]^2*(-2528*m3 - 900*m4 + 204*m5 + 1668*m6 + 9*m8 + 144*m9 - 
        5120*m3*\[Rho] - 1520*m4*\[Rho] + 3504*m5*\[Rho] + 4752*m6*\[Rho] + 
        36*m8*\[Rho] + 352*m9*\[Rho] - 864*m3*\[Rho]^2 - 228*m4*\[Rho]^2 + 
        780*m5*\[Rho]^2 + 900*m6*\[Rho]^2 + 9*m8*\[Rho]^2 + 48*m9*\[Rho]^2 + 
        36*m1*(1 + 4*\[Rho] + \[Rho]^2) - 4*m2*(1333 + 1556*\[Rho] + 
          165*\[Rho]^2)))/3 + (2*\[Rho]^(3/2)*(-212*m4 - 320*m5 + 128*m6 - 
        36*m9 + 12*m1*\[Rho] - 588*m4*\[Rho] + 548*m5*\[Rho] + 
        1228*m6*\[Rho] + 3*m8*\[Rho] + 96*m9*\[Rho] + 12*m1*\[Rho]^2 - 
        264*m4*\[Rho]^2 + 580*m5*\[Rho]^2 + 812*m6*\[Rho]^2 + 3*m8*\[Rho]^2 + 
        52*m9*\[Rho]^2 - 32*m3*(12 + 52*\[Rho] + 27*\[Rho]^2) - 
        4*m2*(328 + 759*\[Rho] + 287*\[Rho]^2)))/tc^2 + 
     2*tc^2*\[Rho]^(3/2)*(212*m4 + 320*m5 - 128*m6 + 36*m9 - 12*m1*\[Rho] + 
       588*m4*\[Rho] - 548*m5*\[Rho] - 1228*m6*\[Rho] - 3*m8*\[Rho] - 
       96*m9*\[Rho] - 12*m1*\[Rho]^2 + 264*m4*\[Rho]^2 - 580*m5*\[Rho]^2 - 
       812*m6*\[Rho]^2 - 3*m8*\[Rho]^2 - 52*m9*\[Rho]^2 + 
       32*m3*(12 + 52*\[Rho] + 27*\[Rho]^2) + 
       4*m2*(328 + 759*\[Rho] + 287*\[Rho]^2)) + 
     (\[Rho]*(560*m4 + 1088*m5 - 128*m6 + 240*m9 + 36*m1*\[Rho] + 
        1580*m4*\[Rho] + 844*m5*\[Rho] - 1660*m6*\[Rho] + 9*m8*\[Rho] + 
        64*m9*\[Rho] + 168*m1*\[Rho]^2 + 1608*m4*\[Rho]^2 - 
        1544*m5*\[Rho]^2 - 3352*m6*\[Rho]^2 + 42*m8*\[Rho]^2 - 
        240*m9*\[Rho]^2 + 36*m1*\[Rho]^3 + 108*m4*\[Rho]^3 + 12*m5*\[Rho]^3 - 
        252*m6*\[Rho]^3 + 9*m8*\[Rho]^3 + 32*m3*(8 + 105*\[Rho] + 
          138*\[Rho]^2 + 9*\[Rho]^3) + 4*m2*(528 + 2251*\[Rho] + 
          2030*\[Rho]^2 + 219*\[Rho]^3)))/tc - 
     tc*\[Rho]*(560*m4 + 1088*m5 - 128*m6 + 240*m9 + 36*m1*\[Rho] + 
       1580*m4*\[Rho] + 844*m5*\[Rho] - 1660*m6*\[Rho] + 9*m8*\[Rho] + 
       64*m9*\[Rho] + 168*m1*\[Rho]^2 + 1608*m4*\[Rho]^2 - 1544*m5*\[Rho]^2 - 
       3352*m6*\[Rho]^2 + 42*m8*\[Rho]^2 - 240*m9*\[Rho]^2 + 36*m1*\[Rho]^3 + 
       108*m4*\[Rho]^3 + 12*m5*\[Rho]^3 - 252*m6*\[Rho]^3 + 9*m8*\[Rho]^3 + 
       32*m3*(8 + 105*\[Rho] + 138*\[Rho]^2 + 9*\[Rho]^3) + 
       4*m2*(528 + 2251*\[Rho] + 2030*\[Rho]^2 + 219*\[Rho]^3)) + 
     (768*m2*(-12*(Sqrt[\[Rho]] + 7*\[Rho]^(3/2) + 7*\[Rho]^(5/2) + 
          \[Rho]^(7/2)) + tc*(1 + 28*\[Rho] + 70*\[Rho]^2 + 28*\[Rho]^3 + 
          \[Rho]^4)))/(-1 + tc^2)^2 + 
     (768*m2*(-8*(Sqrt[\[Rho]] + 7*\[Rho]^(3/2) + 7*\[Rho]^(5/2) + 
          \[Rho]^(7/2)) + tc*(1 + 28*\[Rho] + 70*\[Rho]^2 + 28*\[Rho]^3 + 
          \[Rho]^4)))/(-1 + tc^2)^3 - 
     (64*(m5*tc + m6*tc + m9*tc - 3*m4*Sqrt[\[Rho]] - 12*m5*Sqrt[\[Rho]] - 
        10*m6*Sqrt[\[Rho]] - 7*m9*Sqrt[\[Rho]] + 21*m4*tc*\[Rho] + 
        48*m5*tc*\[Rho] + 30*m6*tc*\[Rho] + 21*m9*tc*\[Rho] - 
        63*m4*\[Rho]^(3/2) - 92*m5*\[Rho]^(3/2) - 26*m6*\[Rho]^(3/2) - 
        35*m9*\[Rho]^(3/2) + 105*m4*tc*\[Rho]^2 + 90*m5*tc*\[Rho]^2 - 
        40*m6*tc*\[Rho]^2 + 35*m9*tc*\[Rho]^2 - 105*m4*\[Rho]^(5/2) - 
        36*m5*\[Rho]^(5/2) + 114*m6*\[Rho]^(5/2) - 21*m9*\[Rho]^(5/2) + 
        63*m4*tc*\[Rho]^3 - 8*m5*tc*\[Rho]^3 - 110*m6*tc*\[Rho]^3 + 
        7*m9*tc*\[Rho]^3 - 21*m4*\[Rho]^(7/2) + 12*m5*\[Rho]^(7/2) + 
        50*m6*\[Rho]^(7/2) - m9*\[Rho]^(7/2) + 3*m4*tc*\[Rho]^4 - 
        3*m5*tc*\[Rho]^4 - 9*m6*tc*\[Rho]^4 + 3*m3*(1 + 3*\[Rho])*
         (-2*Sqrt[\[Rho]]*(3 + 10*\[Rho] + 3*\[Rho]^2) + 
          tc*(1 + 15*\[Rho] + 15*\[Rho]^2 + \[Rho]^3)) + 
        6*m2*(2*Sqrt[\[Rho]]*(1 + 14*\[Rho] - 7*\[Rho]^2 - 8*\[Rho]^3) + 
          tc*(1 + 7*\[Rho] + 35*\[Rho]^2 + 49*\[Rho]^3 + 4*\[Rho]^4))))/
      (-1 + tc^2) + 2*Sqrt[\[Rho]]*(96*m4 + 96*m5 - 96*m6 - 16*m4*\[Rho] + 
       96*m5*\[Rho] - 480*m6*\[Rho] - 112*m9*\[Rho] + 108*m1*\[Rho]^2 - 
       204*m4*\[Rho]^2 - 444*m5*\[Rho]^2 + 108*m6*\[Rho]^2 + 27*m8*\[Rho]^2 - 
       240*m9*\[Rho]^2 + 108*m1*\[Rho]^3 + 36*m4*\[Rho]^3 + 324*m5*\[Rho]^3 + 
       108*m6*\[Rho]^3 + 27*m8*\[Rho]^3 - 32*m3*(5 + 17*\[Rho]) + 
       4*m2*(-32 + 128*\[Rho] - 111*\[Rho]^2 + 81*\[Rho]^3))*Log[tc])/
    (48*Sqrt[\[Rho]]))/mb^4


==> anc/Results/Resultsq2Mom/Q2.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(600*r11*tc^6 + 1800*r12*tc^6 - 1200*r13*tc^6 - 600*r14*tc^6 + 
   1200*r15*tc^6 + 600*r16*tc^6 - 600*r18*tc^6 + 6120*r2*tc^6 - 
   6480*r3*tc^6 + 6120*r4*tc^6 - 1440*r5*tc^6 - 3240*r6*tc^6 + 360*r7*tc^6 - 
   1200*r9*tc^6 - 10080*r1*tc^8 - 1800*r11*tc^8 - 5400*r12*tc^8 + 
   6000*r13*tc^8 + 1800*r14*tc^8 - 6000*r15*tc^8 - 4200*r16*tc^8 - 
   2400*r17*tc^8 + 6600*r18*tc^8 - 22680*r2*tc^8 + 22320*r3*tc^8 - 
   22680*r4*tc^8 + 5760*r5*tc^8 + 18360*r6*tc^8 - 6840*r7*tc^8 + 
   2400*r8*tc^8 + 3600*r9*tc^8 + 27360*r1*tc^10 + 1200*r11*tc^10 + 
   3600*r12*tc^10 - 4800*r13*tc^10 - 1200*r14*tc^10 + 4800*r15*tc^10 + 
   3600*r16*tc^10 + 2400*r17*tc^10 - 6000*r18*tc^10 + 16560*r2*tc^10 - 
   15840*r3*tc^10 + 16560*r4*tc^10 - 4320*r5*tc^10 - 15120*r6*tc^10 + 
   6480*r7*tc^10 - 2400*r8*tc^10 - 2400*r9*tc^10 + 27360*r1*tc^12 + 
   1200*r11*tc^12 + 3600*r12*tc^12 - 4800*r13*tc^12 - 1200*r14*tc^12 + 
   4800*r15*tc^12 + 3600*r16*tc^12 + 2400*r17*tc^12 - 6000*r18*tc^12 + 
   16560*r2*tc^12 - 15840*r3*tc^12 + 16560*r4*tc^12 - 4320*r5*tc^12 - 
   15120*r6*tc^12 + 6480*r7*tc^12 - 2400*r8*tc^12 - 2400*r9*tc^12 - 
   10080*r1*tc^14 - 1800*r11*tc^14 - 5400*r12*tc^14 + 6000*r13*tc^14 + 
   1800*r14*tc^14 - 6000*r15*tc^14 - 4200*r16*tc^14 - 2400*r17*tc^14 + 
   6600*r18*tc^14 - 22680*r2*tc^14 + 22320*r3*tc^14 - 22680*r4*tc^14 + 
   5760*r5*tc^14 + 18360*r6*tc^14 - 6840*r7*tc^14 + 2400*r8*tc^14 + 
   3600*r9*tc^14 + 600*r11*tc^16 + 1800*r12*tc^16 - 1200*r13*tc^16 - 
   600*r14*tc^16 + 1200*r15*tc^16 + 600*r16*tc^16 - 600*r18*tc^16 + 
   6120*r2*tc^16 - 6480*r3*tc^16 + 6120*r4*tc^16 - 1440*r5*tc^16 - 
   3240*r6*tc^16 + 360*r7*tc^16 - 1200*r9*tc^16 + 
   54960*r1*tc^7*Sqrt[\[Rho]] + 1200*r11*tc^7*Sqrt[\[Rho]] - 
   25200*r12*tc^7*Sqrt[\[Rho]] - 2400*r13*tc^7*Sqrt[\[Rho]] + 
   7200*r14*tc^7*Sqrt[\[Rho]] + 4800*r15*tc^7*Sqrt[\[Rho]] + 
   10800*r16*tc^7*Sqrt[\[Rho]] + 14400*r17*tc^7*Sqrt[\[Rho]] - 
   22800*r18*tc^7*Sqrt[\[Rho]] - 85440*r2*tc^7*Sqrt[\[Rho]] + 
   82560*r3*tc^7*Sqrt[\[Rho]] - 56640*r4*tc^7*Sqrt[\[Rho]] + 
   14880*r5*tc^7*Sqrt[\[Rho]] - 12720*r6*tc^7*Sqrt[\[Rho]] + 
   42480*r7*tc^7*Sqrt[\[Rho]] - 18000*r8*tc^7*Sqrt[\[Rho]] + 
   15600*r9*tc^7*Sqrt[\[Rho]] - 129600*r1*tc^9*Sqrt[\[Rho]] - 
   4800*r11*tc^9*Sqrt[\[Rho]] + 100800*r12*tc^9*Sqrt[\[Rho]] - 
   38400*r13*tc^9*Sqrt[\[Rho]] - 28800*r14*tc^9*Sqrt[\[Rho]] + 
   14400*r15*tc^9*Sqrt[\[Rho]] + 9600*r16*tc^9*Sqrt[\[Rho]] - 
   4800*r17*tc^9*Sqrt[\[Rho]] - 14400*r18*tc^9*Sqrt[\[Rho]] + 
   451200*r2*tc^9*Sqrt[\[Rho]] - 393600*r3*tc^9*Sqrt[\[Rho]] + 
   307200*r4*tc^9*Sqrt[\[Rho]] - 91200*r5*tc^9*Sqrt[\[Rho]] - 
   100800*r6*tc^9*Sqrt[\[Rho]] - 81600*r7*tc^9*Sqrt[\[Rho]] + 
   28800*r8*tc^9*Sqrt[\[Rho]] - 62400*r9*tc^9*Sqrt[\[Rho]] - 
   230880*r1*tc^11*Sqrt[\[Rho]] + 7200*r11*tc^11*Sqrt[\[Rho]] - 
   151200*r12*tc^11*Sqrt[\[Rho]] + 81600*r13*tc^11*Sqrt[\[Rho]] + 
   43200*r14*tc^11*Sqrt[\[Rho]] - 38400*r15*tc^11*Sqrt[\[Rho]] - 
   40800*r16*tc^11*Sqrt[\[Rho]] - 19200*r17*tc^11*Sqrt[\[Rho]] + 
   74400*r18*tc^11*Sqrt[\[Rho]] - 731520*r2*tc^11*Sqrt[\[Rho]] + 
   622080*r3*tc^11*Sqrt[\[Rho]] - 501120*r4*tc^11*Sqrt[\[Rho]] + 
   152640*r5*tc^11*Sqrt[\[Rho]] + 227040*r6*tc^11*Sqrt[\[Rho]] + 
   78240*r7*tc^11*Sqrt[\[Rho]] - 21600*r8*tc^11*Sqrt[\[Rho]] + 
   93600*r9*tc^11*Sqrt[\[Rho]] - 129600*r1*tc^13*Sqrt[\[Rho]] - 
   4800*r11*tc^13*Sqrt[\[Rho]] + 100800*r12*tc^13*Sqrt[\[Rho]] - 
   38400*r13*tc^13*Sqrt[\[Rho]] - 28800*r14*tc^13*Sqrt[\[Rho]] + 
   14400*r15*tc^13*Sqrt[\[Rho]] + 9600*r16*tc^13*Sqrt[\[Rho]] - 
   4800*r17*tc^13*Sqrt[\[Rho]] - 14400*r18*tc^13*Sqrt[\[Rho]] + 
   451200*r2*tc^13*Sqrt[\[Rho]] - 393600*r3*tc^13*Sqrt[\[Rho]] + 
   307200*r4*tc^13*Sqrt[\[Rho]] - 91200*r5*tc^13*Sqrt[\[Rho]] - 
   100800*r6*tc^13*Sqrt[\[Rho]] - 81600*r7*tc^13*Sqrt[\[Rho]] + 
   28800*r8*tc^13*Sqrt[\[Rho]] - 62400*r9*tc^13*Sqrt[\[Rho]] + 
   54960*r1*tc^15*Sqrt[\[Rho]] + 1200*r11*tc^15*Sqrt[\[Rho]] - 
   25200*r12*tc^15*Sqrt[\[Rho]] - 2400*r13*tc^15*Sqrt[\[Rho]] + 
   7200*r14*tc^15*Sqrt[\[Rho]] + 4800*r15*tc^15*Sqrt[\[Rho]] + 
   10800*r16*tc^15*Sqrt[\[Rho]] + 14400*r17*tc^15*Sqrt[\[Rho]] - 
   22800*r18*tc^15*Sqrt[\[Rho]] - 85440*r2*tc^15*Sqrt[\[Rho]] + 
   82560*r3*tc^15*Sqrt[\[Rho]] - 56640*r4*tc^15*Sqrt[\[Rho]] + 
   14880*r5*tc^15*Sqrt[\[Rho]] - 12720*r6*tc^15*Sqrt[\[Rho]] + 
   42480*r7*tc^15*Sqrt[\[Rho]] - 18000*r8*tc^15*Sqrt[\[Rho]] + 
   15600*r9*tc^15*Sqrt[\[Rho]] - 81240*r1*tc^6*\[Rho] - 
   29400*r11*tc^6*\[Rho] + 33000*r12*tc^6*\[Rho] + 32400*r13*tc^6*\[Rho] - 
   3600*r14*tc^6*\[Rho] - 30000*r15*tc^6*\[Rho] - 42000*r16*tc^6*\[Rho] - 
   37800*r17*tc^6*\[Rho] + 69000*r18*tc^6*\[Rho] + 159360*r2*tc^6*\[Rho] - 
   128640*r3*tc^6*\[Rho] + 62160*r4*tc^6*\[Rho] - 20520*r5*tc^6*\[Rho] + 
   53280*r6*tc^6*\[Rho] - 101520*r7*tc^6*\[Rho] + 47400*r8*tc^6*\[Rho] - 
   18600*r9*tc^6*\[Rho] + 49320*r1*tc^8*\[Rho] + 88200*r11*tc^8*\[Rho] - 
   99000*r12*tc^8*\[Rho] + 10800*r13*tc^8*\[Rho] + 10800*r14*tc^8*\[Rho] + 
   54000*r15*tc^8*\[Rho] + 3600*r16*tc^8*\[Rho] - 9000*r17*tc^8*\[Rho] + 
   37800*r18*tc^8*\[Rho] - 787680*r2*tc^8*\[Rho] + 544320*r3*tc^8*\[Rho] - 
   352080*r4*tc^8*\[Rho] + 140760*r5*tc^8*\[Rho] + 142560*r6*tc^8*\[Rho] + 
   160560*r7*tc^8*\[Rho] - 63000*r8*tc^8*\[Rho] + 55800*r9*tc^8*\[Rho] + 
   982320*r1*tc^10*\[Rho] - 58800*r11*tc^10*\[Rho] + 66000*r12*tc^10*\[Rho] - 
   43200*r13*tc^10*\[Rho] - 7200*r14*tc^10*\[Rho] - 24000*r15*tc^10*\[Rho] + 
   38400*r16*tc^10*\[Rho] + 46800*r17*tc^10*\[Rho] - 
   106800*r18*tc^10*\[Rho] + 628320*r2*tc^10*\[Rho] - 
   415680*r3*tc^10*\[Rho] + 289920*r4*tc^10*\[Rho] - 120240*r5*tc^10*\[Rho] - 
   195840*r6*tc^10*\[Rho] - 59040*r7*tc^10*\[Rho] + 15600*r8*tc^10*\[Rho] - 
   37200*r9*tc^10*\[Rho] + 982320*r1*tc^12*\[Rho] - 58800*r11*tc^12*\[Rho] + 
   66000*r12*tc^12*\[Rho] - 43200*r13*tc^12*\[Rho] - 7200*r14*tc^12*\[Rho] - 
   24000*r15*tc^12*\[Rho] + 38400*r16*tc^12*\[Rho] + 46800*r17*tc^12*\[Rho] - 
   106800*r18*tc^12*\[Rho] + 628320*r2*tc^12*\[Rho] - 
   415680*r3*tc^12*\[Rho] + 289920*r4*tc^12*\[Rho] - 120240*r5*tc^12*\[Rho] - 
   195840*r6*tc^12*\[Rho] - 59040*r7*tc^12*\[Rho] + 15600*r8*tc^12*\[Rho] - 
   37200*r9*tc^12*\[Rho] + 49320*r1*tc^14*\[Rho] + 88200*r11*tc^14*\[Rho] - 
   99000*r12*tc^14*\[Rho] + 10800*r13*tc^14*\[Rho] + 10800*r14*tc^14*\[Rho] + 
   54000*r15*tc^14*\[Rho] + 3600*r16*tc^14*\[Rho] - 9000*r17*tc^14*\[Rho] + 
   37800*r18*tc^14*\[Rho] - 787680*r2*tc^14*\[Rho] + 544320*r3*tc^14*\[Rho] - 
   352080*r4*tc^14*\[Rho] + 140760*r5*tc^14*\[Rho] + 142560*r6*tc^14*\[Rho] + 
   160560*r7*tc^14*\[Rho] - 63000*r8*tc^14*\[Rho] + 55800*r9*tc^14*\[Rho] - 
   81240*r1*tc^16*\[Rho] - 29400*r11*tc^16*\[Rho] + 33000*r12*tc^16*\[Rho] + 
   32400*r13*tc^16*\[Rho] - 3600*r14*tc^16*\[Rho] - 30000*r15*tc^16*\[Rho] - 
   42000*r16*tc^16*\[Rho] - 37800*r17*tc^16*\[Rho] + 69000*r18*tc^16*\[Rho] + 
   159360*r2*tc^16*\[Rho] - 128640*r3*tc^16*\[Rho] + 62160*r4*tc^16*\[Rho] - 
   20520*r5*tc^16*\[Rho] + 53280*r6*tc^16*\[Rho] - 101520*r7*tc^16*\[Rho] + 
   47400*r8*tc^16*\[Rho] - 18600*r9*tc^16*\[Rho] - 
   95340*r1*tc^5*\[Rho]^(3/2) - 30600*r11*tc^5*\[Rho]^(3/2) + 
   31200*r12*tc^5*\[Rho]^(3/2) + 10200*r13*tc^5*\[Rho]^(3/2) - 
   16500*r14*tc^5*\[Rho]^(3/2) - 2400*r15*tc^5*\[Rho]^(3/2) - 
   14400*r16*tc^5*\[Rho]^(3/2) + 15000*r17*tc^5*\[Rho]^(3/2) + 
   8400*r18*tc^5*\[Rho]^(3/2) + 48660*r2*tc^5*\[Rho]^(3/2) - 
   57840*r3*tc^5*\[Rho]^(3/2) + 25260*r4*tc^5*\[Rho]^(3/2) - 
   24720*r5*tc^5*\[Rho]^(3/2) + 45480*r6*tc^5*\[Rho]^(3/2) - 
   40320*r7*tc^5*\[Rho]^(3/2) - 19500*r8*tc^5*\[Rho]^(3/2) - 
   25500*r9*tc^5*\[Rho]^(3/2) + 885960*r1*tc^7*\[Rho]^(3/2) + 
   441600*r11*tc^7*\[Rho]^(3/2) - 265200*r12*tc^7*\[Rho]^(3/2) - 
   471600*r13*tc^7*\[Rho]^(3/2) + 59400*r14*tc^7*\[Rho]^(3/2) + 
   199200*r15*tc^7*\[Rho]^(3/2) + 508800*r16*tc^7*\[Rho]^(3/2) + 
   283200*r17*tc^7*\[Rho]^(3/2) - 759600*r18*tc^7*\[Rho]^(3/2) - 
   531240*r2*tc^7*\[Rho]^(3/2) + 572160*r3*tc^7*\[Rho]^(3/2) - 
   81240*r4*tc^7*\[Rho]^(3/2) + 85680*r5*tc^7*\[Rho]^(3/2) - 
   838320*r6*tc^7*\[Rho]^(3/2) + 811680*r7*tc^7*\[Rho]^(3/2) - 
   228600*r8*tc^7*\[Rho]^(3/2) + 184200*r9*tc^7*\[Rho]^(3/2) - 
   2772180*r1*tc^9*\[Rho]^(3/2) - 1491000*r11*tc^9*\[Rho]^(3/2) + 
   780000*r12*tc^9*\[Rho]^(3/2) + 1218600*r13*tc^9*\[Rho]^(3/2) - 
   89100*r14*tc^9*\[Rho]^(3/2) - 847200*r15*tc^9*\[Rho]^(3/2) - 
   1286400*r16*tc^9*\[Rho]^(3/2) - 648600*r17*tc^9*\[Rho]^(3/2) + 
   1724400*r18*tc^9*\[Rho]^(3/2) + 3760620*r2*tc^9*\[Rho]^(3/2) - 
   2718480*r3*tc^9*\[Rho]^(3/2) + 875220*r4*tc^9*\[Rho]^(3/2) - 
   595440*r5*tc^9*\[Rho]^(3/2) + 1475160*r6*tc^9*\[Rho]^(3/2) - 
   2365440*r7*tc^9*\[Rho]^(3/2) + 816300*r8*tc^9*\[Rho]^(3/2) - 
   507300*r9*tc^9*\[Rho]^(3/2) - 1739280*r1*tc^11*\[Rho]^(3/2) + 
   2160000*r11*tc^11*\[Rho]^(3/2) - 1092000*r12*tc^11*\[Rho]^(3/2) - 
   1514400*r13*tc^11*\[Rho]^(3/2) + 92400*r14*tc^11*\[Rho]^(3/2) + 
   1300800*r15*tc^11*\[Rho]^(3/2) + 1584000*r16*tc^11*\[Rho]^(3/2) + 
   700800*r17*tc^11*\[Rho]^(3/2) - 1946400*r18*tc^11*\[Rho]^(3/2) - 
   6556080*r2*tc^11*\[Rho]^(3/2) + 4408320*r3*tc^11*\[Rho]^(3/2) - 
   1638480*r4*tc^11*\[Rho]^(3/2) + 1068960*r5*tc^11*\[Rho]^(3/2) - 
   1364640*r6*tc^11*\[Rho]^(3/2) + 3188160*r7*tc^11*\[Rho]^(3/2) - 
   1136400*r8*tc^11*\[Rho]^(3/2) + 697200*r9*tc^11*\[Rho]^(3/2) - 
   2772180*r1*tc^13*\[Rho]^(3/2) - 1491000*r11*tc^13*\[Rho]^(3/2) + 
   780000*r12*tc^13*\[Rho]^(3/2) + 1218600*r13*tc^13*\[Rho]^(3/2) - 
   89100*r14*tc^13*\[Rho]^(3/2) - 847200*r15*tc^13*\[Rho]^(3/2) - 
   1286400*r16*tc^13*\[Rho]^(3/2) - 648600*r17*tc^13*\[Rho]^(3/2) + 
   1724400*r18*tc^13*\[Rho]^(3/2) + 3760620*r2*tc^13*\[Rho]^(3/2) - 
   2718480*r3*tc^13*\[Rho]^(3/2) + 875220*r4*tc^13*\[Rho]^(3/2) - 
   595440*r5*tc^13*\[Rho]^(3/2) + 1475160*r6*tc^13*\[Rho]^(3/2) - 
   2365440*r7*tc^13*\[Rho]^(3/2) + 816300*r8*tc^13*\[Rho]^(3/2) - 
   507300*r9*tc^13*\[Rho]^(3/2) + 885960*r1*tc^15*\[Rho]^(3/2) + 
   441600*r11*tc^15*\[Rho]^(3/2) - 265200*r12*tc^15*\[Rho]^(3/2) - 
   471600*r13*tc^15*\[Rho]^(3/2) + 59400*r14*tc^15*\[Rho]^(3/2) + 
   199200*r15*tc^15*\[Rho]^(3/2) + 508800*r16*tc^15*\[Rho]^(3/2) + 
   283200*r17*tc^15*\[Rho]^(3/2) - 759600*r18*tc^15*\[Rho]^(3/2) - 
   531240*r2*tc^15*\[Rho]^(3/2) + 572160*r3*tc^15*\[Rho]^(3/2) - 
   81240*r4*tc^15*\[Rho]^(3/2) + 85680*r5*tc^15*\[Rho]^(3/2) - 
   838320*r6*tc^15*\[Rho]^(3/2) + 811680*r7*tc^15*\[Rho]^(3/2) - 
   228600*r8*tc^15*\[Rho]^(3/2) + 184200*r9*tc^15*\[Rho]^(3/2) - 
   95340*r1*tc^17*\[Rho]^(3/2) - 30600*r11*tc^17*\[Rho]^(3/2) + 
   31200*r12*tc^17*\[Rho]^(3/2) + 10200*r13*tc^17*\[Rho]^(3/2) - 
   16500*r14*tc^17*\[Rho]^(3/2) - 2400*r15*tc^17*\[Rho]^(3/2) - 
   14400*r16*tc^17*\[Rho]^(3/2) + 15000*r17*tc^17*\[Rho]^(3/2) + 
   8400*r18*tc^17*\[Rho]^(3/2) + 48660*r2*tc^17*\[Rho]^(3/2) - 
   57840*r3*tc^17*\[Rho]^(3/2) + 25260*r4*tc^17*\[Rho]^(3/2) - 
   24720*r5*tc^17*\[Rho]^(3/2) + 45480*r6*tc^17*\[Rho]^(3/2) - 
   40320*r7*tc^17*\[Rho]^(3/2) - 19500*r8*tc^17*\[Rho]^(3/2) - 
   25500*r9*tc^17*\[Rho]^(3/2) + 192000*r1*tc^4*\[Rho]^2 + 
   21600*r11*tc^4*\[Rho]^2 + 15600*r12*tc^4*\[Rho]^2 - 
   10200*r13*tc^4*\[Rho]^2 - 13200*r14*tc^4*\[Rho]^2 - 
   35400*r15*tc^4*\[Rho]^2 - 13500*r16*tc^4*\[Rho]^2 - 
   32100*r17*tc^4*\[Rho]^2 + 38400*r18*tc^4*\[Rho]^2 + 
   91200*r2*tc^4*\[Rho]^2 + 11400*r3*tc^4*\[Rho]^2 - 31200*r4*tc^4*\[Rho]^2 + 
   1500*r5*tc^4*\[Rho]^2 - 65100*r6*tc^4*\[Rho]^2 + 17100*r7*tc^4*\[Rho]^2 + 
   74400*r8*tc^4*\[Rho]^2 + 6600*r9*tc^4*\[Rho]^2 - 750240*r1*tc^6*\[Rho]^2 - 
   351600*r11*tc^6*\[Rho]^2 - 36000*r12*tc^6*\[Rho]^2 + 
   418200*r13*tc^6*\[Rho]^2 + 120000*r14*tc^6*\[Rho]^2 + 
   49800*r15*tc^6*\[Rho]^2 - 281700*r16*tc^6*\[Rho]^2 - 
   161100*r17*tc^6*\[Rho]^2 + 378000*r18*tc^6*\[Rho]^2 - 
   271440*r2*tc^6*\[Rho]^2 - 92040*r3*tc^6*\[Rho]^2 + 9360*r4*tc^6*\[Rho]^2 + 
   88980*r5*tc^6*\[Rho]^2 + 567180*r6*tc^6*\[Rho]^2 - 
   393420*r7*tc^6*\[Rho]^2 - 57600*r8*tc^6*\[Rho]^2 - 
   28200*r9*tc^6*\[Rho]^2 + 652320*r1*tc^8*\[Rho]^2 + 
   925200*r11*tc^8*\[Rho]^2 + 14400*r12*tc^8*\[Rho]^2 - 
   689400*r13*tc^8*\[Rho]^2 - 280800*r14*tc^8*\[Rho]^2 + 
   423000*r15*tc^8*\[Rho]^2 + 479700*r16*tc^8*\[Rho]^2 + 
   229500*r17*tc^8*\[Rho]^2 - 471600*r18*tc^8*\[Rho]^2 - 
   2022480*r2*tc^8*\[Rho]^2 + 1158120*r3*tc^8*\[Rho]^2 - 
   402480*r4*tc^8*\[Rho]^2 + 199260*r5*tc^8*\[Rho]^2 - 
   72540*r6*tc^8*\[Rho]^2 + 789660*r7*tc^8*\[Rho]^2 - 
   230400*r8*tc^8*\[Rho]^2 + 45000*r9*tc^8*\[Rho]^2 + 
   5608320*r1*tc^10*\[Rho]^2 - 595200*r11*tc^10*\[Rho]^2 + 
   6000*r12*tc^10*\[Rho]^2 + 281400*r13*tc^10*\[Rho]^2 + 
   174000*r14*tc^10*\[Rho]^2 - 437400*r15*tc^10*\[Rho]^2 - 
   184500*r16*tc^10*\[Rho]^2 - 36300*r17*tc^10*\[Rho]^2 + 
   55200*r18*tc^10*\[Rho]^2 + 2202720*r2*tc^10*\[Rho]^2 - 
   1077480*r3*tc^10*\[Rho]^2 + 424320*r4*tc^10*\[Rho]^2 - 
   289740*r5*tc^10*\[Rho]^2 - 429540*r6*tc^10*\[Rho]^2 - 
   413340*r7*tc^10*\[Rho]^2 + 213600*r8*tc^10*\[Rho]^2 - 
   23400*r9*tc^10*\[Rho]^2 + 5608320*r1*tc^12*\[Rho]^2 - 
   595200*r11*tc^12*\[Rho]^2 + 6000*r12*tc^12*\[Rho]^2 + 
   281400*r13*tc^12*\[Rho]^2 + 174000*r14*tc^12*\[Rho]^2 - 
   437400*r15*tc^12*\[Rho]^2 - 184500*r16*tc^12*\[Rho]^2 - 
   36300*r17*tc^12*\[Rho]^2 + 55200*r18*tc^12*\[Rho]^2 + 
   2202720*r2*tc^12*\[Rho]^2 - 1077480*r3*tc^12*\[Rho]^2 + 
   424320*r4*tc^12*\[Rho]^2 - 289740*r5*tc^12*\[Rho]^2 - 
   429540*r6*tc^12*\[Rho]^2 - 413340*r7*tc^12*\[Rho]^2 + 
   213600*r8*tc^12*\[Rho]^2 - 23400*r9*tc^12*\[Rho]^2 + 
   652320*r1*tc^14*\[Rho]^2 + 925200*r11*tc^14*\[Rho]^2 + 
   14400*r12*tc^14*\[Rho]^2 - 689400*r13*tc^14*\[Rho]^2 - 
   280800*r14*tc^14*\[Rho]^2 + 423000*r15*tc^14*\[Rho]^2 + 
   479700*r16*tc^14*\[Rho]^2 + 229500*r17*tc^14*\[Rho]^2 - 
   471600*r18*tc^14*\[Rho]^2 - 2022480*r2*tc^14*\[Rho]^2 + 
   1158120*r3*tc^14*\[Rho]^2 - 402480*r4*tc^14*\[Rho]^2 + 
   199260*r5*tc^14*\[Rho]^2 - 72540*r6*tc^14*\[Rho]^2 + 
   789660*r7*tc^14*\[Rho]^2 - 230400*r8*tc^14*\[Rho]^2 + 
   45000*r9*tc^14*\[Rho]^2 - 750240*r1*tc^16*\[Rho]^2 - 
   351600*r11*tc^16*\[Rho]^2 - 36000*r12*tc^16*\[Rho]^2 + 
   418200*r13*tc^16*\[Rho]^2 + 120000*r14*tc^16*\[Rho]^2 + 
   49800*r15*tc^16*\[Rho]^2 - 281700*r16*tc^16*\[Rho]^2 - 
   161100*r17*tc^16*\[Rho]^2 + 378000*r18*tc^16*\[Rho]^2 - 
   271440*r2*tc^16*\[Rho]^2 - 92040*r3*tc^16*\[Rho]^2 + 
   9360*r4*tc^16*\[Rho]^2 + 88980*r5*tc^16*\[Rho]^2 + 
   567180*r6*tc^16*\[Rho]^2 - 393420*r7*tc^16*\[Rho]^2 - 
   57600*r8*tc^16*\[Rho]^2 - 28200*r9*tc^16*\[Rho]^2 + 
   192000*r1*tc^18*\[Rho]^2 + 21600*r11*tc^18*\[Rho]^2 + 
   15600*r12*tc^18*\[Rho]^2 - 10200*r13*tc^18*\[Rho]^2 - 
   13200*r14*tc^18*\[Rho]^2 - 35400*r15*tc^18*\[Rho]^2 - 
   13500*r16*tc^18*\[Rho]^2 - 32100*r17*tc^18*\[Rho]^2 + 
   38400*r18*tc^18*\[Rho]^2 + 91200*r2*tc^18*\[Rho]^2 + 
   11400*r3*tc^18*\[Rho]^2 - 31200*r4*tc^18*\[Rho]^2 + 
   1500*r5*tc^18*\[Rho]^2 - 65100*r6*tc^18*\[Rho]^2 + 
   17100*r7*tc^18*\[Rho]^2 + 74400*r8*tc^18*\[Rho]^2 + 
   6600*r9*tc^18*\[Rho]^2 - 242785*r1*tc^3*\[Rho]^(5/2) - 
   41100*r11*tc^3*\[Rho]^(5/2) - 52300*r12*tc^3*\[Rho]^(5/2) + 
   28900*r13*tc^3*\[Rho]^(5/2) + 43100*r14*tc^3*\[Rho]^(5/2) + 
   44350*r15*tc^3*\[Rho]^(5/2) + 29175*r16*tc^3*\[Rho]^(5/2) + 
   41375*r17*tc^3*\[Rho]^(5/2) - 70550*r18*tc^3*\[Rho]^(5/2) - 
   104260*r2*tc^3*\[Rho]^(5/2) - 33860*r3*tc^3*\[Rho]^(5/2) + 
   67340*r4*tc^3*\[Rho]^(5/2) + 895*r5*tc^3*\[Rho]^(5/2) + 
   73495*r6*tc^3*\[Rho]^(5/2) - 26055*r7*tc^3*\[Rho]^(5/2) - 
   99425*r8*tc^3*\[Rho]^(5/2) + 11300*r9*tc^3*\[Rho]^(5/2) + 
   246320*r1*tc^5*\[Rho]^(5/2) - 1200*r11*tc^5*\[Rho]^(5/2) + 
   120800*r12*tc^5*\[Rho]^(5/2) + 1600*r13*tc^5*\[Rho]^(5/2) - 
   89800*r14*tc^5*\[Rho]^(5/2) - 48800*r15*tc^5*\[Rho]^(5/2) - 
   87600*r16*tc^5*\[Rho]^(5/2) - 50800*r17*tc^5*\[Rho]^(5/2) + 
   146800*r18*tc^5*\[Rho]^(5/2) + 100520*r2*tc^5*\[Rho]^(5/2) + 
   69520*r3*tc^5*\[Rho]^(5/2) - 143080*r4*tc^5*\[Rho]^(5/2) - 
   4640*r5*tc^5*\[Rho]^(5/2) - 23840*r6*tc^5*\[Rho]^(5/2) + 
   2160*r7*tc^5*\[Rho]^(5/2) + 125200*r8*tc^5*\[Rho]^(5/2) - 
   56200*r9*tc^5*\[Rho]^(5/2) + 1781780*r1*tc^7*\[Rho]^(5/2) + 
   1148400*r11*tc^7*\[Rho]^(5/2) + 2000*r12*tc^7*\[Rho]^(5/2) - 
   1494800*r13*tc^7*\[Rho]^(5/2) - 323200*r14*tc^7*\[Rho]^(5/2) - 
   661400*r15*tc^7*\[Rho]^(5/2) + 866100*r16*tc^7*\[Rho]^(5/2) + 
   485300*r17*tc^7*\[Rho]^(5/2) - 1099400*r18*tc^7*\[Rho]^(5/2) + 
   2120480*r2*tc^7*\[Rho]^(5/2) - 613520*r3*tc^7*\[Rho]^(5/2) + 
   351680*r4*tc^7*\[Rho]^(5/2) - 594860*r5*tc^7*\[Rho]^(5/2) - 
   1679660*r6*tc^7*\[Rho]^(5/2) + 860940*r7*tc^7*\[Rho]^(5/2) + 
   313300*r8*tc^7*\[Rho]^(5/2) + 128000*r9*tc^7*\[Rho]^(5/2) - 
   5701360*r1*tc^9*\[Rho]^(5/2) - 3925200*r11*tc^9*\[Rho]^(5/2) - 
   258400*r12*tc^9*\[Rho]^(5/2) + 4292800*r13*tc^9*\[Rho]^(5/2) + 
   1411400*r14*tc^9*\[Rho]^(5/2) + 560800*r15*tc^9*\[Rho]^(5/2) - 
   2538000*r16*tc^9*\[Rho]^(5/2) - 1541200*r17*tc^9*\[Rho]^(5/2) + 
   2995600*r18*tc^9*\[Rho]^(5/2) - 702760*r2*tc^9*\[Rho]^(5/2) - 
   290960*r3*tc^9*\[Rho]^(5/2) - 228760*r4*tc^9*\[Rho]^(5/2) + 
   1076320*r5*tc^9*\[Rho]^(5/2) + 2612320*r6*tc^9*\[Rho]^(5/2) - 
   2562480*r7*tc^9*\[Rho]^(5/2) - 184400*r8*tc^9*\[Rho]^(5/2) - 
   187000*r9*tc^9*\[Rho]^(5/2) - 8134630*r1*tc^11*\[Rho]^(5/2) + 
   5638200*r11*tc^11*\[Rho]^(5/2) + 375800*r12*tc^11*\[Rho]^(5/2) - 
   5657000*r13*tc^11*\[Rho]^(5/2) - 2083000*r14*tc^11*\[Rho]^(5/2) + 
   210100*r15*tc^11*\[Rho]^(5/2) + 3460650*r16*tc^11*\[Rho]^(5/2) + 
   2130650*r17*tc^11*\[Rho]^(5/2) - 3944900*r18*tc^11*\[Rho]^(5/2) - 
   2827960*r2*tc^11*\[Rho]^(5/2) + 1737640*r3*tc^11*\[Rho]^(5/2) - 
   94360*r4*tc^11*\[Rho]^(5/2) - 955430*r5*tc^11*\[Rho]^(5/2) - 
   1964630*r6*tc^11*\[Rho]^(5/2) + 3450870*r7*tc^11*\[Rho]^(5/2) - 
   309350*r8*tc^11*\[Rho]^(5/2) + 207800*r9*tc^11*\[Rho]^(5/2) - 
   5701360*r1*tc^13*\[Rho]^(5/2) - 3925200*r11*tc^13*\[Rho]^(5/2) - 
   258400*r12*tc^13*\[Rho]^(5/2) + 4292800*r13*tc^13*\[Rho]^(5/2) + 
   1411400*r14*tc^13*\[Rho]^(5/2) + 560800*r15*tc^13*\[Rho]^(5/2) - 
   2538000*r16*tc^13*\[Rho]^(5/2) - 1541200*r17*tc^13*\[Rho]^(5/2) + 
   2995600*r18*tc^13*\[Rho]^(5/2) - 702760*r2*tc^13*\[Rho]^(5/2) - 
   290960*r3*tc^13*\[Rho]^(5/2) - 228760*r4*tc^13*\[Rho]^(5/2) + 
   1076320*r5*tc^13*\[Rho]^(5/2) + 2612320*r6*tc^13*\[Rho]^(5/2) - 
   2562480*r7*tc^13*\[Rho]^(5/2) - 184400*r8*tc^13*\[Rho]^(5/2) - 
   187000*r9*tc^13*\[Rho]^(5/2) + 1781780*r1*tc^15*\[Rho]^(5/2) + 
   1148400*r11*tc^15*\[Rho]^(5/2) + 2000*r12*tc^15*\[Rho]^(5/2) - 
   1494800*r13*tc^15*\[Rho]^(5/2) - 323200*r14*tc^15*\[Rho]^(5/2) - 
   661400*r15*tc^15*\[Rho]^(5/2) + 866100*r16*tc^15*\[Rho]^(5/2) + 
   485300*r17*tc^15*\[Rho]^(5/2) - 1099400*r18*tc^15*\[Rho]^(5/2) + 
   2120480*r2*tc^15*\[Rho]^(5/2) - 613520*r3*tc^15*\[Rho]^(5/2) + 
   351680*r4*tc^15*\[Rho]^(5/2) - 594860*r5*tc^15*\[Rho]^(5/2) - 
   1679660*r6*tc^15*\[Rho]^(5/2) + 860940*r7*tc^15*\[Rho]^(5/2) + 
   313300*r8*tc^15*\[Rho]^(5/2) + 128000*r9*tc^15*\[Rho]^(5/2) + 
   246320*r1*tc^17*\[Rho]^(5/2) - 1200*r11*tc^17*\[Rho]^(5/2) + 
   120800*r12*tc^17*\[Rho]^(5/2) + 1600*r13*tc^17*\[Rho]^(5/2) - 
   89800*r14*tc^17*\[Rho]^(5/2) - 48800*r15*tc^17*\[Rho]^(5/2) - 
   87600*r16*tc^17*\[Rho]^(5/2) - 50800*r17*tc^17*\[Rho]^(5/2) + 
   146800*r18*tc^17*\[Rho]^(5/2) + 100520*r2*tc^17*\[Rho]^(5/2) + 
   69520*r3*tc^17*\[Rho]^(5/2) - 143080*r4*tc^17*\[Rho]^(5/2) - 
   4640*r5*tc^17*\[Rho]^(5/2) - 23840*r6*tc^17*\[Rho]^(5/2) + 
   2160*r7*tc^17*\[Rho]^(5/2) + 125200*r8*tc^17*\[Rho]^(5/2) - 
   56200*r9*tc^17*\[Rho]^(5/2) - 242785*r1*tc^19*\[Rho]^(5/2) - 
   41100*r11*tc^19*\[Rho]^(5/2) - 52300*r12*tc^19*\[Rho]^(5/2) + 
   28900*r13*tc^19*\[Rho]^(5/2) + 43100*r14*tc^19*\[Rho]^(5/2) + 
   44350*r15*tc^19*\[Rho]^(5/2) + 29175*r16*tc^19*\[Rho]^(5/2) + 
   41375*r17*tc^19*\[Rho]^(5/2) - 70550*r18*tc^19*\[Rho]^(5/2) - 
   104260*r2*tc^19*\[Rho]^(5/2) - 33860*r3*tc^19*\[Rho]^(5/2) + 
   67340*r4*tc^19*\[Rho]^(5/2) + 895*r5*tc^19*\[Rho]^(5/2) + 
   73495*r6*tc^19*\[Rho]^(5/2) - 26055*r7*tc^19*\[Rho]^(5/2) - 
   99425*r8*tc^19*\[Rho]^(5/2) + 11300*r9*tc^19*\[Rho]^(5/2) + 
   175920*r1*tc^2*\[Rho]^3 + 46500*r11*tc^2*\[Rho]^3 + 
   54600*r12*tc^2*\[Rho]^3 - 36600*r13*tc^2*\[Rho]^3 - 
   44550*r14*tc^2*\[Rho]^3 - 25800*r15*tc^2*\[Rho]^3 - 
   25800*r16*tc^2*\[Rho]^3 - 33000*r17*tc^2*\[Rho]^3 + 
   61500*r18*tc^2*\[Rho]^3 + 60270*r2*tc^2*\[Rho]^3 + 
   40620*r3*tc^2*\[Rho]^3 - 64830*r4*tc^2*\[Rho]^3 + 2460*r5*tc^2*\[Rho]^3 - 
   51540*r6*tc^2*\[Rho]^3 + 23760*r7*tc^2*\[Rho]^3 + 74400*r8*tc^2*\[Rho]^3 - 
   18150*r9*tc^2*\[Rho]^3 + 284250*r1*tc^4*\[Rho]^3 + 
   6300*r11*tc^4*\[Rho]^3 + 16200*r12*tc^4*\[Rho]^3 + 
   3600*r13*tc^4*\[Rho]^3 - 7050*r14*tc^4*\[Rho]^3 - 
   74100*r15*tc^4*\[Rho]^3 - 27750*r16*tc^4*\[Rho]^3 - 
   45150*r17*tc^4*\[Rho]^3 + 65400*r18*tc^4*\[Rho]^3 + 
   184050*r2*tc^4*\[Rho]^3 - 18900*r3*tc^4*\[Rho]^3 - 
   24450*r4*tc^4*\[Rho]^3 - 8850*r5*tc^4*\[Rho]^3 - 100650*r6*tc^4*\[Rho]^3 + 
   17550*r7*tc^4*\[Rho]^3 + 88650*r8*tc^4*\[Rho]^3 + 9150*r9*tc^4*\[Rho]^3 - 
   2139810*r1*tc^6*\[Rho]^3 - 519000*r11*tc^6*\[Rho]^3 - 
   454800*r12*tc^6*\[Rho]^3 + 581400*r13*tc^6*\[Rho]^3 + 
   501900*r14*tc^6*\[Rho]^3 + 673500*r15*tc^6*\[Rho]^3 + 
   139350*r16*tc^6*\[Rho]^3 + 174750*r17*tc^6*\[Rho]^3 - 
   468300*r18*tc^6*\[Rho]^3 - 1444620*r2*tc^6*\[Rho]^3 + 
   16080*r3*tc^6*\[Rho]^3 + 516780*r4*tc^6*\[Rho]^3 + 
   264390*r5*tc^6*\[Rho]^3 + 768990*r6*tc^6*\[Rho]^3 - 
   329910*r7*tc^6*\[Rho]^3 - 828450*r8*tc^6*\[Rho]^3 + 
   134100*r9*tc^6*\[Rho]^3 + 1321770*r1*tc^8*\[Rho]^3 + 
   1054200*r11*tc^8*\[Rho]^3 + 721200*r12*tc^8*\[Rho]^3 - 
   895800*r13*tc^8*\[Rho]^3 - 1017900*r14*tc^8*\[Rho]^3 - 
   7500*r15*tc^8*\[Rho]^3 + 107250*r16*tc^8*\[Rho]^3 + 
   177450*r17*tc^8*\[Rho]^3 + 195900*r18*tc^8*\[Rho]^3 - 
   1183380*r2*tc^8*\[Rho]^3 + 989520*r3*tc^8*\[Rho]^3 - 
   936780*r4*tc^8*\[Rho]^3 - 99390*r5*tc^8*\[Rho]^3 + 
   384810*r6*tc^8*\[Rho]^3 + 404910*r7*tc^8*\[Rho]^3 + 
   503850*r8*tc^8*\[Rho]^3 - 275700*r9*tc^8*\[Rho]^3 + 
   8341230*r1*tc^10*\[Rho]^3 - 588000*r11*tc^10*\[Rho]^3 - 
   337200*r12*tc^10*\[Rho]^3 + 347400*r13*tc^10*\[Rho]^3 + 
   567600*r14*tc^10*\[Rho]^3 - 566100*r15*tc^10*\[Rho]^3 - 
   193050*r16*tc^10*\[Rho]^3 - 274050*r17*tc^10*\[Rho]^3 + 
   145500*r18*tc^10*\[Rho]^3 + 2383680*r2*tc^10*\[Rho]^3 - 
   1027320*r3*tc^10*\[Rho]^3 + 509280*r4*tc^10*\[Rho]^3 - 
   158610*r5*tc^10*\[Rho]^3 - 1001610*r6*tc^10*\[Rho]^3 - 
   116310*r7*tc^10*\[Rho]^3 + 161550*r8*tc^10*\[Rho]^3 + 
   150600*r9*tc^10*\[Rho]^3 + 8341230*r1*tc^12*\[Rho]^3 - 
   588000*r11*tc^12*\[Rho]^3 - 337200*r12*tc^12*\[Rho]^3 + 
   347400*r13*tc^12*\[Rho]^3 + 567600*r14*tc^12*\[Rho]^3 - 
   566100*r15*tc^12*\[Rho]^3 - 193050*r16*tc^12*\[Rho]^3 - 
   274050*r17*tc^12*\[Rho]^3 + 145500*r18*tc^12*\[Rho]^3 + 
   2383680*r2*tc^12*\[Rho]^3 - 1027320*r3*tc^12*\[Rho]^3 + 
   509280*r4*tc^12*\[Rho]^3 - 158610*r5*tc^12*\[Rho]^3 - 
   1001610*r6*tc^12*\[Rho]^3 - 116310*r7*tc^12*\[Rho]^3 + 
   161550*r8*tc^12*\[Rho]^3 + 150600*r9*tc^12*\[Rho]^3 + 
   1321770*r1*tc^14*\[Rho]^3 + 1054200*r11*tc^14*\[Rho]^3 + 
   721200*r12*tc^14*\[Rho]^3 - 895800*r13*tc^14*\[Rho]^3 - 
   1017900*r14*tc^14*\[Rho]^3 - 7500*r15*tc^14*\[Rho]^3 + 
   107250*r16*tc^14*\[Rho]^3 + 177450*r17*tc^14*\[Rho]^3 + 
   195900*r18*tc^14*\[Rho]^3 - 1183380*r2*tc^14*\[Rho]^3 + 
   989520*r3*tc^14*\[Rho]^3 - 936780*r4*tc^14*\[Rho]^3 - 
   99390*r5*tc^14*\[Rho]^3 + 384810*r6*tc^14*\[Rho]^3 + 
   404910*r7*tc^14*\[Rho]^3 + 503850*r8*tc^14*\[Rho]^3 - 
   275700*r9*tc^14*\[Rho]^3 - 2139810*r1*tc^16*\[Rho]^3 - 
   519000*r11*tc^16*\[Rho]^3 - 454800*r12*tc^16*\[Rho]^3 + 
   581400*r13*tc^16*\[Rho]^3 + 501900*r14*tc^16*\[Rho]^3 + 
   673500*r15*tc^16*\[Rho]^3 + 139350*r16*tc^16*\[Rho]^3 + 
   174750*r17*tc^16*\[Rho]^3 - 468300*r18*tc^16*\[Rho]^3 - 
   1444620*r2*tc^16*\[Rho]^3 + 16080*r3*tc^16*\[Rho]^3 + 
   516780*r4*tc^16*\[Rho]^3 + 264390*r5*tc^16*\[Rho]^3 + 
   768990*r6*tc^16*\[Rho]^3 - 329910*r7*tc^16*\[Rho]^3 - 
   828450*r8*tc^16*\[Rho]^3 + 134100*r9*tc^16*\[Rho]^3 + 
   284250*r1*tc^18*\[Rho]^3 + 6300*r11*tc^18*\[Rho]^3 + 
   16200*r12*tc^18*\[Rho]^3 + 3600*r13*tc^18*\[Rho]^3 - 
   7050*r14*tc^18*\[Rho]^3 - 74100*r15*tc^18*\[Rho]^3 - 
   27750*r16*tc^18*\[Rho]^3 - 45150*r17*tc^18*\[Rho]^3 + 
   65400*r18*tc^18*\[Rho]^3 + 184050*r2*tc^18*\[Rho]^3 - 
   18900*r3*tc^18*\[Rho]^3 - 24450*r4*tc^18*\[Rho]^3 - 
   8850*r5*tc^18*\[Rho]^3 - 100650*r6*tc^18*\[Rho]^3 + 
   17550*r7*tc^18*\[Rho]^3 + 88650*r8*tc^18*\[Rho]^3 + 
   9150*r9*tc^18*\[Rho]^3 + 175920*r1*tc^20*\[Rho]^3 + 
   46500*r11*tc^20*\[Rho]^3 + 54600*r12*tc^20*\[Rho]^3 - 
   36600*r13*tc^20*\[Rho]^3 - 44550*r14*tc^20*\[Rho]^3 - 
   25800*r15*tc^20*\[Rho]^3 - 25800*r16*tc^20*\[Rho]^3 - 
   33000*r17*tc^20*\[Rho]^3 + 61500*r18*tc^20*\[Rho]^3 + 
   60270*r2*tc^20*\[Rho]^3 + 40620*r3*tc^20*\[Rho]^3 - 
   64830*r4*tc^20*\[Rho]^3 + 2460*r5*tc^20*\[Rho]^3 - 
   51540*r6*tc^20*\[Rho]^3 + 23760*r7*tc^20*\[Rho]^3 + 
   74400*r8*tc^20*\[Rho]^3 - 18150*r9*tc^20*\[Rho]^3 - 
   69519*r1*tc*\[Rho]^(7/2) - 24780*r11*tc*\[Rho]^(7/2) - 
   27060*r12*tc*\[Rho]^(7/2) + 20820*r13*tc*\[Rho]^(7/2) + 
   21720*r14*tc*\[Rho]^(7/2) + 7050*r15*tc*\[Rho]^(7/2) + 
   11565*r16*tc*\[Rho]^(7/2) + 14205*r17*tc*\[Rho]^(7/2) - 
   27090*r18*tc*\[Rho]^(7/2) - 19344*r2*tc*\[Rho]^(7/2) - 
   21084*r3*tc*\[Rho]^(7/2) + 30696*r4*tc*\[Rho]^(7/2) - 
   2427*r5*tc*\[Rho]^(7/2) + 20133*r6*tc*\[Rho]^(7/2) - 
   10557*r7*tc*\[Rho]^(7/2) - 29775*r8*tc*\[Rho]^(7/2) + 
   10440*r9*tc*\[Rho]^(7/2) - 459965*r1*tc^3*\[Rho]^(7/2) - 
   108500*r11*tc^3*\[Rho]^(7/2) - 129100*r12*tc^3*\[Rho]^(7/2) + 
   83500*r13*tc^3*\[Rho]^(7/2) + 102200*r14*tc^3*\[Rho]^(7/2) + 
   78350*r15*tc^3*\[Rho]^(7/2) + 68175*r16*tc^3*\[Rho]^(7/2) + 
   86975*r17*tc^3*\[Rho]^(7/2) - 161350*r18*tc^3*\[Rho]^(7/2) - 
   180640*r2*tc^3*\[Rho]^(7/2) - 84740*r3*tc^3*\[Rho]^(7/2) + 
   150760*r4*tc^3*\[Rho]^(7/2) - 3145*r5*tc^3*\[Rho]^(7/2) + 
   140855*r6*tc^3*\[Rho]^(7/2) - 59295*r7*tc^3*\[Rho]^(7/2) - 
   181725*r8*tc^3*\[Rho]^(7/2) + 41800*r9*tc^3*\[Rho]^(7/2) + 
   1087525*r1*tc^5*\[Rho]^(7/2) + 396100*r11*tc^5*\[Rho]^(7/2) + 
   427100*r12*tc^5*\[Rho]^(7/2) - 327500*r13*tc^5*\[Rho]^(7/2) - 
   343000*r14*tc^5*\[Rho]^(7/2) - 101950*r15*tc^5*\[Rho]^(7/2) - 
   165975*r16*tc^5*\[Rho]^(7/2) - 222775*r17*tc^5*\[Rho]^(7/2) + 
   400550*r18*tc^5*\[Rho]^(7/2) + 279200*r2*tc^5*\[Rho]^(7/2) + 
   343300*r3*tc^5*\[Rho]^(7/2) - 482600*r4*tc^5*\[Rho]^(7/2) + 
   43025*r5*tc^5*\[Rho]^(7/2) - 310975*r6*tc^5*\[Rho]^(7/2) + 
   155175*r7*tc^5*\[Rho]^(7/2) + 483525*r8*tc^5*\[Rho]^(7/2) - 
   171800*r9*tc^5*\[Rho]^(7/2) + 1765780*r1*tc^7*\[Rho]^(7/2) - 
   102800*r11*tc^7*\[Rho]^(7/2) + 16400*r12*tc^7*\[Rho]^(7/2) - 
   126800*r13*tc^7*\[Rho]^(7/2) - 272800*r14*tc^7*\[Rho]^(7/2) - 
   1187800*r15*tc^7*\[Rho]^(7/2) - 312300*r16*tc^7*\[Rho]^(7/2) - 
   49900*r17*tc^7*\[Rho]^(7/2) + 683000*r18*tc^7*\[Rho]^(7/2) + 
   2012480*r2*tc^7*\[Rho]^(7/2) - 671120*r3*tc^7*\[Rho]^(7/2) - 
   228320*r4*tc^7*\[Rho]^(7/2) - 547660*r5*tc^7*\[Rho]^(7/2) - 
   586060*r6*tc^7*\[Rho]^(7/2) + 277740*r7*tc^7*\[Rho]^(7/2) + 
   604500*r8*tc^7*\[Rho]^(7/2) + 28000*r9*tc^7*\[Rho]^(7/2) - 
   5046230*r1*tc^9*\[Rho]^(7/2) - 798200*r11*tc^9*\[Rho]^(7/2) - 
   1167400*r12*tc^9*\[Rho]^(7/2) + 1022200*r13*tc^9*\[Rho]^(7/2) + 
   2000000*r14*tc^9*\[Rho]^(7/2) + 1790900*r15*tc^9*\[Rho]^(7/2) + 
   527850*r16*tc^9*\[Rho]^(7/2) - 377350*r17*tc^9*\[Rho]^(7/2) - 
   1407700*r18*tc^9*\[Rho]^(7/2) - 1313680*r2*tc^9*\[Rho]^(7/2) - 
   423080*r3*tc^9*\[Rho]^(7/2) + 1904320*r4*tc^9*\[Rho]^(7/2) + 
   964010*r5*tc^9*\[Rho]^(7/2) - 90790*r6*tc^9*\[Rho]^(7/2) - 
   718890*r7*tc^9*\[Rho]^(7/2) - 1476150*r8*tc^9*\[Rho]^(7/2) + 
   504400*r9*tc^9*\[Rho]^(7/2) - 5959982*r1*tc^11*\[Rho]^(7/2) + 
   1276360*r11*tc^11*\[Rho]^(7/2) + 1760120*r12*tc^11*\[Rho]^(7/2) - 
   1344440*r13*tc^11*\[Rho]^(7/2) - 3016240*r14*tc^11*\[Rho]^(7/2) - 
   1173100*r15*tc^11*\[Rho]^(7/2) - 258630*r16*tc^11*\[Rho]^(7/2) + 
   1097690*r17*tc^11*\[Rho]^(7/2) + 1025180*r18*tc^11*\[Rho]^(7/2) - 
   1556032*r2*tc^11*\[Rho]^(7/2) + 1713448*r3*tc^11*\[Rho]^(7/2) - 
   2749712*r4*tc^11*\[Rho]^(7/2) - 907606*r5*tc^11*\[Rho]^(7/2) + 
   1653674*r6*tc^11*\[Rho]^(7/2) + 711654*r7*tc^11*\[Rho]^(7/2) + 
   1199250*r8*tc^11*\[Rho]^(7/2) - 825680*r9*tc^11*\[Rho]^(7/2) - 
   5046230*r1*tc^13*\[Rho]^(7/2) - 798200*r11*tc^13*\[Rho]^(7/2) - 
   1167400*r12*tc^13*\[Rho]^(7/2) + 1022200*r13*tc^13*\[Rho]^(7/2) + 
   2000000*r14*tc^13*\[Rho]^(7/2) + 1790900*r15*tc^13*\[Rho]^(7/2) + 
   527850*r16*tc^13*\[Rho]^(7/2) - 377350*r17*tc^13*\[Rho]^(7/2) - 
   1407700*r18*tc^13*\[Rho]^(7/2) - 1313680*r2*tc^13*\[Rho]^(7/2) - 
   423080*r3*tc^13*\[Rho]^(7/2) + 1904320*r4*tc^13*\[Rho]^(7/2) + 
   964010*r5*tc^13*\[Rho]^(7/2) - 90790*r6*tc^13*\[Rho]^(7/2) - 
   718890*r7*tc^13*\[Rho]^(7/2) - 1476150*r8*tc^13*\[Rho]^(7/2) + 
   504400*r9*tc^13*\[Rho]^(7/2) + 1765780*r1*tc^15*\[Rho]^(7/2) - 
   102800*r11*tc^15*\[Rho]^(7/2) + 16400*r12*tc^15*\[Rho]^(7/2) - 
   126800*r13*tc^15*\[Rho]^(7/2) - 272800*r14*tc^15*\[Rho]^(7/2) - 
   1187800*r15*tc^15*\[Rho]^(7/2) - 312300*r16*tc^15*\[Rho]^(7/2) - 
   49900*r17*tc^15*\[Rho]^(7/2) + 683000*r18*tc^15*\[Rho]^(7/2) + 
   2012480*r2*tc^15*\[Rho]^(7/2) - 671120*r3*tc^15*\[Rho]^(7/2) - 
   228320*r4*tc^15*\[Rho]^(7/2) - 547660*r5*tc^15*\[Rho]^(7/2) - 
   586060*r6*tc^15*\[Rho]^(7/2) + 277740*r7*tc^15*\[Rho]^(7/2) + 
   604500*r8*tc^15*\[Rho]^(7/2) + 28000*r9*tc^15*\[Rho]^(7/2) + 
   1087525*r1*tc^17*\[Rho]^(7/2) + 396100*r11*tc^17*\[Rho]^(7/2) + 
   427100*r12*tc^17*\[Rho]^(7/2) - 327500*r13*tc^17*\[Rho]^(7/2) - 
   343000*r14*tc^17*\[Rho]^(7/2) - 101950*r15*tc^17*\[Rho]^(7/2) - 
   165975*r16*tc^17*\[Rho]^(7/2) - 222775*r17*tc^17*\[Rho]^(7/2) + 
   400550*r18*tc^17*\[Rho]^(7/2) + 279200*r2*tc^17*\[Rho]^(7/2) + 
   343300*r3*tc^17*\[Rho]^(7/2) - 482600*r4*tc^17*\[Rho]^(7/2) + 
   43025*r5*tc^17*\[Rho]^(7/2) - 310975*r6*tc^17*\[Rho]^(7/2) + 
   155175*r7*tc^17*\[Rho]^(7/2) + 483525*r8*tc^17*\[Rho]^(7/2) - 
   171800*r9*tc^17*\[Rho]^(7/2) - 459965*r1*tc^19*\[Rho]^(7/2) - 
   108500*r11*tc^19*\[Rho]^(7/2) - 129100*r12*tc^19*\[Rho]^(7/2) + 
   83500*r13*tc^19*\[Rho]^(7/2) + 102200*r14*tc^19*\[Rho]^(7/2) + 
   78350*r15*tc^19*\[Rho]^(7/2) + 68175*r16*tc^19*\[Rho]^(7/2) + 
   86975*r17*tc^19*\[Rho]^(7/2) - 161350*r18*tc^19*\[Rho]^(7/2) - 
   180640*r2*tc^19*\[Rho]^(7/2) - 84740*r3*tc^19*\[Rho]^(7/2) + 
   150760*r4*tc^19*\[Rho]^(7/2) - 3145*r5*tc^19*\[Rho]^(7/2) + 
   140855*r6*tc^19*\[Rho]^(7/2) - 59295*r7*tc^19*\[Rho]^(7/2) - 
   181725*r8*tc^19*\[Rho]^(7/2) + 41800*r9*tc^19*\[Rho]^(7/2) - 
   69519*r1*tc^21*\[Rho]^(7/2) - 24780*r11*tc^21*\[Rho]^(7/2) - 
   27060*r12*tc^21*\[Rho]^(7/2) + 20820*r13*tc^21*\[Rho]^(7/2) + 
   21720*r14*tc^21*\[Rho]^(7/2) + 7050*r15*tc^21*\[Rho]^(7/2) + 
   11565*r16*tc^21*\[Rho]^(7/2) + 14205*r17*tc^21*\[Rho]^(7/2) - 
   27090*r18*tc^21*\[Rho]^(7/2) - 19344*r2*tc^21*\[Rho]^(7/2) - 
   21084*r3*tc^21*\[Rho]^(7/2) + 30696*r4*tc^21*\[Rho]^(7/2) - 
   2427*r5*tc^21*\[Rho]^(7/2) + 20133*r6*tc^21*\[Rho]^(7/2) - 
   10557*r7*tc^21*\[Rho]^(7/2) - 29775*r8*tc^21*\[Rho]^(7/2) + 
   10440*r9*tc^21*\[Rho]^(7/2) + 11695*r1*\[Rho]^4 + 5100*r11*\[Rho]^4 + 
   5300*r12*\[Rho]^4 - 4500*r13*\[Rho]^4 - 4200*r14*\[Rho]^4 - 
   650*r15*\[Rho]^4 - 2125*r16*\[Rho]^4 - 2525*r17*\[Rho]^4 + 
   4850*r18*\[Rho]^4 + 2720*r2*\[Rho]^4 + 4220*r3*\[Rho]^4 - 
   5880*r4*\[Rho]^4 + 635*r5*\[Rho]^4 - 3365*r6*\[Rho]^4 + 1885*r7*\[Rho]^4 + 
   4975*r8*\[Rho]^4 - 2200*r9*\[Rho]^4 + 247045*r1*tc^2*\[Rho]^4 + 
   86700*r11*tc^2*\[Rho]^4 + 94400*r12*tc^2*\[Rho]^4 - 
   72600*r13*tc^2*\[Rho]^4 - 75150*r14*tc^2*\[Rho]^4 - 
   27050*r15*tc^2*\[Rho]^4 - 41725*r16*tc^2*\[Rho]^4 - 
   51125*r17*tc^2*\[Rho]^4 + 97550*r18*tc^2*\[Rho]^4 + 
   72470*r2*tc^2*\[Rho]^4 + 71420*r3*tc^2*\[Rho]^4 - 
   106230*r4*tc^2*\[Rho]^4 + 8135*r5*tc^2*\[Rho]^4 - 72665*r6*tc^2*\[Rho]^4 + 
   37285*r7*tc^2*\[Rho]^4 + 103525*r8*tc^2*\[Rho]^4 - 
   36550*r9*tc^2*\[Rho]^4 + 14965*r1*tc^4*\[Rho]^4 - 
   87300*r11*tc^4*\[Rho]^4 - 81400*r12*tc^4*\[Rho]^4 + 
   84600*r13*tc^4*\[Rho]^4 + 72750*r14*tc^4*\[Rho]^4 - 
   55850*r15*tc^4*\[Rho]^4 + 875*r16*tc^4*\[Rho]^4 - 725*r17*tc^4*\[Rho]^4 - 
   4450*r18*tc^4*\[Rho]^4 + 98090*r2*tc^4*\[Rho]^4 - 95260*r3*tc^4*\[Rho]^4 + 
   86790*r4*tc^4*\[Rho]^4 - 21505*r5*tc^4*\[Rho]^4 - 23705*r6*tc^4*\[Rho]^4 - 
   6755*r7*tc^4*\[Rho]^4 - 27275*r8*tc^4*\[Rho]^4 + 47150*r9*tc^4*\[Rho]^4 - 
   1965985*r1*tc^6*\[Rho]^4 - 463500*r11*tc^6*\[Rho]^4 - 
   585500*r12*tc^6*\[Rho]^4 + 380700*r13*tc^6*\[Rho]^4 + 
   516300*r14*tc^6*\[Rho]^4 + 411350*r15*tc^6*\[Rho]^4 + 
   338875*r16*tc^6*\[Rho]^4 + 340475*r17*tc^6*\[Rho]^4 - 
   778550*r18*tc^6*\[Rho]^4 - 781460*r2*tc^6*\[Rho]^4 - 
   353660*r3*tc^6*\[Rho]^4 + 715740*r4*tc^6*\[Rho]^4 + 
   32395*r5*tc^6*\[Rho]^4 + 551195*r6*tc^6*\[Rho]^4 - 
   282955*r7*tc^6*\[Rho]^4 - 767425*r8*tc^6*\[Rho]^4 + 
   217900*r9*tc^6*\[Rho]^4 + 1499090*r1*tc^8*\[Rho]^4 + 
   970800*r11*tc^8*\[Rho]^4 + 1221400*r12*tc^8*\[Rho]^4 - 
   748200*r13*tc^8*\[Rho]^4 - 1170900*r14*tc^8*\[Rho]^4 + 
   137300*r15*tc^8*\[Rho]^4 - 162350*r16*tc^8*\[Rho]^4 - 
   57550*r17*tc^8*\[Rho]^4 + 493300*r18*tc^8*\[Rho]^4 - 
   586460*r2*tc^8*\[Rho]^4 + 1330240*r3*tc^8*\[Rho]^4 - 
   1366260*r4*tc^8*\[Rho]^4 + 178570*r5*tc^8*\[Rho]^4 + 
   170*r6*tc^8*\[Rho]^4 + 229070*r7*tc^8*\[Rho]^4 + 772850*r8*tc^8*\[Rho]^4 - 
   538100*r9*tc^8*\[Rho]^4 + 3044390*r1*tc^10*\[Rho]^4 - 
   511800*r11*tc^10*\[Rho]^4 - 654200*r12*tc^10*\[Rho]^4 + 
   360000*r13*tc^10*\[Rho]^4 + 661200*r14*tc^10*\[Rho]^4 - 
   465100*r15*tc^10*\[Rho]^4 - 133550*r16*tc^10*\[Rho]^4 - 
   228550*r17*tc^10*\[Rho]^4 + 187300*r18*tc^10*\[Rho]^4 + 
   1194640*r2*tc^10*\[Rho]^4 - 956960*r3*tc^10*\[Rho]^4 + 
   675840*r4*tc^10*\[Rho]^4 - 198230*r5*tc^10*\[Rho]^4 - 
   451630*r6*tc^10*\[Rho]^4 + 21470*r7*tc^10*\[Rho]^4 - 
   86650*r8*tc^10*\[Rho]^4 + 311800*r9*tc^10*\[Rho]^4 + 
   3044390*r1*tc^12*\[Rho]^4 - 511800*r11*tc^12*\[Rho]^4 - 
   654200*r12*tc^12*\[Rho]^4 + 360000*r13*tc^12*\[Rho]^4 + 
   661200*r14*tc^12*\[Rho]^4 - 465100*r15*tc^12*\[Rho]^4 - 
   133550*r16*tc^12*\[Rho]^4 - 228550*r17*tc^12*\[Rho]^4 + 
   187300*r18*tc^12*\[Rho]^4 + 1194640*r2*tc^12*\[Rho]^4 - 
   956960*r3*tc^12*\[Rho]^4 + 675840*r4*tc^12*\[Rho]^4 - 
   198230*r5*tc^12*\[Rho]^4 - 451630*r6*tc^12*\[Rho]^4 + 
   21470*r7*tc^12*\[Rho]^4 - 86650*r8*tc^12*\[Rho]^4 + 
   311800*r9*tc^12*\[Rho]^4 + 1499090*r1*tc^14*\[Rho]^4 + 
   970800*r11*tc^14*\[Rho]^4 + 1221400*r12*tc^14*\[Rho]^4 - 
   748200*r13*tc^14*\[Rho]^4 - 1170900*r14*tc^14*\[Rho]^4 + 
   137300*r15*tc^14*\[Rho]^4 - 162350*r16*tc^14*\[Rho]^4 - 
   57550*r17*tc^14*\[Rho]^4 + 493300*r18*tc^14*\[Rho]^4 - 
   586460*r2*tc^14*\[Rho]^4 + 1330240*r3*tc^14*\[Rho]^4 - 
   1366260*r4*tc^14*\[Rho]^4 + 178570*r5*tc^14*\[Rho]^4 + 
   170*r6*tc^14*\[Rho]^4 + 229070*r7*tc^14*\[Rho]^4 + 
   772850*r8*tc^14*\[Rho]^4 - 538100*r9*tc^14*\[Rho]^4 - 
   1965985*r1*tc^16*\[Rho]^4 - 463500*r11*tc^16*\[Rho]^4 - 
   585500*r12*tc^16*\[Rho]^4 + 380700*r13*tc^16*\[Rho]^4 + 
   516300*r14*tc^16*\[Rho]^4 + 411350*r15*tc^16*\[Rho]^4 + 
   338875*r16*tc^16*\[Rho]^4 + 340475*r17*tc^16*\[Rho]^4 - 
   778550*r18*tc^16*\[Rho]^4 - 781460*r2*tc^16*\[Rho]^4 - 
   353660*r3*tc^16*\[Rho]^4 + 715740*r4*tc^16*\[Rho]^4 + 
   32395*r5*tc^16*\[Rho]^4 + 551195*r6*tc^16*\[Rho]^4 - 
   282955*r7*tc^16*\[Rho]^4 - 767425*r8*tc^16*\[Rho]^4 + 
   217900*r9*tc^16*\[Rho]^4 + 14965*r1*tc^18*\[Rho]^4 - 
   87300*r11*tc^18*\[Rho]^4 - 81400*r12*tc^18*\[Rho]^4 + 
   84600*r13*tc^18*\[Rho]^4 + 72750*r14*tc^18*\[Rho]^4 - 
   55850*r15*tc^18*\[Rho]^4 + 875*r16*tc^18*\[Rho]^4 - 
   725*r17*tc^18*\[Rho]^4 - 4450*r18*tc^18*\[Rho]^4 + 
   98090*r2*tc^18*\[Rho]^4 - 95260*r3*tc^18*\[Rho]^4 + 
   86790*r4*tc^18*\[Rho]^4 - 21505*r5*tc^18*\[Rho]^4 - 
   23705*r6*tc^18*\[Rho]^4 - 6755*r7*tc^18*\[Rho]^4 - 
   27275*r8*tc^18*\[Rho]^4 + 47150*r9*tc^18*\[Rho]^4 + 
   247045*r1*tc^20*\[Rho]^4 + 86700*r11*tc^20*\[Rho]^4 + 
   94400*r12*tc^20*\[Rho]^4 - 72600*r13*tc^20*\[Rho]^4 - 
   75150*r14*tc^20*\[Rho]^4 - 27050*r15*tc^20*\[Rho]^4 - 
   41725*r16*tc^20*\[Rho]^4 - 51125*r17*tc^20*\[Rho]^4 + 
   97550*r18*tc^20*\[Rho]^4 + 72470*r2*tc^20*\[Rho]^4 + 
   71420*r3*tc^20*\[Rho]^4 - 106230*r4*tc^20*\[Rho]^4 + 
   8135*r5*tc^20*\[Rho]^4 - 72665*r6*tc^20*\[Rho]^4 + 
   37285*r7*tc^20*\[Rho]^4 + 103525*r8*tc^20*\[Rho]^4 - 
   36550*r9*tc^20*\[Rho]^4 + 11695*r1*tc^22*\[Rho]^4 + 
   5100*r11*tc^22*\[Rho]^4 + 5300*r12*tc^22*\[Rho]^4 - 
   4500*r13*tc^22*\[Rho]^4 - 4200*r14*tc^22*\[Rho]^4 - 
   650*r15*tc^22*\[Rho]^4 - 2125*r16*tc^22*\[Rho]^4 - 
   2525*r17*tc^22*\[Rho]^4 + 4850*r18*tc^22*\[Rho]^4 + 
   2720*r2*tc^22*\[Rho]^4 + 4220*r3*tc^22*\[Rho]^4 - 5880*r4*tc^22*\[Rho]^4 + 
   635*r5*tc^22*\[Rho]^4 - 3365*r6*tc^22*\[Rho]^4 + 1885*r7*tc^22*\[Rho]^4 + 
   4975*r8*tc^22*\[Rho]^4 - 2200*r9*tc^22*\[Rho]^4 - 
   49119*r1*tc*\[Rho]^(9/2) - 21420*r11*tc*\[Rho]^(9/2) - 
   22260*r12*tc*\[Rho]^(9/2) + 18900*r13*tc*\[Rho]^(9/2) + 
   17640*r14*tc*\[Rho]^(9/2) + 2730*r15*tc*\[Rho]^(9/2) + 
   8925*r16*tc*\[Rho]^(9/2) + 10605*r17*tc*\[Rho]^(9/2) - 
   20370*r18*tc*\[Rho]^(9/2) - 11424*r2*tc*\[Rho]^(9/2) - 
   17724*r3*tc*\[Rho]^(9/2) + 24696*r4*tc*\[Rho]^(9/2) - 
   2667*r5*tc*\[Rho]^(9/2) + 14133*r6*tc*\[Rho]^(9/2) - 
   7917*r7*tc*\[Rho]^(9/2) - 20895*r8*tc*\[Rho]^(9/2) + 
   9240*r9*tc*\[Rho]^(9/2) - 241465*r1*tc^3*\[Rho]^(9/2) - 
   71500*r11*tc^3*\[Rho]^(9/2) - 79100*r12*tc^3*\[Rho]^(9/2) + 
   57700*r13*tc^3*\[Rho]^(9/2) + 61700*r14*tc^3*\[Rho]^(9/2) + 
   35950*r15*tc^3*\[Rho]^(9/2) + 42175*r16*tc^3*\[Rho]^(9/2) + 
   51575*r17*tc^3*\[Rho]^(9/2) - 98150*r18*tc^3*\[Rho]^(9/2) - 
   84140*r2*tc^3*\[Rho]^(9/2) - 53940*r3*tc^3*\[Rho]^(9/2) + 
   89460*r4*tc^3*\[Rho]^(9/2) - 4345*r5*tc^3*\[Rho]^(9/2) + 
   74255*r6*tc^3*\[Rho]^(9/2) - 36495*r7*tc^3*\[Rho]^(9/2) - 
   96025*r8*tc^3*\[Rho]^(9/2) + 28700*r9*tc^3*\[Rho]^(9/2) + 
   756125*r1*tc^5*\[Rho]^(9/2) + 350900*r11*tc^5*\[Rho]^(9/2) + 
   370300*r12*tc^5*\[Rho]^(9/2) - 304700*r13*tc^5*\[Rho]^(9/2) - 
   305200*r14*tc^5*\[Rho]^(9/2) - 36350*r15*tc^5*\[Rho]^(9/2) - 
   121175*r16*tc^5*\[Rho]^(9/2) - 149575*r17*tc^5*\[Rho]^(9/2) + 
   288550*r18*tc^5*\[Rho]^(9/2) + 139000*r2*tc^5*\[Rho]^(9/2) + 
   305700*r3*tc^5*\[Rho]^(9/2) - 408000*r4*tc^5*\[Rho]^(9/2) + 
   45425*r5*tc^5*\[Rho]^(9/2) - 201775*r6*tc^5*\[Rho]^(9/2) + 
   109575*r7*tc^5*\[Rho]^(9/2) + 340925*r8*tc^5*\[Rho]^(9/2) - 
   169600*r9*tc^5*\[Rho]^(9/2) + 386180*r1*tc^7*\[Rho]^(9/2) - 
   251200*r11*tc^7*\[Rho]^(9/2) - 180800*r12*tc^7*\[Rho]^(9/2) + 
   254800*r13*tc^7*\[Rho]^(9/2) + 159200*r14*tc^7*\[Rho]^(9/2) - 
   287000*r15*tc^7*\[Rho]^(9/2) - 124700*r16*tc^7*\[Rho]^(9/2) - 
   83500*r17*tc^7*\[Rho]^(9/2) + 253000*r18*tc^7*\[Rho]^(9/2) + 
   477280*r2*tc^7*\[Rho]^(9/2) - 264720*r3*tc^7*\[Rho]^(9/2) + 
   151680*r4*tc^7*\[Rho]^(9/2) - 94060*r5*tc^7*\[Rho]^(9/2) - 
   172060*r6*tc^7*\[Rho]^(9/2) + 94140*r7*tc^7*\[Rho]^(9/2) + 
   28100*r8*tc^7*\[Rho]^(9/2) + 170000*r9*tc^7*\[Rho]^(9/2) - 
   1847230*r1*tc^9*\[Rho]^(9/2) - 473800*r11*tc^9*\[Rho]^(9/2) - 
   787400*r12*tc^9*\[Rho]^(9/2) + 279400*r13*tc^9*\[Rho]^(9/2) + 
   681800*r14*tc^9*\[Rho]^(9/2) + 231700*r15*tc^9*\[Rho]^(9/2) + 
   264250*r16*tc^9*\[Rho]^(9/2) + 162650*r17*tc^9*\[Rho]^(9/2) - 
   674900*r18*tc^9*\[Rho]^(9/2) - 405080*r2*tc^9*\[Rho]^(9/2) - 
   703080*r3*tc^9*\[Rho]^(9/2) + 843720*r4*tc^9*\[Rho]^(9/2) - 
   54790*r5*tc^9*\[Rho]^(9/2) + 358010*r6*tc^9*\[Rho]^(9/2) - 
   292890*r7*tc^9*\[Rho]^(9/2) - 608350*r8*tc^9*\[Rho]^(9/2) + 
   156200*r9*tc^9*\[Rho]^(9/2) + 90218*r1*tc^11*\[Rho]^(9/2) + 
   934040*r11*tc^11*\[Rho]^(9/2) + 1398520*r12*tc^11*\[Rho]^(9/2) - 
   612200*r13*tc^11*\[Rho]^(9/2) - 1230280*r14*tc^11*\[Rho]^(9/2) + 
   105940*r15*tc^11*\[Rho]^(9/2) - 138950*r16*tc^11*\[Rho]^(9/2) + 
   16490*r17*tc^11*\[Rho]^(9/2) + 503740*r18*tc^11*\[Rho]^(9/2) - 
   231272*r2*tc^11*\[Rho]^(9/2) + 1467528*r3*tc^11*\[Rho]^(9/2) - 
   1403112*r4*tc^11*\[Rho]^(9/2) + 220874*r5*tc^11*\[Rho]^(9/2) - 
   145126*r6*tc^11*\[Rho]^(9/2) + 267174*r7*tc^11*\[Rho]^(9/2) + 
   712490*r8*tc^11*\[Rho]^(9/2) - 389080*r9*tc^11*\[Rho]^(9/2) - 
   1847230*r1*tc^13*\[Rho]^(9/2) - 473800*r11*tc^13*\[Rho]^(9/2) - 
   787400*r12*tc^13*\[Rho]^(9/2) + 279400*r13*tc^13*\[Rho]^(9/2) + 
   681800*r14*tc^13*\[Rho]^(9/2) + 231700*r15*tc^13*\[Rho]^(9/2) + 
   264250*r16*tc^13*\[Rho]^(9/2) + 162650*r17*tc^13*\[Rho]^(9/2) - 
   674900*r18*tc^13*\[Rho]^(9/2) - 405080*r2*tc^13*\[Rho]^(9/2) - 
   703080*r3*tc^13*\[Rho]^(9/2) + 843720*r4*tc^13*\[Rho]^(9/2) - 
   54790*r5*tc^13*\[Rho]^(9/2) + 358010*r6*tc^13*\[Rho]^(9/2) - 
   292890*r7*tc^13*\[Rho]^(9/2) - 608350*r8*tc^13*\[Rho]^(9/2) + 
   156200*r9*tc^13*\[Rho]^(9/2) + 386180*r1*tc^15*\[Rho]^(9/2) - 
   251200*r11*tc^15*\[Rho]^(9/2) - 180800*r12*tc^15*\[Rho]^(9/2) + 
   254800*r13*tc^15*\[Rho]^(9/2) + 159200*r14*tc^15*\[Rho]^(9/2) - 
   287000*r15*tc^15*\[Rho]^(9/2) - 124700*r16*tc^15*\[Rho]^(9/2) - 
   83500*r17*tc^15*\[Rho]^(9/2) + 253000*r18*tc^15*\[Rho]^(9/2) + 
   477280*r2*tc^15*\[Rho]^(9/2) - 264720*r3*tc^15*\[Rho]^(9/2) + 
   151680*r4*tc^15*\[Rho]^(9/2) - 94060*r5*tc^15*\[Rho]^(9/2) - 
   172060*r6*tc^15*\[Rho]^(9/2) + 94140*r7*tc^15*\[Rho]^(9/2) + 
   28100*r8*tc^15*\[Rho]^(9/2) + 170000*r9*tc^15*\[Rho]^(9/2) + 
   756125*r1*tc^17*\[Rho]^(9/2) + 350900*r11*tc^17*\[Rho]^(9/2) + 
   370300*r12*tc^17*\[Rho]^(9/2) - 304700*r13*tc^17*\[Rho]^(9/2) - 
   305200*r14*tc^17*\[Rho]^(9/2) - 36350*r15*tc^17*\[Rho]^(9/2) - 
   121175*r16*tc^17*\[Rho]^(9/2) - 149575*r17*tc^17*\[Rho]^(9/2) + 
   288550*r18*tc^17*\[Rho]^(9/2) + 139000*r2*tc^17*\[Rho]^(9/2) + 
   305700*r3*tc^17*\[Rho]^(9/2) - 408000*r4*tc^17*\[Rho]^(9/2) + 
   45425*r5*tc^17*\[Rho]^(9/2) - 201775*r6*tc^17*\[Rho]^(9/2) + 
   109575*r7*tc^17*\[Rho]^(9/2) + 340925*r8*tc^17*\[Rho]^(9/2) - 
   169600*r9*tc^17*\[Rho]^(9/2) - 241465*r1*tc^19*\[Rho]^(9/2) - 
   71500*r11*tc^19*\[Rho]^(9/2) - 79100*r12*tc^19*\[Rho]^(9/2) + 
   57700*r13*tc^19*\[Rho]^(9/2) + 61700*r14*tc^19*\[Rho]^(9/2) + 
   35950*r15*tc^19*\[Rho]^(9/2) + 42175*r16*tc^19*\[Rho]^(9/2) + 
   51575*r17*tc^19*\[Rho]^(9/2) - 98150*r18*tc^19*\[Rho]^(9/2) - 
   84140*r2*tc^19*\[Rho]^(9/2) - 53940*r3*tc^19*\[Rho]^(9/2) + 
   89460*r4*tc^19*\[Rho]^(9/2) - 4345*r5*tc^19*\[Rho]^(9/2) + 
   74255*r6*tc^19*\[Rho]^(9/2) - 36495*r7*tc^19*\[Rho]^(9/2) - 
   96025*r8*tc^19*\[Rho]^(9/2) + 28700*r9*tc^19*\[Rho]^(9/2) - 
   49119*r1*tc^21*\[Rho]^(9/2) - 21420*r11*tc^21*\[Rho]^(9/2) - 
   22260*r12*tc^21*\[Rho]^(9/2) + 18900*r13*tc^21*\[Rho]^(9/2) + 
   17640*r14*tc^21*\[Rho]^(9/2) + 2730*r15*tc^21*\[Rho]^(9/2) + 
   8925*r16*tc^21*\[Rho]^(9/2) + 10605*r17*tc^21*\[Rho]^(9/2) - 
   20370*r18*tc^21*\[Rho]^(9/2) - 11424*r2*tc^21*\[Rho]^(9/2) - 
   17724*r3*tc^21*\[Rho]^(9/2) + 24696*r4*tc^21*\[Rho]^(9/2) - 
   2667*r5*tc^21*\[Rho]^(9/2) + 14133*r6*tc^21*\[Rho]^(9/2) - 
   7917*r7*tc^21*\[Rho]^(9/2) - 20895*r8*tc^21*\[Rho]^(9/2) + 
   9240*r9*tc^21*\[Rho]^(9/2) + 70170*r1*tc^2*\[Rho]^5 + 
   30600*r11*tc^2*\[Rho]^5 + 31800*r12*tc^2*\[Rho]^5 - 
   27000*r13*tc^2*\[Rho]^5 - 25200*r14*tc^2*\[Rho]^5 - 
   3900*r15*tc^2*\[Rho]^5 - 12750*r16*tc^2*\[Rho]^5 - 
   15150*r17*tc^2*\[Rho]^5 + 29100*r18*tc^2*\[Rho]^5 + 
   16320*r2*tc^2*\[Rho]^5 + 25320*r3*tc^2*\[Rho]^5 - 35280*r4*tc^2*\[Rho]^5 + 
   3810*r5*tc^2*\[Rho]^5 - 20190*r6*tc^2*\[Rho]^5 + 11310*r7*tc^2*\[Rho]^5 + 
   29850*r8*tc^2*\[Rho]^5 - 13200*r9*tc^2*\[Rho]^5 - 27600*r1*tc^4*\[Rho]^5 - 
   42600*r11*tc^4*\[Rho]^5 - 42600*r12*tc^4*\[Rho]^5 + 
   40800*r13*tc^4*\[Rho]^5 + 36000*r14*tc^4*\[Rho]^5 - 
   18000*r15*tc^4*\[Rho]^5 + 1800*r16*tc^4*\[Rho]^5 + 
   2400*r17*tc^4*\[Rho]^5 - 5400*r18*tc^4*\[Rho]^5 + 19200*r2*tc^4*\[Rho]^5 - 
   43200*r3*tc^4*\[Rho]^5 + 44400*r4*tc^4*\[Rho]^5 - 9600*r5*tc^4*\[Rho]^5 + 
   1800*r6*tc^4*\[Rho]^5 - 3000*r7*tc^4*\[Rho]^5 - 20400*r8*tc^4*\[Rho]^5 + 
   22200*r9*tc^4*\[Rho]^5 - 479310*r1*tc^6*\[Rho]^5 - 
   148200*r11*tc^6*\[Rho]^5 - 166200*r12*tc^6*\[Rho]^5 + 
   118200*r13*tc^6*\[Rho]^5 + 129600*r14*tc^6*\[Rho]^5 + 
   70500*r15*tc^6*\[Rho]^5 + 87450*r16*tc^6*\[Rho]^5 + 
   103050*r17*tc^6*\[Rho]^5 - 203700*r18*tc^6*\[Rho]^5 - 
   164640*r2*tc^6*\[Rho]^5 - 114840*r3*tc^6*\[Rho]^5 + 
   184560*r4*tc^6*\[Rho]^5 - 10470*r5*tc^6*\[Rho]^5 + 
   147930*r6*tc^6*\[Rho]^5 - 76170*r7*tc^6*\[Rho]^5 - 
   187950*r8*tc^6*\[Rho]^5 + 58800*r9*tc^6*\[Rho]^5 + 
   670950*r1*tc^8*\[Rho]^5 + 394200*r11*tc^8*\[Rho]^5 + 
   436200*r12*tc^8*\[Rho]^5 - 327000*r13*tc^8*\[Rho]^5 - 
   352800*r14*tc^8*\[Rho]^5 + 5100*r15*tc^8*\[Rho]^5 - 
   85650*r16*tc^8*\[Rho]^5 - 112050*r17*tc^8*\[Rho]^5 + 
   232500*r18*tc^8*\[Rho]^5 + 96000*r2*tc^8*\[Rho]^5 + 
   382200*r3*tc^8*\[Rho]^5 - 442800*r4*tc^8*\[Rho]^5 + 
   66750*r5*tc^8*\[Rho]^5 - 176850*r6*tc^8*\[Rho]^5 + 
   89250*r7*tc^8*\[Rho]^5 + 322950*r8*tc^8*\[Rho]^5 - 
   177600*r9*tc^8*\[Rho]^5 - 44130*r1*tc^10*\[Rho]^5 - 
   234000*r11*tc^10*\[Rho]^5 - 259200*r12*tc^10*\[Rho]^5 + 
   195000*r13*tc^10*\[Rho]^5 + 212400*r14*tc^10*\[Rho]^5 - 
   53700*r15*tc^10*\[Rho]^5 + 9150*r16*tc^10*\[Rho]^5 + 
   21750*r17*tc^10*\[Rho]^5 - 52500*r18*tc^10*\[Rho]^5 + 
   33120*r2*tc^10*\[Rho]^5 - 249480*r3*tc^10*\[Rho]^5 + 
   249120*r4*tc^10*\[Rho]^5 - 50490*r5*tc^10*\[Rho]^5 + 
   47310*r6*tc^10*\[Rho]^5 - 21390*r7*tc^10*\[Rho]^5 - 
   144450*r8*tc^10*\[Rho]^5 + 109800*r9*tc^10*\[Rho]^5 - 
   44130*r1*tc^12*\[Rho]^5 - 234000*r11*tc^12*\[Rho]^5 - 
   259200*r12*tc^12*\[Rho]^5 + 195000*r13*tc^12*\[Rho]^5 + 
   212400*r14*tc^12*\[Rho]^5 - 53700*r15*tc^12*\[Rho]^5 + 
   9150*r16*tc^12*\[Rho]^5 + 21750*r17*tc^12*\[Rho]^5 - 
   52500*r18*tc^12*\[Rho]^5 + 33120*r2*tc^12*\[Rho]^5 - 
   249480*r3*tc^12*\[Rho]^5 + 249120*r4*tc^12*\[Rho]^5 - 
   50490*r5*tc^12*\[Rho]^5 + 47310*r6*tc^12*\[Rho]^5 - 
   21390*r7*tc^12*\[Rho]^5 - 144450*r8*tc^12*\[Rho]^5 + 
   109800*r9*tc^12*\[Rho]^5 + 670950*r1*tc^14*\[Rho]^5 + 
   394200*r11*tc^14*\[Rho]^5 + 436200*r12*tc^14*\[Rho]^5 - 
   327000*r13*tc^14*\[Rho]^5 - 352800*r14*tc^14*\[Rho]^5 + 
   5100*r15*tc^14*\[Rho]^5 - 85650*r16*tc^14*\[Rho]^5 - 
   112050*r17*tc^14*\[Rho]^5 + 232500*r18*tc^14*\[Rho]^5 + 
   96000*r2*tc^14*\[Rho]^5 + 382200*r3*tc^14*\[Rho]^5 - 
   442800*r4*tc^14*\[Rho]^5 + 66750*r5*tc^14*\[Rho]^5 - 
   176850*r6*tc^14*\[Rho]^5 + 89250*r7*tc^14*\[Rho]^5 + 
   322950*r8*tc^14*\[Rho]^5 - 177600*r9*tc^14*\[Rho]^5 - 
   479310*r1*tc^16*\[Rho]^5 - 148200*r11*tc^16*\[Rho]^5 - 
   166200*r12*tc^16*\[Rho]^5 + 118200*r13*tc^16*\[Rho]^5 + 
   129600*r14*tc^16*\[Rho]^5 + 70500*r15*tc^16*\[Rho]^5 + 
   87450*r16*tc^16*\[Rho]^5 + 103050*r17*tc^16*\[Rho]^5 - 
   203700*r18*tc^16*\[Rho]^5 - 164640*r2*tc^16*\[Rho]^5 - 
   114840*r3*tc^16*\[Rho]^5 + 184560*r4*tc^16*\[Rho]^5 - 
   10470*r5*tc^16*\[Rho]^5 + 147930*r6*tc^16*\[Rho]^5 - 
   76170*r7*tc^16*\[Rho]^5 - 187950*r8*tc^16*\[Rho]^5 + 
   58800*r9*tc^16*\[Rho]^5 - 27600*r1*tc^18*\[Rho]^5 - 
   42600*r11*tc^18*\[Rho]^5 - 42600*r12*tc^18*\[Rho]^5 + 
   40800*r13*tc^18*\[Rho]^5 + 36000*r14*tc^18*\[Rho]^5 - 
   18000*r15*tc^18*\[Rho]^5 + 1800*r16*tc^18*\[Rho]^5 + 
   2400*r17*tc^18*\[Rho]^5 - 5400*r18*tc^18*\[Rho]^5 + 
   19200*r2*tc^18*\[Rho]^5 - 43200*r3*tc^18*\[Rho]^5 + 
   44400*r4*tc^18*\[Rho]^5 - 9600*r5*tc^18*\[Rho]^5 + 
   1800*r6*tc^18*\[Rho]^5 - 3000*r7*tc^18*\[Rho]^5 - 
   20400*r8*tc^18*\[Rho]^5 + 22200*r9*tc^18*\[Rho]^5 + 
   70170*r1*tc^20*\[Rho]^5 + 30600*r11*tc^20*\[Rho]^5 + 
   31800*r12*tc^20*\[Rho]^5 - 27000*r13*tc^20*\[Rho]^5 - 
   25200*r14*tc^20*\[Rho]^5 - 3900*r15*tc^20*\[Rho]^5 - 
   12750*r16*tc^20*\[Rho]^5 - 15150*r17*tc^20*\[Rho]^5 + 
   29100*r18*tc^20*\[Rho]^5 + 16320*r2*tc^20*\[Rho]^5 + 
   25320*r3*tc^20*\[Rho]^5 - 35280*r4*tc^20*\[Rho]^5 + 
   3810*r5*tc^20*\[Rho]^5 - 20190*r6*tc^20*\[Rho]^5 + 
   11310*r7*tc^20*\[Rho]^5 + 29850*r8*tc^20*\[Rho]^5 - 
   13200*r9*tc^20*\[Rho]^5 - 35085*r1*tc^3*\[Rho]^(11/2) - 
   15300*r11*tc^3*\[Rho]^(11/2) - 15900*r12*tc^3*\[Rho]^(11/2) + 
   13500*r13*tc^3*\[Rho]^(11/2) + 12600*r14*tc^3*\[Rho]^(11/2) + 
   1950*r15*tc^3*\[Rho]^(11/2) + 6375*r16*tc^3*\[Rho]^(11/2) + 
   7575*r17*tc^3*\[Rho]^(11/2) - 14550*r18*tc^3*\[Rho]^(11/2) - 
   8160*r2*tc^3*\[Rho]^(11/2) - 12660*r3*tc^3*\[Rho]^(11/2) + 
   17640*r4*tc^3*\[Rho]^(11/2) - 1905*r5*tc^3*\[Rho]^(11/2) + 
   10095*r6*tc^3*\[Rho]^(11/2) - 5655*r7*tc^3*\[Rho]^(11/2) - 
   14925*r8*tc^3*\[Rho]^(11/2) + 6600*r9*tc^3*\[Rho]^(11/2) + 
   115620*r1*tc^5*\[Rho]^(11/2) + 66600*r11*tc^5*\[Rho]^(11/2) + 
   69600*r12*tc^5*\[Rho]^(11/2) - 59400*r13*tc^5*\[Rho]^(11/2) - 
   56700*r14*tc^5*\[Rho]^(11/2) + 2400*r15*tc^5*\[Rho]^(11/2) - 
   16800*r16*tc^5*\[Rho]^(11/2) - 21000*r17*tc^5*\[Rho]^(11/2) + 
   40800*r18*tc^5*\[Rho]^(11/2) + 15420*r2*tc^5*\[Rho]^(11/2) + 
   59520*r3*tc^5*\[Rho]^(11/2) - 73980*r4*tc^5*\[Rho]^(11/2) + 
   10560*r5*tc^5*\[Rho]^(11/2) - 29640*r6*tc^5*\[Rho]^(11/2) + 
   15360*r7*tc^5*\[Rho]^(11/2) + 53700*r8*tc^5*\[Rho]^(11/2) - 
   32100*r9*tc^5*\[Rho]^(11/2) - 112980*r1*tc^7*\[Rho]^(11/2) - 
   118800*r11*tc^7*\[Rho]^(11/2) - 124800*r12*tc^7*\[Rho]^(11/2) + 
   108000*r13*tc^7*\[Rho]^(11/2) + 106200*r14*tc^7*\[Rho]^(11/2) - 
   31800*r15*tc^7*\[Rho]^(11/2) + 2100*r16*tc^7*\[Rho]^(11/2) + 
   6900*r17*tc^7*\[Rho]^(11/2) - 15000*r18*tc^7*\[Rho]^(11/2) + 
   25320*r2*tc^7*\[Rho]^(11/2) - 116880*r3*tc^7*\[Rho]^(11/2) + 
   124920*r4*tc^7*\[Rho]^(11/2) - 24540*r5*tc^7*\[Rho]^(11/2) + 
   16260*r6*tc^7*\[Rho]^(11/2) - 3540*r7*tc^7*\[Rho]^(11/2) - 
   66900*r8*tc^7*\[Rho]^(11/2) + 67800*r9*tc^7*\[Rho]^(11/2) + 
   24540*r1*tc^9*\[Rho]^(11/2) + 120600*r11*tc^9*\[Rho]^(11/2) + 
   127200*r12*tc^9*\[Rho]^(11/2) - 113400*r13*tc^9*\[Rho]^(11/2) - 
   116100*r14*tc^9*\[Rho]^(11/2) + 60000*r15*tc^9*\[Rho]^(11/2) + 
   26400*r16*tc^9*\[Rho]^(11/2) + 25800*r17*tc^9*\[Rho]^(11/2) - 
   45600*r18*tc^9*\[Rho]^(11/2) - 86460*r2*tc^9*\[Rho]^(11/2) + 
   128640*r3*tc^9*\[Rho]^(11/2) - 121860*r4*tc^9*\[Rho]^(11/2) + 
   30720*r5*tc^9*\[Rho]^(11/2) + 22920*r6*tc^9*\[Rho]^(11/2) - 
   22080*r7*tc^9*\[Rho]^(11/2) + 37500*r8*tc^9*\[Rho]^(11/2) - 
   87900*r9*tc^9*\[Rho]^(11/2) - 18750*r1*tc^11*\[Rho]^(11/2) - 
   106200*r11*tc^11*\[Rho]^(11/2) - 112200*r12*tc^11*\[Rho]^(11/2) + 
   102600*r13*tc^11*\[Rho]^(11/2) + 108000*r14*tc^11*\[Rho]^(11/2) - 
   65100*r15*tc^11*\[Rho]^(11/2) - 36150*r16*tc^11*\[Rho]^(11/2) - 
   38550*r17*tc^11*\[Rho]^(11/2) + 68700*r18*tc^11*\[Rho]^(11/2) + 
   107760*r2*tc^11*\[Rho]^(11/2) - 117240*r3*tc^11*\[Rho]^(11/2) + 
   106560*r4*tc^11*\[Rho]^(11/2) - 29670*r5*tc^11*\[Rho]^(11/2) - 
   39270*r6*tc^11*\[Rho]^(11/2) + 31830*r7*tc^11*\[Rho]^(11/2) - 
   18750*r8*tc^11*\[Rho]^(11/2) + 91200*r9*tc^11*\[Rho]^(11/2) + 
   24540*r1*tc^13*\[Rho]^(11/2) + 120600*r11*tc^13*\[Rho]^(11/2) + 
   127200*r12*tc^13*\[Rho]^(11/2) - 113400*r13*tc^13*\[Rho]^(11/2) - 
   116100*r14*tc^13*\[Rho]^(11/2) + 60000*r15*tc^13*\[Rho]^(11/2) + 
   26400*r16*tc^13*\[Rho]^(11/2) + 25800*r17*tc^13*\[Rho]^(11/2) - 
   45600*r18*tc^13*\[Rho]^(11/2) - 86460*r2*tc^13*\[Rho]^(11/2) + 
   128640*r3*tc^13*\[Rho]^(11/2) - 121860*r4*tc^13*\[Rho]^(11/2) + 
   30720*r5*tc^13*\[Rho]^(11/2) + 22920*r6*tc^13*\[Rho]^(11/2) - 
   22080*r7*tc^13*\[Rho]^(11/2) + 37500*r8*tc^13*\[Rho]^(11/2) - 
   87900*r9*tc^13*\[Rho]^(11/2) - 112980*r1*tc^15*\[Rho]^(11/2) - 
   118800*r11*tc^15*\[Rho]^(11/2) - 124800*r12*tc^15*\[Rho]^(11/2) + 
   108000*r13*tc^15*\[Rho]^(11/2) + 106200*r14*tc^15*\[Rho]^(11/2) - 
   31800*r15*tc^15*\[Rho]^(11/2) + 2100*r16*tc^15*\[Rho]^(11/2) + 
   6900*r17*tc^15*\[Rho]^(11/2) - 15000*r18*tc^15*\[Rho]^(11/2) + 
   25320*r2*tc^15*\[Rho]^(11/2) - 116880*r3*tc^15*\[Rho]^(11/2) + 
   124920*r4*tc^15*\[Rho]^(11/2) - 24540*r5*tc^15*\[Rho]^(11/2) + 
   16260*r6*tc^15*\[Rho]^(11/2) - 3540*r7*tc^15*\[Rho]^(11/2) - 
   66900*r8*tc^15*\[Rho]^(11/2) + 67800*r9*tc^15*\[Rho]^(11/2) + 
   115620*r1*tc^17*\[Rho]^(11/2) + 66600*r11*tc^17*\[Rho]^(11/2) + 
   69600*r12*tc^17*\[Rho]^(11/2) - 59400*r13*tc^17*\[Rho]^(11/2) - 
   56700*r14*tc^17*\[Rho]^(11/2) + 2400*r15*tc^17*\[Rho]^(11/2) - 
   16800*r16*tc^17*\[Rho]^(11/2) - 21000*r17*tc^17*\[Rho]^(11/2) + 
   40800*r18*tc^17*\[Rho]^(11/2) + 15420*r2*tc^17*\[Rho]^(11/2) + 
   59520*r3*tc^17*\[Rho]^(11/2) - 73980*r4*tc^17*\[Rho]^(11/2) + 
   10560*r5*tc^17*\[Rho]^(11/2) - 29640*r6*tc^17*\[Rho]^(11/2) + 
   15360*r7*tc^17*\[Rho]^(11/2) + 53700*r8*tc^17*\[Rho]^(11/2) - 
   32100*r9*tc^17*\[Rho]^(11/2) - 35085*r1*tc^19*\[Rho]^(11/2) - 
   15300*r11*tc^19*\[Rho]^(11/2) - 15900*r12*tc^19*\[Rho]^(11/2) + 
   13500*r13*tc^19*\[Rho]^(11/2) + 12600*r14*tc^19*\[Rho]^(11/2) + 
   1950*r15*tc^19*\[Rho]^(11/2) + 6375*r16*tc^19*\[Rho]^(11/2) + 
   7575*r17*tc^19*\[Rho]^(11/2) - 14550*r18*tc^19*\[Rho]^(11/2) - 
   8160*r2*tc^19*\[Rho]^(11/2) - 12660*r3*tc^19*\[Rho]^(11/2) + 
   17640*r4*tc^19*\[Rho]^(11/2) - 1905*r5*tc^19*\[Rho]^(11/2) + 
   10095*r6*tc^19*\[Rho]^(11/2) - 5655*r7*tc^19*\[Rho]^(11/2) - 
   14925*r8*tc^19*\[Rho]^(11/2) + 6600*r9*tc^19*\[Rho]^(11/2) + 
   20*r10*(-1 + tc^2)^2*(105*\[Rho]^4 + 105*tc^18*\[Rho]^4 - 
     3*tc*\[Rho]^(7/2)*(283 + 147*\[Rho]) - 3*tc^17*\[Rho]^(7/2)*
      (283 + 147*\[Rho]) + 15*tc^2*\[Rho]^3*(189 + 229*\[Rho] + 
       42*\[Rho]^2) + 15*tc^16*\[Rho]^3*(189 + 229*\[Rho] + 42*\[Rho]^2) + 
     15*tc^4*\[Rho]^2*(304 + 973*\[Rho] + 822*\[Rho]^2 + 178*\[Rho]^3) + 
     15*tc^14*\[Rho]^2*(304 + 973*\[Rho] + 822*\[Rho]^2 + 178*\[Rho]^3) - 
     tc^3*\[Rho]^(5/2)*(4985 + 10353*\[Rho] + 4867*\[Rho]^2 + 315*\[Rho]^3) - 
     tc^15*\[Rho]^(5/2)*(4985 + 10353*\[Rho] + 4867*\[Rho]^2 + 
       315*\[Rho]^3) - 6*tc^5*\[Rho]^(3/2)*(85 + 845*\[Rho] + 1277*\[Rho]^2 + 
       673*\[Rho]^3 + 60*\[Rho]^4) - 6*tc^13*\[Rho]^(3/2)*
      (85 + 845*\[Rho] + 1277*\[Rho]^2 + 673*\[Rho]^3 + 60*\[Rho]^4) + 
     10*tc^9*Sqrt[\[Rho]]*(12 + 6978*\[Rho] + 15022*\[Rho]^2 + 
       11979*\[Rho]^3 + 3311*\[Rho]^4 - 108*\[Rho]^5) - 
     15*tc^6*(6 - 238*\[Rho] - 292*\[Rho]^2 + 2345*\[Rho]^3 + 1236*\[Rho]^4 + 
       204*\[Rho]^5) - 15*tc^12*(6 - 238*\[Rho] - 292*\[Rho]^2 + 
       2345*\[Rho]^3 + 1236*\[Rho]^4 + 204*\[Rho]^5) - 
     15*tc^8*(-14 + 358*\[Rho] + 4676*\[Rho]^2 + 9233*\[Rho]^3 + 
       5222*\[Rho]^4 + 488*\[Rho]^5) - 15*tc^10*(-14 + 358*\[Rho] + 
       4676*\[Rho]^2 + 9233*\[Rho]^3 + 5222*\[Rho]^4 + 488*\[Rho]^5) + 
     3*tc^7*Sqrt[\[Rho]]*(-180 - 5460*\[Rho] + 18635*\[Rho]^2 + 
       31923*\[Rho]^3 + 7997*\[Rho]^4 + 645*\[Rho]^5) + 
     3*tc^11*Sqrt[\[Rho]]*(-180 - 5460*\[Rho] + 18635*\[Rho]^2 + 
       31923*\[Rho]^3 + 7997*\[Rho]^4 + 645*\[Rho]^5)) + 
   120*tc^6*(-1 + tc^2)^5*\[Rho]*(180*r11 - 320*r12 - 80*r13 + 110*r14 + 
     140*r15 + 170*r16 + 90*r17 - 240*r18 - 1238*r2 + 972*r3 - 538*r4 + 
     246*r5 - 154*r6 + 526*r7 - 190*r8 + 190*r9 + 2200*r11*\[Rho] - 
     460*r12*\[Rho] - 2180*r13*\[Rho] - 190*r14*\[Rho] + 680*r15*\[Rho] + 
     1860*r16*\[Rho] + 980*r17*\[Rho] - 2500*r18*\[Rho] - 1858*r2*\[Rho] + 
     1312*r3*\[Rho] + 202*r4*\[Rho] + 56*r5*\[Rho] - 1984*r6*\[Rho] + 
     2196*r7*\[Rho] - 750*r8*\[Rho] + 370*r9*\[Rho] + 1220*r11*\[Rho]^2 + 
     100*r12*\[Rho]^2 - 1700*r13*\[Rho]^2 - 940*r14*\[Rho]^2 - 
     1250*r15*\[Rho]^2 + 655*r16*\[Rho]^2 + 815*r17*\[Rho]^2 - 
     590*r18*\[Rho]^2 + 1540*r2*\[Rho]^2 - 780*r3*\[Rho]^2 - 60*r4*\[Rho]^2 - 
     1105*r5*\[Rho]^2 - 385*r6*\[Rho]^2 + 705*r7*\[Rho]^2 + 395*r8*\[Rho]^2 + 
     20*r9*\[Rho]^2 - 120*r11*\[Rho]^3 + 320*r12*\[Rho]^3 + 
     120*r13*\[Rho]^3 - 540*r14*\[Rho]^3 - 320*r15*\[Rho]^3 - 
     160*r16*\[Rho]^3 + 280*r17*\[Rho]^3 + 320*r18*\[Rho]^3 - 
     100*r2*\[Rho]^3 + 320*r3*\[Rho]^3 - 540*r4*\[Rho]^3 - 160*r5*\[Rho]^3 + 
     280*r6*\[Rho]^3 + 160*r7*\[Rho]^3 + 100*r8*\[Rho]^3 - 100*r9*\[Rho]^3 - 
     180*r11*\[Rho]^4 - 180*r12*\[Rho]^4 + 180*r13*\[Rho]^4 + 
     180*r14*\[Rho]^4 - 90*r15*\[Rho]^4 - 45*r16*\[Rho]^4 - 45*r17*\[Rho]^4 + 
     90*r18*\[Rho]^4 + 180*r2*\[Rho]^4 - 180*r3*\[Rho]^4 + 180*r4*\[Rho]^4 - 
     45*r5*\[Rho]^4 - 45*r6*\[Rho]^4 + 45*r7*\[Rho]^4 - 45*r8*\[Rho]^4 + 
     180*r9*\[Rho]^4 + r1*(402 + 1042*\[Rho] + 395*\[Rho]^2 + 100*\[Rho]^3 - 
       45*\[Rho]^4) + 20*r10*(-17 - 90*\[Rho] + 47*\[Rho]^2 + 6*\[Rho]^3 + 
       9*\[Rho]^4))*Log[tc])/(900*mb^5*tc^6*(-1 + tc^2)^5*\[Rho]) + 
 (24*(1 + 36*\[Rho] + 126*\[Rho]^2 + 84*\[Rho]^3 + 9*\[Rho]^4)*\[Rho]3D - 
   (48*(-1 - 36*\[Rho] - 126*\[Rho]^2 - 84*\[Rho]^3 - 9*\[Rho]^4 + 
      tc*Sqrt[\[Rho]]*(9 + 84*\[Rho] + 126*\[Rho]^2 + 36*\[Rho]^3 + 
        \[Rho]^4))*\[Rho]3D)/(-1 + tc^2) - 
   (\[Rho]^3*(6*mb^3 + 15*mb*\[Mu]2G - 3*mb*\[Mu]2\[Pi] + 5*\[Rho]3D - 
      15*\[Rho]3LS))/(3*tc^6) + 
   (tc^6*\[Rho]^3*(6*mb^3 + 15*mb*\[Mu]2G - 3*mb*\[Mu]2\[Pi] + 5*\[Rho]3D - 
      15*\[Rho]3LS))/3 + (\[Rho]^(5/2)*(42*mb^3*(1 + \[Rho]) + 
      21*mb*(5*\[Mu]2G - \[Mu]2\[Pi])*(1 + \[Rho]) + 
      (83 + 35*\[Rho])*\[Rho]3D - 105*(1 + \[Rho])*\[Rho]3LS))/(5*tc^5) - 
   (tc^5*\[Rho]^(5/2)*(42*mb^3*(1 + \[Rho]) + 21*mb*(5*\[Mu]2G - \[Mu]2\[Pi])*
       (1 + \[Rho]) + (83 + 35*\[Rho])*\[Rho]3D - 105*(1 + \[Rho])*
       \[Rho]3LS))/5 - (2*\[Rho]^2*(6*mb^3*(1 + 3*\[Rho] + \[Rho]^2) - 
      3*mb*\[Mu]2\[Pi]*(1 + 3*\[Rho] + \[Rho]^2) + 
      3*mb*\[Mu]2G*(5 + 16*\[Rho] + 5*\[Rho]^2) + 
      (32 + 37*\[Rho] + 5*\[Rho]^2)*\[Rho]3D - 3*(5 + 16*\[Rho] + 5*\[Rho]^2)*
       \[Rho]3LS))/tc^4 + 2*tc^4*\[Rho]^2*(6*mb^3*(1 + 3*\[Rho] + \[Rho]^2) - 
     3*mb*\[Mu]2\[Pi]*(1 + 3*\[Rho] + \[Rho]^2) + 
     3*mb*\[Mu]2G*(5 + 16*\[Rho] + 5*\[Rho]^2) + 
     (32 + 37*\[Rho] + 5*\[Rho]^2)*\[Rho]3D - 3*(5 + 16*\[Rho] + 5*\[Rho]^2)*
      \[Rho]3LS) + 
   (\[Rho]^(3/2)*(18*mb^3*(1 + 8*\[Rho] + 8*\[Rho]^2 + \[Rho]^3) - 
      9*mb*\[Mu]2\[Pi]*(1 + 8*\[Rho] + 8*\[Rho]^2 + \[Rho]^3) + 
      mb*\[Mu]2G*(33 + 480*\[Rho] + 444*\[Rho]^2 + 45*\[Rho]^3) + 
      (407 + 880*\[Rho] + 376*\[Rho]^2 + 15*\[Rho]^3)*\[Rho]3D - 
      3*(11 + 160*\[Rho] + 148*\[Rho]^2 + 15*\[Rho]^3)*\[Rho]3LS))/(3*tc^3) - 
   (tc^3*\[Rho]^(3/2)*(18*mb^3*(1 + 8*\[Rho] + 8*\[Rho]^2 + \[Rho]^3) - 
      9*mb*\[Mu]2\[Pi]*(1 + 8*\[Rho] + 8*\[Rho]^2 + \[Rho]^3) + 
      mb*\[Mu]2G*(33 + 480*\[Rho] + 444*\[Rho]^2 + 45*\[Rho]^3) + 
      (407 + 880*\[Rho] + 376*\[Rho]^2 + 15*\[Rho]^3)*\[Rho]3D - 
      3*(11 + 160*\[Rho] + 148*\[Rho]^2 + 15*\[Rho]^3)*\[Rho]3LS))/3 - 
   (\[Rho]*(6*mb^3*\[Rho]*(2 + 3*\[Rho] + 2*\[Rho]^2) - 
      3*mb*\[Mu]2\[Pi]*\[Rho]*(2 + 3*\[Rho] + 2*\[Rho]^2) + 
      3*mb*\[Mu]2G*(-4 + 34*\[Rho] + 91*\[Rho]^2 + 26*\[Rho]^3) + 
      (188 + 610*\[Rho] + 547*\[Rho]^2 + 98*\[Rho]^3)*\[Rho]3D - 
      3*(-4 + 34*\[Rho] + 91*\[Rho]^2 + 26*\[Rho]^3)*\[Rho]3LS))/tc^2 + 
   tc^2*\[Rho]*(6*mb^3*\[Rho]*(2 + 3*\[Rho] + 2*\[Rho]^2) - 
     3*mb*\[Mu]2\[Pi]*\[Rho]*(2 + 3*\[Rho] + 2*\[Rho]^2) + 
     3*mb*\[Mu]2G*(-4 + 34*\[Rho] + 91*\[Rho]^2 + 26*\[Rho]^3) + 
     (188 + 610*\[Rho] + 547*\[Rho]^2 + 98*\[Rho]^3)*\[Rho]3D - 
     3*(-4 + 34*\[Rho] + 91*\[Rho]^2 + 26*\[Rho]^3)*\[Rho]3LS) + 
   tc*Sqrt[\[Rho]]*(6*mb^3*\[Rho]*(3 + 31*\[Rho] + 31*\[Rho]^2 + 
       3*\[Rho]^3) - 3*mb*\[Mu]2\[Pi]*\[Rho]*(3 + 31*\[Rho] + 31*\[Rho]^2 + 
       3*\[Rho]^3) + 3*mb*\[Mu]2G*(4 + 11*\[Rho] - 85*\[Rho]^2 - 
       41*\[Rho]^3 + 3*\[Rho]^4) - (200 + 769*\[Rho] + 997*\[Rho]^2 + 
       557*\[Rho]^3 + 33*\[Rho]^4)*\[Rho]3D - 
     3*(4 + 11*\[Rho] - 85*\[Rho]^2 - 41*\[Rho]^3 + 3*\[Rho]^4)*\[Rho]3LS) + 
   (Sqrt[\[Rho]]*(-6*mb^3*\[Rho]*(3 + 31*\[Rho] + 31*\[Rho]^2 + 3*\[Rho]^3) + 
      3*mb*(\[Mu]2\[Pi]*\[Rho]*(3 + 31*\[Rho] + 31*\[Rho]^2 + 3*\[Rho]^3) + 
        \[Mu]2G*(-4 - 11*\[Rho] + 85*\[Rho]^2 + 41*\[Rho]^3 - 3*\[Rho]^4)) + 
      (200 + 769*\[Rho] + 997*\[Rho]^2 + 557*\[Rho]^3 + 33*\[Rho]^4)*
       \[Rho]3D + 3*(4 + 11*\[Rho] - 85*\[Rho]^2 - 41*\[Rho]^3 + 3*\[Rho]^4)*
       \[Rho]3LS))/tc - 8*(6*mb^3*\[Rho]^2*(3 + 8*\[Rho] + 3*\[Rho]^2) + 
     3*mb*(2*\[Mu]2G*\[Rho] - (\[Mu]2G + 3*\[Mu]2\[Pi])*\[Rho]^2 - 
       4*(\[Mu]2G + 2*\[Mu]2\[Pi])*\[Rho]^3 + 3*(\[Mu]2G - \[Mu]2\[Pi])*
        \[Rho]^4) + (-6 - 4*\[Rho] + 131*\[Rho]^2 + 56*\[Rho]^3 - 9*\[Rho]^4)*
      \[Rho]3D + 3*\[Rho]*(-2 + \[Rho] + 4*\[Rho]^2 - 3*\[Rho]^3)*\[Rho]3LS)*
    Log[tc])/(3*mb^3) + 
 ((-2*(3*m4 + 14*m5 + 12*m6 + 9*m9 + 108*m4*\[Rho] + 200*m5*\[Rho] + 
      96*m6*\[Rho] + 84*m9*\[Rho] + 378*m4*\[Rho]^2 + 308*m5*\[Rho]^2 - 
      168*m6*\[Rho]^2 + 126*m9*\[Rho]^2 + 252*m4*\[Rho]^3 + 8*m5*\[Rho]^3 - 
      384*m6*\[Rho]^3 + 36*m9*\[Rho]^3 + 27*m4*\[Rho]^4 - 18*m5*\[Rho]^4 - 
      68*m6*\[Rho]^4 + m9*\[Rho]^4 + 24*m3*(1 + 10*\[Rho] + 28*\[Rho]^2 + 
        22*\[Rho]^3 + 3*\[Rho]^4) + 6*m2*(7 + 20*\[Rho] + 98*\[Rho]^2 + 
        164*\[Rho]^3 + 31*\[Rho]^4)))/3 - 
   (((12*m1 - 220*m2 - 288*m3 - 76*m4 + 260*m5 + 300*m6 + 3*m8 + 16*m9)*
       \[Rho]^(7/2))/(3*tc^6) - ((12*m1 - 220*m2 - 288*m3 - 76*m4 + 260*m5 + 
        300*m6 + 3*m8 + 16*m9)*tc^6*\[Rho]^(7/2))/3 - 
     (\[Rho]^3*(-2528*m3 - 724*m4 + 1692*m5 + 2356*m6 + 21*m8 + 176*m9 - 
        2016*m3*\[Rho] - 532*m4*\[Rho] + 1820*m5*\[Rho] + 2100*m6*\[Rho] + 
        21*m8*\[Rho] + 112*m9*\[Rho] + 84*m1*(1 + \[Rho]) - 
        44*m2*(67 + 35*\[Rho])))/(5*tc^5) + 
     (tc^5*\[Rho]^3*(-2528*m3 - 724*m4 + 1692*m5 + 2356*m6 + 21*m8 + 176*m9 - 
        2016*m3*\[Rho] - 532*m4*\[Rho] + 1820*m5*\[Rho] + 2100*m6*\[Rho] + 
        21*m8*\[Rho] + 112*m9*\[Rho] + 84*m1*(1 + \[Rho]) - 
        44*m2*(67 + 35*\[Rho])))/5 + 
     (2*\[Rho]^(5/2)*(-560*m3 - 184*m4 + 172*m5 + 428*m6 + 3*m8 + 36*m9 - 
        1136*m3*\[Rho] - 328*m4*\[Rho] + 812*m5*\[Rho] + 1076*m6*\[Rho] + 
        9*m8*\[Rho] + 76*m9*\[Rho] - 288*m3*\[Rho]^2 - 76*m4*\[Rho]^2 + 
        260*m5*\[Rho]^2 + 300*m6*\[Rho]^2 + 3*m8*\[Rho]^2 + 16*m9*\[Rho]^2 + 
        12*m1*(1 + 3*\[Rho] + \[Rho]^2) - 4*m2*(245 + 321*\[Rho] + 
          55*\[Rho]^2)))/tc^4 - 2*tc^4*\[Rho]^(5/2)*(-560*m3 - 184*m4 + 
       172*m5 + 428*m6 + 3*m8 + 36*m9 - 1136*m3*\[Rho] - 328*m4*\[Rho] + 
       812*m5*\[Rho] + 1076*m6*\[Rho] + 9*m8*\[Rho] + 76*m9*\[Rho] - 
       288*m3*\[Rho]^2 - 76*m4*\[Rho]^2 + 260*m5*\[Rho]^2 + 300*m6*\[Rho]^2 + 
       3*m8*\[Rho]^2 + 16*m9*\[Rho]^2 + 12*m1*(1 + 3*\[Rho] + \[Rho]^2) - 
       4*m2*(245 + 321*\[Rho] + 55*\[Rho]^2)) - 
     (\[Rho]^2*(-4064*m3 - 1748*m4 - 1076*m5 + 2180*m6 + 9*m8 - 
        16256*m3*\[Rho] - 5344*m4*\[Rho] + 7072*m5*\[Rho] + 13088*m6*\[Rho] + 
        72*m8*\[Rho] + 1024*m9*\[Rho] - 10880*m3*\[Rho]^2 - 
        3184*m4*\[Rho]^2 + 7904*m5*\[Rho]^2 + 10400*m6*\[Rho]^2 + 
        72*m8*\[Rho]^2 + 688*m9*\[Rho]^2 - 864*m3*\[Rho]^3 - 
        228*m4*\[Rho]^3 + 780*m5*\[Rho]^3 + 900*m6*\[Rho]^3 + 9*m8*\[Rho]^3 + 
        48*m9*\[Rho]^3 + 36*m1*(1 + 8*\[Rho] + 8*\[Rho]^2 + \[Rho]^3) - 
        4*m2*(2645 + 6552*\[Rho] + 3144*\[Rho]^2 + 165*\[Rho]^3)))/(3*tc^3) + 
     (tc^3*\[Rho]^2*(-4064*m3 - 1748*m4 - 1076*m5 + 2180*m6 + 9*m8 - 
        16256*m3*\[Rho] - 5344*m4*\[Rho] + 7072*m5*\[Rho] + 13088*m6*\[Rho] + 
        72*m8*\[Rho] + 1024*m9*\[Rho] - 10880*m3*\[Rho]^2 - 
        3184*m4*\[Rho]^2 + 7904*m5*\[Rho]^2 + 10400*m6*\[Rho]^2 + 
        72*m8*\[Rho]^2 + 688*m9*\[Rho]^2 - 864*m3*\[Rho]^3 - 
        228*m4*\[Rho]^3 + 780*m5*\[Rho]^3 + 900*m6*\[Rho]^3 + 9*m8*\[Rho]^3 + 
        48*m9*\[Rho]^3 + 36*m1*(1 + 8*\[Rho] + 8*\[Rho]^2 + \[Rho]^3) - 
        4*m2*(2645 + 6552*\[Rho] + 3144*\[Rho]^2 + 165*\[Rho]^3)))/3 + 
     (\[Rho]^(3/2)*(-704*m4 - 1184*m5 + 320*m6 - 192*m9 + 24*m1*\[Rho] - 
        2840*m4*\[Rho] + 136*m5*\[Rho] + 4376*m6*\[Rho] + 6*m8*\[Rho] + 
        160*m9*\[Rho] + 36*m1*\[Rho]^2 - 3268*m4*\[Rho]^2 + 
        4780*m5*\[Rho]^2 + 8132*m6*\[Rho]^2 + 9*m8*\[Rho]^2 + 
        592*m9*\[Rho]^2 + 24*m1*\[Rho]^3 - 696*m4*\[Rho]^3 + 
        1544*m5*\[Rho]^3 + 2200*m6*\[Rho]^3 + 6*m8*\[Rho]^3 + 
        128*m9*\[Rho]^3 - 32*m3*(28 + 220*\[Rho] + 307*\[Rho]^2 + 
          72*\[Rho]^3) - 4*m2*(920 + 3966*\[Rho] + 3885*\[Rho]^2 + 
          766*\[Rho]^3)))/tc^2 + tc^2*\[Rho]^(3/2)*(704*m4 + 1184*m5 - 
       320*m6 + 192*m9 - 24*m1*\[Rho] + 2840*m4*\[Rho] - 136*m5*\[Rho] - 
       4376*m6*\[Rho] - 6*m8*\[Rho] - 160*m9*\[Rho] - 36*m1*\[Rho]^2 + 
       3268*m4*\[Rho]^2 - 4780*m5*\[Rho]^2 - 8132*m6*\[Rho]^2 - 
       9*m8*\[Rho]^2 - 592*m9*\[Rho]^2 - 24*m1*\[Rho]^3 + 696*m4*\[Rho]^3 - 
       1544*m5*\[Rho]^3 - 2200*m6*\[Rho]^3 - 6*m8*\[Rho]^3 - 
       128*m9*\[Rho]^3 + 32*m3*(28 + 220*\[Rho] + 307*\[Rho]^2 + 
         72*\[Rho]^3) + 4*m2*(920 + 3966*\[Rho] + 3885*\[Rho]^2 + 
         766*\[Rho]^3)) + (\[Rho]*(752*m4 + 1280*m5 - 320*m6 + 240*m9 + 
        36*m1*\[Rho] + 2956*m4*\[Rho] + 3404*m5*\[Rho] - 3260*m6*\[Rho] + 
        9*m8*\[Rho] + 224*m9*\[Rho] + 372*m1*\[Rho]^2 + 5132*m4*\[Rho]^2 - 
        3780*m5*\[Rho]^2 - 9708*m6*\[Rho]^2 + 93*m8*\[Rho]^2 - 
        1040*m9*\[Rho]^2 + 372*m1*\[Rho]^3 + 2844*m4*\[Rho]^3 - 
        3204*m5*\[Rho]^3 - 6636*m6*\[Rho]^3 + 93*m8*\[Rho]^3 - 
        448*m9*\[Rho]^3 + 36*m1*\[Rho]^4 + 108*m4*\[Rho]^4 + 12*m5*\[Rho]^4 - 
        252*m6*\[Rho]^4 + 9*m8*\[Rho]^4 + 32*m3*(-2 + 127*\[Rho] + 
          451*\[Rho]^2 + 255*\[Rho]^3 + 9*\[Rho]^4) + 
        4*m2*(464 + 4347*\[Rho] + 7095*\[Rho]^2 + 3559*\[Rho]^3 + 
          219*\[Rho]^4)))/tc - tc*\[Rho]*(752*m4 + 1280*m5 - 320*m6 + 
       240*m9 + 36*m1*\[Rho] + 2956*m4*\[Rho] + 3404*m5*\[Rho] - 
       3260*m6*\[Rho] + 9*m8*\[Rho] + 224*m9*\[Rho] + 372*m1*\[Rho]^2 + 
       5132*m4*\[Rho]^2 - 3780*m5*\[Rho]^2 - 9708*m6*\[Rho]^2 + 
       93*m8*\[Rho]^2 - 1040*m9*\[Rho]^2 + 372*m1*\[Rho]^3 + 
       2844*m4*\[Rho]^3 - 3204*m5*\[Rho]^3 - 6636*m6*\[Rho]^3 + 
       93*m8*\[Rho]^3 - 448*m9*\[Rho]^3 + 36*m1*\[Rho]^4 + 108*m4*\[Rho]^4 + 
       12*m5*\[Rho]^4 - 252*m6*\[Rho]^4 + 9*m8*\[Rho]^4 + 
       32*m3*(-2 + 127*\[Rho] + 451*\[Rho]^2 + 255*\[Rho]^3 + 9*\[Rho]^4) + 
       4*m2*(464 + 4347*\[Rho] + 7095*\[Rho]^2 + 3559*\[Rho]^3 + 
         219*\[Rho]^4)) + 
     (768*m2*(-3*Sqrt[\[Rho]]*(5 + 60*\[Rho] + 126*\[Rho]^2 + 60*\[Rho]^3 + 
          5*\[Rho]^4) + tc*(1 + 45*\[Rho] + 210*\[Rho]^2 + 210*\[Rho]^3 + 
          45*\[Rho]^4 + \[Rho]^5)))/(-1 + tc^2)^2 + 
     (768*m2*(-2*Sqrt[\[Rho]]*(5 + 60*\[Rho] + 126*\[Rho]^2 + 60*\[Rho]^3 + 
          5*\[Rho]^4) + tc*(1 + 45*\[Rho] + 210*\[Rho]^2 + 210*\[Rho]^3 + 
          45*\[Rho]^4 + \[Rho]^5)))/(-1 + tc^2)^3 - 
     (64*(m5*tc + m6*tc + m9*tc - 3*m4*Sqrt[\[Rho]] - 14*m5*Sqrt[\[Rho]] - 
        12*m6*Sqrt[\[Rho]] - 9*m9*Sqrt[\[Rho]] + 27*m4*tc*\[Rho] + 
        73*m5*tc*\[Rho] + 51*m6*tc*\[Rho] + 36*m9*tc*\[Rho] - 
        108*m4*\[Rho]^(3/2) - 200*m5*\[Rho]^(3/2) - 96*m6*\[Rho]^(3/2) - 
        84*m9*\[Rho]^(3/2) + 252*m4*tc*\[Rho]^2 + 322*m5*tc*\[Rho]^2 + 
        42*m6*tc*\[Rho]^2 + 126*m9*tc*\[Rho]^2 - 378*m4*\[Rho]^(5/2) - 
        308*m5*\[Rho]^(5/2) + 168*m6*\[Rho]^(5/2) - 126*m9*\[Rho]^(5/2) + 
        378*m4*tc*\[Rho]^3 + 154*m5*tc*\[Rho]^3 - 378*m6*tc*\[Rho]^3 + 
        84*m9*tc*\[Rho]^3 - 252*m4*\[Rho]^(7/2) - 8*m5*\[Rho]^(7/2) + 
        384*m6*\[Rho]^(7/2) - 36*m9*\[Rho]^(7/2) + 108*m4*tc*\[Rho]^4 - 
        35*m5*tc*\[Rho]^4 - 219*m6*tc*\[Rho]^4 + 9*m9*tc*\[Rho]^4 - 
        27*m4*\[Rho]^(9/2) + 18*m5*\[Rho]^(9/2) + 68*m6*\[Rho]^(9/2) - 
        m9*\[Rho]^(9/2) + 3*m4*tc*\[Rho]^5 - 3*m5*tc*\[Rho]^5 - 
        9*m6*tc*\[Rho]^5 + 3*m3*(1 + 3*\[Rho])*
         (-8*(Sqrt[\[Rho]] + 7*\[Rho]^(3/2) + 7*\[Rho]^(5/2) + 
            \[Rho]^(7/2)) + tc*(1 + 28*\[Rho] + 70*\[Rho]^2 + 28*\[Rho]^3 + 
            \[Rho]^4)) + 6*m2*(3*Sqrt[\[Rho]] + 100*\[Rho]^(3/2) + 
          154*\[Rho]^(5/2) - 44*\[Rho]^(7/2) - 21*\[Rho]^(9/2) + 
          tc*(1 + 4*\[Rho] - 14*\[Rho]^2 + 112*\[Rho]^3 + 85*\[Rho]^4 + 
            4*\[Rho]^5))))/(-1 + tc^2) + 8*Sqrt[\[Rho]]*
      (24*m4 + 16*m5 - 32*m6 - 8*m9 - 8*m4*\[Rho] - 64*m5*\[Rho] - 
       416*m6*\[Rho] - 136*m9*\[Rho] + 36*m1*\[Rho]^2 - 500*m4*\[Rho]^2 - 
       596*m5*\[Rho]^2 - 188*m6*\[Rho]^2 + 9*m8*\[Rho]^2 - 352*m9*\[Rho]^2 + 
       96*m1*\[Rho]^3 - 144*m4*\[Rho]^3 - 352*m5*\[Rho]^3 + 96*m6*\[Rho]^3 + 
       24*m8*\[Rho]^3 - 176*m9*\[Rho]^3 + 36*m1*\[Rho]^4 + 12*m4*\[Rho]^4 + 
       108*m5*\[Rho]^4 + 36*m6*\[Rho]^4 + 9*m8*\[Rho]^4 - 
       32*m3*(2 + 17*\[Rho] + 23*\[Rho]^2) + 
       4*m2*(-20 + 72*\[Rho] + 147*\[Rho]^2 - 88*\[Rho]^3 + 27*\[Rho]^4))*
      Log[tc])/(48*Sqrt[\[Rho]]))/mb^4


==> anc/Results/Resultsq2Mom/Q3.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(8*(1 + 55*\[Rho] + 330*\[Rho]^2 + 462*\[Rho]^3 + 165*\[Rho]^4 + 11*\[Rho]^5)*
   \[Rho]3D)/mb^3 - (-16800*r11*tc^7 - 50400*r12*tc^7 + 33600*r13*tc^7 + 
   16800*r14*tc^7 - 33600*r15*tc^7 - 16800*r16*tc^7 + 16800*r18*tc^7 - 
   171360*r2*tc^7 + 181440*r3*tc^7 - 171360*r4*tc^7 + 40320*r5*tc^7 + 
   90720*r6*tc^7 - 10080*r7*tc^7 + 33600*r9*tc^7 + 282240*r1*tc^9 + 
   50400*r11*tc^9 + 151200*r12*tc^9 - 168000*r13*tc^9 - 50400*r14*tc^9 + 
   168000*r15*tc^9 + 117600*r16*tc^9 + 67200*r17*tc^9 - 184800*r18*tc^9 + 
   635040*r2*tc^9 - 624960*r3*tc^9 + 635040*r4*tc^9 - 161280*r5*tc^9 - 
   514080*r6*tc^9 + 191520*r7*tc^9 - 67200*r8*tc^9 - 100800*r9*tc^9 - 
   766080*r1*tc^11 - 33600*r11*tc^11 - 100800*r12*tc^11 + 134400*r13*tc^11 + 
   33600*r14*tc^11 - 134400*r15*tc^11 - 100800*r16*tc^11 - 67200*r17*tc^11 + 
   168000*r18*tc^11 - 463680*r2*tc^11 + 443520*r3*tc^11 - 463680*r4*tc^11 + 
   120960*r5*tc^11 + 423360*r6*tc^11 - 181440*r7*tc^11 + 67200*r8*tc^11 + 
   67200*r9*tc^11 - 766080*r1*tc^13 - 33600*r11*tc^13 - 100800*r12*tc^13 + 
   134400*r13*tc^13 + 33600*r14*tc^13 - 134400*r15*tc^13 - 100800*r16*tc^13 - 
   67200*r17*tc^13 + 168000*r18*tc^13 - 463680*r2*tc^13 + 443520*r3*tc^13 - 
   463680*r4*tc^13 + 120960*r5*tc^13 + 423360*r6*tc^13 - 181440*r7*tc^13 + 
   67200*r8*tc^13 + 67200*r9*tc^13 + 282240*r1*tc^15 + 50400*r11*tc^15 + 
   151200*r12*tc^15 - 168000*r13*tc^15 - 50400*r14*tc^15 + 168000*r15*tc^15 + 
   117600*r16*tc^15 + 67200*r17*tc^15 - 184800*r18*tc^15 + 635040*r2*tc^15 - 
   624960*r3*tc^15 + 635040*r4*tc^15 - 161280*r5*tc^15 - 514080*r6*tc^15 + 
   191520*r7*tc^15 - 67200*r8*tc^15 - 100800*r9*tc^15 - 16800*r11*tc^17 - 
   50400*r12*tc^17 + 33600*r13*tc^17 + 16800*r14*tc^17 - 33600*r15*tc^17 - 
   16800*r16*tc^17 + 16800*r18*tc^17 - 171360*r2*tc^17 + 181440*r3*tc^17 - 
   171360*r4*tc^17 + 40320*r5*tc^17 + 90720*r6*tc^17 - 10080*r7*tc^17 + 
   33600*r9*tc^17 - 2103360*r1*tc^8*Sqrt[\[Rho]] + 
   33600*r11*tc^8*Sqrt[\[Rho]] + 907200*r12*tc^8*Sqrt[\[Rho]] + 
   67200*r13*tc^8*Sqrt[\[Rho]] - 268800*r14*tc^8*Sqrt[\[Rho]] - 
   134400*r15*tc^8*Sqrt[\[Rho]] - 369600*r16*tc^8*Sqrt[\[Rho]] - 
   537600*r17*tc^8*Sqrt[\[Rho]] + 840000*r18*tc^8*Sqrt[\[Rho]] + 
   2835840*r2*tc^8*Sqrt[\[Rho]] - 2876160*r3*tc^8*Sqrt[\[Rho]] + 
   2029440*r4*tc^8*Sqrt[\[Rho]] - 497280*r5*tc^8*Sqrt[\[Rho]] + 
   477120*r6*tc^8*Sqrt[\[Rho]] - 1471680*r7*tc^8*Sqrt[\[Rho]] + 
   638400*r8*tc^8*Sqrt[\[Rho]] - 571200*r9*tc^8*Sqrt[\[Rho]] + 
   5402880*r1*tc^10*Sqrt[\[Rho]] - 134400*r11*tc^10*Sqrt[\[Rho]] - 
   3628800*r12*tc^10*Sqrt[\[Rho]] + 1344000*r13*tc^10*Sqrt[\[Rho]] + 
   1075200*r14*tc^10*Sqrt[\[Rho]] - 672000*r15*tc^10*Sqrt[\[Rho]] - 
   268800*r16*tc^10*Sqrt[\[Rho]] + 403200*r17*tc^10*Sqrt[\[Rho]] + 
   134400*r18*tc^10*Sqrt[\[Rho]] - 14891520*r2*tc^10*Sqrt[\[Rho]] + 
   13601280*r3*tc^10*Sqrt[\[Rho]] - 10859520*r4*tc^10*Sqrt[\[Rho]] + 
   3037440*r5*tc^10*Sqrt[\[Rho]] + 3306240*r6*tc^10*Sqrt[\[Rho]] + 
   2768640*r7*tc^10*Sqrt[\[Rho]] - 1075200*r8*tc^10*Sqrt[\[Rho]] + 
   2284800*r9*tc^10*Sqrt[\[Rho]] + 5980800*r1*tc^12*Sqrt[\[Rho]] + 
   201600*r11*tc^12*Sqrt[\[Rho]] + 5443200*r12*tc^12*Sqrt[\[Rho]] - 
   2822400*r13*tc^12*Sqrt[\[Rho]] - 1612800*r14*tc^12*Sqrt[\[Rho]] + 
   1612800*r15*tc^12*Sqrt[\[Rho]] + 1276800*r16*tc^12*Sqrt[\[Rho]] + 
   268800*r17*tc^12*Sqrt[\[Rho]] - 1948800*r18*tc^12*Sqrt[\[Rho]] + 
   24111360*r2*tc^12*Sqrt[\[Rho]] - 21450240*r3*tc^12*Sqrt[\[Rho]] + 
   17660160*r4*tc^12*Sqrt[\[Rho]] - 5080320*r5*tc^12*Sqrt[\[Rho]] - 
   7566720*r6*tc^12*Sqrt[\[Rho]] - 2593920*r7*tc^12*Sqrt[\[Rho]] + 
   873600*r8*tc^12*Sqrt[\[Rho]] - 3427200*r9*tc^12*Sqrt[\[Rho]] + 
   5402880*r1*tc^14*Sqrt[\[Rho]] - 134400*r11*tc^14*Sqrt[\[Rho]] - 
   3628800*r12*tc^14*Sqrt[\[Rho]] + 1344000*r13*tc^14*Sqrt[\[Rho]] + 
   1075200*r14*tc^14*Sqrt[\[Rho]] - 672000*r15*tc^14*Sqrt[\[Rho]] - 
   268800*r16*tc^14*Sqrt[\[Rho]] + 403200*r17*tc^14*Sqrt[\[Rho]] + 
   134400*r18*tc^14*Sqrt[\[Rho]] - 14891520*r2*tc^14*Sqrt[\[Rho]] + 
   13601280*r3*tc^14*Sqrt[\[Rho]] - 10859520*r4*tc^14*Sqrt[\[Rho]] + 
   3037440*r5*tc^14*Sqrt[\[Rho]] + 3306240*r6*tc^14*Sqrt[\[Rho]] + 
   2768640*r7*tc^14*Sqrt[\[Rho]] - 1075200*r8*tc^14*Sqrt[\[Rho]] + 
   2284800*r9*tc^14*Sqrt[\[Rho]] - 2103360*r1*tc^16*Sqrt[\[Rho]] + 
   33600*r11*tc^16*Sqrt[\[Rho]] + 907200*r12*tc^16*Sqrt[\[Rho]] + 
   67200*r13*tc^16*Sqrt[\[Rho]] - 268800*r14*tc^16*Sqrt[\[Rho]] - 
   134400*r15*tc^16*Sqrt[\[Rho]] - 369600*r16*tc^16*Sqrt[\[Rho]] - 
   537600*r17*tc^16*Sqrt[\[Rho]] + 840000*r18*tc^16*Sqrt[\[Rho]] + 
   2835840*r2*tc^16*Sqrt[\[Rho]] - 2876160*r3*tc^16*Sqrt[\[Rho]] + 
   2029440*r4*tc^16*Sqrt[\[Rho]] - 497280*r5*tc^16*Sqrt[\[Rho]] + 
   477120*r6*tc^16*Sqrt[\[Rho]] - 1471680*r7*tc^16*Sqrt[\[Rho]] + 
   638400*r8*tc^16*Sqrt[\[Rho]] - 571200*r9*tc^16*Sqrt[\[Rho]] + 
   4888800*r1*tc^7*\[Rho] + 840000*r11*tc^7*\[Rho] - 
   1680000*r12*tc^7*\[Rho] - 1276800*r13*tc^7*\[Rho] + 
   319200*r14*tc^7*\[Rho] + 1176000*r15*tc^7*\[Rho] + 
   1831200*r16*tc^7*\[Rho] + 1831200*r17*tc^7*\[Rho] - 
   3292800*r18*tc^7*\[Rho] - 6259680*r2*tc^7*\[Rho] + 
   5651520*r3*tc^7*\[Rho] - 2933280*r4*tc^7*\[Rho] + 809760*r5*tc^7*\[Rho] - 
   2819040*r6*tc^7*\[Rho] + 4640160*r7*tc^7*\[Rho] - 2133600*r8*tc^7*\[Rho] + 
   991200*r9*tc^7*\[Rho] - 7301280*r1*tc^9*\[Rho] - 2520000*r11*tc^9*\[Rho] + 
   5040000*r12*tc^9*\[Rho] - 604800*r13*tc^9*\[Rho] - 
   957600*r14*tc^9*\[Rho] - 1512000*r15*tc^9*\[Rho] - 
   520800*r16*tc^9*\[Rho] - 520800*r17*tc^9*\[Rho] - 67200*r18*tc^9*\[Rho] + 
   30633120*r2*tc^9*\[Rho] - 23244480*r3*tc^9*\[Rho] + 
   15815520*r4*tc^9*\[Rho] - 5574240*r5*tc^9*\[Rho] - 
   4499040*r6*tc^9*\[Rho] - 7254240*r7*tc^9*\[Rho] + 2906400*r8*tc^9*\[Rho] - 
   2973600*r9*tc^9*\[Rho] - 35327040*r1*tc^11*\[Rho] + 
   1680000*r11*tc^11*\[Rho] - 3360000*r12*tc^11*\[Rho] + 
   1881600*r13*tc^11*\[Rho] + 638400*r14*tc^11*\[Rho] + 
   336000*r15*tc^11*\[Rho] - 1310400*r16*tc^11*\[Rho] - 
   1310400*r17*tc^11*\[Rho] + 3360000*r18*tc^11*\[Rho] - 
   24373440*r2*tc^11*\[Rho] + 17592960*r3*tc^11*\[Rho] - 
   12882240*r4*tc^11*\[Rho] + 4764480*r5*tc^11*\[Rho] + 
   7318080*r6*tc^11*\[Rho] + 2614080*r7*tc^11*\[Rho] - 
   772800*r8*tc^11*\[Rho] + 1982400*r9*tc^11*\[Rho] - 
   35327040*r1*tc^13*\[Rho] + 1680000*r11*tc^13*\[Rho] - 
   3360000*r12*tc^13*\[Rho] + 1881600*r13*tc^13*\[Rho] + 
   638400*r14*tc^13*\[Rho] + 336000*r15*tc^13*\[Rho] - 
   1310400*r16*tc^13*\[Rho] - 1310400*r17*tc^13*\[Rho] + 
   3360000*r18*tc^13*\[Rho] - 24373440*r2*tc^13*\[Rho] + 
   17592960*r3*tc^13*\[Rho] - 12882240*r4*tc^13*\[Rho] + 
   4764480*r5*tc^13*\[Rho] + 7318080*r6*tc^13*\[Rho] + 
   2614080*r7*tc^13*\[Rho] - 772800*r8*tc^13*\[Rho] + 
   1982400*r9*tc^13*\[Rho] - 7301280*r1*tc^15*\[Rho] - 
   2520000*r11*tc^15*\[Rho] + 5040000*r12*tc^15*\[Rho] - 
   604800*r13*tc^15*\[Rho] - 957600*r14*tc^15*\[Rho] - 
   1512000*r15*tc^15*\[Rho] - 520800*r16*tc^15*\[Rho] - 
   520800*r17*tc^15*\[Rho] - 67200*r18*tc^15*\[Rho] + 
   30633120*r2*tc^15*\[Rho] - 23244480*r3*tc^15*\[Rho] + 
   15815520*r4*tc^15*\[Rho] - 5574240*r5*tc^15*\[Rho] - 
   4499040*r6*tc^15*\[Rho] - 7254240*r7*tc^15*\[Rho] + 
   2906400*r8*tc^15*\[Rho] - 2973600*r9*tc^15*\[Rho] + 
   4888800*r1*tc^17*\[Rho] + 840000*r11*tc^17*\[Rho] - 
   1680000*r12*tc^17*\[Rho] - 1276800*r13*tc^17*\[Rho] + 
   319200*r14*tc^17*\[Rho] + 1176000*r15*tc^17*\[Rho] + 
   1831200*r16*tc^17*\[Rho] + 1831200*r17*tc^17*\[Rho] - 
   3292800*r18*tc^17*\[Rho] - 6259680*r2*tc^17*\[Rho] + 
   5651520*r3*tc^17*\[Rho] - 2933280*r4*tc^17*\[Rho] + 
   809760*r5*tc^17*\[Rho] - 2819040*r6*tc^17*\[Rho] + 
   4640160*r7*tc^17*\[Rho] - 2133600*r8*tc^17*\[Rho] + 
   991200*r9*tc^17*\[Rho] + 4020240*r1*tc^6*\[Rho]^(3/2) + 
   1461600*r11*tc^6*\[Rho]^(3/2) - 1948800*r12*tc^6*\[Rho]^(3/2) - 
   554400*r13*tc^6*\[Rho]^(3/2) + 831600*r14*tc^6*\[Rho]^(3/2) + 
   537600*r15*tc^6*\[Rho]^(3/2) + 974400*r16*tc^6*\[Rho]^(3/2) - 
   117600*r17*tc^6*\[Rho]^(3/2) - 1041600*r18*tc^6*\[Rho]^(3/2) - 
   5522160*r2*tc^6*\[Rho]^(3/2) + 4885440*r3*tc^6*\[Rho]^(3/2) - 
   2514960*r4*tc^6*\[Rho]^(3/2) + 1518720*r5*tc^6*\[Rho]^(3/2) - 
   1790880*r6*tc^6*\[Rho]^(3/2) + 2896320*r7*tc^6*\[Rho]^(3/2) - 
   92400*r8*tc^6*\[Rho]^(3/2) + 1352400*r9*tc^6*\[Rho]^(3/2) - 
   54435360*r1*tc^8*\[Rho]^(3/2) - 19320000*r11*tc^8*\[Rho]^(3/2) + 
   18278400*r12*tc^8*\[Rho]^(3/2) + 24561600*r13*tc^8*\[Rho]^(3/2) - 
   4485600*r14*tc^8*\[Rho]^(3/2) - 13910400*r15*tc^8*\[Rho]^(3/2) - 
   29534400*r16*tc^8*\[Rho]^(3/2) - 21235200*r17*tc^8*\[Rho]^(3/2) + 
   48182400*r18*tc^8*\[Rho]^(3/2) + 42735840*r2*tc^8*\[Rho]^(3/2) - 
   43464960*r3*tc^8*\[Rho]^(3/2) + 12395040*r4*tc^8*\[Rho]^(3/2) - 
   5638080*r5*tc^8*\[Rho]^(3/2) + 49835520*r6*tc^8*\[Rho]^(3/2) - 
   53954880*r7*tc^8*\[Rho]^(3/2) + 20479200*r8*tc^8*\[Rho]^(3/2) - 
   11508000*r9*tc^8*\[Rho]^(3/2) + 195160560*r1*tc^10*\[Rho]^(3/2) + 
   64125600*r11*tc^10*\[Rho]^(3/2) - 55574400*r12*tc^10*\[Rho]^(3/2) - 
   63688800*r13*tc^10*\[Rho]^(3/2) + 10458000*r14*tc^10*\[Rho]^(3/2) + 
   47846400*r15*tc^10*\[Rho]^(3/2) + 76843200*r16*tc^10*\[Rho]^(3/2) + 
   53474400*r17*tc^10*\[Rho]^(3/2) - 118305600*r18*tc^10*\[Rho]^(3/2) - 
   217044240*r2*tc^10*\[Rho]^(3/2) + 176016960*r3*tc^10*\[Rho]^(3/2) - 
   69523440*r4*tc^10*\[Rho]^(3/2) + 31946880*r5*tc^10*\[Rho]^(3/2) - 
   103981920*r6*tc^10*\[Rho]^(3/2) + 156636480*r7*tc^10*\[Rho]^(3/2) - 
   63344400*r8*tc^10*\[Rho]^(3/2) + 33860400*r9*tc^10*\[Rho]^(3/2) - 
   12734400*r1*tc^12*\[Rho]^(3/2) - 92534400*r11*tc^12*\[Rho]^(3/2) + 
   78489600*r12*tc^12*\[Rho]^(3/2) + 79363200*r13*tc^12*\[Rho]^(3/2) - 
   13608000*r14*tc^12*\[Rho]^(3/2) - 68947200*r15*tc^12*\[Rho]^(3/2) - 
   96566400*r16*tc^12*\[Rho]^(3/2) - 64243200*r17*tc^12*\[Rho]^(3/2) + 
   142329600*r18*tc^12*\[Rho]^(3/2) + 359661120*r2*tc^12*\[Rho]^(3/2) - 
   274874880*r3*tc^12*\[Rho]^(3/2) + 119286720*r4*tc^12*\[Rho]^(3/2) - 
   55655040*r5*tc^12*\[Rho]^(3/2) + 111874560*r6*tc^12*\[Rho]^(3/2) - 
   211155840*r7*tc^12*\[Rho]^(3/2) + 85915200*r8*tc^12*\[Rho]^(3/2) - 
   47409600*r9*tc^12*\[Rho]^(3/2) + 195160560*r1*tc^14*\[Rho]^(3/2) + 
   64125600*r11*tc^14*\[Rho]^(3/2) - 55574400*r12*tc^14*\[Rho]^(3/2) - 
   63688800*r13*tc^14*\[Rho]^(3/2) + 10458000*r14*tc^14*\[Rho]^(3/2) + 
   47846400*r15*tc^14*\[Rho]^(3/2) + 76843200*r16*tc^14*\[Rho]^(3/2) + 
   53474400*r17*tc^14*\[Rho]^(3/2) - 118305600*r18*tc^14*\[Rho]^(3/2) - 
   217044240*r2*tc^14*\[Rho]^(3/2) + 176016960*r3*tc^14*\[Rho]^(3/2) - 
   69523440*r4*tc^14*\[Rho]^(3/2) + 31946880*r5*tc^14*\[Rho]^(3/2) - 
   103981920*r6*tc^14*\[Rho]^(3/2) + 156636480*r7*tc^14*\[Rho]^(3/2) - 
   63344400*r8*tc^14*\[Rho]^(3/2) + 33860400*r9*tc^14*\[Rho]^(3/2) - 
   54435360*r1*tc^16*\[Rho]^(3/2) - 19320000*r11*tc^16*\[Rho]^(3/2) + 
   18278400*r12*tc^16*\[Rho]^(3/2) + 24561600*r13*tc^16*\[Rho]^(3/2) - 
   4485600*r14*tc^16*\[Rho]^(3/2) - 13910400*r15*tc^16*\[Rho]^(3/2) - 
   29534400*r16*tc^16*\[Rho]^(3/2) - 21235200*r17*tc^16*\[Rho]^(3/2) + 
   48182400*r18*tc^16*\[Rho]^(3/2) + 42735840*r2*tc^16*\[Rho]^(3/2) - 
   43464960*r3*tc^16*\[Rho]^(3/2) + 12395040*r4*tc^16*\[Rho]^(3/2) - 
   5638080*r5*tc^16*\[Rho]^(3/2) + 49835520*r6*tc^16*\[Rho]^(3/2) - 
   53954880*r7*tc^16*\[Rho]^(3/2) + 20479200*r8*tc^16*\[Rho]^(3/2) - 
   11508000*r9*tc^16*\[Rho]^(3/2) + 4020240*r1*tc^18*\[Rho]^(3/2) + 
   1461600*r11*tc^18*\[Rho]^(3/2) - 1948800*r12*tc^18*\[Rho]^(3/2) - 
   554400*r13*tc^18*\[Rho]^(3/2) + 831600*r14*tc^18*\[Rho]^(3/2) + 
   537600*r15*tc^18*\[Rho]^(3/2) + 974400*r16*tc^18*\[Rho]^(3/2) - 
   117600*r17*tc^18*\[Rho]^(3/2) - 1041600*r18*tc^18*\[Rho]^(3/2) - 
   5522160*r2*tc^18*\[Rho]^(3/2) + 4885440*r3*tc^18*\[Rho]^(3/2) - 
   2514960*r4*tc^18*\[Rho]^(3/2) + 1518720*r5*tc^18*\[Rho]^(3/2) - 
   1790880*r6*tc^18*\[Rho]^(3/2) + 2896320*r7*tc^18*\[Rho]^(3/2) - 
   92400*r8*tc^18*\[Rho]^(3/2) + 1352400*r9*tc^18*\[Rho]^(3/2) - 
   6710760*r1*tc^5*\[Rho]^2 - 1033200*r11*tc^5*\[Rho]^2 + 
   428400*r13*tc^5*\[Rho]^2 + 138600*r14*tc^5*\[Rho]^2 + 
   957600*r15*tc^5*\[Rho]^2 + 176400*r16*tc^5*\[Rho]^2 + 
   1108800*r17*tc^5*\[Rho]^2 - 957600*r18*tc^5*\[Rho]^2 - 
   1872360*r2*tc^5*\[Rho]^2 - 1128960*r3*tc^5*\[Rho]^2 + 
   1227240*r4*tc^5*\[Rho]^2 - 388080*r5*tc^5*\[Rho]^2 + 
   2459520*r6*tc^5*\[Rho]^2 - 1043280*r7*tc^5*\[Rho]^2 - 
   2356200*r8*tc^5*\[Rho]^2 - 541800*r9*tc^5*\[Rho]^2 + 
   44793000*r1*tc^7*\[Rho]^2 + 20034000*r11*tc^7*\[Rho]^2 - 
   4284000*r12*tc^7*\[Rho]^2 - 28854000*r13*tc^7*\[Rho]^2 - 
   3213000*r14*tc^7*\[Rho]^2 + 4284000*r15*tc^7*\[Rho]^2 + 
   26233200*r16*tc^7*\[Rho]^2 + 19303200*r17*tc^7*\[Rho]^2 - 
   41630400*r18*tc^7*\[Rho]^2 + 7547400*r2*tc^7*\[Rho]^2 + 
   9878400*r3*tc^7*\[Rho]^2 + 3641400*r4*tc^7*\[Rho]^2 - 
   5266800*r5*tc^7*\[Rho]^2 - 46670400*r6*tc^7*\[Rho]^2 + 
   36262800*r7*tc^7*\[Rho]^2 - 9941400*r8*tc^7*\[Rho]^2 + 
   3969000*r9*tc^7*\[Rho]^2 - 91896840*r1*tc^9*\[Rho]^2 - 
   53902800*r11*tc^9*\[Rho]^2 + 12852000*r12*tc^9*\[Rho]^2 + 
   50727600*r13*tc^9*\[Rho]^2 + 8807400*r14*tc^9*\[Rho]^2 - 
   29685600*r15*tc^9*\[Rho]^2 - 46494000*r16*tc^9*\[Rho]^2 - 
   31298400*r17*tc^9*\[Rho]^2 + 64108800*r18*tc^9*\[Rho]^2 + 
   119430360*r2*tc^9*\[Rho]^2 - 80519040*r3*tc^9*\[Rho]^2 + 
   23846760*r4*tc^9*\[Rho]^2 - 10699920*r5*tc^9*\[Rho]^2 + 
   40985280*r6*tc^9*\[Rho]^2 - 75917520*r7*tc^9*\[Rho]^2 + 
   32873400*r8*tc^9*\[Rho]^2 - 8656200*r9*tc^9*\[Rho]^2 - 
   292131000*r1*tc^11*\[Rho]^2 + 34902000*r11*tc^11*\[Rho]^2 - 
   8568000*r12*tc^11*\[Rho]^2 - 22302000*r13*tc^11*\[Rho]^2 - 
   5733000*r14*tc^11*\[Rho]^2 + 24444000*r15*tc^11*\[Rho]^2 + 
   20084400*r16*tc^11*\[Rho]^2 + 10886400*r17*tc^11*\[Rho]^2 - 
   21520800*r18*tc^11*\[Rho]^2 - 125105400*r2*tc^11*\[Rho]^2 + 
   71769600*r3*tc^11*\[Rho]^2 - 28715400*r4*tc^11*\[Rho]^2 + 
   16354800*r5*tc^11*\[Rho]^2 + 3225600*r6*tc^11*\[Rho]^2 + 
   40698000*r7*tc^11*\[Rho]^2 - 20575800*r8*tc^11*\[Rho]^2 + 
   5229000*r9*tc^11*\[Rho]^2 - 292131000*r1*tc^13*\[Rho]^2 + 
   34902000*r11*tc^13*\[Rho]^2 - 8568000*r12*tc^13*\[Rho]^2 - 
   22302000*r13*tc^13*\[Rho]^2 - 5733000*r14*tc^13*\[Rho]^2 + 
   24444000*r15*tc^13*\[Rho]^2 + 20084400*r16*tc^13*\[Rho]^2 + 
   10886400*r17*tc^13*\[Rho]^2 - 21520800*r18*tc^13*\[Rho]^2 - 
   125105400*r2*tc^13*\[Rho]^2 + 71769600*r3*tc^13*\[Rho]^2 - 
   28715400*r4*tc^13*\[Rho]^2 + 16354800*r5*tc^13*\[Rho]^2 + 
   3225600*r6*tc^13*\[Rho]^2 + 40698000*r7*tc^13*\[Rho]^2 - 
   20575800*r8*tc^13*\[Rho]^2 + 5229000*r9*tc^13*\[Rho]^2 - 
   91896840*r1*tc^15*\[Rho]^2 - 53902800*r11*tc^15*\[Rho]^2 + 
   12852000*r12*tc^15*\[Rho]^2 + 50727600*r13*tc^15*\[Rho]^2 + 
   8807400*r14*tc^15*\[Rho]^2 - 29685600*r15*tc^15*\[Rho]^2 - 
   46494000*r16*tc^15*\[Rho]^2 - 31298400*r17*tc^15*\[Rho]^2 + 
   64108800*r18*tc^15*\[Rho]^2 + 119430360*r2*tc^15*\[Rho]^2 - 
   80519040*r3*tc^15*\[Rho]^2 + 23846760*r4*tc^15*\[Rho]^2 - 
   10699920*r5*tc^15*\[Rho]^2 + 40985280*r6*tc^15*\[Rho]^2 - 
   75917520*r7*tc^15*\[Rho]^2 + 32873400*r8*tc^15*\[Rho]^2 - 
   8656200*r9*tc^15*\[Rho]^2 + 44793000*r1*tc^17*\[Rho]^2 + 
   20034000*r11*tc^17*\[Rho]^2 - 4284000*r12*tc^17*\[Rho]^2 - 
   28854000*r13*tc^17*\[Rho]^2 - 3213000*r14*tc^17*\[Rho]^2 + 
   4284000*r15*tc^17*\[Rho]^2 + 26233200*r16*tc^17*\[Rho]^2 + 
   19303200*r17*tc^17*\[Rho]^2 - 41630400*r18*tc^17*\[Rho]^2 + 
   7547400*r2*tc^17*\[Rho]^2 + 9878400*r3*tc^17*\[Rho]^2 + 
   3641400*r4*tc^17*\[Rho]^2 - 5266800*r5*tc^17*\[Rho]^2 - 
   46670400*r6*tc^17*\[Rho]^2 + 36262800*r7*tc^17*\[Rho]^2 - 
   9941400*r8*tc^17*\[Rho]^2 + 3969000*r9*tc^17*\[Rho]^2 - 
   6710760*r1*tc^19*\[Rho]^2 - 1033200*r11*tc^19*\[Rho]^2 + 
   428400*r13*tc^19*\[Rho]^2 + 138600*r14*tc^19*\[Rho]^2 + 
   957600*r15*tc^19*\[Rho]^2 + 176400*r16*tc^19*\[Rho]^2 + 
   1108800*r17*tc^19*\[Rho]^2 - 957600*r18*tc^19*\[Rho]^2 - 
   1872360*r2*tc^19*\[Rho]^2 - 1128960*r3*tc^19*\[Rho]^2 + 
   1227240*r4*tc^19*\[Rho]^2 - 388080*r5*tc^19*\[Rho]^2 + 
   2459520*r6*tc^19*\[Rho]^2 - 1043280*r7*tc^19*\[Rho]^2 - 
   2356200*r8*tc^19*\[Rho]^2 - 541800*r9*tc^19*\[Rho]^2 + 
   10381980*r1*tc^4*\[Rho]^(5/2) + 1554000*r11*tc^4*\[Rho]^(5/2) + 
   1755600*r12*tc^4*\[Rho]^(5/2) - 999600*r13*tc^4*\[Rho]^(5/2) - 
   1453200*r14*tc^4*\[Rho]^(5/2) - 1902600*r15*tc^4*\[Rho]^(5/2) - 
   1068900*r16*tc^4*\[Rho]^(5/2) - 1757700*r17*tc^4*\[Rho]^(5/2) + 
   2692200*r18*tc^4*\[Rho]^(5/2) + 4621680*r2*tc^4*\[Rho]^(5/2) + 
   1160880*r3*tc^4*\[Rho]^(5/2) - 2467920*r4*tc^4*\[Rho]^(5/2) + 
   2940*r5*tc^4*\[Rho]^(5/2) - 3273060*r6*tc^4*\[Rho]^(5/2) + 
   1048740*r7*tc^4*\[Rho]^(5/2) + 4172700*r8*tc^4*\[Rho]^(5/2) - 
   193200*r9*tc^4*\[Rho]^(5/2) - 7894320*r1*tc^6*\[Rho]^(5/2) + 
   7476000*r11*tc^6*\[Rho]^(5/2) - 6384000*r12*tc^6*\[Rho]^(5/2) - 
   7274400*r13*tc^6*\[Rho]^(5/2) + 2830800*r14*tc^6*\[Rho]^(5/2) + 
   5040000*r15*tc^6*\[Rho]^(5/2) + 9609600*r16*tc^6*\[Rho]^(5/2) + 
   5493600*r17*tc^6*\[Rho]^(5/2) - 14179200*r18*tc^6*\[Rho]^(5/2) - 
   13824720*r2*tc^6*\[Rho]^(5/2) + 3655680*r3*tc^6*\[Rho]^(5/2) + 
   5142480*r4*tc^6*\[Rho]^(5/2) + 954240*r5*tc^6*\[Rho]^(5/2) - 
   4841760*r6*tc^6*\[Rho]^(5/2) + 7808640*r7*tc^6*\[Rho]^(5/2) - 
   8257200*r8*tc^6*\[Rho]^(5/2) + 3284400*r9*tc^6*\[Rho]^(5/2) - 
   125880720*r1*tc^8*\[Rho]^(5/2) - 119380800*r11*tc^8*\[Rho]^(5/2) + 
   19017600*r12*tc^8*\[Rho]^(5/2) + 169881600*r13*tc^8*\[Rho]^(5/2) + 
   19236000*r14*tc^8*\[Rho]^(5/2) + 10432800*r15*tc^8*\[Rho]^(5/2) - 
   138087600*r16*tc^8*\[Rho]^(5/2) - 97498800*r17*tc^8*\[Rho]^(5/2) + 
   210554400*r18*tc^8*\[Rho]^(5/2) - 128207520*r2*tc^8*\[Rho]^(5/2) + 
   22303680*r3*tc^8*\[Rho]^(5/2) - 54858720*r4*tc^8*\[Rho]^(5/2) + 
   50321040*r5*tc^8*\[Rho]^(5/2) + 216641040*r6*tc^8*\[Rho]^(5/2) - 
   144273360*r7*tc^8*\[Rho]^(5/2) + 39270000*r8*tc^8*\[Rho]^(5/2) - 
   16648800*r9*tc^8*\[Rho]^(5/2) + 580545840*r1*tc^10*\[Rho]^(5/2) + 
   385375200*r11*tc^10*\[Rho]^(5/2) - 46704000*r12*tc^10*\[Rho]^(5/2) - 
   491618400*r13*tc^10*\[Rho]^(5/2) - 79170000*r14*tc^10*\[Rho]^(5/2) + 
   36489600*r15*tc^10*\[Rho]^(5/2) + 398697600*r16*tc^10*\[Rho]^(5/2) + 
   284407200*r17*tc^10*\[Rho]^(5/2) - 589142400*r18*tc^10*\[Rho]^(5/2) + 
   52370640*r2*tc^10*\[Rho]^(5/2) + 66877440*r3*tc^10*\[Rho]^(5/2) + 
   100872240*r4*tc^10*\[Rho]^(5/2) - 106135680*r5*tc^10*\[Rho]^(5/2) - 
   502733280*r6*tc^10*\[Rho]^(5/2) + 429717120*r7*tc^10*\[Rho]^(5/2) - 
   153963600*r8*tc^10*\[Rho]^(5/2) + 40126800*r9*tc^10*\[Rho]^(5/2) + 
   331098600*r1*tc^12*\[Rho]^(5/2) - 550048800*r11*tc^12*\[Rho]^(5/2) + 
   64629600*r12*tc^12*\[Rho]^(5/2) + 660021600*r13*tc^12*\[Rho]^(5/2) + 
   117112800*r14*tc^12*\[Rho]^(5/2) - 100119600*r15*tc^12*\[Rho]^(5/2) - 
   538301400*r16*tc^12*\[Rho]^(5/2) - 381288600*r17*tc^12*\[Rho]^(5/2) + 
   780150000*r18*tc^12*\[Rho]^(5/2) + 170079840*r2*tc^12*\[Rho]^(5/2) - 
   187995360*r3*tc^12*\[Rho]^(5/2) - 97376160*r4*tc^12*\[Rho]^(5/2) + 
   109714920*r5*tc^12*\[Rho]^(5/2) + 588414120*r6*tc^12*\[Rho]^(5/2) - 
   588602280*r7*tc^12*\[Rho]^(5/2) + 237556200*r8*tc^12*\[Rho]^(5/2) - 
   53138400*r9*tc^12*\[Rho]^(5/2) + 580545840*r1*tc^14*\[Rho]^(5/2) + 
   385375200*r11*tc^14*\[Rho]^(5/2) - 46704000*r12*tc^14*\[Rho]^(5/2) - 
   491618400*r13*tc^14*\[Rho]^(5/2) - 79170000*r14*tc^14*\[Rho]^(5/2) + 
   36489600*r15*tc^14*\[Rho]^(5/2) + 398697600*r16*tc^14*\[Rho]^(5/2) + 
   284407200*r17*tc^14*\[Rho]^(5/2) - 589142400*r18*tc^14*\[Rho]^(5/2) + 
   52370640*r2*tc^14*\[Rho]^(5/2) + 66877440*r3*tc^14*\[Rho]^(5/2) + 
   100872240*r4*tc^14*\[Rho]^(5/2) - 106135680*r5*tc^14*\[Rho]^(5/2) - 
   502733280*r6*tc^14*\[Rho]^(5/2) + 429717120*r7*tc^14*\[Rho]^(5/2) - 
   153963600*r8*tc^14*\[Rho]^(5/2) + 40126800*r9*tc^14*\[Rho]^(5/2) - 
   125880720*r1*tc^16*\[Rho]^(5/2) - 119380800*r11*tc^16*\[Rho]^(5/2) + 
   19017600*r12*tc^16*\[Rho]^(5/2) + 169881600*r13*tc^16*\[Rho]^(5/2) + 
   19236000*r14*tc^16*\[Rho]^(5/2) + 10432800*r15*tc^16*\[Rho]^(5/2) - 
   138087600*r16*tc^16*\[Rho]^(5/2) - 97498800*r17*tc^16*\[Rho]^(5/2) + 
   210554400*r18*tc^16*\[Rho]^(5/2) - 128207520*r2*tc^16*\[Rho]^(5/2) + 
   22303680*r3*tc^16*\[Rho]^(5/2) - 54858720*r4*tc^16*\[Rho]^(5/2) + 
   50321040*r5*tc^16*\[Rho]^(5/2) + 216641040*r6*tc^16*\[Rho]^(5/2) - 
   144273360*r7*tc^16*\[Rho]^(5/2) + 39270000*r8*tc^16*\[Rho]^(5/2) - 
   16648800*r9*tc^16*\[Rho]^(5/2) - 7894320*r1*tc^18*\[Rho]^(5/2) + 
   7476000*r11*tc^18*\[Rho]^(5/2) - 6384000*r12*tc^18*\[Rho]^(5/2) - 
   7274400*r13*tc^18*\[Rho]^(5/2) + 2830800*r14*tc^18*\[Rho]^(5/2) + 
   5040000*r15*tc^18*\[Rho]^(5/2) + 9609600*r16*tc^18*\[Rho]^(5/2) + 
   5493600*r17*tc^18*\[Rho]^(5/2) - 14179200*r18*tc^18*\[Rho]^(5/2) - 
   13824720*r2*tc^18*\[Rho]^(5/2) + 3655680*r3*tc^18*\[Rho]^(5/2) + 
   5142480*r4*tc^18*\[Rho]^(5/2) + 954240*r5*tc^18*\[Rho]^(5/2) - 
   4841760*r6*tc^18*\[Rho]^(5/2) + 7808640*r7*tc^18*\[Rho]^(5/2) - 
   8257200*r8*tc^18*\[Rho]^(5/2) + 3284400*r9*tc^18*\[Rho]^(5/2) + 
   10381980*r1*tc^20*\[Rho]^(5/2) + 1554000*r11*tc^20*\[Rho]^(5/2) + 
   1755600*r12*tc^20*\[Rho]^(5/2) - 999600*r13*tc^20*\[Rho]^(5/2) - 
   1453200*r14*tc^20*\[Rho]^(5/2) - 1902600*r15*tc^20*\[Rho]^(5/2) - 
   1068900*r16*tc^20*\[Rho]^(5/2) - 1757700*r17*tc^20*\[Rho]^(5/2) + 
   2692200*r18*tc^20*\[Rho]^(5/2) + 4621680*r2*tc^20*\[Rho]^(5/2) + 
   1160880*r3*tc^20*\[Rho]^(5/2) - 2467920*r4*tc^20*\[Rho]^(5/2) + 
   2940*r5*tc^20*\[Rho]^(5/2) - 3273060*r6*tc^20*\[Rho]^(5/2) + 
   1048740*r7*tc^20*\[Rho]^(5/2) + 4172700*r8*tc^20*\[Rho]^(5/2) - 
   193200*r9*tc^20*\[Rho]^(5/2) - 10024245*r1*tc^3*\[Rho]^3 - 
   2165100*r11*tc^3*\[Rho]^3 - 2627100*r12*tc^3*\[Rho]^3 + 
   1631700*r13*tc^3*\[Rho]^3 + 2152500*r14*tc^3*\[Rho]^3 + 
   1653750*r15*tc^3*\[Rho]^3 + 1335075*r16*tc^3*\[Rho]^3 + 
   1792875*r17*tc^3*\[Rho]^3 - 3203550*r18*tc^3*\[Rho]^3 - 
   3877020*r2*tc^3*\[Rho]^3 - 1848420*r3*tc^3*\[Rho]^3 + 
   3229380*r4*tc^3*\[Rho]^3 - 50085*r5*tc^3*\[Rho]^3 + 
   2986515*r6*tc^3*\[Rho]^3 - 1212435*r7*tc^3*\[Rho]^3 - 
   4171125*r8*tc^3*\[Rho]^3 + 745500*r9*tc^3*\[Rho]^3 - 
   11586015*r1*tc^5*\[Rho]^3 - 1085700*r11*tc^5*\[Rho]^3 + 
   434700*r12*tc^5*\[Rho]^3 + 409500*r13*tc^5*\[Rho]^3 - 
   388500*r14*tc^5*\[Rho]^3 + 2693250*r15*tc^5*\[Rho]^3 + 
   132825*r16*tc^5*\[Rho]^3 + 1741425*r17*tc^5*\[Rho]^3 - 
   1345050*r18*tc^5*\[Rho]^3 - 7029540*r2*tc^5*\[Rho]^3 + 
   946260*r3*tc^5*\[Rho]^3 + 26460*r4*tc^5*\[Rho]^3 + 
   147105*r5*tc^5*\[Rho]^3 + 4821705*r6*tc^5*\[Rho]^3 - 
   1122345*r7*tc^5*\[Rho]^3 - 3508575*r8*tc^5*\[Rho]^3 - 
   1148700*r9*tc^5*\[Rho]^3 + 120900150*r1*tc^7*\[Rho]^3 + 
   47783400*r11*tc^7*\[Rho]^3 + 14653800*r12*tc^7*\[Rho]^3 - 
   72084600*r13*tc^7*\[Rho]^3 - 26212200*r14*tc^7*\[Rho]^3 - 
   46941300*r15*tc^7*\[Rho]^3 + 30012150*r16*tc^7*\[Rho]^3 + 
   21150150*r17*tc^7*\[Rho]^3 - 37151100*r18*tc^7*\[Rho]^3 + 
   144489240*r2*tc^7*\[Rho]^3 - 33977160*r3*tc^7*\[Rho]^3 + 
   2008440*r4*tc^7*\[Rho]^3 - 36131130*r5*tc^7*\[Rho]^3 - 
   93360330*r6*tc^7*\[Rho]^3 + 42486570*r7*tc^7*\[Rho]^3 + 
   29205750*r8*tc^7*\[Rho]^3 - 2515800*r9*tc^7*\[Rho]^3 - 
   178749270*r1*tc^9*\[Rho]^3 - 115185000*r11*tc^9*\[Rho]^3 - 
   20298600*r12*tc^9*\[Rho]^3 + 135387000*r13*tc^9*\[Rho]^3 + 
   59442600*r14*tc^9*\[Rho]^3 + 10552500*r15*tc^9*\[Rho]^3 - 
   77572950*r16*tc^9*\[Rho]^3 - 65216550*r17*tc^9*\[Rho]^3 + 
   98336700*r18*tc^9*\[Rho]^3 + 14714280*r2*tc^9*\[Rho]^3 - 
   23640120*r3*tc^9*\[Rho]^3 + 9422280*r4*tc^9*\[Rho]^3 + 
   38822490*r5*tc^9*\[Rho]^3 + 54522090*r6*tc^9*\[Rho]^3 - 
   80216010*r7*tc^9*\[Rho]^3 + 10627050*r8*tc^9*\[Rho]^3 + 
   6984600*r9*tc^9*\[Rho]^3 - 750810060*r1*tc^11*\[Rho]^3 + 
   70652400*r11*tc^11*\[Rho]^3 + 7837200*r12*tc^11*\[Rho]^3 - 
   65343600*r13*tc^11*\[Rho]^3 - 34994400*r14*tc^11*\[Rho]^3 + 
   32041800*r15*tc^11*\[Rho]^3 + 46092900*r16*tc^11*\[Rho]^3 + 
   40532100*r17*tc^11*\[Rho]^3 - 56637000*r18*tc^11*\[Rho]^3 - 
   148296960*r2*tc^11*\[Rho]^3 + 58519440*r3*tc^11*\[Rho]^3 - 
   14686560*r4*tc^11*\[Rho]^3 - 2788380*r5*tc^11*\[Rho]^3 + 
   31030020*r6*tc^11*\[Rho]^3 + 40064220*r7*tc^11*\[Rho]^3 - 
   32153100*r8*tc^11*\[Rho]^3 - 4065600*r9*tc^11*\[Rho]^3 - 
   750810060*r1*tc^13*\[Rho]^3 + 70652400*r11*tc^13*\[Rho]^3 + 
   7837200*r12*tc^13*\[Rho]^3 - 65343600*r13*tc^13*\[Rho]^3 - 
   34994400*r14*tc^13*\[Rho]^3 + 32041800*r15*tc^13*\[Rho]^3 + 
   46092900*r16*tc^13*\[Rho]^3 + 40532100*r17*tc^13*\[Rho]^3 - 
   56637000*r18*tc^13*\[Rho]^3 - 148296960*r2*tc^13*\[Rho]^3 + 
   58519440*r3*tc^13*\[Rho]^3 - 14686560*r4*tc^13*\[Rho]^3 - 
   2788380*r5*tc^13*\[Rho]^3 + 31030020*r6*tc^13*\[Rho]^3 + 
   40064220*r7*tc^13*\[Rho]^3 - 32153100*r8*tc^13*\[Rho]^3 - 
   4065600*r9*tc^13*\[Rho]^3 - 178749270*r1*tc^15*\[Rho]^3 - 
   115185000*r11*tc^15*\[Rho]^3 - 20298600*r12*tc^15*\[Rho]^3 + 
   135387000*r13*tc^15*\[Rho]^3 + 59442600*r14*tc^15*\[Rho]^3 + 
   10552500*r15*tc^15*\[Rho]^3 - 77572950*r16*tc^15*\[Rho]^3 - 
   65216550*r17*tc^15*\[Rho]^3 + 98336700*r18*tc^15*\[Rho]^3 + 
   14714280*r2*tc^15*\[Rho]^3 - 23640120*r3*tc^15*\[Rho]^3 + 
   9422280*r4*tc^15*\[Rho]^3 + 38822490*r5*tc^15*\[Rho]^3 + 
   54522090*r6*tc^15*\[Rho]^3 - 80216010*r7*tc^15*\[Rho]^3 + 
   10627050*r8*tc^15*\[Rho]^3 + 6984600*r9*tc^15*\[Rho]^3 + 
   120900150*r1*tc^17*\[Rho]^3 + 47783400*r11*tc^17*\[Rho]^3 + 
   14653800*r12*tc^17*\[Rho]^3 - 72084600*r13*tc^17*\[Rho]^3 - 
   26212200*r14*tc^17*\[Rho]^3 - 46941300*r15*tc^17*\[Rho]^3 + 
   30012150*r16*tc^17*\[Rho]^3 + 21150150*r17*tc^17*\[Rho]^3 - 
   37151100*r18*tc^17*\[Rho]^3 + 144489240*r2*tc^17*\[Rho]^3 - 
   33977160*r3*tc^17*\[Rho]^3 + 2008440*r4*tc^17*\[Rho]^3 - 
   36131130*r5*tc^17*\[Rho]^3 - 93360330*r6*tc^17*\[Rho]^3 + 
   42486570*r7*tc^17*\[Rho]^3 + 29205750*r8*tc^17*\[Rho]^3 - 
   2515800*r9*tc^17*\[Rho]^3 - 11586015*r1*tc^19*\[Rho]^3 - 
   1085700*r11*tc^19*\[Rho]^3 + 434700*r12*tc^19*\[Rho]^3 + 
   409500*r13*tc^19*\[Rho]^3 - 388500*r14*tc^19*\[Rho]^3 + 
   2693250*r15*tc^19*\[Rho]^3 + 132825*r16*tc^19*\[Rho]^3 + 
   1741425*r17*tc^19*\[Rho]^3 - 1345050*r18*tc^19*\[Rho]^3 - 
   7029540*r2*tc^19*\[Rho]^3 + 946260*r3*tc^19*\[Rho]^3 + 
   26460*r4*tc^19*\[Rho]^3 + 147105*r5*tc^19*\[Rho]^3 + 
   4821705*r6*tc^19*\[Rho]^3 - 1122345*r7*tc^19*\[Rho]^3 - 
   3508575*r8*tc^19*\[Rho]^3 - 1148700*r9*tc^19*\[Rho]^3 - 
   10024245*r1*tc^21*\[Rho]^3 - 2165100*r11*tc^21*\[Rho]^3 - 
   2627100*r12*tc^21*\[Rho]^3 + 1631700*r13*tc^21*\[Rho]^3 + 
   2152500*r14*tc^21*\[Rho]^3 + 1653750*r15*tc^21*\[Rho]^3 + 
   1335075*r16*tc^21*\[Rho]^3 + 1792875*r17*tc^21*\[Rho]^3 - 
   3203550*r18*tc^21*\[Rho]^3 - 3877020*r2*tc^21*\[Rho]^3 - 
   1848420*r3*tc^21*\[Rho]^3 + 3229380*r4*tc^21*\[Rho]^3 - 
   50085*r5*tc^21*\[Rho]^3 + 2986515*r6*tc^21*\[Rho]^3 - 
   1212435*r7*tc^21*\[Rho]^3 - 4171125*r8*tc^21*\[Rho]^3 + 
   745500*r9*tc^21*\[Rho]^3 + 5887140*r1*tc^2*\[Rho]^(7/2) + 
   1735440*r11*tc^2*\[Rho]^(7/2) + 1980720*r12*tc^2*\[Rho]^(7/2) - 
   1402800*r13*tc^2*\[Rho]^(7/2) - 1606080*r14*tc^2*\[Rho]^(7/2) - 
   775320*r15*tc^2*\[Rho]^(7/2) - 901740*r16*tc^2*\[Rho]^(7/2) - 
   1136940*r17*tc^2*\[Rho]^(7/2) + 2136120*r18*tc^2*\[Rho]^(7/2) + 
   1891680*r2*tc^2*\[Rho]^(7/2) + 1500240*r3*tc^2*\[Rho]^(7/2) - 
   2311680*r4*tc^2*\[Rho]^(7/2) + 123060*r5*tc^2*\[Rho]^(7/2) - 
   1718220*r6*tc^2*\[Rho]^(7/2) + 827820*r7*tc^2*\[Rho]^(7/2) + 
   2500260*r8*tc^2*\[Rho]^(7/2) - 698880*r9*tc^2*\[Rho]^(7/2) + 
   28266840*r1*tc^4*\[Rho]^(7/2) + 5174400*r11*tc^4*\[Rho]^(7/2) + 
   6400800*r12*tc^4*\[Rho]^(7/2) - 3763200*r13*tc^4*\[Rho]^(7/2) - 
   5031600*r14*tc^4*\[Rho]^(7/2) - 5300400*r15*tc^4*\[Rho]^(7/2) - 
   3725400*r16*tc^4*\[Rho]^(7/2) - 5052600*r17*tc^4*\[Rho]^(7/2) + 
   8862000*r18*tc^4*\[Rho]^(7/2) + 12537840*r2*tc^4*\[Rho]^(7/2) + 
   3726240*r3*tc^4*\[Rho]^(7/2) - 7773360*r4*tc^4*\[Rho]^(7/2) - 
   56280*r5*tc^4*\[Rho]^(7/2) - 8842680*r6*tc^4*\[Rho]^(7/2) + 
   3160920*r7*tc^4*\[Rho]^(7/2) + 10915800*r8*tc^4*\[Rho]^(7/2) - 
   1654800*r9*tc^4*\[Rho]^(7/2) - 72903180*r1*tc^6*\[Rho]^(7/2) - 
   14137200*r11*tc^6*\[Rho]^(7/2) - 23763600*r12*tc^6*\[Rho]^(7/2) + 
   8744400*r13*tc^6*\[Rho]^(7/2) + 15876000*r14*tc^6*\[Rho]^(7/2) + 
   6640200*r15*tc^6*\[Rho]^(7/2) + 14189700*r16*tc^6*\[Rho]^(7/2) + 
   17012100*r17*tc^6*\[Rho]^(7/2) - 28933800*r18*tc^6*\[Rho]^(7/2) - 
   21329280*r2*tc^6*\[Rho]^(7/2) - 19540080*r3*tc^6*\[Rho]^(7/2) + 
   27911520*r4*tc^6*\[Rho]^(7/2) - 4824540*r5*tc^6*\[Rho]^(7/2) + 
   19535460*r6*tc^6*\[Rho]^(7/2) - 6239940*r7*tc^6*\[Rho]^(7/2) - 
   30137100*r8*tc^6*\[Rho]^(7/2) + 8820000*r9*tc^6*\[Rho]^(7/2) - 
   131204640*r1*tc^8*\[Rho]^(7/2) - 59068800*r11*tc^8*\[Rho]^(7/2) + 
   12297600*r12*tc^8*\[Rho]^(7/2) + 134870400*r13*tc^8*\[Rho]^(7/2) + 
   40723200*r14*tc^8*\[Rho]^(7/2) + 167428800*r15*tc^8*\[Rho]^(7/2) - 
   46788000*r16*tc^8*\[Rho]^(7/2) - 57674400*r17*tc^8*\[Rho]^(7/2) + 
   53256000*r18*tc^8*\[Rho]^(7/2) - 381104640*r2*tc^8*\[Rho]^(7/2) + 
   164223360*r3*tc^8*\[Rho]^(7/2) - 34755840*r4*tc^8*\[Rho]^(7/2) + 
   120163680*r5*tc^8*\[Rho]^(7/2) + 148253280*r6*tc^8*\[Rho]^(7/2) - 
   63661920*r7*tc^8*\[Rho]^(7/2) - 49005600*r8*tc^8*\[Rho]^(7/2) - 
   5644800*r9*tc^8*\[Rho]^(7/2) + 627625320*r1*tc^10*\[Rho]^(7/2) + 
   237333600*r11*tc^10*\[Rho]^(7/2) + 12751200*r12*tc^10*\[Rho]^(7/2) - 
   416455200*r13*tc^10*\[Rho]^(7/2) - 185119200*r14*tc^10*\[Rho]^(7/2) - 
   359175600*r15*tc^10*\[Rho]^(7/2) + 159335400*r16*tc^10*\[Rho]^(7/2) + 
   204594600*r17*tc^10*\[Rho]^(7/2) - 183296400*r18*tc^10*\[Rho]^(7/2) + 
   680793120*r2*tc^10*\[Rho]^(7/2) - 301402080*r3*tc^10*\[Rho]^(7/2) + 
   27407520*r4*tc^10*\[Rho]^(7/2) - 301031640*r5*tc^10*\[Rho]^(7/2) - 
   250866840*r6*tc^10*\[Rho]^(7/2) + 182766360*r7*tc^10*\[Rho]^(7/2) + 
   88170600*r8*tc^10*\[Rho]^(7/2) - 12852000*r9*tc^10*\[Rho]^(7/2) + 
   745195920*r1*tc^12*\[Rho]^(7/2) - 342074880*r11*tc^12*\[Rho]^(7/2) - 
   19333440*r12*tc^12*\[Rho]^(7/2) + 556012800*r13*tc^12*\[Rho]^(7/2) + 
   270315360*r14*tc^12*\[Rho]^(7/2) + 382364640*r15*tc^12*\[Rho]^(7/2) - 
   244219920*r16*tc^12*\[Rho]^(7/2) - 315485520*r17*tc^12*\[Rho]^(7/2) + 
   295952160*r18*tc^12*\[Rho]^(7/2) - 585577440*r2*tc^12*\[Rho]^(7/2) + 
   302984640*r3*tc^12*\[Rho]^(7/2) - 20956320*r4*tc^12*\[Rho]^(7/2) + 
   371251440*r5*tc^12*\[Rho]^(7/2) + 187278000*r6*tc^12*\[Rho]^(7/2) - 
   233706480*r7*tc^12*\[Rho]^(7/2) - 44887920*r8*tc^12*\[Rho]^(7/2) + 
   24060960*r9*tc^12*\[Rho]^(7/2) + 627625320*r1*tc^14*\[Rho]^(7/2) + 
   237333600*r11*tc^14*\[Rho]^(7/2) + 12751200*r12*tc^14*\[Rho]^(7/2) - 
   416455200*r13*tc^14*\[Rho]^(7/2) - 185119200*r14*tc^14*\[Rho]^(7/2) - 
   359175600*r15*tc^14*\[Rho]^(7/2) + 159335400*r16*tc^14*\[Rho]^(7/2) + 
   204594600*r17*tc^14*\[Rho]^(7/2) - 183296400*r18*tc^14*\[Rho]^(7/2) + 
   680793120*r2*tc^14*\[Rho]^(7/2) - 301402080*r3*tc^14*\[Rho]^(7/2) + 
   27407520*r4*tc^14*\[Rho]^(7/2) - 301031640*r5*tc^14*\[Rho]^(7/2) - 
   250866840*r6*tc^14*\[Rho]^(7/2) + 182766360*r7*tc^14*\[Rho]^(7/2) + 
   88170600*r8*tc^14*\[Rho]^(7/2) - 12852000*r9*tc^14*\[Rho]^(7/2) - 
   131204640*r1*tc^16*\[Rho]^(7/2) - 59068800*r11*tc^16*\[Rho]^(7/2) + 
   12297600*r12*tc^16*\[Rho]^(7/2) + 134870400*r13*tc^16*\[Rho]^(7/2) + 
   40723200*r14*tc^16*\[Rho]^(7/2) + 167428800*r15*tc^16*\[Rho]^(7/2) - 
   46788000*r16*tc^16*\[Rho]^(7/2) - 57674400*r17*tc^16*\[Rho]^(7/2) + 
   53256000*r18*tc^16*\[Rho]^(7/2) - 381104640*r2*tc^16*\[Rho]^(7/2) + 
   164223360*r3*tc^16*\[Rho]^(7/2) - 34755840*r4*tc^16*\[Rho]^(7/2) + 
   120163680*r5*tc^16*\[Rho]^(7/2) + 148253280*r6*tc^16*\[Rho]^(7/2) - 
   63661920*r7*tc^16*\[Rho]^(7/2) - 49005600*r8*tc^16*\[Rho]^(7/2) - 
   5644800*r9*tc^16*\[Rho]^(7/2) - 72903180*r1*tc^18*\[Rho]^(7/2) - 
   14137200*r11*tc^18*\[Rho]^(7/2) - 23763600*r12*tc^18*\[Rho]^(7/2) + 
   8744400*r13*tc^18*\[Rho]^(7/2) + 15876000*r14*tc^18*\[Rho]^(7/2) + 
   6640200*r15*tc^18*\[Rho]^(7/2) + 14189700*r16*tc^18*\[Rho]^(7/2) + 
   17012100*r17*tc^18*\[Rho]^(7/2) - 28933800*r18*tc^18*\[Rho]^(7/2) - 
   21329280*r2*tc^18*\[Rho]^(7/2) - 19540080*r3*tc^18*\[Rho]^(7/2) + 
   27911520*r4*tc^18*\[Rho]^(7/2) - 4824540*r5*tc^18*\[Rho]^(7/2) + 
   19535460*r6*tc^18*\[Rho]^(7/2) - 6239940*r7*tc^18*\[Rho]^(7/2) - 
   30137100*r8*tc^18*\[Rho]^(7/2) + 8820000*r9*tc^18*\[Rho]^(7/2) + 
   28266840*r1*tc^20*\[Rho]^(7/2) + 5174400*r11*tc^20*\[Rho]^(7/2) + 
   6400800*r12*tc^20*\[Rho]^(7/2) - 3763200*r13*tc^20*\[Rho]^(7/2) - 
   5031600*r14*tc^20*\[Rho]^(7/2) - 5300400*r15*tc^20*\[Rho]^(7/2) - 
   3725400*r16*tc^20*\[Rho]^(7/2) - 5052600*r17*tc^20*\[Rho]^(7/2) + 
   8862000*r18*tc^20*\[Rho]^(7/2) + 12537840*r2*tc^20*\[Rho]^(7/2) + 
   3726240*r3*tc^20*\[Rho]^(7/2) - 7773360*r4*tc^20*\[Rho]^(7/2) - 
   56280*r5*tc^20*\[Rho]^(7/2) - 8842680*r6*tc^20*\[Rho]^(7/2) + 
   3160920*r7*tc^20*\[Rho]^(7/2) + 10915800*r8*tc^20*\[Rho]^(7/2) - 
   1654800*r9*tc^20*\[Rho]^(7/2) + 5887140*r1*tc^22*\[Rho]^(7/2) + 
   1735440*r11*tc^22*\[Rho]^(7/2) + 1980720*r12*tc^22*\[Rho]^(7/2) - 
   1402800*r13*tc^22*\[Rho]^(7/2) - 1606080*r14*tc^22*\[Rho]^(7/2) - 
   775320*r15*tc^22*\[Rho]^(7/2) - 901740*r16*tc^22*\[Rho]^(7/2) - 
   1136940*r17*tc^22*\[Rho]^(7/2) + 2136120*r18*tc^22*\[Rho]^(7/2) + 
   1891680*r2*tc^22*\[Rho]^(7/2) + 1500240*r3*tc^22*\[Rho]^(7/2) - 
   2311680*r4*tc^22*\[Rho]^(7/2) + 123060*r5*tc^22*\[Rho]^(7/2) - 
   1718220*r6*tc^22*\[Rho]^(7/2) + 827820*r7*tc^22*\[Rho]^(7/2) + 
   2500260*r8*tc^22*\[Rho]^(7/2) - 698880*r9*tc^22*\[Rho]^(7/2) - 
   1949570*r1*tc*\[Rho]^4 - 721000*r11*tc*\[Rho]^4 - 779800*r12*tc*\[Rho]^4 + 
   611800*r13*tc*\[Rho]^4 + 624400*r14*tc*\[Rho]^4 + 182700*r15*tc*\[Rho]^4 + 
   329350*r16*tc*\[Rho]^4 + 402150*r17*tc*\[Rho]^4 - 767900*r18*tc*\[Rho]^4 - 
   527520*r2*tc*\[Rho]^4 - 610120*r3*tc*\[Rho]^4 + 880880*r4*tc*\[Rho]^4 - 
   74410*r5*tc*\[Rho]^4 + 563990*r6*tc*\[Rho]^4 - 299110*r7*tc*\[Rho]^4 - 
   834050*r8*tc*\[Rho]^4 + 305200*r9*tc*\[Rho]^4 - 
   23124395*r1*tc^3*\[Rho]^4 - 6586300*r11*tc^3*\[Rho]^4 - 
   7514500*r12*tc^3*\[Rho]^4 + 5296900*r13*tc^3*\[Rho]^4 + 
   6004600*r14*tc^3*\[Rho]^4 + 3289650*r15*tc^3*\[Rho]^4 + 
   3592225*r16*tc^3*\[Rho]^4 + 4513425*r17*tc^3*\[Rho]^4 - 
   8473850*r18*tc^3*\[Rho]^4 - 7961520*r2*tc^3*\[Rho]^4 - 
   5408620*r3*tc^3*\[Rho]^4 + 8671880*r4*tc^3*\[Rho]^4 - 
   419335*r5*tc^3*\[Rho]^4 + 6905465*r6*tc^3*\[Rho]^4 - 
   3200785*r7*tc^3*\[Rho]^4 - 9492875*r8*tc^3*\[Rho]^4 + 
   2653000*r9*tc^3*\[Rho]^4 + 6871795*r1*tc^5*\[Rho]^4 + 
   8210300*r11*tc^5*\[Rho]^4 + 8164100*r12*tc^5*\[Rho]^4 - 
   7441700*r13*tc^5*\[Rho]^4 - 6939800*r14*tc^5*\[Rho]^4 + 
   2430750*r15*tc^5*\[Rho]^4 - 1633625*r16*tc^5*\[Rho]^4 - 
   1888425*r17*tc^5*\[Rho]^4 + 4035850*r18*tc^5*\[Rho]^4 - 
   4352880*r2*tc^5*\[Rho]^4 + 8393420*r3*tc^5*\[Rho]^4 - 
   8879080*r4*tc^5*\[Rho]^4 + 1543535*r5*tc^5*\[Rho]^4 - 
   825265*r6*tc^5*\[Rho]^4 + 1947785*r7*tc^5*\[Rho]^4 + 
   5168275*r8*tc^5*\[Rho]^4 - 4176200*r9*tc^5*\[Rho]^4 + 
   174202700*r1*tc^7*\[Rho]^4 + 29100400*r11*tc^7*\[Rho]^4 + 
   31704400*r12*tc^7*\[Rho]^4 - 39365200*r13*tc^7*\[Rho]^4 - 
   38164000*r14*tc^7*\[Rho]^4 - 71017800*r15*tc^7*\[Rho]^4 - 
   24532900*r16*tc^7*\[Rho]^4 - 18608100*r17*tc^7*\[Rho]^4 + 
   58457000*r18*tc^7*\[Rho]^4 + 140206080*r2*tc^7*\[Rho]^4 - 
   16635920*r3*tc^7*\[Rho]^4 - 43423520*r4*tc^7*\[Rho]^4 - 
   27873860*r5*tc^7*\[Rho]^4 - 62213060*r6*tc^7*\[Rho]^4 + 
   26797540*r7*tc^7*\[Rho]^4 + 68429900*r8*tc^7*\[Rho]^4 - 
   12258400*r9*tc^7*\[Rho]^4 - 161868490*r1*tc^9*\[Rho]^4 - 
   59885000*r11*tc^9*\[Rho]^4 - 57255800*r12*tc^9*\[Rho]^4 + 
   67335800*r13*tc^9*\[Rho]^4 + 86718800*r14*tc^9*\[Rho]^4 + 
   36428700*r15*tc^9*\[Rho]^4 + 4838750*r16*tc^9*\[Rho]^4 - 
   21710850*r17*tc^9*\[Rho]^4 - 27930700*r18*tc^9*\[Rho]^4 + 
   8369760*r2*tc^9*\[Rho]^4 - 40998440*r3*tc^9*\[Rho]^4 + 
   79621360*r4*tc^9*\[Rho]^4 + 27778030*r5*tc^9*\[Rho]^4 - 
   19866770*r6*tc^9*\[Rho]^4 - 25425470*r7*tc^9*\[Rho]^4 - 
   46808650*r8*tc^9*\[Rho]^4 + 30724400*r9*tc^9*\[Rho]^4 - 
   616834120*r1*tc^11*\[Rho]^4 + 29881600*r11*tc^11*\[Rho]^4 + 
   25681600*r12*tc^11*\[Rho]^4 - 26437600*r13*tc^11*\[Rho]^4 - 
   48244000*r14*tc^11*\[Rho]^4 + 28686000*r15*tc^11*\[Rho]^4 + 
   17406200*r16*tc^11*\[Rho]^4 + 37291800*r17*tc^11*\[Rho]^4 - 
   25320400*r18*tc^11*\[Rho]^4 - 135733920*r2*tc^11*\[Rho]^4 + 
   55259680*r3*tc^11*\[Rho]^4 - 36871520*r4*tc^11*\[Rho]^4 - 
   953960*r5*tc^11*\[Rho]^4 + 75435640*r6*tc^11*\[Rho]^4 + 
   180040*r7*tc^11*\[Rho]^4 - 16462600*r8*tc^11*\[Rho]^4 - 
   17248000*r9*tc^11*\[Rho]^4 - 616834120*r1*tc^13*\[Rho]^4 + 
   29881600*r11*tc^13*\[Rho]^4 + 25681600*r12*tc^13*\[Rho]^4 - 
   26437600*r13*tc^13*\[Rho]^4 - 48244000*r14*tc^13*\[Rho]^4 + 
   28686000*r15*tc^13*\[Rho]^4 + 17406200*r16*tc^13*\[Rho]^4 + 
   37291800*r17*tc^13*\[Rho]^4 - 25320400*r18*tc^13*\[Rho]^4 - 
   135733920*r2*tc^13*\[Rho]^4 + 55259680*r3*tc^13*\[Rho]^4 - 
   36871520*r4*tc^13*\[Rho]^4 - 953960*r5*tc^13*\[Rho]^4 + 
   75435640*r6*tc^13*\[Rho]^4 + 180040*r7*tc^13*\[Rho]^4 - 
   16462600*r8*tc^13*\[Rho]^4 - 17248000*r9*tc^13*\[Rho]^4 - 
   161868490*r1*tc^15*\[Rho]^4 - 59885000*r11*tc^15*\[Rho]^4 - 
   57255800*r12*tc^15*\[Rho]^4 + 67335800*r13*tc^15*\[Rho]^4 + 
   86718800*r14*tc^15*\[Rho]^4 + 36428700*r15*tc^15*\[Rho]^4 + 
   4838750*r16*tc^15*\[Rho]^4 - 21710850*r17*tc^15*\[Rho]^4 - 
   27930700*r18*tc^15*\[Rho]^4 + 8369760*r2*tc^15*\[Rho]^4 - 
   40998440*r3*tc^15*\[Rho]^4 + 79621360*r4*tc^15*\[Rho]^4 + 
   27778030*r5*tc^15*\[Rho]^4 - 19866770*r6*tc^15*\[Rho]^4 - 
   25425470*r7*tc^15*\[Rho]^4 - 46808650*r8*tc^15*\[Rho]^4 + 
   30724400*r9*tc^15*\[Rho]^4 + 174202700*r1*tc^17*\[Rho]^4 + 
   29100400*r11*tc^17*\[Rho]^4 + 31704400*r12*tc^17*\[Rho]^4 - 
   39365200*r13*tc^17*\[Rho]^4 - 38164000*r14*tc^17*\[Rho]^4 - 
   71017800*r15*tc^17*\[Rho]^4 - 24532900*r16*tc^17*\[Rho]^4 - 
   18608100*r17*tc^17*\[Rho]^4 + 58457000*r18*tc^17*\[Rho]^4 + 
   140206080*r2*tc^17*\[Rho]^4 - 16635920*r3*tc^17*\[Rho]^4 - 
   43423520*r4*tc^17*\[Rho]^4 - 27873860*r5*tc^17*\[Rho]^4 - 
   62213060*r6*tc^17*\[Rho]^4 + 26797540*r7*tc^17*\[Rho]^4 + 
   68429900*r8*tc^17*\[Rho]^4 - 12258400*r9*tc^17*\[Rho]^4 + 
   6871795*r1*tc^19*\[Rho]^4 + 8210300*r11*tc^19*\[Rho]^4 + 
   8164100*r12*tc^19*\[Rho]^4 - 7441700*r13*tc^19*\[Rho]^4 - 
   6939800*r14*tc^19*\[Rho]^4 + 2430750*r15*tc^19*\[Rho]^4 - 
   1633625*r16*tc^19*\[Rho]^4 - 1888425*r17*tc^19*\[Rho]^4 + 
   4035850*r18*tc^19*\[Rho]^4 - 4352880*r2*tc^19*\[Rho]^4 + 
   8393420*r3*tc^19*\[Rho]^4 - 8879080*r4*tc^19*\[Rho]^4 + 
   1543535*r5*tc^19*\[Rho]^4 - 825265*r6*tc^19*\[Rho]^4 + 
   1947785*r7*tc^19*\[Rho]^4 + 5168275*r8*tc^19*\[Rho]^4 - 
   4176200*r9*tc^19*\[Rho]^4 - 23124395*r1*tc^21*\[Rho]^4 - 
   6586300*r11*tc^21*\[Rho]^4 - 7514500*r12*tc^21*\[Rho]^4 + 
   5296900*r13*tc^21*\[Rho]^4 + 6004600*r14*tc^21*\[Rho]^4 + 
   3289650*r15*tc^21*\[Rho]^4 + 3592225*r16*tc^21*\[Rho]^4 + 
   4513425*r17*tc^21*\[Rho]^4 - 8473850*r18*tc^21*\[Rho]^4 - 
   7961520*r2*tc^21*\[Rho]^4 - 5408620*r3*tc^21*\[Rho]^4 + 
   8671880*r4*tc^21*\[Rho]^4 - 419335*r5*tc^21*\[Rho]^4 + 
   6905465*r6*tc^21*\[Rho]^4 - 3200785*r7*tc^21*\[Rho]^4 - 
   9492875*r8*tc^21*\[Rho]^4 + 2653000*r9*tc^21*\[Rho]^4 - 
   1949570*r1*tc^23*\[Rho]^4 - 721000*r11*tc^23*\[Rho]^4 - 
   779800*r12*tc^23*\[Rho]^4 + 611800*r13*tc^23*\[Rho]^4 + 
   624400*r14*tc^23*\[Rho]^4 + 182700*r15*tc^23*\[Rho]^4 + 
   329350*r16*tc^23*\[Rho]^4 + 402150*r17*tc^23*\[Rho]^4 - 
   767900*r18*tc^23*\[Rho]^4 - 527520*r2*tc^23*\[Rho]^4 - 
   610120*r3*tc^23*\[Rho]^4 + 880880*r4*tc^23*\[Rho]^4 - 
   74410*r5*tc^23*\[Rho]^4 + 563990*r6*tc^23*\[Rho]^4 - 
   299110*r7*tc^23*\[Rho]^4 - 834050*r8*tc^23*\[Rho]^4 + 
   305200*r9*tc^23*\[Rho]^4 + 280680*r1*\[Rho]^(9/2) + 
   122400*r11*\[Rho]^(9/2) + 127200*r12*\[Rho]^(9/2) - 
   108000*r13*\[Rho]^(9/2) - 100800*r14*\[Rho]^(9/2) - 
   15600*r15*\[Rho]^(9/2) - 51000*r16*\[Rho]^(9/2) - 60600*r17*\[Rho]^(9/2) + 
   116400*r18*\[Rho]^(9/2) + 65280*r2*\[Rho]^(9/2) + 101280*r3*\[Rho]^(9/2) - 
   141120*r4*\[Rho]^(9/2) + 15240*r5*\[Rho]^(9/2) - 80760*r6*\[Rho]^(9/2) + 
   45240*r7*\[Rho]^(9/2) + 119400*r8*\[Rho]^(9/2) - 52800*r9*\[Rho]^(9/2) + 
   9155064*r1*tc^2*\[Rho]^(9/2) + 3366240*r11*tc^2*\[Rho]^(9/2) + 
   3631200*r12*tc^2*\[Rho]^(9/2) - 2853600*r13*tc^2*\[Rho]^(9/2) - 
   2892960*r14*tc^2*\[Rho]^(9/2) - 896400*r15*tc^2*\[Rho]^(9/2) - 
   1562760*r16*tc^2*\[Rho]^(9/2) - 1904520*r17*tc^2*\[Rho]^(9/2) + 
   3638160*r18*tc^2*\[Rho]^(9/2) + 2554464*r2*tc^2*\[Rho]^(9/2) + 
   2794464*r3*tc^2*\[Rho]^(9/2) - 4081056*r4*tc^2*\[Rho]^(9/2) + 
   341112*r5*tc^2*\[Rho]^(9/2) - 2673288*r6*tc^2*\[Rho]^(9/2) + 
   1400712*r7*tc^2*\[Rho]^(9/2) + 3865080*r8*tc^2*\[Rho]^(9/2) - 
   1426080*r9*tc^2*\[Rho]^(9/2) + 24281400*r1*tc^4*\[Rho]^(9/2) + 
   4920000*r11*tc^4*\[Rho]^(9/2) + 5959200*r12*tc^4*\[Rho]^(9/2) - 
   3633600*r13*tc^4*\[Rho]^(9/2) - 4544400*r14*tc^4*\[Rho]^(9/2) - 
   4734000*r15*tc^4*\[Rho]^(9/2) - 3807000*r16*tc^4*\[Rho]^(9/2) - 
   4793400*r17*tc^4*\[Rho]^(9/2) + 8900400*r18*tc^4*\[Rho]^(9/2) + 
   10539600*r2*tc^4*\[Rho]^(9/2) + 3348000*r3*tc^4*\[Rho]^(9/2) - 
   6963600*r4*tc^4*\[Rho]^(9/2) - 53400*r5*tc^4*\[Rho]^(9/2) - 
   7750200*r6*tc^4*\[Rho]^(9/2) + 3211800*r7*tc^4*\[Rho]^(9/2) + 
   9094200*r8*tc^4*\[Rho]^(9/2) - 1729200*r9*tc^4*\[Rho]^(9/2) - 
   91980360*r1*tc^6*\[Rho]^(9/2) - 32421600*r11*tc^6*\[Rho]^(9/2) - 
   33780000*r12*tc^6*\[Rho]^(9/2) + 27036000*r13*tc^6*\[Rho]^(9/2) + 
   26006400*r14*tc^6*\[Rho]^(9/2) + 9102000*r15*tc^6*\[Rho]^(9/2) + 
   14290200*r16*tc^6*\[Rho]^(9/2) + 19728600*r17*tc^6*\[Rho]^(9/2) - 
   33966000*r18*tc^6*\[Rho]^(9/2) - 27284160*r2*tc^6*\[Rho]^(9/2) - 
   25376160*r3*tc^6*\[Rho]^(9/2) + 37376640*r4*tc^6*\[Rho]^(9/2) - 
   3602280*r5*tc^6*\[Rho]^(9/2) + 27967320*r6*tc^6*\[Rho]^(9/2) - 
   12713880*r7*tc^6*\[Rho]^(9/2) - 38569800*r8*tc^6*\[Rho]^(9/2) + 
   13531200*r9*tc^6*\[Rho]^(9/2) - 76133640*r1*tc^8*\[Rho]^(9/2) + 
   29709600*r11*tc^8*\[Rho]^(9/2) + 13068000*r12*tc^8*\[Rho]^(9/2) - 
   11124000*r13*tc^8*\[Rho]^(9/2) + 11121600*r14*tc^8*\[Rho]^(9/2) + 
   82494000*r15*tc^8*\[Rho]^(9/2) + 26885400*r16*tc^8*\[Rho]^(9/2) - 
   2025000*r17*tc^8*\[Rho]^(9/2) - 51313200*r18*tc^8*\[Rho]^(9/2) - 
   118765440*r2*tc^8*\[Rho]^(9/2) + 54286560*r3*tc^8*\[Rho]^(9/2) + 
   9293760*r4*tc^8*\[Rho]^(9/2) + 39507480*r5*tc^8*\[Rho]^(9/2) + 
   22597080*r6*tc^8*\[Rho]^(9/2) - 18084120*r7*tc^8*\[Rho]^(9/2) - 
   26459400*r8*tc^8*\[Rho]^(9/2) - 4195200*r9*tc^8*\[Rho]^(9/2) + 
   309725520*r1*tc^10*\[Rho]^(9/2) + 5673600*r11*tc^10*\[Rho]^(9/2) + 
   61041600*r12*tc^10*\[Rho]^(9/2) - 35894400*r13*tc^10*\[Rho]^(9/2) - 
   129880800*r14*tc^10*\[Rho]^(9/2) - 143162400*r15*tc^10*\[Rho]^(9/2) - 
   53024400*r16*tc^10*\[Rho]^(9/2) + 38343600*r17*tc^10*\[Rho]^(9/2) + 
   110772000*r18*tc^10*\[Rho]^(9/2) + 113217120*r2*tc^10*\[Rho]^(9/2) - 
   521280*r3*tc^10*\[Rho]^(9/2) - 128429280*r4*tc^10*\[Rho]^(9/2) - 
   76173840*r5*tc^10*\[Rho]^(9/2) + 20186160*r6*tc^10*\[Rho]^(9/2) + 
   45503760*r7*tc^10*\[Rho]^(9/2) + 80869200*r8*tc^10*\[Rho]^(9/2) - 
   39780000*r9*tc^10*\[Rho]^(9/2) + 341233872*r1*tc^12*\[Rho]^(9/2) - 
   22740480*r11*tc^12*\[Rho]^(9/2) - 100094400*r12*tc^12*\[Rho]^(9/2) + 
   53155200*r13*tc^12*\[Rho]^(9/2) + 200581920*r14*tc^12*\[Rho]^(9/2) + 
   114424800*r15*tc^12*\[Rho]^(9/2) + 34539120*r16*tc^12*\[Rho]^(9/2) - 
   98577360*r17*tc^12*\[Rho]^(9/2) - 76295520*r18*tc^12*\[Rho]^(9/2) + 
   39346272*r2*tc^12*\[Rho]^(9/2) - 69265728*r3*tc^12*\[Rho]^(9/2) + 
   185889312*r4*tc^12*\[Rho]^(9/2) + 79931376*r5*tc^12*\[Rho]^(9/2) - 
   120492624*r6*tc^12*\[Rho]^(9/2) - 38727024*r7*tc^12*\[Rho]^(9/2) - 
   57837360*r8*tc^12*\[Rho]^(9/2) + 67304160*r9*tc^12*\[Rho]^(9/2) + 
   309725520*r1*tc^14*\[Rho]^(9/2) + 5673600*r11*tc^14*\[Rho]^(9/2) + 
   61041600*r12*tc^14*\[Rho]^(9/2) - 35894400*r13*tc^14*\[Rho]^(9/2) - 
   129880800*r14*tc^14*\[Rho]^(9/2) - 143162400*r15*tc^14*\[Rho]^(9/2) - 
   53024400*r16*tc^14*\[Rho]^(9/2) + 38343600*r17*tc^14*\[Rho]^(9/2) + 
   110772000*r18*tc^14*\[Rho]^(9/2) + 113217120*r2*tc^14*\[Rho]^(9/2) - 
   521280*r3*tc^14*\[Rho]^(9/2) - 128429280*r4*tc^14*\[Rho]^(9/2) - 
   76173840*r5*tc^14*\[Rho]^(9/2) + 20186160*r6*tc^14*\[Rho]^(9/2) + 
   45503760*r7*tc^14*\[Rho]^(9/2) + 80869200*r8*tc^14*\[Rho]^(9/2) - 
   39780000*r9*tc^14*\[Rho]^(9/2) - 76133640*r1*tc^16*\[Rho]^(9/2) + 
   29709600*r11*tc^16*\[Rho]^(9/2) + 13068000*r12*tc^16*\[Rho]^(9/2) - 
   11124000*r13*tc^16*\[Rho]^(9/2) + 11121600*r14*tc^16*\[Rho]^(9/2) + 
   82494000*r15*tc^16*\[Rho]^(9/2) + 26885400*r16*tc^16*\[Rho]^(9/2) - 
   2025000*r17*tc^16*\[Rho]^(9/2) - 51313200*r18*tc^16*\[Rho]^(9/2) - 
   118765440*r2*tc^16*\[Rho]^(9/2) + 54286560*r3*tc^16*\[Rho]^(9/2) + 
   9293760*r4*tc^16*\[Rho]^(9/2) + 39507480*r5*tc^16*\[Rho]^(9/2) + 
   22597080*r6*tc^16*\[Rho]^(9/2) - 18084120*r7*tc^16*\[Rho]^(9/2) - 
   26459400*r8*tc^16*\[Rho]^(9/2) - 4195200*r9*tc^16*\[Rho]^(9/2) - 
   91980360*r1*tc^18*\[Rho]^(9/2) - 32421600*r11*tc^18*\[Rho]^(9/2) - 
   33780000*r12*tc^18*\[Rho]^(9/2) + 27036000*r13*tc^18*\[Rho]^(9/2) + 
   26006400*r14*tc^18*\[Rho]^(9/2) + 9102000*r15*tc^18*\[Rho]^(9/2) + 
   14290200*r16*tc^18*\[Rho]^(9/2) + 19728600*r17*tc^18*\[Rho]^(9/2) - 
   33966000*r18*tc^18*\[Rho]^(9/2) - 27284160*r2*tc^18*\[Rho]^(9/2) - 
   25376160*r3*tc^18*\[Rho]^(9/2) + 37376640*r4*tc^18*\[Rho]^(9/2) - 
   3602280*r5*tc^18*\[Rho]^(9/2) + 27967320*r6*tc^18*\[Rho]^(9/2) - 
   12713880*r7*tc^18*\[Rho]^(9/2) - 38569800*r8*tc^18*\[Rho]^(9/2) + 
   13531200*r9*tc^18*\[Rho]^(9/2) + 24281400*r1*tc^20*\[Rho]^(9/2) + 
   4920000*r11*tc^20*\[Rho]^(9/2) + 5959200*r12*tc^20*\[Rho]^(9/2) - 
   3633600*r13*tc^20*\[Rho]^(9/2) - 4544400*r14*tc^20*\[Rho]^(9/2) - 
   4734000*r15*tc^20*\[Rho]^(9/2) - 3807000*r16*tc^20*\[Rho]^(9/2) - 
   4793400*r17*tc^20*\[Rho]^(9/2) + 8900400*r18*tc^20*\[Rho]^(9/2) + 
   10539600*r2*tc^20*\[Rho]^(9/2) + 3348000*r3*tc^20*\[Rho]^(9/2) - 
   6963600*r4*tc^20*\[Rho]^(9/2) - 53400*r5*tc^20*\[Rho]^(9/2) - 
   7750200*r6*tc^20*\[Rho]^(9/2) + 3211800*r7*tc^20*\[Rho]^(9/2) + 
   9094200*r8*tc^20*\[Rho]^(9/2) - 1729200*r9*tc^20*\[Rho]^(9/2) + 
   9155064*r1*tc^22*\[Rho]^(9/2) + 3366240*r11*tc^22*\[Rho]^(9/2) + 
   3631200*r12*tc^22*\[Rho]^(9/2) - 2853600*r13*tc^22*\[Rho]^(9/2) - 
   2892960*r14*tc^22*\[Rho]^(9/2) - 896400*r15*tc^22*\[Rho]^(9/2) - 
   1562760*r16*tc^22*\[Rho]^(9/2) - 1904520*r17*tc^22*\[Rho]^(9/2) + 
   3638160*r18*tc^22*\[Rho]^(9/2) + 2554464*r2*tc^22*\[Rho]^(9/2) + 
   2794464*r3*tc^22*\[Rho]^(9/2) - 4081056*r4*tc^22*\[Rho]^(9/2) + 
   341112*r5*tc^22*\[Rho]^(9/2) - 2673288*r6*tc^22*\[Rho]^(9/2) + 
   1400712*r7*tc^22*\[Rho]^(9/2) + 3865080*r8*tc^22*\[Rho]^(9/2) - 
   1426080*r9*tc^22*\[Rho]^(9/2) + 280680*r1*tc^24*\[Rho]^(9/2) + 
   122400*r11*tc^24*\[Rho]^(9/2) + 127200*r12*tc^24*\[Rho]^(9/2) - 
   108000*r13*tc^24*\[Rho]^(9/2) - 100800*r14*tc^24*\[Rho]^(9/2) - 
   15600*r15*tc^24*\[Rho]^(9/2) - 51000*r16*tc^24*\[Rho]^(9/2) - 
   60600*r17*tc^24*\[Rho]^(9/2) + 116400*r18*tc^24*\[Rho]^(9/2) + 
   65280*r2*tc^24*\[Rho]^(9/2) + 101280*r3*tc^24*\[Rho]^(9/2) - 
   141120*r4*tc^24*\[Rho]^(9/2) + 15240*r5*tc^24*\[Rho]^(9/2) - 
   80760*r6*tc^24*\[Rho]^(9/2) + 45240*r7*tc^24*\[Rho]^(9/2) + 
   119400*r8*tc^24*\[Rho]^(9/2) - 52800*r9*tc^24*\[Rho]^(9/2) - 
   1473570*r1*tc*\[Rho]^5 - 642600*r11*tc*\[Rho]^5 - 667800*r12*tc*\[Rho]^5 + 
   567000*r13*tc*\[Rho]^5 + 529200*r14*tc*\[Rho]^5 + 81900*r15*tc*\[Rho]^5 + 
   267750*r16*tc*\[Rho]^5 + 318150*r17*tc*\[Rho]^5 - 611100*r18*tc*\[Rho]^5 - 
   342720*r2*tc*\[Rho]^5 - 531720*r3*tc*\[Rho]^5 + 740880*r4*tc*\[Rho]^5 - 
   80010*r5*tc*\[Rho]^5 + 423990*r6*tc*\[Rho]^5 - 237510*r7*tc*\[Rho]^5 - 
   626850*r8*tc*\[Rho]^5 + 277200*r9*tc*\[Rho]^5 - 
   15098895*r1*tc^3*\[Rho]^5 - 5285700*r11*tc^3*\[Rho]^5 - 
   5714100*r12*tc^3*\[Rho]^5 + 4441500*r13*tc^3*\[Rho]^5 + 
   4517100*r14*tc^3*\[Rho]^5 + 1685250*r15*tc^3*\[Rho]^5 + 
   2619225*r16*tc^3*\[Rho]^5 + 3186225*r17*tc^3*\[Rho]^5 - 
   6082650*r18*tc^3*\[Rho]^5 - 4519620*r2*tc^3*\[Rho]^5 - 
   4255020*r3*tc^3*\[Rho]^5 + 6417180*r4*tc^3*\[Rho]^5 - 
   487935*r5*tc^3*\[Rho]^5 + 4489065*r6*tc^3*\[Rho]^5 - 
   2311785*r7*tc^3*\[Rho]^5 - 6238575*r8*tc^3*\[Rho]^5 + 
   2211300*r9*tc^3*\[Rho]^5 + 11541495*r1*tc^5*\[Rho]^5 + 
   9048900*r11*tc^5*\[Rho]^5 + 9141300*r12*tc^5*\[Rho]^5 - 
   8255100*r13*tc^5*\[Rho]^5 - 7709100*r14*tc^5*\[Rho]^5 + 
   1683150*r15*tc^5*\[Rho]^5 - 1892625*r16*tc^5*\[Rho]^5 - 
   2274825*r17*tc^5*\[Rho]^5 + 4579050*r18*tc^5*\[Rho]^5 - 
   1393980*r2*tc^5*\[Rho]^5 + 8606220*r3*tc^5*\[Rho]^5 - 
   9911580*r4*tc^5*\[Rho]^5 + 1600935*r5*tc^5*\[Rho]^5 - 
   2351265*r6*tc^5*\[Rho]^5 + 1921185*r7*tc^5*\[Rho]^5 + 
   6410775*r8*tc^5*\[Rho]^5 - 4546500*r9*tc^5*\[Rho]^5 + 
   91847700*r1*tc^7*\[Rho]^5 + 19471200*r11*tc^7*\[Rho]^5 + 
   25275600*r12*tc^7*\[Rho]^5 - 16094400*r13*tc^7*\[Rho]^5 - 
   22348200*r14*tc^7*\[Rho]^5 - 20466600*r15*tc^7*\[Rho]^5 - 
   17272500*r16*tc^7*\[Rho]^5 - 16625700*r17*tc^7*\[Rho]^5 + 
   38728200*r18*tc^7*\[Rho]^5 + 38338440*r2*tc^7*\[Rho]^5 + 
   13848240*r3*tc^7*\[Rho]^5 - 31843560*r4*tc^7*\[Rho]^5 - 
   2061780*r5*tc^7*\[Rho]^5 - 26211780*r6*tc^7*\[Rho]^5 + 
   14087220*r7*tc^7*\[Rho]^5 + 34626900*r8*tc^7*\[Rho]^5 - 
   9269400*r9*tc^7*\[Rho]^5 - 83586930*r1*tc^9*\[Rho]^5 - 
   50211000*r11*tc^9*\[Rho]^5 - 63516600*r12*tc^9*\[Rho]^5 + 
   40458600*r13*tc^9*\[Rho]^5 + 60190200*r14*tc^9*\[Rho]^5 - 
   6696900*r15*tc^9*\[Rho]^5 + 7831950*r16*tc^9*\[Rho]^5 + 
   1758750*r17*tc^9*\[Rho]^5 - 23400300*r18*tc^9*\[Rho]^5 + 
   22632120*r2*tc^9*\[Rho]^5 - 65719080*r3*tc^9*\[Rho]^5 + 
   69957720*r4*tc^9*\[Rho]^5 - 8872290*r5*tc^9*\[Rho]^5 + 
   1871310*r6*tc^9*\[Rho]^5 - 10550190*r7*tc^9*\[Rho]^5 - 
   38032050*r8*tc^9*\[Rho]^5 + 28816200*r9*tc^9*\[Rho]^5 - 
   141608040*r1*tc^11*\[Rho]^5 + 27619200*r11*tc^11*\[Rho]^5 + 
   35481600*r12*tc^11*\[Rho]^5 - 21117600*r13*tc^11*\[Rho]^5 - 
   35179200*r14*tc^11*\[Rho]^5 + 23713200*r15*tc^11*\[Rho]^5 + 
   8446200*r16*tc^11*\[Rho]^5 + 13637400*r17*tc^11*\[Rho]^5 - 
   13213200*r18*tc^11*\[Rho]^5 - 54714240*r2*tc^11*\[Rho]^5 + 
   48051360*r3*tc^11*\[Rho]^5 - 35360640*r4*tc^11*\[Rho]^5 + 
   9901080*r5*tc^11*\[Rho]^5 + 21778680*r6*tc^11*\[Rho]^5 - 
   2908920*r7*tc^11*\[Rho]^5 + 3859800*r8*tc^11*\[Rho]^5 - 
   17488800*r9*tc^11*\[Rho]^5 - 141608040*r1*tc^13*\[Rho]^5 + 
   27619200*r11*tc^13*\[Rho]^5 + 35481600*r12*tc^13*\[Rho]^5 - 
   21117600*r13*tc^13*\[Rho]^5 - 35179200*r14*tc^13*\[Rho]^5 + 
   23713200*r15*tc^13*\[Rho]^5 + 8446200*r16*tc^13*\[Rho]^5 + 
   13637400*r17*tc^13*\[Rho]^5 - 13213200*r18*tc^13*\[Rho]^5 - 
   54714240*r2*tc^13*\[Rho]^5 + 48051360*r3*tc^13*\[Rho]^5 - 
   35360640*r4*tc^13*\[Rho]^5 + 9901080*r5*tc^13*\[Rho]^5 + 
   21778680*r6*tc^13*\[Rho]^5 - 2908920*r7*tc^13*\[Rho]^5 + 
   3859800*r8*tc^13*\[Rho]^5 - 17488800*r9*tc^13*\[Rho]^5 - 
   83586930*r1*tc^15*\[Rho]^5 - 50211000*r11*tc^15*\[Rho]^5 - 
   63516600*r12*tc^15*\[Rho]^5 + 40458600*r13*tc^15*\[Rho]^5 + 
   60190200*r14*tc^15*\[Rho]^5 - 6696900*r15*tc^15*\[Rho]^5 + 
   7831950*r16*tc^15*\[Rho]^5 + 1758750*r17*tc^15*\[Rho]^5 - 
   23400300*r18*tc^15*\[Rho]^5 + 22632120*r2*tc^15*\[Rho]^5 - 
   65719080*r3*tc^15*\[Rho]^5 + 69957720*r4*tc^15*\[Rho]^5 - 
   8872290*r5*tc^15*\[Rho]^5 + 1871310*r6*tc^15*\[Rho]^5 - 
   10550190*r7*tc^15*\[Rho]^5 - 38032050*r8*tc^15*\[Rho]^5 + 
   28816200*r9*tc^15*\[Rho]^5 + 91847700*r1*tc^17*\[Rho]^5 + 
   19471200*r11*tc^17*\[Rho]^5 + 25275600*r12*tc^17*\[Rho]^5 - 
   16094400*r13*tc^17*\[Rho]^5 - 22348200*r14*tc^17*\[Rho]^5 - 
   20466600*r15*tc^17*\[Rho]^5 - 17272500*r16*tc^17*\[Rho]^5 - 
   16625700*r17*tc^17*\[Rho]^5 + 38728200*r18*tc^17*\[Rho]^5 + 
   38338440*r2*tc^17*\[Rho]^5 + 13848240*r3*tc^17*\[Rho]^5 - 
   31843560*r4*tc^17*\[Rho]^5 - 2061780*r5*tc^17*\[Rho]^5 - 
   26211780*r6*tc^17*\[Rho]^5 + 14087220*r7*tc^17*\[Rho]^5 + 
   34626900*r8*tc^17*\[Rho]^5 - 9269400*r9*tc^17*\[Rho]^5 + 
   11541495*r1*tc^19*\[Rho]^5 + 9048900*r11*tc^19*\[Rho]^5 + 
   9141300*r12*tc^19*\[Rho]^5 - 8255100*r13*tc^19*\[Rho]^5 - 
   7709100*r14*tc^19*\[Rho]^5 + 1683150*r15*tc^19*\[Rho]^5 - 
   1892625*r16*tc^19*\[Rho]^5 - 2274825*r17*tc^19*\[Rho]^5 + 
   4579050*r18*tc^19*\[Rho]^5 - 1393980*r2*tc^19*\[Rho]^5 + 
   8606220*r3*tc^19*\[Rho]^5 - 9911580*r4*tc^19*\[Rho]^5 + 
   1600935*r5*tc^19*\[Rho]^5 - 2351265*r6*tc^19*\[Rho]^5 + 
   1921185*r7*tc^19*\[Rho]^5 + 6410775*r8*tc^19*\[Rho]^5 - 
   4546500*r9*tc^19*\[Rho]^5 - 15098895*r1*tc^21*\[Rho]^5 - 
   5285700*r11*tc^21*\[Rho]^5 - 5714100*r12*tc^21*\[Rho]^5 + 
   4441500*r13*tc^21*\[Rho]^5 + 4517100*r14*tc^21*\[Rho]^5 + 
   1685250*r15*tc^21*\[Rho]^5 + 2619225*r16*tc^21*\[Rho]^5 + 
   3186225*r17*tc^21*\[Rho]^5 - 6082650*r18*tc^21*\[Rho]^5 - 
   4519620*r2*tc^21*\[Rho]^5 - 4255020*r3*tc^21*\[Rho]^5 + 
   6417180*r4*tc^21*\[Rho]^5 - 487935*r5*tc^21*\[Rho]^5 + 
   4489065*r6*tc^21*\[Rho]^5 - 2311785*r7*tc^21*\[Rho]^5 - 
   6238575*r8*tc^21*\[Rho]^5 + 2211300*r9*tc^21*\[Rho]^5 - 
   1473570*r1*tc^23*\[Rho]^5 - 642600*r11*tc^23*\[Rho]^5 - 
   667800*r12*tc^23*\[Rho]^5 + 567000*r13*tc^23*\[Rho]^5 + 
   529200*r14*tc^23*\[Rho]^5 + 81900*r15*tc^23*\[Rho]^5 + 
   267750*r16*tc^23*\[Rho]^5 + 318150*r17*tc^23*\[Rho]^5 - 
   611100*r18*tc^23*\[Rho]^5 - 342720*r2*tc^23*\[Rho]^5 - 
   531720*r3*tc^23*\[Rho]^5 + 740880*r4*tc^23*\[Rho]^5 - 
   80010*r5*tc^23*\[Rho]^5 + 423990*r6*tc^23*\[Rho]^5 - 
   237510*r7*tc^23*\[Rho]^5 - 626850*r8*tc^23*\[Rho]^5 + 
   277200*r9*tc^23*\[Rho]^5 + 2947140*r1*tc^2*\[Rho]^(11/2) + 
   1285200*r11*tc^2*\[Rho]^(11/2) + 1335600*r12*tc^2*\[Rho]^(11/2) - 
   1134000*r13*tc^2*\[Rho]^(11/2) - 1058400*r14*tc^2*\[Rho]^(11/2) - 
   163800*r15*tc^2*\[Rho]^(11/2) - 535500*r16*tc^2*\[Rho]^(11/2) - 
   636300*r17*tc^2*\[Rho]^(11/2) + 1222200*r18*tc^2*\[Rho]^(11/2) + 
   685440*r2*tc^2*\[Rho]^(11/2) + 1063440*r3*tc^2*\[Rho]^(11/2) - 
   1481760*r4*tc^2*\[Rho]^(11/2) + 160020*r5*tc^2*\[Rho]^(11/2) - 
   847980*r6*tc^2*\[Rho]^(11/2) + 475020*r7*tc^2*\[Rho]^(11/2) + 
   1253700*r8*tc^2*\[Rho]^(11/2) - 554400*r9*tc^2*\[Rho]^(11/2) + 
   8538040*r1*tc^4*\[Rho]^(11/2) + 2206400*r11*tc^4*\[Rho]^(11/2) + 
   2458400*r12*tc^4*\[Rho]^(11/2) - 1736000*r13*tc^4*\[Rho]^(11/2) - 
   1878800*r14*tc^4*\[Rho]^(11/2) - 1470000*r15*tc^4*\[Rho]^(11/2) - 
   1563800*r16*tc^4*\[Rho]^(11/2) - 1894200*r17*tc^4*\[Rho]^(11/2) + 
   3598000*r18*tc^4*\[Rho]^(11/2) + 3247440*r2*tc^4*\[Rho]^(11/2) + 
   1531040*r3*tc^4*\[Rho]^(11/2) - 2828560*r4*tc^4*\[Rho]^(11/2) + 
   66920*r5*tc^4*\[Rho]^(11/2) - 2705080*r6*tc^4*\[Rho]^(11/2) + 
   1335320*r7*tc^4*\[Rho]^(11/2) + 3283000*r8*tc^4*\[Rho]^(11/2) - 
   820400*r9*tc^4*\[Rho]^(11/2) - 34008380*r1*tc^6*\[Rho]^(11/2) - 
   15274000*r11*tc^6*\[Rho]^(11/2) - 16080400*r12*tc^6*\[Rho]^(11/2) + 
   13308400*r13*tc^6*\[Rho]^(11/2) + 13157200*r14*tc^6*\[Rho]^(11/2) + 
   1902600*r15*tc^6*\[Rho]^(11/2) + 5548900*r16*tc^6*\[Rho]^(11/2) + 
   6797700*r17*tc^6*\[Rho]^(11/2) - 13063400*r18*tc^6*\[Rho]^(11/2) - 
   6872880*r2*tc^6*\[Rho]^(11/2) - 12999280*r3*tc^6*\[Rho]^(11/2) + 
   17711120*r4*tc^6*\[Rho]^(11/2) - 1929340*r5*tc^6*\[Rho]^(11/2) + 
   9276260*r6*tc^6*\[Rho]^(11/2) - 4923940*r7*tc^6*\[Rho]^(11/2) - 
   14896700*r8*tc^6*\[Rho]^(11/2) + 7394800*r9*tc^6*\[Rho]^(11/2) - 
   8718080*r1*tc^8*\[Rho]^(11/2) + 13025600*r11*tc^8*\[Rho]^(11/2) + 
   10505600*r12*tc^8*\[Rho]^(11/2) - 12891200*r13*tc^8*\[Rho]^(11/2) - 
   9044000*r14*tc^8*\[Rho]^(11/2) + 10920000*r15*tc^8*\[Rho]^(11/2) + 
   4429600*r16*tc^8*\[Rho]^(11/2) + 2536800*r17*tc^8*\[Rho]^(11/2) - 
   8724800*r18*tc^8*\[Rho]^(11/2) - 17280480*r2*tc^8*\[Rho]^(11/2) + 
   12897920*r3*tc^8*\[Rho]^(11/2) - 9294880*r4*tc^8*\[Rho]^(11/2) + 
   4124960*r5*tc^8*\[Rho]^(11/2) + 4964960*r6*tc^8*\[Rho]^(11/2) - 
   3435040*r7*tc^8*\[Rho]^(11/2) + 1254400*r8*tc^8*\[Rho]^(11/2) - 
   8876000*r9*tc^8*\[Rho]^(11/2) + 70933240*r1*tc^10*\[Rho]^(11/2) + 
   17931200*r11*tc^10*\[Rho]^(11/2) + 29976800*r12*tc^10*\[Rho]^(11/2) - 
   10472000*r13*tc^10*\[Rho]^(11/2) - 25718000*r14*tc^10*\[Rho]^(11/2) - 
   8190000*r15*tc^10*\[Rho]^(11/2) - 10165400*r16*tc^10*\[Rho]^(11/2) - 
   6027000*r17*tc^10*\[Rho]^(11/2) + 26177200*r18*tc^10*\[Rho]^(11/2) + 
   16401840*r2*tc^10*\[Rho]^(11/2) + 26899040*r3*tc^10*\[Rho]^(11/2) - 
   32178160*r4*tc^10*\[Rho]^(11/2) + 2082920*r5*tc^10*\[Rho]^(11/2) - 
   12953080*r6*tc^10*\[Rho]^(11/2) + 11482520*r7*tc^10*\[Rho]^(11/2) + 
   23140600*r8*tc^10*\[Rho]^(11/2) - 4062800*r9*tc^10*\[Rho]^(11/2) - 
   3904880*r1*tc^12*\[Rho]^(11/2) - 38348800*r11*tc^12*\[Rho]^(11/2) - 
   56392000*r12*tc^12*\[Rho]^(11/2) + 25849600*r13*tc^12*\[Rho]^(11/2) + 
   49084000*r14*tc^12*\[Rho]^(11/2) - 5997600*r15*tc^12*\[Rho]^(11/2) + 
   4572400*r16*tc^12*\[Rho]^(11/2) - 1554000*r17*tc^12*\[Rho]^(11/2) - 
   18418400*r18*tc^12*\[Rho]^(11/2) + 7637280*r2*tc^12*\[Rho]^(11/2) - 
   58784320*r3*tc^12*\[Rho]^(11/2) + 56144480*r4*tc^12*\[Rho]^(11/2) - 
   9010960*r5*tc^12*\[Rho]^(11/2) + 4529840*r6*tc^12*\[Rho]^(11/2) - 
   9867760*r7*tc^12*\[Rho]^(11/2) - 28070000*r8*tc^12*\[Rho]^(11/2) + 
   13837600*r9*tc^12*\[Rho]^(11/2) + 70933240*r1*tc^14*\[Rho]^(11/2) + 
   17931200*r11*tc^14*\[Rho]^(11/2) + 29976800*r12*tc^14*\[Rho]^(11/2) - 
   10472000*r13*tc^14*\[Rho]^(11/2) - 25718000*r14*tc^14*\[Rho]^(11/2) - 
   8190000*r15*tc^14*\[Rho]^(11/2) - 10165400*r16*tc^14*\[Rho]^(11/2) - 
   6027000*r17*tc^14*\[Rho]^(11/2) + 26177200*r18*tc^14*\[Rho]^(11/2) + 
   16401840*r2*tc^14*\[Rho]^(11/2) + 26899040*r3*tc^14*\[Rho]^(11/2) - 
   32178160*r4*tc^14*\[Rho]^(11/2) + 2082920*r5*tc^14*\[Rho]^(11/2) - 
   12953080*r6*tc^14*\[Rho]^(11/2) + 11482520*r7*tc^14*\[Rho]^(11/2) + 
   23140600*r8*tc^14*\[Rho]^(11/2) - 4062800*r9*tc^14*\[Rho]^(11/2) - 
   8718080*r1*tc^16*\[Rho]^(11/2) + 13025600*r11*tc^16*\[Rho]^(11/2) + 
   10505600*r12*tc^16*\[Rho]^(11/2) - 12891200*r13*tc^16*\[Rho]^(11/2) - 
   9044000*r14*tc^16*\[Rho]^(11/2) + 10920000*r15*tc^16*\[Rho]^(11/2) + 
   4429600*r16*tc^16*\[Rho]^(11/2) + 2536800*r17*tc^16*\[Rho]^(11/2) - 
   8724800*r18*tc^16*\[Rho]^(11/2) - 17280480*r2*tc^16*\[Rho]^(11/2) + 
   12897920*r3*tc^16*\[Rho]^(11/2) - 9294880*r4*tc^16*\[Rho]^(11/2) + 
   4124960*r5*tc^16*\[Rho]^(11/2) + 4964960*r6*tc^16*\[Rho]^(11/2) - 
   3435040*r7*tc^16*\[Rho]^(11/2) + 1254400*r8*tc^16*\[Rho]^(11/2) - 
   8876000*r9*tc^16*\[Rho]^(11/2) - 34008380*r1*tc^18*\[Rho]^(11/2) - 
   15274000*r11*tc^18*\[Rho]^(11/2) - 16080400*r12*tc^18*\[Rho]^(11/2) + 
   13308400*r13*tc^18*\[Rho]^(11/2) + 13157200*r14*tc^18*\[Rho]^(11/2) + 
   1902600*r15*tc^18*\[Rho]^(11/2) + 5548900*r16*tc^18*\[Rho]^(11/2) + 
   6797700*r17*tc^18*\[Rho]^(11/2) - 13063400*r18*tc^18*\[Rho]^(11/2) - 
   6872880*r2*tc^18*\[Rho]^(11/2) - 12999280*r3*tc^18*\[Rho]^(11/2) + 
   17711120*r4*tc^18*\[Rho]^(11/2) - 1929340*r5*tc^18*\[Rho]^(11/2) + 
   9276260*r6*tc^18*\[Rho]^(11/2) - 4923940*r7*tc^18*\[Rho]^(11/2) - 
   14896700*r8*tc^18*\[Rho]^(11/2) + 7394800*r9*tc^18*\[Rho]^(11/2) + 
   8538040*r1*tc^20*\[Rho]^(11/2) + 2206400*r11*tc^20*\[Rho]^(11/2) + 
   2458400*r12*tc^20*\[Rho]^(11/2) - 1736000*r13*tc^20*\[Rho]^(11/2) - 
   1878800*r14*tc^20*\[Rho]^(11/2) - 1470000*r15*tc^20*\[Rho]^(11/2) - 
   1563800*r16*tc^20*\[Rho]^(11/2) - 1894200*r17*tc^20*\[Rho]^(11/2) + 
   3598000*r18*tc^20*\[Rho]^(11/2) + 3247440*r2*tc^20*\[Rho]^(11/2) + 
   1531040*r3*tc^20*\[Rho]^(11/2) - 2828560*r4*tc^20*\[Rho]^(11/2) + 
   66920*r5*tc^20*\[Rho]^(11/2) - 2705080*r6*tc^20*\[Rho]^(11/2) + 
   1335320*r7*tc^20*\[Rho]^(11/2) + 3283000*r8*tc^20*\[Rho]^(11/2) - 
   820400*r9*tc^20*\[Rho]^(11/2) + 2947140*r1*tc^22*\[Rho]^(11/2) + 
   1285200*r11*tc^22*\[Rho]^(11/2) + 1335600*r12*tc^22*\[Rho]^(11/2) - 
   1134000*r13*tc^22*\[Rho]^(11/2) - 1058400*r14*tc^22*\[Rho]^(11/2) - 
   163800*r15*tc^22*\[Rho]^(11/2) - 535500*r16*tc^22*\[Rho]^(11/2) - 
   636300*r17*tc^22*\[Rho]^(11/2) + 1222200*r18*tc^22*\[Rho]^(11/2) + 
   685440*r2*tc^22*\[Rho]^(11/2) + 1063440*r3*tc^22*\[Rho]^(11/2) - 
   1481760*r4*tc^22*\[Rho]^(11/2) + 160020*r5*tc^22*\[Rho]^(11/2) - 
   847980*r6*tc^22*\[Rho]^(11/2) + 475020*r7*tc^22*\[Rho]^(11/2) + 
   1253700*r8*tc^22*\[Rho]^(11/2) - 554400*r9*tc^22*\[Rho]^(11/2) - 
   2701545*r1*tc^3*\[Rho]^6 - 1178100*r11*tc^3*\[Rho]^6 - 
   1224300*r12*tc^3*\[Rho]^6 + 1039500*r13*tc^3*\[Rho]^6 + 
   970200*r14*tc^3*\[Rho]^6 + 150150*r15*tc^3*\[Rho]^6 + 
   490875*r16*tc^3*\[Rho]^6 + 583275*r17*tc^3*\[Rho]^6 - 
   1120350*r18*tc^3*\[Rho]^6 - 628320*r2*tc^3*\[Rho]^6 - 
   974820*r3*tc^3*\[Rho]^6 + 1358280*r4*tc^3*\[Rho]^6 - 
   146685*r5*tc^3*\[Rho]^6 + 777315*r6*tc^3*\[Rho]^6 - 
   435435*r7*tc^3*\[Rho]^6 - 1149225*r8*tc^3*\[Rho]^6 + 
   508200*r9*tc^3*\[Rho]^6 + 2145885*r1*tc^5*\[Rho]^6 + 
   2018100*r11*tc^5*\[Rho]^6 + 2055900*r12*tc^5*\[Rho]^6 - 
   1879500*r13*tc^5*\[Rho]^6 - 1713600*r14*tc^5*\[Rho]^6 + 
   551250*r15*tc^5*\[Rho]^6 - 240975*r16*tc^5*\[Rho]^6 - 
   308175*r17*tc^5*\[Rho]^6 + 620550*r18*tc^5*\[Rho]^6 - 
   378840*r2*tc^5*\[Rho]^6 + 1954260*r3*tc^5*\[Rho]^6 - 
   2155440*r4*tc^5*\[Rho]^6 + 403305*r5*tc^5*\[Rho]^6 - 
   394695*r6*tc^5*\[Rho]^6 + 259455*r7*tc^5*\[Rho]^6 + 
   1218525*r8*tc^5*\[Rho]^6 - 1024800*r9*tc^5*\[Rho]^6 + 
   14623350*r1*tc^7*\[Rho]^6 + 4137000*r11*tc^7*\[Rho]^6 + 
   4641000*r12*tc^7*\[Rho]^6 - 3271800*r13*tc^7*\[Rho]^6 - 
   3565800*r14*tc^7*\[Rho]^6 - 2320500*r15*tc^7*\[Rho]^6 - 
   2798250*r16*tc^7*\[Rho]^6 - 3260250*r17*tc^7*\[Rho]^6 + 
   6428100*r18*tc^7*\[Rho]^6 + 5277720*r2*tc^7*\[Rho]^6 + 
   3076920*r3*tc^7*\[Rho]^6 - 5255880*r4*tc^7*\[Rho]^6 + 
   220710*r5*tc^7*\[Rho]^6 - 4592490*r6*tc^7*\[Rho]^6 + 
   2432010*r7*tc^7*\[Rho]^6 + 5618550*r8*tc^7*\[Rho]^6 - 
   1507800*r9*tc^7*\[Rho]^6 - 21894390*r1*tc^9*\[Rho]^6 - 
   12738600*r11*tc^9*\[Rho]^6 - 14015400*r12*tc^9*\[Rho]^6 + 
   10630200*r13*tc^9*\[Rho]^6 + 11277000*r14*tc^9*\[Rho]^6 - 
   199500*r15*tc^9*\[Rho]^6 + 2848650*r16*tc^9*\[Rho]^6 + 
   3713850*r17*tc^9*\[Rho]^6 - 7637700*r18*tc^9*\[Rho]^6 - 
   3285240*r2*tc^9*\[Rho]^6 - 12256440*r3*tc^9*\[Rho]^6 + 
   14270760*r4*tc^9*\[Rho]^6 - 2139270*r5*tc^9*\[Rho]^6 + 
   5765130*r6*tc^9*\[Rho]^6 - 2939370*r7*tc^9*\[Rho]^6 - 
   10456950*r8*tc^9*\[Rho]^6 + 5590200*r9*tc^9*\[Rho]^6 + 
   1536780*r1*tc^11*\[Rho]^6 + 7761600*r11*tc^11*\[Rho]^6 + 
   8542800*r12*tc^11*\[Rho]^6 - 6518400*r13*tc^11*\[Rho]^6 - 
   6967800*r14*tc^11*\[Rho]^6 + 1818600*r15*tc^11*\[Rho]^6 - 
   300300*r16*tc^11*\[Rho]^6 - 728700*r17*tc^11*\[Rho]^6 + 
   1709400*r18*tc^11*\[Rho]^6 - 985320*r2*tc^11*\[Rho]^6 + 
   8200080*r3*tc^11*\[Rho]^6 - 8217720*r4*tc^11*\[Rho]^6 + 
   1661940*r5*tc^11*\[Rho]^6 - 1555260*r6*tc^11*\[Rho]^6 + 
   683340*r7*tc^11*\[Rho]^6 + 4769100*r8*tc^11*\[Rho]^6 - 
   3565800*r9*tc^11*\[Rho]^6 + 1536780*r1*tc^13*\[Rho]^6 + 
   7761600*r11*tc^13*\[Rho]^6 + 8542800*r12*tc^13*\[Rho]^6 - 
   6518400*r13*tc^13*\[Rho]^6 - 6967800*r14*tc^13*\[Rho]^6 + 
   1818600*r15*tc^13*\[Rho]^6 - 300300*r16*tc^13*\[Rho]^6 - 
   728700*r17*tc^13*\[Rho]^6 + 1709400*r18*tc^13*\[Rho]^6 - 
   985320*r2*tc^13*\[Rho]^6 + 8200080*r3*tc^13*\[Rho]^6 - 
   8217720*r4*tc^13*\[Rho]^6 + 1661940*r5*tc^13*\[Rho]^6 - 
   1555260*r6*tc^13*\[Rho]^6 + 683340*r7*tc^13*\[Rho]^6 + 
   4769100*r8*tc^13*\[Rho]^6 - 3565800*r9*tc^13*\[Rho]^6 - 
   21894390*r1*tc^15*\[Rho]^6 - 12738600*r11*tc^15*\[Rho]^6 - 
   14015400*r12*tc^15*\[Rho]^6 + 10630200*r13*tc^15*\[Rho]^6 + 
   11277000*r14*tc^15*\[Rho]^6 - 199500*r15*tc^15*\[Rho]^6 + 
   2848650*r16*tc^15*\[Rho]^6 + 3713850*r17*tc^15*\[Rho]^6 - 
   7637700*r18*tc^15*\[Rho]^6 - 3285240*r2*tc^15*\[Rho]^6 - 
   12256440*r3*tc^15*\[Rho]^6 + 14270760*r4*tc^15*\[Rho]^6 - 
   2139270*r5*tc^15*\[Rho]^6 + 5765130*r6*tc^15*\[Rho]^6 - 
   2939370*r7*tc^15*\[Rho]^6 - 10456950*r8*tc^15*\[Rho]^6 + 
   5590200*r9*tc^15*\[Rho]^6 + 14623350*r1*tc^17*\[Rho]^6 + 
   4137000*r11*tc^17*\[Rho]^6 + 4641000*r12*tc^17*\[Rho]^6 - 
   3271800*r13*tc^17*\[Rho]^6 - 3565800*r14*tc^17*\[Rho]^6 - 
   2320500*r15*tc^17*\[Rho]^6 - 2798250*r16*tc^17*\[Rho]^6 - 
   3260250*r17*tc^17*\[Rho]^6 + 6428100*r18*tc^17*\[Rho]^6 + 
   5277720*r2*tc^17*\[Rho]^6 + 3076920*r3*tc^17*\[Rho]^6 - 
   5255880*r4*tc^17*\[Rho]^6 + 220710*r5*tc^17*\[Rho]^6 - 
   4592490*r6*tc^17*\[Rho]^6 + 2432010*r7*tc^17*\[Rho]^6 + 
   5618550*r8*tc^17*\[Rho]^6 - 1507800*r9*tc^17*\[Rho]^6 + 
   2145885*r1*tc^19*\[Rho]^6 + 2018100*r11*tc^19*\[Rho]^6 + 
   2055900*r12*tc^19*\[Rho]^6 - 1879500*r13*tc^19*\[Rho]^6 - 
   1713600*r14*tc^19*\[Rho]^6 + 551250*r15*tc^19*\[Rho]^6 - 
   240975*r16*tc^19*\[Rho]^6 - 308175*r17*tc^19*\[Rho]^6 + 
   620550*r18*tc^19*\[Rho]^6 - 378840*r2*tc^19*\[Rho]^6 + 
   1954260*r3*tc^19*\[Rho]^6 - 2155440*r4*tc^19*\[Rho]^6 + 
   403305*r5*tc^19*\[Rho]^6 - 394695*r6*tc^19*\[Rho]^6 + 
   259455*r7*tc^19*\[Rho]^6 + 1218525*r8*tc^19*\[Rho]^6 - 
   1024800*r9*tc^19*\[Rho]^6 - 2701545*r1*tc^21*\[Rho]^6 - 
   1178100*r11*tc^21*\[Rho]^6 - 1224300*r12*tc^21*\[Rho]^6 + 
   1039500*r13*tc^21*\[Rho]^6 + 970200*r14*tc^21*\[Rho]^6 + 
   150150*r15*tc^21*\[Rho]^6 + 490875*r16*tc^21*\[Rho]^6 + 
   583275*r17*tc^21*\[Rho]^6 - 1120350*r18*tc^21*\[Rho]^6 - 
   628320*r2*tc^21*\[Rho]^6 - 974820*r3*tc^21*\[Rho]^6 + 
   1358280*r4*tc^21*\[Rho]^6 - 146685*r5*tc^21*\[Rho]^6 + 
   777315*r6*tc^21*\[Rho]^6 - 435435*r7*tc^21*\[Rho]^6 - 
   1149225*r8*tc^21*\[Rho]^6 + 508200*r9*tc^21*\[Rho]^6 + 
   982380*r1*tc^4*\[Rho]^(13/2) + 428400*r11*tc^4*\[Rho]^(13/2) + 
   445200*r12*tc^4*\[Rho]^(13/2) - 378000*r13*tc^4*\[Rho]^(13/2) - 
   352800*r14*tc^4*\[Rho]^(13/2) - 54600*r15*tc^4*\[Rho]^(13/2) - 
   178500*r16*tc^4*\[Rho]^(13/2) - 212100*r17*tc^4*\[Rho]^(13/2) + 
   407400*r18*tc^4*\[Rho]^(13/2) + 228480*r2*tc^4*\[Rho]^(13/2) + 
   354480*r3*tc^4*\[Rho]^(13/2) - 493920*r4*tc^4*\[Rho]^(13/2) + 
   53340*r5*tc^4*\[Rho]^(13/2) - 282660*r6*tc^4*\[Rho]^(13/2) + 
   158340*r7*tc^4*\[Rho]^(13/2) + 417900*r8*tc^4*\[Rho]^(13/2) - 
   184800*r9*tc^4*\[Rho]^(13/2) - 3237360*r1*tc^6*\[Rho]^(13/2) - 
   1864800*r11*tc^6*\[Rho]^(13/2) - 1948800*r12*tc^6*\[Rho]^(13/2) + 
   1663200*r13*tc^6*\[Rho]^(13/2) + 1587600*r14*tc^6*\[Rho]^(13/2) - 
   67200*r15*tc^6*\[Rho]^(13/2) + 470400*r16*tc^6*\[Rho]^(13/2) + 
   588000*r17*tc^6*\[Rho]^(13/2) - 1142400*r18*tc^6*\[Rho]^(13/2) - 
   431760*r2*tc^6*\[Rho]^(13/2) - 1666560*r3*tc^6*\[Rho]^(13/2) + 
   2071440*r4*tc^6*\[Rho]^(13/2) - 295680*r5*tc^6*\[Rho]^(13/2) + 
   829920*r6*tc^6*\[Rho]^(13/2) - 430080*r7*tc^6*\[Rho]^(13/2) - 
   1503600*r8*tc^6*\[Rho]^(13/2) + 898800*r9*tc^6*\[Rho]^(13/2) + 
   3163440*r1*tc^8*\[Rho]^(13/2) + 3326400*r11*tc^8*\[Rho]^(13/2) + 
   3494400*r12*tc^8*\[Rho]^(13/2) - 3024000*r13*tc^8*\[Rho]^(13/2) - 
   2973600*r14*tc^8*\[Rho]^(13/2) + 890400*r15*tc^8*\[Rho]^(13/2) - 
   58800*r16*tc^8*\[Rho]^(13/2) - 193200*r17*tc^8*\[Rho]^(13/2) + 
   420000*r18*tc^8*\[Rho]^(13/2) - 708960*r2*tc^8*\[Rho]^(13/2) + 
   3272640*r3*tc^8*\[Rho]^(13/2) - 3497760*r4*tc^8*\[Rho]^(13/2) + 
   687120*r5*tc^8*\[Rho]^(13/2) - 455280*r6*tc^8*\[Rho]^(13/2) + 
   99120*r7*tc^8*\[Rho]^(13/2) + 1873200*r8*tc^8*\[Rho]^(13/2) - 
   1898400*r9*tc^8*\[Rho]^(13/2) - 687120*r1*tc^10*\[Rho]^(13/2) - 
   3376800*r11*tc^10*\[Rho]^(13/2) - 3561600*r12*tc^10*\[Rho]^(13/2) + 
   3175200*r13*tc^10*\[Rho]^(13/2) + 3250800*r14*tc^10*\[Rho]^(13/2) - 
   1680000*r15*tc^10*\[Rho]^(13/2) - 739200*r16*tc^10*\[Rho]^(13/2) - 
   722400*r17*tc^10*\[Rho]^(13/2) + 1276800*r18*tc^10*\[Rho]^(13/2) + 
   2420880*r2*tc^10*\[Rho]^(13/2) - 3601920*r3*tc^10*\[Rho]^(13/2) + 
   3412080*r4*tc^10*\[Rho]^(13/2) - 860160*r5*tc^10*\[Rho]^(13/2) - 
   641760*r6*tc^10*\[Rho]^(13/2) + 618240*r7*tc^10*\[Rho]^(13/2) - 
   1050000*r8*tc^10*\[Rho]^(13/2) + 2461200*r9*tc^10*\[Rho]^(13/2) + 
   525000*r1*tc^12*\[Rho]^(13/2) + 2973600*r11*tc^12*\[Rho]^(13/2) + 
   3141600*r12*tc^12*\[Rho]^(13/2) - 2872800*r13*tc^12*\[Rho]^(13/2) - 
   3024000*r14*tc^12*\[Rho]^(13/2) + 1822800*r15*tc^12*\[Rho]^(13/2) + 
   1012200*r16*tc^12*\[Rho]^(13/2) + 1079400*r17*tc^12*\[Rho]^(13/2) - 
   1923600*r18*tc^12*\[Rho]^(13/2) - 3017280*r2*tc^12*\[Rho]^(13/2) + 
   3282720*r3*tc^12*\[Rho]^(13/2) - 2983680*r4*tc^12*\[Rho]^(13/2) + 
   830760*r5*tc^12*\[Rho]^(13/2) + 1099560*r6*tc^12*\[Rho]^(13/2) - 
   891240*r7*tc^12*\[Rho]^(13/2) + 525000*r8*tc^12*\[Rho]^(13/2) - 
   2553600*r9*tc^12*\[Rho]^(13/2) - 687120*r1*tc^14*\[Rho]^(13/2) - 
   3376800*r11*tc^14*\[Rho]^(13/2) - 3561600*r12*tc^14*\[Rho]^(13/2) + 
   3175200*r13*tc^14*\[Rho]^(13/2) + 3250800*r14*tc^14*\[Rho]^(13/2) - 
   1680000*r15*tc^14*\[Rho]^(13/2) - 739200*r16*tc^14*\[Rho]^(13/2) - 
   722400*r17*tc^14*\[Rho]^(13/2) + 1276800*r18*tc^14*\[Rho]^(13/2) + 
   2420880*r2*tc^14*\[Rho]^(13/2) - 3601920*r3*tc^14*\[Rho]^(13/2) + 
   3412080*r4*tc^14*\[Rho]^(13/2) - 860160*r5*tc^14*\[Rho]^(13/2) - 
   641760*r6*tc^14*\[Rho]^(13/2) + 618240*r7*tc^14*\[Rho]^(13/2) - 
   1050000*r8*tc^14*\[Rho]^(13/2) + 2461200*r9*tc^14*\[Rho]^(13/2) + 
   3163440*r1*tc^16*\[Rho]^(13/2) + 3326400*r11*tc^16*\[Rho]^(13/2) + 
   3494400*r12*tc^16*\[Rho]^(13/2) - 3024000*r13*tc^16*\[Rho]^(13/2) - 
   2973600*r14*tc^16*\[Rho]^(13/2) + 890400*r15*tc^16*\[Rho]^(13/2) - 
   58800*r16*tc^16*\[Rho]^(13/2) - 193200*r17*tc^16*\[Rho]^(13/2) + 
   420000*r18*tc^16*\[Rho]^(13/2) - 708960*r2*tc^16*\[Rho]^(13/2) + 
   3272640*r3*tc^16*\[Rho]^(13/2) - 3497760*r4*tc^16*\[Rho]^(13/2) + 
   687120*r5*tc^16*\[Rho]^(13/2) - 455280*r6*tc^16*\[Rho]^(13/2) + 
   99120*r7*tc^16*\[Rho]^(13/2) + 1873200*r8*tc^16*\[Rho]^(13/2) - 
   1898400*r9*tc^16*\[Rho]^(13/2) - 3237360*r1*tc^18*\[Rho]^(13/2) - 
   1864800*r11*tc^18*\[Rho]^(13/2) - 1948800*r12*tc^18*\[Rho]^(13/2) + 
   1663200*r13*tc^18*\[Rho]^(13/2) + 1587600*r14*tc^18*\[Rho]^(13/2) - 
   67200*r15*tc^18*\[Rho]^(13/2) + 470400*r16*tc^18*\[Rho]^(13/2) + 
   588000*r17*tc^18*\[Rho]^(13/2) - 1142400*r18*tc^18*\[Rho]^(13/2) - 
   431760*r2*tc^18*\[Rho]^(13/2) - 1666560*r3*tc^18*\[Rho]^(13/2) + 
   2071440*r4*tc^18*\[Rho]^(13/2) - 295680*r5*tc^18*\[Rho]^(13/2) + 
   829920*r6*tc^18*\[Rho]^(13/2) - 430080*r7*tc^18*\[Rho]^(13/2) - 
   1503600*r8*tc^18*\[Rho]^(13/2) + 898800*r9*tc^18*\[Rho]^(13/2) + 
   982380*r1*tc^20*\[Rho]^(13/2) + 428400*r11*tc^20*\[Rho]^(13/2) + 
   445200*r12*tc^20*\[Rho]^(13/2) - 378000*r13*tc^20*\[Rho]^(13/2) - 
   352800*r14*tc^20*\[Rho]^(13/2) - 54600*r15*tc^20*\[Rho]^(13/2) - 
   178500*r16*tc^20*\[Rho]^(13/2) - 212100*r17*tc^20*\[Rho]^(13/2) + 
   407400*r18*tc^20*\[Rho]^(13/2) + 228480*r2*tc^20*\[Rho]^(13/2) + 
   354480*r3*tc^20*\[Rho]^(13/2) - 493920*r4*tc^20*\[Rho]^(13/2) + 
   53340*r5*tc^20*\[Rho]^(13/2) - 282660*r6*tc^20*\[Rho]^(13/2) + 
   158340*r7*tc^20*\[Rho]^(13/2) + 417900*r8*tc^20*\[Rho]^(13/2) - 
   184800*r9*tc^20*\[Rho]^(13/2) + 140*r10*(-1 + tc^2)^2*
    (360*\[Rho]^(9/2) + 360*tc^20*\[Rho]^(9/2) - 
     10*tc*\[Rho]^4*(325 + 189*\[Rho]) - 10*tc^19*\[Rho]^4*
      (325 + 189*\[Rho]) + 12*tc^2*\[Rho]^(7/2)*(1039 + 1382*\[Rho] + 
       315*\[Rho]^2) + 12*tc^18*\[Rho]^(7/2)*(1039 + 1382*\[Rho] + 
       315*\[Rho]^2) - 15*tc^3*\[Rho]^3*(1753 + 3969*\[Rho] + 2175*\[Rho]^2 + 
       231*\[Rho]^3) - 15*tc^17*\[Rho]^3*(1753 + 3969*\[Rho] + 
       2175*\[Rho]^2 + 231*\[Rho]^3) + 4*tc^4*\[Rho]^(5/2)*
      (8025 + 27714*\[Rho] + 26622*\[Rho]^2 + 7550*\[Rho]^3 + 315*\[Rho]^4) + 
     4*tc^16*\[Rho]^(5/2)*(8025 + 27714*\[Rho] + 26622*\[Rho]^2 + 
       7550*\[Rho]^3 + 315*\[Rho]^4) - 15*tc^5*\[Rho]^2*
      (1284 + 6781*\[Rho] + 10159*\[Rho]^2 + 5453*\[Rho]^3 + 823*\[Rho]^4) - 
     15*tc^15*\[Rho]^2*(1284 + 6781*\[Rho] + 10159*\[Rho]^2 + 5453*\[Rho]^3 + 
       823*\[Rho]^4) + 24*tc^6*\[Rho]^(3/2)*(-255 - 870*\[Rho] + 
       2306*\[Rho]^2 + 1118*\[Rho]^3 + 745*\[Rho]^4 + 60*\[Rho]^5) + 
     24*tc^14*\[Rho]^(3/2)*(-255 - 870*\[Rho] + 2306*\[Rho]^2 + 
       1118*\[Rho]^3 + 745*\[Rho]^4 + 60*\[Rho]^5) + 
     40*tc^10*Sqrt[\[Rho]]*(60 - 11070*\[Rho] - 38064*\[Rho]^2 - 
       20229*\[Rho]^3 - 23130*\[Rho]^4 - 4843*\[Rho]^5 + 108*\[Rho]^6) - 
     12*tc^8*Sqrt[\[Rho]]*(-140 - 11920*\[Rho] + 24615*\[Rho]^2 + 
       171254*\[Rho]^3 + 83972*\[Rho]^4 + 11610*\[Rho]^5 + 645*\[Rho]^6) - 
     12*tc^12*Sqrt[\[Rho]]*(-140 - 11920*\[Rho] + 24615*\[Rho]^2 + 
       171254*\[Rho]^3 + 83972*\[Rho]^4 + 11610*\[Rho]^5 + 645*\[Rho]^6) + 
     15*tc^9*(-56 + 1328*\[Rho] + 32112*\[Rho]^2 + 98153*\[Rho]^3 + 
       104503*\[Rho]^4 + 37549*\[Rho]^5 + 2327*\[Rho]^6) + 
     15*tc^11*(-56 + 1328*\[Rho] + 32112*\[Rho]^2 + 98153*\[Rho]^3 + 
       104503*\[Rho]^4 + 37549*\[Rho]^5 + 2327*\[Rho]^6) + 
     5*tc^7*(72 - 3408*\[Rho] - 13284*\[Rho]^2 + 98631*\[Rho]^3 + 
       138197*\[Rho]^4 + 30999*\[Rho]^5 + 2997*\[Rho]^6) + 
     5*tc^13*(72 - 3408*\[Rho] - 13284*\[Rho]^2 + 98631*\[Rho]^3 + 
       138197*\[Rho]^4 + 30999*\[Rho]^5 + 2997*\[Rho]^6)) + 
   840*tc^7*(-1 + tc^2)^5*\[Rho]*(-760*r11 + 2120*r12 + 400*r13 - 680*r14 - 
     720*r15 - 1040*r16 - 840*r17 + 1720*r18 + 7800*r2 - 6640*r3 + 4040*r4 - 
     1480*r5 + 1040*r6 - 3520*r7 + 1360*r8 - 1280*r9 - 20160*r11*\[Rho] + 
     7800*r12*\[Rho] + 23400*r13*\[Rho] + 540*r14*\[Rho] - 9600*r15*\[Rho] - 
     23160*r16*\[Rho] - 15720*r17*\[Rho] + 35160*r18*\[Rho] + 
     23604*r2*\[Rho] - 20496*r3*\[Rho] + 684*r4*\[Rho] - 768*r5*\[Rho] + 
     30432*r6*\[Rho] - 32568*r7*\[Rho] + 13980*r8*\[Rho] - 4980*r9*\[Rho] - 
     38100*r11*\[Rho]^2 + 2700*r12*\[Rho]^2 + 55500*r13*\[Rho]^2 + 
     12900*r14*\[Rho]^2 + 16050*r15*\[Rho]^2 - 36975*r16*\[Rho]^2 - 
     30375*r17*\[Rho]^2 + 52950*r18*\[Rho]^2 - 48060*r2*\[Rho]^2 + 
     20340*r3*\[Rho]^2 - 15660*r4*\[Rho]^2 + 24345*r5*\[Rho]^2 + 
     44145*r6*\[Rho]^2 - 31905*r7*\[Rho]^2 + 7425*r8*\[Rho]^2 - 
     2100*r9*\[Rho]^2 - 1100*r11*\[Rho]^3 + 1900*r12*\[Rho]^3 + 
     12500*r13*\[Rho]^3 + 12200*r14*\[Rho]^3 + 28650*r15*\[Rho]^3 + 
     125*r16*\[Rho]^3 - 11475*r17*\[Rho]^3 - 3250*r18*\[Rho]^3 - 
     36960*r2*\[Rho]^3 + 20740*r3*\[Rho]^3 + 3640*r4*\[Rho]^3 + 
     20245*r5*\[Rho]^3 + 1045*r6*\[Rho]^3 - 6605*r7*\[Rho]^3 - 
     6175*r8*\[Rho]^3 + 1400*r9*\[Rho]^3 + 900*r11*\[Rho]^4 - 
     2700*r12*\[Rho]^4 - 900*r13*\[Rho]^4 + 4500*r14*\[Rho]^4 + 
     2250*r15*\[Rho]^4 + 1125*r16*\[Rho]^4 - 2475*r17*\[Rho]^4 - 
     2250*r18*\[Rho]^4 + 900*r2*\[Rho]^4 - 2700*r3*\[Rho]^4 + 
     4500*r4*\[Rho]^4 + 1125*r5*\[Rho]^4 - 2475*r6*\[Rho]^4 - 
     1125*r7*\[Rho]^4 - 675*r8*\[Rho]^4 + 900*r9*\[Rho]^4 + 
     900*r11*\[Rho]^5 + 900*r12*\[Rho]^5 - 900*r13*\[Rho]^5 - 
     900*r14*\[Rho]^5 + 450*r15*\[Rho]^5 + 225*r16*\[Rho]^5 + 
     225*r17*\[Rho]^5 - 450*r18*\[Rho]^5 - 900*r2*\[Rho]^5 + 
     900*r3*\[Rho]^5 - 900*r4*\[Rho]^5 + 225*r5*\[Rho]^5 + 225*r6*\[Rho]^5 - 
     225*r7*\[Rho]^5 + 225*r8*\[Rho]^5 - 900*r9*\[Rho]^5 - 
     20*r10*(-86 - 1008*\[Rho] + 855*\[Rho]^2 + 1745*\[Rho]^3 + 45*\[Rho]^4 + 
       45*\[Rho]^5) + r1*(-3440 - 22596*\[Rho] - 17055*\[Rho]^2 - 
       6175*\[Rho]^3 - 675*\[Rho]^4 + 225*\[Rho]^5))*Log[tc])/
  (25200*mb^5*tc^7*(-1 + tc^2)^5*\[Rho]) - 
 ((48*(-1 - 55*\[Rho] - 330*\[Rho]^2 - 462*\[Rho]^3 - 165*\[Rho]^4 - 
      11*\[Rho]^5 + tc*Sqrt[\[Rho]]*(11 + 165*\[Rho] + 462*\[Rho]^2 + 
        330*\[Rho]^3 + 55*\[Rho]^4 + \[Rho]^5))*\[Rho]3D)/(-1 + tc^2) - 
   (2*\[Rho]^(7/2)*(6*mb^3 + 15*mb*\[Mu]2G - 3*mb*\[Mu]2\[Pi] + 5*\[Rho]3D - 
      15*\[Rho]3LS))/(7*tc^7) + 
   (2*tc^7*\[Rho]^(7/2)*(6*mb^3 + 15*mb*\[Mu]2G - 3*mb*\[Mu]2\[Pi] + 
      5*\[Rho]3D - 15*\[Rho]3LS))/7 + 
   (\[Rho]^3*(18*mb^3*(1 + \[Rho]) + 9*mb*(5*\[Mu]2G - \[Mu]2\[Pi])*
       (1 + \[Rho]) + (31 + 15*\[Rho])*\[Rho]3D - 45*(1 + \[Rho])*\[Rho]3LS))/
    (2*tc^6) - (tc^6*\[Rho]^3*(18*mb^3*(1 + \[Rho]) + 
      9*mb*(5*\[Mu]2G - \[Mu]2\[Pi])*(1 + \[Rho]) + 
      (31 + 15*\[Rho])*\[Rho]3D - 45*(1 + \[Rho])*\[Rho]3LS))/2 - 
   (\[Rho]^(5/2)*(30*mb^3*(3 + 8*\[Rho] + 3*\[Rho]^2) + 
      3*mb*(-5*\[Mu]2\[Pi]*(3 + 8*\[Rho] + 3*\[Rho]^2) + 
        \[Mu]2G*(75 + 208*\[Rho] + 75*\[Rho]^2)) + 
      (339 + 424*\[Rho] + 75*\[Rho]^2)*\[Rho]3D - 
      3*(75 + 208*\[Rho] + 75*\[Rho]^2)*\[Rho]3LS))/(5*tc^5) + 
   (tc^5*\[Rho]^(5/2)*(30*mb^3*(3 + 8*\[Rho] + 3*\[Rho]^2) + 
      3*mb*(-5*\[Mu]2\[Pi]*(3 + 8*\[Rho] + 3*\[Rho]^2) + 
        \[Mu]2G*(75 + 208*\[Rho] + 75*\[Rho]^2)) + 
      (339 + 424*\[Rho] + 75*\[Rho]^2)*\[Rho]3D - 
      3*(75 + 208*\[Rho] + 75*\[Rho]^2)*\[Rho]3LS))/5 + 
   (\[Rho]^2*(6*mb^3*(11 + 63*\[Rho] + 63*\[Rho]^2 + 11*\[Rho]^3) - 
      3*mb*\[Mu]2\[Pi]*(11 + 63*\[Rho] + 63*\[Rho]^2 + 11*\[Rho]^3) + 
      3*mb*\[Mu]2G*(51 + 363*\[Rho] + 351*\[Rho]^2 + 55*\[Rho]^3) + 
      (663 + 1515*\[Rho] + 747*\[Rho]^2 + 55*\[Rho]^3)*\[Rho]3D - 
      3*(51 + 363*\[Rho] + 351*\[Rho]^2 + 55*\[Rho]^3)*\[Rho]3LS))/(4*tc^4) - 
   (tc^4*\[Rho]^2*(6*mb^3*(11 + 63*\[Rho] + 63*\[Rho]^2 + 11*\[Rho]^3) - 
      3*mb*\[Mu]2\[Pi]*(11 + 63*\[Rho] + 63*\[Rho]^2 + 11*\[Rho]^3) + 
      3*mb*\[Mu]2G*(51 + 363*\[Rho] + 351*\[Rho]^2 + 55*\[Rho]^3) + 
      (663 + 1515*\[Rho] + 747*\[Rho]^2 + 55*\[Rho]^3)*\[Rho]3D - 
      3*(51 + 363*\[Rho] + 351*\[Rho]^2 + 55*\[Rho]^3)*\[Rho]3LS))/4 - 
   (\[Rho]^(3/2)*(6*mb^3*(1 + 13*\[Rho] + 26*\[Rho]^2 + 13*\[Rho]^3 + 
        \[Rho]^4) - 3*mb*\[Mu]2\[Pi]*(1 + 13*\[Rho] + 26*\[Rho]^2 + 
        13*\[Rho]^3 + \[Rho]^4) + 3*mb*\[Mu]2G*(1 + 93*\[Rho] + 
        206*\[Rho]^2 + 85*\[Rho]^3 + 5*\[Rho]^4) + 
      (261 + 921*\[Rho] + 882*\[Rho]^2 + 209*\[Rho]^3 + 5*\[Rho]^4)*
       \[Rho]3D - 3*(1 + 93*\[Rho] + 206*\[Rho]^2 + 85*\[Rho]^3 + 5*\[Rho]^4)*
       \[Rho]3LS))/tc^3 + tc^3*\[Rho]^(3/2)*
    (6*mb^3*(1 + 13*\[Rho] + 26*\[Rho]^2 + 13*\[Rho]^3 + \[Rho]^4) - 
     3*mb*\[Mu]2\[Pi]*(1 + 13*\[Rho] + 26*\[Rho]^2 + 13*\[Rho]^3 + 
       \[Rho]^4) + 3*mb*\[Mu]2G*(1 + 93*\[Rho] + 206*\[Rho]^2 + 85*\[Rho]^3 + 
       5*\[Rho]^4) + (261 + 921*\[Rho] + 882*\[Rho]^2 + 209*\[Rho]^3 + 
       5*\[Rho]^4)*\[Rho]3D - 3*(1 + 93*\[Rho] + 206*\[Rho]^2 + 85*\[Rho]^3 + 
       5*\[Rho]^4)*\[Rho]3LS) + 
   (\[Rho]*(6*mb^3*\[Rho]*(4 + 3*\[Rho] + 3*\[Rho]^2 + 4*\[Rho]^3) - 
      3*mb*\[Mu]2\[Pi]*\[Rho]*(4 + 3*\[Rho] + 3*\[Rho]^2 + 4*\[Rho]^3) + 
      3*mb*\[Mu]2G*(-12 + 60*\[Rho] + 495*\[Rho]^2 + 423*\[Rho]^3 + 
        64*\[Rho]^4) + (576 + 2772*\[Rho] + 4191*\[Rho]^2 + 2223*\[Rho]^3 + 
        244*\[Rho]^4)*\[Rho]3D - 3*(-12 + 60*\[Rho] + 495*\[Rho]^2 + 
        423*\[Rho]^3 + 64*\[Rho]^4)*\[Rho]3LS))/(2*tc^2) - 
   (tc^2*\[Rho]*(6*mb^3*\[Rho]*(4 + 3*\[Rho] + 3*\[Rho]^2 + 4*\[Rho]^3) - 
      3*mb*\[Mu]2\[Pi]*\[Rho]*(4 + 3*\[Rho] + 3*\[Rho]^2 + 4*\[Rho]^3) + 
      3*mb*\[Mu]2G*(-12 + 60*\[Rho] + 495*\[Rho]^2 + 423*\[Rho]^3 + 
        64*\[Rho]^4) + (576 + 2772*\[Rho] + 4191*\[Rho]^2 + 2223*\[Rho]^3 + 
        244*\[Rho]^4)*\[Rho]3D - 3*(-12 + 60*\[Rho] + 495*\[Rho]^2 + 
        423*\[Rho]^3 + 64*\[Rho]^4)*\[Rho]3LS))/2 + 
   (Sqrt[\[Rho]]*(-9*mb*\[Mu]2\[Pi]*\[Rho]*(1 + 18*\[Rho] + 40*\[Rho]^2 + 
        18*\[Rho]^3 + \[Rho]^4) + 18*mb^3*(\[Rho] + 18*\[Rho]^2 + 
        40*\[Rho]^3 + 18*\[Rho]^4 + \[Rho]^5) + 
      3*mb*\[Mu]2G*(4 + 39*\[Rho] - 150*\[Rho]^2 - 340*\[Rho]^3 - 
        66*\[Rho]^4 + 3*\[Rho]^5) - (248 + 1377*\[Rho] + 1938*\[Rho]^2 + 
        2200*\[Rho]^3 + 858*\[Rho]^4 + 33*\[Rho]^5)*\[Rho]3D - 
      3*(4 + 39*\[Rho] - 150*\[Rho]^2 - 340*\[Rho]^3 - 66*\[Rho]^4 + 
        3*\[Rho]^5)*\[Rho]3LS))/tc + tc*Sqrt[\[Rho]]*
    (9*mb*\[Mu]2\[Pi]*\[Rho]*(1 + 18*\[Rho] + 40*\[Rho]^2 + 18*\[Rho]^3 + 
       \[Rho]^4) + 3*mb*\[Mu]2G*(-4 - 39*\[Rho] + 150*\[Rho]^2 + 
       340*\[Rho]^3 + 66*\[Rho]^4 - 3*\[Rho]^5) - 
     18*mb^3*(\[Rho] + 18*\[Rho]^2 + 40*\[Rho]^3 + 18*\[Rho]^4 + \[Rho]^5) + 
     (248 + 1377*\[Rho] + 1938*\[Rho]^2 + 2200*\[Rho]^3 + 858*\[Rho]^4 + 
       33*\[Rho]^5)*\[Rho]3D + 3*(4 + 39*\[Rho] - 150*\[Rho]^2 - 
       340*\[Rho]^3 - 66*\[Rho]^4 + 3*\[Rho]^5)*\[Rho]3LS) + 
   6*(30*mb^3*(\[Rho]^2 + 5*\[Rho]^3 + 5*\[Rho]^4 + \[Rho]^5) + 
     3*mb*(-5*\[Mu]2\[Pi]*\[Rho]^2*(1 + 5*\[Rho] + 5*\[Rho]^2 + \[Rho]^3) + 
       \[Mu]2G*\[Rho]*(4 + 5*\[Rho] - 35*\[Rho]^2 - 15*\[Rho]^3 + 
         5*\[Rho]^4)) + (-8 - 8*\[Rho] + 585*\[Rho]^2 + 925*\[Rho]^3 + 
       165*\[Rho]^4 - 15*\[Rho]^5)*\[Rho]3D - 
     3*\[Rho]*(4 + 5*\[Rho] - 35*\[Rho]^2 - 15*\[Rho]^3 + 5*\[Rho]^4)*
      \[Rho]3LS)*Log[tc])/(3*mb^3) + 
 ((-2*(3*m4 + 16*m5 + 14*m6 + 11*m9 + 165*m4*\[Rho] + 360*m5*\[Rho] + 
      210*m6*\[Rho] + 165*m9*\[Rho] + 990*m4*\[Rho]^2 + 1152*m5*\[Rho]^2 + 
      12*m6*\[Rho]^2 + 462*m9*\[Rho]^2 + 1386*m4*\[Rho]^3 + 624*m5*\[Rho]^3 - 
      1308*m6*\[Rho]^3 + 330*m9*\[Rho]^3 + 495*m4*\[Rho]^4 - 80*m5*\[Rho]^4 - 
      890*m6*\[Rho]^4 + 55*m9*\[Rho]^4 + 33*m4*\[Rho]^5 - 24*m5*\[Rho]^5 - 
      86*m6*\[Rho]^5 + m9*\[Rho]^5 + 6*m3*(5 + 75*\[Rho] + 306*\[Rho]^2 + 
        438*\[Rho]^3 + 185*\[Rho]^4 + 15*\[Rho]^5) + 
      12*m2*(4 - 5*\[Rho] - 60*\[Rho]^2 + 138*\[Rho]^3 + 160*\[Rho]^4 + 
        19*\[Rho]^5)))/3 - 
   ((-2*(12*m1 - 220*m2 - 288*m3 - 76*m4 + 260*m5 + 300*m6 + 3*m8 + 16*m9)*
       \[Rho]^4)/(7*tc^7) + (2*(12*m1 - 220*m2 - 288*m3 - 76*m4 + 260*m5 + 
        300*m6 + 3*m8 + 16*m9)*tc^7*\[Rho]^4)/7 + 
     (\[Rho]^(7/2)*(-3104*m3 - 876*m4 + 2212*m5 + 2956*m6 + 27*m8 + 208*m9 - 
        2592*m3*\[Rho] - 684*m4*\[Rho] + 2340*m5*\[Rho] + 2700*m6*\[Rho] + 
        27*m8*\[Rho] + 144*m9*\[Rho] + 108*m1*(1 + \[Rho]) - 
        44*m2*(77 + 45*\[Rho])))/(6*tc^6) - 
     (tc^6*\[Rho]^(7/2)*(-3104*m3 - 876*m4 + 2212*m5 + 2956*m6 + 27*m8 + 
        208*m9 - 2592*m3*\[Rho] - 684*m4*\[Rho] + 2340*m5*\[Rho] + 
        2700*m6*\[Rho] + 27*m8*\[Rho] + 144*m9*\[Rho] + 108*m1*(1 + \[Rho]) - 
        44*m2*(77 + 45*\[Rho])))/6 - 
     (\[Rho]^3*(-7008*m3 - 2196*m4 + 3068*m5 + 5780*m6 + 45*m8 + 464*m9 - 
        14208*m3*\[Rho] - 4032*m4*\[Rho] + 10528*m5*\[Rho] + 
        13664*m6*\[Rho] + 120*m8*\[Rho] + 928*m9*\[Rho] - 4320*m3*\[Rho]^2 - 
        1140*m4*\[Rho]^2 + 3900*m5*\[Rho]^2 + 4500*m6*\[Rho]^2 + 
        45*m8*\[Rho]^2 + 240*m9*\[Rho]^2 + 60*m1*(3 + 8*\[Rho] + 
          3*\[Rho]^2) - 4*m2*(2697 + 3800*\[Rho] + 825*\[Rho]^2)))/(5*tc^5) + 
     (tc^5*\[Rho]^3*(-7008*m3 - 2196*m4 + 3068*m5 + 5780*m6 + 45*m8 + 
        464*m9 - 14208*m3*\[Rho] - 4032*m4*\[Rho] + 10528*m5*\[Rho] + 
        13664*m6*\[Rho] + 120*m8*\[Rho] + 928*m9*\[Rho] - 4320*m3*\[Rho]^2 - 
        1140*m4*\[Rho]^2 + 3900*m5*\[Rho]^2 + 4500*m6*\[Rho]^2 + 
        45*m8*\[Rho]^2 + 240*m9*\[Rho]^2 + 60*m1*(3 + 8*\[Rho] + 
          3*\[Rho]^2) - 4*m2*(2697 + 3800*\[Rho] + 825*\[Rho]^2)))/5 + 
     (\[Rho]^(5/2)*(-8544*m3 - 3220*m4 + 300*m5 + 5604*m6 + 33*m8 + 288*m9 - 
        32352*m3*\[Rho] - 10164*m4*\[Rho] + 16636*m5*\[Rho] + 
        27476*m6*\[Rho] + 189*m8*\[Rho] + 2096*m9*\[Rho] - 
        24288*m3*\[Rho]^2 - 6948*m4*\[Rho]^2 + 18300*m5*\[Rho]^2 + 
        23508*m6*\[Rho]^2 + 189*m8*\[Rho]^2 + 1536*m9*\[Rho]^2 - 
        3168*m3*\[Rho]^3 - 836*m4*\[Rho]^3 + 2860*m5*\[Rho]^3 + 
        3300*m6*\[Rho]^3 + 33*m8*\[Rho]^3 + 176*m9*\[Rho]^3 + 
        12*m1*(11 + 63*\[Rho] + 63*\[Rho]^2 + 11*\[Rho]^3) - 
        4*m2*(4605 + 11817*\[Rho] + 6537*\[Rho]^2 + 605*\[Rho]^3)))/
      (4*tc^4) - (tc^4*\[Rho]^(5/2)*(-8544*m3 - 3220*m4 + 300*m5 + 5604*m6 + 
        33*m8 + 288*m9 - 32352*m3*\[Rho] - 10164*m4*\[Rho] + 
        16636*m5*\[Rho] + 27476*m6*\[Rho] + 189*m8*\[Rho] + 2096*m9*\[Rho] - 
        24288*m3*\[Rho]^2 - 6948*m4*\[Rho]^2 + 18300*m5*\[Rho]^2 + 
        23508*m6*\[Rho]^2 + 189*m8*\[Rho]^2 + 1536*m9*\[Rho]^2 - 
        3168*m3*\[Rho]^3 - 836*m4*\[Rho]^3 + 2860*m5*\[Rho]^3 + 
        3300*m6*\[Rho]^3 + 33*m8*\[Rho]^3 + 176*m9*\[Rho]^3 + 
        12*m1*(11 + 63*\[Rho] + 63*\[Rho]^2 + 11*\[Rho]^3) - 
        4*m2*(4605 + 11817*\[Rho] + 6537*\[Rho]^2 + 605*\[Rho]^3)))/4 - 
     (\[Rho]^2*(-5856*m3 - 3156*m4 - 3444*m5 + 2820*m6 + 9*m8 - 384*m9 - 
        38880*m3*\[Rho] - 14244*m4*\[Rho] + 7644*m5*\[Rho] + 
        27444*m6*\[Rho] + 117*m8*\[Rho] + 1632*m9*\[Rho] - 
        55872*m3*\[Rho]^2 - 17688*m4*\[Rho]^2 + 31032*m5*\[Rho]^2 + 
        48360*m6*\[Rho]^2 + 234*m8*\[Rho]^2 + 3504*m9*\[Rho]^2 - 
        18656*m3*\[Rho]^3 - 5412*m4*\[Rho]^3 + 13852*m5*\[Rho]^3 + 
        18100*m6*\[Rho]^3 + 117*m8*\[Rho]^3 + 1120*m9*\[Rho]^3 - 
        864*m3*\[Rho]^4 - 228*m4*\[Rho]^4 + 780*m5*\[Rho]^4 + 
        900*m6*\[Rho]^4 + 9*m8*\[Rho]^4 + 48*m9*\[Rho]^4 + 
        36*m1*(1 + 13*\[Rho] + 26*\[Rho]^2 + 13*\[Rho]^3 + \[Rho]^4) - 
        4*m2*(4485 + 19089*\[Rho] + 20034*\[Rho]^2 + 5281*\[Rho]^3 + 
          165*\[Rho]^4)))/(3*tc^3) + 
     (tc^3*\[Rho]^2*(-5856*m3 - 3156*m4 - 3444*m5 + 2820*m6 + 9*m8 - 384*m9 - 
        38880*m3*\[Rho] - 14244*m4*\[Rho] + 7644*m5*\[Rho] + 
        27444*m6*\[Rho] + 117*m8*\[Rho] + 1632*m9*\[Rho] - 
        55872*m3*\[Rho]^2 - 17688*m4*\[Rho]^2 + 31032*m5*\[Rho]^2 + 
        48360*m6*\[Rho]^2 + 234*m8*\[Rho]^2 + 3504*m9*\[Rho]^2 - 
        18656*m3*\[Rho]^3 - 5412*m4*\[Rho]^3 + 13852*m5*\[Rho]^3 + 
        18100*m6*\[Rho]^3 + 117*m8*\[Rho]^3 + 1120*m9*\[Rho]^3 - 
        864*m3*\[Rho]^4 - 228*m4*\[Rho]^4 + 780*m5*\[Rho]^4 + 
        900*m6*\[Rho]^4 + 9*m8*\[Rho]^4 + 48*m9*\[Rho]^4 + 
        36*m1*(1 + 13*\[Rho] + 26*\[Rho]^2 + 13*\[Rho]^3 + \[Rho]^4) - 
        4*m2*(4485 + 19089*\[Rho] + 20034*\[Rho]^2 + 5281*\[Rho]^3 + 
          165*\[Rho]^4)))/3 - (\[Rho]^(3/2)*(2160*m4 + 3648*m5 - 960*m6 + 
        624*m9 - 48*m1*\[Rho] + 11792*m4*\[Rho] + 6576*m5*\[Rho] - 
        14832*m6*\[Rho] - 12*m8*\[Rho] + 288*m9*\[Rho] - 36*m1*\[Rho]^2 + 
        22692*m4*\[Rho]^2 - 20684*m5*\[Rho]^2 - 47812*m6*\[Rho]^2 - 
        9*m8*\[Rho]^2 - 3568*m9*\[Rho]^2 - 36*m1*\[Rho]^3 + 
        13956*m4*\[Rho]^3 - 23756*m5*\[Rho]^3 - 37700*m6*\[Rho]^3 - 
        9*m8*\[Rho]^3 - 2576*m9*\[Rho]^3 - 48*m1*\[Rho]^4 + 
        1728*m4*\[Rho]^4 - 3856*m5*\[Rho]^4 - 5552*m6*\[Rho]^4 - 
        12*m8*\[Rho]^4 - 304*m9*\[Rho]^4 + 96*m3*(18 + 250*\[Rho] + 
          671*\[Rho]^2 + 451*\[Rho]^3 + 60*\[Rho]^4) + 
        4*m2*(2304 + 16764*\[Rho] + 29349*\[Rho]^2 + 16005*\[Rho]^3 + 
          1916*\[Rho]^4)))/(2*tc^2) + 
     (tc^2*\[Rho]^(3/2)*(2160*m4 + 3648*m5 - 960*m6 + 624*m9 - 48*m1*\[Rho] + 
        11792*m4*\[Rho] + 6576*m5*\[Rho] - 14832*m6*\[Rho] - 12*m8*\[Rho] + 
        288*m9*\[Rho] - 36*m1*\[Rho]^2 + 22692*m4*\[Rho]^2 - 
        20684*m5*\[Rho]^2 - 47812*m6*\[Rho]^2 - 9*m8*\[Rho]^2 - 
        3568*m9*\[Rho]^2 - 36*m1*\[Rho]^3 + 13956*m4*\[Rho]^3 - 
        23756*m5*\[Rho]^3 - 37700*m6*\[Rho]^3 - 9*m8*\[Rho]^3 - 
        2576*m9*\[Rho]^3 - 48*m1*\[Rho]^4 + 1728*m4*\[Rho]^4 - 
        3856*m5*\[Rho]^4 - 5552*m6*\[Rho]^4 - 12*m8*\[Rho]^4 - 
        304*m9*\[Rho]^4 + 96*m3*(18 + 250*\[Rho] + 671*\[Rho]^2 + 
          451*\[Rho]^3 + 60*\[Rho]^4) + 4*m2*(2304 + 16764*\[Rho] + 
          29349*\[Rho]^2 + 16005*\[Rho]^3 + 1916*\[Rho]^4)))/2 + 
     (\[Rho]*(944*m4 + 1408*m5 - 576*m6 + 176*m9 + 36*m1*\[Rho] + 
        5052*m4*\[Rho] + 6540*m5*\[Rho] - 7548*m6*\[Rho] + 9*m8*\[Rho] - 
        240*m9*\[Rho] + 648*m1*\[Rho]^2 + 9768*m4*\[Rho]^2 - 
        5416*m5*\[Rho]^2 - 23224*m6*\[Rho]^2 + 162*m8*\[Rho]^2 - 
        3952*m9*\[Rho]^2 + 1440*m1*\[Rho]^3 + 13360*m4*\[Rho]^3 - 
        19360*m5*\[Rho]^3 - 31840*m6*\[Rho]^3 + 360*m8*\[Rho]^3 - 
        4080*m9*\[Rho]^3 + 648*m1*\[Rho]^4 + 4440*m4*\[Rho]^4 - 
        5416*m5*\[Rho]^4 - 11000*m6*\[Rho]^4 + 162*m8*\[Rho]^4 - 
        704*m9*\[Rho]^4 + 36*m1*\[Rho]^5 + 108*m4*\[Rho]^5 + 12*m5*\[Rho]^5 - 
        252*m6*\[Rho]^5 + 9*m8*\[Rho]^5 + 96*m3*(-6 + 15*\[Rho] + 
          278*\[Rho]^2 + 440*\[Rho]^3 + 136*\[Rho]^4 + 3*\[Rho]^5) + 
        4*m2*(304 + 7227*\[Rho] + 20550*\[Rho]^2 + 17720*\[Rho]^3 + 
          5526*\[Rho]^4 + 219*\[Rho]^5)))/tc - 
     tc*\[Rho]*(944*m4 + 1408*m5 - 576*m6 + 176*m9 + 36*m1*\[Rho] + 
       5052*m4*\[Rho] + 6540*m5*\[Rho] - 7548*m6*\[Rho] + 9*m8*\[Rho] - 
       240*m9*\[Rho] + 648*m1*\[Rho]^2 + 9768*m4*\[Rho]^2 - 
       5416*m5*\[Rho]^2 - 23224*m6*\[Rho]^2 + 162*m8*\[Rho]^2 - 
       3952*m9*\[Rho]^2 + 1440*m1*\[Rho]^3 + 13360*m4*\[Rho]^3 - 
       19360*m5*\[Rho]^3 - 31840*m6*\[Rho]^3 + 360*m8*\[Rho]^3 - 
       4080*m9*\[Rho]^3 + 648*m1*\[Rho]^4 + 4440*m4*\[Rho]^4 - 
       5416*m5*\[Rho]^4 - 11000*m6*\[Rho]^4 + 162*m8*\[Rho]^4 - 
       704*m9*\[Rho]^4 + 36*m1*\[Rho]^5 + 108*m4*\[Rho]^5 + 12*m5*\[Rho]^5 - 
       252*m6*\[Rho]^5 + 9*m8*\[Rho]^5 + 96*m3*(-6 + 15*\[Rho] + 
         278*\[Rho]^2 + 440*\[Rho]^3 + 136*\[Rho]^4 + 3*\[Rho]^5) + 
       4*m2*(304 + 7227*\[Rho] + 20550*\[Rho]^2 + 17720*\[Rho]^3 + 
         5526*\[Rho]^4 + 219*\[Rho]^5)) + 
     (768*m2*(-6*Sqrt[\[Rho]]*(3 + 55*\[Rho] + 198*\[Rho]^2 + 198*\[Rho]^3 + 
          55*\[Rho]^4 + 3*\[Rho]^5) + tc*(1 + 66*\[Rho] + 495*\[Rho]^2 + 
          924*\[Rho]^3 + 495*\[Rho]^4 + 66*\[Rho]^5 + \[Rho]^6)))/
      (-1 + tc^2)^2 + (768*m2*(-4*Sqrt[\[Rho]]*(3 + 55*\[Rho] + 
          198*\[Rho]^2 + 198*\[Rho]^3 + 55*\[Rho]^4 + 3*\[Rho]^5) + 
        tc*(1 + 66*\[Rho] + 495*\[Rho]^2 + 924*\[Rho]^3 + 495*\[Rho]^4 + 
          66*\[Rho]^5 + \[Rho]^6)))/(-1 + tc^2)^3 - 
     (64*(m5*tc + m6*tc + m9*tc - 3*m4*Sqrt[\[Rho]] - 16*m5*Sqrt[\[Rho]] - 
        14*m6*Sqrt[\[Rho]] - 11*m9*Sqrt[\[Rho]] + 33*m4*tc*\[Rho] + 
        102*m5*tc*\[Rho] + 76*m6*tc*\[Rho] + 55*m9*tc*\[Rho] - 
        165*m4*\[Rho]^(3/2) - 360*m5*\[Rho]^(3/2) - 210*m6*\[Rho]^(3/2) - 
        165*m9*\[Rho]^(3/2) + 495*m4*tc*\[Rho]^2 + 795*m5*tc*\[Rho]^2 + 
        285*m6*tc*\[Rho]^2 + 330*m9*tc*\[Rho]^2 - 990*m4*\[Rho]^(5/2) - 
        1152*m5*\[Rho]^(5/2) - 12*m6*\[Rho]^(5/2) - 462*m9*\[Rho]^(5/2) + 
        1386*m4*tc*\[Rho]^3 + 1092*m5*tc*\[Rho]^3 - 672*m6*tc*\[Rho]^3 + 
        462*m9*tc*\[Rho]^3 - 1386*m4*\[Rho]^(7/2) - 624*m5*\[Rho]^(7/2) + 
        1308*m6*\[Rho]^(7/2) - 330*m9*\[Rho]^(7/2) + 990*m4*tc*\[Rho]^4 + 
        135*m5*tc*\[Rho]^4 - 1365*m6*tc*\[Rho]^4 + 165*m9*tc*\[Rho]^4 - 
        495*m4*\[Rho]^(9/2) + 80*m5*\[Rho]^(9/2) + 890*m6*\[Rho]^(9/2) - 
        55*m9*\[Rho]^(9/2) + 165*m4*tc*\[Rho]^5 - 74*m5*tc*\[Rho]^5 - 
        364*m6*tc*\[Rho]^5 + 11*m9*tc*\[Rho]^5 - 33*m4*\[Rho]^(11/2) + 
        24*m5*\[Rho]^(11/2) + 86*m6*\[Rho]^(11/2) - m9*\[Rho]^(11/2) + 
        3*m4*tc*\[Rho]^6 - 3*m5*tc*\[Rho]^6 - 9*m6*tc*\[Rho]^6 + 
        3*m3*(1 + 3*\[Rho])*(-2*Sqrt[\[Rho]]*(5 + 60*\[Rho] + 126*\[Rho]^2 + 
            60*\[Rho]^3 + 5*\[Rho]^4) + tc*(1 + 45*\[Rho] + 210*\[Rho]^2 + 
            210*\[Rho]^3 + 45*\[Rho]^4 + \[Rho]^5)) + 
        6*m2*(4*Sqrt[\[Rho]] + 230*\[Rho]^(3/2) + 912*\[Rho]^(5/2) + 
          516*\[Rho]^(7/2) - 100*\[Rho]^(9/2) - 26*\[Rho]^(11/2) + 
          tc*(1 - \[Rho] - 210*\[Rho]^2 - 210*\[Rho]^3 + 285*\[Rho]^4 + 
            131*\[Rho]^5 + 4*\[Rho]^6))))/(-1 + tc^2) + 
     2*Sqrt[\[Rho]]*(96*m4 + 32*m5 - 160*m6 - 64*m9 - 48*m4*\[Rho] - 
       1248*m5*\[Rho] - 3744*m6*\[Rho] - 1488*m9*\[Rho] + 180*m1*\[Rho]^2 - 
       7140*m4*\[Rho]^2 - 9540*m5*\[Rho]^2 - 7020*m6*\[Rho]^2 + 
       45*m8*\[Rho]^2 - 5760*m9*\[Rho]^2 + 900*m1*\[Rho]^3 - 
       9540*m4*\[Rho]^3 - 12500*m5*\[Rho]^3 + 2020*m6*\[Rho]^3 + 
       225*m8*\[Rho]^3 - 5840*m9*\[Rho]^3 + 900*m1*\[Rho]^4 - 
       1140*m4*\[Rho]^4 - 3060*m5*\[Rho]^4 + 900*m6*\[Rho]^4 + 
       225*m8*\[Rho]^4 - 1440*m9*\[Rho]^4 + 180*m1*\[Rho]^5 + 
       60*m4*\[Rho]^5 + 540*m5*\[Rho]^5 + 180*m6*\[Rho]^5 + 45*m8*\[Rho]^5 - 
       32*m3*(11 + 171*\[Rho] + 495*\[Rho]^2 + 355*\[Rho]^3) + 
       4*m2*(-128 + 480*\[Rho] + 5895*\[Rho]^2 + 1955*\[Rho]^3 - 
         765*\[Rho]^4 + 135*\[Rho]^5))*Log[tc])/(48*Sqrt[\[Rho]]))/mb^4

